Determination of diffusion coefficients of mercury atoms in various gases from longitudinal spin relaxation in magnetic gradients

We present a method to measure the binary diffusion coefficient of mercury atoms in a gas at room temperature and low pressure. It is based on the measurement of the longitudinal spin relaxation of optically pumped mercury-199 atoms in a magnetic field gradient. We provide a consistent set of diffusion coefficients for helium-3, helium-4, argon, krypton, xenon, nitrogen, carbon dioxide, oxygen, and air.

==> anc/data_Air_1mbar_1.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
5,18.278565,1.62,15,-200,13469.875,-26157.928,-45188.064,15080.384,3291.6696,290.25662,1.80E-05,0.9953146,11774.955,18568.731
25,18.425904,1.618,15,200,15252.328,-28348.859,-45617.016,14789.747,3601.5201,290.24214,1.61E-05,0.98287553,11299.538,18773.927
15,18.350016,1.617,15,0,14373.909,-27247.596,-45399.395,15026.303,3540.2116,290.25182,1.66E-05,0.99037814,11568.826,18901.265
26,18.429883,3.62,15,200,15182.309,-28283.856,-45610.89,14761.177,2529.5774,290.48148,2.30E-05,0.9839637,12324.406,17558.291
0,18.245057,1.623,15,-290,13297.439,-25842.947,-45120.964,15401.765,3372.3726,290.21137,1.78E-05,1.00956,11978.192,18941.394
30,18.459411,1.619,15,290,15710.759,-28814.897,-45713.678,14685.538,3594.3308,290.24142,1.62E-05,0.98167921,11118.548,18606.219
21,18.391939,5.621,15,100,14843.194,-27827.275,-45511.844,14809.765,1908.0308,290.26455,3.04E-05,0.98158597,12831.659,16768.513
27,18.434417,9.626,15,200,15165.617,-28346.803,-45605.874,14664.489,827.9742,290.48495,7.43E-05,1.0074888,13805.434,15502.405
1,18.249037,3.619,15,-290,13166.447,-25695.879,-45088.565,15296.171,2328.9008,290.1966,2.58E-05,1.0077366,12972.903,17788.34
24,18.413872,30.613,15,100,14789.868,-27805.69,-45505.965,14698.178,0.53896599,427.1201,0.072642254,0.81838087,14657.848,14657.849
20,18.387961,1.617,15,100,14743.573,-27806.266,-45526.933,14834.398,3722.8254,290.50351,1.57E-05,0.98758748,11322.189,19041.347
11,18.316051,5.621,15,-100,13959.224,-26669.891,-45285.383,15016.326,1704.7856,290.22107,3.44E-05,0.99076199,13291.714,16826.589
6,18.282544,3.619,15,-200,13569.825,-26196.453,-45180.128,15054.57,2354.8616,290.29821,2.49E-05,0.9923662,12627.897,17500.386
16,18.353995,5.621,15,0,14376.006,-27244.307,-45400.834,14983.897,1742.6209,290.31232,3.35E-05,0.98444387,13117.625,16720.91
31,18.46339,3.618,15,290,15428.711,-28871.142,-45718.406,14654.97,2301.7853,290.23703,2.49E-05,0.97333888,12323.985,17088.156
10,18.312072,1.617,15,-100,13903.514,-26703.728,-45298.663,15059.275,3478.7393,290.36132,1.70E-05,0.99528168,11629.697,18816.616
32,18.467924,9.626,15,290,15500.744,-28796.971,-45700.768,14632.92,716.35889,290.21972,8.02E-05,0.97516343,13927.13,15412.83
35,18.492919,1.618,25,-400,22475.883,-25776.505,-44931.588,14622.398,3626.184,290.22855,1.58E-05,0.97593465,11148.811,18678.896
7,18.287079,9.625,15,-200,13395.581,-26031.623,-45162.202,14980.546,746.64722,290.26488,7.86E-05,0.99146731,14219.055,15769.208
2,18.253571,9.624,15,-290,13357.22,-25674.376,-45088.36,15199.719,794.83438,290.28053,7.52E-05,1.0025511,14418.602,16072.125
37,18.501431,6.611,25,-400,22165.055,-25624.257,-44918.555,14553.881,1444.7342,290.18384,3.93E-05,0.96666898,13073.179,16072.064
36,18.496898,3.617,25,-400,22329.268,-25540.423,-44879.783,14554.556,2506.3288,290.19116,2.28E-05,0.96974888,11987.363,17175.92
41,18.525119,3.618,25,-300,22692.764,-26285.878,-45019.656,14576.807,2204.0842,290.19393,2.58E-05,0.96902937,12293.061,16850.838
40,18.52114,1.614,25,-300,22945.662,-26192.464,-45000.332,14625.952,3238.957,290.16879,1.78E-05,0.97520827,11417.469,18147.329
45,18.552423,1.616,25,-150,23461.489,-27062.086,-45174.002,14553.281,3209.7584,290.15792,1.78E-05,0.96824158,11438.901,18096.998
46,18.556401,3.62,25,-150,23485.131,-27120.387,-45210.348,14496.582,2224.4151,290.30804,2.55E-05,0.96568472,12307.855,16928.206
42,18.529653,8.613,25,-300,22863.432,-26311.41,-45027.098,14583.85,891.35242,290.13868,6.43E-05,0.97149736,13627.457,15468.715
50,18.58593,1.618,25,0,24071.1,-27920.647,-45338.791,14513.895,3298.1599,290.14844,1.72E-05,0.9668066,11195.124,18019.118
38,18.506797,10.617,25,-400,22180.473,-25676.514,-44910.99,14543.116,628.23174,290.17851,9.13E-05,0.9712698,13859.362,15155.123
47,18.560935,9.626,25,-150,23486.117,-27115.782,-45189.297,14494.818,767.73563,290.16518,7.38E-05,0.9638455,13657.678,15246.241
22,18.397029,13.609,15,100,14814.907,-27790.642,-45524.919,14760.729,446.19821,290.2032,0.000129352,0.9783119,14300.802,15225.289
51,18.589908,5.622,25,0,24070.278,-27916.042,-45344.218,14525.929,1607.7924,290.19937,3.54E-05,0.9654826,12837.101,16165.253
55,18.623874,1.616,25,150,24549.513,-28690.812,-45475.128,14503.883,3754.3207,290.05141,1.51E-05,0.96231768,10698.564,18477.931
28,18.44062,16.621,15,200,15194.685,-28333.277,-45605.299,14677.635,254.95858,290.16809,0.000245248,1.0118589,14337.182,14857.445
19,18.375928,30.611,15,0,14369.962,-27250.145,-45407.412,14793.143,0.30797452,495.31673,0.051620325,0.17705988,14693.697,14693.697
60,18.657381,1.616,25,300,25385.42,-29601.713,-45684.404,14429.988,3317.8661,290.2846,1.71E-05,0.9622155,11207.743,18079.53
57,18.632387,9.626,25,150,24711.588,-28685.138,-45501.483,14456.06,920.42521,290.11459,6.14E-05,0.96022633,13476.473,15384.699
56,18.627852,3.62,25,150,24726.883,-28705.449,-45503.333,14523.784,2333.1939,290.17163,2.43E-05,0.96359452,12094.993,16909.361
12,18.321141,13.608,15,-100,14019.334,-26704.592,-45285.054,14967.741,496.0098,290.23324,0.000118044,0.98814812,14447.855,15469.408
61,18.661359,3.619,25,300,25349.897,-29466.527,-45661.749,14417.043,2171.3926,290.21253,2.61E-05,0.96166106,12181.506,16685.999
62,18.665894,8.614,25,300,25261.006,-29556.692,-45655.706,14379.183,936.11508,290.05894,6.03E-05,0.96084289,13422.093,15354.675
65,18.688664,1.616,25,400,25667.509,-30186.244,-45792.413,14415.453,3350.6314,290.29417,1.68E-05,0.95824342,10979.641,17881.268
54,18.611841,30.612,25,0,24066.988,-27908.477,-45335.749,14440.207,0.20442346,441.97675,0.052067921,-0.2367187,14393.692,14393.692
9,18.301427,25.618,15,-200,13420.99,-26176.183,-45197.15,14998.145,0.030825946,438.99534,0.051903488,-1.1602903,14966.064,14966.158
70,18.716884,1.619,40,-550,36180.924,-26010.12,-44725.767,14429.552,3265.1993,290.24876,1.72E-05,0.95979989,11133.462,17898.083
67,18.697177,6.612,25,400,25884.678,-30220.122,-45771.156,14352.244,1143.6099,290.11627,4.88E-05,0.95239969,13162.991,15525.433
66,18.692642,3.621,25,400,25646.006,-30082.141,-45774.692,14366.418,2031.6651,290.18125,2.74E-05,0.95044095,12164.971,16360.645
13,18.32845,21.617,15,-100,13936.447,-26706.483,-45288.877,14997.118,297.74739,290.20758,0.00122112,1.8548622,14822.174,15122.947
68,18.702542,10.617,25,400,25586.102,-30048.262,-45766.552,14372.016,619.34637,290.17045,9.15E-05,0.95864916,13716.198,14993.812
71,18.720864,3.619,40,-550,36287.248,-25633.138,-44640.617,14398.214,2443.4413,290.20231,2.32E-05,0.96202112,11867.383,16919.91
14,18.337984,30.613,15,-100,13953.633,-26699.247,-45288.631,14893.184,0.12547367,477.58349,0.098481247,-0.3104367,14860.848,14860.848
72,18.725398,8.612,40,-550,36230.674,-25871.645,-44683.089,14378.091,985.00272,290.22091,5.71E-05,0.95597089,13394.074,15434.462
39,18.513275,15.609,25,-400,22361.461,-25536.559,-44893.31,14524.471,290.82711,290.22291,0.000195501,0.96776192,14232.371,14833.66
4,18.26792,25.618,15,-290,12914.66,-25549.304,-45073.887,15098.998,294.32163,293.21201,18.509548,36.004728,14869.063,15111.796
75,18.748168,1.618,40,-400,37051.533,-26797.059,-44856.636,14393.355,3536.0395,290.19904,1.59E-05,0.95888934,10945.407,18256.007
17,18.359085,13.609,15,0,14370.62,-27243.238,-45392.94,14934.365,473.99762,290.252,0.00012228,0.982995,14408.394,15389.353
48,18.567138,16.623,25,-150,23454.335,-27098.02,-45184.569,14542.419,322.63188,290.19805,0.000177275,0.96612885,14175.774,14836.701
86,18.81916,5.621,40,0,38548.282,-28900.621,-45274.446,14328.309,1591.788,290.16725,3.51E-05,0.95473721,12787.622,16070.267
82,18.790187,9.626,40,-200,37801.552,-27824.48,-45065.13,14270.936,883.6013,290.13729,6.31E-05,0.94999648,13355.545,15183.081
85,18.815183,1.615,40,0,38557.492,-28917.478,-45276.173,14398.965,3697.6646,290.23087,1.54E-05,0.96431897,10813.878,18456.899
80,18.781675,1.617,40,-200,37808.994,-27860.948,-45084.33,14331.779,3577.9503,290.20075,1.61E-05,0.96392749,10781.421,18219.629
43,18.535576,14.614,25,-300,22572.133,-26129.106,-44994.823,14631.645,331.96653,290.21644,0.000171188,0.96628668,14159.614,14843.699
77,18.756681,9.623,40,-400,36680.224,-26532.649,-44807.174,14320.551,797.50138,290.18867,6.98E-05,0.95143893,13456.896,15104.357
76,18.752147,3.619,40,-400,36724.834,-26491.781,-44797.553,14402.664,2458.2592,290.23115,2.28E-05,0.95591295,11865.641,16959.48
44,18.543164,20.625,25,-300,22901.052,-26321.73,-45030.634,14512.008,433.79478,290.48086,1.0024319,4.8217636,14289.855,14638.145
81,18.785653,3.62,40,-200,37707.975,-27777.609,-45056.783,14301.898,2134.9962,290.15489,2.63E-05,0.95445963,12138.456,16555.514
73,18.731319,14.62,40,-550,36217.928,-25829.215,-44661.38,14360.547,365.09898,290.193,0.000153279,0.95662425,14047.152,14804.302
90,18.853126,1.616,40,200,39463.255,-30035.475,-45488.08,14307.907,3371.2148,290.09917,1.70E-05,0.95519647,11105.163,18089.726
8,18.293281,16.622,15,-200,13547.993,-26173.88,-45189.461,14970.223,260.78842,290.23598,0.00031094,0.99840166,14656.431,15194.69
91,18.857104,3.621,40,200,39411.532,-30005.872,-45483.721,14282.795,2221.2815,290.18536,2.49E-05,0.94842162,11977.006,16583.458
3,18.259774,16.621,15,-290,13092.276,-25626.847,-45076.231,15088.328,266.32096,290.24239,0.00025494,1.0001389,14809.772,15361.157
63,18.671816,14.619,25,300,25290.65,-29615.733,-45680.95,14278.47,339.7577,290.17432,0.000164222,0.95202814,13905.068,14608.639
18,18.366394,21.615,15,0,14392.657,-27265.276,-45394.543,14873.738,187.92777,290.46672,0.000307274,0.97762395,14624.403,15010.263
23,18.404339,21.615,15,100,14796.405,-27794.219,-45505.595,14724.82,255.40649,290.35464,0.000466608,1.977254,14520.84,14848.645
33,18.474127,16.621,15,290,15385.458,-28793.024,-45698.588,14615.915,218.31583,290.2258,0.000260756,0.96906085,14375.017,14820.347
58,18.638589,16.621,25,150,24725.238,-28759.679,-45505.225,14443.437,288.88279,290.18888,0.000197252,0.96608632,14142.67,14737.501
97,18.895146,9.624,40,400,40314.581,-31098.296,-45689.42,14223.345,835.13342,290.26218,6.68E-05,0.94989598,13366.683,15089.711
92,18.861639,9.625,40,200,39497.627,-30096.12,-45509.501,14256.071,830.92123,290.30035,7.15E-05,0.97638732,13340.548,15041.27
96,18.890611,3.622,40,400,40332.795,-31214.734,-45720.667,14280.118,2278.7256,290.15819,2.43E-05,0.94800814,11921.834,16641.257
101,18.924119,3.62,40,550,40844.882,-31931.408,-45862.843,14239.308,2196.3531,290.21473,2.53E-05,0.94967187,12035.242,16595.102
34,18.482273,25.62,15,290,15620.512,-28721.401,-45674.248,14587.304,80.971822,290.26479,0.000743132,0.98396455,14423.858,14587.092
52,18.594999,13.604,25,0,24065.632,-27902.228,-45318.11,14451.956,499.4223,290.14336,0.000112179,0.95827295,13880.911,14909.836
95,18.886633,1.617,40,400,40051.24,-31043.367,-45687.035,14347.593,3652.8072,290.15017,1.53E-05,0.9527402,10627.322,18169.981
100,18.92014,1.618,40,550,40816.554,-31822.289,-45838.708,14343.136,3354.3444,290.16834,1.66E-05,0.95135021,10903.278,17839.268
79,18.77103,25.616,40,-400,36934.109,-26574.381,-44834.228,14277.609,0.15554566,422.78482,0.077632174,-0.1869048,14228.392,14228.396
89,18.841093,30.614,40,0,38560.617,-28912.175,-45265.154,14209.331,0.13795097,478.86659,0.085997323,0.2109041,14182.95,14191.837
111,18.988909,3.62,65,-600,60195.427,-27384.962,-44529.73,14472.232,2187.7777,290.21352,2.58E-05,0.95481602,12145.994,16646.804
105,18.951423,1.618,65,-810,59449.846,-26367.286,-44350.017,14227.552,3478.6397,290.30687,1.61E-05,0.95371735,10883.939,18095.455
106,18.955401,3.621,65,-810,59442.28,-26239.871,-44313.26,14212.749,2211.2944,290.20893,2.51E-05,0.94955132,12049.763,16649.055
107,18.959936,9.626,65,-810,59689.752,-26183.625,-44297.513,14171.058,819.96711,290.31358,6.78E-05,0.94556806,13291.119,14981.063
112,18.993443,9.626,65,-600,60269.927,-27583.752,-44575.409,14227.779,868.72571,290.17272,6.37E-05,0.94558691,13356.593,15152.72
29,18.448766,25.617,15,200,15317.289,-28343.103,-45607.56,14577.898,92.686557,289.52433,0.005773196,10.567481,14383.167,14613.732
53,18.602308,21.616,25,0,24065.467,-27910.985,-45343.478,14431.76,187.28616,290.24626,0.000298684,0.96132737,14209.462,14594.538
102,18.928653,8.613,40,550,40922.713,-31886.387,-45860.828,14287.02,942.6262,290.2704,5.89E-05,0.94589087,13202.713,15150.408
74,18.73891,20.625,40,-550,36461.822,-25879.416,-44683.007,14331.36,153.81313,290.29363,0.00083142,1.5335249,14218.051,14474.293
69,18.70902,15.609,25,400,25872.097,-30121.159,-45778.064,14315.907,267.63839,290.35996,0.000216172,0.97041346,13994.231,14546.85
59,18.646735,25.62,25,150,24645.228,-28746.646,-45505.43,14307.236,108.54823,290.17744,0.000523338,0.9621206,14231.885,14453.913
110,18.98493,1.617,65,-600,60199.744,-27270.333,-44510.941,14243.894,3010.019,290.21665,1.84E-05,0.94876513,11248.11,17461.173
116,19.022416,3.621,65,-300,61442.365,-29013.605,-44857.499,14249.695,2160.7027,290.17234,2.56E-05,0.94614512,12120.811,16601.532
49,18.575284,25.619,25,-150,23316.93,-27040.542,-45179.224,14446.398,120.19373,290.3645,0.000429743,1.0417948,14267.501,14534.237
117,19.026951,9.625,65,-300,61354.543,-28829.081,-44819.426,14268.091,738.15375,290.27573,7.50E-05,0.94504552,13426.576,14953.515
115,19.018438,1.618,65,-300,61528.666,-28847.007,-44812.56,14266.855,3030.1826,290.14666,1.83E-05,0.94931126,11278.678,17567.503
122,19.061014,13.606,65,0,62655.261,-30562.774,-45158.296,14223.902,475.81925,290.24261,0.000117273,0.94788776,13730.011,14710.514
130,19.123396,1.618,65,600,65069.049,-33872.526,-45802.897,14229.934,3121.6707,290.20849,1.78E-05,0.95027965,11192.779,17651.938
120,19.051946,1.614,65,0,62660.483,-30562.034,-45159.242,14268.406,3028.4658,290.21721,1.84E-05,0.95157854,11351.724,17661.286
87,18.824251,13.61,40,0,38566.866,-28911.681,-45277.365,14212.632,418.02353,290.2629,0.000132309,0.94708329,13796.36,14665.014
125,19.089889,1.616,65,300,63798.385,-32289.108,-45499.674,14341.213,3597.0986,290.25228,1.57E-05,0.95395582,10693.792,18143.945
93,18.867842,16.62,40,200,39188.319,-29956.411,-45489.313,14227.882,271.62515,290.17436,0.00020363,0.94563001,13897.369,14455.58
121,19.055924,5.62,65,0,62649.998,-30555.949,-45158.666,14247.649,1495.8495,290.111,3.72E-05,0.95015952,12725.675,15829.719
132,19.131909,9.625,65,600,64985.585,-33607.294,-45752.285,14161.529,745.50784,290.18748,7.39E-05,0.94399793,13364.892,14898.947
126,19.093867,3.621,65,300,63942.247,-32226.407,-45481.09,14239.113,2179.7871,290.14438,2.54E-05,0.9480013,12015.985,16544.681
84,18.804537,25.618,40,-200,37793.042,-27807.293,-45054.07,14314.989,105.84466,290.44988,1.0004815,0.70897136,14188.67,14399.532
131,19.127374,3.621,65,600,64820.878,-33837.291,-45798.662,14230.345,1974.7538,290.24416,2.83E-05,0.94928929,12221.907,16311.476
135,19.156903,1.617,65,810,65863.229,-34964.293,-46016.531,14202.998,2659.497,290.08919,2.07E-05,0.94211686,11469.241,16978.446
64,18.679405,20.625,25,300,25393.89,-29568.245,-45664.422,14360.622,171.30475,290.13808,0.000327201,0.95715646,14186.263,14546.232
88,18.83156,21.615,40,0,38572.252,-28920.397,-45272.843,14269.965,240.9436,290.14015,0.000400387,1.2092701,14055.369,14406.206
127,19.098401,9.629,65,300,63800.194,-32009.321,-45441.825,14209.063,878.63807,290.20863,6.27E-05,0.94342748,13281.544,15101.536
141,19.194389,3.62,90,-1070,82605.021,-26970.072,-44013.902,14182.19,1948.7486,290.25036,2.84E-05,0.94646195,12182.74,16221.098
98,18.901349,16.62,40,400,40205.626,-31277.105,-45725.272,14259.123,263.90169,290.22089,0.000209725,0.944821,13922.433,14464.91
137,19.165416,9.624,65,810,66440.198,-35226.154,-46066.362,14146.661,723.8568,290.41304,8.12E-05,0.97313251,13397.937,14882.811
136,19.160882,3.618,65,810,66004.419,-35012.192,-46035.732,14174.658,1952.7465,290.1675,2.90E-05,0.95617975,12275.602,16307.59
83,18.79639,16.622,40,-200,37816.6,-27824.356,-45060.073,14306.396,282.84008,290.17821,0.000198411,0.9530775,14020.484,14598.213
145,19.223918,1.618,90,-700,83857.269,-28414.849,-44301.912,14335.278,2901.9857,290.2148,1.92E-05,0.95125047,11387.683,17381.226
142,19.198923,9.626,90,-1070,82386.246,-26401.576,-43913.129,14117.547,641.1931,290.41845,8.56E-05,0.94036782,13402.529,14728.279
140,19.190411,1.615,90,-1070,82052.185,-25866.712,-43789.331,14182.119,2746.5618,290.09675,2.02E-05,0.94575384,11488.104,17206.33
103,18.934575,14.619,40,550,41009.959,-31998.014,-45882.126,14212.311,305.01088,290.18369,0.000180676,0.94453034,13822.706,14459.587
147,19.23243,9.625,90,-700,83714.846,-28275.798,-44277.942,14450.178,705.1709,290.17768,7.90E-05,0.95276675,13683.544,15141.516
146,19.227896,3.619,90,-700,83346.165,-28288.585,-44308.12,14373.324,2442.3341,290.16912,2.29E-05,0.95378732,11903.935,16948.277
78,18.762883,16.622,40,-400,36835.104,-26685.35,-44830.157,14312.656,236.72294,290.18633,0.000233877,0.94934701,14037.801,14529.29
150,19.257425,1.615,90,-300,85242.444,-30437.291,-44703.235,14767.205,3372.033,290.18669,1.70E-05,0.97360398,11523.091,18522.081
155,19.290932,1.617,90,0,86547.774,-32199.97,-45038.939,14595.29,3632.1747,290.17393,1.56E-05,0.96695679,10942.122,18468.908
128,19.104605,16.621,65,300,63917.825,-32287.998,-45488.326,14183.839,299.32073,290.1448,0.000185295,0.94825524,13781.179,14397.296
151,19.261403,3.619,90,-300,85263.167,-30611.29,-44733.578,14784.359,2552.9133,290.22837,2.26E-05,0.97512275,12215.518,17510.664
99,18.909495,25.617,40,400,40254.759,-31115.688,-45701.837,14246.008,103.42285,290.17902,0.000535361,0.94577367,14086.819,14301.818
161,19.332854,3.618,90,300,87641.361,-33735.079,-45334.433,14327.125,2283.5787,290.22147,2.43E-05,0.9506031,12070.266,16798.846
118,19.033153,16.621,65,-300,61509.219,-28877.021,-44822.469,14271.698,314.81667,290.21515,0.000175794,0.94469343,13899.527,14551.544
156,19.294911,5.621,90,0,86545.677,-32199.066,-45038.939,14475.331,1766.0224,290.20173,3.17E-05,0.957086,12621.471,16272.983
152,19.265937,9.626,90,-300,85275.707,-30515.286,-44699.165,14749.428,783.05034,290.11374,7.32E-05,0.97203416,13900.208,15514.842
162,19.337389,9.625,90,300,87907.542,-33943.696,-45389.157,14268.151,775.13703,290.33012,7.33E-05,0.95716,13502.746,15101.709
149,19.246779,25.619,90,-700,83737.336,-28445.809,-44306.106,14671.407,0.33143241,456.99308,0.054711671,0.70401869,14626.146,14626.146
160,19.328876,1.619,90,300,87802.574,-33827.258,-45378.426,14358.275,3136.7237,290.39276,1.81E-05,0.9595468,11228.105,17692.198
165,19.362383,1.618,90,700,89282.317,-36087.676,-45790.234,14381.569,3149.5911,290.28502,1.92E-05,0.98931002,11293.714,17782.196
167,19.370896,9.627,90,700,89634.922,-36105.52,-45804.09,14393.223,755.6765,290.08973,7.47E-05,0.96201234,13677.971,15234.665
144,19.213273,25.619,90,-1070,82038.987,-26142.018,-43864.243,14211.021,0.94562654,464.02802,0.070058286,1.1790137,14150.788,14150.788
166,19.366361,3.62,90,700,89623.821,-36047.589,-45788.055,14357.84,2470.9673,290.01809,2.26E-05,0.95182809,11890.145,17010.713
143,19.205126,16.622,90,-1070,82153.575,-26320.58,-43908.976,14157.512,278.25157,290.18818,0.000196881,0.93947572,13753.991,14327.555
170,19.39589,1.62,90,1070,90816.004,-37948.787,-46167.999,14415.805,3120.6252,290.29456,1.79E-05,0.95538253,11278.433,17756.254
171,19.399869,3.619,90,1070,92343.073,-38555.52,-46262.686,14419.174,2346.4232,290.26988,2.40E-05,0.9575219,12043.264,16911.291
94,18.875988,25.621,40,200,39412.313,-29983.958,-45482.077,14266.052,0.35350845,433.40987,0.11541072,1.086424,14212.216,14212.319
109,18.974284,25.619,65,-810,59217.915,-25975.872,-44265.279,14173.546,97.920001,290.31312,0.000562139,0.94276431,13993.621,14190.136
176,19.433376,3.619,120,-1380,106261.24,-26366.629,-43406.222,14519.465,2438.5977,290.2184,2.31E-05,0.95790229,12108.52,17164.157
177,19.437911,9.624,120,-1380,106073.1,-24792.792,-43072.163,14463.895,734.20976,290.18897,7.65E-05,0.9571895,13687.617,15200.968
172,19.404403,9.625,90,1070,90677.65,-38262.741,-46225.724,14407.405,698.06368,290.2041,7.98E-05,0.95152727,13607.858,15048.001
174,19.418752,25.621,90,1070,90492.056,-37656.377,-46130.954,14428.652,0.60230947,446.18646,0.10577832,1.1572608,14389.692,14389.692
104,18.942165,20.626,40,550,40875.102,-31842.065,-45844.876,14207.725,228.60331,289.4485,0.002357502,5.3874686,14220.447,14533.229
108,18.966139,16.619,65,-810,59114.716,-25770.585,-44220.545,14195.875,269.07511,290.22522,0,0.94183469,13868.773,14421.874
175,19.429398,1.616,120,-1380,106633.3,-26650.404,-43424.107,14529.696,3516.3121,290.1102,1.59E-05,0.95628279,10934.371,18216.104
182,19.471418,9.623,120,-1000,107374.18,-28562.329,-43805.037,14508.701,824.96963,290.17334,6.76E-05,0.95372758,13611.586,15323.606
134,19.146258,25.621,65,600,65076.079,-33849.05,-45796.072,14119.099,112.12502,290.1831,0,0.94166895,13961.744,14196.236
180,19.462905,1.617,120,-1000,107374.18,-28791.586,-43879.332,14552.34,3539.6455,290.16475,1.58E-05,0.95413151,11048.249,18391.407
113,18.999646,16.622,65,-600,60231.156,-27228.396,-44488.985,14181.313,471.33993,290.00931,0.00329853,1.1436272,13841.638,14431.463
181,19.466883,3.62,120,-1000,107374.18,-28545.225,-43803.516,14510.535,2000.7888,290.16437,2.81E-05,0.95628789,12471.629,16600.028
185,19.496412,1.619,120,-500,107374.18,-31501.675,-44396.435,14500.678,2838.4222,290.20437,1.97E-05,0.95487256,11627.104,17512.926
114,19.007793,25.616,65,-600,60220.836,-27156.486,-44486.806,14173.738,221.85694,290.13516,0.001960431,3.4992606,14033.695,14271.578
133,19.138112,16.621,65,600,65295.922,-34003.683,-45826.538,14139.905,282.48575,290.17404,0.000194721,0.94298133,13840.003,14425.28
173,19.410606,16.621,90,1070,91311.486,-38082.863,-46176.386,14427.42,225.57989,290.15838,0.00024773,0.95383982,14106.998,14577.83
154,19.280287,25.618,90,-300,85119.222,-30238.953,-44660.024,14582.726,0.89258848,440.02934,0.15791282,2.7815685,14552.442,14552.477
158,19.30731,21.615,90,0,86539.14,-32203.465,-45046.258,14351.901,146.98833,290.21476,0.00037836,0.95331424,14290.829,14596.787
163,19.343592,16.62,90,300,87589.679,-33862.741,-45380.482,14280.69,250.19061,290.19092,0.000221113,0.94760791,13961.218,14481.469
186,19.50039,3.619,120,-500,107374.18,-31397.86,-44362.557,14526.252,2020.4332,290.21796,2.77E-05,0.95489559,12469.493,16658.76
190,19.529918,1.622,120,0,107374.18,-34107.785,-44893.187,14486.459,2879.4631,290.18875,1.93E-05,0.95188387,11530.883,17509.117
119,19.041299,25.619,65,-300,61431.141,-28913.079,-44834.927,14211.824,125.17364,290.17311,0.000429642,0.94839478,14043.547,14302.473
187,19.504925,9.626,120,-500,107374.18,-31535.225,-44386.65,14433.869,886.34182,290.20692,6.25E-05,0.94883123,13507.346,15348.068
153,19.27214,16.622,90,-300,85367.97,-30631.107,-44710.472,14644.951,258.6933,290.16318,0.00022105,0.96772584,14336.159,14869.821
123,19.068322,21.617,65,0,62660.318,-30562.404,-45143.659,14248.291,127.31339,290.21647,0,0.94244483,14065.041,14329.394
197,19.576375,9.628,120,500,107374.18,-36599.639,-45368.764,14184.56,780.5179,290.17873,7.01E-05,0.93777696,13289.156,14896.066
157,19.300001,13.606,90,0,86545.472,-32205.85,-45042.146,14489.409,402.20788,290.16805,0.000141478,0.95992271,14015.7,14849.088
129,19.112751,25.619,65,300,63860.181,-32220.692,-45465.713,14157.133,158.31954,290.80761,0.002263568,5.86878,13987.259,14187.175
195,19.567864,1.616,120,500,107374.18,-37015.065,-45448.075,14416.215,3481.9844,290.15563,1.61E-05,0.95731835,11145.456,18379.847
202,19.609883,9.626,120,1000,107374.18,-39528.465,-45948.403,14261.443,733.48349,290.24179,7.44E-05,0.93482189,13406.745,14929.093
200,19.601371,1.616,120,1000,107374.18,-39510.004,-45945.032,14222.543,3365.7931,290.2607,1.64E-05,0.94327564,10845.703,17810.135
191,19.533897,5.624,120,0,107374.18,-34108.649,-44894.461,14449.384,1421.1156,290.19995,3.96E-05,0.9629763,13214.978,16157.992
196,19.571842,3.618,120,500,107374.18,-36961.821,-45437.837,14327.258,2055.693,290.20958,2.71E-05,0.95298371,12312.634,16562.477
178,19.444114,16.619,120,-1380,105636.04,-26179.762,-43369.26,14488.737,230.54014,290.18184,0.000242037,0.95196502,14219.409,14698.187
201,19.605349,3.619,120,1000,107374.18,-40035.865,-46041.981,14196.274,2024.9031,290.18622,2.71E-05,0.9379952,12058.267,16231.834
138,19.171619,16.621,65,810,65937.031,-34887.778,-45997.782,14134.105,273.74489,290.27185,0.000203459,0.94611456,13828.821,14392.149
207,19.64339,9.625,120,1380,107374.18,-41382.464,-46296.031,14072.84,773.71148,290.16566,7.02E-05,0.93314832,13255.742,14859.844
194,19.555829,30.618,120,0,107374.18,-34122.792,-44894.379,14201.13,0.28899547,489.99951,0.07591953,0.24459718,14219.5,14219.5
211,19.672363,3.619,40,-550,35888.885,-25904.784,-44695.136,14051.763,1846.3668,290.18501,2.94E-05,0.9329361,12224.985,16046.974
205,19.634878,1.616,120,1380,107374.18,-41550.788,-46309.804,14268.436,2844.8956,290.20703,1.93E-05,0.93985004,11342.616,17224.626
212,19.676898,8.614,40,-550,35510.052,-26086.717,-44734.73,13997.397,729.48451,290.16382,7.44E-05,0.93152927,13256.536,14769.576
183,19.47762,16.622,120,-1000,107374.18,-28625.111,-43822.306,14478.031,259.62391,290.25603,0.000222942,0.96931806,14183.236,14716.178
192,19.538988,13.608,120,0,107374.18,-34112.719,-44903.794,14384.653,400.76742,290.12893,0.000138362,0.94794351,14036.953,14869.683
139,19.179765,25.62,65,810,65819.524,-34981.479,-46029.605,14180.809,221.01634,290.06631,0.002204034,3.9359587,13982.675,14228.83
210,19.668385,1.618,40,-550,35495.579,-26096.132,-44752.82,14030.824,2667.4532,290.22982,2.03E-05,0.93028239,11345.985,16864.015
215,19.699668,1.619,40,-400,36634.176,-26771.198,-44860.048,14068.66,2785.992,290.12642,1.97E-05,0.93702318,11244.762,17027.238
206,19.638856,3.62,120,1380,107374.18,-41764.134,-46375.3,14090.157,1625.666,290.23081,3.33E-05,0.93037847,12390.888,15769.193
148,19.238633,16.62,90,-700,84078.182,-28404.57,-44298.5,14538.496,230.80876,290.18989,0.000242371,0.95608095,14262.316,14739.139
220,19.733175,1.617,40,-200,37287.985,-27805.978,-45067.802,13913.208,2824.386,290.12206,1.91E-05,0.92820217,11074.134,16919.189
222,19.741688,9.626,40,-200,37206.29,-27827.769,-45063.773,13876.475,703.21358,290.16687,7.60E-05,0.91893611,13130.759,14598.969
216,19.703646,3.62,40,-400,36573.942,-26775.597,-44851.496,14114.229,1963.4675,290.06078,2.76E-05,0.93063611,12008.732,16064.228
179,19.452259,25.621,120,-1380,106550.9,-26787.892,-43471.471,14461.663,179.8153,291.98661,0.020075532,18.007531,14298.358,14488.784
124,19.077856,30.614,65,0,62656.7,-30556.196,-45157.474,14285.903,182.70335,290.37187,0.002651612,4.0908739,14195.274,14360.383
217,19.70818,9.626,40,-400,36395.586,-26760.919,-44867.942,13968.084,652.97151,290.21518,8.26E-05,0.92783387,13301.543,14647.791
204,19.624232,25.62,120,1000,107374.18,-39512.512,-45935.082,14078.688,0.33819381,443.81163,0.1950721,0.53363205,14076.005,14076.005
198,19.582579,16.621,120,500,107374.18,-36890.24,-45428.915,14195.878,229.34412,290.23593,0.000239316,0.93823136,13920.748,14396.535
221,19.737153,3.618,40,-200,37415.36,-27878.751,-45095.678,13962.71,2042.7366,290.19752,2.65E-05,0.92925489,12032.662,16294.277
199,19.590724,25.62,120,500,107374.18,-36688.612,-45387.595,14191.026,0.26943499,423.85776,0.11237849,0.29196853,14107.319,14107.489
230,19.804626,1.616,40,200,39147.163,-30007.435,-45504.69,13967.933,2977.7819,290.26969,2.16E-05,0.99707816,11016.694,17104.346
188,19.511128,16.621,120,-500,107374.18,-31304.488,-44339.984,14442.889,287.1628,290.10755,0.000193056,0.95085403,14090.268,14687.308
226,19.770659,5.623,40,0,38166.036,-28925.907,-45287.521,13908.823,1458.138,290.21032,3.76E-05,0.93041897,12433.338,15450.167
225,19.766682,1.618,40,0,38154.977,-28927.757,-45286.863,13943.711,2964.3667,290.1233,1.83E-05,0.93219787,10991.742,17115.096
159,19.316843,30.614,90,0,86533.918,-32204.781,-45044.654,14266.479,79.893243,290.2122,0.000689754,0.94935616,14138.155,14302.168
231,19.808604,3.623,40,200,38925.389,-29938.074,-45487.997,13938.049,2072.553,290.21139,2.59E-05,0.92436746,11827.076,16129.651
189,19.519274,25.619,120,-500,107374.18,-31404.972,-44371.191,14446.714,249.00555,290.2324,0.002150343,5.8298722,14290.829,14533.636
237,19.846646,9.628,40,400,40343.033,-31451.556,-45775.186,13776.558,671.20406,290.16189,7.94E-05,0.91522164,13069.665,14462.982
232,19.813139,9.626,40,200,38985.869,-29935.73,-45474.923,13903.071,713.06676,290.18809,7.50E-05,0.9183185,13109.729,14583.383
240,19.871639,1.621,40,550,40444.916,-32011.829,-45909.961,13787.279,2775.3999,290.20451,1.92E-05,0.91623794,11066.518,16845.614
164,19.351737,25.621,90,300,87673.102,-33766.449,-45397.832,14317.257,89.311632,290.17551,0.000722992,0.98230884,14181.813,14362.449
193,19.546296,21.617,120,0,107374.18,-34115.597,-44882.25,14303.478,172.82063,290.21811,0.000318461,0.94322416,14105.333,14462.96
245,19.902924,1.616,65,-810,58617.512,-25844.962,-44286.782,13852.259,2756.2107,290.16778,2.01E-05,0.93549912,11089.36,16742.671
236,19.842111,3.619,40,400,39927.484,-31123.253,-45714.418,13841.496,2000.3569,290.21005,2.67E-05,0.9203003,11855.454,15990.354
235,19.838133,1.616,40,400,39730.009,-31133.819,-45721.161,14007.407,2921.5871,290.13912,1.86E-05,0.93496786,11129.254,17130.15
241,19.875619,3.619,40,550,40522.459,-31848.52,-45852.359,13776.379,1994.2838,290.19781,2.65E-05,0.91223114,11769.915,15886.297
168,19.377099,16.618,90,700,89347.526,-35991.221,-45794.469,14362.995,243.87098,290.12279,0,0.95001427,14118.913,14624.107
242,19.880153,8.613,40,550,40868.441,-32048.75,-45887.183,13865.046,764.04754,290.1637,7.10E-05,0.91470546,13025.027,14597.387
246,19.906901,3.619,65,-810,59066.447,-26370.246,-44348.331,13815.57,2098.2692,290.19864,2.52E-05,0.91932747,11741.975,16070.652
247,19.911436,9.624,65,-810,58542.148,-26052.716,-44299.569,13806.011,632.34129,290.16317,8.40E-05,0.91490928,13104.682,14413.267
169,19.385245,25.619,90,700,89279.603,-36000.184,-45783.285,14334.585,55.060613,289.61657,0.02244673,12.297651,14243.156,14424.248
251,19.940409,3.619,65,-600,59392.654,-27129.268,-44510.118,13846.783,2127.1673,290.15819,2.50E-05,0.91583885,11594.33,15990.528
252,19.944944,9.625,65,-600,59727.455,-27259.397,-44516.738,13819.313,654.03122,290.07626,8.12E-05,0.91679984,13144.072,14498.281
223,19.747891,16.62,40,-200,37359.978,-27804.169,-45063.978,13865.071,231.40643,290.15863,0.000229876,0.91736054,13524.098,13998.417
250,19.936431,1.619,65,-600,59757.633,-27277.405,-44527.674,13840.207,2923.7071,290.28812,1.91E-05,0.93888957,11009.384,17060.121
203,19.616086,16.622,120,1000,107374.18,-39633.39,-45956.38,14151.687,231.85735,290.13963,0.000238337,0.94257338,13870.352,14348.567
227,19.775751,13.609,40,0,38170.148,-28926.524,-45284.314,13909.841,417.82176,290.18565,0.000127906,0.92099184,13442.412,14306.558
255,19.969938,1.618,65,-300,61220.673,-28955.469,-44844.301,13906.753,3049.7025,290.20265,1.76E-05,0.92306814,10788.473,17081.093
256,19.973916,3.619,65,-300,61080.306,-28918.342,-44841.176,13979.578,1889.9732,290.20454,2.84E-05,0.92411138,12094.67,16000.906
184,19.485766,25.62,120,-1000,107374.18,-28881.422,-43869.095,14419.008,0.00605134,412.03036,0.023995196,-1.5044801,14364.192,14364.192
261,20.007423,5.621,65,0,62338.346,-30559.115,-45168.123,13720.5,1371.1127,290.20018,3.85E-05,0.91058034,12340.634,15173.446
257,19.978451,9.625,65,-300,61118.049,-28839.771,-44827.321,13998.174,767.66974,290.21007,7.05E-05,0.92912227,13064.947,14640.77
218,19.714383,16.621,40,-400,36572.051,-26705.044,-44847.179,13940.587,217.67436,290.19826,0.000248164,0.92756896,13696.876,14148.942
260,20.003445,1.616,65,0,62337.524,-30560.307,-45167.794,13791.289,2994.4998,290.2129,1.77E-05,0.91551217,10774.181,16949.93
219,19.722529,25.62,40,-400,36661.681,-26743.815,-44856.471,13930.919,163.37601,290.20397,0.000829414,1.118866,13775.985,13991.904
265,20.041389,1.619,65,300,63644.738,-32223.653,-45488.08,13653.565,2589.6962,290.19035,2.04E-05,0.91051674,11087.521,16448.297
270,20.074896,1.616,65,600,64767.593,-34055.858,-45850.385,13672.242,2506.5966,290.18779,2.10E-05,0.90961055,11092.144,16286.876
266,20.045367,3.62,65,300,63707.644,-32200.382,-45483.146,13689.255,2021.1568,290.1819,2.64E-05,0.91821953,11708.096,15873.005
262,20.012514,13.607,65,0,62339.785,-30554.017,-45163.189,13780.223,353.39301,290.17007,0.000151021,0.92279567,13419.23,14151.235
267,20.049902,9.624,65,300,63871.693,-32414.714,-45518.834,13655.55,638.40435,290.14203,8.32E-05,0.89929421,12802.182,14130.444
233,19.819341,16.623,40,200,38992.982,-30027.622,-45508.144,13868.009,242.1197,290.1938,0.000221112,0.92241322,13586.622,14086.236
272,20.083409,9.624,65,600,65235.689,-34285.937,-45888.088,13582.077,574.57317,290.22467,9.17E-05,0.90543895,12941.821,14128.29
271,20.078874,3.621,65,600,65001.702,-33686.522,-45768.402,13655.421,1950.7931,290.16893,2.71E-05,0.91362684,11768.569,15795.936
239,19.860995,25.621,40,400,39861.782,-31211.814,-45736.003,13733.473,94.136352,290.32691,0.000580997,0.92645247,13581.125,13774.733
276,20.112381,3.62,65,810,66076.823,-35125.217,-46055.385,13659.929,1869.0364,290.25952,2.82E-05,0.90850275,11738.762,15597.026
214,19.690409,20.625,40,-550,35755.302,-26002.802,-44717.091,13981.698,141.99292,290.1743,0.000381212,0.92870742,13829.712,14122.692
224,19.756036,25.62,40,-200,37397.146,-27866.91,-45074.422,13898.205,0.054470523,424.68401,0.99864317,-0.5167321,13808.415,13808.504
213,19.682819,14.619,40,-550,35954.669,-25935.99,-44697.767,14037.618,273.91386,290.20841,0.000197773,0.92815159,13707.059,14272.759
281,20.145889,3.619,90,-1070,82097.535,-26197.276,-43872.672,13799.281,1698.396,290.18565,3.13E-05,0.91383859,12047.051,15576.394
280,20.14191,1.618,90,-1070,82127.014,-26480.558,-43951.982,13797.772,2791.5097,290.20596,1.91E-05,0.91694867,10929.826,16698.487
275,20.108403,1.618,65,810,65770.35,-35093.764,-46044.941,13643.954,2681.397,290.11128,1.97E-05,0.91239435,11034.619,16586.735
248,19.917639,16.62,65,-810,59338.3,-26179.432,-44302.282,13735.552,193.10307,289.83168,0.84513204,1.8899547,13503.76,13917.917
258,19.984653,16.621,65,-300,60753.564,-28859.506,-44850.18,13854.047,237.07094,290.15302,0.000229787,0.93165425,13605.517,14094.14
243,19.886075,14.619,40,550,40475.752,-31824.468,-45844.465,13790.016,279.14782,290.15248,0.000189606,0.91305571,13479.658,14060.271
277,20.116916,9.626,65,810,65758.961,-34989.167,-46029.975,13689.05,563.85879,290.16572,9.34E-05,0.91026288,13054.158,14220.287
286,20.179396,3.617,90,-700,83602.231,-28106.158,-44235.347,13652.947,1809.1034,290.12863,2.94E-05,0.91827205,12045.952,15810.392
282,20.150423,9.625,90,-1070,82605.391,-26488.986,-43918.062,13775.831,657.35579,290.19936,8.02E-05,0.90996234,13012.719,14369.716
289,20.198279,25.621,90,-700,82875.806,-28352.766,-44312.067,13563.81,0.30198967,386.4817,0.43632819,1.1371681,13564.627,13564.696
249,19.925785,25.618,65,-810,59140.619,-25946.187,-44258.7,13752.956,92.156017,290.44303,0.0019153,1.9148255,13657.996,13798.984
285,20.175418,1.617,90,-700,83672.209,-28577.952,-44349.934,13890.421,2616.3855,290.33065,2.11E-05,0.9385414,11271.664,16622.801
292,20.217438,9.624,90,-300,84963.559,-30439.018,-44706.977,13559.463,653.61816,290.08699,8.01E-05,0.90170779,12844.338,14192.914
287,20.183931,9.625,90,-700,83897.439,-28405.475,-44287.07,13636.097,697.37333,290.19559,7.51E-05,0.90706622,12936.035,14382.561
264,20.029356,30.614,65,0,62362.645,-30565.57,-45169.274,13780.07,0.33086325,452.95639,0.17455609,0.24935898,13781.419,13781.419
290,20.208925,1.618,90,-300,84818.216,-30515.862,-44721.819,13656.62,2645.3065,290.19352,1.98E-05,0.90539978,11008.382,16502.184
291,20.212903,3.619,90,-300,85235.866,-30528.525,-44721.244,13579.361,1837.7021,290.21668,2.83E-05,0.89944826,11625.299,15422.196
209,19.65774,25.618,120,1380,107374.18,-42153.739,-46457.9,13994.818,91.93309,290.19093,0.000586799,0.93097042,13843.007,14032.74
288,20.190134,16.619,90,-700,82620.028,-28298.288,-44294.47,13585.9,230.59326,290.19689,0.000227473,0.9026307,13324.227,13797.703
297,20.251501,13.609,90,0,86349.927,-32190.925,-45052.343,13734.268,389.44083,290.24059,0.000135931,0.91085115,13341.295,14143.21
300,20.280376,1.617,90,300,87406.181,-33841.854,-45371.683,14061.787,2670.7845,290.20999,2.02E-05,0.92751576,11389.882,16944.896
295,20.242432,1.616,90,0,86359.959,-32175.301,-45044.901,13778.986,2694.8101,290.18472,1.95E-05,0.90865955,11110.784,16699.913
263,20.019823,21.616,65,0,62343.814,-30556.73,-45152.293,13678.026,127.36535,290.0588,0,0.91364241,13525.591,13786.167
208,19.649593,16.62,120,1380,107374.18,-42273.425,-46477.595,14045.07,232.12123,290.23122,0.000226479,0.92885282,13739.43,14216.399
296,20.246411,5.62,90,0,86350.708,-32189.65,-45050.616,13676.456,1343.846,290.20499,3.91E-05,0.90750548,12247.074,15017.472
301,20.284355,3.617,90,300,87715.862,-33935.843,-45382.414,14112.149,1969.8088,290.17861,2.73E-05,0.92615333,12098.442,16170.791
229,19.792593,30.613,40,0,38149.673,-28901.361,-45284.56,13895.546,131.54871,290.33785,0.001436194,1.7263314,13814.757,13979.061
306,20.317862,3.621,90,700,89304.396,-36201.894,-45835.913,14337.696,1906.0373,290.2082,2.86E-05,0.9365425,12423.773,16387.217
302,20.288889,9.625,90,300,87501.116,-33774.343,-45356.059,14152.622,674.26525,290.21513,8.03E-05,0.93083671,13451.815,14852.397
307,20.322396,9.623,90,700,88861.46,-36053.14,-45821.399,14253.553,700.16318,290.25899,7.75E-05,0.9293002,13384.48,14825.035
253,19.951146,16.62,65,-600,59817.455,-27265.112,-44517.272,13864.485,211.38449,290.16897,0.000253333,0.92429773,13644.667,14081.96
244,19.893665,20.624,40,550,40163.813,-31711.32,-45821.358,13744.617,153.42801,290.19304,0.000344125,0.9110798,13583.665,13897.284
259,19.992799,25.619,65,-300,60920.409,-28913.161,-44847.261,13708.052,81.64838,290.15095,0.000651099,0.91665242,13580.194,13750.321
234,19.827488,25.619,40,200,39132.731,-30164.74,-45541.94,13860.221,72.449388,308.16025,0.24348415,122.8328,13690.996,13910.742
310,20.34739,1.618,90,1070,90929.441,-37892.253,-46149.456,14077.176,2706.8483,290.18512,1.99E-05,0.92664015,11379.836,16980.043
238,19.852849,16.622,40,400,39810.964,-31176.538,-45722.065,13825.189,213.31323,290.15059,0.000230908,0.92238606,13575.165,14018.037
305,20.313883,1.62,90,700,89272.942,-35858.707,-45759.727,14421.464,2757.7686,290.18344,1.99E-05,0.9401759,11554.286,17261.896
311,20.351369,3.62,90,1070,90500.814,-37869.599,-46154.801,13994.963,1832.0381,290.20573,2.95E-05,0.92937222,12302.83,16112.129
274,20.097758,25.62,65,600,65148.072,-33943.326,-45817.411,13707.201,38.998516,286.4474,1.8475742,108.97648,13645.277,13784.289
254,19.959292,25.62,65,-600,59923.985,-27431.75,-44564.801,13820.767,0.3415826,418.55771,0.16901442,0.67251161,13813.228,13813.237
320,20.414405,1.617,120,-1000,107038.86,-28662.773,-43841.424,14031.715,2659.4187,290.15258,2.00E-05,0.92587282,11416.443,16930.203
315,20.380897,1.617,120,-1380,106078.4,-26885.664,-43507.159,13972.747,2626.449,290.17114,2.08E-05,0.93084125,11344.839,16794.515
317,20.389411,9.624,120,-1380,106387.63,-26727.33,-43463.536,14024.875,597.88547,290.15602,8.97E-05,0.92219026,13336.568,14567.977
312,20.355903,9.626,90,1070,91058.173,-38172.37,-46198.341,13944.001,590.30111,290.17967,9.22E-05,0.92885363,13319.424,14537.384
278,20.123119,16.62,65,810,66531.022,-35169.621,-46046.298,13686.835,184.17818,290.09945,0,0.9089509,13419.397,13800.34
316,20.384876,3.621,120,-1380,106918.11,-26670.098,-43448.488,13988.392,1931.8301,290.2059,2.80E-05,0.92196349,12066.127,16069.186
322,20.422918,9.626,120,-1000,107374.18,-28586.093,-43823.416,14093.747,633.12422,290.14763,8.53E-05,0.92671046,13496.631,14813.035
283,20.156626,16.621,90,-1070,81082.316,-26382.416,-43930.274,13751.916,199.96408,290.20821,0.000264216,0.9129102,13521.908,13938.244
326,20.45189,3.62,120,-500,107374.18,-31371.834,-44368.929,13947.576,2032.2745,290.21675,2.63E-05,0.91985436,11870.078,16070.377
321,20.418383,3.618,120,-1000,107374.18,-28606.651,-43824.526,14042.001,2063.7613,290.21649,2.59E-05,0.92203253,11882.605,16164.506
228,19.78306,21.614,40,0,38175.863,-28920.809,-45282.135,13960.715,128.37079,290.28848,0,0.91989445,13741.092,14004.564
330,20.48142,1.616,120,0,107374.18,-34101.947,-44893.063,13979.791,2883.171,290.16297,1.87E-05,0.92876422,11163.575,17173.152
268,20.056105,16.62,65,300,63430.487,-32185.58,-45483.763,13570.916,220.22129,290.1954,0.000237621,0.90591225,13323.458,13778.915
284,20.164773,25.618,90,-1070,81541.245,-26298.501,-43918.967,13685.764,103.72238,289.95208,0.002131835,1.5701811,13577.824,13738.873
325,20.447913,1.614,120,-500,107374.18,-31142.371,-44347.509,13995.404,2849.9309,290.44334,2.29E-05,1.0093881,11241.366,16975.22
327,20.456425,9.625,120,-500,107374.18,-31272.007,-44350.962,13941.268,682.00564,290.17735,7.85E-05,0.92168976,13219.102,14630.353
332,20.490488,13.607,120,0,107374.18,-34111.691,-44894.914,13963.605,348.61825,290.23407,0.000153752,0.92288087,13622.448,14338.673
335,20.519363,1.619,120,500,107374.18,-36866.722,-45432.986,13939.149,2461.862,290.24847,2.21E-05,0.92657221,11466.409,16571.116
329,20.470774,25.619,120,-500,107374.18,-31373.437,-44358.034,13948.377,0.39689792,417.52179,1.0520631,1.0129614,13897.374,13897.374
336,20.523342,3.617,120,500,107374.18,-36869.929,-45438.125,13906.777,1919.0054,290.19617,2.78E-05,0.91869542,11941.744,15921.327
331,20.485398,5.622,120,0,107374.18,-34106.84,-44894.831,13998.698,1430.9405,290.12359,3.75E-05,0.92158789,12539.047,15483.943
269,20.06425,25.62,65,300,63399.486,-32161.692,-45484.503,13528.068,77.778303,290.17361,0.000723112,0.90215891,13453.429,13609.682
341,20.556849,3.619,120,1000,107374.18,-39902.734,-46011.227,13945.276,1883.1386,290.15599,2.88E-05,0.92795883,12078.881,15965.523
273,20.089611,16.621,65,600,65107.286,-33827.875,-45787.232,13525.39,194.25502,290.17536,0.000266934,0.89662092,13263.026,13669.57
337,20.527876,9.627,120,500,107374.18,-36921.405,-45430.683,13902.592,576.20692,290.18637,9.27E-05,0.91690467,13264.655,14451.042
279,20.131265,25.62,65,810,65567.159,-34852.296,-46001.565,13672.206,0.088841915,433.38998,0.1019095,0.022785378,13613.345,13748.796
308,20.328598,16.621,90,700,89251.028,-36135.616,-45825.099,14176.017,232.09234,290.19957,0.00023163,0.92494626,13814.794,14291.266
345,20.586378,1.615,120,1380,107374.18,-42343.198,-46479.568,13690.098,2291.6655,290.18038,2.29E-05,0.90940015,11463.306,16228.926
346,20.590356,3.62,120,1380,107374.18,-41619.121,-46344.505,13753.611,1791.946,290.1765,2.93E-05,0.90865694,11913.683,15641.358
347,20.59489,9.626,120,1380,107374.18,-41480.564,-46299.238,13764.916,551.7904,290.18795,9.58E-05,0.90856421,13143.007,14287.841
340,20.552871,1.615,120,1000,107374.18,-39970.163,-46022.821,13884.683,2397.7933,290.19873,2.23E-05,0.91947397,11506.053,16466.382
342,20.561383,9.624,120,1000,107374.18,-39726.31,-45954.694,13890.139,572.64498,290.21741,9.26E-05,0.91232309,13317.493,14499.81
350,20.619885,1.617,65,-810,58831.31,-25633.96,-44198.631,14026.122,2797.7954,290.18241,1.90E-05,0.91435935,11102.159,16870.114
298,20.25881,21.615,90,0,86348.118,-32198.038,-45049.218,13817.738,114.06767,290.21009,0.000467393,0.91710682,13645.284,13880.443
357,20.661905,9.626,65,-600,59569.614,-27485.775,-44570.023,14051.167,692.35962,290.15232,7.62E-05,0.90989474,13057.037,14477.205
355,20.653392,1.618,65,-600,60060.158,-27331.718,-44533.677,13939.336,2840.8114,290.15347,1.88E-05,0.92026159,11127.27,17038.68
356,20.657371,3.619,65,-600,58992.933,-27203.48,-44520.562,13947.119,1816.0614,290.13168,2.95E-05,0.91824661,12069.011,15824.414
303,20.295092,16.622,90,300,87810.386,-33862.288,-45374.602,14245.767,241.86742,290.23437,0.000226329,0.93820307,13984.724,14484.882
351,20.623864,3.618,65,-810,58061.759,-25931.18,-44278.394,13901.633,1726.0081,290.17087,3.08E-05,0.91528208,12190.517,15768.614
352,20.628398,9.626,65,-810,58618.704,-26421.64,-44369.752,13835.295,609.01629,290.20773,8.68E-05,0.91187,13188.556,14449.535
360,20.686899,1.616,65,-300,60927.686,-28922.577,-44852.935,13971.991,2652.6655,290.20935,2.00E-05,0.9129861,11257.982,16769.291
361,20.690878,3.619,65,-300,60705.213,-28867.072,-44843.314,13857.111,1889.9335,290.21968,2.78E-05,0.90889341,11960.049,15892.607
362,20.695412,9.626,65,-300,60979.861,-29001.723,-44867.12,13769.206,613.00853,290.18995,8.55E-05,0.90530762,13081.839,14345.778
293,20.223641,16.618,90,-300,85000.522,-30422.49,-44700.851,13627.757,251.62204,290.18002,0.000204947,0.89341101,13093.6,13611.602
366,20.724385,5.623,65,0,62089.353,-30550.481,-45168.863,13874.917,1343.4036,290.11431,3.93E-05,0.91228257,12505.858,15277.203
328,20.462627,16.621,120,-500,107374.18,-31413.483,-44371.931,14023.596,213.05894,290.11765,0.000307177,1.0689559,13705.653,14157.508
365,20.720408,1.612,65,0,62083.432,-30562.897,-45165.697,13849.292,2683.1308,290.16501,1.97E-05,0.91230672,11177.014,16748.117
370,20.758351,1.617,65,300,63242.673,-32187.636,-45495.069,13800.121,2613.629,290.21124,2.01E-05,0.90932396,11159.379,16566.884
314,20.370252,25.62,90,1070,91140.282,-37992.492,-46158.295,13864.157,178.67449,290.46025,1.0030956,2.5971723,13709.376,13899.331
334,20.507331,30.613,120,0,107374.18,-34120.613,-44898.943,13898.879,0.30706707,412.49388,0.12614922,1.078387,13857.655,13858.153
367,20.729476,13.607,65,0,62094.533,-30555.62,-45170.466,13816.131,363.25715,290.15725,0.00014417,0.90607326,13413.506,14167.817
304,20.303238,25.618,90,300,87661.384,-33842.019,-45365.269,14340.574,96.741362,290.19626,0.000565514,0.93767841,14178.506,14372.797
294,20.231787,25.621,90,-300,85178.263,-30544.272,-44720.216,13660.003,98.419397,290.1992,0.000532766,0.90812917,13491.807,13696.304
313,20.362106,16.622,90,1070,90712.558,-38219.817,-46219.104,13896.949,225.29789,290.14956,0.000234335,0.91018082,13574.812,14049.764
363,20.701615,16.622,65,-300,60805.492,-28883.929,-44845.37,13782.603,243.14646,290.18327,0.000216269,0.90687949,13454.059,13961.001
364,20.709761,25.619,65,-300,60808.946,-28883.189,-44843.232,13781.827,0.44658079,392.69418,0.060989181,0.6420401,13663.456,13665.676
371,20.762329,3.62,65,300,63309.896,-32104.214,-45479.075,13800.971,1775.8933,290.2653,2.97E-05,0.90745275,11967.32,15645.771
299,20.268343,30.614,90,0,86334.756,-32182.455,-45042.188,13945.765,0.065153697,442.22689,0,-0.57189572,13885.093,13885.109
318,20.395613,16.621,120,-1380,106738.64,-26530.966,-43398.739,13951.335,187.34831,290.10136,0.00028521,0.92121719,13730.223,14116.424
375,20.791858,1.616,65,600,64159.541,-33871.827,-45831.678,13866.022,2719.2396,290.20009,1.93E-05,0.908419,11090.264,16738.18
323,20.429121,16.619,120,-1000,107374.18,-28418.303,-43777.367,13974.249,205.45258,290.19424,0.000259946,0.91985135,13687.908,14111.223
339,20.542225,25.62,120,500,107374.18,-36892.624,-45447.252,13842.107,235.44612,290.32971,0.001326826,3.0740345,13688.379,13885.601
372,20.766864,9.624,65,300,63581.503,-32147.056,-45480.268,13771.495,676.85991,290.3058,8.50E-05,0.94001408,13054.537,14441.968
376,20.795836,3.618,65,600,65129.077,-33901.348,-45813.669,13855.09,1673.0138,290.19027,3.14E-05,0.90658868,12160.877,15626.406
343,20.567586,16.622,120,1000,107374.18,-39641.572,-45970.564,13812.864,170.71648,290.1788,0.000311227,0.91635621,13661.219,14014.478
344,20.575733,25.619,120,1000,107374.18,-39930.857,-46039.432,13769.184,121.50341,290.00554,0.001427437,1.6718265,13799.605,13952.708
382,20.833877,9.627,65,810,65487.807,-34947.189,-46018.463,13844.548,658.4002,290.21755,7.98E-05,0.90690977,13161.137,14528.914
380,20.825365,1.618,65,810,65631.175,-35118.885,-46057.893,13950.522,2318.1562,290.1902,2.27E-05,0.90989332,11559.076,16366.439
377,20.800371,9.626,65,600,64471.975,-33882.435,-45822.674,13842.72,657.63874,290.28168,7.99E-05,0.90811568,13143.212,14509.182
381,20.829343,3.619,65,810,66084.676,-34957.262,-46021.3,13865.281,1692.9929,290.31949,3.15E-05,0.91660954,12137.082,15639.09
385,20.858873,1.617,90,-1070,81275.065,-26307.834,-43915.555,13950.183,2386.25,290.22665,2.24E-05,0.91881953,11588.193,16519.979
387,20.867385,9.625,90,-1070,81954.371,-26589.759,-43957.039,13780.287,554.05373,290.20436,9.43E-05,0.89725355,13055.473,14189.426
386,20.862851,3.618,90,-1070,82020.691,-26080.715,-43850.469,13918.914,1836.3375,290.16224,2.89E-05,0.91990323,12312.942,16161.927
353,20.634601,16.619,65,-810,58440.675,-25932.454,-44274.242,13824.667,199.51995,290.20549,0.000265757,0.91537448,13621.125,14032.238
396,20.929865,3.618,90,-300,84821.958,-30373.851,-44702.783,13706.881,1959.7634,290.22278,2.69E-05,0.90868809,11821.096,15873.429
392,20.900892,9.627,90,-700,83840.165,-28696.281,-44365.64,13625.908,573.40372,290.22027,9.06E-05,0.89959081,13043.883,14230.844
390,20.89238,1.616,90,-700,82906.971,-28193.281,-44276.914,13745.665,2542.6902,290.22415,2.06E-05,0.90839192,11135.884,16391.995
391,20.896358,3.619,90,-700,83674.841,-28433.392,-44310.505,13668.077,1862.9881,290.21078,2.79E-05,0.89969495,11713.695,15562.204
354,20.642747,25.619,65,-810,58902.233,-26016.863,-44281.355,13827.651,215.45133,290.47272,0.004358662,7.6753769,13713.595,13869.668
324,20.437267,25.618,120,-1000,107370.71,-28172.724,-43729.55,13957.973,185.33822,290.41363,0.000954552,2.6249403,13878.786,14094.82
395,20.925886,1.62,90,-300,84999.412,-30597.064,-44740.815,13681.447,2582.5852,290.21071,2.02E-05,0.90569458,11164.687,16497.374
383,20.840081,16.622,65,810,66270.763,-35228.086,-46067.925,13906.755,172.50762,289.9626,0.98934411,2.2141128,13597.584,14055.457
397,20.934399,9.626,90,-300,84822.205,-30524.866,-44731.769,13793.634,614.02631,290.22164,8.49E-05,0.9011992,13074.508,14348.724
400,20.959394,1.616,90,0,86183.41,-32185.21,-45053.905,13741.934,2671.8867,290.21855,1.97E-05,0.90900295,11067.453,16588.284
333,20.497797,21.616,120,0,107374.18,-34118.188,-44897.792,13951.233,361.99741,289.97329,0.005448067,16.250066,13787.944,14030.682
401,20.963372,5.621,90,0,86184.027,-32188.952,-45049.506,13790.366,1373.5736,290.16755,3.81E-05,0.90530047,12322.654,15170.639
373,20.773066,16.622,65,300,63344.145,-32192.035,-45484.832,13752.166,228.44705,290.18321,0.000229757,0.90657189,13493.101,13964.858
368,20.736785,21.614,65,0,62105.963,-30560.102,-45171.618,13889.654,121.49237,290.21524,0,0.91125006,13772.816,14026.023
406,21.001316,3.619,90,300,87398.41,-33773.028,-45363.049,13811.959,1734.1842,290.21915,3.03E-05,0.90749803,11973.542,15551.872
319,20.40376,25.618,120,-1380,105991.36,-26142.101,-43342,13950.388,101.12351,290.12161,0,0.92289595,13803.885,14017.67
309,20.336745,25.618,90,700,89750.662,-36060.54,-45789.699,14122.054,84.562981,290.18492,0.000646139,0.93617784,14104.638,14280.655
405,20.997337,1.62,90,300,87502.802,-33807.605,-45364.57,13860.23,2120.6104,290.1793,2.49E-05,0.91220211,11710.725,16088.547
338,20.534079,16.622,120,500,107374.18,-36965.686,-45453.666,13911.876,218.22947,290.20846,0.000261771,0.91182328,13644.014,14097.521
402,20.968464,13.601,90,0,86186.946,-32186.197,-45052.384,13752.433,371.78721,290.17431,0.00014656,0.90405581,13346.944,14117.763
407,21.005851,9.625,90,300,87187.694,-33697.746,-45357.211,13822.259,610.90212,290.19068,8.57E-05,0.90651595,13177.139,14442.709
415,21.064352,1.619,90,1070,91348.079,-38188.364,-46213.718,13815.391,2245.222,290.21108,2.35E-05,0.91083223,11670.776,16308.234
410,21.030845,1.618,90,700,89399.002,-36158.353,-45820.618,13817.058,2241.5921,290.24004,2.36E-05,0.91282558,11645.237,16288.187
416,21.068331,3.617,90,1070,90236.647,-38289.671,-46248.091,13787.243,1818.8515,290.20847,2.88E-05,0.90649072,11907.574,15653.83
349,20.60924,25.618,120,1380,107374.18,-41553.173,-46340.188,13817.778,12.548002,66.705065,10.481654,1808.2511,13706.913,13837.784
348,20.601094,16.62,120,1380,107374.18,-42088.901,-46447.91,13778.191,173.7872,290.20994,0.000301618,0.90922174,13580.679,13941.291
412,21.039357,9.627,90,700,88964.741,-35910.923,-45783.327,13790.506,494.63142,290.21382,0.000106296,0.90775139,13241.879,14264.232
369,20.746317,30.614,65,0,62113.857,-30562.404,-45177.045,13896.464,62.011438,290.19493,0,0.92419327,13860.214,13979.806
411,21.034824,3.618,90,700,88783.176,-36066.05,-45814.122,13913.498,1836.9006,290.19576,2.87E-05,0.9087259,11981.831,15804.907
421,21.101838,3.618,120,-1380,106966.95,-26313.961,-43381.512,13922.217,1891.5875,290.24183,2.81E-05,0.91425688,11992.736,15911.537
358,20.668108,16.623,65,-600,59619.322,-27402.024,-44560.731,14077.162,222.69724,290.20752,0.000238419,0.91309852,13739.485,14196.394
425,21.131367,1.616,120,-1000,107175.41,-28552.009,-43818.975,13997.753,2759.3825,290.18927,1.92E-05,0.91616092,11167.778,16872.202
417,21.072865,9.625,90,1070,91535.483,-38529.33,-46283.573,13872.128,533.17525,290.25198,9.84E-05,0.90614861,13240.997,14346.781
388,20.873587,16.621,90,-1070,81670.718,-26377.318,-43917.61,13703.771,225.40258,290.2271,0.000231738,0.90332264,13478.181,13944.374
422,21.106373,9.622,120,-1380,106279.7,-26004.448,-43326.5,13893.087,587.71989,290.22568,8.94E-05,0.90742566,13185.46,14401.388
393,20.907095,16.62,90,-700,83256.781,-28402.021,-44314.987,13662.357,186.3019,290.23514,0.000280128,0.9021368,13424.093,13811.17
420,21.09786,1.615,120,-1380,106459.05,-26888.007,-43502.39,13881.532,2465.6603,290.21027,2.13E-05,0.90903743,11431.466,16541.594
404,20.985305,30.614,90,0,86195.827,-32188.335,-45053.576,13848.882,0.41609936,419.25055,0.079383392,0.64373315,13814.136,13814.136
426,21.135345,3.621,120,-1000,107374.18,-28514.718,-43816.796,14041.206,1722.4258,290.22854,3.09E-05,0.91851183,12352.396,15935.351
431,21.168852,3.617,120,-500,107374.18,-31264.03,-44353.964,13960.036,1738.1377,290.17763,3.03E-05,0.90947711,12197.189,15805.69
430,21.164874,1.617,120,-500,107374.18,-31480.213,-44395.325,13985.569,2823.6124,290.20066,1.89E-05,0.92145667,11387.86,17275.524
394,20.915241,25.618,90,-700,82773.059,-28255.899,-44294.758,13658.143,94.515251,290.2051,0.000549538,0.90024283,13510.075,13706.218
389,20.881734,25.62,90,-1070,81462.427,-26434.057,-43937.099,13814.171,109.1824,290.1314,0.000674977,1.5168825,13586.87,13772.989
427,21.139879,9.626,120,-1000,107152.42,-28687.072,-43854.663,13982.418,646.03005,290.17594,8.19E-05,0.91238772,13309.489,14642.925
432,21.173386,9.626,120,-500,107374.18,-31499.085,-44401.287,13894.11,695.90225,290.18599,7.58E-05,0.91041145,13132.863,14569.46
378,20.806573,16.621,65,600,64935.507,-33872.403,-45805.693,13835.462,222.31168,290.15262,0.000243362,0.91885829,13545.754,14005.831
359,20.676254,25.618,65,-600,59463.125,-27185.431,-44516.738,13856.805,83.764981,290.20209,0,0.91688313,13773.183,13950.322
441,21.240304,3.619,120,500,107374.18,-37019.628,-45460.121,13767.605,1804.2775,290.20685,2.89E-05,0.9040647,11917.605,15646.9
435,21.198381,1.617,120,0,107374.18,-34099.275,-44897.751,13892.359,2433.8893,290.16341,2.21E-05,0.9226068,11564.939,16586.536
436,21.20236,5.619,120,0,107374.18,-34103.057,-44900.999,13851.76,1192.2674,290.24908,4.40E-05,0.90738049,12594.536,15055.514
398,20.940602,16.622,90,-300,85104.503,-30627.777,-44745.666,13720.465,198.67451,290.20621,0.000264531,0.90748859,13537.933,13944.451
437,21.20745,13.608,120,0,107374.18,-34100.467,-44904.247,14001.823,322.10094,290.18681,0.000164458,0.91146303,13540.315,14211.322
440,21.236325,1.619,120,500,107374.18,-36835.475,-45430.889,13757.216,2592.7552,290.27606,2.06E-05,0.91391376,11188.93,16560.241
442,21.244838,9.625,120,500,107374.18,-36938.385,-45444.416,13777.346,605.40521,290.18339,8.57E-05,0.89811478,13023.321,14272.841
445,21.269832,1.616,120,1000,107374.18,-39391.511,-45933.437,13877.565,2669.8994,290.23003,1.97E-05,0.90679239,11141.977,16660.568
374,20.781213,25.618,65,300,63263.971,-32173.904,-45491.533,13829.658,85.189794,290.2246,0.000606149,0.91266554,13747.397,13925.017
409,21.0202,25.619,90,300,87658.547,-33886.382,-45388.335,13791.496,99.414367,290.42637,0.001122189,2.3388566,13706.779,13899.737
446,21.273811,3.619,120,1000,107374.18,-39717.059,-45978.212,13802.728,1495.4901,290.18791,3.49E-05,0.90363217,12266.426,15372.089
451,21.307317,3.621,120,1380,107374.18,-41572.291,-46337.639,14030.828,1465.7723,290.18026,3.61E-05,0.912138,12530.095,15563.531
447,21.278345,9.626,120,1000,107374.18,-39453.471,-45929.244,13825.454,605.75194,290.21963,8.63E-05,0.90384902,13240.37,14499.802
450,21.303339,1.617,120,1380,107374.18,-41363.756,-46319.384,13987.041,2720.5657,290.18333,1.98E-05,0.91791315,11360.188,16987.549
452,21.311852,9.624,120,1380,107374.18,-41641.693,-46363.048,14221.124,659.37846,290.22435,8.09E-05,0.91517775,13470.472,14836.851
399,20.948748,25.618,90,-300,85053.643,-30503.116,-44719.558,13751.764,69.834405,290.21825,0.000728805,0.90812091,13725.062,13868.089
414,21.053706,25.622,90,700,89052.811,-36007.625,-45802.239,13660.438,91.926275,290.22324,0.00055824,0.89911774,13535.539,13724.723
379,20.814719,25.619,65,600,64637.422,-33820.146,-45811.819,13874.938,83.009817,290.20622,0.000637405,0.90132576,13571.694,13742.124
384,20.848227,25.62,65,810,65957.342,-35148.652,-46057.152,13812.694,80.800026,290.20769,0.000650455,0.90675743,13623.538,13791.967
455,21.336847,1.617,120,-1380,106322.55,-26887.267,-43511.764,14456.661,2406.1736,290.20624,2.26E-05,0.9339076,12049.326,17048.715
456,21.340825,3.62,120,-1380,106025.12,-26829.049,-43498.936,14491.699,1673.7813,290.21732,3.22E-05,0.93197044,12770.669,16246.604
460,21.370354,1.617,120,-1000,107374.18,-28269.262,-43772.844,14400.086,2398.1296,290.20807,2.27E-05,0.93426868,12054.229,17024.68
423,21.112575,16.623,120,-1380,107197.94,-26755.165,-43457.246,13900.108,181.68416,290.17677,0.000291093,0.90869149,13687.798,14067.323
465,21.403861,1.616,120,-500,107374.18,-31272.665,-44354.046,14116.104,2355.5866,290.21585,2.31E-05,0.9268863,11786.998,16633.386
429,21.154229,25.619,120,-1000,107254.06,-28383.109,-43767.417,13919.614,75.861294,290.1356,0.000695257,0.91008625,13802.153,13957.625
457,21.345359,9.625,120,-1380,106222.43,-26896.23,-43502.842,14526.867,696.20485,290.2285,7.86E-05,0.93801928,13796.268,15236.086
461,21.374332,3.619,120,-1000,107185.52,-28777.607,-43879.908,14348.474,1766.7762,290.2172,3.07E-05,0.93091493,12777.274,16488.312
462,21.378867,9.624,120,-1000,107324.08,-28744.139,-43853.348,14192.685,582.41018,290.21284,9.24E-05,0.92465241,13618.615,14815.092
467,21.412373,9.625,120,-500,107374.18,-31347.535,-44380.688,14108.334,601.12396,290.21052,8.78E-05,0.91108207,13278.563,14514.74
466,21.40784,3.618,120,-500,107374.18,-31378.248,-44379.866,13989.98,1696.4929,290.22006,3.11E-05,0.90980943,12199.444,15700.991
433,21.179589,16.623,120,-500,107374.18,-31367.188,-44375.343,13842.075,215.11017,290.17844,0.000245659,0.91070852,13592.206,14038.278
471,21.441347,5.62,120,0,107374.18,-34092.491,-44904.123,13948.989,1120.6698,290.23255,4.65E-05,0.90789661,12809.132,15131.939
449,21.292694,25.62,120,1000,107374.18,-39490.803,-45951.158,13849.611,0.088725261,420.67708,1.0002842,-0.1982272,13725.997,13844.366
428,21.146082,16.622,120,-1000,107374.18,-28476.974,-43804.585,13923.852,203.0197,290.21117,0.0002602,0.9121235,13703.423,14126.294
472,21.446437,13.609,120,0,107374.18,-34088.79,-44903.836,13990.512,359.67865,290.31377,0.000145856,0.90656383,13581.888,14323.92
470,21.437368,1.617,120,0,107374.18,-34081.76,-44901.944,13945.779,2128.6331,290.2061,2.47E-05,0.91110165,11839.362,16255.002
453,21.318055,16.62,120,1380,107374.18,-42254.841,-46473.113,14175.235,204.87733,290.22089,0.000260287,0.91921534,13899.778,14320.08
424,21.120721,25.621,120,-1380,106485.69,-26763.676,-43453.957,13931.029,0.01985986,448.31811,0.15704212,-0.75507788,13880.323,13880.323
439,21.224292,30.614,120,0,107374.18,-34118.352,-44906.549,13723.993,0.19676136,480.10388,0.14865114,0.32260284,13841.05,13841.051
480,21.508818,1.621,120,1000,107374.18,-39058.479,-45872.299,14068.37,1966.9474,290.1875,2.69E-05,0.91616302,12149.292,16221.647
481,21.512797,3.619,120,1000,107374.18,-39142.971,-45880.728,14070.285,1522.1591,290.1322,3.48E-05,0.91459679,12501.869,15655.04
475,21.475311,1.619,120,500,107374.18,-36697.616,-45408.029,14063.51,2385.1531,290.25116,2.22E-05,0.913624,11637.475,16585.667
443,21.251041,16.619,120,500,107374.18,-37032.415,-45467.851,13771.048,166.22023,290.14552,0.000259497,0.75074012,13432.339,13821.59
476,21.479289,3.62,120,500,107374.18,-36672.495,-45408.974,14080.908,1413.1998,290.23309,3.75E-05,0.91546798,12637.892,15562.835
413,21.045561,16.621,90,700,89065.433,-35987.644,-45797.223,13712.349,188.93449,290.29652,0.000278787,0.90749623,13475.826,13862.507
477,21.483824,9.629,120,500,107374.18,-36500.47,-45367.16,14055.007,664.25129,290.20771,7.96E-05,0.91180594,13311.611,14683.359
419,21.087214,25.619,90,1070,90408.633,-37866.146,-46159.776,13809.473,0.13475206,462.39221,0.058042519,-0.34010825,13822.333,13822.333
444,21.259186,25.62,120,500,107374.18,-36873.835,-45443.1,13840.523,66.271406,290.20317,0.00079554,0.90674145,13710.16,13846.971
408,21.012053,16.62,90,300,87498.526,-33895.591,-45383.113,13783.062,232.45977,290.20218,0.00022097,0.90674172,13434.194,13917.776
485,21.542325,1.62,120,1380,107374.18,-40630.141,-46161.831,14021.736,2023.5597,290.19235,2.61E-05,0.91056575,11928.734,16125.66
403,20.975772,21.615,90,0,86187.398,-32187.595,-45052.836,13797.666,102.0709,290.15827,0,0.91507761,13610.236,13825.532
482,21.517331,9.628,120,1000,107374.18,-39302.209,-45912.798,14027.144,558.51774,290.20276,9.43E-05,0.91017616,13410.625,14567.264
491,21.579812,3.618,15,-290,12789.383,-25684.284,-45099.461,14003.501,1803.7421,290.20216,2.92E-05,0.91132189,12305.949,16077.101
474,21.463279,30.614,120,0,107374.18,-34093.19,-44908.111,13989.287,0.61618463,463.9701,0.14192033,0.973301,13924.062,14044.393
496,21.613319,3.621,15,-200,13246.991,-26162.368,-45190.489,13926.527,1674.2083,290.19279,3.16E-05,0.91354881,12273.017,15736.62
486,21.546304,3.621,120,1380,107374.18,-40895.169,-46213.554,14033.575,1573.3608,290.1069,3.36E-05,0.91201599,12344.919,15594.081
418,21.079068,16.62,90,1070,90218.803,-38292.138,-46251.215,13798.31,159.14763,290.26665,0.000334608,0.91432697,13616.517,13946.998
438,21.214759,21.615,120,0,107374.18,-34108.854,-44904.863,13654.444,111.94012,290.27402,0.000460463,0.89591488,13569.58,13808.188
492,21.584345,9.628,15,-290,12887.935,-25713.229,-45104.353,13950.74,521.5887,290.18796,0.00010105,0.90746362,13395.081,14474.121
501,21.646827,5.62,15,-100,13609.09,-26664.011,-45292.454,13891.451,1210.8519,290.20987,4.31E-05,0.89879357,12672.477,15187.776
490,21.575834,1.617,15,-290,12826.263,-25617.349,-45081.74,14091.248,2395.9579,290.2008,2.21E-05,0.91583247,11765.12,16747.759
487,21.550839,9.627,120,1380,107374.18,-41704.64,-46367.53,14009.283,480.06542,290.19117,0.000109838,0.91007846,13459.961,14450.12
495,21.609341,1.618,15,-200,13230.134,-26175.484,-45196.163,13900.84,2464.0394,290.20926,2.13E-05,0.90792232,11429.758,16520.979
500,21.642849,1.614,15,-100,13645.436,-26669.438,-45287.438,13826.47,2506.9518,290.20267,2.07E-05,0.90410752,11344.553,16539.396
458,21.351562,16.621,120,-1380,105740.93,-26237.2,-43383.856,14450.644,249.93267,289.44795,0.003289755,9.453287,14185.108,14668.215
497,21.617854,9.625,15,-200,13156.087,-26107.973,-45182.02,13842.845,577.97052,290.2038,9.05E-05,0.90403781,13175.922,14368.068
434,21.187736,25.619,120,-500,107374.18,-31298.731,-44355.773,13857.749,41.674805,309.26289,2.9085675,465.81365,13881.242,14045.889
464,21.393215,25.618,120,-1000,107374.18,-28517.514,-43826.006,14115.257,82.971851,290.76015,0.002742124,1.7000115,13898.899,14096.505
505,21.680792,1.616,15,0,14112.994,-27248.131,-45400.875,13727.863,2448.7345,290.20751,2.11E-05,0.89422255,11216.182,16286.545
483,21.523534,16.624,120,1000,107374.18,-39077.433,-45869.051,14088.834,221.36662,290.21182,0.000237926,0.91142625,13790.266,14248.087
506,21.68477,5.622,15,0,14115.995,-27250.762,-45403.958,13703.574,1207.5037,290.22503,4.28E-05,0.89345086,12483.764,14983.67
484,21.53168,25.619,120,1000,107374.18,-39445.782,-45939.769,14142.86,0.43726052,384.64942,0.10768432,1.1243601,14011.614,14011.739
448,21.284548,16.622,120,1000,107374.18,-39934.516,-46025.987,13912.247,187.61254,290.2069,0.000275377,0.89306019,13524.066,13909.691
511,21.722715,5.621,15,100,14590.091,-27837.636,-45519.039,13788.767,1162.2907,290.21778,4.44E-05,0.89291292,12457.836,14848.881
463,21.385069,16.62,120,-1000,107137.66,-28577.418,-43839.286,14146.286,236.78205,290.23872,0.000225538,0.91929427,13864.008,14355.427
473,21.453746,21.615,120,0,107374.18,-34084.967,-44906.344,14138.182,107.09823,290.26143,0.000501361,0.92535434,13924.576,14146.455
510,21.718736,1.618,15,100,14580.963,-27761.204,-45524.672,13781.25,2599.8488,290.24795,1.98E-05,0.89454764,11183.849,16582.121
516,21.760658,3.619,15,200,14982.532,-28407.366,-45623.43,14014.808,911.92885,290.20847,4.82E-05,0.72216879,13217.393,15504.98
515,21.75668,1.617,15,200,15012.916,-28373.323,-45619.771,13788.662,2318.2577,290.2381,2.23E-05,0.89666338,11394.04,16199.96
479,21.498172,25.622,120,500,107374.18,-36626.158,-45402.478,13986.795,166.95926,288.29475,0.099958114,14.788079,13800.018,13966.901
502,21.651917,13.608,15,-100,13668.666,-26675.359,-45292.167,13742.651,305.54282,290.23243,0.000168548,0.89306226,13284.261,13915.355
468,21.418577,16.621,120,-500,107374.18,-31427.01,-44391.625,13957.548,193.52108,290.20158,0.00027709,0.9212046,13855.395,14248.706
521,21.794166,3.619,15,290,15540.584,-28911.681,-45724.984,13555.707,1476.0083,290.23341,3.48E-05,0.89024249,12110.64,15171.38
517,21.765193,9.627,15,200,15054.977,-28320.243,-45608.752,13927.705,546.60567,290.21097,9.62E-05,0.90932667,13322.005,14447.258
520,21.790188,1.615,15,290,15428.505,-28909.338,-45725.395,13719.724,2570.7173,290.21636,2.01E-05,0.8959991,11017.509,16309.036
526,21.827673,3.62,25,-400,22209.336,-25686.751,-44920.652,13632.941,1549.0425,290.21814,3.34E-05,0.89776368,12122.67,15329.431
504,21.668759,30.615,15,-100,13703.243,-26714.953,-45290.728,13663.808,0.25791717,435.62069,0.13833494,0.49582986,13624.879,13624.899
488,21.557042,16.622,120,1380,107374.18,-41142.557,-46279.338,14072.652,154.23989,290.2203,0.000342119,0.90847545,13846.772,14162.653
522,21.7987,9.625,15,290,15430.89,-28905.596,-45725.601,13566.601,502.19477,290.23338,0.000102332,0.88753506,13032.953,14074.532
525,21.823695,1.617,25,-400,22218.504,-25777.656,-44948.034,13684.907,2605.1429,290.26516,2.00E-05,0.89802921,11189.26,16603.578
478,21.490027,16.622,120,500,107374.18,-36685.323,-45405.11,13982.191,232.18751,290.1996,0.000227711,0.91284341,13697.506,14181.161
512,21.727805,13.605,15,100,14567.066,-27823.328,-45514.188,13694.23,300.71974,290.22266,0.000170933,0.89157669,13290.384,13911.263
524,21.813049,25.617,15,290,15349.112,-28746.276,-45688.31,13537.102,0.1939049,453.03332,0.34039538,1.0072999,13509.197,13509.197
527,21.832207,6.612,25,-400,22185.16,-25707.72,-44925.75,13635.607,876.50051,290.22555,5.84E-05,0.88821501,12663.524,14475.213
528,21.837573,10.616,25,-400,22163.862,-25696.125,-44923.406,13717.703,463.52846,290.22468,0.000111315,0.89294115,13108.51,14061.622
503,21.659226,21.616,15,-100,13687.661,-26703.07,-45294.14,13650.233,108.06698,290.20961,0.000477088,0.89550598,13556.55,13776.642
489,21.565188,25.62,120,1380,107374.18,-42000.915,-46423.405,14031.361,17.811772,387.50192,13.654596,2794.5266,13853.913,13972.178
507,21.689861,13.608,15,0,14118.298,-27247.637,-45407.165,13699.021,341.43676,290.2423,0.000150972,0.89387938,13317.357,14023.553
531,21.855894,3.619,25,-300,22672.659,-26378.674,-45056.413,13808.794,1589.9752,290.17791,3.25E-05,0.89417462,12101.61,15386.683
536,21.887175,3.623,25,-150,23307.391,-27168.532,-45206.894,13801.073,1656.6573,290.22913,3.10E-05,0.89114245,11937.086,15354.379
498,21.624057,16.622,15,-200,13274.333,-26247.846,-45208.498,13889.86,184.1887,290.21622,0.000285523,0.9070564,13673.458,14053.35
530,21.851916,1.617,25,-300,22593.677,-26151.473,-45007.116,13769.606,2306.0535,290.19665,2.25E-05,0.89849569,11396.78,16170.008
532,21.860428,8.613,25,-300,22700.329,-26346.399,-45048.725,13755.084,639.53642,290.24399,8.07E-05,0.89467365,13048.268,14361.257
545,21.95465,1.615,25,150,24529.86,-28797.135,-45526.276,13548.155,2048.9902,290.22929,2.47E-05,0.88494445,11465.41,15700.621
541,21.920683,5.623,25,0,23886.206,-27913.37,-45345.123,13633.637,1068.7014,290.09557,4.78E-05,0.88894098,12549.007,14767.236
537,21.891711,9.628,25,-150,23290.822,-27101.556,-45213.144,13821.9,542.78134,290.21772,9.53E-05,0.89587578,13213.838,14336.95
542,21.925774,13.607,25,0,23890.194,-27912.507,-45353.798,13573.695,137.63539,290.84512,1.0333152,1.3972795,13337.582,14049.811
535,21.883198,1.617,25,-150,23276.144,-27077.545,-45205.743,13845.316,2240.0984,290.21528,2.31E-05,0.89653464,11503.571,16141.621
454,21.326201,25.62,120,1380,107374.18,-41971.065,-46435.164,14375.994,74.81421,290.17562,0,0.93022404,14296.531,14454.054
540,21.916706,1.616,25,0,23883.863,-27906.915,-45353.181,13728.645,2120.3629,290.21486,2.42E-05,0.88905843,11541.523,15921.123
469,21.426723,25.619,120,-500,107374.18,-31324.428,-44376.207,13932.731,176.51354,290.5792,0.001257157,2.4473325,13782.193,13983.312
514,21.744647,30.614,15,100,14580.552,-27800.592,-45512.749,13706.991,0.12512138,498.69101,0.37753598,-0.014652846,13679.788,13679.788
546,21.958628,3.618,25,150,24526.982,-28767.286,-45525.577,13548.161,1434.5137,290.23646,3.56E-05,0.88568503,11968.905,14915.681
508,21.69717,21.615,15,0,14122.45,-27250.433,-45405.356,13881.178,166.58116,289.75926,0.02429046,21.992516,13874.123,14085.16
493,21.590549,16.62,15,-290,12985.172,-25720.095,-45104.929,13813.633,156.8724,290.1753,0.000333758,0.9059659,13743.647,14072.181
547,21.963162,9.626,25,150,24664.922,-28745.207,-45504.69,13459.036,553.66191,290.23499,9.15E-05,0.88068182,12858.855,14006.872
552,21.99667,8.612,25,300,25292.171,-29617.83,-45683.91,13548.736,595.50087,290.23303,8.69E-05,0.89756964,12999.247,14220.834
513,21.735114,21.614,15,100,14560.653,-27771.441,-45505.512,13749.269,119.98177,290.24752,0.000487757,0.87243676,13559.801,13791.33
550,21.988156,1.619,25,300,25245.958,-29591.023,-45677.25,13668.89,2154.9259,290.21711,2.39E-05,0.89397497,11545.034,16027.36
556,22.023418,3.62,25,400,25708.172,-30081.318,-45776.296,13608.291,1571.7566,290.24429,3.28E-05,0.89108523,12084.747,15346.475
555,22.019439,1.617,25,400,25684.778,-30169.633,-45790.727,13561.761,2098.1898,290.2205,2.44E-05,0.88863217,11453.452,15788.74
551,21.992135,3.619,25,300,25075.455,-29469.158,-45658.46,13713.843,1454.685,290.19722,3.53E-05,0.88936478,11949.056,14915.793
565,22.078943,1.618,40,-400,36716.611,-26819.672,-44881.592,13527.381,2224.0749,290.23452,2.30E-05,0.89040628,11436.717,16064.566
557,22.027952,6.612,25,400,25787.195,-30273.078,-45812.806,13606.97,851.19163,290.22651,6.00E-05,0.88840619,12737.603,14500.589
562,22.056174,8.612,40,-550,36231.496,-25807.424,-44678.772,13616.337,603.61153,290.23063,8.43E-05,0.88155714,12836.743,14086.267
558,22.033318,10.615,25,400,25515.466,-30148.706,-45793.975,13633.751,412.05767,290.22592,0.000125572,0.89495174,13193.123,14043.635
459,21.359708,25.622,120,-1380,107019.17,-26750.108,-43470.978,14528.739,81.225367,290.22634,0.000655971,0.93981153,14471.567,14653.888
518,21.771396,16.621,15,200,14988.741,-28344.748,-45613.563,13742.869,263.40866,290.15121,0.000287433,1.1778574,13541.089,13883.932
560,22.047661,1.617,40,-550,36284.164,-25944.912,-44702.537,13632.541,2527.7049,290.21098,2.05E-05,0.89903477,11233.992,16502.432
561,22.051639,3.619,40,-550,35960.631,-25700.237,-44661.093,13669.243,1530.4401,290.24488,3.35E-05,0.89470547,12236.061,15418.05
566,22.082922,3.62,40,-400,36743.829,-26696.821,-44854.744,13549.958,1554.9437,290.22368,3.27E-05,0.88385544,11958.12,15175.152
548,21.969365,16.622,25,150,24516.621,-28744.261,-45517.6,13524.133,214.11655,290.21912,0.000238862,0.88258421,13247.396,13690.291
571,22.116429,3.618,40,-200,37599.472,-27710.221,-45045.394,13722.172,1578.739,290.20038,3.23E-05,0.88304295,11933.418,15196.946
544,21.942617,30.613,25,0,23889.948,-27911.561,-45354.497,13443.892,0.15046501,465.77328,0.10529012,-0.053317528,13346.5,13346.5
576,22.149936,5.621,40,0,38456.925,-28896.427,-45275.268,13735.472,1123.3905,290.15294,4.62E-05,0.8953962,12536.136,14851.45
567,22.087456,9.626,40,-400,36860.637,-26720.38,-44853.799,13498.318,543.73844,290.20352,9.37E-05,0.88161953,12823.455,13942.515
572,22.120963,9.626,40,-200,37598.897,-27844.091,-45076.272,13581.237,544.83365,290.23395,9.38E-05,0.88620939,13048.034,14178.875
499,21.632203,25.62,15,-200,13255.091,-26205.745,-45201.549,13941.918,1.5437214,523.12419,5.3462812,2894.4997,13754.396,13891.16
523,21.804903,16.62,15,290,15333.119,-28768.478,-45697.519,13628.247,154.62648,290.20613,0.000332051,0.89163985,13381.441,13705.307
575,22.145958,1.616,40,0,38457.418,-28894.166,-45269.06,13715.509,2248.9222,290.16722,2.29E-05,0.89193995,11488.886,16149.942
553,22.002591,14.617,25,300,25073.44,-29474.421,-45659.611,13513.856,216.65726,290.23168,0.000234569,0.88479455,13242.091,13687.455
570,22.112451,1.616,40,-200,37560.989,-27779.664,-45064.965,13860.551,2315.6376,290.2177,2.24E-05,0.89938778,11477.653,16262.802
580,22.183902,1.618,40,200,39322.395,-29959.947,-45493.137,13804.38,2369.3646,290.228,2.21E-05,0.90129264,11465.145,16362.491
581,22.18788,3.619,40,200,39434.145,-30080.003,-45506.458,13772.083,1512.0589,290.13134,3.44E-05,0.89735694,12297.672,15428.802
534,21.87394,20.625,25,-300,22609.548,-26126.557,-45010.734,13796.872,129.59979,290.24951,0.000399345,0.8963294,13668.648,13940.534
582,22.192414,9.626,40,200,39244.4,-30005.955,-45502.881,13943.563,594.53856,290.21414,8.92E-05,0.90430742,13215.913,14440.703
591,22.254895,3.618,40,550,41187.288,-32658.567,-46016.778,13867.9,1441.4153,290.22473,3.60E-05,0.89637416,12391.615,15371.305
592,22.259429,8.613,40,550,41193.455,-32054.013,-45891.911,13879.346,571.7713,290.23971,9.09E-05,0.8952534,13221.821,14407.694
587,22.225921,9.625,40,400,39957.58,-31003.773,-45688.31,13813.897,580.28638,290.21983,8.92E-05,0.89727605,13223.085,14421.42
585,22.217409,1.618,40,400,40162.497,-31017.875,-45697.396,13839.554,2117.0633,290.29547,2.45E-05,0.89855239,11702.64,16106.764
586,22.221387,3.621,40,400,39961.897,-31110.384,-45718.982,13800.337,1468.7553,290.22504,3.51E-05,0.89405366,12227.963,15267.128
590,22.250916,1.618,40,550,41370.167,-32270.524,-45934.918,13889.342,2064.8701,290.25272,2.52E-05,0.90170123,11828.267,16128.875
549,21.977511,25.619,25,150,24591.203,-28805.975,-45526.276,13589.554,85.098711,290.86826,0.010602291,2.9966141,13374.425,13549.646
595,22.282199,1.617,65,-810,58362.557,-26005.104,-44297.06,13962.584,2124.1336,290.23403,2.46E-05,0.90157497,11751.978,16143.709
577,22.155026,13.61,40,0,38460.378,-28900.621,-45278.023,13733.062,295.42016,290.25404,0.00017344,0.89087533,13418.873,14031.399
574,22.135312,25.62,40,-200,37577.723,-27750.349,-45052.631,13652.151,0.2436181,404.97545,0.1132116,0.5142641,13512.814,13670.478
543,21.933083,21.614,25,0,23888.755,-27905.969,-45353.099,13591.568,88.478899,290.21655,0.000575768,0.88594198,13530.279,13713.792
596,22.286177,3.62,65,-810,59000.951,-25434.142,-44161.463,13932.454,1548.845,290.21766,3.35E-05,0.89945158,12359.295,15567.159
533,21.866349,14.622,25,-300,22708.594,-26396.764,-45059.003,13701.814,233.80272,290.23927,0.000220807,0.89186245,13411.379,13892.813
519,21.779542,25.619,15,200,15088.239,-28341.787,-45611.425,13576.456,106.56741,288.84442,0.018566108,19.37184,13611.858,13737.738
494,21.598696,25.62,15,-290,12791.686,-25677.583,-45097.981,13909.321,5.01E-05,453.01489,0.067476699,-3.2119683,13875.429,13875.429
538,21.897914,16.619,25,-150,23265.413,-27096.252,-45195.546,13753.012,187.74693,290.20897,0.000272085,0.8885984,13542.09,13934.648
573,22.127166,16.62,40,-200,37662.173,-27749.65,-45060.566,13660.546,183.80767,290.23434,0.000277924,0.888012,13465.509,13848.046
568,22.093659,16.622,40,-400,36565.76,-26629.927,-44840.354,13541.954,191.99983,290.2231,0.000266383,0.88261831,13303.249,13700.014
597,22.290711,9.628,65,-810,59359.104,-26396.601,-44360.213,14027.747,491.51687,290.2547,0.000106207,0.90131778,13446.548,14469.382
529,21.844051,15.607,25,-400,22060.787,-25419.504,-44859.596,13710.323,225.44858,290.24637,0.000231066,0.90463049,13578.743,14045.792
601,22.319684,3.621,65,-600,60123.598,-27338.091,-44539.187,13959.29,1548.0909,290.24479,3.35E-05,0.89810837,12316.018,15523.427
602,22.324219,9.625,65,-600,59771.078,-27231.027,-44525.619,13959.091,518.82386,290.23198,0.000100455,0.90181472,13408.64,14480.583
593,22.265351,14.617,40,550,40704.187,-32017.914,-45893.391,13895.349,207.13056,290.21944,0.00025115,0.90113253,13674.465,14102.767
605,22.349213,1.617,65,-300,61397.714,-28911.722,-44846.974,14099.468,2116.4792,290.2533,2.48E-05,0.9104209,12050.422,16441.285
606,22.353192,3.617,65,-300,61514.399,-28906.377,-44848.125,14100.653,1469.6586,290.2557,3.57E-05,0.90819179,12589.962,15642.31
600,22.315706,1.618,65,-600,59892.285,-27299.155,-44537.46,14000.662,2206.8441,290.21377,2.36E-05,0.90176402,11677.589,16249.047
611,22.386699,5.62,65,0,62623.274,-30542.052,-45164.422,14526.459,1027.2681,290.24469,5.27E-05,0.93068869,13438.317,15562.895
509,21.706703,30.614,15,0,14135.155,-27244.924,-45402.19,13665.277,57.609686,290.25071,0.000923475,0.77221766,13664.548,13780.886
607,22.357727,9.622,65,-300,61156.081,-28746.852,-44816.96,14218.28,510.42118,290.24408,0.000103294,0.91071523,13646.022,14707.654
616,22.424643,3.62,65,300,63726.351,-32149.728,-45481.584,14199.116,1400.9276,290.23021,3.82E-05,0.91789705,12836.198,15745.478
617,22.429177,9.624,65,300,64054.779,-32250.336,-45491.04,14221.519,481.56304,290.19489,0.000111919,0.92274405,13829.649,14820.159
610,22.382721,1.616,65,0,62621.423,-30538.27,-45175.195,14478.504,2060.9895,290.2266,2.62E-05,0.92822409,12360.205,16616.613
621,22.45815,3.619,65,600,64787.945,-33826.272,-45806.927,14023.852,1511.1216,290.19308,3.47E-05,0.90697726,12484.001,15614.484
579,22.171869,30.612,40,0,38455.445,-28894.125,-45279.832,13761.678,42.407537,290.39456,0.009918772,1.4626027,13707.802,13811.279
615,22.420664,1.617,65,300,63994.052,-32149.522,-45462.342,14291.952,1978.7911,290.14729,2.70E-05,0.92079189,12226.585,16322.698
625,22.487679,1.617,65,810,66254.81,-35255.757,-46081.493,14009.114,1993.4299,290.20593,2.63E-05,0.9063773,11990.112,16123.03
583,22.198617,16.623,40,200,39451.29,-30013.725,-45497.618,13790.937,182.44053,290.21047,0.000278275,0.88477072,13529.123,13904.857
614,22.408631,30.617,65,0,62623.068,-30540.531,-45161.873,14354.237,0.15681897,487.16861,0.23444379,0.96968314,14297.803,14297.803
620,22.454171,1.62,65,600,64962.355,-33884.696,-45818.398,14106.757,1979.6347,290.20413,2.65E-05,0.90675783,12178.707,16297.05
622,22.462685,9.622,65,600,65489.739,-33980.782,-45819.631,14003.433,475.68216,290.20736,0.000109461,0.90320851,13520.865,14511.327
554,22.010181,20.627,25,300,25075.414,-29499.46,-45665.532,13535.323,238.33614,290.49184,0.001431916,2.8895574,13381.168,13632.449
627,22.496191,9.626,65,810,66286.058,-34979.218,-46013.899,13960.511,481.76455,290.20272,0.000108737,0.90273095,13446.327,14442.703
589,22.240271,25.619,40,400,40342.581,-31002.663,-45689.79,13867.601,126.58219,290.292,0.002148411,2.0068988,13704.101,13845.293
626,22.491657,3.62,65,810,66357.433,-35027.24,-46031.332,13951.499,1542.6043,290.22242,3.37E-05,0.89943553,12350.946,15539.71
618,22.43538,16.623,65,300,63774.209,-32225.832,-45490.464,14054.619,134.42958,291.02262,1.680636,4.1149941,13828.253,14230.444
630,22.521186,1.619,90,-1070,82714.758,-26350.758,-43893.394,14026.24,2308.7805,290.15816,2.27E-05,0.9051083,11764.535,16547.283
559,22.039796,15.61,25,400,25518.55,-30055.005,-45771.897,13594.17,166.13482,290.21012,0.000305475,0.88737514,13358.031,13699.282
631,22.525164,3.619,90,-1070,81885.256,-26407.579,-43929.904,14042.397,1445.8609,290.18175,3.63E-05,0.90686206,12524.357,15514.461
612,22.391789,13.607,65,0,62627.221,-30549.206,-45162.819,14500.721,313.51794,290.25844,0.000175756,0.93184394,14124.083,14772.695
598,22.296915,16.619,65,-810,59206.691,-25711.626,-44219.929,13957.62,203.5811,290.24661,0.000256249,0.90296524,13675.94,14098.505
564,22.069685,20.624,40,-550,36082.783,-25712.202,-44657.886,13456.321,102.40255,290.23484,0.000412746,0.87362485,13400.2,13607.517
594,22.272941,20.624,40,550,40626.973,-31966.726,-45882.537,14018.159,171.33272,290.58013,0.005678907,5.035282,13847.978,14080.053
636,22.558672,3.619,90,-700,83162.297,-28309.348,-44299.404,13996.395,1540.6312,290.20884,3.41E-05,0.90748062,12433.335,15613.887
632,22.529699,9.625,90,-1070,81577.715,-26277.245,-43902.11,13983.748,516.49777,290.20487,0.000101198,0.90122706,13381.716,14452.103
637,22.563206,9.624,90,-700,83866.479,-28035.934,-44233.579,14084.339,546.56238,290.22905,9.57E-05,0.90457682,13442.956,14572.075
640,22.5882,1.621,90,-300,85555.867,-30458.753,-44706.73,13994.012,2329.0738,290.20734,2.24E-05,0.90327896,11621.282,16458.879
642,22.596713,9.626,90,-300,85456.614,-30592.377,-44728.151,13977.443,545.61011,290.22205,9.57E-05,0.90217665,13386.022,14517.554
635,22.554693,1.618,90,-700,84160.947,-28445.48,-44316.919,13983.98,2325.603,290.24146,2.25E-05,0.90669379,11691.542,16527.842
539,21.90606,25.62,25,-150,23282.023,-27099.788,-45196.081,13676.355,19.121425,295.83968,#NOM?,297.56246,13652.548,13785.704
563,22.062095,14.62,40,-550,36022.303,-25623.023,-44642.385,13615.303,218.78921,290.22883,0,0.89728761,13298.537,13749.403
645,22.621707,1.617,90,0,86640.119,-32180.441,-45040.008,14056.331,2108.3643,290.14348,2.51E-05,0.91140763,11959.03,16308.051
646,22.625686,5.622,90,0,86646.451,-32175.343,-45046.505,13985.318,1033.2603,290.19961,5.07E-05,0.90330919,12882.718,15021.373
641,22.592179,3.617,90,-300,85250.01,-30427.794,-44707.758,14081.952,1540.0358,290.20338,3.42E-05,0.9100423,12556.334,15760.111
650,22.659651,1.617,90,300,87810.55,-33749.757,-45358.28,14018.078,2104.5584,290.23776,2.46E-05,0.90383926,11921.53,16281.419
578,22.162336,21.614,40,0,38466.71,-28901.485,-45280.696,13671.155,91.60267,290.24181,0,0.89408533,13616.534,13806.598
651,22.66363,3.62,90,300,87953.138,-33812.95,-45364.981,13979.012,1599.3957,290.21172,3.26E-05,0.90283687,12383.7,15698.048
624,22.477033,25.618,65,600,65074.353,-34070.248,-45856.265,13907.171,0.20903273,421.56292,1.0025175,0.18207373,13824.194,13981.725
656,22.697138,3.62,90,700,89715.015,-35985.793,-45789.617,14215.385,1368.4028,290.21829,3.81E-05,0.90039675,12638.205,15480.138
603,22.330422,16.62,65,-600,60256.894,-27163.969,-44501.279,13965.87,168.32128,290.25061,0.000309463,0.90187403,13760.187,14113.601
639,22.577554,25.622,90,-700,83546.931,-28402.021,-44315.932,13976.507,0.77177742,443.95608,3.1232977,3.9210252,13907.093,13907.099
660,22.726666,1.616,90,1070,90386.389,-38014.242,-46199.616,14161.558,2290.6934,290.21246,2.29E-05,0.90991551,11876.663,16617.256
619,22.443526,25.618,65,300,64013.13,-32333.265,-45515.339,14087.334,75.753928,290.22383,0.000693536,0.90711803,14043.592,14197.479
655,22.693159,1.618,90,700,89198.77,-36087.43,-45819.508,14003.986,2267.286,290.2293,2.30E-05,0.90086425,11665.744,16351.973
588,22.232125,16.62,40,400,40081.5,-31247.667,-45743.322,13943.104,192.36464,290.31622,0.000269046,0.89706381,13612.248,14008.853
661,22.730644,3.621,90,1070,91478.908,-38045.448,-46199.452,14201.501,1405.3683,290.22648,3.79E-05,0.91966017,12895.767,15795.435
657,22.701672,9.624,90,700,89575.223,-36096.886,-45814.615,14128.287,560.66242,290.27701,9.49E-05,0.91298152,13460.323,14613.515
652,22.668164,9.626,90,300,88030.97,-33834.865,-45379.947,14090.397,528.27128,290.23206,0.000100121,0.91124528,14064.538,14064.542
665,22.760174,1.617,120,-1380,106868.93,-26435.661,-43402.028,14079.383,2032.631,290.26309,2.60E-05,0.91116545,12005.368,16202.309
569,22.101805,25.619,40,-400,36620.978,-26539.968,-44823.332,13587.976,64.448086,290.19609,0.000979082,0.86060913,13527.473,13673.477
662,22.735179,9.624,90,1070,91202.613,-38365.857,-46259.438,14092.485,532.24118,290.21228,9.87E-05,0.90692156,13495.379,14590.509
666,22.764152,3.62,120,-1380,106231.56,-26427.562,-43400.26,14127.322,1443.6037,290.22147,3.66E-05,0.91199303,12652.317,15606.602
649,22.647619,30.613,90,0,86639.133,-32183.483,-45043.544,13961.633,0.14402947,508.5611,0.1496214,-0.079222553,13909.02,13909.02
608,22.363929,16.62,65,-300,61475.915,-28836.852,-44835.297,14226.667,183.81986,290.24201,0.000287754,0.91368006,13987.027,14369.549
599,22.305061,25.62,65,-810,58883.609,-25854.871,-44253.15,13874.797,76.917671,290.25194,0.000672765,0.89959215,13763.688,13928.423
644,22.611063,25.618,90,-300,85298.238,-30507.433,-44718.366,13912.147,0.087264467,425.95904,0.21341816,-0.38988428,13861.861,13861.906
628,22.502394,16.623,65,810,65885.472,-34898.92,-46014.64,13938.914,151.22347,290.22348,0.000342754,0.9009325,13772.374,14082.98
671,22.797659,3.619,120,-1000,107316.43,-28664.047,-43837.066,14015.278,1434.6892,290.20601,3.66E-05,0.90367456,12589.717,15547.424
629,22.51054,25.62,65,810,65600.216,-34956.111,-46029.194,13909.9,0.28783205,469.88701,0.12281119,0.94346235,13950.581,13950.581
667,22.768686,9.626,120,-1380,107126.85,-26921.598,-43492.646,14032.898,548.29596,290.19988,9.46E-05,0.89704662,13337.422,14470.215
672,22.802193,9.626,120,-1000,107374.18,-28838.415,-43871.603,14006.374,509.25942,290.24135,0.00010231,0.89925268,13454.548,14514.189
676,22.831166,3.621,120,-500,107374.18,-31309.133,-44353.922,14254.186,1549.7265,290.20478,3.38E-05,0.90560633,12545.216,15753.976
670,22.79368,1.618,120,-1000,107374.18,-28847.502,-43881.594,14066.02,2076.3114,290.21468,2.50E-05,0.89603978,11731.187,15978.802
675,22.827188,1.614,120,-500,107374.18,-31106.355,-44326.088,14281.48,1970.224,290.20738,2.67E-05,0.9075484,12163.45,16244.571
634,22.544049,25.617,90,-1070,82696.297,-26215.901,-43873.371,13932.008,0.18794647,445.26999,0.10866012,0.16819571,13964.475,13964.475
680,22.860695,1.617,120,0,107374.18,-34087.598,-44895.777,14211.277,1913.4291,290.18755,2.78E-05,0.91686356,12345.473,16303.335
669,22.783035,25.618,120,-1380,106202.61,-26526.484,-43441.375,14080.082,0.49038959,436.52562,0.097165434,0.76616241,13974.732,13974.733
647,22.630776,13.607,90,0,86648.219,-32176.494,-45037.747,13941.451,278.55494,290.21272,0.000187603,0.90505975,13737.978,14318.861
604,22.338567,25.62,65,-600,60308.616,-27210.511,-44510.324,13968.32,74.938699,283.2531,0.099521974,90.546074,13845.644,14028.053
613,22.399098,21.615,65,0,62620.683,-30545.958,-45167.67,14427.111,89.776478,290.2632,0.00061596,0.92469013,14316.232,14501.789
685,22.898639,1.618,120,500,107374.18,-36837.818,-45424.763,14273.782,2146.4531,290.20364,2.48E-05,0.91716957,12186.113,16641.554
584,22.206763,25.619,40,200,39432.089,-29987.782,-45494.041,13780.683,67.077973,290.22291,0.000759741,0.89791485,13745.381,13745.387
677,22.8357,9.626,120,-500,107374.18,-31457.517,-44387.513,14102.822,540.05054,290.22781,9.76E-05,0.9070628,13527.205,14644.512
681,22.864674,5.619,120,0,107374.18,-34081.76,-44890.226,14156.357,946.57125,290.21224,5.57E-05,0.91068498,13161.832,15116.804
687,22.907152,9.625,120,500,107374.18,-36766.032,-45420.075,14122.358,497.01032,290.20452,0.000105792,0.90660109,13536.127,14564.308
686,22.902617,3.618,120,500,107374.18,-36946.978,-45466.453,14209.688,1324.3835,290.18235,3.98E-05,0.91101041,12858.151,15596.738
691,22.936124,3.62,120,1000,107374.18,-39384.48,-45923.241,14113.105,1381.7117,290.17998,3.82E-05,0.91079721,12752.626,15614.172
690,22.932147,1.614,120,1000,107374.18,-39825.767,-46000.743,14172.977,2023.9691,290.11593,2.66E-05,0.92287714,12243.715,16439.386
682,22.869764,13.608,120,0,107374.18,-34082.623,-44897.874,14163.444,285.71304,290.19955,0.00018433,0.90871934,13840.995,14430.854
695,22.965653,1.618,120,1380,107374.18,-41933.651,-46407.617,14154.645,2040.3443,290.17563,2.58E-05,0.91050104,12145.766,16369.659
692,22.940659,9.627,120,1000,107374.18,-40202.668,-46065.417,14090.856,459.48526,290.21209,0.000113625,0.904829,13566.008,14516.901
696,22.969631,3.619,120,1380,107374.18,-41509.344,-46348.493,14118.333,1504.6167,290.1804,3.50E-05,0.90933926,12636.504,15752.153
664,22.749528,25.62,90,1070,91377.722,-38137.915,-46202.206,13971.624,0.083028008,457.69161,0.22402768,-0.23705264,14016.253,14016.253
623,22.468888,16.62,65,600,64871.573,-33931.609,-45830.814,14106.813,131.59678,290.22891,0.000357954,0.67796459,14089.667,14426.333
609,22.372075,25.616,65,-300,61451.123,-28803.179,-44822.592,14348.905,65.235483,290.39862,0,0.92188594,14247.418,14380.916
643,22.602916,16.622,90,-300,85341.409,-30556.031,-44733.866,14080.82,189.09266,290.21949,0.000279417,0.91377576,13930.088,14329.67
701,23.003139,3.618,40,-550,35730.222,-25704.39,-44669.357,14210.242,1581.7503,290.20349,3.34E-05,0.91227771,12550.754,15818.408
700,22.999161,1.616,40,-550,35469.471,-25906.058,-44713.761,14200.555,2167.4856,290.1943,2.44E-05,0.91245046,11976.179,16461.629
697,22.974166,9.624,120,1380,107374.18,-42273.754,-46458.394,14130.794,475.61743,290.19057,0.000111018,0.90776913,13563.147,14546.227
684,22.886606,30.614,120,0,107374.18,-34093.848,-44905.603,14306.21,0.12858028,485.76735,0.98251337,-0.064894861,14216.02,14216.021
658,22.707874,16.621,90,700,89729.734,-36041.71,-45796.483,14058.939,173.3912,290.20851,0.000341387,0.89804598,13821.479,14178.451
702,23.007673,8.613,40,-550,35523.291,-25733.91,-44679.635,14231.671,606.63197,290.18447,8.71E-05,0.91115096,13574.816,14826.759
633,22.535902,16.623,90,-1070,81805.616,-26209.816,-43888.706,13925.035,162.11166,290.22264,0.000320836,0.90105932,13735.395,14073.887
706,23.034421,3.62,40,-400,36521.109,-26666.067,-44855.772,14214.446,1440.7022,290.19987,3.67E-05,0.9120893,12733.186,15712.218
710,23.063951,1.616,40,-200,37380.165,-27800.962,-45075.82,14304.374,2230.4117,290.21316,2.40E-05,0.92204697,12067.035,16657.622
653,22.674367,16.622,90,300,87995.857,-33827.094,-45369.257,14082.872,170.64868,290.24041,0.000306521,0.90370584,13817.097,14171.256
711,23.067929,3.62,40,-200,37308.008,-27741.181,-45063.937,14270.18,1475.0075,290.1831,3.59E-05,0.9135401,12792.675,15847.517
705,23.030443,1.617,40,-400,36484.106,-26706.154,-44866.174,14268.736,2214.7161,290.21262,2.40E-05,0.9171251,12070.339,16645.065
707,23.038956,9.626,40,-400,36425.969,-26747.804,-44873.205,14223.336,522.8594,290.19639,0.000100344,0.90726894,13567.003,14642.987
673,22.808396,16.62,120,-1000,107170.8,-28640.529,-43842.37,14015.718,404.97409,289.85195,1.0007924,3.0274974,9773.3957,18132.392
715,23.097458,1.616,40,0,38283.378,-28888.451,-45283.286,14252.127,2193.6107,290.19469,2.41E-05,0.91208434,11958.769,16491.231
648,22.638085,21.615,90,0,86648.754,-32185.21,-45047.861,13930.854,104.33952,290.25769,0.000499818,0.90290202,13771.205,13990.916
638,22.569409,16.62,90,-700,83497.305,-28344.666,-44301.501,14010.366,179.2925,290.20709,0.000251121,0.90293615,13839.443,14208.557
709,23.053305,25.619,40,-400,36803.857,-26822.592,-44879.495,14227.786,0.39958772,466.03465,0.25265351,1.0282263,14210.682,14210.682
712,23.072463,9.626,40,-200,37305.829,-27815.763,-45081.206,14244.948,533.04771,290.19206,9.87E-05,0.91010846,13661.546,14764.242
720,23.135402,1.616,40,200,39239.507,-30008.915,-45500.866,14296.52,2133.2829,290.20814,2.48E-05,0.91537042,12211.626,16640.98
716,23.101436,5.621,40,0,38290.245,-28891.411,-45285.588,14330.685,1110.2677,290.19246,4.79E-05,0.91346025,12974.161,15236.717
721,23.13938,3.619,40,200,39082.242,-30014.054,-45502.593,14386.566,1612.0843,290.18554,3.31E-05,0.91521766,12668.226,16002.582
659,22.716021,25.618,90,700,89830.385,-36185.078,-45827.731,14059.528,0.14450672,454.85516,0.092093156,-0.29429661,14020.358,14020.359
725,23.168909,1.618,40,400,40042.606,-31057.962,-45709.278,14273.568,2161.49,290.25369,2.43E-05,0.9149047,12173.977,16658.194
726,23.172887,3.62,40,400,40009.796,-31088.141,-45709.566,14277.391,1611.7936,290.19003,3.31E-05,0.91930154,12801.486,16142.989
689,22.921501,25.619,120,500,107374.18,-36879.385,-45443.717,14081.106,71.743916,290.1337,0.000750759,0.91785653,14004.789,14150.615
722,23.143914,9.626,40,200,39143.791,-29994.443,-45497.331,14350.275,539.953,290.17263,9.74E-05,0.90898483,13671.155,14793.977
654,22.682514,25.619,90,300,87676.967,-33821.831,-45371.765,14084.675,0.000160228,441.23892,0.028373928,-2.9417572,14083.207,14083.207
674,22.816542,25.619,120,-1000,107374.18,-28691.594,-43859.967,14022.926,76.077276,290.20088,0,0.90078396,13912.856,14071.801
727,23.177421,9.627,40,400,40132.853,-31012.489,-45693.326,14229.611,499.31825,290.24194,0.000106386,0.91666193,13898.873,14938.157
717,23.106527,13.607,40,0,38294.891,-28890.342,-45282.669,14253.646,263.35128,290.1988,0.000200947,0.91006981,13947.662,14488.449
735,23.233699,1.618,65,-810,59163.726,-26126.064,-44305.777,14251.077,2266.208,290.18435,2.33E-05,0.9138979,12046.145,16778.269
730,23.202416,1.615,40,550,40926.454,-31813.614,-45846.274,14273.39,2261.0905,290.21042,2.33E-05,0.91129721,11922.598,16599.139
698,22.980368,16.623,120,1380,107374.18,-41372.76,-46312.888,14139.274,193.61997,290.1883,0.001289327,1.736532,13951.613,14264.982
731,23.206395,3.617,40,550,41061.764,-32240.305,-45927.27,14294.854,1312.0346,290.20284,4.06E-05,0.91592081,13023.093,15742.533
688,22.913354,16.621,120,500,107374.18,-36876.096,-45432.328,13999.623,182.48669,290.22748,0.000285802,0.90027108,13773.229,14153.023
719,23.123369,30.612,40,0,38311.501,-28893.221,-45284.314,14253.768,0.37265507,462.28049,0.10709687,0.48152185,14230.687,14230.687
740,23.267206,1.617,65,-600,60539.807,-27197.765,-44508.515,14320.779,2256.1213,290.21957,2.37E-05,0.92034519,12075.063,16729.937
663,22.741382,16.62,90,1070,92022.289,-38334.404,-46233.824,14092.315,259.84733,290.13702,0.000477534,1.5910464,13898.926,14242.034
668,22.774889,16.621,120,-1380,106102.29,-26462.592,-43415.226,14055.517,179.33063,290.18153,0.000265209,0.91426485,13933.417,14310.614
693,22.946861,16.621,120,1000,107374.18,-39605.021,-45962.259,14068.884,182.35176,290.19473,0.000286751,0.90536296,13870.848,14247.829
732,23.210928,8.616,40,550,40846.486,-31664.202,-45821.358,14317.243,630.15591,290.20252,8.44E-05,0.91629601,13653.831,14957.028
736,23.237678,3.618,65,-810,58674.908,-25738.145,-44236.251,14308.791,1408.9985,290.23161,3.76E-05,0.91440609,12801.055,15703.592
741,23.271184,3.62,65,-600,59928.055,-27147.811,-44507.61,14307.009,1443.6326,290.24416,3.65E-05,0.91161848,12760.342,15747.355
737,23.242212,9.623,65,-810,58577.548,-25980.107,-44285.548,14289.481,499.61249,290.32036,0.00010519,0.90760806,13667.461,14696.398
694,22.955008,25.619,120,1000,107374.18,-39701.682,-45979.815,14091.457,0.08572244,434.635,0.088725541,-0.48193125,14030.903,14030.905
747,23.309226,9.626,65,-300,61472.462,-28941.12,-44850.715,14334.338,547.32952,290.24487,9.64E-05,0.90949358,13704.958,14838.052
678,22.841903,16.624,120,-500,107374.18,-31418.006,-44372.959,14072.328,188.55581,290.13716,0.000278396,0.90647023,13896.895,14288.781
713,23.078666,16.623,40,-200,37431.97,-27795.74,-45071.667,14222.016,180.40383,290.194,0.000290268,0.90597312,13949.192,14325.536
679,22.85005,25.617,120,-500,107374.18,-31163.916,-44330.816,14241.096,207.81961,291.96944,0.38405341,60.339145,14210.265,14376.745
745,23.300713,1.616,65,-300,61241.477,-28804.166,-44827.896,14393.534,2099.9574,290.24551,2.54E-05,0.918227,12283.018,16622.972
714,23.086812,25.62,40,-200,37515.022,-27759.6,-45064.431,14216.032,107.79438,291.30246,0.033629856,17.704165,14106.494,14240.547
683,22.877073,21.616,120,0,107374.18,-34084.185,-44895.859,14082.205,79.597361,290.19935,0.000697837,0.98484363,13995.043,14150.19
746,23.304691,3.619,65,-300,61380.528,-28940.791,-44857.088,14391.668,1291.8899,290.21583,4.10E-05,0.91444847,13025.547,15706.665
742,23.275719,9.625,65,-600,60141.977,-27434.382,-44561.718,14289.744,543.53691,290.19526,9.72E-05,0.91137973,13739.328,14861.429
756,23.376143,3.618,65,300,63893.978,-32232.904,-45501.278,14357.065,1280.5924,290.22293,4.16E-05,0.91485047,13021.214,15670.917
750,23.334221,1.617,65,0,62532.204,-30533.295,-45170.507,14337.722,1778.847,290.22648,2.98E-05,0.91460968,12504.232,16175.799
744,23.290068,25.618,65,-600,59745.874,-27043.42,-44488.245,14401.424,0.22410133,467.02833,0.028643676,0.7903614,14328.197,14328.197
755,23.372165,1.617,65,300,63589.397,-32166.832,-45499.057,14384.549,2184.7046,290.24963,2.50E-05,0.9275312,12180.285,16691.564
718,23.113836,21.615,40,0,38301.305,-28886.395,-45282.587,14273.469,99.067354,290.12548,0.000548687,0.90662141,14126.93,14329.545
761,23.40965,3.62,65,600,65153.335,-33793.257,-45804.254,14628.219,1395.2416,290.2297,3.92E-05,0.93452942,13213.605,16108.213
751,23.338199,5.623,65,0,62535.452,-30533.582,-45166.437,14314.191,1038.6207,290.23915,5.08E-05,0.91058675,13172.134,15317.775
724,23.158263,25.619,40,200,39082.859,-29980.792,-45488.121,14203.296,0.16873743,479.14789,0.38807325,0.044102203,14201.752,14201.753
703,23.013595,14.619,40,-550,35901.096,-25946.968,-44718.284,14169.36,234.27739,290.20402,0.000223508,0.90490742,13861.586,14349.909
757,23.380677,9.625,65,300,63765.329,-32155.114,-45483.105,14342.211,506.2336,290.22118,0.000104779,0.91258354,13754.206,14800.854
765,23.439179,1.616,65,810,66009.805,-35349.704,-46105.257,14961.003,2017.0579,290.1622,2.73E-05,0.94167543,12871.008,17048.396
704,23.021185,20.626,40,-550,35925.477,-26013.163,-44723.752,14199.722,121.52119,290.54355,1.0340921,2.1539324,14084.917,14274.103
760,23.405672,1.616,65,600,65012.351,-33931.115,-45830.362,14566.913,1954.4508,290.21968,2.76E-05,0.92682826,12637.787,16685.87
762,23.414184,9.625,65,600,64783.422,-33530.697,-45742.376,14687.951,552.13182,290.09825,9.78E-05,0.92806564,14052.522,15195.882
770,23.472685,1.62,90,-1070,82292.38,-26733.702,-43984.011,14784.798,2098.9997,290.16587,2.59E-05,0.93165844,12543.433,16873.536
729,23.191771,25.619,40,400,39835.51,-31047.437,-45701.549,14241.332,28.659853,290.38359,0.003763661,1.3520619,14139.172,14245.464
775,23.506192,1.619,90,-700,83733.965,-28504.973,-44330.98,14451.791,2052.0339,290.18084,2.60E-05,0.91988652,12431.269,16687.579
771,23.476663,3.621,90,-1070,83015.229,-27180.046,-44063.198,14835.628,1539.7388,290.20053,3.53E-05,0.93106077,13187.407,16372.633
766,23.443157,3.619,65,810,65880.457,-34955.782,-46028.207,14990.646,1453.0474,290.21137,3.80E-05,0.94618343,13487.351,16494.447
772,23.481198,9.628,90,-1070,83439.004,-27059.085,-44026.812,14635.637,488.87316,290.21,0.000110705,0.92796217,14128.747,15141.819
708,23.045159,16.623,40,-400,36751.065,-26721.079,-44861.857,14340.331,168.71774,290.20486,0.000315037,0.91452796,14119.001,14463.453
780,23.5397,1.618,90,-300,85258.356,-30527.169,-44728.192,14388.626,2038.6336,290.21534,2.61E-05,0.91698217,12282.942,16501.331
781,23.543678,3.623,90,-300,85573.3,-30714.118,-44765.155,14384.955,1491.6357,290.20102,3.57E-05,0.91733963,12874.392,15958.395
776,23.510171,3.621,90,-700,84072.467,-28605.252,-44336.12,14431.674,1525.5314,290.09948,3.49E-05,0.91829482,12806.493,15957.901
769,23.462041,25.618,65,810,66402.414,-35162.755,-46060.277,14742.605,0.39892979,463.23312,1.066748,3.9933951,14650.55,14650.551
738,23.248414,16.621,65,-810,59216.682,-26076.028,-44296.773,14233.887,156.77231,290.18225,0.00031797,0.90456044,14021.105,14346.269
777,23.514706,9.625,90,-700,84244.535,-28348.983,-44288.714,14372.582,481.56355,290.13676,0.000110065,0.914365,13891.408,14886.926
774,23.495547,25.621,90,-1070,82122.04,-26860.912,-44018.301,14447.584,0.2389203,473.80313,0.001037541,0.92071188,14443.658,14443.665
699,22.988515,25.62,120,1380,107374.18,-41561.643,-46337.762,14147.461,73.206006,290.19879,0,0.90939212,14057.889,14209.555
785,23.573208,1.618,90,0,86625.688,-32179.947,-45051.068,14276.486,2202.7985,290.1877,2.41E-05,0.91144699,12102.25,16667.861
786,23.577186,5.619,90,0,86619.808,-32179.248,-45045.559,14276.367,1083.1627,290.23069,4.87E-05,0.90922673,13122.039,15361.516
753,23.350599,21.615,65,0,62539.193,-30534.405,-45166.766,14282.625,103.97594,290.23216,0.000507724,0.91173876,14181.112,14395.919
728,23.183624,16.622,40,400,39826.752,-31076.464,-45714.664,14256.133,156.45357,290.18882,0.000340227,0.92030039,14122.875,14449.175
749,23.323575,25.619,65,-300,61061.927,-28628.852,-44795.703,14275.559,0.3865266,440.59282,0.080759906,0.20845708,14244.957,14244.963
743,23.281922,16.621,65,-600,59786.907,-27147.605,-44509.378,14291.732,251.73864,291.33489,0.001314048,8.277836,14058.152,14398.566
723,23.150117,16.623,40,200,39124.673,-29935.73,-45485.983,14271.61,158.00672,290.19991,0.000334776,0.91527251,14125.572,14449.024
748,23.315429,16.619,65,-300,61046.303,-28779.661,-44828.554,14383.53,493.17225,290.2285,1.0016219,4.0125763,14104.002,14488.109
790,23.611152,1.618,90,300,87944.422,-33900.484,-45381.962,14303.413,1820.7027,290.18969,2.92E-05,0.91530206,14384.706,14384.778
795,23.644659,1.617,90,700,89629.084,-36075.63,-45797.593,14426.476,1894.2708,290.13551,2.80E-05,0.91708815,12495.892,16421.957
767,23.447692,9.625,65,810,65516.958,-35110.744,-46063.237,14953.177,467.88117,290.156,0.000117662,0.9442843,14499.113,15471.109
796,23.648637,3.62,90,700,89612.884,-36009.023,-45794.181,14437.173,1547.7378,290.20262,3.44E-05,0.91578297,12791.111,15986.768
758,23.38688,16.621,65,300,63810.761,-32340.789,-45515.709,14341.072,170.12616,290.21852,0.000311867,0.91199847,14136.022,14482.877
791,23.61513,3.62,90,300,87832.917,-33664.854,-45336.201,14345.64,1318.9725,290.21473,4.02E-05,0.91337827,12931.022,15650.231
733,23.216851,14.619,40,550,40999.31,-32060.057,-45901.162,14408.376,235.51291,290.23004,0.000225715,0.91663685,14111.368,14600.45
782,23.548214,9.623,90,-300,85293.51,-30410.402,-44705.209,14292.549,474.52036,290.20717,0.000111348,0.91238882,13777.675,14757.264
800,23.678166,1.619,90,1070,91380.807,-38056.015,-46196.697,14253.69,2053.6021,290.33469,2.57E-05,0.90935605,12131.986,16387.832
792,23.619664,9.624,90,300,87928.264,-33868.99,-45379.125,14270.705,429.61884,290.22291,0.000124448,0.91350827,13843.423,14734.102
784,23.562562,25.621,90,-300,85498.264,-30622.884,-44746.242,14242.593,0.091858075,515.79993,0.239359,0.16236634,14182.929,14182.929
754,23.360132,30.613,65,0,62544.99,-30538.886,-45165.574,14263.832,0.56638511,531.13946,0.14208228,1.3850396,14252.742,14339.743
768,23.453893,16.624,65,810,66129.368,-34759.828,-45984.502,14845.224,184.70347,290.1796,0.000294902,0.93772886,14639.612,15021.176
805,23.711673,1.618,120,-1380,106433.31,-26865.476,-43502.308,14365.28,2053.5945,290.22055,2.57E-05,0.91276131,12233.913,16468.541
806,23.715652,3.618,120,-1380,106839.12,-26583.263,-43443.678,14231.288,1477.1098,290.22685,3.56E-05,0.90729137,12644.636,15694.597
801,23.682145,3.617,90,1070,90872.661,-38487.105,-46301.951,14231.886,1487.1245,290.20786,3.52E-05,0.90721985,12715.917,15796.427
802,23.686679,9.626,90,1070,91160.757,-38193.832,-46232.467,14193.818,452.7216,290.26667,0.000116809,0.91272421,13681.979,14618.233
739,23.256561,25.618,65,-810,59504.405,-25996.594,-44274.899,14287.169,0.14772282,477.51031,0.059200771,-0.11113069,14166.005,14286.439
812,23.753693,9.626,120,-1000,107374.18,-28804.496,-43870.328,14414.941,413.29057,290.43763,1.0001674,1.1339852,13822.114,14827.098
779,23.529055,25.618,90,-700,83446.98,-28341.911,-44306.928,14304.973,0.47842026,536.58026,0.12765471,0.79910379,14141.519,14245.643
734,23.224441,20.623,40,550,40874.485,-31994.273,-45884.099,14239.543,71.277117,290.34939,0.001762735,1.0239653,14130.606,14314.909
816,23.782667,3.617,120,-500,107374.18,-31308.435,-44357.582,14304.838,1130.7664,290.18191,4.66E-05,0.90990051,13117.033,15455.26
807,23.720186,9.625,120,-1380,106371.47,-26533.35,-43430.233,14268.768,449.96892,290.2339,0.00011827,0.91459806,13814.444,14739.587
815,23.778688,1.616,120,-500,107374.18,-31414.552,-44372.835,14278.657,2097.3069,290.19657,2.51E-05,0.91110791,12122.438,16468.724
810,23.74518,1.619,120,-1000,107374.18,-29211.862,-43951.037,14237.343,2132.5374,290.24597,2.48E-05,0.9096872,12130.974,16544.178
811,23.749159,3.62,120,-1000,107374.18,-28532.767,-43815.152,14241.704,1371.247,290.20616,3.84E-05,0.91014143,12903.541,15744.328
820,23.812195,1.618,120,0,107374.18,-34081.965,-44894.009,14321.318,2122.8575,290.20121,2.49E-05,0.91587846,12234.905,16617.085
821,23.816173,5.621,120,0,107374.18,-34086.282,-44895.695,14323.116,930.48196,290.20008,5.67E-05,0.91091374,13351.725,15282.962
799,23.667521,25.617,90,700,89838.32,-36252.63,-45844.999,14237.755,0.40262697,549.478,0.29679275,1.6495586,14217.081,14217.081
817,23.787201,9.625,120,-500,107374.18,-31133.573,-44316.796,14359.304,527.15642,290.22312,0.000101062,0.91318842,13775.585,14853.94
825,23.850139,1.618,120,500,107374.18,-36813.807,-45425.749,14339.688,2124.4696,290.22891,2.49E-05,0.91312842,12239.324,16641.1
787,23.582277,13.605,90,0,86623.632,-32177.48,-45048.889,14294.058,226.61375,290.21961,0.000233026,0.91199671,14076.301,14546.8
819,23.801549,25.619,120,-500,107374.18,-31407.275,-44378.263,14269.376,0.16529061,478.48519,0.91009323,0.91674211,14246.045,14246.045
826,23.854117,3.621,120,500,107374.18,-36873.054,-45433.685,14390.55,1208.3788,290.16918,4.39E-05,0.91350743,13055.56,15552.137
752,23.34329,13.606,65,0,62539.275,-30531.856,-45166.889,14368.651,264.74957,290.1978,0.000199972,0.91408907,13960.022,14507.079
759,23.395026,25.619,65,300,63972.384,-32311.68,-45511.474,14442.249,0.004317299,482.77383,0.094021608,-1.3959665,14424.035,14424.035
830,23.883646,1.616,120,1000,107374.18,-39491.173,-45938.536,14351.994,2138.1252,290.20293,2.48E-05,0.91577462,12138.147,16557.166
789,23.599119,30.612,90,0,86616.889,-32174.438,-45045.353,14296.604,0.045741774,511.63614,0.13702778,-0.62616351,14230.161,14230.162
814,23.768042,25.62,120,-1000,107374.18,-28392.812,-43794.306,14238.103,0.21308344,515.78156,0.1086741,0.3478352,14194.944,14194.945
832,23.892159,9.624,120,1000,107374.18,-39759.983,-45990.834,14342.059,470.68695,290.20309,0.000112441,0.91512924,13876.489,14853.733
829,23.873001,25.619,120,500,107374.18,-36591.827,-45381.962,14292.657,0.21588398,517.07002,0.14792273,0.71101846,14204.002,14314.644
763,23.420387,16.622,65,600,65197.616,-33849.379,-45804.953,14768.876,186.05551,290.20389,0.000291899,0.93219703,14569.885,14948.317
831,23.887624,3.621,120,1000,107374.18,-39756.447,-45974.265,14368.089,1224.9544,290.21189,4.33E-05,0.91494212,13146.075,15694.774
824,23.838106,30.615,120,0,107374.18,-34091.668,-44899.601,14263.743,0.22182813,621.74932,0.58185157,1.4347049,14275.403,14275.405
841,23.954639,3.617,65,-810,58733.621,-25943.802,-44280.121,14405.102,1385.9306,290.2062,3.85E-05,0.91933433,12991.139,15856.891
840,23.950661,1.613,65,-810,59282.713,-26163.972,-44312.479,14476.883,2003.5069,290.19036,2.68E-05,0.92413299,12447.344,16581.08
797,23.653172,9.626,90,700,89279.85,-36156.215,-45835.255,14236.669,428.26635,290.20693,0.000124,0.91144646,13805.273,14694.283
836,23.921131,3.62,120,1380,107374.18,-41866.675,-46401.737,14432.762,1281.796,290.18983,4.17E-05,0.91963171,13148.684,15810.064
842,23.959174,9.623,65,-810,58927.52,-26243.735,-44336.572,14424.135,476.20906,290.15621,0.000111117,0.91383852,13878.834,14872.54
835,23.917154,1.615,120,1380,107374.18,-42483.564,-46521.423,14397.279,1884.6054,290.20811,2.82E-05,0.91766131,12528.849,16460.191
803,23.692882,16.621,90,1070,90466.606,-37728.616,-46142.589,14231.026,137.10247,290.19264,0.000383585,0.90758534,14060.147,14338.893
778,23.520908,16.623,90,-700,83722.493,-28592.136,-44351.908,14366.622,124.19539,290.23858,0.00043439,0.87303473,14171.05,14497.253
773,23.4874,16.624,90,-1070,82888.964,-27139.547,-44058.964,14626.078,152.17749,290.19742,0.000357693,0.92817113,14465.047,14781.539
837,23.925666,9.627,120,1380,107374.18,-41791.845,-46383.071,14440.901,516.11979,290.17626,0.000102931,0.91717419,13843.89,14916.393
846,23.988146,3.622,65,-600,59944.419,-27513.898,-44580.466,14486.678,1378.5998,290.2004,3.87E-05,0.9201147,13065.711,15923.461
847,23.992681,9.624,65,-600,59774.449,-27109.821,-44505.76,14461.315,464.97506,290.19117,0.00011474,0.91942329,13958.834,14919.368
850,24.017675,1.617,65,-300,61019.414,-28760.666,-44826.868,14532.728,1963.3345,290.1888,2.72E-05,0.91888536,12489.83,16557.11
783,23.554416,16.62,90,-300,85418.418,-30476.309,-44719.229,14303.533,307.70562,290.08052,0.005734997,6.4430693,14227.756,14544.355
845,23.984168,1.617,65,-600,59831.188,-27245.089,-44531.087,14466.995,1972.4801,290.1972,2.71E-05,0.91845292,12433.329,16496.529
793,23.625867,16.621,90,300,87887.477,-33744.206,-45353.099,14337.437,384.6822,289.9794,1.0000124,3.9882421,14164.075,14454.278
852,24.026187,9.626,65,-300,60940.596,-28814.979,-44841.546,14492.558,466.49143,290.20108,0.000114759,0.91869981,13987.621,14950.47
851,24.021653,3.619,65,-300,60961.483,-28909.625,-44858.897,14520.936,1469.7033,290.2001,3.64E-05,0.92133851,12990.589,16023.805
827,23.858652,9.626,120,500,107374.18,-36922.515,-45439.071,14302.775,459.73661,290.27712,0.000114764,0.91159402,13782.577,14733.181
818,23.793403,16.622,120,-500,107374.18,-31210.869,-44337.805,14275.005,170.54551,289.8437,0.016701845,21.769139,14128.913,14437.036
856,24.055161,5.62,65,0,62336.413,-30527.909,-45171.412,14455.266,936.59921,290.19311,5.70E-05,0.9193711,13535.452,15474.214
855,24.051183,1.617,65,0,62338.716,-30518.041,-45169.644,14519.203,1895.9134,290.22435,2.84E-05,0.92640969,12621.481,16542.933
823,23.828573,21.615,120,0,107374.18,-34090.969,-44896.435,14300.534,83.937383,290.09915,0.001313733,1.4130727,14166.472,14371.942
764,23.428533,25.618,65,600,65433.411,-34171.185,-45871.107,14866.195,0.00225149,463.95837,0.094601785,-1.9596188,14783.717,14783.717
862,24.097638,9.626,65,300,63687.374,-32081.436,-45472.045,14542.191,550.94206,290.20389,9.67E-05,0.91791356,13920.482,15061.084
788,23.589586,21.615,90,0,86618.616,-32174.602,-45048.725,14263.591,79.316858,290.20686,0,0.90828736,14167.734,14334.943
861,24.093104,3.619,65,300,63620.439,-32193.803,-45497.289,14530.207,1286.9657,290.23237,4.16E-05,0.92161688,13220.386,15877.756
866,24.126612,3.617,65,600,64825.935,-33835.646,-45817.986,14508.916,1294.4071,290.21998,4.12E-05,0.91934479,13199.93,15873.191
865,24.122633,1.617,65,600,65022.548,-33876.062,-45817.288,14597.696,1824.1339,290.17968,2.92E-05,0.917818,12678.951,16451.392
860,24.089126,1.618,65,300,63683.838,-32144.219,-45488.244,14559.688,1809.6061,290.21985,2.95E-05,0.92175506,12735.7,16486.714
828,23.864854,16.621,120,500,107374.18,-36890.774,-45434.055,14288.711,246.28071,290.32615,0.000724455,1.2543189,14135.644,14436.134
809,23.734535,25.62,120,-1380,106679.72,-26793.895,-43482.449,14238.681,0.46483993,497.50383,0.10962356,0.93500887,14233.838,14233.838
798,23.659375,16.621,90,700,89274.957,-36013.71,-45807.872,14325.237,249.21628,290.19984,0.000447001,1.7151823,14183.952,14467.644
870,24.156141,1.616,65,810,66008.53,-35384.693,-46124.828,14566.869,1849.0034,290.22284,2.90E-05,0.92254077,12733.606,16564.525
813,23.759896,16.623,120,-1000,107374.18,-28192.212,-43757.303,14346.006,143.73878,290.17162,0.000366715,0.90980042,14086.594,14383.942
838,23.931869,16.62,120,1380,107374.18,-42257.843,-46478.088,14375.248,164.96354,290.20137,0.000319355,0.91296417,14184.321,14529.083
876,24.193626,3.62,90,-1070,81429.946,-26406.386,-43940.511,14563.84,1475.6226,290.20237,3.63E-05,0.92249476,13111.185,16178.25
804,23.701028,25.62,90,1070,91107.759,-37835.926,-46152.786,14331.102,4.8506236,477.30888,4.5233291,3184.3134,14209.222,14209.223
871,24.160119,3.619,65,810,66026.744,-34955.412,-46028.166,14564.109,1384.6541,290.19165,3.87E-05,0.9224334,13122.269,15980.205
839,23.940015,25.618,120,1380,107374.18,-42054.323,-46440.755,14441.629,0.30546595,500.0858,0.19480872,1.1762301,14355.232,14355.232
867,24.131146,9.626,65,600,65084.919,-33871.046,-45816.342,14482.141,432.73272,290.1877,0.000123159,0.91874337,14028.997,14919.498
808,23.726389,16.622,120,-1380,106906.31,-26602.505,-43440.964,14222.467,244.13844,291.28982,0.021387928,30.874344,13999.651,14276.45
872,24.164653,9.624,65,810,66008.366,-34940.528,-46022.986,14519.917,428.52232,290.18217,0.000124506,0.91848099,14018.703,14906.095
833,23.898361,16.621,120,1000,107374.18,-39518.35,-45951.98,14390.602,149.63263,290.18314,0.000352172,0.9150607,14176.755,14487.568
875,24.189647,1.62,90,-1070,82101.359,-26234.773,-43895.696,14580.416,1766.3069,290.21559,3.04E-05,0.92407117,12775.31,16438.397
881,24.227133,3.618,90,-700,83585.785,-28493.913,-44340.478,14623.076,1479.8753,290.21602,3.62E-05,0.9216788,13073.408,16141.764
885,24.256662,1.617,90,-300,85178.304,-30492.221,-44727.247,14583.41,1893.0173,290.21269,2.82E-05,0.9215707,12680.061,16606.393
854,24.040537,25.619,65,-300,61079.73,-28852.517,-44843.89,14475.237,0.28626258,450.10513,0.05737663,0.074960529,14493.97,14493.97
882,24.231668,9.625,90,-700,83556.717,-28136.83,-44264.991,14523.862,415.324,290.22795,0.000128563,0.91864259,14062.799,14926.494
880,24.223155,1.615,90,-700,83546.15,-28047.734,-44248.833,14531.835,1899.6245,290.20327,2.83E-05,0.92380262,12603.074,16527.512
857,24.060251,13.607,65,0,62347.391,-30526.922,-45172.81,14452.969,292.46788,290.21415,0.000180659,0.91672,14114.926,14722.326
849,24.007029,25.619,65,-600,59673.429,-26883.319,-44455.435,14456.509,0.083209846,456.49586,0.087293091,-0.16373296,14458.174,14458.179
886,24.260641,3.619,90,-300,85214.856,-30479.105,-44723.012,14548.099,1324.6117,290.20443,4.04E-05,0.92026351,13210.983,15957.452
891,24.294148,5.621,90,0,86523.105,-32151.743,-45049.67,14604.971,1046.2248,290.21335,5.11E-05,0.91912159,13423.347,15586.542
794,23.634013,25.62,90,300,87970.325,-33869.483,-45375.836,14351.445,213.02705,290.11044,0.003983874,4.0857035,14227.43,14387.964
822,23.821265,13.603,120,0,107374.18,-34074.359,-44893.845,14361.803,230.50597,290.18914,0.000228641,0.90882388,14013.859,14487.787
890,24.29017,1.615,90,0,86512.991,-32148.536,-45054.316,14577.092,2092.801,290.24497,2.55E-05,0.92101869,12429.143,16782.069
843,23.965376,16.621,65,-810,59042.559,-26200.524,-44326.047,14407.985,171.73562,290.19411,0.000308572,0.91438838,14203.196,14558.39
874,24.179002,25.618,65,810,65755.795,-35037.889,-46056.7,14541.622,0.24080078,504.45673,0.095087384,0.067166445,14482.434,14482.435
896,24.332092,3.617,90,300,87811.044,-33759.624,-45371.519,14548.415,1377.7925,290.2247,3.87E-05,0.91861368,13045.185,15892.774
877,24.198161,9.624,90,-1070,81273.256,-25857.832,-43832.091,14536.138,405.12926,290.23835,0.000132057,0.92203486,14123.338,14965.783
887,24.265175,9.623,90,-300,85269.416,-30418.666,-44712.651,14579.358,471.12834,290.24317,0.000113684,0.92195954,14029.899,15000.596
895,24.328113,1.616,90,300,87784.278,-33874.129,-45392.076,14524.4,1748.0327,290.23287,3.06E-05,0.92171902,12719.893,16331.602
864,24.111988,25.617,65,300,63677.507,-32313.653,-45519.697,14571.793,0.14218031,449.93864,0.17476729,0.20637853,14451.631,14451.631
897,24.336626,9.625,90,300,87909.104,-33857.19,-45382.003,14532.408,450.44772,290.23154,0.000118533,0.92085609,14050.921,14984.584
905,24.395128,1.619,90,1070,90888.49,-37764.386,-46141.479,14629.292,2034.9712,290.25767,2.69E-05,0.93346791,12563.098,16768.285
879,24.212509,25.621,90,-1070,82398.951,-26437.469,-43931.959,14522.189,0.051391299,497.8796,0.13597077,-0.55723507,14448.758,14448.758
900,24.361621,1.616,90,700,89247.081,-36138.577,-45834.432,14577.603,1966.6793,290.2585,2.73E-05,0.92555335,12647.065,16723.308
901,24.365599,3.62,90,700,89894.484,-36075.506,-45811.367,14619.566,1304.0319,290.24187,4.13E-05,0.92531114,14608.106,14608.197
868,24.137349,16.622,65,600,64782.024,-33791.324,-45803.678,14536.086,137.77021,290.21162,0.00038825,0.92239356,14382.936,14668.347
893,24.306547,21.613,90,0,86531.369,-32153.264,-45051.808,14502.194,0.31986976,412.76676,0.040664038,0.87114611,14474.616,14474.616
906,24.399106,3.619,90,1070,91019.402,-38091.579,-46206.77,14634.509,1249.066,290.18747,4.30E-05,0.92449912,13289.538,15871.856
911,24.432613,3.619,120,-1380,106592.18,-26750.19,-43455.971,14678.745,1274.9136,290.10339,4.22E-05,0.92672759,13373.997,16015.73
873,24.170856,16.622,65,810,65634.835,-34873.717,-46023.644,14542.005,135.67941,290.14765,0.00039388,0.91516536,14395.962,14683.574
858,24.06756,21.615,65,0,62358.287,-30517.794,-45170.466,14410.011,77.915397,290.20882,0.000688706,0.92077824,14299.542,14462.63
915,24.462142,1.617,120,-1000,107374.18,-28894.537,-43897.916,15004.447,1813.0921,290.22807,3.05E-05,0.94211825,13129.7,16890.532
894,24.316081,30.612,90,0,86533.877,-32154.415,-45052.877,14660.204,0.1475651,551.25637,0.98784363,0.069575698,14577.737,14577.737
912,24.437148,9.627,120,-1380,106948.7,-27004.774,-43505.638,14692.334,444.30418,290.15074,0.000121263,0.92605584,14196.132,15112.716
844,23.973522,25.618,65,-810,58884.143,-25908.772,-44272.679,14394.769,47.440751,282.65816,0.27061002,25.12533,14340.187,14481.045
848,23.998883,16.621,65,-600,59737.158,-27182.183,-44517.437,14434.074,174.97256,290.18474,0.000304787,0.91803502,14220.788,14583.515
902,24.370133,9.628,90,700,89339.714,-36070.901,-45820.248,14582.128,452.09409,290.23238,0.000118639,0.9233406,14104.589,15039.442
863,24.103842,16.62,65,300,63681.618,-32319.574,-45519.492,14464.494,184.50495,290.17554,0.000289979,0.92008994,14338.973,14717.734
910,24.428635,1.618,120,-1380,107026.36,-26922.132,-43510.777,14634.699,1805.5414,290.38025,2.98E-05,0.92631961,12788.714,16531.397
853,24.03239,16.623,65,-300,60985.083,-28920.274,-44860.788,14517.827,147.3689,290.21823,0.000360772,0.91869652,14308.644,14614.578
916,24.466121,3.618,120,-1000,107374.18,-28417.933,-43782.424,15064.47,1278.2358,290.15683,4.42E-05,0.95391299,13727.08,16365.465
920,24.495649,1.618,120,-500,107374.18,-31419.445,-44385.211,15314.733,1765.9785,290.21576,3.19E-05,0.9590204,13604.402,17264.528
921,24.499628,3.619,120,-500,107374.18,-31351.523,-44358.98,15281.737,1325.5762,290.20552,4.23E-05,0.95494493,13919.115,16660.733
859,24.077093,30.615,65,0,62366.51,-30529.265,-45167.999,14485.115,57.018349,292.27628,0.039030037,19.054068,14385.234,14493.787
878,24.204363,16.62,90,-1070,82470.327,-26661.463,-43973.362,14626.654,431.08871,289.63991,1.0000085,9.066419,14442.479,14736.966
899,24.350975,25.619,90,300,87647.898,-33724.101,-45358.238,14550.05,0.79271719,504.09198,0.37763935,2.4802084,14571.555,14571.556
907,24.40364,9.626,90,1070,90721.603,-38009.801,-46195.957,14640.182,465.38277,290.22238,0.000115526,0.92502928,14167.392,15131.74
917,24.470655,9.625,120,-1000,107374.18,-28773.783,-43863.75,15124.395,538.92719,290.24544,0.000102502,0.94655448,14568.475,15684.586
892,24.299238,13.608,90,0,86520.227,-32155.402,-45055.632,14489.526,216.3941,290.21083,0.000245464,0.91694563,14226.644,14675.932
925,24.529157,1.616,120,0,107374.18,-34066.917,-44896.311,14971.208,1698.3918,290.20394,3.24E-05,0.9413253,13205.389,16716.227
931,24.571079,3.621,120,500,107374.18,-36812.368,-45422.83,14802.692,1167.953,290.22765,4.67E-05,0.93433653,13585.922,15998.431
889,24.279524,25.62,90,-300,85241.54,-30537.571,-44739.458,14535.606,71.250897,287.13416,0.10174915,47.814399,14440.067,14542.731
932,24.575613,9.626,120,500,107374.18,-36716.118,-45411.688,14745.271,499.53302,290.21985,0.000108006,0.92949785,14217.697,15251.162
935,24.600608,1.617,120,1000,107374.18,-39556.669,-45946.964,14734.616,1684.5867,290.17182,3.20E-05,0.92948286,13075.591,16566.551
909,24.417988,25.623,90,1070,91192.621,-37475.43,-46078.286,14605.986,0.55643152,488.12286,0.097321924,2.4388986,14654.037,14654.044
926,24.533135,5.621,120,0,107374.18,-34061.079,-44893.022,14904.303,827.10933,290.20078,6.60E-05,0.93765834,14033.244,15744.453
922,24.504162,9.626,120,-500,107374.18,-31408.591,-44384.923,15283.582,434.25698,290.2106,0.000128656,0.95421857,14793.277,15703.733
834,23.906508,25.62,120,1000,107374.18,-39821.491,-45991.656,14379.704,137.55412,290.53894,0.00874645,3.9520038,14294.036,14420.317
904,24.384483,25.619,90,700,89595.698,-36080.481,-45813.176,14563.337,0.041512513,482.49776,1.0615911,-0.35340031,14503.225,14503.239
914,24.451497,25.619,120,-1380,106837.72,-26518.877,-43421.928,14914.818,0.28877168,465.25426,0.10622523,1.0179106,14861.369,14861.369
930,24.5671,1.617,120,500,107374.18,-36791.029,-45419.006,14782.845,1669.3014,290.20076,3.26E-05,0.93580616,13105.5,16561.883
941,24.638093,3.62,120,1380,107374.18,-41446.356,-46331.719,14767.898,1049.2698,290.12781,5.17E-05,0.93120922,13655.661,15822.349
940,24.634115,1.617,120,1380,107374.18,-41591.739,-46329.416,14759.823,1739.3831,290.20399,3.12E-05,0.9332712,12962.644,16554.012
936,24.604586,3.618,120,1000,107374.18,-39724.912,-45999.345,14726.479,1176.2555,290.2019,4.59E-05,0.92996553,13529.185,15967.502
946,24.6716,3.62,120,-1380,106976.9,-26833.078,-43494.743,14805.364,1284.7227,290.28166,4.41E-05,0.95012399,13442.181,16086.081
937,24.609121,9.625,120,1000,107374.18,-39437.148,-45937.097,14757.205,480.62653,290.19585,0.000112362,0.92871129,14212.799,15208.544
883,24.23787,16.622,90,-700,83451.174,-28289.366,-44311.122,14516.586,130.40767,290.21709,0.000406738,0.91560895,14352.263,14623.767
951,24.705108,3.618,120,-1000,107374.18,-28569.853,-43843.891,14849.209,1265.2631,290.22116,4.31E-05,0.93381189,6949.5709,22678.722
950,24.701129,1.616,120,-1000,107130.76,-28505.179,-43822.594,14840.765,1614.621,290.20403,3.36E-05,0.93333395,13215.892,16559.401
945,24.667622,1.617,120,-1380,105451.35,-26258.949,-43398.369,14799.2,1586.1819,290.2319,3.43E-05,0.93463945,13156.389,16439.298
919,24.485004,25.618,120,-1000,107355.62,-28438.038,-43815.275,15250.738,0.22276104,471.54431,0.095220559,0.28606681,15189.687,15189.687
939,24.623469,25.618,120,1000,107374.18,-39411.122,-45901.614,14791.312,0.52139295,464.73983,7.0676447,3.8993231,14731.53,14731.53
884,24.246017,25.618,90,-700,83550.097,-28464.228,-44333.735,14501.379,0.25232236,533.58655,0.17528428,0.88668084,14432.834,14530.348
955,24.734637,1.617,120,-500,107374.18,-31351.235,-44378.263,14790.153,1798.6417,290.20509,3.02E-05,0.93255083,12938.698,16660.898
956,24.738615,3.62,120,-500,107374.18,-31397.818,-44390.803,14805.794,1295.7415,290.19197,4.21E-05,0.93593083,13517.322,16202.728
942,24.642627,9.625,120,1380,107374.18,-41543.675,-46326.415,14717.837,409.70689,290.20617,0.000131759,0.92784749,14265.379,15114.298
923,24.510365,16.622,120,-500,107374.18,-31412.99,-44381.881,15172.775,192.18846,290.17687,0.000291269,0.9554705,14963.738,15357.464
888,24.271378,16.618,90,-300,84996.657,-30359.091,-44707.881,14587.085,141.77469,290.21648,0.000373809,0.91703187,14365.561,14659.914
960,24.768144,1.619,120,0,107374.18,-34064.286,-44902.355,14834.74,1834.9058,290.20455,2.97E-05,0.93588551,13041.957,16840.124
918,24.476858,16.622,120,-1000,107168.05,-28601.799,-43837.806,15254.529,171.14556,290.21234,0.000325616,0.95630545,15005.384,15357.586
903,24.376337,16.619,90,700,89993.448,-36185.365,-45832.13,14579.006,145.28406,290.21445,0.00036784,0.92057452,14398.714,14703.327
947,24.676135,9.626,120,-1380,106771.69,-26981.461,-43534.665,14837.512,425.69013,290.22709,0.000127417,0.93165394,14338.644,15215.205
898,24.342829,16.621,90,300,87787.402,-33718.509,-45356.265,14612.688,145.44777,290.21694,0.000368005,0.92145434,10019.795,19014.669
938,24.615323,16.622,120,1000,107374.18,-39608.968,-45965.959,14757.97,161.32468,290.2022,0.000333316,0.9263227,14543.065,14878.632
966,24.810066,3.619,120,500,107374.18,-36942.374,-45456.216,14955.379,1324.0291,290.22757,4.13E-05,0.93666055,13578.416,16318.079
965,24.806088,1.618,120,500,107374.18,-36816.685,-45435.658,14917.951,1734.7462,290.19688,3.16E-05,0.93788605,13220.754,16810.741
869,24.145495,25.619,65,600,64950.308,-33876.391,-45816.506,14511.546,102.22732,290.22696,0.001524656,1.3100161,14430.605,14584.607
927,24.538226,13.607,120,0,107374.18,-34074.112,-44898.449,14896.282,264.92503,290.22285,0.000204669,0.93450394,14590.765,15128.154
944,24.656976,25.62,120,1380,107374.18,-41778.195,-46394.419,14728.072,0.048380244,498.09123,0.094626856,-0.15803524,14694.369,14694.369
961,24.772122,5.623,120,0,107374.18,-34068.85,-44903.424,14871.974,918.71117,290.19967,5.99E-05,0.93883782,13945.634,15841.911
952,24.709642,9.626,120,-1000,107374.18,-28746.894,-43878.387,14846.472,388.76094,290.19959,0.000140046,0.93551362,14411.558,15219.411
913,24.44335,16.623,120,-1380,106562.17,-26602.464,-43436.236,14786.003,148.05322,290.2234,0.00036487,0.92736794,14599.173,14909.564
975,24.873103,1.616,120,1380,107374.18,-42106.211,-46476.402,14942.063,1886.8057,290.2078,2.93E-05,0.93883275,13073.623,16979.164
970,24.839595,1.617,120,1000,107374.18,-39542.649,-45954.694,14920.991,1898.3292,290.2434,2.89E-05,0.93750471,12977.692,16916.066
954,24.723991,25.619,120,-1000,107374.18,-28592.014,-43836.573,14759.311,0.11591385,536.247,0.080289443,-0.29963023,14733.268,14733.268
948,24.682338,16.623,120,-1380,106999.56,-27007.035,-43513.121,14855.448,134.8323,290.21456,0.000405165,0.93713241,14786.753,15068.914
971,24.843573,3.62,120,1000,107374.18,-39410.3,-45927.147,14944.199,1336.3063,290.2024,4.09E-05,0.9389346,13570.402,16339.355
908,24.409843,16.622,90,1070,90482.969,-38023.328,-46205.537,14647.155,204.74586,290.05816,0.00832695,3.0399674,14413.627,14703.332
980,24.90661,1.615,15,-290,13074.638,-25565.997,-45074.298,14996.768,1872.2462,290.149,2.95E-05,0.94196438,13114.495,16986.263
974,24.862457,25.619,120,1000,107374.18,-39681.906,-45999.345,14973.873,0.4458709,525.89756,0.10069017,0.73987515,14916.904,14916.904
943,24.648831,16.619,120,1380,107374.18,-42112.995,-46459.751,14751.377,152.02525,290.21549,0.000340236,0.92965862,14578.469,14893.743
976,24.877081,3.619,120,1380,107374.18,-42002.56,-46416.868,14982.405,1202.6203,290.17316,4.57E-05,0.94069772,13736.387,16227.35
985,24.940117,1.613,15,-200,13461.858,-26061.102,-45174.742,15099.186,1972.4338,290.19016,2.78E-05,0.94558592,13155.489,17233.915
981,24.910588,3.617,15,-290,12629.035,-25562.995,-45081.206,15052.729,1228.9761,290.14938,4.51E-05,0.94434103,13726.602,16260.438
959,24.757499,25.618,120,-500,107374.18,-31331.747,-44360.213,14847.216,0.082039773,561.82913,0.1038026,-0.24135245,14801.995,14801.995
990,24.973624,1.618,15,-100,13765.697,-26659.283,-45286.164,15043.457,1754.746,290.15228,3.13E-05,0.94141948,13216.921,16848.887
986,24.944095,3.618,15,-200,13146.26,-26096.091,-45183.746,15089.101,1236.5722,290.15554,4.47E-05,0.94327455,13805.819,16364.777
933,24.581816,16.621,120,500,107374.18,-36909.728,-45446.595,14707.656,165.44068,290.19393,0.000326529,0.92845361,14505.365,14850.322
972,24.848108,9.624,120,1000,107374.18,-39854.753,-46014.804,14918.447,430.32573,290.20542,0.000127191,0.93765896,14444.179,15332.477
977,24.881615,9.626,120,1380,107374.18,-41841.594,-46408.809,14955.71,401.44855,290.2449,0.000138533,0.94544069,14537.567,15367.1
989,24.962978,25.619,15,-200,13346.695,-26121.911,-45193.491,14988.146,0.47131829,573.73582,0.38514803,1.2295512,14969.263,14969.263
982,24.915122,9.626,15,-290,13014.405,-25653.818,-45091.813,14991.925,421.7357,290.19578,0.00012994,0.93838993,14515.269,15385.257
957,24.743149,9.625,120,-500,107374.18,-31241.664,-44354.991,14795.58,389.17647,290.17633,0.000132207,0.91452383,14399.707,15229.909
967,24.814601,9.626,120,500,107374.18,-36841.847,-45433.89,14948.243,428.63741,290.08579,0.000127392,0.93607334,14439.816,15329.154
991,24.977602,5.621,15,-100,13808.703,-26660.928,-45296.032,15032.045,834.87516,290.1995,6.59E-05,0.94161446,14183.79,15916.685
995,25.011568,1.616,15,0,14221.948,-27198.793,-45400.176,15023.011,1972.6946,290.20402,2.77E-05,0.94217801,13073.668,17162.282
924,24.518511,25.621,120,-500,107374.18,-31291.002,-44356.266,15038.61,21.748849,442.77117,12.844325,2833.8922,14821.826,14968.619
934,24.589962,25.62,120,500,107374.18,-36758.466,-45410.455,14710.157,0.10321103,483.1573,0.13317322,-0.30885821,14702.035,14702.035
1000,25.049512,1.618,15,100,14755.455,-27770.825,-45509.747,15039.388,1762.5421,290.20204,3.12E-05,0.94282757,13243.268,16884.763
964,24.794055,30.612,120,0,107374.18,-34076.456,-44905.439,14908.838,1.0166588,519.27598,0.19284865,2.1349978,14882.681,14882.683
1001,25.05349,5.621,15,100,14572.041,-27753.597,-45510.241,15044.436,865.89469,290.19307,6.36E-05,0.94381576,14211.697,16009.616
996,25.015547,5.621,15,0,14218.371,-27196.737,-45398.449,15036.258,975.94126,290.21212,5.63E-05,0.94075625,13976.063,15993.169
987,24.948629,9.626,15,-200,13473.123,-26103.656,-45186.09,15071.197,457.75305,290.19745,0.000120007,0.9428569,14533.133,15479.947
958,24.749352,16.623,120,-500,107374.18,-31379.851,-44383.649,14797.822,181.91951,290.41653,1.0040485,1.5079619,14708.839,14985.312
968,24.820803,16.621,120,500,107374.18,-36971.442,-45458.23,14946.071,0.69232586,369.47497,0.18012923,1.1898763,14958.479,14959.167
969,24.828949,25.62,120,500,107374.18,-36672.289,-45408.193,14939.374,0.50670625,538.03945,0,1.3192738,14886.848,14886.849
1006,25.091434,3.621,15,200,15122.611,-28287.927,-45614.138,15046.437,1263.3211,290.19476,4.36E-05,0.94371936,13771.457,16386.735
1010,25.120963,1.617,15,290,15530.799,-28870.525,-45722.6,15175.752,1735.4261,290.15173,3.19E-05,0.94586909,13379.335,16988.463
949,24.690484,25.62,120,-1380,106677.83,-26425.835,-43401.329,14771.565,0.039162158,468.8786,0.1024122,-0.81827168,14746.591,14746.591
1005,25.087456,1.615,15,200,15041.244,-28328.877,-45621.827,15097.632,1882.7399,290.17767,2.93E-05,0.94360616,13082.298,16966.166
973,24.854311,16.62,120,1000,107374.18,-39589.315,-45975.375,14922.148,216.72792,290.93606,0.003363635,4.9062779,14760.192,15044.515
1003,25.065889,21.615,15,100,14724.948,-27762.643,-45504.69,15116.344,0.6616699,485.20703,0.14250076,1.2587738,15049.661,15049.662
929,24.555068,30.614,120,0,107374.18,-34078.142,-44898.943,14734.811,0.10919611,563.97828,0.035021361,-0.31549078,14703.146,14703.146
1011,25.124942,3.617,15,290,15737.442,-28836.482,-45713.225,15093.398,1061.6953,290.17871,5.21E-05,0.94685665,13989.058,16185.952
979,24.895964,25.619,120,1380,107374.18,-41636.431,-46379.042,14938.118,0.091834501,526.81403,0.10869629,-0.31932438,14913.272,14913.293
953,24.715845,16.623,120,-1000,107374.18,-28824.601,-43882.868,14769.508,137.36719,290.63289,0.001167976,1.6453652,14648.435,14891.312
1015,25.15447,1.617,25,-400,22147.17,-25679.721,-44930.355,15136.659,1601.6213,290.20456,3.47E-05,0.94928439,13493.516,16797.292
992,24.982692,13.608,15,-100,13826.464,-26676.798,-45299.28,15017.513,222.29335,290.19585,0.000245444,0.93686158,14764.892,15226.169
1017,25.162982,6.613,25,-400,22363.557,-25694.234,-44929.573,15130.775,637.69716,290.20491,8.65E-05,0.9448635,14454.571,15776.257
999,25.037479,30.614,15,0,14230.665,-27204.302,-45400.751,15033.835,0.22413814,609.83713,0.11900801,0.65384324,15009.631,15120.086
928,24.545535,21.614,120,0,107374.18,-34065.972,-44900.382,14851.873,71.123924,290.16787,0.000775023,0.94462079,14743.12,14888.698
1020,25.182691,1.616,25,-300,22906.644,-26258.824,-45032.484,15118.848,1842.3836,290.2093,2.99E-05,0.94481094,13242.566,17066.484
1021,25.186669,3.62,25,-300,22664.601,-26232.839,-45048.93,15099.161,1227.6593,290.20088,4.49E-05,0.94400866,13846.506,16385.646
1016,25.158448,3.619,25,-400,22694.409,-25707.432,-44925.914,15108.887,1131.9007,290.19032,4.88E-05,0.94534898,13960.377,16303.219
1014,25.143824,25.619,15,290,15582.11,-28823.12,-45706.606,15119.515,0.15399712,556.10426,0.20153591,0.52254027,15061.909,15061.909
1004,25.075423,30.612,15,100,14673.184,-27793.643,-45512.173,15064.295,0.22439883,668.89685,0.14845548,0.30368546,14989.879,14989.879
1002,25.058581,13.606,15,100,14696.578,-27779.13,-45514.928,15061.144,251.18949,290.17709,0.000218401,0.94368429,14776.777,15299.819
1026,25.217953,3.618,25,-150,23267.427,-26999.714,-45193.285,15107.369,1254.0215,290.31946,4.40E-05,0.9433722,13793.858,16385.455
988,24.954832,16.622,15,-200,13239.344,-26133.629,-45190.654,14969.987,378.83458,289.83494,0.004122553,6.250894,14780.933,15085.997
962,24.777213,13.606,120,0,107374.18,-34063.875,-44902.89,14875.672,211.91019,290.1341,0.000257814,0.93659113,14615.014,15051.693
1031,25.251459,5.623,25,0,24027.888,-27866.458,-45352.935,15082.051,943.42597,290.22256,5.84E-05,0.94265564,14070.848,16026.667
1007,25.095969,9.624,15,200,15013.697,-28276.209,-45612.165,15062.219,436.4419,290.20505,0.000125993,0.94473088,14620.942,15522.826
1025,25.213974,1.615,25,-150,23440.274,-27017.599,-45186.707,15090.587,1863.2216,290.19966,2.95E-05,0.94231717,13219.75,17080.805
1035,25.285425,1.617,25,150,24753.361,-28693.114,-45509.829,15067.688,1928.2733,290.19968,2.85E-05,0.94302165,13071.416,17058.958
1036,25.289403,3.619,25,150,24638.609,-28698.213,-45512.05,15057.223,1348.1133,290.21283,4.08E-05,0.94231548,13651.63,16447.461
1030,25.247481,1.617,25,0,24028.752,-27867.486,-45350.756,15149.526,1906.7457,290.22821,2.90E-05,0.94646608,13189.788,17149.01
1040,25.318932,1.617,25,300,25122.161,-29516.194,-45677.25,15088.958,1911.0302,290.21223,2.88E-05,0.94521972,13192.266,17150.39
994,24.999535,30.613,15,-100,13741.069,-26656.528,-45293.729,15022.632,0.058539291,659.51108,0.088190614,-0.48162544,15042.288,15042.288
963,24.784522,21.614,120,0,107374.18,-34073.126,-44900.546,14917.847,79.068127,290.13298,0,0.93457424,14760.92,14924.787
998,25.027945,21.616,15,0,14227.951,-27196.367,-45399.025,14987.799,0.0387612,489.44136,0.2326639,-0.19181441,14981.464,14981.466
1041,25.322911,3.621,25,300,25434.963,-29577.25,-45684.157,15062.984,1183.9091,290.22449,4.66E-05,0.9444589,13857.894,16307.561
984,24.929471,25.621,15,-290,12921.403,-25644.033,-45094.815,15028.357,3.7254549,234.41625,5.8327078,3167.8348,14947.132,15045.292
1042,25.327445,8.612,25,300,25312.235,-29529.268,-45676.715,15027.279,543.26429,290.202,0.000101002,0.9415275,14461.526,15587.777
978,24.887818,16.622,120,1380,107374.18,-41147.244,-46269.347,14940.25,235.80549,288.66566,0.011669868,13.283438,14783.177,15054.378
1046,25.354194,3.618,25,400,26031.5,-30221.438,-45818.85,15052.639,1142.8448,290.20566,4.82E-05,0.9429061,13857.77,16217.069
1027,25.222487,9.625,25,-150,23385.674,-27047.079,-45193.737,15088.214,460.08971,290.19298,0.000119155,0.94096517,14612.882,15565.411
993,24.990002,21.615,15,-100,13764.998,-26630.133,-45291.55,14982.212,0.045163524,470.15185,0.05801912,-0.72621932,14970.758,14970.758
1022,25.191204,8.614,25,-300,22753.984,-26258.084,-45038.611,15093.777,515.55198,290.19683,0.000106856,0.94297425,14561.534,15623.446
1008,25.102171,16.621,15,200,15181.035,-28276.168,-45607.93,15049.642,147.63201,290.19787,0.000371644,0.9407925,14868.343,15174.485
1037,25.293938,9.626,25,150,24666.033,-28695.622,-45517.271,15046.727,445.65878,290.22562,0.000122727,0.94199422,14581.594,15499.466
1045,25.350215,1.619,25,400,25645.801,-30045.343,-45787.89,15036.006,1872.1267,290.31826,2.94E-05,0.94402458,13157.063,17030.866
1029,25.236835,25.62,25,-150,23324.001,-26998.317,-45177.415,15099.499,0.61233832,578.49719,0.23769307,1.5278596,15143.504,15143.517
1055,25.409719,1.617,40,-400,36780.421,-26654.226,-44851.496,15054.32,1662.9777,290.20465,3.32E-05,0.94416943,13385.255,16826.614
1047,25.358728,6.61,25,400,25782.96,-30164.083,-45799.731,15027.176,669.81395,290.20933,8.25E-05,0.94473357,14327.951,15715.958
1034,25.273392,30.614,25,0,24038.66,-27867.609,-45355.607,15050.687,0.1352724,575.8974,0.056349325,-0.14181487,15070.636,15070.637
1050,25.378436,1.617,40,-550,36209.623,-25796.98,-44684.076,15024.212,1658.4426,290.22019,3.32E-05,0.94324832,13341.059,16780.981
1051,25.382414,3.619,40,-550,36427.121,-25847.634,-44690.449,15050.307,1296.6569,290.23996,4.23E-05,0.94199204,13747.917,16436.547
983,24.921325,16.623,15,-290,12768.25,-25626.682,-45088.277,14989.323,122.63561,290.19707,0,0.93709178,14832.389,15083.823
1056,25.413697,3.618,40,-400,37001.867,-26624.13,-44841.423,15010.98,1301.405,290.18582,4.23E-05,0.9426434,13748.06,16441.395
1052,25.386949,8.613,40,-550,36505.609,-25862.888,-44687.447,15059.408,477.68451,290.11758,0.000115144,0.9420683,14506.077,15492.448
1013,25.135678,16.623,15,290,15648.675,-28719.058,-45686.048,15141.969,0.59774918,411.67562,0.098323548,1.1099125,15103.601,15103.601
1012,25.129476,9.625,15,290,15569.529,-28893.755,-45727.204,15120.633,388.47936,290.1864,0.000142112,0.94844343,14771.996,15577.57
1061,25.447204,3.62,40,-200,37771.497,-27765.85,-45067.843,15070.342,1339.9947,290.17312,4.11E-05,0.94220065,13659.349,16431.863
1059,25.43258,25.62,40,-400,37062.758,-26741.513,-44862.186,15049.979,0.42517997,462.91612,0.23139885,1.1660772,15031.974,15031.976
1060,25.443226,1.618,40,-200,37748.267,-27808.938,-45072.736,15064.967,1712.2109,290.17406,3.21E-05,0.94307993,13378.503,16930.305
997,25.020636,13.609,15,0,14224.456,-27193.448,-45397.38,15019.293,226.43243,290.19504,0.000249982,0.9264909,14803.884,15267.743
1057,25.418231,9.627,40,-400,36947.513,-26743.363,-44870.286,15028.207,384.94401,290.19229,0.000142789,0.94066876,14627.242,15427.081
1065,25.476733,1.617,40,0,38648.973,-28878.954,-45279.462,15084.279,1913.3266,290.20038,2.89E-05,0.94542546,13140.262,17089.678
1028,25.228689,16.621,25,-150,23404.463,-27023.931,-45195.053,15093.578,269.31162,289.06027,0.005349241,9.7357984,14966.549,15258.098
1032,25.256551,13.605,25,0,24032.082,-27866.787,-45352.77,15107.977,310.67283,290.13125,0.000270895,1.431274,14876.577,15351.392
1066,25.480712,5.621,40,0,38652.509,-28869.703,-45280.12,15119.847,940.12637,290.20729,5.85E-05,0.94295923,14152.997,16106.114
1071,25.518654,3.621,40,200,39233.381,-29812.591,-45462.383,15511.001,1353.6466,290.19797,4.17E-05,0.96294705,14138.709,16943.331
1038,25.300141,16.62,25,150,24688.194,-28754.047,-45531.867,15044.024,230.30481,290.7326,0.013242859,11.906379,14903.358,15202.986
1054,25.400461,20.624,40,-550,36129.243,-25760.183,-44675.647,14995.097,0.36277091,413.69907,0.16278538,0.38510273,14978.939,14978.939
1070,25.514677,1.619,40,200,39486.608,-29926.808,-45484.955,15458.111,1679.7962,290.1931,3.35E-05,0.96096811,13727.13,17200.112
1076,25.552162,3.62,40,400,40357.3,-31031.155,-45699.123,15565.772,1368.5565,290.19377,4.14E-05,0.96540319,14210.934,17038.308
1062,25.451739,9.624,40,-200,37764.796,-27725.639,-45057.153,15069.674,394.6659,290.17367,0.000139074,0.94154003,14641.374,15462.898
1075,25.548183,1.623,40,400,40220.921,-30752.848,-45648.181,15577.175,1734.9154,290.19154,3.26E-05,0.96489776,13859.406,17451.049
1009,25.110317,25.62,15,200,15204.964,-28309.553,-45612.535,15059.803,37.905015,363.79511,14.867049,598.81001,14984.478,15090.673
1082,25.590205,8.612,40,550,41163.934,-31967.671,-45883.483,15320.065,498.7085,290.19289,0.000112412,0.95473552,14814.319,15851.226
1043,25.333366,14.62,25,300,25368.193,-29497.651,-45672.028,15024.882,187.36374,290.22897,0.000312967,0.93961587,14818.179,15192.569
1044,25.340956,20.626,25,300,25336.534,-29457.852,-45657.556,14997.251,96.826655,296.67681,0.18481866,45.222176,14905.878,15069.253
1086,25.616953,3.62,65,-810,59453.505,-25977.475,-44276.503,15333.426,1246.2261,290.19598,4.48E-05,0.95328223,14045.29,16619.609
1081,25.585671,3.616,40,550,40672.775,-32132.296,-45923.2,15344.049,1242.4064,290.19154,4.51E-05,0.95588855,14045.808,16623.03
1064,25.466088,25.621,40,-200,37992.984,-27808.157,-45071.091,15044.072,0.17932059,537.17823,0.11188337,0.14840585,15022.369,15022.369
1072,25.523189,9.628,40,200,39379.627,-29895.561,-45477.02,15552.406,214.44042,290.7536,0.95829351,1.4486481,15100.232,15955.959
1085,25.612975,1.615,65,-810,59485.164,-26269.062,-44334.598,15311.358,1823.585,290.19051,3.06E-05,0.95323328,13530.396,17311.665
1080,25.581691,1.619,40,550,40937.761,-31612.644,-45811.326,15342.044,1657.6221,290.18365,3.37E-05,0.95538319,13617.356,17039.341
1019,25.174826,15.609,25,-400,22498.373,-25682.146,-44926.243,15106.555,0.45115768,410.51516,0.11515982,1.1077979,15086.918,15086.921
1018,25.168349,10.615,25,-400,22315.617,-25574.96,-44904.781,15137.867,106.90743,290.07061,0.001143999,1.0120933,14755.738,15461.403
1090,25.646482,1.616,65,-600,60624.627,-27228.19,-44514.312,15301.793,1821.4735,290.20556,3.09E-05,0.95415607,13490.581,17249.268
1091,25.65046,3.62,65,-600,60409.472,-27198.341,-44516.327,15300.701,1271.8538,290.1975,4.38E-05,0.95153384,13969.357,16608.148
1023,25.197126,14.619,25,-300,22529.004,-26173.223,-45018.67,15123.42,197.14024,290.17813,0.000279576,0.94334822,14916.152,15325.879
1048,25.364093,10.618,25,400,25707.72,-30112.031,-45790.069,15081.612,326.57189,290.18309,0.00016829,0.94035032,14694.004,15372.006
1039,25.308286,25.62,25,150,24645.845,-28682.507,-45513.365,15017.226,0.048381859,582.81028,0.24823624,-0.61384223,15001.869,15001.869
1096,25.683967,3.619,65,-300,61670.02,-28872.252,-44843.397,15313.956,1087.3963,290.22049,5.14E-05,0.95353248,14214.108,16460.872
1095,25.679989,1.617,65,-300,61825.476,-28937.995,-44851.167,15280.002,1847.0646,290.19327,3.02E-05,0.95193747,13397.942,17226.3
1089,25.635836,25.62,65,-810,59860.462,-26019.741,-44277.654,15291.125,0.68322135,524.24271,0.24954726,1.7066126,15242.449,15242.45
1100,25.713495,1.62,65,0,62909.024,-30514.464,-45160.804,15321.681,1561.7535,290.25253,3.59E-05,0.95383439,13674.197,16904.783
1069,25.502644,30.615,40,0,38656.25,-28868.552,-45282.011,15386.197,0.33864712,528.00243,0.16171234,0.43158724,15349.949,15349.95
1067,25.485803,13.606,40,0,38649.507,-28866.455,-45279.997,15174.102,259.1429,290.20706,0.000213839,0.9472224,14894.12,15430.658
1078,25.562899,16.625,40,400,40059.422,-30879.894,-45675.646,15407.198,158.29824,290.20353,0.00035389,0.95718486,15238.052,15570.191
1101,25.717474,5.623,65,0,62913.546,-30515.985,-45161.339,15330.169,793.908,290.18856,7.06E-05,0.95583471,14539.359,16182.944
1033,25.263859,21.616,25,0,24036.193,-27867.198,-45352.811,15055.368,0.068685849,450.55013,0.073915727,-0.65993133,15063.611,15063.611
1097,25.688502,9.625,65,-300,61671.294,-28950.617,-44858.033,15284.238,459.66879,290.20181,0.000121534,0.95422105,14821.448,15767.946
1058,25.424434,16.623,40,-400,36859.732,-26704.386,-44861.117,15033.053,0.81685323,373.29148,0.097599315,1.2383281,15038.09,15038.667
1105,25.75144,1.617,65,300,64154.73,-32110.381,-45471.963,15433.713,1904.0076,290.22312,2.97E-05,0.958673,13552.167,17497.49
1077,25.556698,9.622,40,400,40462.348,-31201.947,-45735.222,15491.859,423.7587,290.20457,0.000133151,0.96069773,15054.522,15927.539
1073,25.529392,16.622,40,200,39493.351,-29906.21,-45481.255,15591.725,134.01671,290.19878,0.000424592,0.96775387,15436.381,15711.447
1106,25.755418,3.618,65,300,64308.295,-32409.821,-45531.086,15415.989,1179.6004,290.22327,4.76E-05,0.95837598,14169.709,16609.453
1111,25.788925,3.621,65,600,65363.474,-33816.528,-45806.351,15490.718,1132.3799,290.19704,4.98E-05,0.96183609,14311.604,16660.749
1115,25.818455,1.617,65,810,66329.722,-35158.602,-46066.362,15564.226,1762.9589,290.17762,3.22E-05,0.96543175,13805.364,17456.908
1092,25.654995,9.625,65,-600,60264.5,-27191.804,-44515.258,15259.996,441.57611,290.19206,0.000126421,0.95377507,14822.984,15737.764
1110,25.784947,1.618,65,600,65825.938,-33995.583,-45835.666,15504.988,1919.6448,290.21392,2.95E-05,0.96305488,13527.289,17498.56
1049,25.370571,15.61,25,400,25860.791,-30157.546,-45795.949,15034.733,162.03472,290.19385,0.000341008,0.93947086,14845.177,15178.874
1063,25.457941,16.623,40,-200,37884.687,-27799.194,-45071.132,15071.518,128.06846,290.20804,0.00042856,0.94357781,14918.875,15178.367
1068,25.493111,21.614,40,0,38656.456,-28866.619,-45280.901,15274.072,0.47079194,445.24034,1.0018846,0.61762418,15263.081,15263.081
1024,25.204715,20.627,25,-300,22702.714,-26297.061,-45040.173,15088.927,2.02E-05,528.74758,0.057360394,-3.506037,15048.005,15048.005
1120,25.851961,1.618,90,-1070,82837.117,-26359.145,-43907.044,15629.219,1635.6362,290.19373,3.47E-05,0.96500747,13915.382,17298.174
1121,25.85594,3.62,90,-1070,82868.858,-26661.505,-43969.456,15606.205,1151.8085,290.18421,4.94E-05,0.96703344,14442.511,16827.327
1116,25.822434,3.617,65,810,66588.213,-35437.074,-46119.729,15569.082,1089.1023,290.16455,5.21E-05,0.96559351,14455.176,16710.794
1087,25.621488,9.626,65,-810,58813.919,-25232.268,-44131.12,15310.367,352.3824,290.18384,0.00015677,0.95272778,14942.894,15671.298
1083,25.596126,14.62,40,550,41138.525,-32099.815,-45908.563,15310.33,312.9774,290.31244,0.000821145,2.7427097,15106.641,15493.279
1074,25.537537,25.623,40,200,39341.842,-29817.237,-45466.289,15578.015,0.17815433,475.31675,0.29598298,0.16720458,15520.535,15520.535
1112,25.79346,9.624,65,600,65380.989,-33717.77,-45788.178,15446.828,458.94141,290.18897,0.000122816,0.9601343,14947.722,15894.258
1053,25.39287,14.621,40,-550,36124.72,-25797.392,-44682.185,15041.077,343.96613,290.11548,0.000506743,1.7019787,14813.009,15200.698
1119,25.841316,25.618,65,810,66588.706,-35103.837,-46050.574,15607.283,0.25954754,518.10868,0.17835215,0.88994332,15580.366,15580.372
1129,25.908331,25.618,90,-700,83983.864,-28097.565,-44251.464,15690.888,0.44993503,497.54931,0.003193431,0.96160963,15599.859,15734.575
1125,25.885468,1.618,90,-700,84478.07,-28597.728,-44346.481,15665.135,1545.0915,290.16853,3.68E-05,0.96842291,14153.832,17354.653
1114,25.807809,25.618,65,600,65395.709,-33885.107,-45817.082,15516.481,0.36624045,543.50814,0.37637671,0.74789888,15485.307,15485.309
1094,25.669343,25.618,65,-600,60335.999,-27108.998,-44496.18,15256.521,0.009436754,568.09034,0.28532997,-1.3053044,15186.575,15186.577
1130,25.918975,1.617,90,-300,85835.986,-30493.66,-44717.872,15734.045,1538.6621,290.17302,3.71E-05,0.97057346,14147.987,17322.902
1126,25.889447,3.619,90,-700,84304.728,-28541.031,-44336.613,15665.089,1122.5907,290.2046,5.06E-05,0.96818781,14533.709,16859.261
1131,25.922954,3.619,90,-300,85823.774,-30538.146,-44728.398,15755.232,1253.8642,290.17256,4.56E-05,0.9710958,14460.006,17051.145
1104,25.739407,30.614,65,0,62913.094,-30518.699,-45160.804,15404.737,0.11626396,645.4277,0.19630464,-0.16924133,15382.782,15382.783
1079,25.571046,25.62,40,400,40301.753,-30861.556,-45665.82,15342.25,0.010338176,535.15154,0.14047561,-1.3651934,15326.394,15326.394
1099,25.702851,25.619,65,-300,61598.973,-28759.885,-44826.95,15313.057,0.057637566,547.81206,0.20658605,-0.17674825,15273.111,15273.111
1134,25.941838,25.62,90,-300,85799.228,-30498.799,-44719.394,15748.449,0.10933868,473.26351,0.15937413,0.56722167,15749.434,15749.435
1135,25.952483,1.618,90,0,87013.776,-32140.025,-45042.311,15755.658,1752.6045,290.17792,3.26E-05,0.97258443,14015.979,17657.597
1109,25.774302,25.62,65,300,64143.793,-32162.391,-45480.843,15454.178,0.10248552,565.07687,1.3162073,-0.070558748,15405.076,15405.076
1136,25.956461,5.622,90,0,87015.79,-32143.191,-45043.503,15759.499,799.65456,290.17733,7.17E-05,0.97192098,14938.555,16596.496
1108,25.766156,16.62,65,300,64225.654,-32275.499,-45490.793,15439.479,142.58954,290.18275,0.000395016,0.96033445,15285.423,15579.274
1140,25.990427,1.618,90,300,88470.411,-33797.203,-45360.705,15762.511,1582.4143,290.18048,3.62E-05,0.97365043,14149.613,17418.922
1145,26.023935,1.617,90,700,89889.55,-36329.679,-45862.432,15808.286,1620.2219,290.17167,3.54E-05,0.97489172,14212.462,17569.002
1107,25.759953,9.626,65,300,64181.537,-32145.37,-45477.061,15421.779,472.32761,290.23765,0.000121435,0.96699968,14918.658,15894.311
1141,25.994406,3.62,90,300,88196.5,-33769.327,-45362.144,15764.984,1137.8614,290.18409,5.04E-05,0.97342155,14635.803,16987.227
1122,25.860474,9.624,90,-1070,82840.776,-26508.269,-43941.292,15604.969,446.57025,290.18905,0.000127216,0.96667613,15126.365,16052.877
1093,25.661197,16.62,65,-600,60286.168,-26986.311,-44475.212,15256,123.91477,290.18624,0.000448251,0.9511133,15131.128,15388.903
1146,26.027913,3.619,90,700,90565.117,-36123.487,-45806.844,15803.203,1183.119,290.17073,4.85E-05,0.97484953,14623.044,17079.007
1132,25.927489,9.623,90,-300,85619.431,-30386.103,-44698.261,15750.99,371.98557,290.18118,0.000153749,0.96981419,15378.588,16145.453
1147,26.032447,9.626,90,700,90423.68,-36045.081,-45796.566,15779.854,389.53832,290.15861,0.000147996,0.97768525,15410.643,16217.852
1142,25.99894,9.623,90,300,88384.11,-33892.508,-45384.552,15777.963,347.87502,290.40755,0.92138429,1.0790876,15240.579,16234.784
1151,26.06142,3.62,90,1070,90947.45,-37823.591,-46157.761,15837.272,1147.8274,290.17216,5.02E-05,0.97767363,14653.524,17032.395
1124,25.874823,25.619,90,-1070,82419.879,-25966.252,-43831.515,15641.972,0.18648007,512.37321,0.11964192,0.93175407,15640.707,15640.707
1150,26.057441,1.619,90,1070,91457.035,-38230.342,-46234.194,15805.677,1287.5442,290.17357,4.47E-05,0.97702212,14504.668,17169.938
1156,26.094927,3.62,120,-1380,107188.81,-26597.119,-43425.669,15875.984,1273.7604,290.18835,4.54E-05,0.9795255,14592.189,17224.569
1138,25.968861,21.616,90,0,87012.501,-32146.603,-45043.709,15731.855,0.22426038,498.33074,0.19019913,0.87503704,15733.616,15733.616
1117,25.826967,9.625,65,810,66129.327,-34729.403,-45985.16,15571.708,416.33816,290.17015,0.000135611,0.96355808,15127.609,15986.987
1118,25.83317,16.623,65,810,66387.365,-35115.514,-46056.454,15582.751,157.77861,289.90427,0.85685914,1.2430017,15414.132,15719.09
1155,26.090949,1.618,120,-1380,106876.91,-26741.556,-43455.354,15854.638,1472.7797,290.18223,3.92E-05,0.97947611,14393.341,17444.598
1128,25.900183,16.624,90,-700,84360.316,-28597.852,-44346.44,15683.403,164.99011,290.18853,0.000343771,0.97340766,15573.65,15913.158
1127,25.893981,9.627,90,-700,83945.38,-28472.287,-44327.814,15665.006,366.2484,290.18065,0.000155272,0.96776033,15278.006,16033.833
1084,25.603717,20.622,40,550,41191.276,-32303.58,-45951.24,15297.526,121.99138,295.12009,0.10695107,55.343788,15192.089,15342.911
1160,26.124457,1.616,120,-1000,107374.18,-28371.803,-43774.859,15912.544,1702.918,290.17422,3.40E-05,0.97994506,14236.129,17763.235
1154,26.080303,25.621,90,1070,91120.546,-37842.011,-46158.912,15848.974,0.48910873,485.39144,0.44062638,2.3607192,15843.763,15843.763
1137,25.961552,13.608,90,0,87013.036,-32139.655,-45040.625,15758.922,258.40615,290.17193,0.000220862,0.97279234,15474.249,16009.609
1165,26.157963,1.617,120,-500,107374.18,-31366.119,-44367.49,15990.683,1887.7709,290.18813,3.08E-05,0.98323249,14140.182,18041.95
1088,25.62769,16.62,65,-810,59470.814,-26016.041,-44283.945,15291.805,176.64025,289.82159,0.033631615,35.319889,15146.079,15385.568
1161,26.128434,3.62,120,-1000,107374.18,-28526.477,-43814.823,15894.072,1292.0606,290.16937,4.47E-05,0.97963415,14554.454,17229.425
1152,26.065954,9.626,90,1070,91260.05,-38351.22,-46258.822,15825.189,393.07522,290.1559,0.000146814,0.97709043,15407.661,16222.269
1170,26.19147,1.618,120,0,107374.18,-34063.546,-44886.444,15985.562,1912.9114,290.17094,3.03E-05,0.98350972,14020.688,17987.191
1166,26.161942,3.619,120,-500,107374.18,-31161.202,-44329.829,15990.478,1087.5459,290.17262,5.34E-05,0.98291456,14927.161,17186.94
1102,25.722565,13.607,65,0,62912.313,-30521.083,-45160.64,15359.23,219.11139,290.26919,0.000255419,0.95506832,15109.351,15560.881
1162,26.132967,9.628,120,-1000,107374.18,-29121.039,-43923.572,15958.885,417.76798,290.18442,0.000138424,0.97957983,15490.475,16357.08
1098,25.694704,16.622,65,-300,61660.399,-28820.201,-44826.745,15291.379,156.10814,290.19203,0.000359193,0.95538902,15124.377,15449.754
1171,26.195449,5.619,120,0,107374.18,-34067.945,-44886.608,15987.673,947.47475,290.16526,6.12E-05,0.980764,15019.752,16976.086
1176,26.233393,3.62,120,500,107374.18,-36782.313,-45411.729,16072.118,1347.258,290.1768,4.33E-05,0.98497149,14653.961,17441.656
1175,26.229414,1.618,120,500,107374.18,-36844.931,-45429.902,16061.604,1793.4702,290.17987,3.24E-05,0.98419679,14184.042,17900.756
1180,26.262922,1.617,120,1000,107374.18,-39686.141,-45982.364,16127.474,1846.9229,290.15305,3.16E-05,0.98853976,14310.153,18145.1
1144,26.013289,25.62,90,300,88263.56,-33845.513,-45371.519,15797.665,0.32769503,519.65491,0.10504622,0.51145812,15830.227,15830.227
1139,25.978394,30.613,90,0,87016.818,-32150.386,-45043.709,15757.846,0.028289096,551.03237,0.35149171,-0.75674924,15743.091,15743.091
1186,26.300407,3.619,120,1380,107374.18,-42193.416,-46469.536,16137.545,1257.0531,290.16086,4.64E-05,0.98807068,14868.154,17478.139
1159,26.113811,25.62,120,-1380,106934.51,-26633.917,-43448.941,15871.301,0.085198432,491.95068,0.31680964,-0.43580486,15883.086,15883.086
1181,26.2669,3.618,120,1000,107374.18,-39890.399,-46003.292,16084.223,1208.5293,290.16624,4.81E-05,0.98579332,14835.893,17345.491
1169,26.180825,25.62,120,-500,107374.18,-31320.317,-44356.102,15954.732,0.7418962,541.44006,0.20784887,1.790814,15915.46,15915.46
1185,26.296429,1.619,120,1380,107374.18,-41586.887,-46341.381,16161.291,1804.0585,290.15478,3.24E-05,0.98911196,14351.247,18081.187
1167,26.166476,9.627,120,-500,107374.18,-31435.315,-44375.919,15974.235,446.68101,290.17159,0.000130085,0.9840445,15498.122,16425.969
1113,25.799663,16.622,65,600,65289.22,-33698.733,-45780.654,15499.846,149.53778,290.19453,0.000378226,0.96400266,15336.517,15642.322
1174,26.217381,30.614,120,0,107374.18,-34079.868,-44889.116,16011.342,0.1046503,572.55528,0.090284103,-0.2075916,15994.768,15994.768
1191,26.333915,3.617,40,-550,36090.677,-25613.444,-44648.594,16161.505,1089.4145,290.17652,5.39E-05,0.98886099,15104,17356.05
1153,26.072157,16.622,90,1070,91602.295,-37883.414,-46159.488,15822.894,284.29585,289.90234,0.001684955,6.0854156,15693.415,15947.646
1190,26.329937,1.617,40,-550,35668.139,-25673.965,-44668.576,16151.057,1907.5517,290.18365,3.06E-05,0.98814898,14227.863,18168.46
1123,25.866677,16.622,90,-1070,82747.404,-26488.781,-43932.412,15632.911,147.51121,290.09323,0.001230171,1.2551345,15452.714,15758.538
1182,26.271434,9.626,120,1000,107374.18,-39607.159,-45965.343,16102.232,441.25027,290.17141,0.000131705,0.98479439,15622.509,16537.733
1133,25.933691,16.623,90,-300,85721.52,-30597.352,-44742.336,15743.819,172.59584,290.16751,0.000333032,0.97490823,15560.698,15916.12
1195,26.361219,1.616,40,-400,36302.871,-26549.424,-44844.219,16204.327,1946.8214,290.17044,3.02E-05,0.99053772,14327,18363.748
1177,26.237927,9.627,120,500,107374.18,-36784.739,-45410.372,16064.574,405.51758,290.16738,0.000143694,0.98542821,15633.735,16474.679
1192,26.338449,8.612,40,-550,36151.527,-25525.54,-44631.12,16167.464,537.6239,290.17155,0.000108932,0.98925875,15629.204,16745.23
1196,26.365197,3.621,40,-400,36720.517,-26686.337,-44862.104,16180.466,1100.0632,290.16684,5.31E-05,0.98817383,15038.662,17315.46
1103,25.729874,21.616,65,0,62911.943,-30513.683,-45160.763,15344.4,133.41237,291.30338,0.007562919,6.212789,15234.537,15421.281
1200,26.394726,1.618,40,-200,37538.704,-27752.57,-45071.256,16235.702,1592.103,290.17121,3.69E-05,0.99287927,14681.402,17984.628
1157,26.099462,9.625,120,-1380,106579.81,-26087.213,-43330.159,15906.493,345.39662,290.19921,0.000166798,0.98033678,15517.109,16229.133
1189,26.31929,25.619,120,1380,107374.18,-41750.401,-46345.78,16173.562,0.18376888,595.2903,0.082791795,0.1896293,16182.454,16183.556
1168,26.172678,16.622,120,-500,107374.18,-31274.638,-44347.55,15964.046,275.35174,289.80362,0.002979904,4.2524381,15791.073,16094.008
1205,26.428234,1.614,40,0,38475.55,-28845.774,-45283.944,16247.926,1614.6909,290.16587,3.65E-05,0.99408312,14626.442,17975.609
1173,26.207849,21.613,120,0,107374.18,-34086.159,-44891.254,16024.382,62.237554,289.87677,0.005047838,2.9175314,15927.232,16115.384
1187,26.304942,9.625,120,1380,107374.18,-41812.198,-46397.585,16123.535,422.20205,290.15522,0.000139138,0.98634801,15675.902,16554.785
1143,26.005143,16.62,90,300,88256.447,-33867.345,-45382.702,15777.887,168.67151,290.21321,0.000344459,0.9531817,15616.53,15959.429
1184,26.285784,25.618,120,1000,107374.18,-39779.43,-45981.09,16117.494,0.17426555,564.98789,0.1651455,0.23414159,16070.464,16172.384
1210,26.466178,1.614,40,200,39330.659,-29963.401,-45502.717,16252.97,1910.4932,290.16803,3.10E-05,0.99400661,14363.93,18317.948
1179,26.252276,25.619,120,500,107374.18,-36805.42,-45422.583,16087.297,0.53444809,559.61103,0.40853256,0.63464051,16024.702,16184.167
1201,26.398704,3.621,40,-200,37611.971,-27759.436,-45070.105,16239.045,1245.2114,290.16111,4.73E-05,0.99534745,15042.998,17626.881
1206,26.432212,5.621,40,0,38480.073,-28845.281,-45283.121,16240.256,803.83255,290.15834,7.30E-05,0.99213726,15382.702,17044.813
1149,26.046796,25.617,90,700,89998.054,-36329.761,-45864.899,15813.027,0.26960512,503.15359,0.10325851,1.008079,15817.288,15817.288
1215,26.499685,1.616,40,400,40333.247,-31040.365,-45705.742,16293.496,1662.7244,290.16195,3.55E-05,0.99536948,14650.516,18097.049
1211,26.470155,3.62,40,200,39310.636,-29894.492,-45485.572,16252.475,1150.4551,290.16787,5.11E-05,0.99212367,15051.378,17434.895
1148,26.03865,16.62,90,700,89799.836,-36041.998,-45806.721,15813.285,159.26968,290.17114,0.000356969,0.97295358,15642.516,15972.817
1216,26.503663,3.62,40,400,39934.144,-30948.926,-45696.862,16284.207,977.63993,290.16436,6.03E-05,0.99451247,15244.824,17266.65
1183,26.277637,16.624,120,1000,107374.18,-39702.093,-45966.247,16110.235,136.84754,291.36586,0.17091737,13.439366,15989.187,16251.49
1188,26.311145,16.621,120,1380,107374.18,-42228.774,-46467.686,16147.096,182.22664,290.74542,#NOM?,12.394824,15992.534,16285.547
1220,26.533192,1.616,40,550,41313.223,-31915.825,-45870.408,16359.102,1666.208,290.15417,3.56E-05,0.99957507,14665.252,18123.95
1221,26.53717,3.62,40,550,40634.661,-31619.675,-45821.769,16395.333,1100.2388,290.15843,5.42E-05,0.99949119,15312.674,17589.921
1197,26.369731,9.626,40,-400,36551.535,-26662.531,-44860.377,16226.803,469.47855,290.17521,0.000124125,0.98788729,15703.669,16677.624
1172,26.200539,13.607,120,0,107374.18,-34082.253,-44889.404,15972.981,210.81536,290.16728,0.000273987,0.98190421,15768.69,16203.37
1164,26.147318,25.62,120,-1000,107374.18,-28829.206,-43873.864,15956.682,0.001022968,563.10435,0.045445271,-2.0774414,15951.152,15951.152
1214,26.489039,25.619,40,200,39466.462,-30002.748,-45506.54,16260.126,0.52895713,557.97785,0.10387541,0.81035987,16287.904,16287.904
1219,26.522546,25.619,40,400,40463.335,-31106.396,-45717.748,16325.872,0.16894114,594.96133,0.088685929,-0.048660402,16320.293,16320.293
1158,26.105664,16.622,120,-1380,107112.13,-26908.071,-43487.671,15868.886,116.19968,309.69701,3.1563474,412.38631,15755.081,15970.757
1225,26.564474,1.616,65,-810,58931.837,-25960.783,-44286.165,16607.704,1473.3251,290.18355,4.07E-05,1.0076147,15087.97,18130.152
1208,26.444612,21.611,40,0,38492.777,-28852.229,-45286.164,16239.081,1.0263049,476.26248,0.28743507,2.9244798,16246.045,16246.046
1163,26.139172,16.621,120,-1000,107374.18,-28869.745,-43890.968,15950.214,123.38764,290.17855,0,0.97998035,15830.011,16083.171
1226,26.568452,3.619,65,-810,59631.739,-26199.043,-44323.251,16669.012,1179.0727,290.17608,5.09E-05,1.0091175,15418.423,17859.001
1204,26.417588,25.62,40,-200,37625.375,-27759.436,-45070.063,16226.055,0.072742296,520.43601,0.65560598,-0.17966391,16237.439,16237.439
1224,26.555216,20.625,40,550,41091.695,-31935.684,-45879.782,16549.533,0.33692877,549.94569,0.10354148,0.090683619,16533.495,16533.495
1199,26.384081,25.617,40,-400,36529.332,-26549.177,-44837.887,16240.426,0.14865499,527.57127,0.16127734,0.81631806,16230.601,16230.601
1198,26.375934,16.621,40,-400,36730.426,-26677.785,-44858.527,16189.561,116.02018,293.84519,0.15109099,51.70586,16039.738,16349.857
1236,26.635467,3.617,65,-300,61287.649,-28760.378,-44827.321,16554.133,1242.8516,290.16943,4.81E-05,1.0050667,15257.411,17829.953
1230,26.59798,1.622,65,-600,60490.715,-27406.711,-44560.114,16671.468,1543.9491,290.15964,3.89E-05,1.0088541,15085.692,18278.863
1231,26.60196,3.617,65,-600,60085.937,-27071.584,-44497.044,16671.079,1211.4674,290.15819,4.97E-05,1.0093321,15460.114,17960.855
1235,26.631489,1.616,65,-300,61595.766,-28874.925,-44846.727,16594.832,1755.2853,290.17401,3.40E-05,1.0058797,14827.519,18465.208
1212,26.47469,9.626,40,200,39325.437,-29929.234,-45491.122,16269.098,433.18301,290.16913,0.000135307,0.991428,15802.596,16704.182
1229,26.587336,25.619,65,-810,59842.536,-25998.732,-44275.804,16657.612,0.20645404,617.96432,0.17093384,0.3804319,16648.207,16648.207
1245,26.70294,1.617,65,300,64081.463,-32228.093,-45502.429,16529.444,1647.7078,290.18336,3.64E-05,1.0054054,14915.326,18293.644
1202,26.403239,9.625,40,-200,37408.617,-27710.303,-45065.089,16263.484,489.82183,290.16739,0.000120357,0.99367325,15774.183,16783.191
1207,26.437302,13.609,40,0,38481.141,-28852.969,-45281.477,16238.061,200.93541,290.14318,0.000302086,0.91774838,15998.814,16445.075
1178,26.24413,16.619,120,500,107374.18,-36795.963,-45413.333,16081.904,271.70209,290.17211,0.000752695,3.5398373,15938.345,16206.716
1240,26.664996,1.617,65,0,62803.481,-30489.795,-45162.983,16570.26,1782.6008,290.17166,3.36E-05,1.0085136,14767.953,18471.663
1246,26.706918,3.619,65,300,64177.097,-32228.504,-45501.977,16589.913,1240.3868,290.1728,4.82E-05,1.0048081,15265.443,17843.365
1241,26.668974,5.62,65,0,62810.676,-30494.893,-45162.12,16581.719,887.16022,290.16161,6.74E-05,1.0055272,15658.557,17493.675
1223,26.547626,14.62,40,550,40717.261,-31772.211,-45853.428,16466.531,0.094818175,420.45037,0.98273279,-0.52140236,16450.21,16450.215
1233,26.612697,16.62,65,-600,60458.933,-27239.867,-44525.783,16614.232,0.33154063,485.33885,0.020675513,1.0606773,16499.111,16741.142
1251,26.740426,3.618,65,600,65505.198,-34012.44,-45845.739,16548.259,1208.5767,290.1703,4.95E-05,1.0042645,15264.321,17762.012
1244,26.690907,30.612,65,0,62816.104,-30493.536,-45163.066,16524.445,0.39572097,651.24957,0.27369686,1.546148,16542.434,16542.435
1243,26.681373,21.617,65,0,62812.691,-30489.425,-45162.161,16486.599,0.17405672,494.06209,0.12810265,0.83566561,16523.798,16523.798
1250,26.736448,1.615,65,600,65700.208,-34050.801,-45850.714,16538.778,1547.5747,290.18314,3.87E-05,1.0063157,14976.424,18176.748
1217,26.508197,9.625,40,400,39927.484,-30947.445,-45696.779,16285.863,455.51024,290.15935,0.000129843,0.99680923,15802.75,16741.139
1213,26.480893,16.623,40,200,39379.339,-29966.238,-45498.564,16257.945,194.65961,289.94908,0.006596235,7.1845619,16156.328,16455.036
1261,26.80744,3.618,90,-1070,81985.702,-26210.638,-43896.724,16594.173,1308.993,290.17043,4.59E-05,1.0078987,15305.921,18012.908
1256,26.773933,3.621,65,810,66612.841,-34913.968,-46015.709,16543.286,1181.2495,290.16767,5.09E-05,1.0078596,15358.729,17801.806
1255,26.769954,1.618,65,810,65861.338,-34794.776,-46005.882,16565.062,1685.2091,290.1873,3.54E-05,1.0066054,14910.562,18399.528
1260,26.803462,1.616,90,-1070,82550.215,-25829.298,-43805.12,16583.871,1772.4843,290.17313,3.38E-05,1.0085559,14898.363,18589.415
1193,26.34437,14.62,40,-550,36409.565,-25920.202,-44706.977,16137.712,156.94162,290.16535,0,0.98891341,15956.787,16282.93
1265,26.836969,1.614,90,-700,84709.549,-28269.96,-44274.036,16635.804,1784.7177,290.17376,3.37E-05,1.0077481,14808.142,18510.868
1266,26.840947,3.619,90,-700,83940.898,-28303.469,-44295.663,16583.184,998.88061,290.1703,5.99E-05,1.0077894,15603.034,17675.108
1228,26.57919,16.621,65,-810,59468.183,-25950.545,-44273.46,16765.062,76.115375,335.28815,1.2646226,390.74142,16581.666,16867.607
1203,26.409442,16.621,40,-200,37719.528,-27737.933,-45063.28,16252.131,387.58372,290.3244,0.008400108,5.8838585,16083.491,16430.266
1227,26.572987,9.626,65,-810,58877.853,-26165.083,-44327.65,16702.894,336.74071,290.17449,0.000179036,1.0104294,16321.807,17019.425
1234,26.620844,25.618,65,-600,60627.382,-27185.02,-44511.187,16546.536,0.29791696,567.16353,0.032967276,-0.15241984,16490.093,16630.867
1270,26.870476,1.619,90,-300,85741.05,-30512.244,-44726.835,16602.786,1762.502,290.19359,3.38E-05,1.0026318,14832.232,18484.727
1222,26.541704,8.614,40,550,41298.257,-31913.276,-45873.492,16434.285,378.67874,290.15006,0.000156973,1.0011859,16027.543,16809.528
1218,26.5144,16.623,40,400,40189.304,-31030.621,-45709.813,16281.902,138.81646,290.16316,0.00042152,0.99199906,16139.154,16427.492
1232,26.606494,9.627,65,-600,59941.089,-27310.379,-44548.15,16632.466,370.7251,290.16438,0.000162624,1.0091372,16245.759,17014.312
1194,26.35196,20.627,40,-550,36455.942,-25983.642,-44718.53,16162.711,0.004303089,504.81115,0.041565858,-1.7532,16166.98,16166.98
1209,26.454144,30.615,40,0,38499.479,-28851.777,-45282.792,16231.223,0.17943909,614.17436,0.21326119,0.71352299,16173.519,16257.946
1271,26.874454,3.621,90,-300,85860.244,-30527.004,-44725.438,16649.376,1036.1224,290.18589,5.79E-05,1.0078779,15607.271,17747.405
1276,26.907962,5.622,90,0,86989.106,-32137.517,-45041.859,16615.251,773.81327,290.16368,7.73E-05,1.0069406,15839.141,17442.495
1257,26.778468,9.624,65,810,66262.211,-35291.527,-46099.542,16570.535,152.46392,289.86318,0.73539654,0.94573718,16232.354,16940.889
1273,26.885192,16.621,90,-300,85687.436,-30489.631,-44721.696,16577.265,0.43000239,458.7142,0.35460863,1.1280291,16611.23,16611.235
1275,26.903983,1.616,90,0,86985.817,-32130.609,-45042.722,16587.198,1512.8499,290.17879,3.95E-05,1.004351,15046.503,18179.628
1249,26.725802,25.62,65,300,63897.39,-32158.938,-45490.547,16510.994,0.17453137,614.7893,0.086218166,-0.075214718,16567.182,16567.182
1252,26.74496,9.624,65,600,65959.48,-33931.074,-45820.536,16555.764,376.94931,290.16692,0.000158728,1.0066497,16178.71,16954.825
1262,26.811974,9.626,90,-1070,83322.031,-26185.846,-43865.065,16568.792,402.39815,290.17309,0.000148056,1.0066845,16213.602,17050.398
1285,26.975434,1.618,90,700,89879.805,-36062.555,-45814.409,16514.232,1537.7879,290.18189,3.90E-05,1.005914,14997.32,18181.074
1280,26.941928,1.614,90,300,88019.951,-33878.488,-45387.841,16592.415,1619.7917,290.17625,3.68E-05,1.0038409,14925.194,18281.907
1281,26.945906,3.619,90,300,88323.794,-33858.629,-45379.947,16567.004,1129.0352,290.17199,5.28E-05,1.0051571,15438.338,17780.824
1286,26.979413,3.619,90,700,90258.191,-35874.331,-45767.251,16562.744,1123.5684,290.17158,5.31E-05,1.0051939,15432.278,17753.722
1254,26.759309,25.618,65,600,64950.185,-33840.662,-45824.071,16513.986,0.42352693,658.85893,0.086422008,0.62887694,16547.554,16549.012
1290,27.008942,1.617,90,1070,91902.273,-38220.474,-46224.737,16533.45,1576.9728,290.1674,3.83E-05,1.0102651,14956.764,18212.236
1291,27.01292,3.619,90,1070,91889.939,-38586.028,-46302.568,16555.466,872.10364,290.16901,6.92E-05,1.0105713,15717.258,17527.328
1269,26.859831,25.619,90,-700,83721.26,-28261.819,-44292.25,16611.663,0.18668062,644.73601,0.41415686,0.23897891,16569.835,16679.902
1264,26.826323,25.621,90,-1070,82529.533,-26251.507,-43894.75,16632.13,0.76770115,724.11519,0.078895354,1.0610405,16626.842,16680.573
1295,27.042449,1.617,120,-1380,106257.26,-26388.132,-43409.511,16616.209,1317.8587,290.16387,4.57E-05,1.0141431,15427.545,18162.637
1296,27.046427,3.62,120,-1380,107291.6,-26532.24,-43413.006,16579.141,968.88914,290.17308,6.20E-05,1.0089454,15592.061,17605.565
1267,26.845481,9.626,90,-700,84785.16,-28439.641,-44308.902,16627.857,432.32176,290.17658,0.000138168,1.0043354,16162.353,17056.606
1247,26.711453,9.625,65,300,64281.159,-32189.239,-45489.848,16486.616,394.36395,290.17368,0.000153853,1.0079731,16166.057,16978.943
1258,26.78467,16.622,65,810,66207.98,-34865.082,-46011.803,16542.673,0.16975467,513.55355,0.081339427,-0.068324801,16272.301,16856.456
1274,26.893338,25.617,90,-300,85578.439,-30478.612,-44724.862,16620.497,0.073190174,646.85187,0.11785263,-0.22036165,16663.237,16663.237
1237,26.640002,9.626,65,-300,61513.865,-28778.51,-44827.526,16558.163,390.80886,290.15939,0.000153145,1.0012211,16094.365,16907.878
1283,26.956643,16.62,90,300,88368.856,-33804.768,-45368.353,16551.67,0.57486263,460.94361,0.056863828,0.80012667,16547.188,16547.327
1301,27.079934,3.62,120,-1000,107374.18,-28470.684,-43801.131,16567.402,1138.7672,290.17002,5.25E-05,1.0056785,15388.96,17748.111
1259,26.792816,25.62,65,810,65921.407,-35048.332,-46055.549,16551.882,0.014380571,692.56197,0.053007913,-1.1369828,16542.005,16542.005
1239,26.654351,25.618,65,-300,61803.726,-28903.746,-44847.015,16591.023,0.31426082,667.38388,0.13387146,0.69321573,16516.575,16516.577
1298,27.057164,16.621,120,-1380,106581.74,-26422.792,-43387.021,16579.949,0.66962601,440.67252,0.082079948,1.1467571,16569.166,16569.167
1284,26.964789,25.618,90,300,88432.133,-33923.056,-45391.007,16538.604,0.32294555,690.45632,0.11813904,0.4461231,16472.042,16557.241
1300,27.075957,1.616,120,-1000,107355.12,-28437.257,-43810.218,16586.331,1426.1243,290.15701,4.20E-05,1.008795,15128.411,18076.376
1242,26.674065,13.608,65,0,62809.813,-30497.113,-45162.325,16547.868,413.65423,289.86718,0.000872745,2.6150593,16343.858,16821.395
1305,27.109463,1.617,120,-500,107374.18,-31452.008,-44389.898,16583.345,1529.5619,290.1779,3.92E-05,1.0079109,15109.651,18281.49
1306,27.113441,3.619,120,-500,107374.18,-31227.644,-44346.727,16585.693,1174.7389,290.17786,5.09E-05,1.0071918,15429.114,17866.159
1263,26.818178,16.621,90,-1070,81918.231,-26128.532,-43880.73,16612.495,131.3282,290.17822,0.000443246,0.9942692,16481.056,16760.974
1253,26.751163,16.62,65,600,65537.186,-34011.043,-45844.382,16534.653,118.49648,290.16835,0.000507216,1.0090918,16415.638,16663.412
1248,26.717655,16.621,65,300,63993.888,-32144.712,-45483.475,16565.632,8.114804,472.39044,1.3985279,1306.6712,16572.014,16572.137
1278,26.920361,21.617,90,0,86987.215,-32135.132,-45044.449,16600.389,0.33103296,579.72276,0.043238592,0.11932143,16624.045,16624.046
1310,27.142971,1.615,120,0,107374.18,-34058.365,-44888.87,16637.336,1691.3365,290.17233,3.54E-05,1.008878,14906.117,18418.196
1287,26.983947,9.627,90,700,89508.41,-35958.534,-45796.072,16570.36,379.98621,290.17395,0.000157363,1.0061946,16180,16969.969
1272,26.878989,9.624,90,-300,85832.45,-30440.334,-44711.212,16630.62,436.80232,290.16988,0.000137389,1.0083742,16198.273,17104.596
1299,27.065311,25.618,120,-1380,106303.1,-26741.597,-43483.189,16559.138,0.40922672,585.25313,0.057243834,0.33471828,16529.595,16645.294
1289,26.998296,25.619,90,700,90103.514,-35958.164,-45786.821,16568.246,0.21473935,655.91129,0.09364244,0.25036879,16564.469,16564.47
1311,27.146948,5.624,120,0,107374.18,-34061.572,-44888.993,16608.679,836.93189,290.17823,7.15E-05,1.0077621,15778.535,17514.646
1315,27.180914,1.62,120,500,107374.18,-36768.005,-45408.933,16674.287,1510.2332,290.17087,4.00E-05,1.0096305,15184.649,18305.22
1320,27.214422,1.615,120,1000,107374.18,-39556.916,-45944.785,16704.397,1539.5011,290.16497,3.91E-05,1.0099723,15171.894,18362.672
1321,27.2184,3.618,120,1000,107374.18,-39695.556,-45971.428,16690.734,1152.4559,290.16853,5.22E-05,1.0095865,15583.203,17984.524
1318,27.19563,16.62,120,500,107374.18,-36737.045,-45409.714,16670.858,0.49184069,438.10803,0.10225354,1.1087676,16662.742,16662.743
1316,27.184893,3.618,120,500,107374.18,-36875.726,-45435.987,16649.492,1049.9142,290.17432,5.68E-05,1.0041035,15493.505,17658.899
1238,26.646204,16.622,65,-300,61470.077,-28818.556,-44836.613,16552.986,119.56452,290.23459,#NOM?,1.0157196,16430.394,16698.979
1268,26.851685,16.62,90,-700,83421.16,-28143.285,-44273.625,16602.807,144.53449,290.17454,0.000411945,1.0044012,16458.23,16756.628
1292,27.017455,9.624,90,1070,91745.294,-38570.938,-46303.514,16556.708,358.26433,290.1663,0.000167114,1.0083811,16244.85,16990.079
1309,27.132325,25.621,120,-500,107374.18,-31509.857,-44392.571,16629.798,0.17538552,622.75965,0.059946562,-0.18495778,16602.915,16694.792
1282,26.95044,9.625,90,300,88282.637,-33836.016,-45376.822,16551.359,726.51235,289.9367,1.0003165,2.655207,16115.519,16935.178
1325,27.247928,1.617,120,1380,107374.18,-41444.958,-46310.462,16740.984,1612.8079,290.16978,3.73E-05,1.0094588,15057.435,18400.606
1294,27.031803,25.619,90,1070,92050.001,-38051.615,-46189.789,16550.135,1.0487949,638.57466,0.14320587,1.8929443,16541.26,16641.851
1336,27.318921,3.621,65,-600,59864.203,-27305.445,-44549.136,16751.404,1199.7954,290.15979,5.03E-05,1.0110593,15566.608,18052.271
1297,27.050962,9.623,120,-1380,107345.46,-25934.306,-43302.982,16563.258,345.75667,290.17467,0.000173705,1.0079562,16215.17,16935.678
1335,27.314944,1.616,65,-600,60579.606,-27329.868,-44544.943,16759.867,1728.3148,290.17344,3.48E-05,1.0100187,14964.52,18535.773
1331,27.285414,3.62,65,-810,59066.735,-26097.12,-44315.151,16795.775,1186.7738,290.16989,5.10E-05,1.0130221,15600.278,18061.681
1326,27.251907,3.621,120,1380,107374.18,-41625.658,-46362.02,16722.9,1115.2162,290.15484,5.39E-05,1.0104459,15682.509,18003.552
1330,27.281436,1.618,65,-810,59093.748,-26337.189,-44362.145,16762.183,1716.3588,290.17561,3.51E-05,1.0096218,15070.863,18623.763
1314,27.168882,30.613,120,0,107374.18,-34067.863,-44891.994,16660.996,0.29495107,594.30541,0.27080381,0.081470977,16659.803,16659.803
1277,26.913052,13.605,90,0,86985.858,-32132.09,-45042.763,16556.761,330.21943,288.34549,0.006438558,22.629013,16382.805,16838.65
1303,27.090671,16.622,120,-1000,107374.18,-28439.847,-43804.955,16548.88,119.69739,290.18009,0.000500508,1.0073531,16454.648,16698.523
1340,27.348451,1.615,65,-300,61227.827,-28782.704,-44834.557,16753.564,1716.1649,290.18499,3.51E-05,1.0122802,15088.227,18650.308
1302,27.084469,9.625,120,-1000,107374.18,-28336.69,-43782.506,16561.317,340.94274,290.16854,0.000148968,0.97394337,16234.691,16957.37
1341,27.352429,3.618,65,-300,61224.702,-28829.04,-44844.137,16727.437,1000.6924,290.17772,6.02E-05,1.0078171,15656.715,17723.518
1279,26.929894,30.614,90,0,86982.528,-32135.173,-45043.339,16556.827,0.13630599,695.81042,0.94761757,0.008219405,16537.391,16537.427
1322,27.222934,9.625,120,1000,107374.18,-39649.918,-45966.946,16696.173,335.25781,290.17201,0.000181347,1.0126533,16428.505,17123.394
1350,27.419902,1.617,65,300,63650.247,-32147.837,-45492.479,16782.576,1613.3383,290.16592,3.74E-05,1.0108657,15066.863,18404.763
1351,27.423879,3.623,65,300,63836.417,-32048.462,-45467.317,16753.17,1113.0021,290.15907,5.45E-05,1.0126837,15631.286,17935.805
1345,27.381958,1.617,65,0,62609.993,-30502.623,-45168.534,16762.221,1663.0087,290.1601,3.63E-05,1.0138843,15081.151,18511.718
1319,27.203776,25.619,120,500,107374.18,-36914.169,-45441.332,16708.59,0.23618467,610.12478,0.14003491,0.22150915,16725.207,16725.207
1346,27.385936,5.619,65,0,62616.202,-30501.801,-45168.575,16743.216,825.64542,290.16157,7.31E-05,1.0113256,15872.58,17577.451
1288,26.99015,16.621,90,700,90435.439,-36112.674,-45812.724,16612.677,0.64435222,447.0933,0.062804286,1.0547957,16578.6,16578.602
1313,27.159349,21.614,120,0,107374.18,-34068.685,-44891.172,16653.72,0.29545425,568.92331,0.11146909,0.90249479,16660.202,16660.202
1317,27.189427,9.625,120,500,107374.18,-36913.757,-45438.166,16690.161,454.33866,290.24798,0.000143027,1.2280611,16290.156,17031.652
1355,27.453409,1.617,65,600,65359.445,-34027.488,-45853.633,16774.231,1543.4275,290.15919,3.92E-05,1.0143338,15249.372,18453.668
1349,27.407869,30.613,65,0,62643.173,-30508.379,-45166.93,16733.534,0.45064703,643.25001,0.073471642,0.52251628,16770.666,16770.667
1328,27.262645,16.622,120,1380,107374.18,-41742.712,-46369.051,16699.622,0.36720155,465.26843,0.064080029,0.29976607,16730.359,16730.359
1293,27.023658,16.62,90,1070,92052.55,-38028.55,-46185.719,16623.938,112.62697,290.15812,0.000504655,0.99668977,16457.481,16710.984
1323,27.229137,16.622,120,1000,107374.18,-39464.736,-45926.736,16730.073,141.31577,290.17189,0,1.0073805,16574.506,16871.847
1339,27.337805,25.619,65,-600,59792.087,-26938.289,-44476.24,16728.123,0.32221338,613.84942,0.10660104,0.31828049,16696.471,16696.519
1356,27.457387,3.618,65,600,65379.304,-33908.995,-45825.099,16823.523,1008.9363,290.16077,6.03E-05,1.0156906,15757.854,17844.762
1312,27.15204,13.605,120,0,107374.18,-34055.693,-44888.459,16598.304,153.3152,287.981,0.010052672,6.8690554,16439.004,16838.158
1361,27.490893,3.623,65,810,66219.698,-34528.063,-45942.812,16861.06,833.16957,290.16158,7.28E-05,1.016053,15909.844,17633.156
1344,27.371312,25.618,65,-300,61317.499,-28784.266,-44832.83,16741.092,0.27990752,568.89273,0.088439042,0.23609566,16750.975,16750.975
1360,27.486916,1.616,65,810,65766.074,-35034.106,-46053.74,16863.34,1564.3506,290.16889,3.88E-05,1.0173891,15333.553,18575.174
1348,27.398336,21.612,65,0,62633.018,-30507.433,-45168.411,16759.161,0.088323445,502.27523,0.061897125,-0.64932623,16775.202,16775.202
1343,27.363166,16.622,65,-300,61245.671,-28855.559,-44847.261,16701.443,142.34962,290.17513,0.000425071,1.0165951,16595.858,16890.92
1366,27.524401,3.619,90,-1070,82655.963,-26710.102,-43985.943,16890.924,999.97402,290.14701,6.11E-05,1.0201435,15893.922,17967.462
1354,27.442764,25.618,65,300,64011.855,-32266.371,-45510.816,16759.554,0.37642815,582.92623,0.062408515,0.37456997,16957.833,16957.833
1370,27.553931,1.616,90,-700,83853.076,-28197.557,-44278.764,16949.437,1449.3413,290.16723,4.16E-05,1.015169,15480.915,18484.176
1342,27.356963,9.625,65,-300,61418.395,-28857.615,-44848.084,16646.012,416.46228,290.1708,0.000144462,1.0117971,16219.897,17076.84
1365,27.520423,1.619,90,-1070,82876.259,-26930.807,-44026.894,16887.124,1650.0469,290.15975,3.69E-05,1.0189496,15224.319,18640.267
1337,27.323456,9.625,65,-600,60002.391,-27443.468,-44573.435,16705.303,413.57558,290.15824,0.00014571,1.0134195,16309.765,17167.902
1334,27.304298,25.621,65,-810,59799.488,-26166.48,-44312.849,16808.808,0.13879841,532.64449,0.06576145,-0.31480686,16821.444,16821.444
1324,27.237284,25.619,120,1000,107374.18,-39657.977,-45989.23,16738.577,0.062904924,554.89141,0.050362059,-0.57116674,16714.696,16714.698
1369,27.543284,25.622,90,-1070,82941.673,-27113.439,-44064.637,16937.196,0.65791777,554.69232,0.058291303,0.60146174,16955.461,16956.165
1375,27.587438,1.615,90,-300,85509.242,-30352.43,-44696.287,17042.413,1531.0434,290.16088,4.01E-05,1.0249357,15507.036,18682.439
1329,27.270791,25.619,120,1380,107374.18,-41721.251,-46363.213,16719.056,0.067782342,685.98039,0.078779319,-0.64177044,16848.895,16853.297
1376,27.591415,3.623,90,-300,85646.608,-30509.119,-44729.385,17048.293,1189.6547,290.16854,5.14E-05,1.0238764,15795.868,18260.637
1371,27.557909,3.619,90,-700,83788.525,-28046.336,-44249.203,17035.008,1180.5148,290.16469,5.17E-05,1.0213772,15800.732,18245.046
1307,27.117976,9.627,120,-500,107374.18,-31367.969,-44375.014,16597.954,369.72173,290.16939,0.000167054,0.96484743,16180.193,16955.989
1327,27.256442,9.623,120,1380,107374.18,-42128.495,-46436.48,16708.745,321.87162,290.16376,0.000185879,1.0045985,16321.038,16985.477
1362,27.495429,9.625,65,810,65981.887,-34734.296,-45990.299,16874.886,371.55687,290.16027,0.000163447,1.0161293,16476.681,17245.329
1380,27.620945,1.619,90,0,86866.254,-32134.968,-45042.886,17130.179,1723.5564,290.17941,3.58E-05,1.0298228,15389.11,18954.849
1386,27.662867,3.62,90,300,88030.559,-33632.045,-45334.967,17123.257,1147.9035,290.15745,5.39E-05,1.0272523,15905.527,18277.746
1381,27.624923,5.62,90,0,86869.831,-32133.693,-45043.215,17155.129,847.9407,290.16793,7.22E-05,1.0255792,16230.827,17986.547
1352,27.428414,9.626,65,300,63801.058,-32128.718,-45484.462,16765.841,394.55452,290.15817,0.000153121,1.0127123,16378.462,17194.982
1347,27.391026,13.61,65,0,62624.548,-30509.859,-45169.027,16777.102,201.39374,290.1761,0.000299427,1.0114565,16591.089,17007.891
1374,27.576792,25.619,90,-700,83952.822,-28353.917,-44307.709,17018.591,0.26451037,539.78228,0.1234027,0.21691161,17036.677,17036.677
1385,27.658889,1.619,90,300,88217.428,-33885.313,-45386.813,17147.355,1539.8482,290.15634,4.02E-05,1.0285532,15669.003,18870.401
1353,27.434617,16.622,65,300,63798.837,-32165.927,-45494,16771.27,222.79942,296.47467,0.035597282,60.960446,16701.25,16977.76
1390,27.692396,1.617,90,700,90016.391,-36223.397,-45842.45,17197.096,1246.6844,290.15095,4.95E-05,1.0313173,15895.584,18478.052
1304,27.098818,25.619,120,-1000,107374.18,-28707.259,-43837.23,16573.209,0.004481405,591.9816,0.057167918,-1.6998679,16592.495,16592.495
1357,27.461921,9.627,65,600,65238.772,-33770.685,-45799.937,16789.255,379.66353,290.17064,0.000159731,1.0173688,16446.628,17234.301
1332,27.289949,9.626,65,-810,58983.806,-26316.015,-44357.828,16756.305,388.18249,290.1914,0.000154916,1.0118066,16390.305,17199.251
1383,27.637323,21.614,90,0,86874.107,-32142.245,-45047.368,17161.685,0.38447839,555.29585,0.063762656,0.22339806,17150.676,17150.677
1379,27.610299,25.619,90,-300,85631.807,-30493.742,-44723.505,17124.057,0.37503367,537.64311,1.3975511,1.0555723,17126.803,17126.803
1363,27.501631,16.624,65,810,65907.757,-34522.225,-45947.005,16890.507,0.060821649,417.34196,0.032374747,-0.71691463,16924.342,16924.345
1396,27.729881,3.619,90,1070,91585.314,-37913.058,-46164.298,17227.67,1154.3361,290.1454,5.32E-05,1.0277961,16055.406,18461.645
1364,27.509776,25.624,65,810,65685.776,-34432.8,-45934.136,16907.658,0.20352669,609.22151,0.094645603,-0.071270712,16909.414,16909.415
1391,27.696374,3.619,90,700,89585.214,-35803.736,-45761.33,17146.601,1134.7869,290.1575,5.45E-05,1.0309409,15894.508,18239.391
1395,27.725904,1.616,90,1070,91453.293,-38372.97,-46265.852,17203.781,1332.7439,290.14435,4.64E-05,1.0324523,15860.203,18614.484
1308,27.124179,16.619,120,-500,107374.18,-31095.5,-44315.151,16601.596,122.45742,290.19551,0.000467488,1.0090017,16433.88,16682.322
1338,27.329659,16.621,65,-600,59923.491,-27145.673,-44515.504,16741.637,53.507237,398.62466,0.76073218,119.93416,16595.567,16873.433
1401,27.763389,3.62,120,-1380,106673.26,-26529.403,-43426.821,17280.693,1188.903,290.16031,5.21E-05,1.0324996,16047.726,18509.982
1405,27.792918,1.617,120,-1000,107374.18,-28961.39,-43892.695,17345.972,1695.674,290.14985,3.66E-05,1.0365396,15664.408,19184.864
1400,27.759411,1.616,120,-1380,106798.05,-26782.178,-43466.127,17262.234,1561.9968,290.1488,3.96E-05,1.0318753,15699.895,18930.589
1333,27.296151,16.622,65,-810,58874.604,-25865.519,-44270.459,16766.286,109.69162,290.17166,0,1.0084819,16661.477,16889.765
1406,27.796896,3.619,120,-1000,107374.18,-28365.183,-43774.448,17341.212,1190.0724,290.15042,5.23E-05,1.0383407,16099.425,18561.898
1399,27.748766,25.615,90,1070,91285.419,-38204.399,-46232.261,17292.103,0.28658104,555.34931,0.06767027,0.30331298,17294.494,17294.496
1373,27.568646,16.623,90,-700,84152.971,-28627.66,-44359.925,17022.387,0.58612117,393.81841,0.1172023,1.2173379,17038.143,17038.18
1384,27.646856,30.613,90,0,86872.421,-32139.778,-45044.778,17117.63,0.21196539,588.45438,0.13013464,-0.13794727,17109.523,17201.124
1410,27.826425,1.615,120,-500,107374.18,-31297.005,-44351.456,17565.089,1689.4839,290.14193,3.71E-05,1.0412178,15785.358,19284.047
1377,27.595951,9.623,90,-300,85553.934,-30361.023,-44698.261,17060.909,361.43251,290.16905,0.000169553,1.0246318,16685.376,17432.735
1415,27.859932,1.618,120,0,107374.18,-34065.643,-44885.992,17674.056,1670.4765,290.13658,3.78E-05,1.0505143,15994.829,19468.181
1372,27.562443,9.625,90,-700,83760.772,-27967.478,-44231.03,16997.598,339.63086,290.16008,0.000179886,1.0227112,16641.114,17349.876
1411,27.830404,3.618,120,-500,107374.18,-31139.905,-44320.167,17602.661,1190.2086,290.14514,5.29E-05,1.0426172,16411.956,18873.57
1378,27.602153,16.622,90,-300,85687.477,-30573.217,-44738.718,17062.053,87.880342,294.69478,0.053265933,13.306655,16923.355,17181.291
1404,27.782272,25.619,120,-1380,107037.22,-26735.964,-43458.52,17298.053,0.47001309,629.58187,0.10525445,0.7232335,17241.794,17373.721
1389,27.681751,25.619,90,300,88155.549,-33817.35,-45372.752,17148.275,0.15741894,556.98793,0.041984946,-0.3366882,17168.561,17168.561
1358,27.468126,16.617,65,600,65388.431,-34016.305,-45850.221,16822.85,126.72448,290.17016,0.000476002,1.018861,16763.886,17022.983
1421,27.901854,3.62,120,500,107374.18,-36857.718,-45424.927,17925.868,1141.391,290.13683,5.62E-05,1.057825,16776.082,19136.14
1425,27.931383,1.618,120,1000,107374.18,-39487.103,-45933.026,18018.724,1630.8425,290.14629,3.94E-05,1.0636184,16305.636,19675.808
1420,27.897876,1.616,120,500,107374.18,-36815.822,-45421.679,17924.99,1510.0461,290.14593,4.23E-05,1.0570071,16419.841,19545.997
1359,27.476271,25.621,65,600,65304.474,-33998.79,-45846.561,16819.868,0.65634436,470.96008,23.879226,1865.5293,16775.19,16854.78
1392,27.700909,9.626,90,700,89706.504,-36141.455,-45829.416,17180.002,314.12275,290.14552,0.000402369,0.92634031,16892.297,17477.925
1426,27.935361,3.62,120,1000,107374.18,-39595.646,-45951.775,18046.202,1142.6542,290.14667,5.63E-05,1.0641004,16858.362,19214.961
1397,27.734416,9.626,90,1070,92021.509,-38280.996,-46235.139,17226.863,269.52679,290.13855,0.000228576,1.0291257,16876.305,17431.089
1416,27.86391,5.622,120,0,107374.18,-34064.245,-44888.294,17672.933,830.16889,290.14098,7.64E-05,1.0513646,16827.646,18546.274
1419,27.885843,30.616,120,0,107374.18,-34070.453,-44890.514,17888.625,0.14120894,586.94705,0.071359212,-0.1056073,17874.237,17874.237
1430,27.964891,1.617,120,1380,107374.18,-41240.329,-46271.033,18153.875,1658.0462,290.13484,3.90E-05,1.0689807,16489.503,19912.568
1423,27.912591,16.622,120,500,107374.18,-36578.876,-45371.149,17902.326,0.33565599,494.92721,0.11166097,1.0176429,17873.246,17873.259
1367,27.528935,9.626,90,-1070,82703.204,-26595.885,-43964.235,16913.298,393.83809,290.14722,0.000153812,1.0156127,16491.889,17307.485
1382,27.630014,13.608,90,0,86864.28,-32135.255,-45043.38,17158.824,233.53784,290.15541,0.000265794,1.0353903,16947.174,17430.139
1387,27.667402,9.623,90,300,88152.548,-33890.493,-45390.514,17121.003,402.35654,290.1587,0.000152886,1.0302467,16680.529,17516.259
1403,27.774126,16.623,120,-1380,106089.42,-26587.046,-43454.121,17306.265,0.1398591,446.84207,0.11621257,-0.061630543,17325.066,17325.066
1436,28.002376,3.621,120,-1380,106830.53,-26656.407,-43460.124,17803.064,1024.7963,290.12226,6.22E-05,1.0549595,16820.037,18941.68
1431,27.968869,3.62,120,1380,107374.18,-41793.86,-46389.444,18041.85,1145.2272,290.12222,5.61E-05,1.0638056,16871.752,19248.248
1398,27.740619,16.622,90,1070,91821.358,-38259.122,-46231.932,17264.924,0.073010108,482.04633,0,-0.59230496,17268.722,17268.722
1368,27.535138,16.625,90,-1070,83028.673,-27304.336,-44100.654,16936.045,132.86772,290.15179,0,1.01925,16826.79,17098.119
1417,27.869001,13.607,120,0,107374.18,-34074.729,-44889.075,17711.873,288.0039,291.0249,1.4666552,5.5616473,17496.091,17892.828
1435,27.998398,1.614,120,-1380,105872.99,-25965.389,-43332.01,17836.065,1697.8889,290.12123,3.74E-05,1.0529105,16043.035,19563.187
1413,27.841139,16.623,120,-500,107374.18,-31412.702,-44372.794,17617.073,42.57783,290.78439,2.0408295,1.3953068,17475.304,17756.413
1408,27.807633,16.621,120,-1000,107374.18,-28438.408,-43799.446,17410.051,0.3288682,456.11563,0.0559842,0.18900782,17402.419,17402.419
1440,28.031905,1.616,120,-1000,107039.31,-28353.465,-43799.405,17710.257,1371.6962,290.12442,4.64E-05,1.0575535,16370.268,19219.732
1441,28.035883,3.619,120,-1000,107374.18,-28864.976,-43886.363,17689.542,1154.8025,290.14171,5.51E-05,1.054121,16537.342,18916.981
1446,28.069391,3.618,120,-500,107374.18,-31413.195,-44383.32,17737.868,1159.0015,290.13978,5.48E-05,1.0523134,16539.337,18930.653
1428,27.946099,16.622,120,1000,107374.18,-39830.413,-45995.809,18155.922,0.6579216,463.01097,1.0010297,0.4894789,18146.033,18146.23
1433,27.979606,16.622,120,1380,107374.18,-41983.112,-46429.819,17964.965,1.2615487,459.12838,0.070923206,1.2942082,17904.04,17904.04
1450,28.09892,1.614,120,0,107374.18,-34065.684,-44895.489,17740.593,1393.6544,290.13417,4.56E-05,1.0520004,16381.093,19274.614
1388,27.673604,16.621,90,300,88082.487,-33728.665,-45357.046,17109.381,125.2277,334.11216,0.21257961,186.57455,17031.898,17341.698
1445,28.065413,1.616,120,-500,107374.18,-31188.379,-44340.272,17734.081,1461.1238,290.1406,4.34E-05,1.0525296,16244.836,19276.033
1438,28.013113,16.621,120,-1380,106700.52,-26717.997,-43457.492,17771.724,0.40252003,428.5824,1.0019643,0.33528509,17755.656,17755.657
1418,27.87631,21.618,120,0,107374.18,-34073.66,-44885.786,17827.271,138.41345,291.72836,0.015855668,20.94448,17723.332,17867.052
1393,27.707112,16.621,90,700,89642.652,-35783.919,-45756.643,17203.877,302.51897,289.83967,0.002253731,4.9403395,17103.761,17406.976
1456,28.140841,3.619,120,500,107374.18,-37235.482,-45508.678,17731.9,913.78112,290.12325,6.91E-05,1.0521184,16851.139,18751.699
1451,28.102898,5.62,120,0,107374.18,-34061.613,-44894.461,17847.447,805.98127,290.11396,8.07E-05,1.0620162,17068.301,18715.73
1455,28.136864,1.615,120,500,107374.18,-36956.024,-45450.501,17681.701,1651.2867,290.12761,3.87E-05,1.0597125,15991.886,19392.215
1394,27.715258,25.618,90,700,89740.959,-36058.69,-45812.683,17307.081,35.627479,305.71986,1.1425801,101.85425,17211.243,17335.757
1402,27.767923,9.626,120,-1380,106770.13,-26656.531,-43442.938,17286.84,320.92812,290.15165,0.000192317,1.0305659,16962.71,17626.865
1460,28.170371,1.616,120,1000,107374.18,-39851.381,-46012.09,17741.066,1168.7005,290.12217,5.45E-05,1.0544023,16563.839,18983.01
1412,27.834938,9.623,120,-500,107374.18,-31444.607,-44377.44,17606.412,425.84345,290.14701,0.000147842,1.0461305,17150.134,18038.31
1429,27.954245,25.621,120,1000,107374.18,-39697.118,-45965.466,18114.231,0.11989318,660.72001,0.14053932,0.54455698,18063.39,18068.448
1414,27.849287,25.618,120,-500,107374.18,-31217.077,-44341.424,17635.542,0.07187028,591.49407,0.19852064,-0.52134721,17617.454,17617.456
1454,28.124831,30.614,120,0,107374.18,-34071.029,-44896.764,17735.602,0.47679788,663.9733,0.08230371,0.76582511,17840.503,17922.932
1434,27.987752,25.621,120,1380,107374.18,-41613.488,-46333.651,17825.187,1.6182342,613.14727,0.093965513,2.4676508,17802.531,17806.742
1409,27.81578,25.616,120,-1000,107374.18,-28430.185,-43810.67,17517.915,78.973666,290.25137,0,1.9719709,17467.022,17555.331
1407,27.801431,9.625,120,-1000,107374.18,-28569.031,-43816.056,17360.923,213.86218,290.1773,0.000169011,0.45613091,16945.365,17747.827
1461,28.174349,3.619,120,1000,107374.18,-39423.909,-45929.038,17700.622,825.51344,290.122,7.69E-05,1.0538718,16907.65,18618.532
1447,28.073925,9.624,120,-500,107374.18,-31124.116,-44326.663,17785.59,372.77638,290.14475,0.00016982,1.0525548,17437.189,18210.841
1444,28.054766,25.621,120,-1000,107374.18,-28629.552,-43832.996,17761.809,0.1305736,566.64952,0.094648374,-0.48161096,17776.177,17776.177
1470,28.237384,1.621,15,-290,13263.807,-25786.866,-45122.238,17846.568,1598.7363,290.12773,3.98E-05,1.0584423,16419.138,19752.923
1449,28.088274,25.62,120,-500,107374.18,-31349.138,-44367.079,17715.91,0.41391598,555.50048,0.059057985,0.16756775,17672.738,17801.393
1465,28.203877,1.619,120,1380,107374.18,-41758.83,-46395.735,17836.491,1169.2854,290.12506,5.44E-05,1.0530868,16644.841,19064.613
1437,28.00691,9.626,120,-1380,107050.17,-27295.661,-43580.426,17779.761,408.74116,290.34407,0.000196235,1.0920501,17339.928,18176.415
1466,28.207856,3.62,120,1380,107374.18,-41787.569,-46372.875,17808.582,986.91575,290.12512,6.44E-05,1.0547956,16798.378,18847.764
1476,28.27487,3.621,15,-200,13362.689,-26086.717,-45186.049,17849.423,1099.2105,290.11685,5.75E-05,1.0490508,16691.696,18972.98
1453,28.115298,21.615,120,0,107374.18,-34062.6,-44895.037,17765.181,0.54025389,511.58074,0.037300339,0.18807731,17682.877,17848.931
1422,27.906389,9.626,120,500,107374.18,-36782.93,-45416.252,17911.041,371.17975,290.14186,0.000172153,1.058999,17511.345,18283.08
1459,28.159725,25.619,120,500,107374.18,-36931.231,-45447.088,17796.066,0.55761073,571.17016,0.082042584,0.54606003,17735.193,17869.282
1471,28.241362,3.622,15,-290,13160.938,-25778.232,-45123.349,17870.423,1098.5087,290.13639,5.83E-05,1.0573027,16837.249,19113.801
1475,28.270892,1.617,15,-200,13500.999,-26100.203,-45186.008,17880.767,1616.7738,290.12539,3.93E-05,1.0541845,16247.326,19607.543
1439,28.021259,25.619,120,-1380,107109.42,-26694.685,-43450.297,17772.679,0.095588005,579.71184,0.058380977,-0.40411321,17767.939,17767.939
1443,28.046621,16.62,120,-1000,107374.18,-28657.181,-43834.928,17686.315,391.84557,290.16476,0.004297587,12.800177,17554.806,17860.83
1480,28.304399,1.617,15,-100,13877.899,-26641.974,-45292.701,17849.742,1580.6943,290.1327,4.07E-05,1.0609854,16374.062,19643.362
1427,27.939896,9.624,120,1000,107374.18,-39638.036,-45974.84,18085.036,377.57939,290.122,0.000144181,1.0231163,17682.176,18448.612
1463,28.185086,16.622,120,1000,107374.18,-39363.306,-45930.148,17790.486,0.49651625,427.35616,0.039238789,0.28275094,17815.338,17815.339
1481,28.308378,5.621,15,-100,13834.153,-26601.845,-45284.396,17812.991,762.78213,290.13067,8.36E-05,1.0557296,17011.706,18588.284
1485,28.342343,1.618,15,0,14280.372,-27179.551,-45399.6,17763.959,1531.6858,290.15059,4.16E-05,1.0557727,16229.261,19404.627
1491,28.384266,5.622,15,100,14675.157,-27729.175,-45506.129,17935.752,817.8897,290.15867,7.86E-05,1.0589777,17126.377,18814.138
1490,28.380287,1.616,15,100,14809.397,-27740.482,-45502.717,17905.375,1650.4943,290.15283,3.87E-05,1.0576074,16237.68,19656.543
1473,28.252099,16.624,15,-290,13155.922,-25764.294,-45120.841,17819.916,0.38304769,479.01971,0.061012615,0.3979143,17835.555,17835.556
1424,27.920738,25.621,120,500,107374.18,-36826.388,-45414.689,17966.307,0.050754253,644.4715,0,-0.88340644,17946.258,17946.258
1457,28.145376,9.624,120,500,107374.18,-36842.752,-45424.763,17702.347,958.3967,290.41146,0.000347879,2.832265,17328.506,18188.14
1474,28.260246,25.62,15,-290,13089.686,-25639.839,-45096.007,17859.938,0.52670584,553.00304,0.039295624,0.37502779,17614.358,17614.359
1432,27.973403,9.626,120,1380,107374.18,-41367.909,-46308.324,17984.475,395.69543,290.13094,0.000162605,1.064291,17589.675,18405.386
1448,28.080128,16.622,120,-500,107374.18,-31231.714,-44351.743,17768.256,127.31747,290.1222,0,1.0510351,17635.404,17896.566
1495,28.418231,1.618,15,200,15138.234,-28297.548,-45614.632,17891.251,1486.1995,290.15259,4.28E-05,1.050987,16338.11,19412.263
1464,28.193233,25.618,120,1000,107374.18,-39918.81,-46033.47,17837.648,0.4115574,553.64127,0.073019742,0.3527598,17820.591,17949.561
1479,28.293754,25.62,15,-200,13361.414,-26093.871,-45186.378,17895.86,0.27599646,547.65841,0.032353688,-0.068905288,17874.53,17874.53
1501,28.455716,3.621,15,290,15514.024,-28754.951,-45707.346,17959.818,1129.2479,290.14482,5.66E-05,1.0603096,16900.145,19246.239
1472,28.245898,9.622,15,-290,12937.726,-25491.538,-45066.404,17886.413,314.04712,290.13034,0.000206625,1.0589361,17649.838,18299.465
1442,28.040418,9.625,120,-1000,107356.23,-28541.155,-43835.051,17707.318,425.38539,290.12762,0.000149187,1.0546817,17338.891,18220.513
1496,28.422209,3.618,15,200,15374.727,-28288.708,-45610.232,17859.714,1149.4141,290.14784,5.54E-05,1.0560577,16729.705,19116.972
1462,28.178883,9.625,120,1000,107374.18,-39575.623,-45940.304,17740.12,417.12761,290.12714,0.000152124,1.0534975,17312.316,18178.401
1500,28.451738,1.616,15,290,15462.795,-28758.693,-45706.565,17989.319,1416.1873,290.1444,4.52E-05,1.0581589,16525.558,19457.33
1494,28.406198,30.615,15,100,14784.523,-27714.209,-45499.098,17906.079,0.39023155,591.47477,0.041421773,-0.011682436,17878.697,17878.697
1505,28.485245,1.618,25,-400,22400.314,-25687.82,-44930.437,17965.746,1620.4975,290.16952,3.94E-05,1.056995,16345.157,19702.651
1452,28.107988,13.609,120,0,107374.18,-34058.612,-44894.05,17708.248,222.87893,290.13218,0.000287056,1.0591879,17561.555,18028.97
1477,28.279406,9.623,15,-200,13389.454,-26022.783,-45169.932,17835.317,378.6788,290.12533,0.000167348,1.0620637,17499.033,18277.805
1506,28.489224,3.618,25,-400,22292.388,-25625.161,-44919.624,17949.405,1015.4535,290.15963,6.33E-05,1.0589826,16991.073,19078.998
1504,28.474601,25.617,15,290,15797.388,-28840.347,-45718.488,17940.556,0.39095217,621.04301,0.070261048,0.19423039,17984.332,17984.334
1469,28.226739,25.619,120,1380,107374.18,-41807.716,-46389.485,17925.182,0.44625741,571.55345,0.059466722,0.45647566,17917.061,17917.061
1483,28.320777,21.616,15,-100,13943.436,-26663.477,-45293.852,17853.058,0.13533194,540.66148,1.000001,-0.1502097,17816.252,17816.253
1510,28.513467,1.616,25,-300,22872.642,-26116.649,-45010.858,17960.123,1623.1267,290.15346,3.93E-05,1.0562732,16287.368,19656.662
1484,28.330311,30.612,15,-100,13768.04,-26588.442,-45284.314,17732.104,0.18484174,627.88274,0.069376729,-0.22879709,17705.849,17791.949
1511,28.517445,3.617,25,-300,22630.105,-26117.019,-45019.245,17947.14,1123.2933,290.15781,5.69E-05,1.0599253,16856.771,19191.582
1482,28.313468,13.605,15,-100,13838.634,-26604.436,-45285.3,17793.815,227.07349,290.1349,0.000307903,1.1211314,17460.74,17918.623
1497,28.426743,9.625,15,200,15121.542,-28250.06,-45605.216,17956.998,358.6668,290.15187,0.000173532,1.0545737,17502.496,18240.999
1488,28.358721,21.615,15,0,14302.204,-27175.193,-45397.092,17839.023,0.22989453,490.38227,0.16583531,0.073655118,17890.045,17890.046
1503,28.466454,16.622,15,290,15866.913,-28832.042,-45715.651,17984.508,0.41820729,467.78835,0.027325393,0.063048186,17946.874,17946.874
1516,28.548728,3.617,25,-150,23389.292,-26973.154,-45181.814,17968.816,1137.8019,290.16197,5.64E-05,1.0595719,16884.199,19234.044
1507,28.493758,6.609,25,-400,22784.327,-25729.799,-44930.19,17910.71,570.97152,290.14267,0.000111277,1.0552425,17425.14,18606.335
1498,28.432946,16.622,15,200,15225.357,-28294.176,-45614.385,17994.491,1.061594,449.07569,0.029373141,0.63885152,18001.394,18001.394
1515,28.544749,1.619,25,-150,23577.557,-27079.354,-45200.357,18021.057,1611.3237,290.1658,3.93E-05,1.0520001,16319.802,19669.299
1493,28.396665,21.613,15,100,14844.633,-27765.809,-45510.816,17951.069,0.41489027,544.51283,0.035394488,0.072314516,17873.82,18025.776
1525,28.616201,1.617,25,150,24816.842,-28637.321,-45501.894,18038.261,1671.6647,290.15439,3.89E-05,1.0573414,16254.059,19723.032
1520,28.578257,1.618,25,0,24129.319,-27840.268,-45347.96,18042.7,1595.6518,290.15635,4.02E-05,1.0612976,16332.414,19630.545
1526,28.620179,3.619,25,150,24785.636,-28685.631,-45514.27,18117.123,1091.7837,290.16482,5.90E-05,1.0663618,16977.29,19246.023
1519,28.567611,25.62,25,-150,23374.984,-26879.453,-45162.613,18056.792,0.41076487,580.88796,0.03336045,0.15766663,18138.232,18138.233
1486,28.346322,5.621,15,0,14291.638,-27175.275,-45395.119,17784.486,742.39315,290.14356,8.56E-05,1.0530324,17057.096,18600.046
1478,28.285608,16.621,15,-200,13363.675,-26109.001,-45189.914,17910.029,0.12101018,460.99924,0,-0.25760122,17902.035,17902.035
1530,28.649708,1.617,25,300,25448.49,-29497.939,-45672.892,18129.037,1518.9568,290.16914,4.24E-05,1.0662037,16577.019,19730.173
1487,28.351412,13.608,15,0,14300.231,-27174.453,-45397.257,17825.838,203.58564,290.14695,0.000335089,1.046906,17624.458,18046.239
1467,28.212391,9.624,120,1380,107374.18,-42053.953,-46426.201,17794.284,272.70658,290.13329,0.000233822,1.0561332,17563.994,18126.905
1509,28.505602,15.609,25,-400,22322.278,-25657.066,-44926.695,17974.711,0.11520071,421.43149,0.086596254,-0.61106986,18055.227,18055.227
1523,28.594634,21.615,25,0,24141.694,-27840.761,-45348.001,17988.75,0.71352601,549.05078,0.050558323,0.62800313,17955.906,18086.478
1468,28.218593,16.623,120,1380,107374.18,-41862.357,-46391.541,17794.876,255.68992,290.00743,0.001468066,2.5874871,17625.742,17919.884
1521,28.582235,5.622,25,0,24129.977,-27839.322,-45350.221,17941.586,785.63427,290.16336,8.13E-05,1.0586071,17111.497,18738.594
1537,28.689503,6.611,25,400,26055.141,-29994.689,-45766.88,18218.967,95.568003,290.74976,0.77288201,1.6793151,17577.393,18855.082
1536,28.684969,3.62,25,400,25776.505,-29955.63,-45762.687,18187.971,1061.9761,290.16621,6.09E-05,1.0661129,17132.882,19328.128
1535,28.68099,1.618,25,400,25616.157,-29940.377,-45763.468,18201.831,1468.9744,290.17616,4.39E-05,1.0668727,16756.168,19804.287
1540,28.709212,1.617,40,-550,36191.779,-25749.698,-44679.019,18218.077,1561.8488,290.15766,4.12E-05,1.0645773,16587.159,19824.588
1531,28.653686,3.621,25,300,25376.991,-29440.213,-45662.161,18165.748,1047.7146,290.16174,6.17E-05,1.0659109,17117.03,19291.081
1541,28.71319,3.62,40,-550,36271.501,-25584.17,-44642.879,18224.843,931.19821,290.15611,6.96E-05,1.0568085,17142.759,19084.544
1508,28.499124,10.616,25,-400,22135.123,-25199.827,-44833.693,17916.266,308.87014,290.1529,0.000206914,1.0532239,17658.684,18283.791
1524,28.604168,30.613,25,0,24143.216,-27835.663,-45347.343,18103.35,0.3923787,622.75494,0.059819036,0.39693082,18166.295,18172.018
1550,28.774001,1.619,40,-200,37937.89,-27725.228,-45060.936,18248.208,1482.263,290.17931,4.42E-05,1.0736919,16808.042,19879.463
1545,28.740494,1.618,40,-400,36997.714,-26679.471,-44857.828,18280.471,1498.5312,290.17934,4.39E-05,1.0741541,16843.463,19940.921
1489,28.368255,30.612,15,0,14311.044,-27178.112,-45398.49,17907.522,0.00445352,620.96027,0.061347259,-1.8557199,17941.829,17954.757
1458,28.151579,16.621,120,500,107374.18,-36816.973,-45430.806,17730.716,328.19217,285.13343,0.35626787,75.415562,17610.314,17912.342
1546,28.744473,3.619,40,-400,37116.454,-26605.957,-44841.012,18264.39,992.74491,290.17772,6.53E-05,1.0694795,17174.535,19211.233
1551,28.77798,3.619,40,-200,37892.129,-27625.237,-45043.256,18187.405,1029.1357,290.15853,6.35E-05,1.0758465,17198.727,19326.516
1499,28.441093,25.619,15,200,15090.87,-28228.886,-45601.557,17994.344,0.005605943,646.34796,0.1095747,-1.7051432,18026.702,18026.702
1555,28.80751,1.614,40,0,38796.575,-28839.401,-45278.352,18217.535,1443.9704,290.17948,4.48E-05,1.0688753,16701.431,19679.902
1492,28.389356,13.607,15,100,14705.295,-27750.966,-45509.542,17915.407,299.06891,290.30131,0.000528307,2.0926378,17679.115,18072.107
1513,28.527901,14.621,25,-300,22687.296,-26185.352,-45030.881,18052.507,0.62886752,400.57026,1.0004833,0.18885898,18059.771,18059.775
1502,28.460251,9.627,15,290,15674.495,-28825.71,-45714.829,17941.633,313.55541,290.15491,0.000204297,1.0599965,17647.843,18289.056
1539,28.701347,15.609,25,400,26095.762,-30154.256,-45796.977,18215.048,1.6634823,447.92734,0.13766495,2.8150054,18077.614,18077.618
1561,28.849431,3.62,40,200,39508.399,-29934.127,-45496.837,18260.493,980.22323,290.16765,6.60E-05,1.068133,17239.807,19266.486
1514,28.535491,20.624,25,-300,22712.5,-26175.648,-45029.154,18015.176,77.538841,290.16525,0,1.0537104,17891.28,18055.891
1528,28.630916,16.62,25,150,24749.537,-28701.173,-45520.519,18098.204,0.42521785,441.52029,1.0006168,0.21894905,18116.777,18116.779
1517,28.553262,9.626,25,-150,23474.112,-27031.99,-45192.874,18052.47,396.90928,290.15545,0.000161491,1.0618017,17670.148,18492.468
1560,28.845453,1.619,40,200,39722.567,-29970.884,-45499.427,18250.274,1407.0635,290.17583,4.57E-05,1.0637383,16715.221,19633.901
1534,28.671732,20.624,25,300,25546.508,-29515.824,-45676.016,18214.481,104.54382,289.96379,0.032972735,14.925272,18204.741,18382.835
1532,28.65822,8.613,25,300,25509.546,-29452.26,-45661.585,18179.112,423.75733,290.15521,0.000151761,1.0641556,17742.24,18621.851
1565,28.87896,1.615,40,400,40780.167,-31216.09,-45738.552,18286.819,1443.1903,290.16586,4.48E-05,1.0692739,16756.525,19746.687
1544,28.731235,20.627,40,-550,36655.884,-26023.976,-44729.138,18369.453,0.039490406,539.41963,0.097105016,-1.0088515,18377.288,18377.288
1512,28.521979,8.613,25,-300,22739.306,-26154.68,-45021.054,18000.836,460.36147,290.14233,0.000139786,1.0624913,17630.831,18588.573
1570,28.912467,1.621,40,550,41227.58,-31723.202,-45839.86,18287.357,1457.5225,290.17613,4.44E-05,1.0609297,16617.23,19605.104
1527,28.624713,9.627,25,150,24833.576,-28644.146,-45506.417,18088.972,421.33752,290.16954,0.000152821,1.0651404,17650.153,18524.392
1543,28.723646,14.62,40,-550,36738.813,-25771.695,-44672.235,18312.819,54.667985,290.26447,0.001059875,0.35314096,18135.661,18514.864
1547,28.749007,9.625,40,-400,37153.622,-26649.703,-44850.139,18279.005,366.94744,290.18358,0.000177019,1.0734623,17853.472,18615.215
1571,28.916446,3.618,40,550,41134.537,-32117.083,-45919.869,18303.195,1013.4148,290.18275,6.40E-05,1.0727471,17351.089,19457.214
1575,28.94375,1.618,65,-810,59420.202,-25994.004,-44284.315,18290.983,1381.7157,290.17381,4.70E-05,1.070434,16977.819,19833.181
1542,28.717724,8.616,40,-550,36347.152,-25924.807,-44713.967,18296.36,467.85857,290.16634,0.000138207,1.0651865,17776.431,18746.558
1554,28.796863,25.62,40,-200,37872.147,-27734.931,-45065.787,18228.047,0.18314463,600.417,0.1179961,0.047157069,18220.439,18220.44
1566,28.882938,3.62,40,400,40385.998,-31023.508,-45705.825,18334.879,990.93828,290.18202,6.54E-05,1.0692295,17274.344,19317.969
1552,28.782514,9.627,40,-200,37882.837,-27736.658,-45062.539,18154.357,410.01216,290.1863,0.000156744,1.0558487,17753.568,18612.25
1564,28.868314,25.622,40,200,39719.648,-29918.503,-45491.287,18306.507,6.9756204,609.94697,0.58214041,21.498824,18381.204,18387.998
1559,28.833419,30.614,40,0,38800.07,-28835.536,-45277.982,18267.729,0.22601697,673.80017,0.07288623,-0.12476089,18341.27,18352.215
1580,28.977258,1.617,65,-600,60718.904,-27163.517,-44505.76,18330.366,1528.0708,290.15421,4.24E-05,1.0709815,16827.571,19998.884
1549,28.763356,25.62,40,-400,36956.722,-26438.496,-44809.148,18331.815,0.24605349,607.43742,0.08828348,0.21128205,18335.813,18335.813
1553,28.788717,16.62,40,-200,37840.776,-27664.584,-45050.493,18182.148,282.64565,291.66819,0.018829014,12.74827,18131.794,18394.883
1548,28.75521,16.622,40,-400,37346.081,-26695.382,-44856.553,18301.196,125.24028,290.15936,0,1.0748155,18161.367,18423.38
1529,28.639062,25.62,25,150,24711.382,-28638.308,-45505.636,18118.721,0.3266388,589.68646,0.043329195,0.054441034,18079.23,18196.699
1522,28.587325,13.608,25,0,24137.172,-27835.745,-45349.44,18046.291,424.32583,285.8989,0.024759878,32.418407,17889.162,18306.575
1585,29.010764,1.617,65,-300,62122.574,-28861.603,-44834.105,18283.765,1521.6772,290.13122,4.28E-05,1.0737765,16810.115,19961.925
1568,28.893676,16.622,40,400,40406.925,-30992.425,-45701.055,18364.207,0.58668759,454.04964,0.048093423,0.49096209,18382.778,18382.778
1586,29.014743,3.62,65,-300,61735.681,-28826.902,-44837.764,18297.554,1067.6121,290.17496,6.05E-05,1.0648236,17156.276,19365.967
1581,28.981236,3.618,65,-600,60422.094,-26953.008,-44470.401,18319.635,1069.8114,290.14559,6.07E-05,1.0733212,17334.691,19555.127
1595,29.082215,1.619,65,300,64395.048,-32065.607,-45472.209,18400.894,1446.1097,290.21233,4.50E-05,1.0741352,16977.543,19984.164
1591,29.04825,5.622,65,0,63113.325,-30487.205,-45157.597,18380.207,137.32712,290.72605,0.58367297,1.142793,17668.615,19204.688
1576,28.947728,3.619,65,-810,59881.718,-25894.259,-44258.371,18355.026,1054.0727,290.17185,6.18E-05,1.0730445,17297.164,19481.402
1579,28.966611,25.621,65,-810,59966.005,-26029.321,-44285.137,18303.124,0.20869844,596.97329,0.058991618,-0.097013299,18298.515,18298.515
1569,28.901822,25.617,40,400,40677.996,-31045.751,-45704.756,18341.054,1.1287433,609.61596,0.18206318,2.1959911,18300.293,18300.293
1518,28.559465,16.62,25,-150,23471.645,-26979.486,-45183.089,18036.409,112.20662,290.14783,0,1.0679516,17953.648,18178.806
1596,29.086194,3.618,65,300,64315.079,-32227.846,-45503.744,18417.414,1037.0874,290.20722,6.37E-05,1.0883321,17621.668,19766.261
1562,28.853965,9.626,40,200,39623.356,-29956.822,-45500.866,18229.56,190.91906,289.91795,0.007355513,9.9248875,17882.503,18611.628
1590,29.044272,1.617,65,0,63116.367,-30484.656,-45159.036,18374.814,1503.0563,290.19539,4.34E-05,1.0749487,16965.853,20083.319
1538,28.694869,10.615,25,400,25850.8,-29994.772,-45767.168,18224.371,270.20049,289.49189,0.002860125,4.0315046,17971.261,18490.203
1556,28.811487,5.621,40,0,38796.37,-28835.084,-45278.887,18254.842,707.62581,290.188,9.16E-05,1.0695292,17533.331,19002.699
1589,29.033626,25.62,65,-300,61825.311,-28851.777,-44837.599,18374.077,0.24569869,585.38191,0.080691803,0.001758543,18344.723,18462.216
1600,29.115723,1.616,65,600,65629.366,-33638.582,-45771.691,18451.888,1410.7899,290.1937,4.62E-05,1.0736076,16990.132,19912.726
1567,28.887473,9.624,40,400,40666.114,-31181.924,-45732.92,18307.369,354.39444,290.17498,0.000182369,1.0736344,17974.843,18707.167
1572,28.92098,8.613,40,550,41263.556,-31948.512,-45884.922,18304.438,399.60378,290.19489,0.000161427,1.0676831,17907.819,18737.353
1605,29.14923,1.616,65,810,66237.583,-35069.917,-46062.415,18431.856,1395.3012,290.17056,4.68E-05,1.0772014,17106.139,20000.73
1583,28.991973,16.618,65,-600,60940.926,-26960.944,-44463.494,18302.225,0.77313712,475.9497,0.11503288,0.95957859,18300.798,18300.798
1606,29.153208,3.62,65,810,66675.089,-35029.378,-46044.571,18512.008,1019.5818,290.18712,6.37E-05,1.0722197,17426.756,19546.496
1601,29.119701,3.619,65,600,65667.069,-33971.983,-45843.231,18414.483,994.96939,290.19953,6.55E-05,1.0727984,17369.836,19429.235
1584,29.000119,25.619,65,-600,60485.288,-27115.165,-44501.443,18204.381,0.60760031,616.07676,0.043704273,0.32818757,18151.125,18252.107
1577,28.952263,9.623,65,-810,59332.997,-25813.18,-44249.326,18359.932,592.32451,289.94412,1.0017407,2.4204838,18073.443,18798.517
1533,28.664142,14.621,25,300,25369.467,-29423.973,-45656.199,18223.316,156.00405,290.16144,0,1.0674711,18068.639,18396.887
1610,29.182737,1.616,90,-1070,82804.595,-26097.531,-43866.957,18462.103,1480.1575,290.20798,4.46E-05,1.0798341,17021.04,20081.788
1611,29.186715,3.619,90,-1070,82831.361,-26434.632,-43926.368,18442.558,1005.5121,290.19439,6.47E-05,1.0735298,17416.785,19504.306
1582,28.98577,9.626,65,-600,60414.118,-27160.885,-44511.969,18284.071,331.50214,290.17354,0.000196265,1.0726958,17986.805,18674.781
1599,29.105077,25.619,65,300,64237.084,-32120.536,-45484.544,18387.967,1.1152277,591.20602,0.11651325,1.4296935,18471.05,18471.051
1557,28.816578,13.606,40,0,38794.561,-28834.18,-45279.01,18263.457,201.8294,290.26422,0.002186256,5.6735492,18049.038,18445.416
1616,29.220223,3.618,90,-700,84405.008,-28438.12,-44319.633,18487.408,1013.6372,290.17793,6.45E-05,1.0768513,17416.546,19512.05
1574,28.934492,20.624,40,550,41372.141,-32041.884,-45898.86,18274.371,0.20665642,530.17348,0.060146301,-0.24995851,18349.964,18349.995
1603,29.130439,16.619,65,600,65756.165,-33946.574,-45832.706,18437.619,1.1317169,461.84649,0.070118332,1.2491076,18389.99,18389.99
1558,28.823886,21.616,40,0,38802.249,-28842.526,-45277.612,18223.864,0.049278106,538.65989,0,-0.90272777,18180.032,18180.038
1615,29.216245,1.615,90,-700,83980.821,-28111.997,-44258.125,18554.252,1440.5744,290.16034,4.55E-05,1.0789572,17035.75,20024.119
1620,29.249752,1.615,90,-300,86010.849,-30363.86,-44694.766,18541.615,1399.3958,290.1539,4.72E-05,1.0810269,17211.097,20110.63
1625,29.283259,1.619,90,0,87261.66,-32137.599,-45037.171,18644.502,1403.6972,290.19025,4.69E-05,1.0816634,17204.896,20108.578
1563,28.860167,16.625,40,200,39519.335,-29793.761,-45466.7,18307.95,126.15377,290.22386,0.000588609,0.99595082,18084.359,18336.217
1621,29.25373,3.619,90,-300,85977.998,-30422.819,-44703.811,18604.398,1041.2002,290.08712,6.31E-05,1.0799336,17511.583,19670.679
1593,29.060649,21.614,65,0,63118.793,-30485.519,-45158.954,18371.04,0.62980862,558.57044,0.097663843,1.1076936,18388.486,18388.514
1623,29.264467,16.622,90,-300,86075.153,-30551.262,-44731.358,18564.191,0.72278329,491.48818,0.04697372,0.57106992,18658.55,18658.551
1597,29.090728,9.626,65,300,64446.236,-32145.945,-45482.036,18410.758,299.14604,290.19194,0.000219167,1.0763359,18105.627,18730.726
1598,29.096931,16.621,65,300,64379.877,-32108.695,-45472.045,18414.134,0.24582048,442.33177,0.12752207,-0.18755051,18417.556,18417.556
1592,29.05334,13.608,65,0,63117.066,-30486.547,-45160.023,18319.313,600.5,290.31751,0.004280963,15.296585,18161.951,18589.685
1630,29.321203,1.617,90,300,88458.857,-33784.91,-45364.57,18669.288,1371.0689,290.17585,4.79E-05,1.08278,17230.48,20070.48
1604,29.138584,25.622,65,600,65258.096,-33650.341,-45783.121,18415.168,0.21696858,595.5806,0.058966175,-0.027519514,18407.091,18407.091
1587,29.019277,9.627,65,-300,62031.339,-28941.736,-44853.593,18321.445,375.98773,290.15126,0.000173738,1.0770165,18029.994,18815.673
1602,29.124236,9.625,65,600,65756.7,-33790.132,-45802.938,18418.631,457.42181,290.28409,0.000335974,1.6433665,18095.697,18789.707
1573,28.926901,14.62,40,550,40976.491,-31891.403,-45874.766,18268.297,148.84167,290.17573,0.000438237,1.0774867,18257.902,18277.331
1609,29.172091,25.62,65,810,66423.423,-34865.987,-46013.406,18498.219,0.37035138,669.52079,0.090743591,0.066820353,18475.526,18561.06
1631,29.325181,3.619,90,300,88480.484,-33790.502,-45365.721,18667.913,966.34966,290.16683,6.84E-05,1.0854216,17775.942,19779.866
1635,29.35471,1.617,90,700,89999.616,-35908.867,-45779.873,18638.65,1387.4856,290.2167,4.77E-05,1.0854279,17235.249,20099.346
1607,29.157742,9.628,65,810,66450.929,-34771.217,-45991.738,18430.917,330.02493,290.17781,0.000198141,1.0774036,18126.081,18809.253
1578,28.958465,16.622,65,-810,60128.903,-26221.862,-44321.442,18316.431,165.10647,290.17025,0.017841923,1.6141725,18205.12,18469.314
1640,29.388218,1.616,90,1070,92197.194,-38663.324,-46317.822,18715.207,1460.0468,290.1992,4.54E-05,1.0911711,17308.855,20340.378
1634,29.344064,25.619,90,300,88591.578,-33915.82,-45389.198,18594.726,0.85022659,643.88344,0.047705461,0.75405421,18578.052,18661.372
1612,29.19125,9.624,90,-1070,82845.792,-26294.718,-43898.985,18469.639,632.71098,290.30397,0.00037637,2.4559111,18119.033,18826.623
1613,29.197453,16.621,90,-1070,83047.545,-26394.71,-43922.051,18458.624,0.67954875,479.70272,0.08007604,1.0475342,18402.363,18402.364
1629,29.30917,30.613,90,0,87260.509,-32142.368,-45046.834,18662.108,0.88745642,682.50534,0.038589081,0.65481729,18758.595,18768.799
1645,29.421724,1.617,120,-1380,106735.47,-26330.859,-43378.099,18717.959,1352.5088,290.19339,4.89E-05,1.0877289,17400.701,20200.804
1641,29.392195,3.621,90,1070,91941.579,-37764.016,-46136.916,18700.255,995.16209,290.11938,6.65E-05,1.0868666,17668.232,19727.717
1651,29.45921,3.62,120,-1000,107374.18,-28557.847,-43830.241,18782.543,1030.4401,290.16104,6.43E-05,1.0807367,17541.476,19677.858
1636,29.358688,3.619,90,700,90042.582,-35860.064,-45770.745,18659.616,896.88054,290.18446,7.35E-05,1.0820301,17686.138,19535.074
1622,29.258264,9.626,90,-300,86068.082,-30489.713,-44721.984,18542.692,329.09947,290.06447,0.000243559,0.89864545,18298.41,19002.792
1594,29.070183,30.611,65,0,63112.379,-30485.93,-45175.976,18377.481,0.23096292,654.73502,0.039991565,-0.36455736,18425.288,18425.288
1639,29.377572,25.62,90,700,90147.22,-36080.892,-45818.11,18727.185,0.37872279,643.49834,0.036155468,-0.028367898,18689.11,18689.112
1650,29.455231,1.618,120,-1000,107374.18,-28827.561,-43863.709,18775.26,1481.4129,290.14618,4.45E-05,1.0818454,17145.982,20213.018
1614,29.205599,25.62,90,-1070,82839.255,-26109.866,-43865.929,18524.794,0.6763436,647.71663,0.1121183,0.71470188,18508.537,18511.897
1646,29.425703,3.619,120,-1380,107123.07,-27038.241,-43542.354,18699.855,1031.5366,290.27803,6.82E-05,1.1101693,17719.558,19847.785
1653,29.469946,16.624,120,-1000,107374.18,-29019.157,-43907.167,18796.403,0.72364578,505.4746,0.021748699,0.08384003,18669.904,18898.096
1638,29.369426,16.62,90,700,90096.237,-35965.935,-45789.576,18681.263,0.5119931,481.88062,0.037978581,-0.055616792,18714.7,18714.704
1648,29.43644,16.621,120,-1380,106762.77,-26650.856,-43466.456,18726.138,0.94555034,492.59793,0.086700606,1.0994073,18818.088,18818.094
1626,29.287238,5.621,90,0,87264.785,-32134.927,-45044.531,18634.529,687.08657,290.21655,9.57E-05,1.0821765,17962.029,19389.243
1655,29.488738,1.62,120,-500,107374.18,-31676.578,-44423.777,18761.587,1473.0511,290.16806,4.51E-05,1.0912178,17310.203,20366.736
1632,29.329715,9.626,90,300,88642.808,-33825.162,-45370.902,18694.561,445.15359,289.21562,0.000707434,5.38682,18286.681,18982.299
1624,29.272613,25.619,90,-300,86052.828,-30551.385,-44724.533,18601.53,0.003094643,645.3692,0.073678431,-1.8604919,18655.282,18656.102
1660,29.522245,1.619,120,0,107374.18,-34050.43,-44879.208,18808.48,1449.7508,290.1154,4.61E-05,1.0938721,17323.686,20314.122
1619,29.239106,25.617,90,-700,84124.067,-27997.533,-44235.47,18556.786,0.02320113,622.58808,0.076679953,-1.2429779,18478.12,18479.031
1665,29.56019,1.619,120,500,107374.18,-36819.851,-45423.241,18773.541,1171.1783,290.16128,5.68E-05,1.090545,17599.365,20019.403
1617,29.224757,9.625,90,-700,84334.988,-28180.247,-44269.143,18535.927,347.29685,290.19354,0.000189559,1.0809804,18157.056,18878.126
1618,29.23096,16.622,90,-700,84438.106,-28483.223,-44326.334,18503.654,0.55098357,480.61081,0.075944018,1.0284395,18527.661,18527.662
1637,29.363222,9.627,90,700,90074.528,-36022.509,-45803.925,18691.201,346.0561,290.18783,0.000186994,1.0780561,18343.993,19065.835
1643,29.402933,16.621,90,1070,91633.378,-38071.392,-46193.778,18731.723,1.4137975,493.73065,0.32517812,2.2090381,18629.428,18872.643
1663,29.538624,21.616,120,0,107374.18,-34057.79,-44881.839,18776.424,0.59451576,595.6108,0.031121994,0.22071089,18834.781,18837.785
1608,29.163946,16.619,65,810,66709.543,-35290.828,-46096.458,18442.931,0.028073144,494.31269,0,-1.1127626,18478.722,18478.722
1670,29.593697,1.619,120,1000,107374.18,-39272.483,-45895.529,18802.173,1343.9003,290.14007,4.96E-05,1.088806,17467.334,20247.262
1588,29.02548,16.62,65,-300,61810.14,-28723.868,-44814.986,18373.004,108.75663,290.15515,0.000563436,1.063722,18297.357,18524.471
1658,29.503454,16.622,120,-500,107374.18,-31136.41,-44321.277,18730.288,0.52816761,469.94007,0.057586367,0.34612117,18753.919,18753.919
1656,29.492716,3.62,120,-500,107374.18,-31531.73,-44391.337,18768.721,1029.531,290.10968,6.45E-05,1.0888974,17675.33,19804.196
1627,29.292327,13.608,90,0,87265.443,-32135.708,-45050.04,18614.185,208.50483,290.2475,0.000733852,1.3152233,18434.561,18793.277
1674,29.616559,25.619,120,1000,107374.18,-39409.066,-45909.55,18731.535,0.39057571,609.81552,0.06796447,0.7012115,18865.399,18865.399
1661,29.526224,5.624,120,0,107374.18,-34057.872,-44886.732,18748.571,722.11272,290.16569,9.25E-05,1.0939311,18095.624,19591.911
1652,29.463745,9.623,120,-1000,107374.18,-28079.352,-43722.026,18780.412,330.89434,290.18135,0.000201266,1.0891951,18449.509,19128.218
1671,29.597676,3.618,120,1000,107374.18,-40157.236,-46063.032,18780.99,950.25289,290.16937,6.94E-05,1.0844052,17783.739,19755.544
1673,29.608413,16.622,120,1000,107374.18,-39520.406,-45938.988,18863.334,0.5502086,489.63396,0.010699297,0.90797664,18895.249,18895.357
1668,29.574906,16.619,120,500,107374.18,-36788.85,-45410.825,18784.455,0.62043503,479.74702,0.82058445,0.73909868,18774.005,18774.005
1680,29.660712,1.615,40,-550,36144.414,-25869.178,-44703.4,18831.062,1453.0631,290.09056,4.60E-05,1.094635,17420.427,20429.724
1675,29.627204,1.618,120,1380,107374.18,-41432.418,-46313.751,18811.311,1366.332,290.18199,4.88E-05,1.092092,17329.129,20152.114
1676,29.631183,3.62,120,1380,107374.18,-42124.671,-46439.317,18809.143,991.86063,290.21164,6.68E-05,1.0859518,17756.225,19816.704
1664,29.548157,30.614,120,0,107374.18,-34062.353,-44893.475,18785.584,0.42269241,664.9767,0.038135737,0.19124224,18894.147,18894.156
1666,29.564169,3.617,120,500,107374.18,-36998.249,-45470.359,18807.365,973.74418,290.16401,6.80E-05,1.0869338,17751.819,19764.453
1628,29.299637,21.615,90,0,87261.455,-32132.953,-45043.791,18628.903,0.43221413,576.59822,0.069984705,0.78848418,18599,18599
1669,29.583052,25.62,120,500,107374.18,-36679.608,-45409.879,18751.077,0.40810131,619.83079,0.053338205,0.2290274,18917.924,18917.924
1647,29.430238,9.625,120,-1380,107201.76,-26091.159,-43329.872,18679.791,304.64521,290.1901,0.000214339,1.0819908,18388.682,19017.116
1686,29.695973,3.619,40,-400,36918.65,-26585.852,-44840.765,18871.028,617.94889,290.37832,0.98286043,0.85965401,17890.584,19976.406
1685,29.691994,1.616,40,-400,36626.487,-26676.963,-44868.518,18883.878,1444.6078,290.1407,4.61E-05,1.0902667,17377.718,20371.484
1681,29.66469,3.618,40,-550,35921.16,-25684.49,-44674.619,18871.765,1016.9149,290.19188,6.54E-05,1.0906505,17790.12,19901.224
1633,29.335918,16.622,90,300,88533.688,-33817.144,-45371.149,18698.88,0.021980146,487.42953,0.015096344,-1.4339888,18705.237,18705.237
1659,29.511601,25.619,120,-500,107374.18,-31335.776,-44370.451,18752.703,0.45065036,613.20911,0.023660855,-0.077354358,18774.331,18774.345
1678,29.64192,16.622,120,1380,107374.18,-41802.329,-46371.765,18856.677,0.19236077,540.09816,0.053878435,-0.2383547,18892.636,18892.636
1657,29.497251,9.628,120,-500,107374.18,-31520.012,-44391.543,18783.634,495.15952,290.23897,0.00016389,1.542069,18359.325,19089.917
1683,29.675146,14.62,40,-550,36358.048,-25837.808,-44694.766,18884.95,0.33408229,462.33353,0.063529244,0.23602677,18872.939,18872.939
1690,29.725502,1.617,40,-200,37619.824,-27780.24,-45072.942,18794.056,1411.1038,290.16381,4.78E-05,1.0988037,17378.485,20295.848
1695,29.759009,1.616,40,0,38567.73,-28835.207,-45284.766,18881.441,1410.8697,290.16798,4.77E-05,1.0957702,17445.402,20362.284
1700,29.796953,1.616,40,200,39568.879,-29979.271,-45515.914,19007.726,1411.8746,290.22935,4.75E-05,1.0969836,17582.08,20502.294
1644,29.411079,25.619,90,1070,91672.808,-38117.605,-46213.307,18637.294,1.2925998,635.06339,0.17210146,2.69016,18620.831,18722.816
1705,29.83046,1.617,40,400,40469.996,-31002.005,-45699.822,19001.454,1449.9416,290.15518,4.64E-05,1.0984035,17578.75,20585.311
1706,29.834438,3.619,40,400,40197.239,-31100.722,-45735.099,19022.316,1019.2406,290.20404,6.56E-05,1.0923376,17862.075,19967.532
1677,29.635717,9.624,120,1380,107374.18,-41793.984,-46395.776,18802.037,322.70499,290.17073,0.000205711,1.0943008,18519.148,19182.156
1642,29.39673,9.626,90,1070,91527.382,-38213.978,-46227.492,18662.376,345.86847,290.14998,0.000191027,1.0871636,18357.304,19080.615
1701,29.800931,3.618,40,200,39509.591,-29954.684,-45501.154,19021.788,1015.8005,290.14999,6.59E-05,1.0953352,17944.6,20050.713
1710,29.863967,1.617,40,550,41233.624,-31976.593,-45891.911,18951.009,1476.543,290.1642,4.53E-05,1.0955646,17468.46,20509.823
1696,29.762987,5.622,40,0,38585.368,-28837.263,-45278.023,18874.057,711.89984,290.09987,9.45E-05,1.0951353,18171.046,19640.317
1649,29.444586,25.618,120,-1380,106900.18,-26805.12,-43469.087,18762.53,0.014213727,619.60288,0.070909482,-1.4347517,18735.758,18735.758
1684,29.682736,20.627,40,-550,36275.736,-25736.336,-44684.24,18919.184,1.7798875,568.90556,0.15683649,2.475885,18857.373,19010.414
1679,29.650066,25.62,120,1380,107374.18,-41362.399,-46281.887,18815.104,0.000235965,617.33473,0.004144125,-2.968378,18829.525,18829.525
1693,29.740217,16.621,40,-200,37769.565,-27719.431,-45066.815,18815.59,0.77376911,506.23269,0.037272331,0.35252544,18903.536,18903.676
1704,29.819814,25.618,40,200,39462.967,-29926.644,-45503.251,19052.901,0.086112235,673.40379,0.036912061,-0.65461283,19115.328,19122.661
1689,29.714854,25.622,40,-400,36851.468,-26712.363,-44870.409,18874.121,0.13069951,659.78778,0.055667061,-0.50432784,18836.253,18836.253
1654,29.478093,25.621,120,-1000,107374.18,-29064.218,-43911.69,18775.226,0.35778016,629.82579,0.12111664,0.68316115,18763.331,18763.356
1711,29.867945,3.62,40,550,40954.042,-31879.685,-45876.945,18984.06,959.32892,290.15377,7.00E-05,1.0976266,18068.428,20052.915
1688,29.70671,16.623,40,-400,36954.379,-26606.985,-44842.081,18879.374,0.52277706,519.00846,0.092472001,0.27150714,18875,18875.01
1715,29.895251,1.615,65,-810,59125.571,-25784.852,-44257.097,18940.475,1496.2357,290.17662,4.46E-05,1.0942808,17385.607,20493.009
1682,29.669225,8.609,40,-550,36271.542,-25661.055,-44654.761,18871.255,405.97568,290.16338,0.000164621,1.0924935,18460.87,19296.069
1691,29.72948,3.618,40,-200,37821.904,-27790.354,-45082.316,18807.855,992.76089,290.16543,6.73E-05,1.0948118,17815.827,19873.486
1687,29.700507,9.624,40,-400,36825.812,-26648.758,-44864.776,18862.46,509.52187,290.16434,0.00026505,1.5292946,18529.257,19230.328
1721,29.932736,3.617,65,-600,60509.587,-27229.506,-44517.19,18960.715,986.27653,290.11313,6.82E-05,1.092203,17941.711,19976.006
1702,29.805466,9.624,40,200,39365.648,-29895.232,-45496.303,18954.021,345.07742,290.15523,0.000193018,1.0925803,18632.966,19352.085
1662,29.531315,13.607,120,0,107374.18,-34058.53,-44880.03,18806.049,245.643,290.38143,0.000393034,2.4059735,18605.1,19003.941
1720,29.928757,1.617,65,-600,60084.498,-27181.607,-44514.641,18963.661,1328.5696,290.06768,5.04E-05,1.0953962,17564.194,20321.351
1716,29.899228,3.621,65,-810,59213.845,-25936.36,-44285.055,18958.013,876.87872,290.17904,7.66E-05,1.0982779,18029.538,19848.007
1714,29.885991,20.628,40,550,40857.546,-31761.069,-45857.334,18962.141,0.16186568,588.21263,0.10003214,-0.32923231,19096.899,19096.899
1725,29.962265,1.617,65,-300,61669.814,-28784.76,-44829.829,18900.551,1378.7469,290.15294,4.84E-05,1.094834,17473.466,20329.746
1726,29.966242,3.619,65,-300,61602.056,-28870.402,-44839.943,18894.536,982.40506,290.14915,6.83E-05,1.0978482,17988.269,20018.074
1724,29.951619,25.618,65,-600,60766.885,-27143.329,-44497.537,18923.578,0.79233985,628.97044,0.056608553,0.6971257,18818.586,18936.858
1703,29.811668,16.622,40,200,39500.381,-29945.269,-45506.581,19054.773,0.22974402,505.97866,0.12628684,-0.098696525,19060.464,19061.293
1709,29.85332,25.623,40,400,40266.066,-30952.174,-45698.588,18990.486,0.074523083,648.82627,0.036779683,-0.80187541,19006.176,19011.086
1667,29.568703,9.623,120,500,107374.18,-36920.336,-45439.975,18778.318,374.23567,290.20233,0.00017947,1.0957069,18397.931,19172.443
1707,29.838973,9.624,40,400,40057.53,-31002.622,-45711.334,19035.166,312.48855,289.95712,0,0.77175914,18682.473,19415.264
1672,29.60221,9.627,120,1000,107374.18,-39538.373,-45953.46,18846.911,709.50259,290.4706,0.003072807,13.143629,18562.276,19171.653
1730,29.995772,1.617,65,0,62952.811,-30478.9,-45152.335,18858.728,1351.4788,290.13765,4.93E-05,1.0924707,17460.003,20268.735
1708,29.845176,16.62,40,400,40382.051,-31099.694,-45731.522,19006.412,0.67230693,502.78758,0.029814437,0.13351081,18979.445,18979.504
1717,29.903763,9.624,65,-810,59364.326,-26224.822,-44341.054,18942.181,351.53076,290.16224,0.000194643,1.0961808,18585.115,19320.774
1735,30.033716,1.615,65,300,64443.893,-32262.342,-45508.185,18911.034,1471.3159,290.24404,4.55E-05,1.0944808,17447.443,20499.274
1718,29.909966,16.623,65,-810,59963.085,-26101.807,-44298.541,18972.777,1.6567631,493.23517,0.17796729,2.8055713,19088.226,19088.229
1712,29.87248,8.613,40,550,41137.086,-31795.153,-45857.704,18982.156,492.49483,290.18074,0.000170084,1.4622996,18542.683,19397.64
1740,30.067223,1.617,65,600,65464.906,-33870.8,-45824.359,18837.442,1143.4807,290.19362,5.85E-05,1.09158,17646.565,20014.415
1713,29.878402,14.619,40,550,41269.23,-32030.577,-45898.202,18947.724,98.249062,289.79504,1.0003771,5.1966267,18914.491,19175.994
1741,30.071201,3.62,65,600,65612.015,-33809.127,-45811.244,18881.437,899.74363,290.17824,7.45E-05,1.094011,18002.052,19860.019
1694,29.748362,25.622,40,-200,37782.311,-27723.131,-45054.111,18853.605,0.026913045,664.34957,0.066567065,-1.2007478,18849.308,18854.762
1732,30.00484,13.611,65,0,62955.196,-30483.998,-45156.693,18916.792,0.40567312,426.46521,0.071731786,0.19386005,18917.038,18917.295
1731,29.99975,5.621,65,0,62950.057,-30481.695,-45151.8,18835.038,647.38663,290.10545,0.000103933,1.0963881,18150.115,19484.764
1745,30.10073,1.617,65,810,66224.344,-34950.643,-46042.022,18884.674,1304.3678,290.15484,5.13E-05,1.0977476,17656.711,20363.592
1736,30.037694,3.619,65,300,64341.064,-32202.15,-45511.392,18886.963,879.92139,290.11053,7.60E-05,1.0944403,17969.167,19796.318
1748,30.115446,16.621,65,810,66541.711,-35038.3,-46043.42,18831.11,0.60743988,497.51692,0.04170061,0.50605818,18801.379,18801.379
1699,29.78492,30.616,40,0,38593.879,-28830.438,-45281.929,18943.125,0.007113099,639.13527,0.023785638,-1.7069738,19015.449,19015.449
1733,30.01215,21.615,65,0,62961.898,-30485.396,-45155.829,18973.749,2.2604724,567.74129,0.12244382,2.5086899,19071.855,19078.488
1692,29.734014,9.625,40,-200,37727.792,-27775.635,-45080.013,18846.887,294.44107,290.23754,0.000185664,0.92927831,18472.602,19197.933
1751,30.138216,3.617,90,-1070,81694.729,-26118.253,-43881.224,18890.079,877.55095,290.1701,7.61E-05,1.0926773,18001.845,19816.357
1750,30.134238,1.616,90,-1070,83444.103,-26175.526,-43865.888,18838.837,1384.2759,290.19721,4.84E-05,1.0948238,17428.773,20290.782
1723,29.943473,16.62,65,-600,60887.394,-27319.137,-44535.651,18940.129,0.13017966,490.52051,0.032461173,-0.70737674,18981.076,18981.076
1727,29.970777,9.626,65,-300,61561.764,-28847.295,-44842.081,18819.975,354.59679,290.09962,0.000189193,1.0979601,18498.206,19233.4
1729,29.985127,25.617,65,-300,61813.429,-28772.713,-44823.291,18797.526,0.10331752,625.09822,0.077259208,-0.28869119,18871.692,18871.692
1760,30.201251,1.619,90,-300,85872.784,-30485.684,-44716.475,18832.282,1221.0766,290.14476,5.49E-05,1.0961954,17637.725,20164.76
1755,30.167744,1.618,90,-700,84498.175,-28320.203,-44294.265,18840.264,1225.244,290.17181,5.46E-05,1.0961771,17681.487,20213.038
1746,30.104709,3.618,65,810,66467.581,-34883.995,-46007.65,18854.94,933.31865,290.13031,7.18E-05,1.0974725,17997.615,19930.092
1756,30.171723,3.62,90,-700,83983.905,-28203.683,-44281.437,18880.79,962.65744,290.20046,6.93E-05,1.0941833,17905.456,19903.14
1761,30.20523,3.618,90,-300,85998.885,-30472.239,-44709.773,18911.649,941.22446,290.20078,7.07E-05,1.0870712,17818.983,19756.35
1764,30.224113,25.62,90,-300,85804.902,-30528.073,-44725.849,18938.523,0.48957988,654.12037,0.047478415,0.28262329,18953.595,18953.597
1765,30.234759,1.617,90,0,87157.638,-32129.212,-45038.857,18909.226,1361.8488,290.1596,4.93E-05,1.0979901,17548.537,20380.847
1734,30.021683,30.613,65,0,62967.859,-30495.058,-45163.723,18903.92,0.76622781,691.27542,0.043848727,0.37486229,18964.571,18966.954
1737,30.042228,9.626,65,300,64432.257,-32159.308,-45486.517,18854.223,366.84682,290.18011,0.000181901,1.0907181,18448.94,19196.818
1743,30.081938,16.619,65,600,65758.714,-34045.209,-45860.335,18841.708,0.60958867,480.50253,0.040575358,0.32144404,18866.172,18866.172
1749,30.123591,25.621,65,810,66651.242,-35197.744,-46086.591,18840.909,0.24340067,640.58341,0.051340137,0.043112266,18879.224,18879.312
1770,30.272703,1.615,90,300,88196.829,-33832.357,-45377.604,18882.742,1251.0933,290.16308,5.38E-05,1.0975557,17559.188,20153.62
1744,30.090084,25.62,65,600,65961.823,-33861.137,-45811.449,18864.341,0.0008524,627.67094,0.039604171,-2.3682437,18866.815,18868.185
1769,30.26067,30.614,90,0,87157.474,-32118.851,-45041.365,18861.829,0.53866289,656.67469,0.063154375,0.37703957,18836.187,18836.187
1698,29.775387,21.614,40,0,38585.573,-28837.099,-45283.779,18968.587,73.359055,291.99791,0.41052213,16.06226,18850.533,18989.548
1697,29.768078,13.608,40,0,38579.9,-28828.793,-45284.93,18937.477,453.06218,290.36107,#NOM?,7.0876184,18746.111,19111.657
1719,29.918112,25.619,65,-810,59794.555,-25843.893,-44246.612,18930.104,0.043303702,645.386,0.064441455,-0.99889191,18950.202,18950.202
1752,30.14275,9.624,90,-1070,82832.595,-26168.948,-43876.249,18897.941,327.75611,290.18986,0.000203759,1.0936762,18577.27,19249.356
1747,30.109243,9.626,65,810,66597.711,-34851.72,-46006.17,18827.853,345.38721,290.09368,0.000192133,1.0891473,18513.02,19225.555
1722,29.93727,9.626,65,-600,60461.4,-27007.568,-44483.353,18926.783,325.21434,290.1414,0,1.0943488,18538.202,19207.465
1759,30.190606,25.62,90,-700,83849.869,-28199.571,-44287.81,18865.926,4.6886576,618.07569,1.5747332,20.023014,18852.346,18865.038
1776,30.310188,3.62,90,700,90138.052,-35902.166,-45776.337,18885.001,991.45574,290.0633,6.76E-05,1.0945797,17903.093,19959.866
1774,30.295564,25.618,90,300,88398.747,-33790.995,-45365.639,18896.947,0.65836268,598.70298,0.030715266,0.2983707,18956.635,18963.516
1775,30.30621,1.615,90,700,90236.235,-36276.106,-45850.961,18890.439,1345.1539,290.17477,4.98E-05,1.0955205,17603.342,20396.9
1739,30.056577,25.62,65,300,64039.114,-32128.801,-45478.993,18893.354,0.39720767,636.57628,0.11427904,0.4879935,18837.809,18944.524
1754,30.157099,25.617,90,-1070,82397.224,-25996.635,-43852.484,18851.038,0.30775231,638.1618,0.061673113,0.051940393,18879.055,18885.904
1786,30.377203,3.62,120,-1380,106793.03,-26502.473,-43411.69,18976.937,969.33912,290.17724,6.97E-05,1.1054153,18207.454,20213.344
1780,30.339717,1.615,90,1070,92339.864,-38542.446,-46285.546,18920.688,1372.7497,290.17168,4.88E-05,1.0976615,17534.481,20375.146
1728,29.976981,16.619,65,-300,61538.122,-28711.781,-44808.86,18838.096,0.64697609,485.57973,0.077156865,0.58536569,18843.535,18843.546
1781,30.343696,3.618,90,1070,91278.882,-38213.444,-46256.601,18906.989,989.33838,290.26487,7.35E-05,1.1310051,17909.858,19943.223
1785,30.373224,1.617,120,-1380,106309.35,-26521.304,-43431.056,18978.52,1357.1598,290.1499,4.95E-05,1.0987251,17557.979,20368.021
1753,30.148953,16.624,90,-1070,82651.564,-26178.158,-43903.549,18863.55,0.12094005,488.64007,1.0008168,-0.67220668,18828.549,18828.582
1757,30.176257,9.625,90,-700,84123.573,-28273.619,-44296.978,18824.288,516.56143,290.83291,0.005695228,17.76143,18542.201,19144.82
1771,30.276681,3.618,90,300,88549.147,-33890.699,-45388.458,18824.491,916.7678,290.275,7.30E-05,1.0942864,17938.578,19835.755
1762,30.209764,9.626,90,-300,86008.711,-30467.264,-44710.102,18868.003,321.34372,295.83553,0.06934788,77.408312,18611,19221.808
1790,30.406732,1.618,120,-1000,107374.18,-28565.001,-43829.624,19000.007,1291.7855,290.10756,5.23E-05,1.0993026,17686.415,20348.08
1766,30.238737,5.622,90,0,87152.828,-32118.481,-45032.567,18867.081,672.19012,290.16633,9.92E-05,1.0934347,18164.889,19552.536
1795,30.44024,1.614,120,-500,107374.18,-31166.917,-44337.559,18876.404,1451.1667,290.18676,4.61E-05,1.0956892,17452.814,20467.751
1742,30.075736,9.624,65,600,65909.771,-34001.422,-45842.45,18861.972,356.84384,290.18025,0.000187196,1.0946227,18564.577,19308.696
1800,30.473746,1.616,120,0,107374.18,-34057.132,-44898.326,19063.099,1227.841,290.20436,5.48E-05,1.0990411,17712.776,20257.901
1738,30.04843,16.625,65,300,63899.035,-31970.714,-45459.094,18862.013,0.374504,490.495,0.077316062,0.98014106,18956.748,18957.585
1778,30.320925,16.622,90,700,90498.51,-35929.137,-45775.556,18842.562,0.92529862,527.22109,0.11354222,1.3428747,18933.793,18933.793
1806,30.515668,3.62,120,500,107374.18,-36786.26,-45411.976,19041.089,839.89724,290.84941,0.66986994,1.7048974,18048.307,20217.43
1805,30.51169,1.617,120,500,107374.18,-36945.951,-45441.99,18981.066,1336.6166,290.17752,5.09E-05,1.1028039,17715.784,20502.59
1772,30.281215,9.626,90,300,88248.881,-33715.549,-45364.241,18921.644,209.71249,290.02947,0.000222549,0.46354939,18688.781,19336.088
1768,30.251137,21.614,90,0,87160.434,-32123.332,-45040.79,18864.524,4.1815835,607.18031,1.1329672,22.550835,18865.864,18865.873
1789,30.396086,25.617,120,-1380,106416.62,-26239.502,-43361.242,19005.355,0.80291015,664.92274,0.053206019,0.77260497,19016.182,19016.182
1791,30.410711,3.619,120,-1000,107374.18,-28330.112,-43756.439,19009.905,923.90381,290.1537,7.28E-05,1.0992222,18012.546,19926.343
1808,30.526406,16.622,120,500,107374.18,-36702.961,-45399.354,19027.542,0.94656358,512.72649,0.031709784,0.56293496,19073.681,19073.682
1777,30.314723,9.626,90,700,90563.719,-36188.778,-45821.81,18894.966,318.32876,290.16235,0,1.0978796,18597.208,19265.742
1794,30.429592,25.622,120,-1000,107374.18,-29056.283,-43910.621,18893.356,0.42781153,655.79246,0.0441875,0.092060676,18948.263,18948.263
1767,30.243828,13.606,90,0,87158.502,-32124.771,-45037.459,18919.397,159.09812,290.13097,0.00044458,1.0634938,18767.091,19096.576
1788,30.38794,16.621,120,-1380,106496.71,-26623.186,-43429.986,18994.378,0.25357052,525.85956,0.039495823,-0.25369883,19035.121,19035.121
1810,30.545197,1.618,120,1000,107374.18,-39553.092,-45938.782,19062.633,1416.5364,290.12892,4.78E-05,1.103449,17681.061,20618.979
1804,30.499657,30.614,120,0,107374.18,-34061.737,-44896.394,19127.032,0.46627381,721.42167,0.092134743,0.61265133,19098.055,19098.056
1796,30.444217,3.619,120,-500,107374.18,-31257.411,-44346.028,18963.14,899.7981,290.16077,7.42E-05,1.099976,18089.749,19948.059
1815,30.578704,1.617,120,1380,107374.18,-41540.674,-46336.693,19132.832,1376.9275,290.13827,4.92E-05,1.1078701,17760.525,20614.637
1779,30.329071,25.62,90,700,90349.179,-36003.596,-45794.016,18870.125,0.34639826,680.0707,0.028163702,-0.20910593,18844.373,18920.283
1758,30.18246,16.623,90,-700,83728.538,-28304.332,-44325.594,18806.363,0.062269601,506.26125,0.052981387,-0.91092969,18752.566,18752.566
1811,30.549176,3.618,120,1000,107374.18,-39854.301,-46009.994,19038.662,861.03786,290.12342,7.95E-05,1.1094127,18257.116,20036.268
1820,30.612212,1.617,65,-810,59140.249,-26289.044,-44348.413,19047.309,1353.8447,290.13151,4.98E-05,1.1023911,17654.634,20450.851
1782,30.34823,9.626,90,1070,91722.804,-38297.976,-46248.748,18841.08,306.885,290.1927,0,1.0986031,18594.869,19228.1
1809,30.534552,25.618,120,500,107374.18,-36917.581,-45447.951,18963.32,0.71883264,657.64494,0.074815497,0.74158213,18958.608,19241.927
1830,30.679226,1.618,65,-300,61467.363,-28778.88,-44835.914,18991.471,1197.4445,290.15978,5.63E-05,1.1057373,17929.237,20417.227
1825,30.645719,1.616,65,-600,60071.012,-27310.502,-44544.079,19109.231,1197.9121,290.08934,5.64E-05,1.1041065,17945.604,20424.164
1773,30.287418,16.622,90,300,88544.953,-33760.693,-45372.464,18848.612,129.28739,290.18858,0,1.0879517,18822.347,19094.4
1801,30.477724,5.62,120,0,107374.18,-34057.502,-44889.733,19070.811,607.51459,290.21225,0.000111559,1.1066449,18467.799,19732.787
1813,30.559913,16.62,120,1000,107374.18,-39339.952,-45929.655,19123.321,0.20148607,525.22608,0.06760966,-0.22451453,19109.641,19109.641
1814,30.568059,25.62,120,1000,107374.18,-39174.876,-45878.837,19083.534,1.3884571,661.98086,0.022088405,0.42752435,18880.285,18881.543
1803,30.490124,21.614,120,0,107374.18,-34058.119,-44883.155,19064.183,0.040612278,579.34127,0.013087904,-1.1074097,19088.586,19088.586
1818,30.59342,16.621,120,1380,107374.18,-41937.022,-46409.631,19136.922,0.32826707,532.22677,0.053172326,-0.1465287,19159.778,19159.778
1821,30.61619,3.62,65,-810,59118.006,-25993.263,-44298.87,19045.228,849.97248,290.1186,7.94E-05,1.1033076,18253.11,20008.566
1812,30.553709,9.626,120,1000,107374.18,-39469.506,-45945.649,19080.139,319.19717,290.15718,0.000211251,1.1028851,18762.132,19423.767
1835,30.712733,1.618,65,0,62706.861,-30485.272,-45155.912,19147.219,1258.828,290.0797,5.37E-05,1.1035084,17871.645,20469.578
1832,30.687739,9.626,65,-300,61443.27,-28938.694,-44867.654,19098.424,1.1866785,377.03063,0.036852374,1.3925855,19076.656,19076.698
1828,30.660435,16.62,65,-600,59978.914,-27046.833,-44507.775,19088.248,0.38740967,509.25173,0.044944987,0.057411118,19037.084,19037.088
1763,30.215967,16.619,90,-300,85818.635,-30451.846,-44712.733,18857.038,9.01E-05,513.08445,0.076257349,-3.1529999,18822.288,18822.288
1797,30.448751,9.629,120,-500,107374.18,-31484.448,-44387.76,19066.017,355.97301,290.21347,0.000190424,1.1048912,18736.01,19470.242
1784,30.362579,25.62,90,1070,92393.644,-38192.928,-46218.734,19032.097,0.44287472,661.56114,0.064734263,0.62908581,18987.403,19008.223
1798,30.454955,16.62,120,-500,107374.18,-31094.801,-44318.481,19033.371,102.71762,290.14844,0.000519793,0.73655149,18861.938,19095.022
1816,30.582683,3.618,120,1380,107374.18,-42375.843,-46485.653,19113.315,786.84398,290.18524,8.68E-05,1.1106749,18366.764,19991.518
1787,30.381737,9.625,120,-1380,107374.18,-26486.89,-43410.827,18942.239,374.18416,290.17809,0.000275245,1.4051685,18574.11,19244.264
1817,30.587217,9.627,120,1380,107374.18,-41271.864,-46266.14,19112.213,178.34495,289.19419,1.000001,1.7505294,18844.035,19520.187
1829,30.668581,25.618,65,-600,60246.574,-27072.488,-44495.893,19119.227,0.22264034,648.44947,0.060128668,-0.15047735,19135.04,19174.233
1834,30.702088,25.618,65,-300,61411.323,-28804.782,-44857.704,19113.765,2.397301,616.88374,0.6865092,8.1325813,19028.673,19259.115
1792,30.415244,9.625,120,-1000,107374.18,-28532.397,-43818.359,19011.301,380.11731,290.36346,0.000272987,2.2607277,18733.38,19436.872
1843,30.765393,16.62,65,300,64005.523,-32111.738,-45479.281,19166.491,0.79843108,509.14749,0.03031437,0.47398042,19175.172,19175.172
1793,30.421447,16.621,120,-1000,107374.18,-28329.166,-43777.696,18979.072,0.013401569,509.76698,0,-1.3473034,19001.369,19001.369
1845,30.784185,1.615,65,600,65188.488,-33972.888,-45848.74,19149.727,1282.7191,290.13857,5.28E-05,1.1055457,17884.519,20541.208
1826,30.649697,3.621,65,-600,59928.877,-27228.643,-44526.071,19079.279,838.30041,290.11463,8.08E-05,1.1028802,18187.8,19924.897
1807,30.520203,9.624,120,500,107374.18,-36970.126,-45442.894,19099.56,333.02332,290.15744,0.000202329,1.1025002,18767.238,19464.631
1799,30.463101,25.616,120,-500,107374.18,-31243.021,-44331.104,19038.996,0.00026377,652.46761,0.034031646,-2.7019132,19136.545,19136.545
1855,30.851199,1.618,90,-1070,82505.275,-26221.287,-43904.865,19313.858,1299.935,290.22755,5.21E-05,1.1052512,18008.375,20694.403
1838,30.729111,21.615,65,0,62725.609,-30478.653,-45154.39,19189.825,0.25718642,626.90253,0.12839808,-0.16084045,19201.054,19207.633
1840,30.750677,1.618,65,300,64014.24,-32105.283,-45493.753,19222.114,1284.3401,290.28641,5.26E-05,1.1030829,17929.918,20588.042
1823,30.626927,16.622,65,-810,59074.876,-25973.61,-44289.495,19102.604,0.30138507,507.56008,1.0012745,0.11095047,19129.081,19129.081
1849,30.807046,25.619,65,600,65047.915,-33787.089,-45820.042,19276.07,0.181687,652.84286,0.16418262,-0.2674263,19223.407,19391.047
1844,30.773539,25.62,65,300,63810.761,-32024.327,-45473.443,19126.114,0.53018354,630.99524,0.053742107,0.33833678,19128.567,19130.706
1783,30.354432,16.625,90,1070,91084.2,-37949.157,-46198.424,18862.539,280.79081,291.01187,0.019121461,15.261422,18883.034,19084.188
1850,30.817692,1.617,65,810,66366.191,-35225.537,-46101.145,19321.532,1262.8834,290.23821,5.42E-05,1.1133374,18139.014,20759.875
1836,30.716712,5.622,65,0,62711.178,-30479.146,-45161.298,19136.689,629.77766,290.12314,0.000107897,1.1059833,18503.65,19807.35
1846,30.788163,3.619,65,600,65242.801,-33771.712,-45805.652,19181.94,906.39237,290.18358,7.47E-05,1.1059346,18306.071,20186.141
1860,30.884706,1.616,90,-700,83944.927,-28089.096,-44261.989,19292.07,1300.9351,290.17622,5.21E-05,1.1064369,17977.862,20671.744
1851,30.82167,3.618,65,810,65955.574,-35019.428,-46070.967,19281.967,918.71208,290.26667,7.34E-05,1.1009744,18309.978,20209.486
1824,30.635074,25.617,65,-810,58839.944,-25114.885,-44119.197,19118.277,0.43044187,663.89009,0.035143122,0.054320648,19095.551,19193.095
1865,30.918213,1.618,90,-300,85733.691,-30578.274,-44737.32,19342.808,1327.9219,290.1094,5.14E-05,1.1097176,18018.414,20763.364
1839,30.738644,30.613,65,0,62731.077,-30484.573,-45163.723,19206.121,0.043630881,690.2284,0.06863132,-0.86012499,19212.262,19212.263
1854,30.840553,25.619,65,810,66589.405,-35313.277,-46109.697,19364.227,0.86450968,706.41222,0.035581126,0.424272,19444.017,19444.296
1841,30.754655,3.619,65,300,63937.93,-32041.472,-45478.541,19184.767,900.63954,290.25969,7.50E-05,1.1020978,18274.09,20141.9
1848,30.7989,16.622,65,600,65503.389,-33871.046,-45823.578,19271.483,0.24707864,540.40802,0.044079524,-0.27358844,19266.156,19430.632
1822,30.620724,9.625,65,-810,58934.057,-26034.049,-44304.955,19017.419,342.65827,290.26546,0.000197159,1.0999033,18587.128,19295.367
1859,30.87406,25.62,90,-1070,82288.845,-26218.45,-43891.996,19396.132,0.98032373,708.55877,0.032703231,0.5151015,19397.784,19400.347
1831,30.683204,3.619,65,-300,61380.076,-28902.143,-44859.349,19093.283,853.73883,290.14125,7.81E-05,1.1018039,18225.753,20001.803
1819,30.601566,25.621,120,1380,107374.18,-41940.064,-46401.203,19108.719,0.023653059,677.74335,0.069575031,-1.3304341,19088.796,19096.244
1802,30.482815,13.606,120,0,107374.18,-34057.009,-44890.226,19076.507,64.63342,290.24402,0.000833806,0.27018249,18899.586,19267.838
1853,30.832407,16.622,65,810,66404.14,-35029.09,-46057.893,19395.635,0.42067777,552.31044,0.079420865,0.022027459,19410.58,19410.582
1827,30.654232,9.624,65,-600,60237.159,-27199.163,-44513.49,19114.131,354.37221,290.13212,0.000189925,1.1033596,18726.615,19481.224
1875,30.989664,1.615,90,300,88275.935,-33886.711,-45394.009,19225.409,1275.6999,290.25036,5.88E-05,1.1530851,18000.835,20615.145
1872,30.960789,13.607,90,0,86977.471,-32122.428,-45040.173,19280.191,1.1985983,468.10063,0.042497669,1.0531638,19318.262,19318.263
1870,30.951721,1.618,90,0,86977.635,-32115.808,-45040.461,19292.434,1459.1609,290.12652,4.68E-05,1.1108429,17773.186,20799.592
1858,30.865915,16.619,90,-1070,82324.615,-26183.955,-43891.132,19414.007,0.55290769,546.84927,0.055495985,0.4429559,19376.563,19577.619
1864,30.907567,25.619,90,-700,84156.548,-28475.576,-44329.624,19331.279,0.20320513,671.06044,0.06865869,0.52277362,19242.484,19242.546
1842,30.75919,9.625,65,300,63894.512,-32132.665,-45485.243,19213.201,317.98824,290.16764,0.000213241,1.1001566,18921.85,19577.908
1833,30.693942,16.62,65,-300,61280.125,-28751.662,-44831.062,19054.335,0.20161247,518.60736,0.057658981,-0.33337646,19042.232,19042.232
1861,30.888685,3.618,90,-700,84119.668,-28419.166,-44332.789,19297.03,1010.3536,290.24447,6.88E-05,1.1211579,18338.154,20439.411
1880,31.023172,1.616,90,700,90102.774,-36301.063,-45862.226,19182.578,1203.1307,290.15359,5.60E-05,1.1008144,17935.185,20422.542
1878,31.00438,16.622,90,300,88193.129,-33685.576,-45354.785,19203.389,1.4485229,529.10059,0.037188765,1.0661408,19236.135,19236.137
1852,30.826204,9.625,65,810,66353.939,-35168.264,-46078.779,19340.334,1.3181802,386.55073,0.060662959,1.3690729,19357.438,19357.491
1886,31.060657,3.619,90,1070,91678.441,-37890.444,-46169.849,19255.088,365.15104,290.83384,0.83010035,1.1961096,18449.022,20182.685
1866,30.922191,3.621,90,-300,85777.232,-30545.629,-44756.932,19306.311,850.73881,290.09045,7.99E-05,1.1083957,18458.679,20250.604
1885,31.056679,1.616,90,1070,91535.195,-38302.581,-46253.888,19248.155,1186.0747,290.06868,5.71E-05,1.1038898,18001.895,20457.722
1863,30.899421,16.621,90,-700,84054.047,-28282.788,-44297.595,19422.758,0.85782572,541.49538,0.058930315,0.61801223,19284.572,19503.004
1890,31.090186,1.618,120,-1380,106963.04,-27062.499,-43515.999,19216.629,1396.7514,290.2014,4.85E-05,1.1048077,17796.908,20688.89
1873,30.968098,21.616,90,0,86991.985,-32138.298,-45053.412,19300.313,0.28432117,611.52839,0.051238938,-0.12582624,19288.697,19288.697
1893,31.104902,16.621,120,-1380,105796.23,-26340.357,-43428.219,19292.651,0.88871463,552.31807,0.072608583,0.9788895,19285.914,19285.914
1868,30.932929,16.621,90,-300,85514.011,-30386.884,-44701.673,19347.173,0.21568483,535.42687,0.96957655,-0.10484679,19370.061,19370.061
1895,31.123693,1.618,120,-1000,107374.18,-29301.822,-43953.463,19269.84,1253.7233,290.13126,5.40E-05,1.1049744,17975.104,20567.462
1862,30.893219,9.624,90,-700,84091.339,-28314.693,-44301.706,19372.218,264.61187,290.33263,0.000307154,1.2813478,19002.729,19630.887
1889,31.079541,25.618,90,1070,90803.999,-38078.176,-46222.106,19286.317,0.48629354,729.64697,0.043516398,0.19363734,19292.741,19300.744
1874,30.977631,30.616,90,0,86988.408,-32128.883,-45062.046,19180.212,0.097290073,738.074,0.17718773,-0.53709147,19108.864,19109.176
1869,30.941075,25.618,90,-300,85719.506,-30526.511,-44728.521,19321.194,0.3030644,624.79518,2.5197555,2701.6919,19367.661,19367.662
1876,30.993642,3.621,90,300,88216.195,-33763.407,-45361.569,19217.055,948.74413,290.15242,7.13E-05,1.1057687,18304.722,20269.197
1847,30.792697,9.625,65,600,65329.719,-33717.893,-45787.808,19173.95,852.70703,290.53189,0.016019256,8.8738953,18866.968,19517.688
1856,30.855177,3.62,90,-1070,82729.272,-26750.066,-43990.384,19354.726,846.86111,290.07363,8.08E-05,1.1112047,18512.002,20265.281
1898,31.138409,16.623,120,-1000,107374.18,-28472.452,-43817.701,19307.263,0.7873445,555.53738,0.045808035,0.47954427,19342.863,19342.865
1891,31.094165,3.62,120,-1380,106514.6,-26339.781,-43398.369,19300.406,864.14615,290.1864,7.89E-05,1.1092223,18412.564,20188.497
1884,31.046033,25.62,90,700,89763.038,-35764.718,-45768.402,19239.789,0.57087985,705.06422,0.048774558,0.28043579,19234.915,19310.156
1879,31.012526,25.62,90,300,88200.735,-33727.555,-45344.547,19238.349,0.16715748,691.82184,0.056536561,-0.50463322,19254.712,19254.712
1881,31.02715,3.618,90,700,90022.394,-36313.973,-45858.731,19211.517,842.19021,290.14743,8.01E-05,1.1038414,18347.214,20095.23
1903,31.171916,16.621,120,-500,107374.18,-31208.566,-44341.012,19378.128,0.71897213,500.45005,0.006535213,0.86435969,19436.222,19436.222
1837,30.721802,13.606,65,0,62715.207,-30473.884,-45153.691,19145.136,190.45775,290.12032,0,1.0933031,18944.712,19334.298
1905,31.190708,1.618,120,0,107374.18,-34044.921,-44892.036,19345.381,1173.0007,290.20605,5.79E-05,1.1071562,18141.913,20568.865
1877,30.998177,9.626,90,300,88213.604,-33802.548,-45369.422,19181.478,310.07755,290.13906,0.000220942,1.1112062,18900.256,19539.865
1900,31.157201,1.616,120,-500,107374.18,-31169.466,-44322.141,19257.513,1100.1465,290.05996,6.16E-05,1.1052066,18150.617,20437.211
1857,30.85971,9.629,90,-1070,82475.302,-25443.393,-43721.944,19402.404,331.33005,290.2136,0.000333226,1.5599781,19157.275,19790.745
1904,31.180062,25.619,120,-500,107374.18,-31405.137,-44390.433,19360.318,0.60076971,656.49238,0.067034476,0.71541784,19360.113,19362.038
1883,31.037887,16.622,90,700,90104.296,-35801.023,-45754.916,19251.057,1.8215802,551.959,0.049335355,1.4215886,19281.934,19281.934
1894,31.113048,25.616,120,-1380,106632.15,-26496.717,-43419.626,19191.345,0.65306726,699.1938,0.1365312,0.57073663,19268.792,19293.744
1908,31.207086,21.614,120,0,107374.18,-34050.718,-44894.297,19368.806,0.25921247,637.69342,0.079162875,-0.27913919,19380.444,19380.445
1909,31.216619,30.612,120,0,107374.18,-34058.119,-44889.528,19365.106,1.1080359,715.70583,0.046615515,0.92346632,19343.683,19346.842
1896,31.127672,3.619,120,-1000,107227.95,-28554.887,-43839.245,19246.538,757.77746,290.15357,8.96E-05,1.1037405,18536.238,20109.438
1915,31.262159,1.618,120,1000,107374.18,-39628.579,-45978.006,19375.646,1207.5385,290.1519,5.66E-05,1.1113462,18142.636,20648.142
1914,31.251513,25.62,120,500,107374.18,-36852.578,-45418.595,19353.211,0.93733895,664.66597,0.095652181,1.5776531,19314.271,19408.547
1910,31.228651,1.619,120,500,107374.18,-36597.296,-45380.071,19327.641,1231.659,290.06415,5.50E-05,1.105128,18084.948,20651.355
1920,31.295666,1.617,120,1380,107374.18,-42095.109,-46436.109,19329.229,1189.1859,290.20209,5.73E-05,1.109642,18109.682,20571.096
1897,31.132206,9.626,120,-1000,107374.18,-28917.767,-43879.579,19287.791,348.24632,290.16621,0.000194488,1.1072258,19074.675,19787.648
1899,31.146555,25.619,120,-1000,107374.18,-28073.925,-43738.76,19262.143,0.34199081,672.11794,0.076128226,0.21470914,19371.29,19374.336
1867,30.926726,9.625,90,-300,85700.469,-30406.003,-44702.208,19318.65,482.69868,290.18639,0.000726973,1.3930603,19045.021,19738.252
1887,31.065191,9.627,90,1070,91964.07,-38713.484,-46331.102,19295.263,277.12708,290.18936,0.000248197,1.1116742,19012.867,19589.819
1923,31.310381,16.623,120,1380,107374.18,-41886.986,-46410.495,19371.883,1.0042148,558.0132,0.043965095,0.86778986,19333.818,19333.818
1871,30.955699,5.621,90,0,86980.226,-32126.046,-45039.433,19297.341,589.73614,290.14181,0.00011533,1.1099673,18737.614,19966.75
1918,31.276875,16.62,120,1000,107374.18,-39941.711,-46026.933,19335.522,1.1536922,578.64953,0.11760854,1.6017931,19341.717,19341.717
1907,31.199777,13.605,120,0,107374.18,-34034.93,-44890.514,19384.793,2.1674872,453.4292,0.24731797,4.7492591,19575.868,19575.869
1930,31.362681,1.616,120,-1000,107038.33,-28028.904,-43724.493,19388.262,1181.6339,290.0926,5.77E-05,1.1098951,18176.08,20611.324
1931,31.366659,3.621,120,-1000,107374.18,-28552.461,-43847.55,19381.876,372.32278,291.07759,0.82050268,2.2223515,18386.265,20268.472
1901,31.161179,3.621,120,-500,107374.18,-31288.782,-44346.193,19321.13,796.3589,290.17555,8.58E-05,1.1111212,18611.449,20253.611
1916,31.266137,3.62,120,1000,107374.18,-40113.777,-46073.845,19323.014,842.21816,290.1964,8.12E-05,1.1124248,18473.168,20207.459
1911,31.23263,3.619,120,500,107374.18,-36766.648,-45426.037,19337.051,845.01125,290.15657,7.99E-05,1.1116939,18482.657,20227.545
1940,31.429695,1.62,120,0,107374.18,-34043.358,-44910.167,19362.193,1231.3123,290.12386,5.51E-05,1.1053446,18097.558,20647.23
1924,31.318528,25.619,120,1380,107374.18,-41755.212,-46379.946,19408.126,0.53020835,672.26325,0.084163741,0.50839171,19443.547,19549.887
1935,31.396188,1.615,120,-500,107374.18,-31074.861,-44318.934,19302.102,1246.1711,290.16679,5.54E-05,1.1159271,18102.652,20664.803
1933,31.377396,16.621,120,-1000,107374.18,-28800.014,-43888.007,19382.278,0.77474323,547.86217,0.037331584,0.46067586,19488.56,19488.561
1925,31.329173,1.619,120,-1380,106124.29,-26604.52,-43459.63,19411,1221.3056,290.23192,5.59E-05,1.110996,18133.981,20665.999
1906,31.194686,5.623,120,0,107374.18,-34053.39,-44885.252,19360.58,993.35769,290.17931,0.000211381,1.6335699,18866.558,20080.291
1882,31.031684,9.625,90,700,90234.59,-36107.617,-45805.405,19162.966,491.8598,290.18402,0.000288643,1.9195262,18853.162,19457.141
1919,31.285021,25.619,120,1000,107374.18,-39793.121,-46023.397,19352.268,0.28347531,660.53944,0.033441909,-0.2191963,19319.227,19319.228
1921,31.299644,3.619,120,1380,107374.18,-41553.338,-46347.959,19344.61,812.3296,290.07723,8.34E-05,1.1049824,18499.332,20179.496
1892,31.098699,9.624,120,-1380,106704.43,-26241.681,-43355.363,19236.089,192.91605,415.3058,0.31866948,580.51585,18971.497,19546.028
1888,31.071394,16.62,90,1070,91267.286,-37933.327,-46195.957,19323.594,0.4524605,564.8812,0.056486488,0.8831683,19341.965,19341.965
1945,31.467638,1.62,120,500,107374.18,-36580.151,-45374.602,19378.693,1167.4955,290.12127,5.83E-05,1.1080702,18202.146,20611.42
1926,31.333151,3.621,120,-1380,106954.12,-26910.579,-43483.354,19344.506,858.70269,290.04323,7.95E-05,1.1083298,18400.651,20171.561
1913,31.243367,16.624,120,500,107374.18,-37036.815,-45467.851,19330.59,7.6012799,525.39206,0.20100387,13.599947,19240.891,19463.604
1934,31.385542,25.62,120,-1000,107374.18,-28490.583,-43808.162,19389.355,0.28426529,697.14052,0.034173942,-0.33173056,19315.971,19322.535
1955,31.534653,1.619,120,1380,107374.18,-41096.92,-46263.673,19406.066,1061.6881,290.19675,6.54E-05,1.1195285,18345.551,20542.722
1939,31.419049,25.62,120,-500,107374.18,-31385.484,-44382.744,19383.686,0.81303219,686.70775,0.021310991,0.15424801,19409.485,19411.687
1950,31.501145,1.619,120,1000,107374.18,-39330.619,-45912.017,19391.028,1116.2486,290.10375,6.19E-05,1.1080375,18221.436,20544.695
1902,31.165713,9.625,120,-500,107374.18,-31477.211,-44387.349,19353.073,247.57465,290.0096,0.000489861,0.63140728,19145.878,19725.062
1943,31.446073,21.616,120,0,107374.18,-34042.248,-44875.384,19363.873,0.24755416,633.03963,0.067355106,0.17991676,19451.227,19451.227
1948,31.482354,16.623,120,500,107374.18,-36565.802,-45388.417,19277.04,1.0586007,545.28666,0.070972568,0.82968788,19368.522,19382.963
1937,31.404701,9.627,120,-500,107374.18,-31216.008,-44351.702,19408.227,1.6419396,385.77159,0.035792275,0.90366992,19450.96,19450.98
1922,31.304179,9.625,120,1380,107374.18,-41646.997,-46363.295,19337.888,276.93365,290.25141,0.000246463,1.1110639,18992.905,19550.812
1927,31.337686,9.624,120,-1380,106964.57,-26827.116,-43491.453,19303.203,276.65229,290.23976,0,1.1215982,19030.306,19600.119
1949,31.490499,25.623,120,500,107374.18,-36546.519,-45384.717,19387.185,0.52469766,684.92293,0.042221188,0.33531927,19384.293,19403.556
1928,31.343889,16.618,120,-1380,106550.24,-26078.661,-43341.795,19405.351,0.14411323,553.2792,0,-0.44084782,19452.131,19452.131
1938,31.410904,16.619,120,-500,107374.18,-31182.417,-44340.642,19420.631,0.79810284,537.34275,0.09868766,1.2116286,19370.788,19370.788
1912,31.237164,9.625,120,500,107374.18,-36827.745,-45422.542,19253.042,329.56202,290.17626,0.000205063,1.1103151,18980.938,19663.91
1960,31.568161,1.615,15,-290,13105.885,-25508.641,-45076.149,19356.304,1214.5104,290.1057,5.60E-05,1.108944,18174.986,20695.812
1953,31.51586,16.625,120,1000,107374.18,-38648.769,-45793.482,19390.475,0.43317485,562.00649,0.042693813,0.23666002,19440.673,19440.903
1942,31.438764,13.605,120,0,107374.18,-34052.116,-44898.121,19376.724,0.16879538,480.56185,0.94996446,-0.34532913,19379.01,19379.01
1954,31.524006,25.623,120,1000,107374.18,-39003.303,-45867.736,19417.822,0.24974149,701.61925,0.080664249,-0.015032805,19315.545,19339.566
1956,31.538632,3.62,120,1380,107374.18,-41985.456,-46423.323,19421.093,840.40708,290.25469,8.10E-05,1.1099229,18562.966,20305.498
1929,31.352035,25.62,120,-1380,106638.93,-26344.838,-43392.284,19368.443,1.5812205,653.68378,0.079276865,1.4401999,19345.375,19438.999
1970,31.635175,1.615,15,-100,13879.544,-26572.818,-45290.275,19388.76,1181.573,290.19297,5.79E-05,1.1110503,18206.802,20650.854
1961,31.572139,3.62,15,-290,13126.278,-25691.027,-45117.634,19392.243,743.58737,290.15907,9.18E-05,1.1111829,18652.368,20191.208
1964,31.591022,25.619,15,-290,13213.031,-25596.381,-45091.69,19411.255,0.28649202,712.83266,0.034906735,-0.21740918,19332.235,19546.341
1941,31.433674,5.62,120,0,107374.18,-34050.471,-44913.456,19348.415,645.83502,290.2348,0.00010772,1.1204541,18751.513,20088.083
1951,31.505124,3.625,120,1000,107374.18,-39488.378,-45973.196,19380.761,830.37646,290.17524,8.20E-05,1.1094722,18517.416,20237.463
1917,31.270672,9.625,120,1000,107374.18,-39617.191,-45972.784,19313.814,245.13493,289.90464,0.000296317,0.776735,18989.308,19586.207
1966,31.605646,3.618,15,-200,13418.07,-25965.305,-45172.07,19377.691,788.98124,290.16204,8.61E-05,1.1088965,18607.921,20255.573
1959,31.557515,25.618,120,1380,107374.18,-41863.797,-46408.192,19408.729,1.2528087,720.36449,0.02994692,0.66890258,19354.681,19358.319
1947,31.476151,9.628,120,500,107374.18,-36551.288,-45380.605,19378.972,63.728169,301.7122,1.9001293,367.74957,19058.209,19659.751
1944,31.455606,30.614,120,0,107374.18,-34050.554,-44900.793,19376.045,0.50616273,667.41955,0.022520584,-0.051562716,19395.112,19396.15
1975,31.673119,1.618,15,0,14305.699,-27161.872,-45387.307,19439.285,1232.4432,290.0683,5.56E-05,1.1101646,18161.226,20707.431
1952,31.50966,9.619,120,1000,107374.18,-40101.895,-46068.665,19407.497,263.39496,290.16751,0.000251427,1.1099392,19157.44,19694.58
1965,31.601668,1.616,15,-200,13536.769,-26045.396,-45171.001,19390.374,1227.1439,290.10424,5.55E-05,1.1099978,18159.778,20708.798
1980,31.711063,1.617,15,100,14828.023,-27717.663,-45504.855,19353.666,1242.655,290.20909,5.47E-05,1.1085154,18107.828,20693.081
1936,31.400166,3.62,120,-500,107374.18,-31298.896,-44379.208,19390.473,798.99873,289.96055,8.63E-05,1.1172545,18578.917,20236.517
1932,31.371193,9.626,120,-1000,107374.18,-28872.5,-43901,19334.767,285.61642,290.10273,0.000309488,1.1139607,19019.467,19608.502
1963,31.582876,16.622,15,-290,12917.579,-25598.642,-45084.166,19359.061,0.38806298,590.69404,0.050746646,-0.23898967,19339.167,19339.167
1969,31.624529,25.619,15,-200,13383.287,-26068.174,-45197.273,19403.689,1.1989568,692.04485,0.040112448,1.008304,19405.455,19410.767
1983,31.72744,21.617,15,100,14841.632,-27721.857,-45501.319,19424.262,0.30613641,665.34292,0.050711063,0.042706427,19449.311,19454.466
1946,31.471616,3.623,120,500,107374.18,-36451.666,-45352.729,19385.625,833.81462,290.0714,8.17E-05,1.1104584,18578.902,20307.835
1962,31.576673,9.625,15,-290,12854.262,-25573.562,-45094.198,19392.501,346.91049,289.64587,0.001130165,6.2492042,19128.938,19635.486
1968,31.616384,16.622,15,-200,13238.522,-26015.794,-45175.77,19419.985,170.08587,285.40597,0.55731779,65.04936,19319.153,19508.151
1999,31.836378,15.608,25,-400,22380.538,-25443.022,-44885.786,19549.173,1.0738386,562.77271,0.054177979,0.88679841,19545.131,19545.131
1972,31.644244,13.607,15,-100,13827.945,-26603.819,-45303.679,19345.516,154.33218,290.12545,0.000441221,1.1076338,19182.258,19494.49
1981,31.715041,5.621,15,100,14704.883,-27719.842,-45509.788,19395.232,601.81576,290.06755,0.000113749,1.112937,18762.565,20004.798
1978,31.689497,21.615,15,0,14304.836,-27146.084,-45394.913,19415.146,1.1165425,636.27229,0.071322817,1.2220045,19444.171,19455.081
1994,31.805375,25.619,15,290,15661.627,-28779.291,-45721.86,19523.543,0.43773797,682.51015,0.037877769,0.028878131,19478.14,19480.264
1986,31.752985,3.619,15,200,15298.377,-28263.669,-45620.511,19417.525,834.81832,290.13418,8.17E-05,1.1104722,18574.165,20300.563
1985,31.749006,1.618,15,200,15039.147,-28201.914,-45602.585,19422.389,1185.2246,290.18204,5.74E-05,1.1091976,18155.993,20611.35
1990,31.782514,1.618,15,290,15516.943,-28770.04,-45734.893,19415.432,1040.8554,290.28828,6.60E-05,1.1138822,18333.911,20487.089
2000,31.844242,1.617,25,-300,22902.491,-26135.931,-45008.021,19534.05,1279.4781,290.0685,5.35E-05,1.114308,18200.337,20849.552
1989,31.771868,25.62,15,200,15238.513,-28239.37,-45605.71,19421.852,3.2558161,687.56046,0.15176967,4.0238841,19424.447,19432.24
2003,31.858677,14.62,25,-300,22701.769,-26197.974,-45020.849,19515.281,1.3237357,498.97405,0.029455333,0.76137278,19561.483,19561.486
1993,31.797229,16.621,15,290,15644.44,-28788.624,-45714.5,19441.488,0.47507626,581.9653,0.020549111,-0.11290784,19320.219,19520.154
1979,31.69903,30.613,15,0,14339.907,-27154.882,-45393.639,19407.441,0.41165895,723.62002,0.019733175,-0.25572591,19407.615,19410.264
1988,31.763722,16.619,15,200,15351.374,-28288.132,-45615.289,19408.636,0.47892699,549.42802,0.03142595,0.088196727,19431.298,19431.51
1998,31.829899,10.614,25,-400,22307.888,-25479.039,-44895.736,19498.548,0.93585468,435.48622,0.053766416,0.88711402,19435.298,19435.298
2005,31.875525,1.616,25,-150,23528.466,-26997.001,-45178.443,19507.854,1290.1661,290.09611,5.30E-05,1.1139691,18219.561,20898.985
1982,31.720132,13.605,15,100,14785.016,-27752.898,-45517.189,19392.159,133.64645,290.10716,0.000431822,0.99149071,19248.891,19594.625
1958,31.549369,16.621,120,1380,107374.18,-41818.57,-46388.211,19370.633,0.084744993,585.75771,0.04096593,-0.78772814,19357.484,19357.486
1984,31.736974,30.613,15,100,14800.804,-27739.413,-45511.844,19392.146,0.81944019,710.44607,0.069165481,0.70040377,19355.9,19356.382
1957,31.543166,9.624,120,1380,107374.18,-41688.112,-46374.231,19411.072,429.8692,290.39328,0.000373856,2.5853885,19149.147,19657.792
1987,31.757519,9.624,15,200,15151.062,-28233.121,-45612.329,19407.881,563.31704,290.10904,0.000739185,3.2182463,19111.077,19678.155
1991,31.786493,3.619,15,290,15746.364,-28795.038,-45713.39,19422.069,669.21981,290.40704,0.000135458,1.4750263,18688.117,20176.742
2010,31.909033,1.616,25,0,24145.189,-27812.597,-45356.429,19510.54,1284.3025,290.24099,5.32E-05,1.1119558,18176.738,20834.282
1967,31.610181,9.625,15,-200,13512.552,-26018.261,-45168.822,19390.64,178.84714,303.44741,#NOM?,134.90449,19114.117,19729.004
2001,31.84822,3.621,25,-300,22736.141,-26276.051,-45044.86,19526.26,775.77009,290.13102,8.79E-05,1.1154056,18721.708,20321.222
1992,31.791026,9.627,15,290,15359.597,-28676.422,-45682.8,19416.769,542.50079,290.47231,0.003157805,6.7608628,19167.341,19642.871
2013,31.92541,21.614,25,0,24143.051,-27805.649,-45334.844,19583.029,0.39216024,622.82802,0.034902136,0.079939169,19538.01,19556.384
1971,31.639153,5.622,15,-100,13882.627,-26599.42,-45301.952,19382.091,576.77611,290.19858,0.00011668,1.1037614,18731.634,19930.174
1974,31.661086,30.612,15,-100,13808.415,-26600.489,-45292.167,19428.988,0.009336737,742.64924,0.070901269,-1.6572882,19437.367,19446.764
1995,31.816021,1.617,25,-400,22362.982,-25619.405,-44933.603,19561.859,1137.2483,290.2209,6.10E-05,1.1203452,18412.852,20756.32
1973,31.651553,21.616,15,-100,13959.265,-26598.967,-45317.74,19417.679,0.36035604,532.22688,1.6835597,2169.3309,19418.524,19563.536
2009,31.898387,25.618,25,-150,23536.894,-26968.755,-45169.48,19529.295,1.8455656,692.84633,0.048721579,1.5644009,19493.519,19510.683
2015,31.946977,1.613,25,150,24948.985,-28719.469,-45512.79,19580.801,1173.198,290.04731,5.85E-05,1.1153451,18362.469,20785.067
2020,31.980484,1.615,25,300,25420.285,-29593.983,-45704.139,19610.522,1242.282,290.15792,5.73E-05,1.1340992,18376.819,20931.373
1976,31.677097,5.621,15,0,14317.088,-27155.458,-45405.151,19423.989,642.57088,290.27365,0.000108458,1.1114633,18783.729,20124.12
2002,31.852755,8.613,25,-300,22746.748,-26188.682,-45029.113,19520.875,368.8079,290.20702,0.000189744,1.1259039,19176.065,19927.339
2024,32.002508,20.625,25,300,25537.956,-29427.797,-45650.977,19589.974,1.5307296,673.59371,0.10608593,1.6500534,19515.151,19651.839
2018,31.961692,16.621,25,150,24813.594,-28660.14,-45508.473,19630.126,0.3302047,568.79451,0.02515568,-0.29930686,19627.109,19627.114
2023,31.994917,14.619,25,300,25543.178,-29453.082,-45656.651,19593.3,0.48758314,505.37001,0.032796495,0.088091566,19610.939,19610.94
2012,31.918101,13.609,25,0,24144.326,-27817.901,-45344.383,19561.957,0.23583213,478.81587,0.035165904,-0.30982103,19547.818,19547.819
1997,31.824534,6.61,25,-400,22823.386,-25714.915,-44934.343,19568.099,470.03901,290.22381,0.000151578,1.13053,18939.335,19905.665
1977,31.682188,13.606,15,0,14314.333,-27157.472,-45400.094,19428.455,162.87066,290.1103,0.000427753,1.1257828,19251.828,19595.697
2014,31.934943,30.614,25,0,24148.355,-27821.93,-45343.684,19574.865,1.9346869,755.70398,0.14470706,1.775529,19583.08,19583.081
2004,31.866267,20.626,25,-300,22694.45,-26162.78,-45012.873,19485.384,0.22635744,648.42437,0.97389701,0.97931136,19498.777,19498.779
2007,31.884038,9.626,25,-150,23475.962,-27015.873,-45192.874,19424.044,565.6293,291.20694,1.2941766,6.8955833,19216.056,19853.55
2040,32.104777,1.617,40,-200,37817.217,-27694.515,-45056.208,19628.265,1179.8718,290.11502,5.83E-05,1.1180063,18427.871,20876.018
2029,32.032122,15.612,25,400,26061.555,-30079.674,-45781.764,19621.146,0.62390662,549.86578,0.027570791,0.11880773,19621.707,19621.707
2025,32.011766,1.62,25,400,26177.129,-30146.609,-45821.769,19567.434,1178.86,290.13484,5.87E-05,1.1170624,18355.029,20801.345
2019,31.969838,25.621,25,150,24669.897,-28627.742,-45504.402,19638.327,0.17174805,694.29225,0.039701313,-0.55385024,19670.439,19670.439
2032,32.0485,8.614,40,-550,36466.509,-25774.408,-44678.895,19606.719,1.5921669,393.66096,0.022214905,1.0002544,19679.086,19679.086
2016,31.950955,3.617,25,150,24834.275,-28721.155,-45521.424,19629.548,890.87773,290.07014,7.72E-05,1.1180554,18672.896,20521.043
1996,31.819999,3.62,25,-400,22590.676,-25690.287,-44930.601,19498.711,818.69711,290.19218,8.31E-05,1.1085255,18587.483,20300.022
2035,32.07127,1.618,40,-400,36998.824,-26699.987,-44869.546,19650.41,1138.2028,290.08226,6.02E-05,1.1151024,18479.308,20849.773
2028,32.025644,10.615,25,400,25959.836,-30067.257,-45797.059,19562.226,0.91604697,438.83104,0.04222757,0.69954756,19579.222,19579.222
2039,32.09413,25.622,40,-400,37209.374,-26761.084,-44866.544,19629.774,1.7810732,715.21433,0.11537286,2.5300924,19684.363,19684.364
2011,31.91301,5.62,25,0,24148.643,-27817.737,-45346.356,19505.21,573.3405,290.12116,0.000118824,1.1143987,19074.718,20271.029
2048,32.154663,21.614,40,0,38814.666,-28812.512,-45278.434,19652.848,0.60419885,641.37411,0.028086211,0.048584606,19616.08,19616.081
2030,32.039987,1.618,40,-550,36228.248,-25706.158,-44673.838,19614.996,1042.7307,290.14812,6.58E-05,1.1161813,18580.087,20742.206
2021,31.984462,3.617,25,300,25433.319,-29493.868,-45670.507,19583.298,815.50661,290.14261,8.44E-05,1.1174753,18768.882,20451.846
2027,32.020279,6.613,25,400,25895.122,-29981.245,-45765.524,19587.816,298.97169,288.15835,0.002575318,3.5638973,19124.335,20061.736
2049,32.164196,30.615,40,0,38789.298,-28797.505,-45235.716,19638.649,0.52850849,700.58156,0.035080073,0.20875589,19643.113,19647.745
2033,32.054422,14.618,40,-550,36976.828,-25750.315,-44664.834,19666.079,0.49181539,541.59581,0.048280844,0.25179466,19650.623,19650.68
2057,32.218249,9.624,40,400,40718.618,-31201.741,-45744.719,19671.463,1.1389753,404.42445,0.031367393,1.1996538,19693.999,19694.001
2041,32.108756,3.618,40,-200,38140.011,-27698.298,-45035.28,19504.1,878.36787,290.12855,7.97E-05,1.1252164,18739.801,20554.35
2006,31.879503,3.621,25,-150,23357.181,-26977.266,-45181.28,19507.694,769.02751,290.10811,8.92E-05,1.1161044,18750.67,20341.492
2008,31.890241,16.622,25,-150,23485.254,-26984.461,-45184.939,19529.322,0.037792065,542.85496,0.045161872,-1.2470525,19527.965,19527.965
2017,31.955489,9.623,25,150,24890.479,-28678.19,-45516.901,19587.093,245.06533,289.86572,0.000324065,1.4910044,19302.993,19909.159
2036,32.075248,3.619,40,-400,37228.739,-26512.503,-44825.882,19646.044,844.05069,290.04827,8.34E-05,1.1280811,18768.814,20516.762
2060,32.243243,1.617,40,550,41408.075,-31910.645,-45867.694,19698.36,1191.3371,290.08282,5.86E-05,1.1251301,18572.588,21038.483
2038,32.085986,16.622,40,-400,37310.969,-26645.263,-44847.261,19640.955,0.004980784,579.76418,0.009256178,-1.8660343,19635.421,19635.437
2056,32.213714,3.619,40,400,40248.797,-31010.228,-45699,19652.117,810.8912,289.98625,8.56E-05,1.1229343,18855.411,20537.973
2044,32.127639,25.619,40,-200,37934.847,-27674.986,-45047.039,19662.55,2.0327275,725.51334,0.071089777,1.820754,19680.769,19681.817
2045,32.138284,1.618,40,0,38802.455,-28825.751,-45270.54,19620.503,1274.0207,290.1768,5.45E-05,1.1225109,18364.466,20998.584
2059,32.232597,25.62,40,400,40485.044,-30977.254,-45694.806,19693.384,0.27564433,710.63833,0.028627141,-0.16437088,19677.718,19743.716
2031,32.043966,3.618,40,-550,36703.907,-25813.262,-44677.539,19613.821,759.85544,290.03484,9.02E-05,1.1149954,18833.038,20412.8
2065,32.274526,1.617,65,-810,59785.345,-25935.99,-44265.073,19672.595,1242.231,290.13557,5.54E-05,1.1168354,18450.318,21014.137
2042,32.11329,9.625,40,-200,37870.831,-27683.168,-45048.519,19591.781,289.97323,290.17737,0.000235943,1.1119656,19343.881,19950.493
2022,31.988996,8.614,25,300,25610.976,-29398.975,-45637.204,19611.124,354.5887,289.97522,0.000196161,1.1249679,19268.121,20004.172
2046,32.142263,5.621,40,0,38801.715,-28818.967,-45260.22,19646.149,630.21865,290.13069,0.000109638,1.1202944,19031.019,20331.466
2047,32.147353,13.609,40,0,38815.077,-28817.734,-45277.077,19644.691,168.84722,289.23171,0.026041583,28.706473,19502.446,19808.099
2026,32.015745,3.618,25,400,26042.518,-30086.499,-45787.438,19578.748,790.67695,290.16838,0.0001089,1.11238,18744.055,20381.965
2054,32.19909,25.618,40,200,39780.786,-29955.63,-45494.864,19604.106,0.25091009,682.69649,0.1725131,-0.37734764,19618.578,19618.584
2073,32.322749,16.62,65,-600,60646.87,-26986.969,-44467.564,19699.27,1.105709,559.53346,0.035614291,0.49026791,19679.232,19696.374
2050,32.176229,1.616,40,200,39772.439,-30039.833,-45519.574,19627.095,1178.3484,290.12972,6.09E-05,1.1361426,18436.731,20848.148
2075,32.34154,1.618,65,-300,61936.405,-28817.898,-44836.119,19652.275,1279.6309,290.23162,5.39E-05,1.119429,18356.471,20998.357
2034,32.062012,20.626,40,-550,36739.389,-25750.233,-44667.918,19640.663,2.7028002,616.68362,0.13814644,3.3889097,19668.663,19686.873
2078,32.356256,16.622,65,-300,61835.138,-28541.77,-44770.911,19661.157,1.283893,540.58373,0.016834734,0.33381212,19665.313,19665.314
2037,32.079783,9.625,40,-400,37205.139,-26711.91,-44863.008,19640.461,262.37066,290.23767,0.00026174,1.1245176,19381.201,19923.576
2079,32.364402,25.62,65,-300,61911.16,-28760.255,-44810.628,19624.944,0.53303098,697.38865,0.039428421,0.31179544,19639.977,19720.538
2070,32.308033,1.616,65,-600,60765.734,-27246.034,-44523.769,19665.459,1257.239,290.18877,5.47E-05,1.1171207,18355.022,20955.857
2058,32.224451,16.621,40,400,40221.209,-30950.694,-45677.661,19651.554,1.7399065,564.64315,0.45253903,3.3803347,19686.702,19686.702
2051,32.180206,3.619,40,200,39508.358,-29891.244,-45483.886,19621.948,843.54452,290.10859,8.16E-05,1.1165841,18760.532,20507.084
2066,32.278504,3.617,65,-810,59709.2,-25712.942,-44222.971,19624.335,862.00748,290.1609,7.97E-05,1.1245221,18823.461,20605.115
2076,32.345518,3.619,65,-300,61699.376,-28738.464,-44817.535,19619.528,746.58725,290.13743,9.23E-05,1.1181449,18896.219,20435.711
2064,32.265267,20.626,40,550,41303.314,-31940.577,-45888.704,19669.172,2.6124349,676.55252,0.35521627,4.4329465,19608.304,19711.05
2062,32.251756,8.613,40,550,41318.198,-31964.506,-45896.681,19646.898,1025.4266,289.85128,0.005824282,9.3600656,19349.044,20024.845
2063,32.257677,14.619,40,550,41061.723,-32010.39,-45885.292,19688.111,1.4173381,517.19197,0.034900901,0.99156903,19563.423,19829.042
2077,32.350053,9.625,65,-300,61947.876,-28879.941,-44837.024,19648.955,1.8278336,383.34941,0.02374329,0.93558916,19672.409,19672.409
2055,32.209736,1.617,40,400,40591.326,-31052.494,-45699.657,19650.569,1151.1789,290.06777,5.99E-05,1.1202913,18531.7,20923.936
2080,32.375047,1.616,65,0,63100.949,-30481.778,-45155.87,19633.624,1070.4105,290.16258,6.44E-05,1.1186229,18585.162,20791.464
2052,32.184741,9.625,40,200,39513.744,-29911.843,-45492.315,19639.097,539.96242,290.85684,0.001326684,8.3218253,19381.768,19965.343
2084,32.400958,30.614,65,0,63108.884,-30470.677,-45162.243,19643.014,0.59114609,746.22418,0.044681416,0.21749298,19687.083,19687.695
2061,32.247221,3.618,40,550,41369.509,-32019.476,-45902.272,19665.245,831.74583,290.17345,8.24E-05,1.1154018,18806.639,20538.856
2053,32.190945,16.617,40,200,39820.914,-30024.456,-45513.941,19627.369,0.028343373,564.38902,0.015368537,-1.2570565,19630.759,19630.776
2069,32.297387,25.618,65,-810,59884.268,-25929.247,-44280.902,19669.75,0.58259687,711.44861,0.037331786,0.23956709,19695.622,19711.357
2043,32.119493,16.62,40,-200,37961.654,-27706.027,-45052.795,19664.41,0.008220868,553.94204,0.060976268,-1.6313372,19654.389,19654.389
2072,32.316546,9.625,65,-600,60498.363,-27289.082,-44542.969,19684.1,212.15287,305.16844,0.10500166,41.409183,19380.414,20018.273
2081,32.379026,5.621,65,0,63102.799,-30468.785,-45142.755,19664.983,539.56361,290.14227,0.000127862,1.1189356,19126.75,20243.654
2071,32.312011,3.62,65,-600,60497.129,-27132.886,-44507.281,19666.77,769.98947,290.20599,8.95E-05,1.1204194,18950.879,20548.323
2068,32.289241,16.62,65,-810,59619.733,-25559.995,-44189.668,19634.024,0.89983076,590.48988,0.073831427,0.79817184,19577.05,19577.051
2082,32.384116,13.609,65,0,63115.792,-30456.245,-45161.791,19657.458,41.601705,495.89617,0.12399817,106.42864,19534.549,19836.371
2067,32.283039,9.622,65,-810,59165.329,-25626.436,-44212.775,19668.112,503.5065,292.98537,0.015006818,16.402731,19416.9,19990.433
2074,32.330894,25.619,65,-600,60395.822,-27070.227,-44496.55,19653.424,0.22878531,712.2027,0.032322721,-0.23356653,19691.913,19692.834
2083,32.391425,21.614,65,0,63077.637,-30440.622,-45179.717,19643.759,0.85677591,618.93142,0.90755647,0.57324703,19627.279,19627.286


==> anc/data_Air_1mbar_2.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
26,9.6548461,3.613,15,200,15560.607,-28446.014,-45657.967,1153.5564,181.046,290.03817,0.000119832,0.31625998,973.01389,1347.2992
16,9.5803583,5.613,15,0,14557.98,-27137.162,-45396.064,1161.7474,131.85269,290.02476,0.000163925,0.31392806,1026.879,1300.7169
2,9.4819006,9.622,15,-290,13259.449,-25388.545,-45063.074,1419.8306,50.785102,289.96777,0.00042808,0.31666025,1367.7859,1471.5171
11,9.5431158,5.617,15,-100,14121.217,-26555.92,-45288.137,1161.8025,130.26441,290.03971,0.00016681,0.31702209,1034.1104,1302.7987
27,9.6592403,9.617,15,200,15570.845,-28460.404,-45663.558,1147.117,54.962349,290.03556,0.000393322,0.31437927,1090.2821,1204.4351
5,9.5064736,1.614,15,-200,13633.636,-25913.582,-45159.324,1175.927,276.7214,289.845,7.92E-05,0.32116515,894.06148,1463.9486
30,9.6838133,1.608,15,290,16011.103,-28999.914,-45752.696,1152.0633,247.3874,290.08526,8.77E-05,0.31666575,899.31431,1409.6352
6,9.5103119,3.615,15,-200,13640.954,-25881.8,-45125.898,1184.8284,187.56739,289.8241,0.000117316,0.32339503,1013.8405,1399.806
10,9.5392783,1.613,15,-100,14134.908,-26518.958,-45239.293,1168.2481,231.54537,289.71383,9.40E-05,0.31757256,935.61331,1412.2352
20,9.6137672,1.61,15,100,15042.395,-27788.997,-45534.663,1166.2685,250.74254,289.9938,8.65E-05,0.31631274,911.8249,1430.8014
15,9.5765208,1.61,15,0,14542.932,-27148.304,-45399.395,1169.832,283.82064,290.01895,7.74E-05,0.32153993,885.19727,1471.3078
9,9.5287733,25.614,15,-200,13648.108,-25884.144,-45126.35,1158.1933,0.061849608,642.48847,0.22464759,0.016200616,1153.9818,1154.3717
1,9.4775075,3.613,15,-290,13275.073,-25438.335,-45068.378,1429.9335,180.86611,290.36375,0.000120705,0.31883267,1251.9054,1625.1047
0,9.4736672,1.621,15,-290,13469.793,-25684.325,-45113.399,1437.0937,281.34898,290.01881,7.73E-05,0.31777201,1159.448,1744.0773
21,9.617605,5.617,15,100,15025.456,-27742.743,-45522.041,1162.1022,129.90643,290.10624,0.000167498,0.31703949,1034.6443,1303.4264
31,9.6876508,3.613,15,290,15928.092,-29004.848,-45778.516,1147.4095,146.76079,290.01021,0.000147634,0.31484667,992.52021,1295.4697
7,9.5147056,9.619,15,-200,13690.991,-25929.535,-45144.112,1165.4838,56.597541,289.80348,0.000381841,0.31405412,1105.2225,1222.5654
25,9.6510086,1.61,15,200,15560.977,-28424.757,-45645.139,1157.5333,267.20798,290.09414,8.12E-05,0.31622748,886.38803,1436.8746
32,9.6920453,9.616,15,290,15972.167,-29052.089,-45798.251,1141.1777,47.766558,290.09354,0.000453557,0.31464116,1088.326,1187.9165
36,9.7217083,3.612,25,-400,22365.12,-25161.056,-44850.674,1147.4215,171.47292,290.10495,0.000125962,0.31315138,978.38569,1334.0285
38,9.7313269,10.609,25,-400,22635.327,-25445.037,-44890.309,1139.326,42.280955,290.05639,0.00051234,0.31509697,1093.4745,1181.6568
18,9.5924831,21.606,15,0,14569.657,-27137.819,-45405.397,1161.0937,0.14396054,411.79289,1.0869774,1.9314285,1155.1764,1155.1771
37,9.7261025,6.602,25,-400,22359.857,-25098.973,-44825.964,1147.4489,95.745593,290.2248,0.000225938,0.31418745,1049.927,1247.5983
47,9.7842067,9.617,25,-150,23548.077,-26884.387,-45172.81,1134.111,58.251362,290.12045,0.000370838,0.31319173,1074.573,1194.3462
45,9.7759753,1.609,25,-150,23554.903,-26860.869,-45169.068,1147.4212,267.33466,290.06562,8.13E-05,0.31655441,887.34144,1442.1535
42,9.7536203,8.606,25,-300,22956.311,-25958.397,-44984.421,1141.4203,56.181588,290.09784,0.000385538,0.31541657,1085.8321,1200.8952
35,9.7178678,1.621,25,-400,22749.297,-25733.622,-44943.47,1150.8945,256.14693,290.04208,8.46E-05,0.31522707,891.84124,1420.1891
46,9.7798122,3.615,25,-150,23556.835,-26868.722,-45164.998,1142.8442,183.63732,290.07642,0.000117833,0.31472357,960.56588,1341.0907
41,9.7492264,3.611,25,-300,22846.616,-25923.861,-45002.018,1154.0601,178.9249,290.10321,0.000121437,0.31694621,972.72438,1340.6191
19,9.6018744,30.607,15,0,14563.859,-27141.026,-45404.164,1149.9709,0.078916784,733.01614,0.83664764,0.72831318,1148.1633,1148.6549
40,9.7453889,1.61,25,-300,22927.366,-25948.406,-44984.955,1152.7055,269.93439,290.05783,8.05E-05,0.31808396,891.94026,1451.1507
50,9.8087792,1.609,25,0,24293.203,-27803.758,-45340.641,1141.9258,274.01888,289.98523,7.91E-05,0.31559348,867.60452,1435.0116
51,9.8126169,5.612,25,0,24296.327,-27807.047,-45361.24,1133.7722,128.05915,290.13359,0.000168869,0.31445459,1000.4573,1265.371
17,9.5853081,13.622,15,0,14533.599,-27100.734,-45421.761,1156.2322,24.740554,290.09699,0.000870723,0.30909582,1127.6375,1178.716
14,9.5646267,30.612,15,-100,14073.606,-26526.975,-45284.972,1151.4952,0.064746141,703.24646,0.31963658,0.21539995,1147.5601,1148.3288
55,9.8460206,1.611,25,150,25007.327,-28747.592,-45542.393,1140.5006,276.68941,290.10361,7.85E-05,0.31555303,868.68173,1442.8233
60,9.878825,1.609,25,300,25772.393,-29693.81,-45737.73,1141.957,278.6319,290.10913,7.82E-05,0.31745688,863.59527,1437.1421
56,9.8498583,3.611,25,150,24936.199,-28712.685,-45513.818,1137.4708,186.51318,290.02966,0.000116222,0.31545718,944.71899,1330.6244
57,9.8542522,9.617,25,150,25056.418,-28755.979,-45543.133,1134.5319,60.408256,290.08418,0.000356222,0.31147522,1067.0056,1191.4893
61,9.8826628,3.611,25,300,25776.711,-29735.09,-45732.426,1137.86,185.78283,290.03381,0.000116519,0.31461144,950.68676,1334.6062
24,9.6391167,30.606,15,100,15081.825,-27807.992,-45532.731,1144.5063,0.015889092,702.52578,0.50767624,-0.42268659,1140.8184,1141.0806
49,9.7982744,25.611,25,-150,23601.116,-26830.897,-45166.19,1129.6636,0.095427904,556.49127,0.66067874,0.9917665,1125.5969,1126.5648
53,9.8247356,21.607,25,0,24305.414,-27806.595,-45346.11,1127.0227,0.24399942,389.57523,1.5230433,3.0551177,1127.6768,1127.6768
62,9.8870564,8.607,25,300,25747.19,-29660.137,-45723.463,1134.4085,60.496818,289.99256,0.000357262,0.31356613,1070.6877,1194.4739
22,9.6225558,13.6,15,100,14983.478,-27781.761,-45525.33,1159.2163,28.289291,290.00085,0.000765588,0.31384202,1125.6789,1182.907
66,9.9132428,3.61,25,400,26416.088,-30389.146,-45853.51,1154.6362,186.90142,290.08977,0.000115705,0.31452247,960.94105,1348.8468
12,9.5480669,13.604,15,-100,14119.983,-26507.939,-45286.904,1156.7779,27.072887,290.08937,0.000800936,0.31552275,1123.5785,1178.9669
33,9.6981069,16.613,15,290,15904.492,-29016.812,-45733.618,1139.6709,11.655847,290.05121,0.001895638,0.32254935,1127.3164,1151.8452
29,9.6733081,25.613,15,200,15481.79,-28416.945,-45644.193,1138.0842,0.04067774,581.60646,0.35715422,-0.024616158,1134.9535,1135.7131
4,9.4959689,25.613,15,-290,13242.839,-25463.004,-45093.088,1287.5801,3.78E-05,647.7716,0.03886646,-2.8518308,1286.8442,1286.8932
65,9.909405,1.609,25,400,25994.085,-30239.734,-45827.073,1154.3152,252.00865,290.04084,8.60E-05,0.31586378,897.48567,1417.1406
67,9.9176358,6.607,25,400,26379.62,-30259.552,-45827.237,1156.9224,99.270919,290.03146,0.000218624,0.3165711,1055.1023,1259.5947
52,9.8175669,13.601,25,0,24287.652,-27800.838,-45364.858,1129.59,28.230918,290.16845,0.000764561,0.31201936,1101.7012,1159.1675
43,9.7594014,14.613,25,-300,22878.357,-25840.809,-44971.84,1137.7878,20.829012,290.13038,0.001035296,0.31198251,1117.7271,1160.6567
76,9.9725936,3.612,40,-400,36918.814,-26261.168,-44778.681,1181.6582,184.60155,290.09582,0.000117864,0.31759113,998.63414,1382.083
71,9.9420136,3.612,40,-550,36509.515,-25446.64,-44630.339,1176.9568,160.86327,290.13095,0.000134828,0.31754299,1015.0546,1348.107
70,9.9381731,1.621,40,-550,36920.87,-26108.549,-44766.347,1181.9525,272.23802,290.04528,8.01E-05,0.31938442,920.09581,1484.1264
77,9.9769872,9.618,40,-400,37206.29,-26394.01,-44846.11,1173.2487,59.996181,289.99315,0.000364736,0.32097996,1119.0912,1242.2017
68,9.9228619,10.606,25,400,26298.993,-30437.497,-45860.705,1158.6062,42.116326,290.15086,0.000512944,0.31248372,1113.3508,1200.0431
80,10.00156,1.61,40,-200,37884.152,-27544.199,-45057.523,1175.9083,287.87205,290.11336,7.58E-05,0.32050554,898.74814,1495.9286
81,10.005398,3.612,40,-200,37890.895,-27505.263,-45029.031,1166.0839,196.87459,290.07456,0.000110153,0.31518797,973.62831,1380.8868
72,9.9464075,8.606,40,-550,36400.273,-25245.589,-44600.407,1176.7127,71.313667,290.06031,0.000309377,0.32228094,1104.2455,1251.0979
28,9.6653025,16.614,15,200,15502.019,-28434.995,-45664.257,1141.3836,24.723913,290.00614,0.004064811,0.90856076,1124.2029,1153.7466
63,9.8928378,14.61,25,300,25873.783,-29834.917,-45748.214,1133.7806,21.925135,290.07726,0.00098206,0.31158352,1108.2198,1154.0025
54,9.8341283,30.606,25,0,24302.782,-27800.057,-45341.217,1124.642,0.46294176,717.8354,0.03541638,0.1208639,1122.7292,1123.9981
75,9.9687556,1.611,40,-400,37188.323,-26383.813,-44794.716,1189.6106,274.38074,290.19458,7.92E-05,0.31694518,912.26026,1482.7296
8,9.5207686,16.613,15,-200,13652.59,-25901.823,-45150.69,1160.0014,14.000944,289.84927,0.001541981,0.31364666,1142.8657,1172.0535
59,9.8683197,25.613,25,150,25018.634,-28786.815,-45555.303,1128.4969,0.073313578,550.0698,0.13591878,-0.26614096,1124.9798,1124.9798
85,10.034365,1.609,40,0,38854.136,-28806.879,-45257.712,1170.2809,291.62362,289.99101,7.49E-05,0.32073103,883.44714,1490.6135
86,10.038203,5.614,40,0,38865.731,-28805.235,-45277.859,1158.9566,131.11836,290.00955,0.000168512,0.32397706,1031.7756,1300.6385
91,10.075444,3.611,40,200,39805.331,-30080.989,-45525.165,1159.2998,185.02483,290.12493,0.000117995,0.31924629,969.81539,1352.124
82,10.009792,9.618,40,-200,38024.108,-27544.734,-45034.705,1158.1876,62.512634,290.07189,0.000345526,0.31331246,1094.4509,1225.4683
92,10.079838,9.619,40,200,39829.425,-30103.068,-45528.372,1149.839,58.579344,289.9959,0.000372483,0.31893372,1093.354,1213.6864
96,10.108248,3.612,40,400,40930.566,-31321.715,-45763.715,1164.0745,187.22166,290.08054,0.000116123,0.31715203,974.40635,1360.5027
34,9.7061128,25.61,15,290,16081.944,-29031.942,-45775.926,1135.2835,0.44859927,661.48803,7.07189,12.194461,1130.8358,1133.5178
44,9.7668517,20.637,25,-300,23392.91,-26613.275,-45116.236,1132.8622,0.014991724,390.95714,0.6565785,-0.27824435,1129.5888,1129.6738
95,10.10441,1.61,40,400,40689.961,-31285.533,-45775.967,1166.5759,280.46063,290.1162,7.76E-05,0.31874787,883.70335,1465.3573
100,10.137215,1.61,40,550,41626.355,-32210.743,-45943.552,1175.8218,276.33226,290.03146,7.90E-05,0.31885136,903.08743,1476.0035
90,10.071606,1.61,40,200,39688.195,-30061.789,-45529.811,1165.2675,272.72462,290.03477,7.95E-05,0.31624272,890.72087,1459.0872
101,10.141053,3.613,40,550,41841.304,-32184.964,-45934.342,1163.0906,182.20556,290.04453,0.000119258,0.3153309,974.19207,1351.5756
102,10.145446,8.607,40,550,41699.622,-32405.874,-46006.704,1160.0749,67.218169,290.11489,0.000322569,0.31573684,1088.3748,1227.5343
13,9.5552356,21.608,15,-100,14132.606,-26554.604,-45293.4,1161.1032,0.003078777,391.82431,0.58001958,-1.246271,1158.7323,1158.7727
39,9.7376644,15.602,25,-400,22296.211,-25233.377,-44854.004,1140.2993,15.584538,290.02296,0.001378584,0.31576391,1121.3819,1153.8706
74,9.9596381,20.617,40,-550,36540.639,-25375.635,-44616.688,1172.889,0.016052625,392.26336,0.71368341,-0.37425739,1170.1509,1170.1825
97,10.112642,9.618,40,400,40674.831,-31241.541,-45772.966,1158.382,58.196092,290.34216,0.000373126,0.31573931,1097.3011,1217.305
105,10.169051,1.618,65,-810,59540.874,-26325.595,-44343.849,1167.8704,269.56753,290.00157,8.08E-05,0.31876383,897.82135,1458.5019
69,9.9291983,15.603,25,400,25998.731,-30260.127,-45830.403,1163.3023,16.23657,290.13318,0.001348896,0.31627715,1145.1136,1177.7147
58,9.8603144,16.614,25,150,24962.43,-28758.24,-45525.988,1126.2544,14.264733,289.89898,0.001534317,0.31945293,1111.7955,1140.4167
112,10.210102,9.618,65,-600,60650.776,-26683.336,-44422.996,1153.2715,53.281486,290.20849,0.00040802,0.3156188,1101.0323,1210.402
106,10.172891,3.613,65,-810,59114.388,-25526.609,-44211.747,1164.6553,166.90655,290.13772,0.000130167,0.31699077,1002.8458,1347.1744
111,10.205708,3.612,65,-600,60234.034,-26573.518,-44415.636,1161.8527,170.25341,290.15926,0.000127897,0.31682703,986.12173,1338.0197
107,10.177286,9.638,65,-810,60158.999,-27317.328,-44550.082,1157.9125,54.9273,290.22179,0.000394019,0.31444572,1102.5948,1215.8497
117,10.242912,9.619,65,-300,61875.513,-28604.717,-44785.753,1155.1681,57.065321,289.97681,0.000378599,0.31416263,1093.9089,1212.2527
115,10.234681,1.611,65,-300,61879.296,-28564.342,-44800.514,1161.2606,256.68771,290.03876,8.48E-05,0.3180494,912.21173,1444.5357
110,10.201865,1.629,65,-600,61179.845,-28156.154,-44713.062,1167.272,251.60746,290.00561,8.67E-05,0.31970055,926.60061,1446.7731
116,10.238519,3.611,65,-300,61827.696,-28579.637,-44805.694,1160.2196,177.38361,290.07869,0.000122315,0.31590481,986.55715,1354.5136
120,10.267486,1.609,65,0,63065.755,-30428.78,-45157.885,1155.9088,276.34392,290.06319,7.86E-05,0.31654213,889.09292,1463.5939
104,10.158683,20.617,40,550,41336.741,-32171.273,-45956.092,1155.4788,0.1115938,397.16152,1.8180292,1.8044311,1150.2827,1150.2829
125,10.304726,1.611,65,300,64351.178,-32312.954,-45506.54,1155.6493,269.6519,289.95858,8.07E-05,0.3196655,896.24343,1455.999
94,10.093906,25.611,40,200,39855.533,-30068.861,-45547.368,1151.0988,0.048600682,551.17494,0.16346493,-0.19495058,1151.1818,1151.1819
89,10.059714,30.606,40,0,38857.755,-28798.163,-45282.258,1146.2605,0.033059621,703.49021,1.0003015,0.28490718,1141.4715,1142.0133
64,9.9002869,20.618,25,300,25762.937,-29685.012,-45719.228,1137.5863,8.8465395,277.7044,4.300506,194.80495,1126.6447,1140.9614
124,10.292834,30.606,65,0,63053.132,-30435.112,-45149.58,1144.6071,0.43518028,717.73988,0.028833021,-0.04567119,1140.822,1142.9255
121,10.271323,5.616,65,0,63064.192,-30428.739,-45173.797,1150.8836,125.36722,290.1026,0.000173733,0.31625129,1022.1064,1282.1461
109,10.19136,25.61,65,-810,58990.179,-25280.907,-44147.484,1153.638,0.017713302,597.24996,0.3325966,-0.49036142,1152.3047,1152.3115
114,10.224171,25.63,65,-600,61143.13,-27984.129,-44711.006,1150.986,0.055587711,603.26565,0.32609052,0.13839693,1149.4121,1150.1333
23,9.6297242,21.607,15,100,15051.482,-27778.061,-45540.501,1149.1492,20.771075,290.26472,0.30375313,6.3892637,1140.5383,1153.391
129,10.327026,25.612,65,300,64477.854,-32224.681,-45501.36,1140.6359,0.068088109,562.57006,0.34577438,0.40261258,1140.1816,1140.182
87,10.043152,13.6,40,0,38872.433,-28786.938,-45303.103,1155.6607,27.930358,290.035,0.000777221,0.31638158,1127.1516,1185.909
126,10.308564,3.612,65,300,64245.224,-32308.966,-45517.97,1150.1301,183.34771,289.97622,0.00011837,0.31674304,963.87034,1342.9882
108,10.183353,16.614,65,-810,58950.503,-25281.071,-44154.433,1161.415,12.989059,290.02775,0.00167281,0.31388452,1144.084,1171.9766
130,10.337531,1.608,65,600,65800.816,-34312.21,-45925.461,1154.9965,271.30971,290.01427,7.99E-05,0.31620441,878.68573,1440.1729
3,9.4879631,16.618,15,-290,13181.742,-25355.118,-45056.413,1405.3443,10.115241,290.11162,0.001883713,0.29963474,1393.9558,1414.0139
73,9.9521889,14.611,40,-550,35906.77,-25265.858,-44583.139,1178.2543,20.797236,290.01834,0.001060844,0.32181069,1167.2066,1210.0964
127,10.312958,9.619,65,300,64259.861,-32271.963,-45488.367,1145.4942,58.964352,289.99041,0.000366351,0.3137027,1087.197,1208.8535
79,9.9910556,25.612,40,-400,36815.986,-25984.958,-44729.179,1161.6598,0.004862285,584.25975,0,-0.91260337,1157.4315,1159.5382
131,10.341369,3.613,65,600,65265.99,-33940.325,-45814.286,1149.8423,185.14047,289.89141,0.000117389,0.31688032,959.01148,1341.6956
136,10.374174,3.631,65,810,65866.888,-33561.821,-45771.485,1159.5132,179.64243,290.07183,0.000121776,0.31947067,977.65185,1349.2976
78,9.9830497,16.616,40,-400,36826.306,-26392.119,-44818.769,1166.1326,16.087228,290.00071,0.001356152,0.31667123,1147.6745,1182.1234
122,10.276273,13.6,65,0,63047.541,-30435.4,-45144.441,1148.2462,24.871982,290.01531,0.000869922,0.31368719,1121.637,1173.8074
137,10.378573,9.619,65,810,66710.941,-35741.078,-46196.245,1145.9885,55.595981,290.07626,0.000389971,0.31552404,1091.948,1207.456
132,10.345763,9.617,65,600,65797.28,-34333.219,-45913.62,1147.3107,58.049904,290.04322,0.000372185,0.31366236,1084.6325,1204.5998
98,10.118703,16.618,40,400,41093.504,-31344.575,-45777.899,1154.0164,14.466654,290.20147,0.001490456,0.29964399,1134.5484,1165.694
142,10.41263,9.619,90,-1070,82591.823,-25611.759,-43759.852,1138.6858,57.150627,290.05398,0.000379862,0.31507008,1078.8711,1197.2198
135,10.370335,1.611,65,810,66593.023,-35508.449,-46146.413,1156.478,270.46919,290.07356,8.02E-05,0.31596313,892.6339,1453.0732
119,10.256981,25.611,65,-300,61520.649,-28414.849,-44763.058,1147.4261,0.071759114,559.58305,0.77185711,0.42033785,1143.4576,1145.2696
147,10.445441,9.616,90,-700,84373.842,-27539.883,-44126.762,1134.6792,59.245541,290.0179,0.000365675,0.31458546,1074.2518,1196.1825
48,9.7902686,16.614,25,-150,23491.462,-26843.026,-45156.158,1130.5597,15.447216,290.04675,0,0.31442857,1112.3267,1143.9461
134,10.359831,25.612,65,600,66195.234,-34267.929,-45897.462,1138.8675,0.051223698,567.28261,1.9571836,0.7060151,1131.6215,1148.3583
140,10.404396,1.62,90,-1070,82681.701,-26628.941,-43985.82,1152.5359,257.4348,290.10632,8.62E-05,0.32187204,901.13007,1438.3952
141,10.408236,3.612,90,-1070,82614.724,-25577.058,-43765.732,1141.8912,175.31868,290.0486,0.000124737,0.31870713,965.7872,1327.6875
151,10.473851,3.612,90,-300,85637.727,-30164.206,-44677.169,1142.2742,183.8853,290.09575,0.000117963,0.31595903,961.94288,1343.1379
152,10.478246,9.617,90,-300,85643.196,-30123.626,-44661.833,1139.1161,61.92117,290.20033,0.000353642,0.31772441,1078.0684,1207.5477
93,10.0859,16.615,40,200,39907.913,-30093.488,-45533.347,1148.3087,16.600743,290.31133,0.001308305,0.31611242,1128.7181,1163.4132
146,10.441042,3.632,90,-700,84351.065,-29242.739,-44501.361,1139.762,172.83779,290.03794,0.000125107,0.31432805,963.55,1319.8136
103,10.151228,14.63,40,550,40435.254,-31053.152,-45736.209,1154.8182,20.483422,290.03227,0.001059187,0.31291109,1131.4922,1173.6189
84,10.02386,25.612,40,-200,37965.478,-27488.612,-45030.675,1152.9397,8.78E-07,545.66205,0.048041659,-4.073422,1153.6868,1153.6869
123,10.283442,21.607,65,0,63039.482,-30428.904,-45152.869,1141.0139,0.052234678,399.50463,0.41928231,0.069543215,1139.0909,1139.0909
155,10.502818,1.61,90,0,87060.647,-32070.171,-45037.377,1150.2356,283.47666,290.02539,7.67E-05,0.31727972,870.96702,1460.3259
145,10.437203,1.611,90,-700,83677.02,-27589.18,-44162.121,1147.071,260.71408,290.04124,8.35E-05,0.31862512,895.77888,1434.9585
150,10.470014,1.61,90,-300,85646.197,-30164.494,-44650.937,1148.3832,281.40699,289.94307,7.74E-05,0.31770671,860.91817,1442.1929
139,10.392641,25.614,65,810,66804.52,-35521.154,-46159.611,1138.9779,0.015919075,585.25874,0.31199382,-0.35682258,1135.4877,1137.674
160,10.540065,1.611,90,300,88416.92,-33940.695,-45391.665,1146.8789,253.39466,289.97504,8.54E-05,0.31455412,887.67677,1409.8586
156,10.506656,5.615,90,0,87073.886,-32054.999,-45024.22,1141.4024,122.94329,290.06867,0.000176226,0.31489746,1013.0954,1267.5914
170,10.60568,1.612,90,1070,91612.163,-38825.687,-46366.296,1138.3449,217.95025,290.08715,0.000100687,0.31941777,925.04429,1375.0264
128,10.319021,16.612,65,300,64435.958,-32434.778,-45532.278,1141.0896,16.726659,289.91951,0.001290535,0.31316667,1120.5847,1154.9001
161,10.543904,3.61,90,300,88557.329,-34094.259,-45427.147,1142.5113,175.94787,290.01741,0.000123514,0.31650452,963.13453,1327.2897
83,10.015854,16.615,40,-200,37927.693,-27578.16,-45030.593,1154.8169,13.530358,290.07813,0.001602462,0.31663667,1140.3594,1167.6709
167,10.581101,9.619,90,700,89609.719,-36292.84,-45874.766,1129.6506,52.302988,290.13547,0.000414315,0.31436669,1078.1036,1186.0883
162,10.548297,9.618,90,300,88387.646,-33885.971,-45404.781,1133.4528,54.86836,290.16781,0.000393807,0.31353004,1075.9068,1188.8406
166,10.576708,3.61,90,700,90474.91,-36619.622,-45915.922,1136.1769,168.89481,290.07933,0.000128347,0.31573902,968.08655,1317.4185
138,10.384636,16.613,65,810,66671.553,-35622.954,-46166.354,1144.9186,13.805252,289.98952,0.001565109,0.31447597,1130.2794,1158.8721
144,10.426698,25.613,90,-1070,81669.196,-25457.455,-43750.231,1133.9517,0.17078349,578.34633,3.9452205,4.6417712,1129.0846,1132.9457
165,10.57287,1.611,90,700,90159.596,-36670.152,-45942.729,1139.5273,250.6769,290.0742,8.69E-05,0.31935874,886.65062,1402.5211
171,10.609518,3.612,90,1070,91510.69,-38677.097,-46344.053,1134.5148,151.07883,290.09576,0.000143639,0.31479157,986.53402,1297.7387
172,10.613912,9.618,90,1070,91084.94,-38587.056,-46318.685,1132.0962,48.814327,290.06773,0.000443578,0.31322811,1079.2539,1179.4633
176,10.643576,3.611,120,-1380,107067.19,-25408.118,-43198.468,1144.8913,161.14747,290.10281,0.000134743,0.31560756,978.39116,1309.5987
174,10.62798,25.61,90,1070,92613.735,-39225.612,-46424.433,1130.8824,0.042087133,617.97466,0.63707454,0.29717446,1127.5575,1129.0687
149,10.459509,25.611,90,-700,83459.685,-27586.055,-44137.658,1134.3028,0.052492527,570.87956,0.25602725,0.009962736,1134.6666,1134.6667
177,10.647969,9.617,120,-1380,106986.65,-25308.044,-43153.118,1136.3716,49.494278,290.01207,0.000437695,0.31544084,1084.7766,1187.6375
157,10.511606,13.602,90,0,87096.459,-32064.784,-45030.059,1138.9254,26.800977,290.06803,0.00080664,0.31296743,1109.9243,1166.1464
175,10.639735,1.62,120,-1380,107298.92,-27157.803,-43553.414,1143.2762,235.56447,290.03242,9.23E-05,0.3177761,906.70678,1395.0104
181,10.676386,3.611,120,-1000,107374.18,-27417.279,-43595.844,1143.2335,167.02523,290.01705,0.000129715,0.3149927,967.29415,1310.524
180,10.672543,1.627,120,-1000,107374.18,-29948.641,-44093.007,1146.6793,241.04391,290.02711,9.02E-05,0.31725975,903.20138,1403.1623
133,10.351825,16.614,65,600,65708.348,-34209.504,-45929.737,1146.7235,13.874615,289.82616,0.00155745,0.31209213,1128.6734,1156.6397
182,10.68078,9.617,120,-1000,107374.18,-27664.832,-43628.901,1134.6864,52.62248,290.003,0.000414595,0.31787229,1079.9939,1189.0566
185,10.705352,1.61,120,-500,107374.18,-30884.458,-44269.349,1144.6106,252.2024,289.99532,8.66E-05,0.31906428,896.4418,1417.5279
187,10.713584,9.621,120,-500,107374.18,-31155.652,-44327.321,1135.2885,56.35511,290.00507,0.000382179,0.31376192,1077.2093,1194.3564
191,10.741996,5.633,120,0,107374.18,-33996.241,-44875.261,1139.3016,120.1399,289.97372,0.000180634,0.31524872,1018.0584,1265.0931
143,10.418691,16.617,90,-1070,82925.885,-26104.315,-43862.557,1137.7262,12.240925,290.09495,0.001777575,0.31661755,1122.4199,1147.4084
186,10.70919,3.612,120,-500,107374.18,-30817.235,-44262.072,1139.1508,169.67362,289.94806,0.0001274,0.31035516,969.61996,1326.279
148,10.451503,16.616,90,-700,83797.447,-27780.693,-44203.072,1134.8839,12.48959,290.12261,0.001730508,0.3127899,1121.7177,1148.3126
163,10.554359,16.615,90,300,88355.946,-33994.267,-45416.786,1130.7905,16.464333,290.03393,0.001318088,0.31223771,1111.1121,1144.6656
190,10.738157,1.612,120,0,107374.18,-33979.754,-44864.941,1144.9474,214.05094,289.94851,0.000101565,0.317184,925.77175,1369.3798
113,10.216164,16.615,65,-600,60375.881,-26788.713,-44449.515,1152.1062,13.859127,290.09807,0.001570365,0.31706933,1134.9362,1165.0234
196,10.779254,3.611,120,500,107374.18,-37264.304,-45504.69,1146.5054,156.27815,290.03635,0.000138616,0.31494195,984.35458,1307.2616
195,10.775417,1.609,120,500,107374.18,-37248.063,-45499.304,1147.9284,224.91712,289.98921,9.64E-05,0.31617016,929.35915,1395.8328
118,10.248974,16.614,65,-300,61753.936,-28610.227,-44802.199,1158.407,16.621187,290.04546,0.001298474,0.31055858,1132.057,1166.9228
200,10.808227,1.61,120,1000,107374.18,-40348.832,-46094.567,1154.8961,220.85961,290.14814,9.86E-05,0.31449777,931.30248,1390.0915
197,10.783648,9.637,120,500,107374.18,-35879.552,-45238.717,1148.5728,53.222742,289.92281,0.00040907,0.31588702,1090.0444,1201.4404
154,10.492313,25.612,90,-300,85785.29,-30193.973,-44672.235,1132.9133,0.012546142,536.10846,0.35230873,-0.73121799,1131.1565,1131.1566
184,10.694848,25.611,120,-1000,107221.99,-27694.846,-43644.853,1131.6211,0.20291817,593.35563,0.83032012,1.6558916,1126.1991,1131.6696
158,10.518775,21.627,90,0,87089.921,-32064.373,-45039.803,1133.4264,0.024547046,399.88732,0.432152,-0.23322168,1128.9931,1129.017
88,10.050321,21.609,40,0,38857.837,-28799.396,-45302.939,1154.9948,0.007594079,397.61263,0.25421782,-0.90874212,1145.8099,1145.8265
207,10.849264,9.617,120,1380,107374.18,-43036.931,-46626.801,1150.68,49.891492,289.98666,0.000435344,0.3153747,1101.1804,1202.1428
168,10.587164,16.615,90,700,90415.868,-36600.298,-45926.653,1131.0608,13.362548,290.0198,0.001604002,0.30741479,1117.7279,1147.2317
202,10.816458,9.619,120,1000,107374.18,-40029.656,-46051.89,1151.3602,46.482443,289.70761,0.000467925,0.31778335,1102.0718,1198.2615
201,10.812064,3.613,120,1000,107374.18,-40285.062,-46094.403,1153.338,165.47808,289.96961,0.000131921,0.31630807,982.74904,1326.9479
210,10.875092,1.621,40,-550,36279.271,-26060.034,-44762.523,1159.3294,231.19377,290.00806,9.40E-05,0.31755754,927.94427,1404.5305
99,10.12671,25.611,40,400,40860.012,-31523.466,-45807.42,1155.2233,0.000446823,587.28965,0.35487925,-1.867978,1152.1111,1152.1111
169,10.59517,25.632,90,700,89188.903,-34606.675,-45523.809,1124.1947,0.27336923,588.45422,4.0109054,5.5007647,1121.6466,1122.2524
205,10.841031,1.609,120,1380,107374.18,-43111.514,-46637.655,1161.439,245.12146,289.80569,8.88E-05,0.31867181,918.02833,1427.6686
206,10.844869,3.612,120,1380,107374.18,-42774.412,-46568.541,1160.5331,173.7254,289.96715,0.000124821,0.31567584,987.87038,1344.5842
216,10.909512,3.614,40,-400,36645.112,-26409.428,-44830.157,1151.4457,172.82377,289.99896,0.000125332,0.31412508,972.80367,1329.863
217,10.913906,9.617,40,-400,36520.698,-26217.791,-44790.564,1150.1148,54.216261,290.11677,0.000399282,0.31419132,1093.237,1206.5811
179,10.662037,25.614,120,-1380,106154.38,-25598.768,-43219.437,1134.8022,0.006478813,602.78269,0.66252482,-0.74938336,1132.685,1132.9918
212,10.883326,8.607,40,-550,35497.512,-25328.23,-44605.382,1151.7965,65.056905,289.98533,0.000335095,0.31653858,1085.6157,1220.1217
173,10.619974,16.613,90,1070,91566.196,-38942.865,-46396.146,1131.871,14.055791,289.92382,0.001459924,0.30555281,1117.9101,1147.5444
211,10.878932,3.612,40,-550,35608.974,-25528.089,-44659.777,1157.3309,184.86812,289.95622,0.00011716,0.31490073,974.40826,1356.4503
215,10.905675,1.609,40,-400,36463.179,-26147.115,-44772.555,1157.1282,254.76448,289.9865,8.50E-05,0.31478914,902.00151,1426.554
220,10.938479,1.611,40,-200,37597.211,-27606.982,-45054.07,1163.3201,257.91019,290.00029,8.39E-05,0.31475221,911.02237,1444.0382
189,10.727652,25.611,120,-500,107374.18,-30745.9,-44252.821,1132.8178,0.10825217,544.69818,0.24401263,0.45014982,1131.2895,1131.2963
194,10.763524,30.606,120,0,107374.18,-33989.703,-44877.152,1135.736,0.097386557,693.33248,11.423292,1.6985781,1132.579,1132.825
221,10.942317,3.613,40,-200,37791.479,-27585.643,-45057.441,1156.9176,174.13768,290.14802,0.000124087,0.31353218,976.60324,1335.3968
214,10.896556,20.621,40,-550,35877.332,-25427.234,-44627.913,1144.838,0.024622835,431.96044,0.59454682,0.45391644,1143.5252,1143.5253
225,10.971283,1.613,40,0,38522.215,-28796.189,-45297.594,1187.2524,262.59936,290.02133,8.28E-05,0.31798238,936.90656,1482.6389
226,10.975121,5.615,40,0,38520.077,-28788.09,-45284.314,1182.4154,125.18168,290.00683,0.000173018,0.31496496,1057.4844,1316.7278
193,10.754126,21.627,120,0,107374.18,-33978.52,-44878.468,1137.1582,0.046614376,383.32057,0.42480309,-0.038140257,1125.137,1140.7316
183,10.686842,16.616,120,-1000,107374.18,-28000.494,-43710.185,1132.716,12.519406,290.07204,0.00172689,0.31436634,1116.6794,1143.0277
222,10.946711,9.617,40,-200,37658.555,-27526.191,-45056.454,1156.2709,58.342061,290.10227,0.000369465,0.31219352,1096.6699,1216.7342
209,10.863337,25.613,120,1380,107374.18,-42945.163,-46602.091,1150.336,0.11637281,583.34994,1.4533475,1.3938522,1149.9632,1150.0166
192,10.746951,13.622,120,0,107374.18,-33989.128,-44879.495,1136.4523,24.460414,290.05663,0.000885046,0.31462668,1109.199,1159.6091
232,11.016756,9.622,40,200,39421.071,-29931.126,-45515.627,1199.7896,59.850207,289.98687,0.000360986,0.31354171,1134.0376,1256.1846
159,10.528173,30.608,90,0,87084.576,-32076.831,-45037.089,1131.1009,0.31762135,717.98924,0.042050855,-0.00117418,1128.2115,1128.2127
204,10.830526,25.613,120,1000,107374.18,-40037.016,-46022.863,1149.0389,0.027638667,569.56967,0.51746761,-0.22963721,1143.8334,1145.3787
188,10.719646,16.614,120,-500,107374.18,-30864.887,-44279.299,1133.9304,31.30414,290.2019,0.007081241,3.7672755,1116.723,1147.2265
230,11.008525,1.609,40,200,39606.664,-30074.164,-45536.431,1209.4797,272.40211,290.0245,8.09E-05,0.32191268,933.05087,1496.8784
153,10.484306,16.616,90,-300,85436.715,-30245.943,-44687.406,1131.1796,15.19031,290.08605,0.001427693,0.3172154,1117.8507,1149.422
231,11.012363,3.61,40,200,39498.408,-30063.31,-45534.211,1200.8784,186.11519,289.96707,0.000116663,0.31632909,1008.5181,1394.3505
198,10.789716,16.616,120,500,107374.18,-37160.776,-45474.388,1145.1383,15.294676,289.94023,0.001409711,0.31314714,1127.7478,1160.3128
229,10.996632,30.608,40,0,38536.482,-28785.417,-45276.79,1190.9796,0.044099925,730.48662,0.22039924,-0.16734343,1186.5038,1187.1528
240,11.074146,1.611,40,550,41367.001,-32110.957,-45919.335,1178.1355,263.26823,289.90398,8.24E-05,0.31598656,919.13237,1465.3424
203,10.822521,16.615,120,1000,107374.18,-40308.662,-46057.687,1152.6042,14.358152,289.78676,0.001504069,0.31248583,1133.7198,1163.6641
236,11.045179,3.612,40,400,40675.982,-31312.546,-45763.057,1188.0521,176.59599,289.95116,0.000123681,0.31977114,1022.6388,1391.1895
247,11.114211,9.617,65,-810,58731.771,-25527.226,-44203.483,1170.1392,49.908508,290.07664,0.000439367,0.31750984,1121.5245,1223.5462
235,11.041336,1.629,40,400,39882.668,-30220.205,-45552.877,1194.9267,249.09719,289.93199,8.72E-05,0.31780569,954.96211,1471.1288
237,11.049573,9.617,40,400,40478.054,-31334.09,-45773.87,1179.3129,52.930355,290.02031,0.000410048,0.31572878,1124.3741,1233.0097
241,11.077984,3.612,40,550,41105.099,-32182.497,-45931.135,1176.7238,176.08013,290.08891,0.000122798,0.314355,994.85328,1359.0861
242,11.082378,8.606,40,550,41401.579,-32261.643,-45936.727,1169.907,59.325966,289.97701,0.000365437,0.31556069,1111.7269,1234.0003
244,11.095608,20.617,40,550,41045.976,-32189.322,-45906.343,1167.6398,0.088630648,417.97907,0.29718554,0.35922847,1163.7273,1163.7273
228,10.98724,21.607,40,0,38528.054,-28785.664,-45277.982,1189.7303,0.097734114,406.84419,0.31515107,0.61563213,1188.5303,1188.5303
251,11.142621,3.613,65,-600,60626.19,-26789.864,-44450.789,1174.9192,168.33643,290.03282,0.00013008,0.32005923,1009.9432,1361.8143
252,11.147015,9.617,65,-600,59718.45,-26624.953,-44415.431,1166.9895,53.053578,290.03663,0.000409057,0.3155141,1110.7082,1220.6655
219,10.927974,25.611,40,-400,36693.546,-26271.076,-44790.605,1145.728,0.088175379,595.83845,1.0481851,0.92859481,1139.5,1139.5
246,11.109817,3.612,65,-810,59067.928,-25383.242,-44172.647,1175.2418,169.15673,289.75775,0.000128028,0.31486904,1000.2772,1349.4601
164,10.562365,25.612,90,300,88489.16,-34032.257,-45410.989,1132.6519,0.020257265,590.20079,0,-0.5621597,1131.2879,1131.2879
224,10.960778,25.613,40,-200,37448.498,-27557.109,-45046.34,1166.3251,0.088486265,551.99375,0.54486865,0.702219,1163.7167,1163.7177
199,10.797722,25.613,120,500,107374.18,-37227.506,-45501.607,1140.8445,0.009312707,566.48525,1.4342565,-0.56914227,1135.2102,1135.2241
239,11.063641,25.612,40,400,40141.734,-31318.878,-45776.378,1167.577,0.075640372,600.36653,0.38962472,0.53389473,1162.3305,1163.2352
250,11.138783,1.611,65,-600,60172.896,-26873.986,-44465.139,1179.5349,249.95112,290.05462,8.72E-05,0.3193314,943.74237,1463.399
245,11.105976,1.62,65,-810,59338.259,-26340.396,-44324.032,1182.2376,245.24109,289.69891,9.20E-05,0.33163697,931.91188,1436.9265
256,11.175425,3.611,65,-300,61312.4,-28431.952,-44763.428,1175.2925,177.59426,289.96848,0.000122358,0.31679736,994.60895,1360.4921
208,10.855326,16.633,120,1380,107374.18,-39433.818,-45916.95,1153.1565,12.891848,290.00416,0.001624802,0.31332984,1134.9288,1161.859
227,10.980072,13.6,40,0,38505.276,-28774.768,-45288.261,1185.4802,25.774171,289.96986,0.00084065,0.31473691,1157.9727,1210.7647
266,11.245471,3.613,65,300,64092.482,-32276.239,-45509.829,1165.7522,180.89123,290.18488,0.000119864,0.31607998,984.01169,1357.3216
267,11.249864,9.62,65,300,64060.001,-32263,-45517.929,1161.1231,58.37792,290.00141,0.000371,0.31520406,1102.0703,1222.2125
178,10.654031,16.614,120,-1380,106416.04,-25457.826,-43206.773,1130.9901,12.970467,290.0661,0.00167636,0.31890552,1116.1653,1143.4913
234,11.030831,25.613,40,200,39465.475,-30110.017,-45537.048,1185.3216,0.046928942,537.84008,0.57639271,0.30680687,1184.9292,1184.9294
261,11.20823,5.614,65,0,62786.131,-30439.388,-45163.641,1168.5226,123.62311,290.02282,0.00017514,0.31457787,1039.0489,1293.9916
255,11.171588,1.61,65,-300,61316.019,-28622.89,-44807.298,1177.9534,256.92059,290.02885,8.46E-05,0.31707202,915.69616,1447.5867
260,11.204392,1.611,65,0,62785.267,-30443.664,-45140.041,1177.5726,267.53443,289.92442,8.35E-05,0.32980322,921.72289,1474.3276
257,11.179819,9.617,65,-300,61400.551,-28498.271,-44764.826,1163.8734,57.761818,289.93809,0.000374556,0.31495317,1104.5819,1224.7615
243,11.088159,14.613,40,550,41266.146,-32335.157,-45969.166,1170.1815,20.509251,289.59049,0.00106163,0.31526478,1149.7967,1192.88
265,11.241633,1.61,65,300,64147.042,-32379.684,-45540.871,1174.0491,264.79597,289.965,8.23E-05,0.31854156,907.10181,1455.2618
270,11.274438,1.61,65,600,65392.502,-34161.277,-45883.359,1170.505,262.32122,289.95612,8.28E-05,0.31710632,907.62075,1448.0964
276,11.31108,3.611,65,810,66501.419,-35675.212,-46143.576,1165.9359,162.1144,289.78064,0.000133491,0.3139384,994.9437,1330.9351
271,11.278275,3.612,65,600,65639.686,-34174.845,-45881.468,1171.207,178.51982,289.79204,0.000121415,0.31524347,989.17874,1357.195
264,11.229741,30.606,65,0,62809.114,-30434.989,-45139.589,1156.6413,0.052651157,735.29505,0.26340901,0.053924724,1152.9977,1156.2548
280,11.341303,1.619,90,-1070,83247.16,-26708.828,-43997.373,1159.5093,259.07178,289.98394,8.42E-05,0.31877155,899.43794,1434.4509
277,11.315474,9.62,65,810,66604.535,-35649.515,-46128.281,1159.6835,52.745409,289.7734,0.000411821,0.31699288,1104.7635,1213.7516
272,11.282669,9.618,65,600,65457.381,-34130.153,-45872.299,1163.5337,56.533137,289.79675,0.000387821,0.31933954,1103.07,1219.7583
275,11.307242,1.608,65,810,66640.1,-35742.928,-46165.408,1165.433,252.20683,289.91084,8.71E-05,0.32113375,906.7926,1427.268
249,11.128279,25.611,65,-810,59219.642,-25183.835,-44106.945,1166.6068,0.065537617,618.11176,0.80866865,0.52696589,1161.5499,1161.5613
279,11.329542,25.632,65,810,65344.973,-33531.725,-45756.355,1148.8318,0.053020804,620.8064,0.29688599,0.11247976,1145.5958,1145.7577
282,11.349537,9.619,90,-1070,81937.679,-25588.118,-43772.598,1152.8523,54.142325,289.96782,0.000400316,0.31491102,1098.4122,1208.3959
287,11.382341,9.619,90,-700,83773.477,-27618.782,-44143.784,1157.068,57.701085,289.92772,0.000375499,0.31505635,1099.0537,1217.6735
281,11.345143,3.612,90,-1070,81432.043,-24982.29,-43646.457,1157.2016,171.81585,289.86347,0.000126276,0.31611647,989.13645,1347.3686
263,11.220348,21.61,65,0,62783.006,-30424.628,-45154.226,1158.7415,0.058403987,389.56862,0.28634569,0.001144993,1153.8232,1153.8232
238,11.055635,16.614,40,400,40416.341,-31227.767,-45777.241,1176.0243,13.895773,290.02167,0.001558465,0.31511268,1165.9207,1194.6147
269,11.263933,25.612,65,300,64252.502,-32363.567,-45528.619,1158.7974,0.042575124,551.5079,0.44700634,0.17301466,1154.3239,1162.464
291,11.410752,3.612,90,-300,85473.06,-30246.23,-44669.151,1162.9481,183.81699,289.94543,0.000118078,0.31601518,977.63424,1356.5981
233,11.022819,16.633,40,200,39054.736,-29531.118,-45429.614,1192.6104,15.63034,289.99793,0.001381962,0.31497118,1175.7497,1208.3918
285,11.37411,1.609,90,-700,83450.352,-27634.406,-44157.311,1161.8073,266.95406,289.90126,8.25E-05,0.32188868,905.20593,1456.784
290,11.406914,1.61,90,-300,85391.446,-30162.52,-44665.821,1164.3277,222.71463,289.98077,9.85E-05,0.31948131,943.18238,1405.2823
274,11.296737,25.613,65,600,65676.69,-34042.084,-45853.181,1157.3234,0.28335754,608.75573,1.7438138,3.0421272,1155.6096,1161.3298
286,11.377948,3.612,90,-700,83703.58,-27682.428,-44188.106,1157.3237,177.35997,290.03694,0.000125989,0.31904299,975.51687,1348.3215
218,10.919969,16.613,40,-400,36172.085,-25677.994,-44670.261,1147.5401,14.660673,289.96717,0.00146518,0.30920138,1132.4293,1161.5505
295,11.439719,1.61,90,0,86889.278,-32080.778,-45012.009,1164.6857,247.76971,289.94248,8.73E-05,0.31478981,908.48862,1420.8043
248,11.120272,16.617,65,-810,59257.304,-25574.138,-44185.557,1168.805,32.22594,290.2936,1.000001,2.1909316,1152.6633,1179.3569
292,11.415146,9.616,90,-300,85577.452,-30164.905,-44658.667,1156.1512,55.121288,289.93759,0.0003922,0.31435565,1099.974,1212.329
300,11.476959,1.61,90,300,88261.093,-33957.675,-45408.604,1160.6907,249.81451,290.03498,8.69E-05,0.31499423,904.42707,1422.9063
284,11.363605,25.613,90,-1070,82027.516,-25809.809,-43794.019,1150.5897,0.032232372,590.03062,0.57088003,-0.003950972,1147.1968,1147.1972
302,11.48519,9.621,90,300,88296.616,-33940.9,-45394.543,1146.4524,54.991893,289.96975,0.000393077,0.31375508,1087.8938,1202.086
305,11.509769,1.611,90,700,90192.694,-36461.74,-45886.895,1153.362,238.21082,289.97788,9.12E-05,0.31719687,921.87839,1415.9095
306,11.513607,3.616,90,700,89983.458,-36095.324,-45820.618,1150.6331,153.45345,290.12277,0.000140826,0.31388178,991.12857,1310.0128
289,11.396409,25.613,90,-700,83988.715,-27779.048,-44177.21,1153.3072,0.017316929,552.43271,0.95311212,0.14718615,1152.6625,1153.7517
296,11.443556,5.616,90,0,86882.001,-32060.303,-45023.891,1157.0664,122.75338,289.89496,0.000176236,0.31418549,1028.4051,1282.9181
253,11.153077,16.614,65,-600,60122.488,-26745.46,-44429.615,1167.3743,14.523401,289.98768,0.001454106,0.31126911,1150.9952,1180.6108
213,10.889108,14.611,40,-550,35645.485,-25447.339,-44643.824,1148.2253,19.529098,289.97282,0.001099028,0.31030172,1127.8792,1167.4036
301,11.480798,3.613,90,300,88336.416,-34004.258,-45421.309,1152.7987,166.09467,289.98574,0.000130226,0.31463027,989.07794,1332.114
307,11.518001,9.623,90,700,89944.316,-36139.193,-45825.963,1145.6328,57.179518,290.01823,0.000377837,0.31323138,1085.5531,1203.8711
312,11.550807,9.618,90,1070,91415.426,-38876.423,-46375.3,1151.2676,52.914461,289.90385,0.000410596,0.31685305,1096.7184,1205.5341
315,11.576629,1.62,120,-1380,107107.98,-27330.198,-43570.065,1158.897,232.56912,289.98063,9.35E-05,0.31687035,930.02344,1412.6735
262,11.213179,13.601,65,0,62795.423,-30437.291,-45161.832,1166.4156,27.999891,289.94336,0.000772578,0.31413008,1131.664,1189.5381
299,11.465068,30.604,90,0,86872.257,-32073.049,-45036.843,1146.7281,0.23899804,706.17205,1.9549627,2.4840872,1151.9946,1152.9852
258,11.185882,16.613,65,-300,61339.578,-28392.77,-44754.382,1162.696,15.461244,290.03585,0.001474507,0.32939317,1147.456,1178.4228
311,11.546412,3.612,90,1070,91843.519,-38640.464,-46309.886,1157.0094,177.03402,289.8923,0.000122397,0.31523991,972.74506,1337.0731
310,11.542575,1.609,90,1070,91554.561,-39145.233,-46426.818,1160.312,252.98528,289.96414,8.72E-05,0.32339175,909.00176,1430.372
223,10.952773,16.613,40,-200,37572.624,-27531.454,-45018.875,1160.2348,17.106625,289.88392,0.001266621,0.31424113,1138.6667,1175.6162
320,11.609437,1.608,120,-1000,107374.18,-27622.936,-43617.183,1156.9207,240.69102,289.75923,9.05E-05,0.31810563,926.08826,1423.4471
304,11.499265,25.612,90,300,88326.589,-33971.284,-45390.637,1145.6917,0.10005279,566.99577,0.23708654,0.34370391,1144.2907,1145.1235
317,11.584864,9.618,120,-1380,106431.79,-25460.498,-43232.1,1149.4066,48.826804,290.16728,0.000446475,0.31846575,1098.998,1200.608
316,11.580468,3.616,120,-1380,106677.29,-26588.321,-43421.887,1159.2311,174.9345,289.87937,0.00012396,0.31589724,977.81546,1339.0633
326,11.646079,3.611,120,-500,107374.18,-30718.477,-44215.776,1150.3434,169.61339,289.80324,0.000127868,0.3136815,982.23441,1333.8969
294,11.429214,25.613,90,-300,85534.528,-30122.146,-44659.941,1151.7335,0.015171695,581.98177,0.73495904,-0.24318346,1151.4293,1151.4293
273,11.288732,16.612,65,600,65691.368,-34484.892,-45947.581,1156.6851,14.524396,289.80872,0.001488868,0.31344783,1140.3741,1170.4946
314,11.564874,25.614,90,1070,91601.103,-38558.111,-46294.633,1147.8142,0.11067185,627.75247,4.3161078,2.5782465,1145.0381,1145.8407
297,11.448507,13.601,90,0,86875.916,-32066.347,-45021.013,1153.1311,26.943433,289.90611,0.000802202,0.31519374,1121.8392,1176.8376
322,11.617668,9.62,120,-1000,107374.18,-28019.16,-43752.986,1150.3643,52.293695,289.9639,0.00041598,0.31800536,1098.0405,1206.3029
254,11.161083,25.611,65,-600,59638.769,-26497.702,-44393.105,1165.9013,4.76E-07,596.75876,0.2449967,-4.2737499,1162.9848,1162.9849
327,11.650473,9.637,120,-500,107374.18,-32121.235,-44518.547,1146.1051,55.046393,290.01152,0.000394277,0.31628409,1087.6039,1201.5678
331,11.678895,5.616,120,0,107374.18,-33971.901,-44878.879,1155.6037,112.78418,289.97723,0.000192208,0.31552494,1039.8867,1272.9012
321,11.613273,3.614,120,-1000,107374.18,-28213.346,-43723.424,1151.1992,164.03169,289.69881,0.000131764,0.31387527,985.35901,1325.4491
319,11.598931,25.612,120,-1380,106583.63,-25732.802,-43257.221,1143.8502,0.10843446,629.0467,0.36291926,0.7818402,1143.3179,1144.2377
325,11.642241,1.611,120,-500,107374.18,-31072.846,-44301.583,1157.5824,245.18103,290.00991,8.84E-05,0.31597777,907.73124,1414.2789
309,11.532069,25.617,90,700,89655.398,-36332.804,-45860.047,1149.0522,0.02600349,587.20953,2.2234823,0.42116733,1148.3143,1149.9281
330,11.675058,1.608,120,0,107374.18,-33993.034,-44866.38,1159.9506,254.80683,289.92091,8.54E-05,0.31640446,902.02289,1429.1084
324,11.631736,25.612,120,-1000,107374.18,-27469.659,-43602.094,1144.4379,0.032747803,591.31366,1.5062744,0.26030357,1139.8336,1145.4594
335,11.712298,1.611,120,500,107374.18,-37240.827,-45501.236,1163.4172,229.38834,289.99519,9.45E-05,0.31359407,936.22266,1414.9491
342,11.753334,9.619,120,1000,107374.18,-40184.906,-46071.337,1150.5915,53.824835,289.94669,0.000402737,0.31594919,1097.8663,1209.2448
341,11.748941,3.611,120,1000,107374.18,-40322.354,-46112.082,1153.5159,152.34053,289.98708,0.000154997,0.34809159,1004.9335,1318.4605
345,11.777908,1.609,120,1380,107374.18,-42505.232,-46518.71,1156.4521,244.68993,289.91168,8.87E-05,0.31682744,906.58426,1411.8703
336,11.716136,3.613,120,500,107374.18,-37126.034,-45478.089,1154.7145,143.71973,289.99035,0.000150563,0.31470355,1006.2077,1302.4892
347,11.786139,9.619,120,1380,107374.18,-42427.237,-46485.941,1147.0155,50.630928,289.89251,0.000428847,0.31601841,1094.4294,1199.8636
340,11.745104,1.608,120,1000,107374.18,-40787.076,-46193.079,1157.8867,248.89426,290.0259,9.08E-05,0.32828678,906.31197,1423.9911
333,11.691013,21.61,120,0,107374.18,-33993.733,-44875.425,1152.109,0.03295653,395.94305,1.0390857,-0.12610816,1149.2576,1149.2576
337,11.72053,9.619,120,500,107374.18,-37164.477,-45473.278,1151.584,50.956707,289.97475,0.00042578,0.316044,1097.6917,1202.5709
350,11.811962,1.62,65,-810,59051.029,-26333.818,-44358.157,1162.5457,254.53668,289.88524,8.52E-05,0.31607977,914.10427,1443.0978
346,11.781745,3.612,120,1380,107374.18,-42736.709,-46556.659,1152.5975,161.40842,289.99053,0.000134183,0.31530693,994.62059,1329.2582
313,11.556868,16.618,90,1070,91380.272,-38138.245,-46216.514,1149.1751,11.997476,289.86603,0.001792007,0.31332554,1147.1839,1170.9272
338,11.726593,16.613,120,500,107374.18,-37238.566,-45501.319,1148.0117,0.086132293,781.43047,0.31921702,0.47295264,1167.8533,1167.8537
352,11.820196,9.619,65,-810,58590.376,-25624.792,-44239.582,1152.6342,52.529381,289.92199,0.000414518,0.31690592,1098.1082,1206.6898
351,11.815803,3.611,65,-810,58578.658,-25621.708,-44230.742,1155.1702,167.79183,289.98304,0.000133104,0.32387067,981.35266,1330.1524
278,11.321536,16.614,65,810,67288.527,-36296.417,-46285.259,1154.7158,13.390642,289.89908,0.0016101,0.31249947,1137.5694,1164.9963
303,11.491254,16.632,90,300,87800.189,-33230.064,-45250.887,1144.4094,13.991556,290.1665,0.00089491,0.94393701,1128.4048,1158.8478
355,11.844775,1.611,65,-600,59591.98,-26789.906,-44444.869,1163.6786,251.83699,289.95606,8.64E-05,0.3177269,918.72089,1440.1478
259,11.193887,25.612,65,-300,61432.868,-28560.19,-44782.793,1161.8154,4.07E-05,561.54772,0.071164344,-2.8710908,1160.4594,1160.4598
357,11.853007,9.618,65,-600,59523.154,-26686.584,-44407.166,1156.3067,54.207981,289.80697,0.000398224,0.31355995,1102.2003,1213.2745
344,11.767403,25.61,120,1000,107374.18,-40637.953,-46152.992,1142.3811,0.071467552,595.78661,0.93164227,0.87823923,1139.0023,1140.7149
268,11.255927,16.612,65,300,64113.204,-32333.635,-45537.294,1159.3337,13.843023,289.96598,0.001561468,0.31424777,1142.5825,1171.8114
361,11.881418,3.611,65,-300,61024.225,-28554.105,-44789.577,1164.8639,179.88178,289.93176,0.000120754,0.31700191,981.53096,1352.863
362,11.885811,9.619,65,-300,61001.694,-28484.579,-44773.419,1154.6644,58.338676,289.92097,0.000371364,0.31528761,1098.2365,1218.0766
356,11.848613,3.611,65,-600,59523.195,-26681.198,-44442.196,1161.5168,169.591,289.90291,0.000127357,0.31351532,983.0447,1333.3694
349,11.800207,25.612,120,1380,107374.18,-42493.761,-46506.745,1147.6822,0.011983138,615.78632,0.50564802,-0.54100129,1146.4862,1146.534
366,11.914221,5.616,65,0,62540.386,-30452.915,-45148.675,1151.6097,119.30605,289.86571,0.0001813,0.31432361,1025.8013,1272.5118
283,11.355599,16.615,90,-1070,81535.9,-25185.809,-43688.271,1148.3275,13.475337,289.92514,0.001601378,0.31307455,1131.767,1159.6875
360,11.87758,1.611,65,-300,61116.446,-28705.572,-44817.946,1162.4504,262.28111,289.92584,8.33E-05,0.32029631,909.82088,1453.3104
364,11.899879,25.613,65,-300,61233.172,-28643.982,-44804.831,1146.5648,0.12066799,564.42175,0.24910489,0.49509824,1146.9847,1148.783
365,11.910384,1.61,65,0,62540.303,-30427.383,-45156.775,1160.8681,254.74951,289.91411,8.52E-05,0.31616592,899.22854,1427.2967
372,11.955857,9.617,65,300,64029.658,-32340.255,-45516.901,1152.2414,54.258873,289.91171,0.000398265,0.31350763,1095.7123,1207.8433
375,11.980436,1.611,65,600,65115.139,-34020.252,-45850.303,1159.4132,240.87661,289.80994,9.08E-05,0.31886618,922.7624,1420.5911
323,11.623731,16.613,120,-1000,107251.02,-27676.344,-43652.419,1142.3659,14.343125,289.91433,0.001391522,0.32377976,1124.1807,1154.6375
370,11.947625,1.611,65,300,63942.165,-32231.588,-45477.39,1162.9479,248.34789,289.8358,8.72E-05,0.31611414,920.57669,1437.3627
376,11.984274,3.613,65,600,65358.129,-34006.15,-45822.098,1161.6973,163.38006,289.85964,0.000132732,0.31560826,999.12646,1337.3584
288,11.388404,16.612,90,-700,83417.788,-27488.037,-44134.697,1151.6612,9.3985946,289.86635,0.001344675,0.29929197,1138.9252,1167.6
369,11.935733,30.607,65,0,62557.942,-30455.094,-45148.922,1152.2511,0.033927512,725.97149,0.39279335,-0.12077962,1149.191,1149.607
293,11.421208,16.613,90,-300,85444.609,-30167.824,-44669.11,1154.5076,15.809032,289.89095,0.001373786,0.31651254,1137.5012,1169.3675
353,11.826258,16.616,65,-810,59048.028,-25692.385,-44210.966,1150.3593,14.086968,289.91306,0.001527474,0.31176334,1135.0551,1165.2075
343,11.759398,16.616,120,1000,107374.18,-40291.517,-46095.554,1146.3747,14.2806,289.9566,0.001531326,0.30927904,1130.943,1161.5216
371,11.951463,3.613,65,300,63853.767,-32300.743,-45519.738,1157.4372,175.81743,289.83649,0.00012314,0.31519631,977.42839,1340.2282
367,11.919171,13.601,65,0,62536.809,-30448.927,-45167.177,1150.2785,27.167868,289.87328,0.000794912,0.31284464,1120.8534,1176.3789
382,12.021478,9.618,65,810,66258.387,-35947.763,-46232.056,1178.4568,50.304277,289.96249,0.000431609,0.31489538,1126.7348,1230.7904
332,11.683845,13.599,120,0,107374.18,-33990.32,-44855.32,1156.3358,27.488971,289.97962,0.000785456,0.31243887,1125.7276,1182.4441
381,12.017079,3.631,65,810,65672.579,-33781.334,-45801.582,1179.4125,162.12808,289.95152,0.000133798,0.31622668,1016.2119,1351.7275
377,11.988668,9.617,65,600,65593.02,-34373.43,-45911.235,1155.6602,51.883698,289.79687,0.000423025,0.31990262,1103.3526,1210.4454
329,11.664547,25.632,120,-500,107374.18,-32075.557,-44498.195,1148.1461,0.064262831,594.00176,0.41487982,0.38918653,1146.5463,1147.4638
359,11.867075,25.612,65,-600,59762.649,-26592.02,-44393.434,1145.7734,0.063001186,569.47737,0.21673457,0.017871344,1152.3016,1152.3045
385,12.047301,1.622,90,-1070,82501.205,-26630.257,-43956.217,1196.288,251.82798,289.86096,9.50E-05,0.34925874,952.06956,1470.7082
380,12.01324,1.609,65,810,66098.243,-35602.15,-46167.012,1181.9968,240.9774,289.98492,9.01E-05,0.31675791,934.52122,1433.2869
387,12.055535,9.617,90,-1070,81995.322,-24988.21,-43642.263,1189.6129,53.776119,289.80655,0.000402549,0.31494439,1134.2528,1245.3533
390,12.080108,1.61,90,-700,83460.342,-27811.529,-44222.971,1187.9908,255.41452,289.91206,8.56E-05,0.31565045,932.96763,1465.7798
298,11.455675,21.607,90,0,86848.903,-32041.719,-45018.587,1145.6431,0.007111281,401.11286,0.19450965,-0.93848286,1143.0006,1143.1711
392,12.08834,9.618,90,-700,83393.448,-27740.318,-44173.88,1172.7013,56.375798,289.97317,0.00038469,0.31543375,1116.1716,1231.7779
318,11.590926,16.615,120,-1380,106548.72,-26090.296,-43329.049,1148.5612,12.980245,290.09499,0.001676874,0.31540422,1131.0526,1159.0181
395,12.112913,1.61,90,-300,84992.463,-30157.833,-44645.51,1179.7881,266.71399,289.86925,8.19E-05,0.32091932,914.83053,1467.7351
386,12.051142,3.611,90,-1070,81722.975,-25417.45,-43712.446,1197.9234,170.80509,289.86018,0.000130882,0.32670371,1024.1049,1378.6426
363,11.891873,16.615,65,-300,60914.324,-28500.039,-44777.53,1149.1643,14.989492,289.8858,0.001436629,0.31088757,1132.5796,1163.6528
401,12.149554,5.614,90,0,86683.29,-32080.573,-45042.516,1166.0343,124.61854,289.99015,0.000173844,0.31506147,1038.2606,1297.0829
308,11.524063,16.617,90,700,89952.703,-36114.607,-45807.79,1148.8166,13.227031,289.92838,0,0.31591958,1135.8839,1163.207
358,11.85907,16.612,65,-600,59896.725,-26720.421,-44389.939,1153.4773,15.238883,289.93356,0.001416209,0.3135029,1137.3901,1168.6907
391,12.083946,3.611,90,-700,83190.338,-27769.386,-44191.929,1180.7641,175.01519,289.93751,0.000124806,0.3194887,1002.9975,1365.6187
368,11.92634,21.608,65,0,62534.794,-30444.61,-45157.351,1148.511,0.008392359,395.96539,0.52128224,-0.64868189,1147.9747,1147.9748
339,11.734598,25.61,120,500,107374.18,-37067.692,-45466.7,1146.9195,0.002275632,576.21569,0.16439211,-1.374647,1141.1482,1150.7002
396,12.11675,3.614,90,-300,85316.164,-30169.716,-44619.525,1168.1292,179.46939,289.90098,0.000121449,0.31756317,987.99709,1358.5282
389,12.069603,25.613,90,-1070,82085.077,-25365.44,-43717.216,1177.5981,0.10513049,593.60123,0.51596858,0.82337034,1179.5623,1181.3165
400,12.145717,1.61,90,0,86667.297,-32108.078,-45019.492,1175.4146,255.18044,289.88099,8.52E-05,0.31732961,922.8949,1449.4889
397,12.121145,9.617,90,-300,85149.236,-30153.598,-44647.031,1163.4603,59.006775,289.95722,0.000367076,0.3153823,1107.8611,1228.7147
334,11.700406,30.605,120,0,107374.18,-33997.145,-44873.369,1147.4602,0.36083183,718.14641,0.036758639,0.013183515,1143.0486,1144.4362
354,11.834265,25.631,65,-810,60046.302,-27288.876,-44552.302,1150.7569,0.17096158,616.69012,0.7387343,1.7928669,1147.0718,1148.5847
406,12.186802,3.611,90,300,88217.387,-33984.071,-45390.966,1176.0092,182.36004,289.87304,0.000121459,0.32049008,991.64294,1372.6197
379,12.002736,25.612,65,600,65453.188,-34418.862,-45922.624,1162.9267,0.008064539,604.89676,0.7537806,-0.58450038,1158.6676,1158.7869
411,12.219607,3.612,90,700,90235.865,-36594.213,-45929.449,1175.1225,179.09308,289.82147,0.000118918,0.31743942,997.62975,1369.3703
416,12.252411,3.613,90,1070,91934.261,-38986.282,-46365.926,1168.3741,170.56068,289.86985,0.00012779,0.31731455,1004.0004,1355.8481
328,11.656541,16.614,120,-500,107374.18,-30943.91,-44274.159,1143.3837,15.6792,289.96131,0.001384509,0.31660727,1126.1307,1157.1925
348,11.792201,16.614,120,1380,107374.18,-42494.048,-46542.639,1148.054,13.229079,289.81711,0.001651863,0.3180146,1137.7267,1165.1419
405,12.182959,1.628,90,300,87646.747,-33283.883,-45288.096,1181.7449,269.37096,289.91602,8.22E-05,0.3253179,915.37522,1473.3015
394,12.102408,25.61,90,-700,83770.434,-27674,-44164.835,1163.8558,0.3157195,584.00742,3.1275648,3.9985203,1160.9892,1161.5967
407,12.191196,9.619,90,300,88211.713,-33931.649,-45388.828,1169.5811,59.474422,289.83488,0.000363589,0.31489444,1105.4163,1229.9069
410,12.215769,1.609,90,700,90336.68,-36610.864,-45914.566,1176.62,264.59922,289.92272,9.38E-05,0.36683962,914.80149,1452.5722
412,12.224001,9.618,90,700,89869.239,-36552.07,-45857.539,1168.2293,51.496173,289.98255,0.000436189,0.31971081,1108.8809,1217.5535
421,12.286473,3.615,120,-1380,105903.62,-25637.868,-43227.084,1170.5665,176.33449,289.88868,0.000123099,0.31572598,994.11855,1358.538
404,12.171066,30.607,90,0,86694.721,-32095.168,-45031.785,1168.47,0.065971523,710.74401,0.16978641,-0.15014995,1168.5459,1168.9086
415,12.248573,1.61,90,1070,91832.707,-38757.683,-46326.579,1175.2269,250.14547,289.91599,8.70E-05,0.31809004,918.10351,1434.6844
422,12.290868,9.619,120,-1380,106328.18,-25692.921,-43227.948,1162.4544,56.318185,289.90264,0.000385405,0.31645495,1107.9906,1224.8579
373,11.961919,16.615,65,300,64104.57,-32237.714,-45491.081,1155.3878,19.016524,290.05359,0.01320053,3.5319681,1134.4384,1164.2788
417,12.256805,9.617,90,1070,92490.759,-39008.607,-46361.938,1166.9928,45.430299,289.93431,0.000476931,0.31474203,1121.0896,1213.6578
420,12.282634,1.619,120,-1380,106302.81,-26701.962,-43440.471,1173.3498,256.72368,289.93213,8.46E-05,0.31676608,910.27503,1440.6644
435,12.381062,1.609,120,0,107374.18,-34007.259,-44849.728,1173.9512,260.93547,289.85222,8.36E-05,0.31850216,917.84509,1458.3771
425,12.315441,1.612,120,-1000,107051.81,-27869.378,-43681.692,1172.7388,268.93816,289.90422,8.10E-05,0.31852526,910.01522,1466.2373
432,12.35649,9.617,120,-500,107374.18,-30745.983,-44228.645,1163.5951,58.586005,289.91712,0.000370182,0.31612386,1105.5649,1226.7684
427,12.323673,9.637,120,-1000,107374.18,-30207.706,-44143.455,1162.5979,57.825447,289.88227,0.000374521,0.31423338,1101.5613,1221.1457
436,12.3849,5.614,120,0,107374.18,-34017.209,-44861.158,1165.7995,120.853,289.93855,0.000179299,0.31518253,1135.1096,1202.4257
426,12.319278,3.612,120,-1000,107026.61,-27756.559,-43651.802,1170.4067,179.36538,289.92561,0.000120913,0.31632062,984.86795,1355.6977
383,12.02754,16.615,65,810,66886.257,-35470.089,-46121.127,1182.5632,13.268424,289.89825,0.001635972,0.3175225,1168.35,1195.5086
402,12.154505,13.6,90,0,86700.723,-32081.23,-45024.837,1165.9659,28.159683,290.03491,0.000769627,0.31344165,1135.3736,1193.6668
393,12.094403,16.613,90,-700,83379.757,-27492.272,-44125.529,1166.362,14.918913,290.05075,0.001458781,0.31903494,1155.0735,1187.4719
430,12.348252,1.629,120,-500,107374.18,-32113.547,-44497.29,1172.1115,263.28897,290.02392,8.22E-05,0.31502224,904.43406,1450.8791
384,12.035545,25.614,65,810,66054.99,-35479.093,-46136.176,1182.8223,0.084811881,615.83341,1.4415862,0.50612347,1182.9484,1183.5667
431,12.352095,3.611,120,-500,107374.18,-30823.895,-44228.563,1167.5697,179.22744,289.78106,0.000121045,0.3165188,983.90599,1354.0132
398,12.127207,16.612,90,-300,85215.637,-30110.921,-44644.441,1169.7328,16.192895,289.96296,0.001366829,0.32218012,1149.7092,1182.0989
424,12.304936,25.612,120,-1380,106606.57,-25521.554,-43203.155,1158.9908,0.026250946,579.4796,0.3162179,-0.29256697,1159.5707,1159.5707
441,12.422153,3.613,120,500,107374.18,-37127.638,-45454.818,1169.0395,170.90647,289.87081,0.000127249,0.31772219,997.61744,1350.8573
446,12.454958,3.612,120,1000,107374.18,-40384.602,-46079.231,1168.0733,151.14329,289.89867,0.000143567,0.31615428,1009.1541,1320.3813
445,12.45112,1.609,120,1000,107374.18,-40403.063,-46095.266,1175.1344,201.44372,289.82,0.000107871,0.31756098,970.09193,1386.6252
399,12.135212,25.613,90,-300,85129.871,-30182.338,-44665.656,1160.9667,0.025588644,542.94022,0.24071297,-0.56677926,1158.5454,1158.5455
408,12.197258,16.613,90,300,88258.009,-34064.862,-45416.046,1167.8298,15.178273,289.96414,0.001442382,0.32141555,1154.6476,1185.9181
440,12.418315,1.61,120,500,107374.18,-37091.004,-45458.641,1183.648,245.16545,289.82753,8.89E-05,0.31634476,928.08783,1435.4576
419,12.270873,25.63,90,1070,90649.815,-36539.407,-45881.879,1160.0097,0.031091744,614.19733,0.192072,-0.37891172,1158.7776,1158.778
451,12.487761,3.616,120,1380,107374.18,-42207.024,-46427.887,1173.501,161.71062,289.90095,0.000133496,0.31173493,1001.7382,1337.3022
442,12.426547,9.617,120,500,107374.18,-37395.296,-45533.635,1165.1697,56.866406,290.08654,0.000382877,0.31701182,1103.6589,1221.5229
447,12.459351,9.618,120,1000,107374.18,-40423.414,-46108.67,1161.9761,47.858732,289.9445,0.000453153,0.31564119,1115.3526,1213.9909
429,12.337746,25.614,120,-1000,107374.18,-27958.433,-43681.405,1158.7636,0.038637315,567.65373,0.2373368,-0.23361584,1157.4843,1157.7178
378,11.99473,16.614,65,600,65540.352,-34336.673,-45906.589,1158.5263,13.56547,289.90707,0.001595131,0.31312197,1143.0384,1171.1333
452,12.492156,9.621,120,1380,107374.18,-42060.655,-46431.176,1160.544,49.962085,289.94193,0.000444578,0.32412966,1108.6376,1212.1402
450,12.483924,1.61,120,1380,107374.18,-42824.49,-46570.268,1172.6197,236.94501,289.91767,9.26E-05,0.32156645,944.23019,1433.8405
456,12.521825,3.615,120,-1380,105929.97,-25850.638,-43293.156,1165.6111,159.21063,289.89719,0.000136914,0.31682639,1001.5694,1331.1074
455,12.517985,1.62,120,-1380,107006.38,-27216.268,-43552.756,1174.7046,233.37257,289.90577,9.34E-05,0.31876336,938.40185,1421.6689
460,12.550798,1.609,120,-1000,107374.18,-27663.804,-43635.356,1175.5188,246.03595,289.89065,8.84E-05,0.31774208,938.14517,1448.4104
457,12.52622,9.637,120,-1380,107374.18,-28878.38,-43863.832,1166.3978,49.389157,289.91389,0.00044132,0.31342889,1117.7796,1219.7356
439,12.406418,30.625,120,0,107374.18,-34019.923,-44865.064,1160.6345,0.078874004,710.34935,0.34845137,0.40794685,1160.2524,1161.687
409,12.205264,25.612,90,300,88122.863,-34058.777,-45402.067,1163.4009,0.00203547,549.25115,0.11507488,-1.4487336,1164.798,1164.798
462,12.55903,9.618,120,-1000,107374.18,-28000.042,-43690.82,1168.5677,56.125691,289.99946,0.000387242,0.31769896,1111.0212,1227.1606
465,12.583603,1.61,120,-500,107374.18,-30857.651,-44273.502,1177.3294,261.98311,289.88736,8.24E-05,0.3135637,916.12102,1460.3739
434,12.370556,25.613,120,-500,107374.18,-30923.476,-44260.715,1162.5473,0.092187597,545.17714,0.60929185,0.65894261,1158.0443,1168.5113
461,12.554636,3.611,120,-1000,107272.15,-27388.293,-43602.299,1170.6604,167.07022,289.99477,0.00013005,0.31701907,1000.2863,1345.8349
423,12.296931,16.613,120,-1380,105754.41,-25414.326,-43200.565,1164.0779,13.146867,289.93404,0.001643958,0.3153147,1147.0982,1175.5281
471,12.620244,5.616,120,0,107374.18,-34011.494,-44873.945,1170.6604,121.71221,289.84318,0.000178075,0.31598695,1049.7436,1301.5089
467,12.591834,9.618,120,-500,107374.18,-30920.351,-44299.322,1166.5662,59.412804,289.95166,0.000364754,0.31577394,1106.6658,1229.4151
444,12.440615,25.61,120,500,107374.18,-37248.104,-45492.685,1159.7445,0.077876544,569.29479,0.21710519,0.2464139,1156.0044,1156.0057
470,12.616407,1.611,120,0,107374.18,-34015.154,-44886.074,1176.9025,266.31494,289.82253,8.24E-05,0.32105168,908.4802,1461.5602
454,12.50623,25.612,120,1380,107374.18,-42628.166,-46561.51,1160.8574,0.095105025,623.62688,2.906706,1.7178498,1162.0565,1162.0748
466,12.58744,3.614,120,-500,107374.18,-30934.083,-44279.299,1173.1753,175.39816,290.05405,0.000124201,0.31662927,999.51131,1362.6806
437,12.38985,13.623,120,0,107374.18,-34007.794,-44885.334,1165.9974,26.959385,289.89079,0.000804876,0.31435061,1133.3366,1188.128
388,12.061597,16.616,90,-1070,81863.589,-25704.144,-43788.468,1186.0661,13.345719,289.92707,0.001629477,0.31569408,1164.8574,1191.3345
433,12.362551,16.613,120,-500,107374.18,-30987.985,-44274.982,1161.8682,15.081655,289.91633,0.001429228,0.31221792,1143.475,1173.8078
477,12.661893,9.639,120,500,107374.18,-35936.249,-45238.676,1175.9098,52.401296,289.81829,0.000413761,0.31435205,1118.1379,1226.1551
443,12.432609,16.614,120,500,107374.18,-37193.257,-45484.832,1165.5929,14.799627,289.89852,0.001456018,0.31218671,1148.9117,1180.6943
473,12.632364,21.627,120,0,107374.18,-34019.553,-44882.744,1168.4845,0.086363373,407.42329,0.84695332,0.39192829,1169.7256,1183.0219
481,12.690309,3.613,120,1000,107374.18,-40225.035,-46092.553,1173.268,167.94316,289.92017,0.000128799,0.31417359,999.75321,1348.7417
413,12.230062,16.614,90,700,90206.385,-36616.045,-45896.228,1165.0099,14.481964,289.85286,0.001487277,0.31192005,1148.5813,1178.2267
418,12.262867,16.616,90,1070,91212.357,-38752.461,-46328.799,1160.935,12.770791,289.89076,0.001683909,0.31075628,1146.1201,1173.1122
469,12.605902,25.61,120,-500,107374.18,-30943.129,-44289.084,1172.0784,0.04286751,549.52041,0.41770713,-0.007021965,1175.7313,1176.8344
476,12.657493,3.631,120,500,107374.18,-36022.591,-45271.815,1174.3557,161.22598,289.99766,0.000135016,0.31681691,1015.2461,1349.2084
459,12.540293,25.612,120,-1380,105675.55,-25259.899,-43184.489,1160.449,0.12578058,598.5632,0.26535996,0.65447304,1161.2119,1161.2123
480,12.686471,1.609,120,1000,107374.18,-40384.972,-46104.27,1177.5431,223.53026,289.93377,9.71E-05,0.31608803,948.24266,1408.424
475,12.653654,1.61,120,500,107374.18,-37122.046,-45481.255,1175.5808,240.24436,289.93755,9.00E-05,0.31470594,934.48536,1434.151
428,12.329741,16.614,120,-1000,107038.62,-27813.421,-43676.512,1163.097,13.829052,289.88213,0.001628784,0.3078673,1143.4134,1172.8694
374,11.969925,25.631,65,300,63516.664,-31596.444,-45367.284,1149.5621,1.16E-05,593.39503,0.27480377,-3.2573847,1149.0303,1149.0303
486,12.723113,3.612,120,1380,107374.18,-42575.416,-46551.355,1173.9627,139.46231,289.79965,0.000154959,0.31397684,1030.5962,1319.8684
403,12.161673,21.608,90,0,86698.873,-32095.415,-45020.109,1164.7653,0.026418343,386.18376,0.52685659,-0.27525561,1161.5303,1161.5303
490,12.75333,1.619,15,-290,13200.655,-25660.273,-45114.838,1178.967,250.19103,290.13377,9.40E-05,0.34944325,931.87769,1441.9203
487,12.727507,9.618,120,1380,107374.18,-42916.793,-46612.534,1172.1726,44.678887,289.94533,0.000483229,0.31265142,1125.8262,1218.2647
479,12.675966,25.611,120,500,107374.18,-37142.973,-45478.007,1163.3185,0.068865664,575.71879,1.268182,0.71198902,1163.4131,1165.2132
474,12.641762,30.606,120,0,107374.18,-34025.967,-44882.826,1166.5554,0.012501369,735.17708,0.53509026,-0.35462231,1161.9895,1161.9903
485,12.719275,1.612,120,1380,107374.18,-42444.546,-46510.98,1177.2914,215.35271,289.83828,0.000100929,0.31774516,964.93604,1410.4781
472,12.625195,13.601,120,0,107374.18,-34028.187,-44863.502,1164.3264,27.370574,289.92799,0.000789194,0.31371483,1139.0243,1195.905
453,12.498219,16.634,120,1380,107374.18,-39692.267,-46013.735,1161.9786,13.602236,289.96413,0.001578144,0.30811886,1148.2082,1175.7211
500,12.818947,1.611,15,-100,13912.107,-26564.266,-45286.205,1179.5076,253.63177,289.9891,8.54E-05,0.31553966,922.57765,1448.9072
492,12.761564,9.616,15,-290,12844.312,-25272.272,-45017.847,1173.6561,46.652448,289.92653,0.000461212,0.31059577,1120.7852,1215.9522
458,12.532287,16.615,120,-1380,106707.59,-25643.131,-43223.507,1161.1049,13.950496,289.95589,0.001584806,0.31731448,1146.0708,1175.1413
496,12.789975,3.612,15,-200,13264.013,-25917.159,-45154.144,1178.1804,169.19912,289.96824,0.000127963,0.31477857,1002.2861,1351.1482
491,12.757171,3.612,15,-290,12933.82,-25352.651,-45066.281,1177.3371,163.98303,290.16583,0.000150531,0.36288582,1015.9309,1350.3721
464,12.573097,25.613,120,-1000,107071.71,-28167.297,-43743.036,1163.2631,0.014925721,566.34298,1.1931054,-0.33710402,1165.2676,1165.2677
505,12.856189,1.611,15,0,14319.719,-27173.466,-45383.606,1182.2043,261.93227,289.80034,8.29E-05,0.31636092,922.77418,1463.7511
414,12.238068,25.613,90,700,89413.68,-36282.931,-45834.967,1164.3995,1.89E-05,572.2484,0.18592091,-3.1359678,1163.4526,1163.9414
497,12.794369,9.637,15,-200,13745.879,-26428.135,-45258.617,1171.7492,51.228526,290.07107,0.000425026,0.31412301,1116.1397,1221.8906
495,12.786137,1.609,15,-200,13413.26,-25892.942,-45146.537,1175.1555,246.84135,289.84741,8.79E-05,0.31659408,936.44464,1448.1311
501,12.822785,5.615,15,-100,13857.671,-26545.6,-45292.907,1178.754,131.05401,289.9394,0.000166294,0.31897837,1039.8639,1308.5502
504,12.844297,30.606,15,-100,13860.672,-26561.101,-45274.076,1167.7631,0.12066588,712.07117,0.32863952,0.6481361,1166.1401,1167.2033
484,12.708771,25.611,120,1000,107374.18,-40633.06,-46164.75,1167.3246,0.074255819,615.47641,0.32533826,0.13835718,1164.6802,1165.9158
511,12.897279,5.615,15,100,14832.34,-27806.06,-45525.577,1173.1467,122.32319,289.98817,0.00017695,0.31332431,1045.5353,1298.9495
449,12.473419,25.614,120,1000,107374.18,-40364.99,-46100.858,1158.8358,0.002493966,611.20291,0.49423287,-1.111034,1156.331,1156.6386
448,12.465414,16.613,120,1000,107374.18,-40489.897,-46101.145,1161.0729,13.953945,289.90025,0.001551635,0.31474817,1143.1399,1171.6278
478,12.66796,16.615,120,500,107374.18,-37043.023,-45455.393,1172.0542,15.350685,289.90931,0.001397832,0.31079277,1149.4687,1180.9252
515,12.930689,1.61,15,200,15352.73,-28398.033,-45635.189,1171.8495,251.29646,289.88804,8.62E-05,0.31548038,912.61208,1429.3879
489,12.741575,25.613,120,1380,107374.18,-42671.994,-46525.041,1167.3764,0.018614257,651.80977,0.31595383,-0.51224301,1161.8997,1163.5245
506,12.860025,5.617,15,0,14333.287,-27178.071,-45402.807,1174.2282,124.49406,290.0173,0.00017334,0.31316538,1051.0537,1308.4917
468,12.597897,16.612,120,-500,107374.18,-30884.622,-44271.898,1163.5635,6.9595905,290.02669,0.0010501,0.17497804,1146.7858,1179.0626
520,12.963494,1.61,15,290,15918.594,-28984.167,-45765.359,1166.3869,242.98033,289.97963,8.94E-05,0.31652638,919.15152,1419.6263
516,12.934527,3.611,15,200,15441.456,-28423.935,-45652.745,1164.8011,167.55491,290.00739,0.000128878,0.31344463,996.85957,1343.1707
517,12.938921,9.619,15,200,15383.813,-28509.043,-45664.216,1165.095,52.707756,289.90454,0.000410413,0.31420718,1109.4209,1217.3872
499,12.808443,25.611,15,-200,13270.55,-25838.465,-45130.708,1165.7505,0.028841001,601.78707,0.49100629,-0.020804674,1165.7424,1165.7424
482,12.694703,9.617,120,1000,107374.18,-40640.049,-46154.431,1171.2199,47.07296,289.84018,0.000461709,0.31662192,1121.126,1218.3791
463,12.565092,16.614,120,-1000,107374.18,-27833.033,-43674.497,1165.1527,15.2589,289.90552,0.001415324,0.31259072,1146.657,1177.9692
510,12.893436,1.629,15,100,14690.082,-27583.916,-45471.593,1178.6374,235.19746,289.8713,9.23E-05,0.31676176,945.64994,1431.5824
522,12.971726,9.616,15,290,15828.8,-29082.473,-45758.534,1158.7735,46.300538,290.09547,0.000466715,0.31322544,1106.3978,1202.5921
503,12.834904,21.609,15,-100,13874.034,-26531.58,-45268.649,1170.5444,0.054953275,387.07277,0.57429918,0.14494531,1165.8452,1165.872
525,12.997548,1.619,25,-400,22550.877,-25745.71,-44951.899,1163.6168,241.91915,290.13161,8.93E-05,0.3134559,914.49537,1415.5854
526,13.001389,3.612,25,-400,21998.622,-25304.835,-44838.586,1159.9023,177.94835,289.896,0.000121185,0.31359689,982.20523,1350.9059
527,13.005783,6.603,25,-400,21944.843,-25226.223,-44851.249,1151.3656,88.82057,289.93669,0.000241719,0.31095948,1061.0197,1245.1621
502,12.827736,13.601,15,-100,13873.5,-26544.408,-45274.652,1170.154,28.772604,289.82832,0.000774483,0.32451407,1138.3927,1198.1022
530,13.025069,1.613,25,-300,22511.489,-25913.541,-44995.193,1166.3015,252.36928,289.9562,8.62E-05,0.31601354,923.02525,1446.2576
521,12.967331,3.613,15,290,15785.629,-29004.848,-45774.117,1162.0689,156.0002,289.96089,0.000139423,0.31600246,1009.5429,1331.9218
531,13.028907,3.612,25,-300,22518.396,-25906.963,-44962.589,1164.4232,169.65512,289.90661,0.000127532,0.31474046,1000.2095,1351.4167
509,12.881544,30.605,15,0,14348.541,-27185.143,-45397.668,1167.5141,0.018818085,726.08965,0.24725158,-0.69854992,1162.6609,1162.6623
507,12.864976,13.602,15,0,14338.673,-27191.474,-45399.436,1173.0451,0.054156297,928.23109,1.0464048,-0.093742577,1174.3533,1174.3538
537,13.063881,9.617,25,-150,23398.501,-26876.534,-45174.496,1185.045,50.109564,289.92005,0.0004319,0.31369509,1132.2937,1236.171
508,12.872145,21.626,15,0,14342.291,-27191.145,-45408.399,1168.1435,0.006222627,402.72194,0.64996265,-0.95723222,1167.6049,1167.6072
488,12.733569,16.614,120,1380,107374.18,-42243.124,-46481.747,1168.4282,14.557365,289.93259,0.001494768,0.31761306,1153.6718,1184.3888
540,13.088454,1.611,25,0,24122.124,-27857.741,-45341.381,1210.4054,266.81992,289.91632,8.19E-05,0.32153479,947.88486,1501.206
541,13.092292,5.633,25,0,24100.908,-27856.344,-45327.279,1206.5544,125.95458,290.02452,0.000171956,0.31533131,1076.4221,1335.9012
536,13.059487,3.614,25,-150,23346.532,-26913.825,-45163.066,1183.9259,180.85896,289.91632,0.000119942,0.31529595,1006.7468,1380.4047
532,13.033301,8.606,25,-300,22689.146,-25920.818,-44963.699,1164.9647,61.659616,289.87417,0.000352635,0.31672589,1103.0795,1230.2134
494,12.775632,25.613,15,-290,12730.753,-25447.133,-45053.083,1164.4928,0.036805029,665.22764,0.26756712,-0.30561292,1159.1288,1163.5581
535,13.055649,1.61,25,-150,23390.936,-26910.577,-45157.597,1187.8932,272.27577,289.98861,7.97E-05,0.31661432,909.5423,1472.9122
545,13.125701,1.61,25,150,24829.711,-28794.75,-45542.105,1195.1088,257.8221,290.01669,8.43E-05,0.31678734,931.67849,1466.473
546,13.129539,3.612,25,150,24880.611,-28817.322,-45548.19,1195.5649,176.56157,289.88992,0.000123026,0.31473278,1021.0084,1386.9108
519,12.952988,25.613,15,200,15185.845,-28430.349,-45635.23,1154.7648,0.022917365,611.33709,0.41248584,-0.29002669,1154.2222,1154.2222
534,13.046532,20.618,25,-300,22693.833,-25939.978,-44976.445,1172.4365,0.05961084,386.42548,0.49032401,0.25826852,1162.6466,1174.8685
550,13.158505,1.61,25,300,25555.8,-29794.83,-45721.49,1193.8307,249.92998,289.90255,8.66E-05,0.3139961,937.58446,1451.4054
539,13.077949,25.611,25,-150,23455.733,-26844.547,-45134.491,1196.7853,0.14213252,575.37206,0.64952766,1.2289931,1183.6667,1212.303
513,12.909404,21.61,15,100,14908.567,-27804.909,-45527.838,1164.0999,0.018739066,406.07236,0.96636015,-0.25504244,1159.7929,1159.7929
438,12.397024,21.609,120,0,107374.18,-34005.08,-44862.063,1161.6725,0.000970552,406.30944,0.5791262,-1.5629739,1161.5201,1161.5203
483,12.700765,16.612,120,1000,107374.18,-40573.977,-46150.155,1167.5555,14.987275,289.91656,0.001443339,0.31370593,1151.0066,1182.3772
552,13.166743,8.606,25,300,25690.493,-29774.971,-45716.556,1179.4816,64.510673,290.04479,0.000334538,0.31255893,1111.3994,1244.7926
547,13.133933,9.617,25,150,24842.621,-28833.522,-45526.399,1182.4152,56.689327,289.82179,0.000396647,0.32719864,1123.4179,1241.4306
514,12.918797,30.608,15,100,14916.625,-27816.955,-45510.241,1160.828,0.023147511,711.40246,0.71152327,-0.001607039,1154.945,1158.3378
551,13.162344,3.631,25,300,25187.822,-29036.712,-45567.308,1183.0422,167.57969,289.94925,0.000129219,0.31526311,1015.3916,1362.9519
557,13.197323,6.603,25,400,26085.401,-30493.537,-45842.08,1172.5103,87.863804,290.11004,0.000252167,0.32478201,1090.55,1270.4601
524,12.985794,25.61,15,290,15856.388,-29107.758,-45765.935,1155.0886,0.17066916,671.4389,1.1194282,2.5249803,1134.9588,1165.4755
560,13.21786,1.622,40,-550,36455.572,-26099.874,-44720.874,1182.0618,277.62389,289.94278,8.21E-05,0.33248112,904.74041,1477.8556
556,13.192929,3.613,25,400,26004.898,-30386.021,-45835.666,1179.5932,160.007,289.94569,0.0001352,0.31469884,1023.5483,1352.5932
561,13.221701,3.61,40,-550,35929.219,-25379.376,-44617.922,1175.6137,186.57856,289.97293,0.000116465,0.31644464,993.14797,1380.4884
562,13.226094,8.607,40,-550,36097.954,-25601.808,-44645.675,1170.8605,61.172574,289.95073,0.000352736,0.31281557,1109.7883,1235.646
555,13.189092,1.609,25,400,25908.895,-30489.878,-45863.542,1182.7402,243.4878,289.82651,9.08E-05,0.3216492,942.66764,1449.393
566,13.252281,3.612,40,-400,36738.114,-26326.54,-44795.415,1174.5123,183.46372,290.08933,0.000118051,0.31484165,989.37938,1367.8529
567,13.256674,9.619,40,-400,36817.343,-26475.705,-44813.383,1173.0944,52.506723,290.0516,0.000412433,0.31459464,1118.565,1225.8391
558,13.202548,10.606,25,400,26223.753,-30438.977,-45857.621,1171.7825,39.369723,289.94238,0.000553153,0.3162618,1128.6695,1210.1385
498,12.800437,16.615,15,-200,13482.58,-25934.427,-45141.686,1167.5406,14.354032,289.88074,0.001504766,0.31325073,1147.8141,1177.8526
512,12.90223,13.619,15,100,14675.363,-27538.484,-45459.299,1165.3055,26.486627,289.93666,0.000814883,0.31181871,1137.5044,1192.3845
528,13.011008,10.607,25,-400,21956.684,-25255.99,-44826.087,1153.4104,42.391866,289.94947,0.000508208,0.31167614,1110.5955,1197.4045
570,13.281247,1.61,40,-200,37750.241,-27613.56,-45043.832,1178.8942,247.29845,290.01896,8.78E-05,0.3166538,929.28606,1442.6634
572,13.289479,9.617,40,-200,37751.557,-27603.322,-45033.471,1169.9443,54.308975,289.93458,0.000400512,0.31697049,1116.2517,1227.4856
575,13.314051,1.611,40,0,38723.843,-28838.949,-45281.148,1173.8881,236.28265,289.94719,9.24E-05,0.31763758,940.15815,1429.1651
565,13.248443,1.611,40,-400,36667.849,-26199.536,-44752.327,1181.9351,247.22543,289.92331,8.81E-05,0.31899241,941.5221,1451.0739
571,13.285085,3.613,40,-200,37857.058,-27627.169,-45031.004,1172.4662,169.36735,289.89444,0.000128778,0.31814217,1006.448,1358.3601
544,13.113809,30.604,25,0,24142.023,-27843.762,-45371.272,1185.6533,0.024200794,703.80743,0.32114108,-0.39222027,1185.6518,1188.732
569,13.270742,25.611,40,-400,36851.098,-26204.758,-44749.243,1167.0265,0.031135932,607.25802,0.48198867,0.059891842,1164.5708,1164.7424
576,13.31789,5.613,40,0,38720.225,-28857.533,-45263.468,1167.6418,117.08282,289.97209,0.000184702,0.31253452,1044.2739,1286.1402
538,13.069944,16.612,25,-150,23369.063,-26908.439,-45164.258,1190.4897,15.998169,289.91269,0.001346657,0.31184969,1170.5293,1203.5717
574,13.303546,25.613,40,-200,37762.575,-27629.718,-45029.031,1164.2831,0.054277473,588.7927,0.54035183,0.33990985,1161.1686,1162.1142
549,13.148001,25.61,25,150,24854.709,-28833.933,-45547.039,1179.413,0.11839144,563.31132,0.36492543,0.69399591,1174.4309,1176.3772
529,13.017344,15.604,25,-400,22243.708,-25386.037,-44866.051,1159.8649,15.20343,290.00805,0.001426912,0.31476047,1147.6662,1178.758
564,13.239325,20.616,40,-550,35833.914,-25142.349,-44548.355,1169.6756,0.053224548,408.82955,0.3226644,0.1712872,1178.8037,1178.964
585,13.384096,1.611,40,400,40375.349,-31264.729,-45765.113,1172.3414,219.14346,289.88812,9.91E-05,0.31733142,956.93834,1411.1627
493,12.767626,16.616,15,-290,12965.93,-25408.198,-45045.6,1166.0149,19.419871,289.95031,0.001909457,0.58655275,1156.5032,1181.2139
578,13.330008,21.606,40,0,38728.941,-28845.774,-45267.662,1162.8887,0.1490706,401.75901,0.27074029,0.78549844,1162.8076,1162.8287
580,13.351293,1.609,40,200,39705.997,-30145.91,-45512.132,1173.2491,250.85558,289.81765,8.64E-05,0.31533387,919.9366,1438.8513
591,13.420739,3.613,40,550,40962.882,-32175.672,-45907.699,1167.4234,152.08244,289.89139,0.000143101,0.31878324,1028.0405,1343.1615
581,13.355131,3.611,40,200,39584.873,-30073.178,-45495.316,1173.8732,185.55911,289.94665,0.000116516,0.31452378,983.04598,1365.5096
582,13.359524,9.619,40,200,39703.983,-30122.063,-45499.797,1168.086,49.503547,289.85213,0.000445741,0.32099849,1117.1654,1218.9659
584,13.373592,25.613,40,200,39696.664,-30075.316,-45488.367,1164.2457,0.049969193,588.99054,0.28422698,0.117983,217.46384,2106.1422
554,13.179974,20.617,25,300,25575.535,-29750.384,-45717.584,1173.6632,0.066275359,396.58075,0.41383351,0.28112423,1169.8864,1169.8914
592,13.425134,8.605,40,550,41358.203,-32658.402,-46008.842,1164.1195,56.291011,289.96013,0.000385411,0.31200293,1105.6735,1223.3467
543,13.104416,21.606,25,0,24124.179,-27853.63,-45334.392,1187.0074,0.005737756,393.86125,0.32137308,-0.88203309,1182.9595,1196.889
587,13.392329,9.617,40,400,40772.561,-31523.712,-45786.246,1164.4659,47.00998,289.91185,0.000459799,0.31412719,1118.4427,1215.3048
590,13.416901,1.61,40,550,40977.601,-32413.727,-45968.673,1170.7214,221.07247,289.90443,9.81E-05,0.31605713,955.03627,1413.5092
518,12.944983,16.613,15,200,15361.899,-28462.09,-45637.656,1157.2086,12.351145,289.84964,0.001792261,0.3212888,1144.1191,1169.295
596,13.452572,3.613,65,-810,59150.774,-25314.169,-44138.562,1169.0563,157.91995,289.90204,0.000136924,0.31400383,1013.0953,1340.7127
548,13.139994,16.615,25,150,24844.841,-28786.075,-45523.439,1179.9478,15.133505,289.92132,0.001428181,0.31240437,1164.7969,1195.4354
586,13.387935,3.611,40,400,40427.195,-31303.501,-45732.796,1168.8594,146.51696,289.90267,0.000149206,0.31788926,1022.7439,1325.842
595,13.448731,1.62,65,-810,59736.336,-26231.689,-44317.454,1167.3449,229.54451,289.89002,9.51E-05,0.31673537,620.88914,1735.3028
542,13.097247,13.599,25,0,24139.145,-27872.132,-45342.697,1198.1729,22.065368,290.10191,0.000866268,0.41859965,1170.2233,1229.9989
577,13.322839,13.601,40,0,38723.596,-28855.436,-45261.33,1164.1677,29.484004,289.93872,0.000754452,0.32577043,1138.2581,1199.3379
605,13.514342,1.612,65,-300,61610.197,-28742.576,-44799.116,1174.5818,253.36818,289.97812,8.55E-05,0.3147526,914.53872,1438.9158
600,13.481537,1.615,65,-600,60296.405,-27044.777,-44453.914,1170.467,243.30842,289.87218,8.91E-05,0.3164964,930.52918,1433.8547
533,13.039082,14.612,25,-300,22774.254,-25995.73,-44975.54,1164.5486,21.338447,289.90745,0.001012735,0.31377194,1140.9975,1184.154
589,13.406397,25.611,40,400,40702.501,-31358.718,-45767.251,1162.3491,0.05286306,619.47882,0.2659363,0.090695437,1162.9495,1162.9495
606,13.51818,3.616,65,-300,61713.519,-28905.514,-44832.707,1167.5219,170.34777,289.89035,0.000127195,0.31510319,991.92502,1340.9841
610,13.547146,1.613,65,0,62945.575,-30483.052,-45133.956,1166.727,244.64736,289.89993,8.85E-05,0.31640558,923.32648,1430.4513
602,13.489769,9.623,65,-600,60266.638,-27042.886,-44445.116,1158.9065,53.205201,289.84531,0.000406815,0.31415984,1105.1239,1215.4721
597,13.456966,9.616,65,-810,58774.818,-24994.295,-44062.499,1164.1639,49.090586,289.9486,0.00043922,0.31146908,1112.1453,1213.8042
601,13.485375,3.614,65,-600,60217.218,-27014.845,-44464.686,1163.1191,164.64034,289.83892,0.000131944,0.31619131,999.24019,1339.8709
611,13.550984,5.615,65,0,62912.19,-30495.099,-45140.617,1164.0361,98.233342,289.88696,0.000219587,0.31233629,1057.524,1259.5467
553,13.172524,14.611,25,300,25511.56,-29722.18,-45714.829,1173.134,19.638565,290.01927,0.001094251,0.31024909,1150.946,1191.7207
615,13.584389,1.61,65,300,64422.349,-32343.873,-45500.99,1161.6913,225.06778,289.79255,9.61E-05,0.31478936,935.61264,1402.6197
617,13.592621,9.617,65,300,64407.753,-32523.792,-45542.639,1157.4658,57.794124,289.89075,0.000373961,0.31248025,1098.5693,1218.1478
616,13.588226,3.613,65,300,64342.585,-32383.138,-45510.035,1160.0292,156.72601,289.93522,0.000137994,0.31431102,1003.1296,1327.8603
607,13.522574,9.619,65,-300,61500.091,-28596.494,-44781.847,1161.1211,55.697684,289.87382,0.000388219,0.31423597,1104.2183,1220.4282
523,12.977787,16.615,15,290,15857.58,-28964.062,-45735.674,1157.511,10.541469,289.96136,0.002030445,0.30814228,1142.8203,1164.9676
604,13.503837,25.611,65,-600,60059.788,-26659.242,-44378.221,1162.4823,0.057820328,594.65668,0.42663288,0.35612561,1154.8876,1155.1528
625,13.649997,1.61,65,810,66544.055,-35399.33,-46098.226,1160.3186,219.7049,289.90185,9.87E-05,0.31582828,946.61291,1401.2861
621,13.621031,3.61,65,600,65770.514,-34355.298,-45904.78,1155.6374,158.50468,289.92037,0.000136216,0.31291605,993.08206,1321.8371
627,13.658229,9.618,65,810,66614.444,-35537.353,-46117.674,1153.9011,46.513626,289.85612,0.000464646,0.31266162,1109.8697,1205.393
609,13.536642,25.612,65,-300,61669.855,-28564.014,-44750.189,1153.3638,0.052010159,591.04366,0.47014593,0.37018135,1150.1325,1155.8069
620,13.617193,1.61,65,600,65786.878,-34320.104,-45890.719,1159.5379,264.73928,289.97469,8.18E-05,0.31498725,895.62147,1442.9442
573,13.295541,16.613,40,-200,37887.277,-27500.412,-44991.945,1162.1747,16.158532,289.89499,0.001340787,0.31465917,1144.6541,1178.558
626,13.653835,3.612,65,810,66430.988,-35211.846,-46061.223,1155.7275,148.1963,289.99622,0.000145599,0.31291847,1002.1789,1310.8716
579,13.3394,30.607,40,0,38728.201,-28855.107,-45263.386,1164.2831,8.69E-05,724.58549,0.4373611,-2.4629761,1164.0193,1164.0211
593,13.430914,14.61,40,550,41515.673,-32479.141,-45973.73,1160.2453,17.401192,290.06935,0.00123319,0.30976954,1141.2973,1177.4805
629,13.672297,25.612,65,810,66940.693,-35702.635,-46165.12,1149.4138,0.05723085,646.48245,0.29357856,0.098827152,1148.1687,1148.599
632,13.692286,9.618,90,-1070,82136.101,-25316.431,-43668.865,1152.0236,47.314471,290.02275,0.000459029,0.31589519,1102.878,1200.6371
603,13.495832,16.616,65,-600,60212.366,-26942.812,-44459.588,1158.3306,14.054185,289.90519,0.001537317,0.31318313,1140.8388,1170.6865
635,13.716864,1.615,90,-700,83824.254,-28165.528,-44253.355,1155.8765,225.34897,289.83427,9.61E-05,0.31540936,1061.7247,1254.9016
583,13.365587,16.613,40,200,39690.291,-30090.24,-45511.31,1164.2324,19.127598,289.80512,0.001457781,0.45206492,1144.7444,1173.0536
614,13.572495,30.61,65,0,62945.205,-30487.41,-45141.151,1151.035,0.33947163,718.26479,0.041436228,0.029699753,1058.2873,1235.1167
631,13.687893,3.613,90,-1070,81931.717,-25812.359,-43772.145,1155.6248,153.93144,289.87604,0.000141142,0.31687607,1006.093,1323.8464
559,13.208885,15.601,25,400,26117.389,-30263.745,-45833.487,1166.0682,14.576336,290.02979,0.001477926,0.31272642,1150.296,1180.6232
630,13.684052,1.621,90,-1070,82654.483,-26876.494,-44011.969,1167.6288,226.6298,289.98737,9.56E-05,0.31463517,933.80714,1400.2131
619,13.606688,25.613,65,300,64335.267,-32427.953,-45529.277,1146.9431,0.088572278,580.47377,0.50137899,0.81682514,1145.1529,1147.4734
622,13.625424,9.619,65,600,65614.647,-34118.723,-45851.577,1153.2228,49.127425,290.01778,0.000450029,0.31785909,1102.1419,1204.1207
636,13.720703,3.612,90,-700,83975.599,-27890.182,-44196.699,1155.1299,154.2946,289.92304,0.000139892,0.31195394,997.81016,1316.3616
641,13.753508,3.612,90,-300,85541.887,-30292.238,-44677.333,1154.6602,158.2415,289.97926,0.000137645,0.31576282,993.63486,1321.5167
637,13.725098,9.618,90,-700,83432.672,-27591.605,-44152.87,1147.2525,49.479362,289.95683,0.000437089,0.31404459,1098.5444,1199.4455
640,13.74967,1.608,90,-300,85614.333,-30197.345,-44635.889,1159.4014,230.64383,289.91359,9.39E-05,0.31490241,930.37187,1408.0625
598,13.463028,16.615,65,-810,58920.571,-25222.03,-44131.079,1157.7365,12.768137,289.93858,0.001685333,0.31115032,1141.5311,1167.3982
645,13.782474,1.609,90,0,86988.037,-32118.111,-45021.753,1162.9293,217.03443,289.88914,9.98E-05,0.31419115,942.25165,1388.8494
646,13.786313,5.634,90,0,86990.134,-32143.396,-45014.599,1152.4192,111.95249,289.85507,0.000193263,0.31433413,1039.8802,1271.8066
568,13.262736,16.616,40,-400,36971.853,-26380.236,-44789.577,1167.1322,14.227885,290.02294,0.00151671,0.31278339,1153.4049,1183.0497
594,13.438364,20.617,40,550,41230.376,-32500.891,-45981.213,1160.6248,0.000915849,421.89374,0,-1.6300079,1159.0707,1159.0707
563,13.231875,14.61,40,-550,35865.285,-25188.357,-44582.44,1169.3755,21.545238,289.81587,0.001003424,0.31363425,1143.3214,1188.4261
657,13.860764,9.618,90,700,90029.342,-36503.472,-45865.063,1149.8901,43.7104,289.98588,0.000494443,0.31176429,1102.093,1191.8464
651,13.823559,3.613,90,300,88454.294,-34033.326,-45394.666,1154.6757,156.81237,289.82387,0.000142746,0.31913799,992.22336,1322.908
644,13.771969,25.612,90,-300,85688.793,-30291.662,-44663.56,1153.4861,0.073797036,589.85297,0.30679142,0.40171082,1147.9064,1150.2956
634,13.706361,25.611,90,-1070,82401.46,-25011.235,-43616.073,1145.7224,0.26727672,633.57896,1.1202071,2.9637536,1143.6793,1144.1591
656,13.856369,3.613,90,700,90318.219,-36373.919,-45844.752,1156.4377,157.6956,289.83808,0.000136832,0.31294806,992.6619,1317.6108
650,13.819722,1.608,90,300,88359.687,-34110.088,-45421.679,1161.0704,236.94431,290.0218,9.69E-05,0.3383454,920.02161,1405.4127
661,13.889174,3.613,90,1070,91883.771,-38462.559,-46254.463,1156.5253,140.42128,289.89022,0.000153621,0.31250891,1008.8115,1298.2592
652,13.827954,9.636,90,300,88038.535,-33361.138,-45256.561,1152.3329,51.756784,289.97591,0.000417146,0.31260092,1097.2651,1205.341
654,13.842028,25.61,90,300,88395.005,-33978.561,-45369.956,1148.1284,0.050197685,572.46795,0.52145688,0.23221287,1142.1515,1142.1515
613,13.563103,21.609,65,0,62938.791,-30500.074,-45162.86,1155.1249,0.012906952,401.35587,0.98549803,-0.52278093,1152.9798,1152.9798
628,13.664292,16.613,65,810,66976.134,-35473.872,-46118.866,1152.0543,12.790137,289.8626,0.001677942,0.3091237,1139.0262,1164.9435
655,13.852531,1.613,90,700,89887.659,-36231.373,-45838.914,1161.9499,231.45214,289.97664,9.39E-05,0.312476,917.48124,1396.9733
660,13.885337,1.608,90,1070,92397.591,-39236.796,-46409.467,1155.7527,206.5281,290.08062,0.000104829,0.31409429,942.02454,1368.8239
665,13.919391,1.619,120,-1380,107081.7,-27169.11,-43538.16,1159.477,218.12163,290.01711,0.000100055,0.31797956,950.81851,1402.7572
648,13.798436,21.61,90,0,86981.582,-32117.042,-45006.705,1148.522,0.064123694,428.66356,0.48631875,0.43771716,1149.8579,1150.1724
662,13.893566,9.623,90,1070,91527.383,-37841.477,-46143.946,1151.545,43.464344,289.96025,0.000503462,0.31650386,1104.5576,1194.2
666,13.923232,3.612,120,-1380,106831.85,-25533.806,-43189.341,1157.565,150.54271,289.89956,0.000143673,0.31351419,997.76762,1308.5657
588,13.398391,16.613,40,400,40599.179,-31501.181,-45778.105,1168.4631,12.914395,289.92709,0.001675587,0.31478491,1153.238,1180.0247
667,13.927626,9.617,120,-1380,106767.25,-25341.635,-43149.623,1153.0455,47.92565,289.89772,0.000454395,0.31688478,1103.2843,1200.4935
671,13.956042,3.612,120,-1000,107374.18,-27700.314,-43628.613,1156.6824,155.97112,289.98642,0.00013853,0.31313959,992.24912,1315.1448
639,13.739165,25.613,90,-700,83737.377,-27570.596,-44128.242,1145.0846,0.016385823,594.70199,0.56551664,-0.34876147,1143.7148,1143.7296
623,13.631487,16.614,65,600,65759.66,-34323.269,-45894.789,1160.7898,12.970722,289.87977,0.001679285,0.31556196,1137.4092,1165.8029
647,13.791268,13.599,90,0,86989.929,-32127.485,-45021.63,1149.4369,25.448288,289.86779,0.000850445,0.31495273,1123.1364,1176.4696
676,13.988847,3.612,120,-500,107374.18,-30868.793,-44246.9,1157.3026,160.4311,289.88117,0.000134742,0.31351569,991.34767,1321.3493
672,13.960436,9.619,120,-1000,107374.18,-27978.374,-43690.08,1156.7318,50.802848,289.89546,0.000426948,0.31567649,1110.2188,1215.6498
675,13.985009,1.609,120,-500,107374.18,-30740.35,-44217.791,1159.2169,231.63173,289.90183,9.44E-05,0.31354118,920.90499,1405.3172
670,13.952199,1.63,120,-1000,107374.18,-30218.931,-44124.912,1160.1015,227.86171,289.89218,9.51E-05,0.31542834,942.11239,1418.0795
681,14.021651,5.614,120,0,107374.18,-34043.523,-44846.603,1162.7567,109.97995,289.88639,0.000196842,0.31463464,1052.9531,1281.1277
642,13.757901,9.62,90,-300,85745.943,-30381.622,-44706.36,1150.9283,50.529137,289.92522,0.000428111,0.31412032,1099.565,1203.8088
633,13.698349,16.634,90,-1070,83504.254,-28102.952,-44240.404,1147.894,13.355044,289.78727,0.001619425,0.31276398,1133.186,1160.6322
685,14.055054,1.609,120,500,107374.18,-37198.15,-45468.386,1174.6186,230.73955,289.89859,9.41E-05,0.31604884,936.40178,1412.2952
608,13.528636,16.617,65,-300,61635.689,-28813.869,-44802.282,1159.5371,15.007686,290.01366,0.001432258,0.31118518,1144.8046,1176.0237
686,14.058892,3.613,120,500,107374.18,-37125.582,-45468.591,1171.0594,155.75096,290.1178,0.000138925,0.31422787,1013.9572,1335.5378
649,13.807829,30.607,90,0,86989.477,-32125.799,-45023.192,1145.3079,0.11674912,708.04226,0.1478889,0.27154324,1130.597,1156.5747
680,14.017813,1.611,120,0,107374.18,-34040.069,-44856.964,1166.3524,234.87313,289.89393,9.21E-05,0.31420834,928.20442,1414.2097
687,14.063286,9.618,120,500,107374.18,-37283.751,-45494.781,1162.0399,49.956275,289.90675,0.00043291,0.31430633,1112.0175,1216.0027
612,13.555934,13.605,65,0,62927.69,-30510.394,-45127.748,1159.7729,26.573803,289.87748,0.000820909,0.32092267,1138.6117,1193.4489
690,14.087858,1.612,120,1000,107374.18,-40001.945,-46004.772,1181.2038,217.36214,289.94093,9.95E-05,0.31434877,959.59469,1410.9205
691,14.091696,3.612,120,1000,107374.18,-40536.069,-46093.293,1181.2062,154.92036,289.83658,0.000140119,0.31610736,1025.2405,1345.7595
692,14.09609,9.619,120,1000,107374.18,-40462.515,-46123.8,1184.2985,48.257224,289.82781,0.000448914,0.31545309,1137.3475,1237.0464
599,13.471034,25.612,65,-810,59070.271,-25310.879,-44129.887,1155.449,0.043813612,608.1346,0,0.19212767,1153.7415,1154.2281
695,14.12067,1.608,120,1380,107374.18,-43006.342,-46587.701,1212.7517,226.11482,289.88239,9.63E-05,0.31663994,982.23997,1447.9721
696,14.124507,3.612,120,1380,107374.18,-42517.525,-46504.319,1205.0273,152.0654,289.86191,0.000142772,0.3167782,1050.6479,1367.0794
659,13.874831,25.613,90,700,90343.176,-36594.377,-45886.895,1147.5123,0.00529991,633.17297,0.30064501,-0.99286609,1144.9863,1146.3471
682,14.026601,13.599,120,0,107374.18,-34049.279,-44866.298,1158.5099,25.002242,289.93692,0.00086043,0.31144762,1131.5264,1182.7868
684,14.043163,30.605,120,0,107374.18,-34053.843,-44858.732,1155.8071,0.024437477,752.04265,2.6753046,-0.17922549,1151.7425,1152.3283
701,14.158564,3.612,40,-550,35385.186,-25340.523,-44601.106,1200.4734,160.45252,289.90153,0.000135136,0.31579763,1040.084,1371.8554
697,14.128901,9.618,120,1380,107374.18,-42374.281,-46459.463,1204.0347,50.748331,289.7859,0.000430868,0.31696639,1151.9608,1256.2109
700,14.154724,1.621,40,-550,35945.295,-26105.383,-44717.831,1207.6488,249.46403,289.90285,8.72E-05,0.317847,964.91241,1480.6937
702,14.162958,8.605,40,-550,35661.355,-25371.729,-44592.143,1192.9808,64.760381,289.9432,0.000334512,0.31531409,1133.1441,1266.058
618,13.598683,16.613,65,300,64349.78,-32406.779,-45500.455,1155.7327,14.359043,289.91154,0.001476217,0.31128964,1139.7027,1168.57
658,13.866826,16.616,90,700,90291.535,-36374.248,-45826.95,1147.6191,12.057319,289.84008,0,0.31577826,1132.863,1157.8239
706,14.189143,3.615,40,-400,36710.156,-26356.678,-44777.037,1189.3692,164.12896,289.91844,0.000132367,0.31519444,1027.5554,1366.586
705,14.185307,1.609,40,-400,36423.585,-26306.394,-44772.391,1196.1053,247.18328,289.83457,8.78E-05,0.31635186,946.06927,1454.9913
673,13.966498,16.613,120,-1000,107374.18,-27699.409,-43630.381,1154.2595,13.944275,289.91737,0.001548454,0.3124147,1136.5906,1165.2882
704,14.176188,20.619,40,-550,35980.366,-25504.612,-44614.879,1182.1633,0.0465213,402.50948,0.47146575,0.53436993,1174.3539,1186.0501
711,14.221948,3.612,40,-200,37652.963,-27577.42,-45030.141,1182.1984,161.91943,289.94933,0.000134413,0.31504876,1023.6584,1358.7255
712,14.226343,9.618,40,-200,37562.51,-27569.238,-45019.04,1176.409,55.439249,290.02685,0.000388925,0.31205724,1115.2461,1229.865
707,14.193538,9.618,40,-400,36263.483,-26348.989,-44779.956,1191.8551,55.528486,289.86926,0.000390568,0.31588722,1147.8058,1264.1942
638,13.731159,16.613,90,-700,83967.788,-27954.568,-44247.722,1145.6176,13.893514,289.80204,0.001554957,0.31306282,1131.3493,1160.2265
663,13.899631,16.615,90,1070,92254.263,-39148.275,-46383.441,1147.4267,37.41236,290.20193,0.014965652,5.1619903,1138.2381,1162.7215
715,14.250915,1.611,40,0,38511.402,-28861.356,-45279.709,1182.9377,247.75339,289.88496,8.79E-05,0.31534618,938.91122,1455.4019
716,14.254754,5.612,40,0,38516.87,-28854.079,-45280.49,1179.5497,107.91773,289.83923,0.000202974,0.31782735,1068.3485,1289.6313
710,14.218111,1.609,40,-200,37487.27,-27519.037,-45000.99,1185.9448,237.33516,289.86659,9.20E-05,0.31707207,947.03069,1437.2117
709,14.207606,25.611,40,-400,36606.464,-26291.469,-44774.776,1174.4988,0.065507982,599.35186,0.21214738,0.11731653,1169.5293,1170.2081
677,13.99324,9.619,120,-500,107374.18,-30951.228,-44241.267,1152.7638,52.859978,289.92628,0.000408997,0.31385758,1098.652,1207.6409
699,14.142969,25.612,120,1380,107374.18,-42758.788,-46569.075,1201.2957,0.046053171,610.96515,0.3604196,0.02014054,1190.7731,1194.3987
721,14.292,3.614,40,200,39621.301,-30143.772,-45512.255,1175.3844,148.08556,289.92178,0.000147911,0.31705684,1027.368,1335.0764
720,14.288163,1.608,40,200,39563.698,-30100.313,-45526.317,1182.1386,222.5032,289.91876,9.74E-05,0.31598982,957.86133,1419.1892
689,14.077354,25.61,120,500,107374.18,-37333.994,-45486.394,1164.0933,0.068663823,602.61662,2.1550377,1.4891687,1161.7828,1161.7829
718,14.266872,21.629,40,0,38532.206,-28874.431,-45283.039,1169.2539,0.055024675,418.70433,0.43859096,0.056873261,1166.8131,1166.8131
669,13.941693,25.612,120,-1380,106604.52,-25453.673,-43172.442,1150.5554,0.013947385,621.19763,0,-0.78675107,1149.7562,1149.971
679,14.007308,25.613,120,-500,107374.18,-31005.294,-44276.051,1155.6073,0.001600938,576.47529,0.44896672,-1.6394638,1158.2879,1158.2879
683,14.033769,21.609,120,0,107374.18,-34041.755,-44854.991,1157.6564,0.037857766,403.67439,1.0399527,0.00038911,1159.5958,1159.5961
725,14.320966,1.61,40,400,40746.782,-31415.292,-45783.409,1179.7647,219.72144,289.99246,9.86E-05,0.31520251,965.02659,1418.9835
674,13.974504,25.611,120,-1000,107374.18,-27131.859,-43502.02,1148.8995,2.4316469,637.47287,64.414853,236.29777,1135.6832,1156.0946
727,14.329199,9.617,40,400,40516.949,-31383.839,-45785.711,1173.1675,50.8893,289.8984,0.000423814,0.31178202,1115.6625,1219.8527
643,13.763964,16.613,90,-300,85517.218,-30173.663,-44644.112,1151.5748,15.01961,289.86093,0.001515435,0.30348841,1133.4672,1164.9571
624,13.639492,25.612,65,600,65583.482,-34172.378,-45855.319,1149.7934,1.08E-06,623.51786,0.13320527,-4.0865235,1146.9948,1148.0153
730,14.353777,1.611,40,550,41581.005,-32419.113,-45934.63,1178.3287,221.62576,289.86626,9.77E-05,0.31446803,960.52875,1418.451
731,14.357615,3.613,40,550,41198.101,-32320.191,-45935.904,1182.8185,152.37363,289.8486,0.000141707,0.31255861,1027.6414,1341.3081
719,14.276271,30.604,40,0,38539.443,-28867.853,-45275.351,1168.2075,0.11273516,744.38005,1.0068962,1.6823541,1167.0243,1167.0262
726,14.324805,3.612,40,400,40675.694,-31363.405,-45743.075,1177.513,148.74633,289.87257,0.00014547,0.3148238,1027.5328,1335.3864
735,14.385608,1.62,65,-810,59544.616,-26330.652,-44325.06,1178.9878,235.01865,289.93083,9.20E-05,0.31376914,944.03116,1429.888
653,13.834022,16.614,90,300,88312.734,-34032.34,-45401.615,1148.698,36.392972,289.89733,0.015938988,2.5886139,1135.1719,1160.8988
693,14.102153,16.634,120,1000,107374.18,-38240.332,-45682.595,1179.3196,14.432727,289.82939,0.001495348,0.31257527,1162.3535,1191.5859
742,14.426646,9.617,65,-600,59936.031,-26681.65,-44404.288,1173.2064,52.020701,289.91462,0.00041353,0.31066666,1115.1079,1222.5587
732,14.362009,8.605,40,550,41286.539,-32340.502,-45949.39,1179.9256,59.859857,289.86453,0.000360585,0.31316238,1123.0639,1246.9664
736,14.389448,3.61,65,-810,58739.541,-25239.627,-44117.552,1173.8338,159.76488,289.86543,0.000137332,0.31912078,1013.7726,1343.187
739,14.40791,25.61,65,-810,58741.433,-25281.4,-44125.282,1166.737,0.081385497,618.98329,0.25043663,0.34216594,1168.6441,1168.6892
740,14.418415,1.611,65,-600,59898.493,-26696.78,-44400.136,1181.8281,252.44844,289.85083,8.61E-05,0.31747451,936.87655,1460.376
746,14.455057,3.611,65,-300,61643.583,-28682.507,-44785.054,1168.7987,164.78367,289.96473,0.000131998,0.31678145,999.13658,1337.8432
737,14.393842,9.619,65,-810,58750.601,-25747.067,-44221.327,1174.664,51.683447,289.90628,0.00041687,0.31061769,1119.389,1224.409
741,14.422254,3.612,65,-600,59976.16,-26832.829,-44435.371,1180.2017,167.05728,289.89441,0.000129579,0.31528476,1007.7907,1352.2093
717,14.259703,13.602,40,0,38527.19,-28853.545,-45279.914,1173.5868,24.217545,289.8852,0.000888203,0.31032358,1145.6091,1196.0879
745,14.451219,1.61,65,-300,61460.209,-28658.537,-44783.163,1170.0295,240.35239,289.85868,9.24E-05,0.32530956,928.0101,1423.7879
729,14.343273,25.61,40,400,40661.921,-31489.505,-45786.986,1165.8222,0.057145273,602.24411,0.25395332,0.059406502,1160.0305,1160.121
724,14.310462,25.613,40,200,39484.1,-30135.631,-45517.354,1168.18,0.50278411,609.05578,3.7994734,9.551493,1170.2817,1170.3547
668,13.933688,16.615,120,-1380,106217.54,-25609.252,-43215.736,1152.3557,12.906535,289.85278,0.00168301,0.31728211,1142.4558,1168.625
750,14.484023,1.612,65,0,62784.322,-30512.943,-45137.657,1163.975,241.57412,290.05943,9.05E-05,0.31954181,926.85671,1426.4968
747,14.459451,9.619,65,-300,61414.16,-28555.009,-44741.185,1161.7594,53.018111,289.91513,0.000408689,0.315894,1109.9049,1219.4689
664,13.907636,25.612,90,1070,92324.981,-39282.927,-46408.604,1149.7428,0.027677261,628.9041,0,-0.23921091,1143.1817,1144.5961
694,14.110164,25.612,120,1000,107374.18,-40420.495,-46102.173,1188.7178,0.020127193,603.30731,0.58038294,-0.33223999,1189.5654,1189.5659
757,14.529503,9.617,65,300,64408.493,-32444.728,-45511.351,1162.3394,53.32868,289.73729,0.000404951,0.31251172,1104.3635,1215.384
751,14.487861,5.616,65,0,62769.356,-30512.12,-45143.988,1157.9183,108.10363,289.96237,0.000199676,0.31243132,1048.9566,1272.5485
678,13.999303,16.613,120,-500,107374.18,-30855.554,-44229.632,1157.4308,13.868225,289.9518,0.001571559,0.31525545,1140.5856,1170.1821
755,14.521271,1.612,65,300,64297.482,-32329.154,-45524.672,1164.6056,241.5219,289.90481,8.97E-05,0.31503146,927.25856,1428.8323
760,14.554076,1.609,65,600,65650.581,-34410.228,-45898.448,1170.3509,243.76789,289.82248,8.91E-05,0.316118,932.84542,1435.1142
722,14.296394,9.617,40,200,39642.351,-30134.151,-45522.246,1171.9605,49.440395,289.89519,0.000436185,0.31311723,1120.2172,1221.9344
756,14.525109,3.611,65,300,64385.838,-32450.689,-45526.81,1161.4532,158.3135,289.96157,0.000137525,0.31532726,995.34353,1321.6464
714,14.240411,25.61,40,-200,37475.47,-27541.773,-45013.243,1169.0269,0.017827643,549.93487,0.21915736,-0.97156666,1165.4113,1169.3563
703,14.168739,14.612,40,-550,36023.578,-25432.826,-44597.282,1187.8414,19.090846,289.92866,0.001133551,0.31461713,1170.3599,1210.731
723,14.302456,16.615,40,200,39618.793,-30139.414,-45528.578,1169.697,14.83295,289.8382,0.001447653,0.3104082,1152.06,1182.2935
688,14.069348,16.615,120,500,107374.18,-37262.741,-45457.079,1162.4214,13.255162,289.82101,0.00163029,0.31380792,1147.8452,1174.9326
708,14.199601,16.612,40,-400,36403.48,-26246.202,-44771.281,1181.423,13.587983,290.03632,0,0.31014843,1167.6289,1194.8256
766,14.590718,3.631,65,810,65664.52,-33820.681,-45778.475,1166.0478,165.19074,289.82112,0.000131002,0.31414597,1001.1265,1342.722
761,14.557913,3.611,65,600,65928.479,-34388.067,-45893.761,1170.9867,166.77071,289.8824,0.000129221,0.31167563,997.69172,1340.8133
770,14.62094,1.621,90,-1070,82998.864,-26692.258,-43937.181,1174.8675,249.28124,289.8228,8.67E-05,0.31352126,925.07427,1440.855
762,14.562307,9.618,65,600,65284.698,-34344.69,-45903.629,1160.7874,43.892999,289.93383,0.000493275,0.31417554,1114.9974,1206.1945
775,14.653754,1.609,90,-700,83633.068,-27567.676,-44151.555,1181.5749,249.64139,289.87507,8.68E-05,0.31504151,926.82186,1443.9458
765,14.58688,1.609,65,810,66369.644,-35787.579,-46194.682,1169.2687,214.88448,289.91026,0.000101778,0.318788,958.33885,1402.6814
767,14.595117,9.619,65,810,66830.299,-35432.757,-46111.424,1165.0525,51.019625,289.85197,0.000425811,0.31229999,1109.7647,1215.902
777,14.661985,9.617,90,-700,83666.083,-27846.518,-44175.895,1174.0744,49.026873,289.88046,0.00044046,0.31095817,1119.0472,1220.9326
764,14.576375,25.612,65,600,65683.515,-34381.529,-45901.82,1155.3918,0.085209653,573.05155,0.64206231,0.85990449,1150.6197,1150.8248
772,14.629181,9.617,90,-1070,81373.002,-25262.323,-43691.272,1168.2475,52.458976,289.91593,0.000412047,0.31239251,1109.9708,1217.9989
744,14.440714,25.614,65,-600,59284.316,-26702.207,-44416.87,1160.6211,0.019866934,605.10094,0.52961557,-0.5981544,1165.7575,1165.7576
698,14.134963,16.612,120,1380,107374.18,-42985.003,-46580.382,1206.3747,12.194076,289.79996,0.001828827,0.26649542,1188.0974,1213.842
734,14.37524,20.619,40,550,41470.94,-32290.917,-45940.632,1167.9139,0.037863814,419.33729,0.33443446,-0.13150474,1166.303,1166.3031
780,14.686559,1.608,90,-300,85332.775,-30171.771,-44655.624,1176.981,228.94398,289.90156,9.44E-05,0.31250768,939.45599,1412.746
771,14.624782,3.633,90,-1070,83854.063,-28005.304,-44177.087,1172.0023,160.99501,289.80368,0.000135051,0.31467073,1007.7334,1340.8525
776,14.657591,3.613,90,-700,84392.18,-27931.543,-44208.334,1178.0385,169.66686,289.83801,0.000127101,0.31226095,1002.492,1354.2453
781,14.690396,3.612,90,-300,85654.132,-30257.044,-44635.848,1172.907,156.30344,289.79554,0.000138422,0.31469872,1016.3889,1338.6212
753,14.499981,21.626,65,0,62784.897,-30487.534,-45151.636,1153.2362,0.064582202,405.88617,1.1252141,0.67007546,1148.2171,1148.2172
782,14.69479,9.619,90,-300,85559.526,-30231.265,-44649.95,1170.1129,52.127446,290.02327,0.000414387,0.31267129,1112.2739,1219.2413
785,14.719362,1.611,90,0,86877.643,-32130.239,-45027.838,1179.6613,224.62565,290.017,9.65E-05,0.31285342,955.74177,1421.8845
786,14.723201,5.633,90,0,86873.49,-32129.869,-45022.411,1169.0828,112.80393,289.83882,0.00019245,0.31567683,1058.6852,1291.9613
769,14.609185,25.612,65,810,67021.937,-35625.997,-46139.218,1157.993,0.09229198,666.73074,0.54192663,0.63692585,1154.999,1155.001
743,14.432708,16.616,65,-600,60473.324,-26847.055,-44419.172,1167.4832,13.892527,290.03543,0,0.31613024,1150.397,1177.7343
713,14.232404,16.616,40,-200,37687.787,-27645.917,-45027.838,1166.9799,14.337519,289.8605,0.001500627,0.31092708,1152.1717,1181.7778
790,14.756609,1.611,90,300,88306.731,-33989.58,-45400.422,1167.8554,233.96474,289.97523,9.55E-05,0.32299445,930.10665,1414.9439
791,14.760448,3.614,90,300,88296.616,-33951.302,-45382.373,1163.7599,149.80077,289.91769,0.000144845,0.31535745,1009.3455,1318.301
752,14.492812,13.602,65,0,62787.446,-30507.474,-45160.352,1157.1257,25.897829,289.92026,0.000827527,0.30989578,1126.587,1179.4433
748,14.465513,16.615,65,-300,61499.351,-28634.238,-44783.533,1158.5986,12.640332,289.92829,0.001286148,0.19835325,1142.0346,1172.5513
796,14.793258,3.613,90,700,89813.939,-36389.337,-45860.952,1170.2397,149.09354,289.94904,0.000144732,0.31261453,1021.3765,1329.0174
738,14.399904,16.613,65,-810,58902.316,-25416.216,-44171.331,1167.2086,12.934804,289.89467,0.001670987,0.31325109,1154.5424,1181.2051
749,14.473519,25.611,65,-300,61164.139,-28555.544,-44753.56,1156.495,0.080695095,578.05575,0.30308128,0.29861121,1145.9526,1152.3605
759,14.54357,25.612,65,300,64243.621,-32379.602,-45516.984,1153.8356,0.029710556,568.97894,0.30818625,-0.26761102,1153.2921,1154.0412
733,14.36779,14.613,40,550,41082.075,-32337.665,-45952.474,1172.2646,17.89928,289.93378,0.001209161,0.31240026,1170.345,1170.362
795,14.78942,1.611,90,700,90243.266,-36462.809,-45865.968,1172.034,218.42904,289.87731,9.95E-05,0.3156219,951.74492,1401.0935
792,14.764842,9.636,90,300,87818.897,-33318.461,-45253.683,1160.7405,49.044802,290.00885,0.000439028,0.31147637,1106.3871,1208.3098
754,14.509378,30.607,65,0,62793.572,-30506.94,-45142.179,1152.6778,0.052272156,732.30423,0.94993165,0.38461961,1149.8711,1151.3814
788,14.735325,21.607,90,0,86874.23,-32142.903,-45097.24,1161.4365,0.054742021,413.99835,0.24269575,0.031346839,1161.0454,1161.0455
800,14.822225,1.61,90,1070,91849.851,-38593.757,-46295.291,1179.3426,205.48465,290.02326,0.000105195,0.31355703,963.53572,1385.2522
802,14.830457,9.617,90,1070,91627.005,-39040.019,-46381.056,1166.1393,42.497248,289.92409,0.000506532,0.31072884,1119.4533,1206.3245
805,14.856279,1.621,120,-1380,107374.18,-27642.342,-43599.586,1175.9682,218.61882,289.90497,9.85E-05,0.31087627,943.47066,1395.3374
758,14.535564,16.615,65,300,63976.743,-32281.707,-45493.26,1159.5841,20.400538,289.7042,0.002595194,2.0248376,1140.2188,1168.4681
806,14.860119,3.614,120,-1380,106653.4,-26147.61,-43306.272,1173.2298,150.67602,289.91869,0.000143481,0.31446661,1022.9444,1333.6718
797,14.797652,9.619,90,700,90296.14,-36582.166,-45886.525,1165.3756,51.217018,289.87851,0.000420849,0.31176213,1110.5593,1217.37
728,14.335261,16.632,40,400,39792.051,-30443.5,-45583.919,1167.197,12.559595,290.08106,0.001748143,0.32108816,1151.3384,1177.3283
801,14.826063,3.612,90,1070,91416.495,-38721.543,-46331.636,1171.8331,158.74345,289.96218,0.000138111,0.31336664,1005.2846,1339.2911
811,14.892924,3.613,120,-1000,107374.18,-27700.026,-43619.65,1172.8085,154.25053,289.86614,0.000140271,0.31324452,1010.6605,1329.0566
816,14.925729,3.612,120,-500,107374.18,-30850.127,-44254.794,1164.0879,154.54432,289.99862,0.000139977,0.31406524,1006.9275,1325.5876
815,14.92189,1.612,120,-500,107374.18,-31054.632,-44269.308,1173.1715,236.86139,289.8797,9.21E-05,0.31730369,939.66868,1429.9273
804,14.844524,25.61,90,1070,92170.347,-39119.372,-46369.133,1159.7413,0.056805309,663.75347,0.44326428,0.488729,1152.875,1153.2765
779,14.676053,25.61,90,-700,83310.683,-27637.695,-44140.207,1167.453,0.83446076,598.17304,30.991946,53.04839,1160.0102,1163.5251
812,14.897318,9.616,120,-1000,107374.18,-27757.957,-43633.177,1168.676,49.896718,289.88321,0.000434207,0.31523973,1117.2588,1221.2059
817,14.930122,9.619,120,-500,107374.18,-31005.418,-44279.792,1164.2911,53.036053,289.79761,0.000404469,0.30863637,1103.4259,1212.665
810,14.889086,1.611,120,-1000,107374.18,-27620.058,-43627.791,1174.8223,225.00702,289.95938,9.63E-05,0.31529249,946.98844,1413.4257
807,14.864512,9.621,120,-1380,107053.05,-26343.564,-43309.191,1164.3545,47.198497,289.84019,0.000460283,0.31574152,1111.9741,1209.6623
820,14.954701,1.61,120,0,107374.18,-34045.908,-44855.937,1164.2213,217.40124,290.04419,9.93E-05,0.31479423,952.55669,1403.3322
794,14.778916,25.61,90,300,88135.074,-34074.195,-45387.43,1163.4167,0.009552813,598.42098,0.68898166,-0.74698252,1160.8529,1160.8542
789,14.744717,30.606,90,0,86879.698,-32136.859,-45023.439,1153.9969,0.14788788,738.02737,0.86154229,1.3858898,1149.6536,1156.6696
773,14.635243,16.616,90,-1070,82955.159,-25469.83,-43692.958,1166.7546,13.129938,289.89185,0.001639611,0.31079496,1151.1151,1177.895
774,14.643249,25.612,90,-1070,81255.618,-25072.743,-43653.159,1166.3125,0.013721707,602.68665,0.2567264,-0.64137151,1164.8734,1165.5004
787,14.728157,13.6,90,0,86881.384,-32134.721,-45028.62,1162.704,23.571854,289.92698,0.000913912,0.31124763,1131.3948,1180.4536
826,14.995781,3.612,120,500,107374.18,-37278.899,-45488.82,1170.0604,163.13021,289.87697,0.000132108,0.31375859,1007.2383,1343.0243
825,14.991943,1.611,120,500,107374.18,-36954.585,-45414.114,1167.9681,200.55417,289.80508,0.000108521,0.31621514,962.65616,1377.263
799,14.81172,25.613,90,700,90073.542,-36560.663,-45888.704,1166.1175,0.052683649,576.30327,0.49667882,0.21166336,1162.2795,1162.8417
832,15.032979,9.618,120,1000,107374.18,-40564.603,-46127.377,1172.13,44.605407,289.96777,0.000483814,0.31128366,1122.2064,1215.5916
778,14.668047,16.615,90,-700,83752.837,-27747.39,-44155.296,1171.5484,13.775005,289.989,0.001595119,0.31939791,1152.3808,1180.8212
821,14.958539,5.613,120,0,107374.18,-34045.537,-44855.114,1162.1486,101.21817,289.90854,0.000213108,0.31248096,1059.9016,1268.3914
831,15.028585,3.613,120,1000,107374.18,-40340.321,-46083.178,1182.0845,137.92337,289.87521,0.000156794,0.31081841,1035.815,1321.6295
835,15.057551,1.611,120,1380,107374.18,-42996.516,-46599.953,1181.2002,226.82602,289.92165,9.56E-05,0.3160762,954.21651,1424.4805
829,15.014242,25.61,120,500,107374.18,-37246.049,-45484.092,1163.2289,0.14035342,640.03661,0.34116888,0.90600426,1159.0079,1161.9315
830,15.024747,1.608,120,1000,107374.18,-40496.805,-46099.624,1173.6702,187.88709,289.88093,0.000115077,0.31412692,985.65458,1373.4262
827,15.000174,9.618,120,500,107374.18,-37068.925,-45467.522,1173.612,44.858204,289.91757,0.000483277,0.31543119,1128.013,1220.3405
784,14.708858,25.61,90,-300,85329.691,-30192.699,-44650.32,1160.5962,0.67047248,583.14521,7.5703703,22.161076,1157.7966,1159.971
841,15.095446,3.612,65,-810,58222.067,-25417.326,-44169.357,1176.3056,153.55267,289.90887,0.00014012,0.31110657,1017.6406,1336.8846
842,15.09984,9.619,65,-810,58610.152,-25387.23,-44141.07,1169.0206,50.411391,290.07965,0.00043452,0.31834256,1117.3253,1221.1797
837,15.065783,9.617,120,1380,107374.18,-43439.365,-46685.965,1169.8036,49.017732,289.81341,0.000439463,0.31106766,1117.0725,1218.6245
845,15.124413,1.611,65,-600,59673.799,-26720.134,-44414.033,1175.9786,239.24002,289.93516,9.02E-05,0.31275909,927.45731,1422.2599
819,14.944197,25.611,120,-500,107374.18,-30844.864,-44243.899,1149.8745,0.032388841,598.72794,0.53885745,0.024126207,1147.8478,1148.0512
840,15.091606,1.621,65,-810,59284.686,-26334.887,-44340.396,1177.1751,228.42532,289.916,9.44E-05,0.31261969,948.36997,1420.1351
836,15.061389,3.612,120,1380,107374.18,-43097.494,-46609.08,1181.5392,139.73692,289.90955,0.000154749,0.31332111,1038.4176,1330.7339
809,14.878581,25.614,120,-1380,106105.37,-25513.495,-43209.117,1162.8168,0.015090425,618.88968,0.41284236,-0.54042511,1158.324,1158.8477
763,14.568369,16.615,65,600,65461.945,-34394.809,-45914.895,1154.8322,13.108859,289.97333,0.001804885,0.33959558,1142.8386,1170.8483
834,15.047047,25.61,120,1000,107374.18,-40599.304,-46125.938,1169.7807,0.075752982,615.84639,0.8632831,0.48552205,1173.1197,1173.2036
846,15.128251,3.61,65,-600,59382.992,-26678.649,-44410.743,1170.6196,160.23175,289.92658,0.000134534,0.31243083,1004.7624,1336.6416
838,15.071845,16.614,120,1380,107374.18,-42976.204,-46573.927,1167.7062,0.045247446,327.75607,0.2263181,-0.17544218,1154.4689,1174.9351
798,14.803715,16.612,90,700,90772.339,-36778.778,-45914.401,1169.9594,21.020616,289.94062,0.004272683,0.77404265,1155.2546,1182.1091
851,15.161062,3.612,65,-300,60966.622,-28594.315,-44780.079,1199.3249,149.85263,289.89693,0.000144314,0.31390403,1046.0784,1355.164
850,15.157224,1.609,65,-300,60966.17,-28564.466,-44780.861,1200.4551,251.85027,289.82604,8.60E-05,0.31559081,944.80969,1466.6954
847,15.132645,9.619,65,-600,59397.465,-26724.985,-44421.063,1172.2622,53.695911,289.94396,0.000401236,0.31161264,1112.7586,1224.4838
823,14.970658,21.608,120,0,107374.18,-34048.909,-44870.738,1156.4456,0.028344969,430.43244,1.046207,-0.052001004,1152.5656,1152.5657
860,15.227275,1.611,65,300,63658.141,-32340.912,-45528.126,1200.9757,208.09589,289.98781,0.000103641,0.31218478,991.38086,1422.1747
862,15.235507,9.617,65,300,63902.612,-32508.99,-45549.505,1193.3494,46.560286,289.82766,0.000463257,0.31211691,1145.2683,1241.0246
768,14.60118,16.614,65,810,66791.692,-35761.018,-46178.154,1159.7884,0.11837448,319.9092,0.34433902,0.60233773,1145.2435,1169.3222
803,14.836518,16.615,90,1070,91376.572,-38876.423,-46331.39,1162.2226,21.777608,289.7823,0.006541793,0.95494027,1147.8269,1171.4762
852,15.165456,9.618,65,-300,60949.806,-28554.886,-44797.594,1202.4863,53.604387,289.97956,0.000403505,0.31399896,1147.0689,1258.7291
855,15.190028,1.61,65,0,62547.869,-30495.633,-45174.249,1220.3265,255.17877,289.93349,8.55E-05,0.31926489,971.09838,1497.336
861,15.231114,3.61,65,300,64171.628,-32502.7,-45556.331,1201.1377,138.28245,290.10354,0.000156572,0.31533344,1061.2539,1347.4936
814,14.911386,25.614,120,-1000,107348.75,-28275.059,-43732.881,1164.4171,0.026963649,606.94911,0.49470064,-0.13031676,1158.7576,1158.7576
856,15.193866,5.614,65,0,62549.143,-30496.867,-45142.755,1216.1293,102.03379,289.92258,0.000213682,0.31883118,1117.7683,1328.2923
833,15.039041,16.615,120,1000,107374.18,-40549.062,-46125.157,1169.4924,13.842166,289.91948,0.001560202,0.31229085,1152.95,1182.3025
844,15.113908,25.613,65,-810,59045.109,-25482.987,-44140.947,1159.6029,0.024417617,635.76366,0.62937762,0.091100771,1157.74,1157.7448
818,14.936186,16.634,120,-500,107374.18,-32146.274,-44493.426,1154.4519,14.685033,289.93729,0.001491552,0.31770701,1136.2053,1166.3099
813,14.90338,16.614,120,-1000,107374.18,-27822.22,-43638.111,1161.8302,13.5749,290.00529,0.002216695,0.2766269,1144.3786,1173.5709
839,15.079851,25.613,120,1380,107374.18,-42907.748,-46566.691,1164.0155,0.09889356,618.99801,1.4459189,0.9772321,1165.311,1165.6688
867,15.268312,9.616,65,600,65512.352,-34572.179,-45933.232,1205.7381,50.82592,289.86081,0.000424812,0.31281476,1149.1763,1253.7025
783,14.700852,16.614,90,-300,85468.867,-30234.101,-44637.904,1165.7854,16.515361,289.84622,0.001693919,0.28523305,1148.2895,1177.7711
870,15.292884,1.609,65,810,66860.806,-35894.19,-46186.295,1202.7635,236.2263,289.76902,9.23E-05,0.31695507,975.32567,1464.7551
865,15.26008,1.609,65,600,65114.234,-34364.59,-45930.929,1207.6333,231.70481,289.98436,9.35E-05,0.31503437,966.6745,1445.4164
849,15.146719,25.611,65,-600,59792.581,-26854.538,-44454.449,1182.0786,0.023874556,621.13723,0.59480167,-0.072063102,1186.6266,1186.6866
866,15.263917,3.614,65,600,65330.459,-34247.289,-45894.995,1202.1818,144.97447,289.81242,0.000149811,0.3138393,1057.3916,1358.4165
876,15.330779,3.614,90,-1070,81646.542,-25912.843,-43819.387,1207.1073,173.28214,289.97833,0.000126457,0.31726573,1024.4591,1393.0762
822,14.963489,13.601,120,0,107374.18,-34044.838,-44877.686,1160.0557,25.390953,289.82641,0.000847601,0.31037612,1131.7993,1184.0391
824,14.98005,30.605,120,0,107374.18,-34036.492,-44868.6,1158.9678,0.30592898,718.25684,0,-0.069306742,1159.3809,1159.8818
880,15.359752,1.609,90,-700,83247.694,-27699.08,-44167.918,1209.7444,260.23311,290.04675,8.58E-05,0.3276359,949.71325,1486.9433
875,15.326939,1.62,90,-1070,82400.514,-26776.503,-43977.967,1214.3917,255.31379,289.87441,8.48E-05,0.31515156,954.86166,1484.0777
881,15.36359,3.611,90,-700,83233.674,-27759.889,-44174.456,1204.8345,170.01402,289.99853,0.000127236,0.31438474,1033.2198,1384.2752
793,14.770909,16.616,90,300,88318.531,-33975.56,-45394.79,1157.4158,35.693578,289.84447,0.011509763,3.5128409,1141.3735,1164.3336
871,15.296722,3.612,65,810,66690.795,-35624.558,-46138.067,1199.4028,153.92608,289.9883,0.000141172,0.31537786,1045.8622,1365.1681
859,15.215383,30.606,65,0,62579.116,-30497.854,-45175.277,1192.1276,0.059337371,743.13026,1.9180496,0.39417184,1179.2118,1179.667
872,15.301116,9.618,65,810,66662.22,-35565.435,-46134.449,1197.354,51.961711,289.94433,0.000422229,0.31597652,1142.0438,1250.6228
877,15.335173,9.619,90,-1070,81441.87,-25547.414,-43727.412,1201.3009,53.870712,289.90918,0.000400193,0.31239186,1140.7625,1253.3082
864,15.249575,25.613,65,300,64088.247,-32390.538,-45534.17,1193.6053,0.10987126,598.66373,1.0811608,1.7601158,1193.8694,1194.171
887,15.400788,9.618,90,-300,85385.608,-30288.044,-44661.298,1215.6273,52.391518,289.86008,0.000412815,0.31325374,1160.8347,1268.4178
890,15.425361,1.61,90,0,86710.386,-32127.814,-45034.91,1219.0803,225.00801,289.98229,9.62E-05,0.31422047,996.85621,1463.2246
886,15.396394,3.615,90,-300,85300.91,-30374.18,-44695.876,1213.179,166.53507,289.87276,0.000130551,0.31610624,1042.4926,1385.5276
869,15.282379,25.61,65,600,65593.473,-34280.428,-45876.246,1195.2496,0.027912157,599.58947,0.52735274,-0.094534977,1189.7883,1190.3531
808,14.870576,16.614,120,-1380,107129.97,-25684.574,-43222.685,1162.3454,35.946953,290.16267,0.009259759,4.8398114,1147.2262,1174.592
885,15.392557,1.61,90,-300,85355.183,-30206.637,-44647.196,1218.2484,242.33649,289.93203,8.93E-05,0.31520117,975.15424,1477.674
895,15.462601,1.612,90,300,88038.782,-33846.911,-45349.029,1216.9503,260.8687,289.92351,8.32E-05,0.31697428,951.44857,1489.8545
891,15.429199,5.614,90,0,86703.108,-32132.336,-45019.245,1212.8944,118.03927,289.87144,0.000184037,0.31636488,1091.8221,1335.2688
853,15.171518,16.613,65,-300,61075.207,-28527.709,-44766.799,1205.2351,13.107939,289.94833,0.001643456,0.31090782,1189.1631,1215.9278
900,15.495406,1.612,90,700,89825.287,-36181.254,-45815.972,1208.2092,260.24358,289.89255,8.34E-05,0.3170632,954.52029,1492.207
896,15.466439,3.617,90,300,87930.484,-33680.108,-45318.974,1210.9416,160.98455,289.91299,0.000135719,0.3185197,1052.1164,1387.1968
882,15.367984,9.616,90,-700,83129.816,-27534.826,-44132.313,1203.5808,50.985705,289.90604,0.000423889,0.31331553,1149.2492,1254.4881
897,15.470832,9.622,90,300,87963.582,-33742.644,-45363.337,1205.8745,58.43615,290.09455,0.000395616,0.33411924,1140.2938,1261.2213
857,15.198815,13.602,65,0,62540.714,-30504.72,-45136.464,1205.1394,22.892606,290.05017,0.000965409,0.31534736,1172.6098,1221.269
889,15.414856,25.612,90,-300,85326.731,-30192.123,-44669.48,1211.304,0.033232375,558.27487,0.49008623,-0.088485742,1206.7787,1206.989
901,15.499244,3.615,90,700,90016.227,-36508.488,-45891.212,1201.0575,174.61537,290.18207,0.000128831,0.32389132,1025.2006,1389.0419
854,15.179523,25.611,65,-300,61222.235,-28544.237,-44753.026,1211.4465,0.001525322,569.21313,0.32267356,-1.448192,1203.0328,1203.1087
884,15.382051,25.614,90,-700,83855.789,-27795.905,-44190.038,1204.6465,0.061984035,590.72029,0.62158184,0.55475919,1202.5301,1202.5305
858,15.205985,21.627,65,0,62565.096,-30491.275,-45147.771,1195.8236,0.028176211,440.7444,0.53874855,-0.16929164,1190.8636,1190.8637
863,15.241569,16.615,65,300,63971.398,-32331.25,-45486.188,1192.4375,32.632824,289.72543,0.001552438,1.1776744,1173.1528,1205.6452
905,15.528211,1.61,90,1070,91689.624,-38748.308,-46323.619,1209.0664,210.6408,289.92135,0.000102743,0.3146247,997.27335,1432.6862
907,15.536443,9.621,90,1070,91616.85,-38682.319,-46286.492,1201.7854,44.855698,289.85592,0.000484985,0.31692327,1154.1072,1245.4787
902,15.503638,9.619,90,700,89970.506,-36413.183,-45870.244,1202.6472,47.185355,289.92096,0.00045937,0.31571924,1154.4765,1252.1195
828,15.006236,16.615,120,500,107374.18,-37329.841,-45511.186,1169.0551,22.754841,289.86126,0.004645514,2.8929641,1160.2914,1190.547
892,15.434149,13.599,90,0,86710.262,-32129.705,-45026.276,1209.796,24.095463,289.927,0.000904387,0.3150533,1183.394,1232.7778
843,15.105902,16.614,65,-810,58273.831,-25371.853,-44146.21,1161.9782,12.15184,289.8458,0.001788941,0.31211104,1150.0133,1174.623
906,15.532048,3.614,90,1070,91355.562,-38363.802,-46249.283,1206.3852,141.71223,290.02689,0.000152856,0.31505174,1063.6121,1356.8222
883,15.374046,16.615,90,-700,83689.026,-27942.973,-44197.192,1204.0568,13.957068,289.8554,0.001532769,0.30701562,1185.4253,1212.7868
899,15.484901,25.613,90,300,87996.721,-34034.354,-45396.475,1198.6426,0.020113745,546.92273,0.38454582,-0.45660277,1200.3887,1200.3891
868,15.274374,16.615,65,600,65830.748,-34540.685,-45932.41,1192.686,12.021066,289.92156,0.001920642,0.32491698,1181.2521,1206.8994
874,15.315183,25.613,65,810,66158.601,-35547.632,-46118.989,1194.7986,0.029952525,616.17009,0.32854052,-0.20208464,1196.0307,1196.1612
911,15.566106,3.61,120,-1380,106315.56,-25164.636,-43116.937,1201.5605,152.40114,289.87065,0.000142244,0.31497076,1050.2228,1366.6863
873,15.307178,16.615,65,810,66523.415,-35323.391,-46078.656,1197.4403,12.200773,289.87743,0.001804687,0.31435143,1176.7954,1202.841
915,15.595079,1.609,120,-1000,107374.18,-27872.01,-43664.342,1208.7665,231.85383,290.0439,9.42E-05,0.32048577,975.52905,1455.5417
920,15.627889,1.612,120,-500,107374.18,-31024.742,-44266.8,1210.7549,232.564,289.89308,9.32E-05,0.31568846,973.24689,1455.1774
910,15.562265,1.622,120,-1380,107206.9,-27457.119,-43555.058,1205.1093,223.51174,289.84121,0.000100436,0.33142706,983.04162,1443.4331
879,15.349247,25.614,90,-1070,81952.563,-25250.523,-43680.911,1196.9839,0.036375996,604.30296,0.99006058,-0.19575244,1191.0065,1192.2764
926,15.664531,5.615,120,0,107374.18,-34044.468,-44869.833,1200.635,108.70876,289.9323,0.000200264,0.31745673,1088.5383,1312.8961
878,15.341236,16.633,90,-1070,83174.057,-27969.205,-44206.978,1194.5061,17.128171,289.86574,0.001816079,0.53914518,1179.4243,1207.3736
912,15.570499,9.618,120,-1380,106514.56,-25782.921,-43253.439,1200.0852,47.255029,289.89728,0.000462731,0.3184876,1147.7679,1244.6159
848,15.138708,16.634,65,-600,60833.122,-28304.496,-44732.222,1175.1702,13.427594,289.93166,0.001614923,0.31374832,1160.192,1186.8585
921,15.631727,3.613,120,-500,107374.18,-31074.779,-44286.083,1203.1424,158.46714,289.89339,0.00013691,0.31549428,1040.5581,1368.5631
898,15.476896,16.614,90,300,88147.902,-34027.406,-45388.705,1202.9143,36.338713,290.15177,1.0000145,2.5276267,1189.0291,1215.9406
922,15.636121,9.62,120,-500,107374.18,-31050.767,-44287.398,1199.817,45.968365,289.88568,0.00047189,0.31573998,1153.0896,1247.6073
916,15.598916,3.613,120,-1000,107374.18,-27922.499,-43666.439,1203.8749,157.33032,289.74573,0.000139335,0.31973273,1042.4543,1366.3942
909,15.550511,25.611,90,1070,91939.236,-39047.667,-46382.126,1202.7553,0.093612087,635.42642,0.24308583,0.26360983,1203.8328,1205.2076
931,15.701773,3.611,120,500,107374.18,-37333.582,-45507.609,1203.1786,154.51683,289.98809,0.000140731,0.31657694,1047.658,1366.3824
925,15.660694,1.609,120,0,107374.18,-34024.075,-44852.072,1205.8989,194.00923,289.93753,0.000115773,0.32513783,1012.8173,1416.9302
935,15.730746,1.629,120,1000,107374.18,-37733.878,-45584.124,1204.6299,252.29178,289.886,8.63E-05,0.31832266,947.25905,1468.8016
936,15.734589,3.613,120,1000,107374.18,-39969.834,-46013.283,1202.855,175.16452,290.03035,0.00012941,0.33556426,1036.0347,1394.1976
929,15.686043,30.604,120,0,107374.18,-34033.367,-44881.428,1193.5612,0.051389179,709.71508,0.84413019,0.68179629,1185.8203,1212.5231
930,15.697935,1.61,120,500,107374.18,-36952.406,-45439.975,1206.1423,190.53825,290.11695,0.000123107,0.33565177,1011.5003,1412.9038
941,15.767394,3.612,120,1380,107374.18,-42263.887,-46447.868,1204.4145,148.24472,289.98467,0.000146137,0.31609095,1053.2031,1360.3929
945,15.797617,1.619,120,-1380,106901.21,-27117.017,-43528.909,1213.2253,233.17156,289.88542,9.33E-05,0.31743227,981.37045,1463.5891
932,15.706167,9.617,120,500,107374.18,-37217.474,-45507.157,1202.6968,43.978707,289.89791,0.000493537,0.31714558,1156.7722,1246.854
904,15.517706,25.612,90,700,90142.821,-37322.153,-46052.424,1199.5718,0.011963772,547.45651,0.39065414,-0.62706113,1198.1464,1198.1465
940,15.763556,1.611,120,1380,107374.18,-42193.169,-46463.862,1206.4294,209.91504,290.10833,0.000107508,0.32759468,997.13071,1430.7279
914,15.584568,25.632,120,-1380,107235.97,-29256.719,-43952.722,1191.7166,0.073593903,629.1582,0.78485352,0.67154078,1188.9154,1195.3371
942,15.771788,9.617,120,1380,107374.18,-42711.958,-46557.07,1200.0289,45.248764,290.02438,0.000480563,0.31615049,1152.1568,1245.9139
928,15.67665,21.607,120,0,107374.18,-34053.103,-44874.068,1205.1534,0.56274375,406.08435,22.27287,12.83937,1199.8088,1211.767
937,15.738983,9.618,120,1000,107374.18,-40322.025,-46081.616,1194.7857,45.119191,289.94533,0.000480556,0.31588101,1151.7306,1245.1078
946,15.801457,3.614,120,-1380,106511.14,-26205.788,-43339.739,1205.733,159.35565,289.91548,0.00013608,0.31495535,1044.0104,1374.9694
952,15.838662,9.616,120,-1000,107327,-27547.695,-43636.63,1211.4946,53.882193,289.95509,0.0004014,0.31315291,1151.6091,1262.6434
951,15.834267,3.612,120,-1000,107374.18,-28144.602,-43718.614,1214.0963,152.06573,289.97356,0.000142825,0.31550775,1050.9847,1364.5911
913,15.576562,16.616,120,-1380,106139.34,-24964.982,-43100.327,1191.4726,14.517506,289.94834,0.001497009,0.31681238,1175.3024,1205.5764
908,15.542505,16.615,90,1070,91010.028,-39079.942,-46389.978,1201.3745,12.944506,289.94747,0.001671074,0.31449527,1184.4288,1211.854
894,15.45071,30.605,90,0,86703.807,-32138.668,-45028.948,1198.706,0.025052217,722.41215,0.48560743,-0.45673086,1193.4276,1193.9057
927,15.669482,13.601,120,0,107374.18,-34052.404,-44875.918,1203.0088,27.765873,289.98335,0.000786618,0.31825007,1176.9273,1234.1737
947,15.805852,9.636,120,-1380,107216.07,-28801.824,-43865.312,1204.5117,52.930216,289.94343,0.000407541,0.31143566,1146.9606,1257.3728
917,15.603311,9.617,120,-1000,107374.18,-27936.519,-43685.023,1204.0437,46.605036,289.88114,0.000468033,0.31792981,1154.7468,1251.4956
888,15.40685,16.614,90,-300,85247.872,-30269.296,-44660.558,1210.5954,14.85563,289.94673,0.001456683,0.31517768,1193.593,1225.1444
950,15.83043,1.61,120,-1000,107374.18,-28033.304,-43721.368,1215.8245,244.7198,289.92436,8.94E-05,0.31981885,966.93731,1472.8102
961,15.899883,5.615,120,0,107374.18,-34025.309,-44881.51,1198.8064,108.00626,289.97785,0.000200401,0.31471372,1087.1306,1311.1523
956,15.867072,3.613,120,-500,107374.18,-30919.364,-44281.313,1205.2298,154.00236,289.94652,0.000140537,0.31483904,1046.7216,1365.036
955,15.863233,1.614,120,-500,107374.18,-31375.74,-44373.575,1210.1428,226.91284,289.94883,9.65E-05,0.31844006,973.92848,1442.9099
966,15.937123,3.612,120,500,107374.18,-37102.064,-45469.208,1210.3619,168.14891,290.05213,0.000134612,0.32904788,1039.7927,1387.6719
957,15.871465,9.619,120,-500,107374.18,-31133.737,-44300.679,1208.742,49.666037,290.02927,0.000434747,0.31254353,1146.327,1249.3498
967,15.941517,9.62,120,500,107374.18,-37283.545,-45497.783,1198.7903,52.223075,289.97661,0.000413521,0.31289467,1141.6328,1249.8723
960,15.896044,1.61,120,0,107374.18,-34019.183,-44879.454,1205.2328,215.91092,290.09832,0.000100635,0.31799687,990.16413,1437.4318
923,15.642184,16.613,120,-500,107374.18,-30659.025,-44212.117,1199.4098,15.653737,289.85175,0.001374945,0.31191441,1185.0908,1216.4546
965,15.933286,1.609,120,500,107374.18,-37380.618,-45533.717,1205.8649,244.92148,290.00604,8.88E-05,0.31763875,955.42045,1462.62
939,15.753051,25.612,120,1000,107374.18,-40365.648,-46113.274,1190.577,0.070346811,564.78737,0.44440688,0.3483802,1182.2154,1188.2795
971,15.969934,3.613,120,1000,107374.18,-40356.027,-46138.889,1208.446,169.36898,289.96775,0.000128853,0.31936561,1043.0716,1392.393
893,15.441317,21.609,90,0,86670.134,-32102.98,-45019.286,1203.1074,3.1295575,629.29349,276.34483,2525.9973,1184.1557,1213.4403
918,15.609373,16.633,120,-1000,107374.18,-29997.568,-44088.361,1198.0824,13.106688,289.92108,0.034149546,0.39715745,1188.8353,1213.4677
959,15.885534,25.631,120,-500,107374.18,-32132.501,-44517.848,1191.7162,0.049548737,612.01099,0.19037668,-0.29814988,1188.5578,1188.9372
944,15.785856,25.631,120,1380,107374.18,-39680.015,-45969.29,1195.4354,0.031877908,583.83632,0.39290707,-0.16997706,1197.8073,1198.9806
976,16.002744,3.614,120,1380,107374.18,-42537.795,-46537.376,1203.4181,146.97481,290.05524,0.00014754,0.31589181,1052.5435,1355.1535
972,15.974329,9.637,120,1000,107374.18,-38054.246,-45678.771,1203.8736,49.001196,289.98702,0.000441216,0.3139865,1153.7154,1255.7492
970,15.966097,1.609,120,1000,107374.18,-40637.829,-46162.736,1211.8387,246.67158,289.97658,8.82E-05,0.31754167,955.67389,1463.3564
933,15.712228,16.616,120,500,107374.18,-37186.309,-45484.462,1199.4765,13.162232,290.07214,0.001656414,0.31390855,1179.7297,1206.7047
981,16.036802,3.612,15,-290,13066.415,-25452.602,-45040.337,1204.464,158.74663,289.72274,0.000136578,0.31582879,1045.6919,1374.8333
919,15.617384,25.611,120,-1000,107365.4,-27450.952,-43595.392,1198.7004,0.029298515,605.4483,0.40884888,-0.42560532,1197.8242,1198.7516
977,16.007139,9.618,120,1380,107374.18,-42980.809,-46623.758,1197.7642,51.789899,290.01504,0.000418835,0.31603252,1145.7897,1252.473
975,15.998906,1.613,120,1380,107374.18,-42912.394,-46611.876,1211.2816,223.11039,289.96964,9.81E-05,0.32116651,990.93664,1447.9623
964,15.921394,30.605,120,0,107374.18,-34031.106,-44880.893,1192.5127,0.075829344,741.95731,0.41086649,0.29809158,1191.4542,1193.2933
954,15.852728,25.614,120,-1000,107163.44,-27720.748,-43634.821,1199.1094,0.009990055,574.72136,0.36775426,-0.21032269,1200.4507,1200.8119
986,16.069607,3.632,15,-200,13690.785,-26480.721,-45264.003,1206.1604,158.44108,290.09012,0.000136773,0.31447276,1045.3154,1374.6543
903,15.509699,16.617,90,700,89732.119,-36091.294,-45792.701,1199.1248,12.678648,289.8944,0.001713683,0.31541171,1184.694,1210.8212
980,16.032962,1.618,15,-290,13237.658,-25719.438,-45092.759,1211.6998,238.90754,289.85406,9.06E-05,0.31457374,972.04894,1466.6783
963,15.912001,21.607,120,0,107374.18,-34025.062,-44869.957,1194.9501,0.082920288,419.08937,0.25679183,0.41126707,1195.5101,1195.5101
949,15.819924,25.613,120,-1380,106313.71,-25456.181,-43235.636,1201.7156,0.021578957,600.12221,0.36986163,-0.439484,1200.5765,1201.1407
985,16.065769,1.612,15,-200,13473.123,-25991.495,-45170.672,1210.4508,235.82257,290.09749,9.25E-05,0.31841069,980.23874,1468.034
990,16.09858,1.628,15,-100,14019.046,-26803.473,-45327.731,1206.8369,229.89376,290.01144,9.42E-05,0.31510094,980.5838,1457.7899
984,16.055264,25.612,15,-290,12932.422,-25411.775,-45052.014,1200.4196,0.027585858,669.46581,0.56692356,-0.031015928,1196.2747,1196.2808
982,16.041196,9.62,15,-290,13064.195,-25413.83,-45081.822,1203.1017,46.086225,289.89906,0.000506152,0.33761077,1152.0451,1246.9145
948,15.811919,16.614,120,-1380,106337.27,-25840.893,-43287.688,1202.5363,13.017829,290.02387,0.001685145,0.32018657,1191.3258,1217.957
974,15.988402,25.61,120,1000,107374.18,-40328.809,-46105.504,1198.6935,0.013101688,617.81239,0.93602822,-0.36318592,1195.0768,1196.0949
987,16.074007,9.618,15,-200,13381.807,-25955.766,-45169.233,1201.8786,49.105562,290.11857,0.000445007,0.31982928,1160.7137,1261.4984
991,16.102423,5.613,15,-100,13906.186,-26563.65,-45281.847,1202.9904,99.396582,289.94553,0.000217577,0.31407249,1101.9624,1309.1083
1000,16.173073,1.612,15,100,14816.757,-27823.698,-45525.371,1205.1431,236.24684,289.99306,9.19E-05,0.31464048,973.66786,1462.2513
996,16.13967,5.614,15,0,14387.312,-27197.642,-45410.537,1209.5725,108.55058,289.95603,0.000198197,0.31152379,1099.0004,1325.1006
979,16.021206,25.614,120,1380,107374.18,-42176.928,-46474.511,1194.6207,0.16936625,611.31189,0.52615842,1.2979785,1194.3191,1194.8628
962,15.904833,13.601,120,0,107374.18,-34026.83,-44883.566,1190.9107,24.553378,289.9949,0.000883051,0.31560149,1166.1311,1216.2022
1005,16.210315,1.61,15,200,15530.511,-28500.738,-45662.942,1236.9425,227.61055,290.02407,9.65E-05,0.31852349,1010.3905,1484.2257
953,15.844724,16.615,120,-1000,107374.18,-27995.108,-43721.41,1196.6813,13.597631,289.97349,0.001595897,0.31656804,1182.8637,1210.5403
1006,16.214153,3.611,15,200,15296.321,-28491.076,-45659.365,1235.8367,154.78651,290.05177,0.000139801,0.31472417,1074.131,1393.9195
958,15.877528,16.616,120,-500,107374.18,-30954.641,-44290.441,1203.1508,14.006978,290.00884,0.001539189,0.31239308,1188.5136,1217.8803
995,16.135832,1.61,15,0,14363.219,-27188.884,-45378.714,1209.106,208.71424,289.80427,0.0001158,0.35044733,994.83514,1427.6699
938,15.745045,16.614,120,1000,107374.18,-40287.817,-46071.378,1204.0854,13.321571,290.03272,0.001651188,0.32207619,1185.888,1212.1221
1001,16.176912,5.614,15,100,14881.39,-27840.432,-45520.232,1203.5679,100.60771,289.94074,0.000214889,0.31378262,1097.052,1305.9581
1010,16.243126,1.608,15,290,15929.983,-29083.665,-45773.993,1238.2957,233.25047,289.90844,9.33E-05,0.31859409,1013.0705,1497.8891
999,16.161181,30.608,15,0,14386.819,-27206.728,-45402.519,1193.9917,0.13512923,732.84845,0.68660242,1.2967951,1194.2562,1195.2286
1012,16.251357,9.619,15,290,16033.675,-29046.867,-45758.452,1222.0219,47.994435,290.00149,0.000457452,0.32174395,1185.4026,1284.9509
924,15.650189,25.614,120,-500,107374.18,-31022.275,-44254.136,1196.0743,0.002638168,578.80006,0.07567882,-1.4111377,1194.6742,1195.3561
969,15.955586,25.632,120,500,107374.18,-36055.894,-45269.183,1197.8217,0.021641426,577.98695,0.44838421,-0.38306269,1196.7121,1196.7121
1007,16.218546,9.617,15,200,15399.396,-28422.414,-45633.051,1236.1548,51.74432,290.01749,0.000423036,0.31992097,1180.6933,1287.1148
1009,16.232614,25.633,15,200,15089.39,-27996.587,-45565.623,1234.979,0.088099575,633.85021,0.20127256,0.31926813,1234.552,1239.6904
1015,16.27718,1.62,25,-400,22502.69,-25775.025,-44957.491,1227.7535,245.09896,289.99433,8.85E-05,0.31429155,973.3602,1480.458
1011,16.246963,3.615,15,290,15732.714,-29077.703,-45777.982,1236.6848,134.73969,290.06979,0.000160869,0.31418741,1098.6305,1378.5917
1020,16.304701,1.61,25,-300,22768.087,-26035.488,-45011.105,1213.5982,229.4078,290.05712,9.49E-05,0.31549671,987.12497,1467.7437
1016,16.28102,3.612,25,-400,22239.761,-25332.505,-44853.387,1214.4553,155.78174,290.0405,0.000138661,0.31363611,1054.5325,1378.0029
994,16.12394,30.606,15,-100,13908.365,-26595.802,-45294.222,1199.2007,0.01818625,732.14939,0.88723805,-0.24448896,1201.2357,1201.8552
1021,16.308539,3.61,25,-300,22590.758,-25960.083,-44995.44,1206.7255,154.42657,290.16495,0.000140472,0.31506343,1046.646,1370.2328
1022,16.312933,8.605,25,-300,22615.715,-25947.461,-44981.543,1205.5086,58.942659,290.0261,0.000366824,0.31438793,1144.8665,1267.7597
998,16.151789,21.607,15,0,14378.185,-27210.182,-45420.034,1209.4141,0.14863468,417.01735,0.27749649,0.8493025,1203.1414,1203.1414
1027,16.343519,9.616,25,-150,23441.59,-26897.215,-45169.315,1209.531,51.347113,290.10448,0.000423424,0.31551553,1157.3762,1262.9571
993,16.114542,21.627,15,-100,14039.193,-26830.732,-45320.659,1204.0008,0.11560244,418.86802,0.26172366,0.55023125,1197.8585,1197.8587
1026,16.339119,3.632,25,-150,23668.462,-27287.395,-45272.596,1217.0491,161.42333,290.03745,0.000134132,0.31387793,1055.2919,1390.3647
1013,16.257419,16.614,15,290,15840.558,-29101.961,-45784.683,1215.4405,0.037691072,331.86892,0.70088279,-0.13077284,1211.6671,1232.5754
978,16.0132,16.617,120,1380,107374.18,-42264.791,-46485.406,1200.3771,11.43566,289.90519,0.001889539,0.31126543,1187.0713,1209.7671
1018,16.290639,10.608,25,-400,22070.038,-25325.105,-44904.041,1211.0284,38.606483,289.90732,0.000559869,0.31402821,1171.2511,1250.9004
1017,16.285414,6.606,25,-400,22204.977,-25411.61,-44884.141,1213.1762,84.762136,290.05414,0.000260901,0.32261629,1130.1482,1305.7306
943,15.77785,16.614,120,1380,107374.18,-42563.492,-46520.149,1198.3636,28.413392,290.02277,#NOM?,1.1316239,1184.9497,1209.4645
1030,16.368092,1.609,25,0,24141.036,-27844.091,-45357.334,1217.8494,227.06999,290.01504,9.57E-05,0.31692702,988.11745,1455.6704
1031,16.371929,5.615,25,0,24150.164,-27854.822,-45363.83,1212.1264,114.49388,290.10623,0.000188836,0.31419342,1097.3851,1333.5543
983,16.047259,16.612,15,-290,13024.642,-25340.523,-45025.659,1195.727,16.836896,291.12986,0.055869433,12.113048,1187.6314,1208.005
1025,16.335281,1.611,25,-150,23390.402,-26953.748,-45181.937,1217.7538,233.28772,290.0533,9.31E-05,0.31661305,988.79054,1471.4822
1035,16.405333,1.609,25,150,24835.385,-28825.998,-45539.72,1217.5363,218.43293,289.98054,9.99E-05,0.31785747,997.52374,1449.547
1002,16.181862,13.599,15,100,14919.914,-27864.895,-45526.687,1205.3891,22.379996,290.00844,0.000973278,0.31625372,1182.0785,1227.4164
1029,16.357587,25.61,25,-150,23374.203,-26861.856,-45164.135,1211.6984,0.063348846,595.33934,0.38777801,0.33885141,1206.9926,1207.5629
989,16.088073,25.613,15,-200,13211.468,-25937.182,-45168.123,1197.2831,0.004309858,625.89733,0.21481902,-1.2248354,1192.0977,1192.2053
1045,16.468723,1.61,25,400,25962.714,-30406.908,-45860.582,1204.9601,213.25333,290.05017,0.000101722,0.3161557,989.86989,1431.3725
992,16.107373,13.6,15,-100,13833.125,-26554.563,-45277.982,1201.4137,22.307024,289.95082,0.001010696,0.32878137,1175.7833,1222.6107
1003,16.18903,21.609,15,100,14889.407,-27808.856,-45512.296,1213.9851,0.014859864,426.3626,0.41257436,-0.58846284,1212.6359,1212.6368
1040,16.438143,1.612,25,300,25363.752,-29760.458,-45720.092,1219.1595,246.59713,289.89842,8.81E-05,0.31994502,986.31112,1497.901
934,15.720235,25.632,120,500,107374.18,-35963.755,-45241.472,1197.1209,0.03295638,584.90969,0.55285952,-0.071118134,1186.6988,1194.4527
1036,16.40917,3.614,25,150,24812.895,-28788.624,-45542.804,1215.0753,168.9488,290.0394,0.000128372,0.31635714,1049.8286,1399.7572
1014,16.265425,25.61,15,290,15985.118,-29113.679,-45798.416,1208.6038,0.005137002,667.53475,0.21180929,-1.0441998,1208.9669,1209.6392
1046,16.472561,3.613,25,400,25868.89,-30228.387,-45837.557,1209.5761,159.62671,290.11345,0.000134948,0.31115539,1046.2702,1377.2046
1034,16.39344,30.608,25,0,24164.554,-27860.578,-45358.115,1207.1212,0.074192375,707.41657,0.33364451,0.34317382,1203.8585,1204.0506
1042,16.446374,8.607,25,300,25316.881,-29682.216,-45702.947,1207.0052,56.167796,289.96756,0.0003916,0.3173366,1139.3156,1254.9571
1041,16.441981,3.61,25,300,25389.86,-29797.913,-45738.388,1219.4007,165.6018,290.21992,0.000131569,0.31663478,1058.686,1402.8999
1047,16.476956,6.623,25,400,25362.642,-29392.849,-45656.816,1202.6347,77.276324,290.17886,0.0002876,0.31435969,1123.6053,1288.0614
1050,16.497504,1.619,40,-550,36384.156,-26042.683,-44746.324,1207.3501,219.7598,290.0211,9.91E-05,0.31852787,990.41483,1443.1306
973,15.980397,16.612,120,1000,107374.18,-40743.33,-46205.249,1202.3667,12.207035,289.96357,0.001805848,0.32287574,1190.3018,1214.2133
997,16.14462,13.601,15,0,14390.026,-27202.617,-45394.954,1201.2143,24.79009,290.01235,0.000871104,0.31215548,1170.5209,1220.8327
1051,16.501344,3.612,40,-550,36334.283,-25528.13,-44634.902,1206.8312,158.18598,290.13586,0.000137011,0.31432424,1044.7735,1371.8124
1044,16.459606,20.617,25,300,25528.212,-29784.099,-45733.742,1199.2265,0.029929054,409.27605,1.0530944,0.033395832,1193.6868,1193.6869
1004,16.198422,30.606,15,100,14929.124,-27864.731,-45525.33,1225.737,0.020054129,752.74934,0.5076325,-0.39806316,1221.1479,1224.3268
1057,16.53633,9.618,40,-400,36999.934,-26395.942,-44809.148,1196.5209,51.048408,289.9846,0.000425602,0.31732979,1155.952,1261.1086
1052,16.505739,8.628,40,-550,36805.337,-26695.3,-44876.782,1197.9844,56.11889,290.01652,0.00038424,0.3114919,1136.7762,1252.2642
968,15.94758,16.614,120,500,107374.18,-37194.861,-45503.868,1206.7163,12.886082,290.12597,0.001698362,0.31796725,1212.3665,1238.482
1048,16.482186,10.608,25,400,26172.154,-30475.652,-45872.094,1201.5127,37.074534,290.12021,0.000581757,0.31216211,1164.4437,1240.6775
1039,16.427638,25.614,25,150,24895.783,-28809.798,-45551.808,1210.5192,0.022346682,555.7391,0.37191887,-0.30819073,1208.2565,1208.9354
1062,16.569141,9.616,40,-200,37642.437,-27538.238,-45040.461,1179.9705,51.642379,290.01087,0.00041891,0.31424008,1182.6299,1182.6428
1032,16.376879,13.6,25,0,24148.396,-27869.624,-45358.773,1209.9092,26.404203,290.04323,0.000817781,0.31322656,1182.0144,1236.9957
1055,16.528099,1.61,40,-400,36829.636,-26345.988,-44805.735,1198.9424,231.4682,290.13147,9.66E-05,0.32912024,969.15471,1444.4009
1056,16.531937,3.612,40,-400,36604.984,-25714.422,-44676.757,1193.8367,156.33543,290.12662,0.000138206,0.31380872,1039.8875,1365.4357
1066,16.597552,5.613,40,0,38739.179,-28856.628,-45271.609,1186.5713,105.8707,290.00857,0.000207275,0.31952832,1083.9708,1302.4535
1072,16.639187,9.618,40,200,39779.346,-30130.862,-45545.764,1188.7357,51.482915,290.22964,0.000424325,0.32061885,1138.0109,1242.7769
1061,16.564747,3.612,40,-200,37835.637,-27520.723,-45035.198,1188.5529,153.88708,290.00928,0.000140265,0.31357537,1033.3374,1353.6121
1060,16.560904,1.628,40,-200,38111.436,-28035.111,-45138.355,1189.4559,222.25837,290.11369,9.73E-05,0.31455972,975.02205,1436.8466
1065,16.593714,1.608,40,0,38738.809,-28853.874,-45289.206,1190.1022,232.90729,290.09258,9.38E-05,0.31831298,959.32475,1440.5742
1075,16.663765,1.612,40,400,40747.686,-31317.809,-45767.415,1195.2838,230.07132,290.05529,9.42E-05,0.31551927,968.65379,1441.8715
1043,16.452156,14.613,25,300,25604.727,-29675.802,-45712.362,1201.7909,20.032475,290.11006,0.001097898,0.31648142,1181.1564,1220.7527
1037,16.413564,9.618,25,150,24923.905,-28829.287,-45539.473,1208.0235,48.868957,290.09719,0.000445037,0.31556184,1158.1833,1259.0794
1070,16.630955,1.608,40,200,39778.36,-30139.208,-45534.416,1195.9389,227.90198,290.02628,9.71E-05,0.32149786,967.27206,1437.5764
1071,16.634793,3.611,40,200,39759.077,-30111.62,-45523.932,1192.1549,154.284,290.0441,0.00014004,0.31221255,1028.4721,1347.6794
1076,16.667603,3.612,40,400,40786.663,-31372.286,-45778.681,1187.6179,146.64069,290.05974,0.000147225,0.31349303,1034.4156,1338.9783
1024,16.326163,20.619,25,-300,22681.951,-26065.584,-45011.105,1206.1474,0.032179681,397.70992,0.30151896,-0.31767187,1205.0603,1205.0609
1077,16.671997,9.617,40,400,40618.215,-31458.71,-45794.592,1187.6416,49.879551,290.11523,0.000433314,0.31399551,1139.4303,1242.2566
1080,16.69657,1.609,40,550,41343.196,-32436.875,-46002.099,1186.8789,229.61513,290.0597,9.46E-05,0.31578878,949.68967,1423.5629
1085,16.728399,1.622,65,-810,60132.644,-26563.28,-44393.393,1189.8145,211.18112,290.26115,0.000102605,0.31397083,975.01427,1411.7837
1054,16.518981,20.617,40,-550,36186.968,-25156.904,-44544.778,1193.6115,0.045545969,408.45626,0.34753447,-0.027031401,1192.9697,1192.9697
1064,16.583209,25.613,40,-200,37790.41,-27619.44,-45052.425,1181.0959,0.090181872,588.33078,0.8217466,0.85759076,1172.6766,1188.2628
1049,16.488524,15.622,25,400,25339.001,-29410.076,-45666.601,1197.2405,14.172548,289.9122,0.001517689,0.31235833,1184.362,1214.4057
1038,16.419627,16.633,25,150,24602.716,-28404.488,-45474.717,1215.0181,13.41912,290.07492,0.001373596,0.32121541,1197.124,1225.0679
1081,16.700408,3.612,40,550,41496.185,-32421.909,-45974.388,1182.1343,154.10238,290.00062,0.000140359,0.31432423,1022.4311,1343.3365
1082,16.704801,8.606,40,550,40821.899,-32333.882,-45971.14,1183.2458,54.843075,290.02663,0.000396009,0.31581199,1127.9871,1239.6695
1067,16.602501,13.599,40,0,38742.427,-28856.505,-45284.108,1186.0449,21.891344,290.10959,0.001039026,0.32851919,1167.163,1212.4835
1074,16.65326,25.611,40,200,39589.19,-30122.639,-45511.844,1180.3908,0.10890447,601.1201,2.5126681,2.6205582,1176.0663,1176.3175
988,16.080069,16.613,15,-200,13378.806,-25941.088,-45147.894,1194.3641,11.781308,289.89622,0,0.31606199,1180.9722,1204.856
1079,16.686064,25.612,40,400,40625.164,-31336.722,-45775.72,1177.9939,0.049524805,587.94138,0.77844194,0.41545124,1183.0452,1183.8639
1086,16.732241,3.611,65,-810,59510.12,-25243.944,-44120.43,1182.3874,139.2844,290.02215,0.00015498,0.3130471,1036.7994,1325.6754
1084,16.718032,20.619,40,550,41205.872,-32261.767,-45971.222,1174.6234,0.067612208,401.93223,0.31237942,0.14111267,1175.0571,1175.1854
1087,16.736634,9.619,65,-810,59379.251,-25559.378,-44199.207,1177.0362,43.857006,290.04873,0.000495159,0.31523972,1130.0031,1219.9767
1092,16.769439,9.617,65,-600,60078.125,-26711.458,-44414.444,1175.8963,47.640018,290.03527,0.000458156,0.31737916,1131.7387,1230.029
1023,16.318714,14.612,25,-300,22612.056,-25898.74,-44975.252,1205.8523,18.869864,290.02146,0.00115161,0.31661775,1186.045,1224.1671
1059,16.550398,25.612,40,-400,36587.88,-26209.404,-44767.58,1180.0257,0.018808069,611.88258,0.64051885,-0.23212095,1177.9858,1179.2162
1091,16.765045,3.612,65,-600,60439.445,-26711.212,-44417.486,1179.186,149.53755,289.9859,0.000145169,0.31572974,1034.0965,1343.2672
1090,16.761207,1.613,65,-600,60376.292,-26672.934,-44410.25,1188.6622,221.64533,290.05354,9.88E-05,0.32077389,970.55974,1423.6928
1096,16.797861,3.612,65,-300,61652.217,-28707.628,-44809.559,1180.5863,151.15903,290.01291,0.000142856,0.31352917,1023.906,1336.1142
1095,16.794018,1.629,65,-300,61999.434,-29370.154,-44930.231,1181.1102,219.50568,289.94735,9.85E-05,0.31426101,957.63583,1413.9298
1100,16.826829,1.609,65,0,62918.234,-30491.686,-45159.735,1180.0587,206.17448,290.0565,0.000105167,0.31477863,968.76926,1395.6651
1033,16.384048,21.607,25,0,24152.549,-27867.075,-45356.265,1216.1088,6.71E-05,392.66796,0.23949243,-2.6755416,1212.298,1212.298
1097,16.802256,9.617,65,-300,61615.008,-28655.988,-44805.776,1177.1684,47.205424,290.06095,0.000457447,0.31259716,1125.5016,1221.8519
1053,16.511526,14.63,40,-550,36994.096,-26608.26,-44862.967,1191.7763,18.391426,289.89611,0.001175609,0.31430324,1172.61,1210.9153
1106,16.867907,3.614,65,300,64144.533,-32209.345,-45503.498,1181.0464,150.48241,289.97931,0.000143737,0.31325491,1031.101,1342.9798
1104,16.852177,30.607,65,0,62928.142,-30492.591,-45163.395,1170.5948,0.058326302,753.6268,0.38937914,0.11546125,1164.6767,1164.6769
1111,16.900718,3.611,65,600,65899.739,-34282.525,-45910.249,1174.8949,149.98197,290.0735,0.000144479,0.31479557,1022.7054,1333.5168
1112,16.905112,9.618,65,600,65884.979,-34333.63,-45928.421,1173.9285,50.394632,290.20844,0.000454816,0.33023439,1117.8342,1222.7517
1019,16.296976,15.601,25,-400,22164.315,-25376.169,-44888.335,1204.017,14.489015,290.03705,0.001514545,0.32210391,1190.0569,1220.1553
1101,16.830666,5.612,65,0,62947.836,-30491.481,-45178.36,1176.6536,107.07717,290.1456,0.000204829,0.31578177,1065.97,1288.5654
1008,16.224608,16.616,15,200,15282.712,-28435.735,-45657.432,1247.0129,12.851293,289.95302,0,0.31514822,1225.2779,1251.7221
1063,16.575203,16.615,40,-200,37880.041,-27627.334,-45047.368,1183.5019,9.2977574,289.87249,0.001651706,0.37506405,1165.3374,1191.2384
1105,16.864069,1.611,65,300,64339.543,-32297.865,-45518.053,1185.7549,237.09304,290.11473,9.19E-05,0.31881754,942.97603,1430.0947
1089,16.750702,25.611,65,-810,59176.842,-25246.781,-44156.242,1172.9434,0.040984481,641.55911,0.56316087,0.21510916,1176.2764,1177.3903
1028,16.349581,16.616,25,-150,23401.38,-26966.206,-45189.05,1205.6017,14.76475,289.98585,0.001463389,0.31335323,1187.7752,1219.7096
1107,16.872301,9.637,65,300,63856.029,-31604.955,-45395.448,1175.5105,49.467184,290.0431,0.000434509,0.30960455,1121.0583,1222.0629
1116,16.933523,3.61,65,810,66795.639,-35892.956,-46225.888,1176.442,155.30716,290.03799,0.000139307,0.31442314,1020.3655,1340.7557
1073,16.645249,16.633,40,200,39353.149,-29669.758,-45455.928,1182.7263,12.656316,290.00534,0.001696737,0.30913045,1164.288,1191.1766
1110,16.89688,1.611,65,600,65842.343,-34223.936,-45883.4,1175.8498,232.36892,290.08755,9.34E-05,0.3163828,938.48903,1417.41
1117,16.937916,9.618,65,810,67241.697,-35585.211,-46144.522,1170.1402,42.062883,290.37204,0.000537585,0.33451257,1130.6672,1216.6661
1115,16.929684,1.611,65,810,66764.885,-35396.37,-46123.348,1177.2079,229.4533,290.09419,9.41E-05,0.31346809,943.91246,1419.3603
1120,16.963739,1.621,90,-1070,83337.408,-26667.096,-43971.183,1177.4725,229.68525,290.1253,9.51E-05,0.31745183,946.67727,1420.8581
1083,16.710583,14.612,40,550,41398.125,-32345.847,-45958.764,1178.5201,18.650488,290.0822,0.001156934,0.31134916,1155.1427,1194.5947
1078,16.678059,16.614,40,400,40301.096,-31429.724,-45800.389,1183.0314,12.194408,289.98183,0.001946229,0.32874441,1171.0608,1197.5149
1121,16.967579,3.61,90,-1070,82551.613,-25678.982,-43798.788,1175.1368,155.30308,290.10565,0.000139575,0.31535855,1015.8514,1336.997
1130,17.02935,1.611,90,-300,85617.951,-30213.215,-44670.426,1173.6944,187.89811,290.11866,0.000115429,0.3152748,979.77051,1366.9467
1122,16.971973,9.618,90,-1070,81830.08,-25270.341,-43709.897,1172.787,48.527359,290.17495,0.000444301,0.31241433,1118.2933,1219.343
1125,16.996546,1.609,90,-700,83679.693,-27755.407,-44182.391,1171.9301,215.24569,290.05121,0.000100628,0.31449626,957.11728,1401.7615
1126,17.000384,3.613,90,-700,83782.481,-27682.017,-44163.56,1173.3805,146.28335,290.066,0.000149762,0.31766159,1027.234,1329.9983
1114,16.919179,25.613,65,600,65956.396,-34299.464,-45904.205,1164.3761,0.036186755,587.71035,0.23433595,-0.32097529,1167.8476,1167.8494
1132,17.037582,9.619,90,-300,85524.208,-30221.109,-44676.593,1164.4356,44.350085,290.04941,0.000488942,0.31602199,1123.5135,1215.1734
1127,17.004778,9.617,90,-700,84212.095,-27715.772,-44167.425,1164.9845,42.045143,290.01693,0.000512447,0.31193668,1117.5868,1204.7768
1069,16.619063,30.604,40,0,38745.017,-28858.437,-45297.018,1178.5321,0.002108821,758.10839,0.076284167,-1.3890312,1176.5354,1176.5354
1129,17.018845,25.613,90,-700,83770.969,-27955.02,-44240.198,1160.4859,0.10758083,642.47361,0.3215953,0.47223796,1154.1648,1155.2897
1135,17.062155,1.609,90,0,86971.632,-32113.711,-45024.96,1173.5256,199.17472,290.02558,0.00010872,0.31431445,968.24021,1378.5477
1131,17.033188,3.612,90,-300,85567.667,-30283.357,-44695.835,1167.0569,126.7662,290.07042,0.000170472,0.31356362,1039.6767,1301.1515
1124,16.986041,25.614,90,-1070,81559.542,-25733.377,-43799.322,1162.7754,0.087713254,633.28524,0.61143977,0.69384516,1166.4546,1166.4646
1136,17.065993,5.614,90,0,86968.22,-32123.085,-45033.718,1171.1035,87.834602,290.01965,0.000247002,0.31444709,1077.4355,1259.615
1058,16.542392,16.613,40,-400,36944.182,-26299.692,-44789.865,1189.9497,12.216602,290.07217,0.001783829,0.31885771,1174.8823,1199.2288
1109,16.886375,25.612,65,300,64135.283,-32318.176,-45521.506,1165.6124,0.02156584,600.59312,1.6225721,0.10747513,1159.3916,1165.0327
1102,16.835616,13.601,65,0,62934.638,-30494.811,-45167.712,1177.9019,23.133837,290.06312,0.000931721,0.3111497,1150.5728,1198.104
1142,17.107628,9.616,90,300,88485.953,-34121.929,-45429.984,1171.3718,44.526133,290.20645,0.000487335,0.31430628,1132.65,1225.0268
1145,17.132201,1.609,90,700,90516.56,-36941.552,-45988.49,1171.9294,208.79979,290.05786,0.000103238,0.31215769,960.28155,1390.7589
1146,17.136038,3.612,90,700,90661.327,-36604.039,-45917.115,1165.1126,139.21155,290.05243,0.000155321,0.31388925,1030.2584,1318.4992
1141,17.103234,3.611,90,300,88341.679,-34117.242,-45428.504,1172.6789,128.83073,290.06254,0.000168147,0.31405834,1046.458,1314.7743
1147,17.140432,9.617,90,700,90362.213,-36672.372,-45944.456,1160.7587,46.18786,290.07078,0.00046743,0.31225586,1112.2312,1206.688
1140,17.099396,1.609,90,300,88136.266,-34007.794,-45415.676,1174.9701,194.70456,290.03953,0.000111151,0.31431779,974.01416,1377.0565
1094,16.783507,25.631,65,-600,61109.292,-28297.507,-44736.21,1170.4306,0.024774563,630.06578,0.26890267,-0.43560488,1171.5149,1171.5154
1103,16.842784,21.606,65,0,62924.154,-30493.66,-45160.064,1170.2677,0.035057103,422.40481,1.0496925,0.019308873,1167.2778,1167.2778
1150,17.165004,1.61,90,1070,92493.061,-38908.863,-46361.445,1170.485,210.67491,290.08569,0.000102546,0.31356658,962.59054,1398.4398
1144,17.121696,25.612,90,300,88381.972,-34014.126,-45423.858,1158.8738,0.057161298,620.81436,0.44684789,0.22956684,1154.3883,1154.6824
1099,16.816323,25.616,65,-300,61471.639,-28697.103,-44828.677,1177.3962,0.001243071,562.63675,0.037731363,-1.6622301,1174.3838,1174.3838
1119,16.951984,25.61,65,810,67028.598,-35773.23,-46193.408,1165.1789,0.030764347,627.37783,0.25754179,-0.26687143,1165.6515,1165.6515
1068,16.60967,21.609,40,0,38742.962,-28859.465,-45275.762,1185.9352,0.018774013,428.18981,0,-0.52531241,1183.3939,1183.394
1118,16.943978,16.615,65,810,66410.225,-35621.885,-46163.64,1171.278,11.839486,290.05672,0.001828969,0.31371681,1159.9695,1183.677
1113,16.911174,16.616,65,600,65454.873,-34091.34,-45879.865,1171.4253,11.903474,289.99849,0.001851961,0.31321864,1160.2572,1184.4196
1088,16.742697,16.613,65,-810,59036.146,-25279.961,-44144.935,1177.5864,12.515464,290.15991,0.00173903,0.31235246,1159.5452,1185.8387
1138,17.078111,21.609,90,0,86963.656,-32114.739,-45048.149,1163.6301,0.013685969,425.314,0.29078846,-0.59651244,1166.2424,1166.2424
1149,17.1545,25.612,90,700,90315.999,-36746.338,-45963.04,1158.267,0.053464383,486.83718,0.38692792,0.17343311,1152.4503,1154.0042
1098,16.808318,16.613,65,-300,61492.485,-28547.609,-44781.888,1172.3158,13.61524,290.10601,0.001583625,0.31196602,1158.6455,1188.0111
1093,16.775501,16.614,65,-600,60138.4,-26656.282,-44410.373,1177.9613,12.259224,290.02721,0.055860832,1.3081928,1164.0918,1191.7465
1108,16.878369,16.614,65,300,64440.192,-32424.499,-45546.299,1167.7411,12.422743,289.93186,0.001746914,0.31623173,1154.8703,1180.6044
1128,17.01084,16.612,90,-700,83501.869,-27472.249,-44115.414,1161.631,13.127786,290.11848,0.00165293,0.31657269,1159.8579,1187.6674
1123,16.978036,16.612,90,-1070,82154.562,-25293.9,-43683.954,1168.2242,12.413436,290.14384,0.001742218,0.31299948,1154.7255,1179.4968
1133,17.043645,16.612,90,-300,85513.518,-30227.77,-44682.637,1161.828,13.743116,290.25095,0.00152219,0.31578057,1145.8619,1173.5118
1134,17.05165,25.612,90,-300,85681.844,-30183.53,-44667.507,1165.2995,0.017775962,630.89586,0.40708611,-0.52795505,1158.4329,1159.1328
1143,17.11369,16.615,90,300,88248.552,-33986.579,-45398.243,1165.0288,14.09291,290.07452,0.001534451,0.3142145,1148.185,1177.5524
1137,17.070942,13.601,90,0,86976.237,-32116.672,-45043.133,1163.4619,22.658758,290.28818,0.000955459,0.31481182,1141.592,1187.5393
1148,17.146494,16.616,90,700,90624.981,-36626.735,-45916.046,1153.3283,13.457353,290.00803,0.001594753,0.31008694,1140.0457,1168.2169
1139,17.087504,30.606,90,0,86962.957,-32113.423,-45047.532,1163.9627,4.09E-05,748.58332,0.18367037,-2.7075899,1164.3636,1164.3636


==> anc/data_Ar_1mbar_1.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
11,18.085221,5.62,15,-100,14156.658,-26725.149,-45275.351,774.57201,248.51109,290.04696,7.29E-05,0.19992297,523.85458,1033.0545
28,18.209789,16.62,15,200,15496.386,-28397.169,-45620.223,758.1136,175.81565,290.19499,0.000102253,0.19519854,583.28923,948.71077
8,18.06245,16.621,15,-200,13684.577,-26078.658,-45154.678,768.4642,166.90666,290.16266,0.00010868,0.19843655,597.43358,943.42501
27,18.203586,9.625,15,200,15336.942,-28332.166,-45589.757,762.17823,218.36364,289.96769,8.27E-05,0.19846414,538.09426,987.99665
31,18.232559,3.618,15,290,15673.509,-28805.029,-45686.788,765.45675,223.27202,289.95504,8.10E-05,0.19984108,544.34299,1002.3843
10,18.081242,1.617,15,-100,14080.431,-26690.037,-45261.536,783.53152,306.28967,290.18103,6.03E-05,0.20625078,474.73804,1114.1307
30,18.228581,1.614,15,290,15814.656,-28893.92,-45693.12,769.8815,262.66005,289.96881,6.88E-05,0.19935153,514.18978,1057.9213
0,18.014223,1.63,15,-290,13626.317,-26207.677,-45209.937,804.84605,289.54316,290.07341,6.29E-05,0.2033784,512.05356,1101.6737
29,18.217935,25.619,15,200,15550.575,-28486.759,-45611.384,754.23921,134.29056,289.99836,0.000133983,0.19634644,617.50469,895.68723
5,18.047733,1.62,15,-200,13703.49,-26229.427,-45166.766,785.998,308.5422,289.88583,5.93E-05,0.20322769,475.45272,1111.618
15,18.119186,1.618,15,0,14542.028,-27265.111,-45383.853,774.41026,272.84234,290.06307,6.64E-05,0.20078381,498.34155,1061.4463
2,18.022739,9.626,15,-290,13271.332,-25681.9,-45076.477,780.99055,202.6675,289.92119,8.92E-05,0.19905569,582.36637,1001.8054
1,18.018205,3.622,15,-290,13408.861,-25861.119,-45128.282,789.4453,250.43675,289.8507,7.25E-05,0.19799018,537.55789,1062.23
21,18.161108,5.619,15,100,14966.456,-27822.465,-45480.967,768.21582,229.14987,290.00653,7.96E-05,0.20082422,545.06678,1015.509
17,18.128254,13.609,15,0,14513.165,-27241.593,-45382.702,766.94923,205.83352,290.00646,8.75E-05,0.196927,554.60075,979.01542
13,18.09762,21.612,15,-100,14071.879,-26673.755,-45256.273,763.75659,161.36635,290.06124,0.000114174,0.20408974,607.75565,940.77971
25,18.195073,1.614,15,200,15432.781,-28402.72,-45598.597,768.59319,282.3179,289.94424,6.42E-05,0.20110002,493.5934,1078.6793
14,18.107153,30.613,15,-100,14093.958,-26714.254,-45281.6,757.72941,112.83213,290.0689,0.000159546,0.19630259,642.6622,874.57013
24,18.183041,30.613,15,100,14911.856,-27798.166,-45488.573,751.65988,135.68197,290.00515,0.000134791,0.20055452,614.38772,894.65268
6,18.051713,3.62,15,-200,13712.741,-26138.069,-45162.86,783.46117,260.7226,289.98126,6.94E-05,0.19994559,519.85465,1056.6908
16,18.123164,5.62,15,0,14537.998,-27264.33,-45388.91,771.16175,246.74809,290.02712,7.32E-05,0.19847621,532.10333,1043.3007
26,18.199052,3.619,15,200,15355.115,-28332.619,-45587.249,767.14423,244.66482,289.97689,7.41E-05,0.20124432,522.04227,1029.6244
12,18.090311,13.608,15,-100,14199.582,-26735.469,-45265.976,766.06732,172.70838,289.99159,0.000104287,0.196955,587.83476,942.42786
7,18.056247,9.624,15,-200,13867.744,-26170.756,-45172.769,774.72272,212.0167,289.94006,8.51E-05,0.19806235,566.77501,1006.427
4,18.037088,25.62,15,-290,13150.618,-25732.882,-45072.53,764.57408,86.397234,289.97346,0.000209557,0.19845322,678.80145,857.95613
20,18.15713,1.616,15,100,15011.107,-27818.024,-45493.507,771.38598,250.41897,290.0461,7.26E-05,0.20198239,518.30573,1036.3407
19,18.145097,30.612,15,0,14551.196,-27248.994,-45396.763,756.88626,139.14473,289.90603,0.000129165,0.19495185,616.21583,903.18821
3,18.028942,16.625,15,-290,13387.81,-25849.319,-45107.437,770.26197,132.05681,289.95193,0.000140807,0.20917463,637.99079,912.67587
9,18.070596,25.619,15,-200,13587.669,-26145.018,-45168.287,763.46531,107.84502,289.85928,0.000166761,0.19562815,653.28669,875.80422
33,18.243297,16.621,15,290,15852.975,-28838.743,-45694.189,757.02193,154.70158,289.86499,0.000116423,0.19630474,598.48608,916.56443
23,18.173508,21.615,15,100,15028.622,-27798.742,-45489.765,757.63885,157.4439,290.15953,0.000114323,0.19627224,603.00297,926.19905
22,18.166198,13.607,15,100,14999.143,-27808.034,-45493.877,762.40309,205.4564,289.97626,8.76E-05,0.19664722,562.17516,987.24908
32,18.237094,9.623,15,290,15856.593,-28912.545,-45706.113,760.16623,170.53193,290.08635,0.000105826,0.19777339,584.58127,936.88337
34,18.251443,25.617,15,290,15920.075,-28883.353,-45695.258,753.06132,108.54164,289.97338,0.000165401,0.19416403,641.87584,865.60901
18,18.135564,21.612,15,0,14541.452,-27254.298,-45374.068,760.47758,150.8626,290.03426,0.000119176,0.19541846,607.11399,919.86581
35,18.262088,1.617,25,-400,22575.669,-25684.243,-44902.602,769.80625,264.44869,290.03137,6.85E-05,0.20072009,513.90456,1059.7722
38,18.275966,10.616,25,-400,22356.856,-25629.643,-44889.651,759.23155,185.55165,290.01975,9.79E-05,0.19911412,-683.80533,2205.6942
40,18.290309,1.617,25,-300,23357.387,-26325.965,-45014.065,773.29908,288.02198,290.00725,6.29E-05,0.20110979,482.42233,1077.0827
36,18.266066,3.619,25,-400,22757.931,-25743.325,-44906.919,769.2352,268.07373,289.98937,6.76E-05,0.20062926,511.15065,1064.5867
37,18.270601,6.611,25,-400,22562.019,-25685.888,-44905.439,767.91013,239.5848,289.97606,7.56E-05,0.19919491,524.79322,1019.6108
39,18.282444,15.608,25,-400,22892.871,-25664.179,-44903.095,756.48276,152.54615,289.96311,0.000118115,0.19643086,605.38279,920.38488
41,18.294288,3.618,25,-300,22746.995,-26193.862,-44991.328,769.24272,244.45062,290.0719,7.40E-05,0.19924153,521.6249,1023.4761
42,18.298822,8.613,25,-300,23125.663,-26274.406,-45000.99,763.28321,225.62649,289.86061,8.10E-05,0.20184385,540.61282,1008.0437
47,18.330104,9.625,25,-150,23730.299,-27117.015,-45186.912,760.46289,230.72373,290.03726,7.84E-05,0.19808192,533.23751,1011.2978
61,18.430528,3.62,25,300,25634.946,-29524.951,-45634.984,757.08925,264.34784,290.07686,6.96E-05,0.20743094,503.06797,1045.7704
43,18.304743,14.619,25,-300,22940.317,-26232.634,-44999.263,757.37584,185.74942,289.95738,9.72E-05,0.19749105,565.56644,947.8477
45,18.321592,1.616,25,-150,23764.917,-27062.127,-45176.675,768.23486,283.34209,289.97788,6.41E-05,0.20065159,479.85203,1065.6429
44,18.312333,20.626,25,-300,23091.044,-26212.282,-44980.638,754.004,140.04301,290.09086,0.000128535,0.196592,614.33309,903.12145
64,18.448575,20.625,25,300,25604.809,-29605.907,-45639.465,742.42502,139.52911,289.99915,0.000129054,0.19653799,599.0639,887.68357
52,18.364168,13.607,25,0,24291.311,-27913.247,-45309.887,753.90744,183.67225,289.96493,9.88E-05,0.19865395,572.17555,953.53152
65,18.457833,1.616,25,400,25605.015,-30099.491,-45760.672,757.29708,270.65885,289.97938,6.70E-05,0.20114846,485.60953,1047.643
59,18.415905,25.619,25,150,24777.824,-28715.193,-45498.811,745.11077,151.16614,290.00019,0.000119478,0.19538118,586.35754,900.81418
53,18.371477,21.615,25,0,24297.602,-27907.532,-45329.746,751.44344,176.71656,290.06645,0.000102185,0.19890461,573.03093,937.91856
48,18.336307,16.621,25,-150,23553.34,-27058.632,-45158.461,754.91916,190.28186,289.98792,9.48E-05,0.19814507,569.54436,963.36473
54,18.381011,30.611,25,0,24295.998,-27910.697,-45324.113,744.78783,143.22591,290.00134,0.000125821,0.19676992,598.90839,894.11181
68,18.471711,10.616,25,400,25724.248,-30028.568,-45742.335,749.14795,193.93719,290.04426,9.45E-05,0.20452724,554.18371,951.39204
69,18.47819,15.607,25,400,26190.162,-30296.432,-45783.491,747.17492,162.90467,290.18042,0.000112204,0.20267118,580.45516,916.71656
46,18.32557,3.619,25,-150,23609.544,-27075.16,-45181.197,763.42778,234.68633,290.07421,7.71E-05,0.19980735,527.99791,1013.9112
67,18.466346,6.611,25,400,25898.575,-29993.333,-45735.099,752.29466,218.97049,289.98766,8.40E-05,0.20598918,538.19883,990.26582
71,18.490032,3.62,40,-550,36849.083,-25859.023,-44660.229,755.10939,224.5781,289.97831,8.00E-05,0.19724449,534.97412,1003.8441
57,18.401556,9.621,25,150,25076.071,-28800.054,-45515.914,751.67796,197.94225,290.0703,9.32E-05,0.20230202,559.85944,968.82743
51,18.359078,5.621,25,0,24294.518,-27914.768,-45343.972,763.32894,263.64993,290.24961,6.97E-05,0.20781172,501.19655,1046.5812
60,18.42655,1.617,25,300,25383.899,-29511.959,-45645.468,759.4531,281.97237,290.01485,6.45E-05,0.20269613,478.09356,1059.6943
56,18.397021,3.621,25,150,24922.178,-28714.371,-45483.886,762.11712,271.79197,289.98744,6.67E-05,0.20056994,489.87004,1051.7966
70,18.486054,1.617,40,-550,36175.703,-25793.198,-44660.517,758.48089,258.90489,289.96412,6.99E-05,0.20023521,498.87785,1035.9403
49,18.344453,25.619,25,-150,23573.158,-27071.254,-45175.071,752.06794,135.15583,290.10124,0.000137385,0.20443217,612.00586,892.36788
50,18.355098,1.62,25,0,24270.589,-27896.184,-45321.358,767.47407,289.34788,289.88991,6.25E-05,0.2001213,474.96413,1073.6015
66,18.461811,3.618,25,400,26380.73,-30364.271,-45809.517,754.68327,241.26831,290.09162,7.53E-05,0.19897621,519.06979,1020.8191
58,18.407759,16.62,25,150,24926.208,-28747.304,-45495.193,747.52925,167.82863,290.07447,0.000108621,0.20231946,576.4364,920.43229
55,18.393043,1.617,25,150,24862.192,-28721.278,-45490.711,763.05194,285.09471,290.00867,6.36E-05,0.20140893,489.51871,1080.451
62,18.435063,8.612,25,300,25583.799,-29552.046,-45653.28,751.48669,224.93748,289.89565,8.08E-05,0.20101052,528.89258,997.20843
63,18.440985,14.619,25,300,25755.29,-29598.588,-45655.048,746.93268,184.78753,290.0094,9.86E-05,0.2008477,567.55424,948.32455
76,18.521315,3.62,40,-400,37157.075,-26554.975,-44791.427,753.76548,224.11228,289.99203,8.08E-05,0.20035258,535.25557,998.29998
82,18.559357,9.625,40,-200,38006.798,-27748.499,-45037.418,745.92737,186.52963,290.02755,9.66E-05,0.19718353,555.54476,940.07141
80,18.550844,1.615,40,-200,37916.428,-27777.937,-45052.384,753.88571,261.45079,289.93014,6.94E-05,0.20123979,525.61503,1000.688
88,18.600729,21.614,40,0,38851.546,-28878.337,-45265.195,735.18147,148.04384,290.14091,0.000121629,0.19662801,582.6123,887.75134
90,18.622296,1.615,40,200,39883.408,-30086.293,-45496.59,748.56925,242.27449,289.94708,7.47E-05,0.19960356,503.2673,1003.2479
72,18.494567,8.613,40,-550,36650.868,-25889.9,-44665.574,751.67865,207.0469,290.00317,8.74E-05,0.19965467,540.42115,966.26572
87,18.59342,13.606,40,0,38865.566,-28897.867,-45262.523,740.10346,198.86723,289.94125,9.09E-05,0.19866811,537.78201,950.06647
91,18.626274,3.618,40,200,39734.942,-30023.799,-45483.434,751.53876,258.91538,289.93608,7.01E-05,0.20141788,489.80878,1023.9185
96,18.659781,3.617,40,400,40631.166,-31319.124,-45742.417,750.78845,261.0851,290.09544,6.96E-05,0.20268481,502.14029,1043.2941
75,18.517337,1.615,40,-400,37063.21,-26679.347,-44844.137,753.53869,233.75403,290.07295,7.77E-05,0.20136288,515.42274,998.08231
78,18.532052,16.622,40,-400,37242.389,-26739.211,-44836.119,744.04139,166.21058,290.06466,0.000109135,0.19695023,574.7406,918.38061
79,18.5402,25.615,40,-400,36920.665,-26584.989,-44831.802,739.49531,134.93992,289.98108,0.000133707,0.19740836,604.80131,882.49162
73,18.500489,14.618,40,-550,36448.953,-25608.592,-44619.32,746.08229,175.96777,290.10497,0.00010246,0.19760234,567.65372,933.5988
77,18.52585,9.622,40,-400,36997.755,-26536.72,-44797.06,750.62119,216.73289,290.04847,8.34E-05,0.19802291,532.06479,983.17764
74,18.508079,20.622,40,-550,36811.587,-25770.749,-44654.555,741.95103,139.4478,290.04539,0.000129172,0.19728054,604.59001,892.19787
85,18.584352,1.615,40,0,38874.571,-28890.754,-45258.74,750.18989,262.32578,290.0122,7.01E-05,0.202691,487.94325,1036.1477
104,18.711334,20.623,40,550,41349.034,-32089.536,-45892.363,732.75486,130.03138,290.07815,0.000138492,0.19626715,599.49918,867.45031
84,18.573706,25.618,40,-200,38045.899,-27789.573,-45036.185,737.88819,141.61795,290.04686,0.000131061,0.19720281,587.61464,885.63788
83,18.56556,16.62,40,-200,37960.749,-27770.948,-45048.807,739.29466,153.07122,289.92535,0.000117931,0.19817868,585.87925,901.29247
92,18.630808,9.624,40,200,39669.981,-30009.121,-45483.269,743.17754,197.80418,289.89562,9.13E-05,0.19827085,546.542,954.19537
89,18.610263,30.612,40,0,38879.381,-28892.522,-45277.694,735.09381,134.14352,290.09813,0.000134404,0.19749473,600.76212,878.4197
81,18.554823,3.619,40,-200,38074.967,-27741.921,-45045.436,752.69782,250.37038,289.96653,7.25E-05,0.20149813,512.35234,1028.7689
93,18.637011,16.621,40,200,39628.866,-29924.136,-45471.264,739.01193,168.51875,290.09817,0.000106909,0.19685966,571.34844,918.10611
98,18.670518,16.622,40,400,40444.628,-31069.022,-45663.641,738.7848,165.11589,290.01415,0.000109374,0.19693987,570.35236,911.33451
106,18.724571,3.62,65,-810,59636.59,-26041.162,-44269.513,745.54283,235.42781,289.98619,7.68E-05,0.19935679,504.94976,991.30277
94,18.645157,25.619,40,200,39700.118,-29986.631,-45473.402,738.91971,151.41681,289.94795,0.000118953,0.19662624,583.51734,895.9574
103,18.703743,14.619,40,550,40969.255,-31886.387,-45837.763,737.87626,181.11762,290.06709,9.98E-05,0.19850815,559.4803,933.44899
86,18.588329,5.62,40,0,38886.124,-28891.74,-45260.878,747.05318,237.70231,290.15516,7.63E-05,0.19686418,506.28542,1007.6035
101,18.693288,3.617,40,550,41439.693,-32183.443,-45909.385,747.64064,260.29974,290.14792,6.96E-05,0.20035208,484.39338,1020.0107
99,18.678664,25.619,40,400,40248.921,-31054.426,-45678.935,733.4333,116.58452,290.03759,0.000154014,0.19497859,611.01092,852.2416
95,18.655802,1.619,40,400,40544.948,-31124.856,-45698.835,749.81604,253.02333,289.99579,7.14E-05,0.19879753,492.93234,1014.704
108,18.735308,16.62,65,-810,59611.88,-26019.371,-44261.003,735.27162,154.30454,289.97855,0.00011694,0.19792167,579.06713,895.80155
110,18.754099,1.617,65,-600,60793.405,-27264.659,-44486.313,747.84743,280.56951,289.91027,6.47E-05,0.20179683,468.81123,1046.7847
105,18.720592,1.618,65,-810,60023.689,-26267.459,-44316.015,749.2479,284.24838,290.05578,6.39E-05,0.20221007,475.09077,1063.2224
97,18.664316,9.624,40,400,40724.539,-31240.965,-45724.121,743.40212,204.35968,290.09678,8.82E-05,0.19782431,534.61296,956.26583
107,18.729105,9.623,65,-810,59736.459,-25871.481,-44228.028,741.36322,217.19023,289.97298,8.32E-05,0.19915292,519.62268,967.56924
102,18.697823,8.612,40,550,41491.539,-32017.749,-45878.754,741.73493,221.55975,289.88534,8.16E-05,0.19925911,526.36729,983.93574
100,18.689309,1.62,40,550,41065.382,-31853.619,-45839.448,748.70451,258.70227,289.95974,7.02E-05,0.20158774,496.30917,1030.9535
111,18.758078,3.619,65,-600,60590.584,-27246.116,-44494.947,744.63726,250.10489,289.87636,7.30E-05,0.20423787,503.2947,1021.4023
112,18.762613,9.623,65,-600,60443.844,-27257.875,-44506.829,740.40544,222.59508,290.0698,8.18E-05,0.20155271,522.89602,983.85146
120,18.821114,1.617,65,0,63107.815,-30526.1,-45139.26,746.99552,279.99278,290.01234,6.47E-05,0.20095726,467.78582,1048.9415
109,18.743454,25.619,65,-810,59742.667,-25768.653,-44212.035,730.81494,115.272,289.98412,0.000156141,0.19657746,614.8879,853.1323
114,18.776961,25.617,65,-600,60453.794,-27074.462,-44471.881,730.18278,119.82569,289.96581,0.000150562,0.19793954,607.67827,854.20052
118,18.802323,16.62,65,-300,61819.679,-28866.66,-44820.002,735.96641,190.05245,290.06602,9.51E-05,0.19885156,550.68279,944.1758
135,18.926072,1.617,65,810,65990.727,-34830.299,-45994.452,742.23452,271.393,290.02469,6.68E-05,0.20127299,480.39293,1042.8798
128,18.873773,16.622,65,300,64387.853,-32222.625,-45470.482,728.96462,167.66644,290.00888,0.00010753,0.19757003,556.56804,901.8158
136,18.930051,3.619,65,810,66570.081,-34870.51,-45993.219,739.2439,227.41945,289.97337,7.98E-05,0.20059531,508.12019,976.52627
137,18.934586,9.624,65,810,66190.054,-35016.344,-46046.791,737.38861,207.49572,289.98157,8.70E-05,0.19623623,523.43964,955.06541
117,18.79612,9.624,65,-300,61797.353,-28874.102,-44806.928,741.1585,226.30684,290.02761,8.04E-05,0.20086505,509.54004,977.21754
115,18.787607,1.616,65,-300,61774.575,-28812.183,-44817.494,746.53414,269.74363,289.99099,6.72E-05,0.20107671,474.03966,1029.7179
113,18.768815,16.622,65,-600,60438.54,-27054.932,-44470.072,735.15685,169.02873,289.90685,0.000106868,0.19617977,560.69139,912.11669
130,18.892565,1.617,65,600,65366.928,-33799.999,-45796.072,741.79818,279.56221,289.99877,6.50E-05,0.20279245,469.04254,1043.5635
122,18.830183,13.607,65,0,63111.146,-30527.415,-45143.289,735.3515,174.49307,290.01299,0.000103219,0.19692618,556.42171,916.35607
119,18.810468,25.619,65,-300,61775.685,-28821.352,-44809.559,732.55366,149.95606,290.0292,0.000120002,0.19504106,583.72199,894.53054
143,18.974296,16.619,90,-1070,82456.102,-26127.134,-43838.711,743.21065,169.24587,290.02492,0.000106609,0.19787401,570.38968,921.83254
116,18.791585,3.619,65,-300,61746.576,-28853.092,-44796.114,743.6941,225.67882,289.99708,8.01E-05,0.19946163,517.24244,985.93938
139,18.948934,25.619,65,810,65893.49,-34870.633,-45996.837,735.70313,124.81962,290.05179,0.000144332,0.19708747,610.77651,869.51642
121,18.825093,5.619,65,0,63084.38,-30513.231,-45143.865,743.41958,255.42725,289.98767,7.22E-05,0.20675265,492.01476,1018.4095
132,18.901078,9.625,65,600,65570.448,-33582.008,-45737.977,734.68575,218.10539,290.0709,8.27E-05,0.19715986,519.72338,971.78167
127,18.86757,9.626,65,300,64425.103,-32135.667,-45461.766,736.51973,220.4227,289.96542,8.20E-05,0.19918045,521.55083,976.05523
126,18.863036,3.618,65,300,64224.338,-32209.797,-45474.059,742.47482,268.94713,289.98213,6.75E-05,0.20243222,483.75818,1041.1509
125,18.859058,1.618,65,300,64223.516,-32109.764,-45462.876,743.81411,281.43709,290.1213,6.46E-05,0.2021975,473.38542,1054.857
124,18.847025,30.613,65,0,63099.14,-30521.125,-45129.968,727.90544,110.85623,289.92954,0.000162303,0.1962878,616.27897,845.62002
142,18.968092,9.626,90,-1070,83005.114,-26686.05,-43971.183,747.94144,212.40646,290.1697,8.51E-05,0.19953975,539.92066,979.77631
123,18.837492,21.615,65,0,63118.218,-30533.5,-45158.707,731.84294,172.97799,290.0262,0.000105236,0.20086535,559.17482,915.17872
129,18.88192,25.618,65,300,64237.33,-32171.971,-45480.062,724.89571,128.33486,290.09611,0.000140518,0.19613259,594.89183,858.94655
144,18.982441,25.62,90,-1070,82676.562,-26089.555,-43836.696,736.32191,127.48606,290.05334,0.000141608,0.19799723,605.47247,867.54773
138,18.940788,16.62,65,810,66786.429,-35242.312,-46094.732,734.89861,166.49429,289.9972,0.000108297,0.19752347,563.38577,906.47282
134,18.915427,25.617,65,600,66170.318,-34641.705,-45955.681,724.90578,124.77969,289.89818,0.000144754,0.19777157,599.97368,857.67278
141,18.963558,3.618,90,-1070,83182.733,-26393.888,-43896.313,751.06463,208.72869,290.03053,8.67E-05,0.19903007,537.51107,969.10509
133,18.907281,16.62,65,600,65679.239,-34037.356,-45850.18,727.64954,176.64787,289.99884,0.00010212,0.1976572,552.08406,917.75432
140,18.95958,1.615,90,-1070,82285.555,-25532.654,-43722.314,755.24438,275.12758,289.94609,6.60E-05,0.2019601,486.86456,1054.5799
131,18.896543,3.62,65,600,65536.775,-33714.933,-45780.695,737.20355,215.70834,290.09067,8.36E-05,0.19775048,523.37276,969.85956
150,19.026594,1.62,90,-300,85895.068,-30536.543,-44707.717,740.40709,245.43968,290.0165,7.36E-05,0.19888884,489.13899,995.51757
151,19.030573,3.618,90,-300,85866.699,-30379.443,-44716.721,740.46544,255.42693,290.32233,7.45E-05,0.22097252,483.41616,1006.5333
149,19.015949,25.615,90,-700,83929.386,-27916.043,-44190.408,728.3784,136.62765,289.96656,0.000134776,0.20238197,592.2461,875.97612
148,19.007802,16.622,90,-700,84306.29,-28489.432,-44320.537,735.01628,176.81268,289.88539,0.000102152,0.19874617,555.16033,920.09219
158,19.076479,21.616,90,0,87173.55,-32151.907,-45030.511,724.23141,166.85276,290.03728,0.000108284,0.19874898,562.30974,907.13471
145,18.993087,1.617,90,-700,84243.425,-28176.958,-44245.667,750.92061,257.49493,290.0164,7.04E-05,0.20075286,761.71725,762.19184
153,19.041309,16.62,90,-300,85985.193,-30663.506,-44743.199,728.30301,184.76226,290.14816,9.78E-05,0.19850756,540.32369,920.21166
147,19.001599,9.625,90,-700,84401.636,-28415.342,-44299.116,741.03532,215.69505,289.99348,8.39E-05,0.20015619,526.45897,969.37941
167,19.140066,9.623,90,700,90586.045,-36436.125,-45861.692,731.15988,188.62995,290.10939,9.64E-05,0.2007566,546.49092,936.6505
160,19.098045,1.617,90,300,88444.179,-33897.4,-45371.601,733.57449,223.53059,290.01912,8.09E-05,0.19951186,517.0784,980.06301
146,18.997065,3.618,90,-700,84244.781,-28300.262,-44286.165,750.82894,257.1348,289.98649,7.05E-05,0.2005474,499.26179,1032.3342
170,19.16506,1.617,90,1070,91466.285,-38183.019,-46204.139,736.72955,248.01538,290.01026,7.30E-05,0.20048059,493.99709,1008.8615
156,19.06408,5.62,90,0,87162.531,-32153.017,-45017.025,730.26452,204.80124,289.84088,8.83E-05,0.19909173,528.71818,953.14041
157,19.06917,13.608,90,0,87177.004,-32161.487,-45020.109,727.37819,199.07995,290.0236,9.07E-05,0.19870537,532.00364,943.76404
155,19.060102,1.615,90,0,87173.221,-32153.469,-45030.552,738.28245,254.31336,290.26194,7.15E-05,0.19688398,489.84746,1022.9202
161,19.102023,3.62,90,300,88373.132,-33723.813,-45329.129,733.5089,228.3349,290.0198,7.93E-05,0.20022656,501.6309,971.97516
159,19.086013,30.611,90,0,87170.919,-32163.049,-45031.292,721.51669,134.27217,290.08461,0.000134294,0.19739603,584.06874,861.71914
165,19.131552,1.62,90,700,89884.082,-35936.373,-45770.046,735.17761,235.04213,290.00459,7.69E-05,0.19956686,506.21384,992.37202
163,19.112761,16.62,90,300,88462.393,-33903.732,-45368.517,728.05594,189.69441,289.9733,9.51E-05,0.19763572,539.88409,931.33813
179,19.221428,25.619,120,-1380,107003.71,-26992.727,-43505.597,720.98993,110.2173,290.05563,0.000163178,0.19584589,606.48522,834.40367
178,19.213283,16.618,120,-1380,106672.15,-26158.218,-43352.403,722.55642,143.09765,290.00491,0.000126117,0.19824484,581.00186,876.41228
166,19.135531,3.617,90,700,89984.856,-35884.445,-45771.444,737.55463,258.04081,290.0391,7.03E-05,0.20099421,480.4474,1010.8152
154,19.049456,25.619,90,-300,85964.142,-30600.559,-44735.716,723.6254,151.2633,290.00297,0.000118946,0.19590476,567.83073,880.86624
152,19.035107,9.625,90,-300,85933.922,-30448.392,-44686.214,731.83563,197.09525,290.07333,9.54E-05,0.20885546,537.13924,946.43652
169,19.154414,25.617,90,700,90177.892,-36220.437,-45847.795,725.54249,140.17664,290.19624,0.000132483,0.19334895,574.75784,874.79771
177,19.20708,9.626,120,-1380,106615.54,-26341.344,-43373.823,727.08077,190.16605,290.18027,9.52E-05,0.20018311,533.48109,925.80174
168,19.146268,16.621,90,700,90348.439,-36010.75,-45779.338,730.24127,184.8803,290.04917,9.76E-05,0.19824597,543.46379,926.4352
174,19.187921,25.618,90,1070,91518.173,-37921.158,-46160.844,724.004,113.77547,290.09059,0.000157508,0.19357,603.22821,838.18593
180,19.232074,1.617,120,-1000,107374.18,-28955.963,-43868.807,736.48158,276.88107,290.01865,6.55E-05,0.20114095,469.67548,1044.8397
171,19.169038,3.617,90,1070,91494.861,-38136.024,-46201.261,738.11505,262.86444,290.06729,6.93E-05,0.20360257,486.44249,1031.507
185,19.265582,1.616,120,-500,107374.18,-31448.554,-44348.043,735.31563,275.82823,290.02856,6.57E-05,0.20148579,465.306,1032.5829
181,19.236052,3.619,120,-1000,107374.18,-28491.57,-43792.333,733.91971,254.17707,290.01097,7.14E-05,0.20184635,478.53978,1004.6824
164,19.120907,25.618,90,300,88501.782,-33951.426,-45390.02,725.53897,153.59402,290.03797,0.000117384,0.19756584,571.38105,890.35632
162,19.106559,9.622,90,300,88445.002,-33873.389,-45350.139,732.03249,224.8792,290.05083,8.04E-05,0.19934649,503.75817,969.04992
172,19.173572,9.626,90,1070,91182.63,-37774.048,-46121.744,729.61546,175.55615,290.00413,0.000102787,0.1976599,548.88309,910.20782
175,19.198567,1.618,120,-1380,106758.08,-26389.448,-43363.627,737.96206,271.44021,289.94799,6.68E-05,0.20155056,465.03899,1026.7792
186,19.26956,3.618,120,-500,107374.18,-31115.236,-44291.88,727.94544,188.84825,289.88345,9.58E-05,0.19814153,534.81104,924.46169
173,19.179774,16.621,90,1070,91839.037,-37853.852,-46136.258,726.55021,145.5231,290.08181,0.000123827,0.19725595,582.78396,883.42816
176,19.202545,3.618,120,-1380,106466.08,-26160.849,-43343.604,733.56104,262.51608,290.12215,6.91E-05,0.20114041,467.33662,1007.5321
183,19.246789,16.621,120,-1000,107374.18,-28684.276,-43828.267,721.96365,151.99413,290.03899,0.00011864,0.19763707,570.69561,884.25388
188,19.280297,16.619,120,-500,107374.18,-31158.941,-44314,725.23686,153.99685,289.95943,0.00011696,0.19663944,565.52578,882.53483
196,19.341011,3.617,120,500,107374.18,-36988.546,-45434.301,735.88612,266.86449,289.98546,6.80E-05,0.20181868,468.78818,1022.3027
184,19.254936,25.621,120,-1000,107374.18,-28635.924,-43821.936,719.45434,109.90839,289.99432,0.000163801,0.19665376,605.08906,831.69882
197,19.345545,9.624,120,500,107374.18,-36963.63,-45427.188,728.16768,175.11346,289.94332,0.000102974,0.1977622,548.28731,908.28845
187,19.274094,9.624,120,-500,107374.18,-31263.989,-44325.06,728.75555,226.06945,290.05508,8.01E-05,0.2000491,510.0102,977.9696
182,19.240587,9.623,120,-1000,107374.18,-28364.895,-43761.743,727.33218,210.22819,290.03349,8.60E-05,0.19962915,512.71558,946.0824
207,19.412559,9.625,120,1380,107374.18,-41826.957,-46397.009,728.91958,208.3132,290.05089,8.73E-05,0.20182229,516.37138,945.96195
202,19.379053,9.624,120,1000,107374.18,-39778.526,-45974.594,731.81301,207.18948,289.93541,8.75E-05,0.1990668,525.9322,957.40113
189,19.288443,25.618,120,-500,107374.18,-31340.34,-44350.304,720.40399,112.20241,290.06759,0.00016069,0.19699404,605.61011,836.15757
205,19.404047,1.615,120,1380,107374.18,-41713.522,-46354.948,737.98483,267.72641,290.05951,6.82E-05,0.20292109,467.17239,1020.4236
200,19.37054,1.615,120,1000,107374.18,-39583.065,-45951.569,738.41275,271.56802,289.97108,6.69E-05,0.20190777,473.5882,1034.0886
190,19.299088,1.619,120,0,107374.18,-34070.946,-44885.169,736.54608,280.18228,290.03449,6.48E-05,0.20202098,465.74725,1046.2628
191,19.303067,5.619,120,0,107374.18,-34076.826,-44875.548,733.55311,253.96748,290.18875,7.14E-05,0.20052132,476.09929,1001.0118
213,19.451988,14.619,40,-550,36366.024,-25957.699,-44708.128,725.17871,163.76167,289.89216,0.000110015,0.1971193,564.13536,902.53131
216,19.472815,3.619,40,-400,36944.306,-26728.521,-44846.603,728.40378,199.36844,290.02313,9.05E-05,0.1980451,526.33712,937.10732
208,19.418762,16.62,120,1380,107374.18,-41856.026,-46389.855,724.09532,138.93503,290.08338,0.000129693,0.19715308,585.65629,872.46492
194,19.325,30.612,120,0,107374.18,-34088.873,-44871.601,722.43365,139.88895,290.01314,0.000128853,0.19742344,582.80984,871.67501
215,19.468837,1.616,40,-400,36537.72,-26588.113,-44834.475,736.47124,274.14619,290.01832,6.61E-05,0.20084098,459.31569,1024.8964
198,19.351748,16.621,120,500,107374.18,-36881.606,-45414.319,725.91316,148.16477,289.96467,0.000121756,0.19753387,578.49359,883.96095
192,19.308158,13.606,120,0,107374.18,-34082.664,-44879.66,724.08084,152.25062,290.02799,0.000118248,0.196796,574.21718,888.81313
204,19.393401,25.619,120,1000,107374.18,-39668.42,-45955.886,724.02745,117.55733,290.0567,0.000153353,0.19705275,603.89872,845.75785
211,19.441533,3.616,40,-550,36029.498,-25562.708,-44631.202,732.99152,237.09265,289.99522,7.64E-05,0.1995486,491.28287,980.4747
193,19.315466,21.614,120,0,107374.18,-34079.539,-44878.015,724.55187,166.96907,290.06728,0.000108116,0.19847354,558.27577,903.28989
195,19.337033,1.618,120,500,107374.18,-36854.141,-45427.846,733.09505,224.85482,290.15968,8.04E-05,0.19971469,515.99479,979.39915
201,19.374518,3.619,120,1000,107374.18,-39642.558,-45948.321,737.94599,258.94417,289.90995,7.07E-05,0.20272479,486.62215,1025.9839
199,19.359894,25.62,120,500,107374.18,-36716.694,-45384.264,724.42592,121.5318,289.957,0.000148586,0.19619681,601.15388,853.65421
209,19.426908,25.619,120,1380,107374.18,-41573.977,-46324.976,719.90185,86.964598,289.99701,0.000207181,0.19689928,628.66515,807.56717
210,19.437554,1.618,40,-550,36407.262,-26015.342,-44713.144,736.59808,275.00216,289.98302,6.61E-05,0.20149491,462.84572,1028.7906
217,19.47735,9.623,40,-400,36747.159,-26651.019,-44850.797,727.1714,214.82588,290.06571,8.41E-05,0.19947338,519.09533,963.34912
206,19.408025,3.618,120,1380,107374.18,-42068.961,-46422.377,735.03442,252.16671,290.03005,7.18E-05,0.20017189,478.06145,998.4537
203,19.385255,16.622,120,1000,107374.18,-39282.556,-45862.761,726.03111,149.17664,290.06863,0.000121184,0.19840487,573.75803,880.26217
224,19.525205,25.622,40,-200,37855.906,-27870.24,-45072.983,719.65581,147.33142,289.85446,0.00012224,0.19637,569.45863,873.05652
212,19.446067,8.612,40,-550,36460.835,-26049.262,-44722.395,729.21782,216.76019,290.10977,8.33E-05,0.19832023,507.51279,954.02256
218,19.483553,16.619,40,-400,36815.451,-26540.338,-44827.649,722.52814,162.28256,290.03283,0.000111097,0.19766831,557.95691,893.74006
214,19.459578,20.625,40,-550,36103.998,-25836.574,-44683.459,721.31377,132.24035,290.03431,0.000136067,0.19631889,590.61274,863.8519
226,19.539829,5.625,40,0,38557.698,-28876.076,-45269.389,726.59905,216.53163,290.06621,8.36E-05,0.19943983,509.92374,954.90454
220,19.502343,1.622,40,-200,37773.594,-27913.617,-45086.715,732.34074,250.7294,289.97681,7.21E-05,0.20020031,482.63717,1004.0396
223,19.517059,16.624,40,-200,37863.184,-27909.505,-45085.523,722.8495,187.98745,289.9904,9.59E-05,0.19780841,530.81072,919.4519
231,19.577774,3.618,40,200,39437.804,-30065.078,-45502.593,727.80632,230.80605,289.98532,7.84E-05,0.19890997,502.38408,980.55532
234,19.596657,25.619,40,200,39553.173,-29977.75,-45472.333,717.53787,149.3092,290.02183,0.00012062,0.19686219,567.26661,874.44046
230,19.573794,1.619,40,200,39477.768,-29905.758,-45473.155,733.1365,281.19697,290.00151,6.43E-05,0.19986928,452.73458,1038.3462
232,19.582308,9.624,40,200,39331.152,-29958.22,-45488.779,725.38778,223.29568,290.00365,8.11E-05,0.20002413,502.54346,965.61815
219,19.491698,25.62,40,-400,37045.901,-26679.594,-44843.314,718.55166,125.17581,289.95378,0.000143799,0.19639333,596.27324,855.80757
245,19.672092,1.616,65,-810,59488.699,-25919.256,-44250.025,728.39833,245.5047,289.97442,7.35E-05,0.19801555,479.1027,986.05891
221,19.506321,3.623,40,-200,37756.901,-27924.8,-45091.813,727.18478,208.76876,289.99165,8.65E-05,0.19850717,519.65822,947.79632
228,19.55223,21.612,40,0,38566.085,-28880.516,-45276.173,721.84108,172.50324,290.03722,0.000105311,0.20038303,545.85249,900.63236
248,19.686808,16.619,65,-810,59843.769,-26004.899,-44247.476,718.32839,169.27844,289.96303,0.00010657,0.19825995,552.99697,902.26565
222,19.510856,9.629,40,-200,37782.516,-27926.486,-45124.829,727.37736,220.42859,290.04868,8.23E-05,0.19410711,510.38578,974.60412
225,19.53585,1.62,40,0,38566.332,-28868.099,-45277.242,728.50966,234.33423,290.04188,7.72E-05,0.1995361,494.83364,982.73201
229,19.561761,30.616,40,0,38566.126,-28872.951,-45276.707,716.51255,121.21631,290.10804,0.000149995,0.20099763,595.52753,844.45227
250,19.7056,1.616,65,-600,60242.668,-27102.297,-44488.163,726.76742,238.78453,289.93824,7.58E-05,0.19942622,484.20636,976.3997
233,19.588511,16.62,40,200,39549.802,-30047.111,-45498.934,720.01966,171.86188,290.2268,0.000108051,0.20850951,545.33861,898.27755
252,19.714112,9.625,65,-600,60193.576,-27272.266,-44520.849,719.52249,182.80015,290.03502,9.86E-05,0.19744663,539.71772,917.99945
227,19.54492,13.61,40,0,38550.667,-28872.252,-45278.229,722.92075,195.31369,289.93653,9.26E-05,0.1995847,528.72689,933.48523
241,19.644788,3.619,40,550,40901.169,-31831.951,-45862.062,724.87819,224.79469,290.09854,8.19E-05,0.20296734,508.66088,975.76337
243,19.655244,14.619,40,550,40873.128,-31794.084,-45829.54,718.53256,156.1378,290.02957,0.000115296,0.1964669,565.39136,887.70965
254,19.728461,25.617,65,-600,60679.392,-27182.594,-44491.946,714.88619,140.54978,290.07502,0.00012877,0.19846311,577.11191,867.9689
238,19.622018,16.62,40,400,40374.527,-31110.754,-45717.625,719.13512,176.67924,289.94512,0.000102084,0.19746014,547.34213,913.24373
253,19.720315,16.622,65,-600,60068.463,-27208.579,-44507.61,718.27487,181.21029,290.04743,9.96E-05,0.19808355,541.44473,916.96942
236,19.611281,3.618,40,400,40136.594,-31113.056,-45712.938,726.53283,231.04366,290.01535,7.84E-05,0.19934875,496.83122,976.57282
239,19.630164,25.619,40,400,40382.01,-31126.665,-45713.637,717.39992,134.80255,290.0109,0.000133282,0.19550478,581.59256,860.61956
240,19.640809,1.617,40,550,41121.956,-31856.497,-45863.007,727.61429,246.05949,290.07908,7.36E-05,0.19925943,478.7104,986.73405
242,19.649323,8.612,40,550,40918.684,-31923.555,-45872.587,722.1285,190.29561,290.01001,9.49E-05,0.1951487,534.38373,930.24253
246,19.676071,3.622,65,-810,59647.404,-26266.143,-44322.346,727.88529,255.09049,290.01177,7.10E-05,0.20019854,470.65902,995.83593
235,19.607303,1.616,40,400,40731.816,-31176.168,-45712.814,727.94523,244.08737,290.0122,7.41E-05,0.19959076,480.00638,984.26635
257,19.747619,9.626,65,-300,61465.266,-28689.126,-44788.919,720.3695,186.5934,289.99896,9.68E-05,0.19927672,537.79254,922.52059
255,19.739107,1.615,65,-300,61683.917,-28774.152,-44815.274,727.9222,260.08305,290.09947,6.96E-05,0.20060173,471.31178,1012.4761
237,19.615815,9.624,40,400,40521.184,-31124.363,-45728.068,724.46496,224.07445,290.06106,8.06E-05,0.19874408,499.17654,964.23761
244,19.662834,20.624,40,550,41385.832,-32149.317,-45909.961,716.66671,143.21851,289.99537,0.000125701,0.19653638,572.88142,866.72464
256,19.743085,3.619,65,-300,61480.808,-28808.236,-44820.208,727.02221,253.63107,290.08806,7.15E-05,0.19920393,468.15591,993.13702
247,19.680606,9.624,65,-810,59549.591,-26026.443,-44266.635,720.02318,177.27076,290.03474,0.000102984,0.19687888,538.19458,907.56299
249,19.694954,25.62,65,-810,59813.098,-26109.249,-44270.048,714.20989,128.83938,289.98281,0.000139932,0.19691299,581.18497,846.89584
260,19.772614,1.615,65,0,62882.34,-30515.286,-45141.151,729.3746,269.25804,289.97958,6.72E-05,0.20083024,469.10658,1026.8429
251,19.709578,3.619,65,-600,60575.124,-27478.95,-44568.296,725.79956,251.40082,290.00555,7.20E-05,0.20045522,479.97614,997.71073
263,19.788992,21.615,65,0,62886.41,-30517.506,-45153.116,717.26107,141.64349,290.00488,0.000127034,0.19609112,572.71591,864.01137
258,19.753823,16.62,65,-300,61699.417,-28935.651,-44845.329,717.82267,155.38215,289.99593,0.000116136,0.19733299,566.74746,888.38386
262,19.781683,13.608,65,0,62884.108,-30516.396,-45153.239,721.89502,212.27006,290.05422,8.56E-05,0.20068625,515.08986,955.30408
267,19.819071,9.624,65,300,64413.755,-32179.619,-45478.829,721.74652,191.66165,289.9248,9.42E-05,0.19878735,536.16159,931.40407
269,19.833419,25.618,65,300,64034.263,-32192.816,-45479.363,716.6085,141.63642,289.9956,0.000127036,0.19655907,576.91094,871.08906
275,19.877573,1.617,65,810,65924.409,-35022.265,-46041.611,727.28652,241.27093,289.99179,7.48E-05,0.19936666,491.04984,992.57642
265,19.810558,1.617,65,300,64290.204,-32147.302,-45466.577,725.2988,229.40338,290.03707,7.90E-05,0.19999104,492.05176,964.71592
273,19.858781,16.622,65,600,65190.215,-33658.523,-45765.071,718.06291,156.68983,289.93108,0.000115139,0.19769816,560.35868,884.94435
268,19.825273,16.621,65,300,63941.959,-32090.07,-45464.809,719.38095,194.06128,289.94191,9.31E-05,0.19856576,525.84257,925.39986
261,19.776592,5.621,65,0,62880.49,-30514.382,-45156.199,726.09181,244.18137,290.01641,7.42E-05,0.19976229,486.95606,992.67021
259,19.761968,25.621,65,-300,61723.963,-28986.88,-44865.557,714.81425,123.8492,289.98581,0.000145423,0.19695393,587.99503,844.43931
266,19.814536,3.618,65,300,64139.929,-32188.952,-45468.098,727.07932,246.37137,289.98929,7.34E-05,0.1996262,479.26613,986.0066
272,19.852578,9.625,65,600,65797.116,-33865.002,-45802.239,719.96641,188.54167,289.98631,9.59E-05,0.19791682,534.26109,922.99144
264,19.798526,30.612,65,0,62854.012,-30485.314,-45168.863,716.23562,133.36465,290.02117,0.00013522,0.19747358,578.92072,853.41262
282,19.919593,9.622,90,-1070,82612.258,-25283.456,-43669.605,721.15023,190.08624,290.10674,9.50E-05,0.19884305,537.31167,929.81964
283,19.925795,16.621,90,-1070,82034.177,-26437.88,-43934.303,717.87343,151.99716,290.0306,0.000118663,0.19589532,562.00878,879.20335
289,19.967449,25.618,90,-700,83619.171,-28169.27,-44257.672,714.63319,112.66816,289.88869,0.000159818,0.1956697,597.84228,831.09711
291,19.982073,3.618,90,-300,85846.676,-30451.805,-44699.617,722.05201,195.97688,290.01137,9.23E-05,0.19906604,524.12113,928.12129
274,19.866928,25.617,65,600,65141.082,-33981.193,-45835.584,716.2999,140.11196,289.93849,0.000128744,0.19766917,575.47666,862.87687
271,19.848043,3.621,65,600,65509.803,-33615.147,-45761.289,726.3357,244.60811,290.05357,7.40E-05,0.19972772,477.99223,982.38151
286,19.948565,3.619,90,-700,83916.147,-28375.625,-44286.042,727.68016,261.93912,289.94281,6.97E-05,0.20471684,471.88252,1014.471
292,19.986607,9.624,90,-300,85848.567,-30442.513,-44737.238,722.21024,204.38626,290.24764,8.85E-05,0.19780641,522.03193,947.81655
270,19.844065,1.616,65,600,65291.77,-34035.712,-45847.137,726.00193,235.33824,290.05499,7.70E-05,0.20069382,488.91009,972.71617
294,20.000956,25.618,90,-300,85625.804,-30409.539,-44693.697,717.8097,146.11538,289.95587,0.000123302,0.1969742,567.60541,869.4855
279,19.900434,25.619,65,810,66604.618,-35133.193,-46047.162,715.3655,112.90515,289.92294,0.000159526,0.19629964,602.58339,834.4065
280,19.91108,1.616,90,-1070,83417.007,-26448.57,-43897.628,727.66182,245.03776,289.93706,7.38E-05,0.1996414,479.61746,985.18052
276,19.881551,3.617,65,810,67014.495,-35169.169,-46048.929,726.96448,236.12193,289.96541,7.68E-05,0.20037346,494.17664,983.98497
281,19.915058,3.618,90,-1070,82470.246,-26317.784,-43886.034,724.88598,228.40584,289.98486,7.93E-05,0.2002711,492.09949,963.54697
293,19.992809,16.622,90,-300,85717.203,-30544.149,-44720.504,720.05063,176.11023,290.08121,0.000105911,0.20969431,549.01113,912.19089
284,19.933942,25.617,90,-1070,82363.715,-26148.02,-43865.476,713.7332,97.51017,290.14909,0.000185081,0.19765617,615.63022,816.5314
277,19.886086,9.624,65,810,66554.91,-35338.932,-46089.551,721.45924,186.39121,290.01097,9.69E-05,0.1984125,531.33663,915.22902
295,20.011601,1.616,90,0,87027.673,-32132.789,-45040.378,733.44179,283.50204,290.18314,6.42E-05,0.20331166,462.98932,1049.2935
278,19.892288,16.621,65,810,66404.757,-34789.842,-45979.815,718.83074,148.34854,289.98768,0.000121353,0.19687003,566.87648,873.36594
285,19.944588,1.614,90,-700,84174.721,-28055.505,-44222.19,726.88916,242.28264,290.00333,7.47E-05,0.20000002,480.90123,979.95736
300,20.049545,1.616,90,300,88032.532,-33803.042,-45351.989,727.89805,259.70498,289.94604,7.00E-05,0.20097069,465.71396,1001.8719
288,19.959302,16.621,90,-700,84066.259,-28298.946,-44289.413,717.40668,163.55672,290.06499,0.000112118,0.20360175,555.71153,893.32888
296,20.015579,5.621,90,0,87026.316,-32140.025,-45081.781,724.92413,210.28388,290.12942,8.68E-05,0.20420511,518.09907,953.51709
287,19.953099,9.625,90,-700,84347.57,-28275.387,-44276.832,720.96213,197.45703,290.03369,9.15E-05,0.19910373,520.42199,926.5073
306,20.087031,3.619,90,700,89850.614,-36103.834,-45796.278,721.95661,220.61907,289.91405,8.19E-05,0.19851052,498.7287,952.35211
297,20.020671,13.605,90,0,87037.582,-32141.135,-45020.725,723.07277,173.15441,289.99144,0.000104852,0.20052776,550.22969,908.42688
305,20.083053,1.616,90,700,90145.041,-36192.478,-45819.384,726.79625,268.80692,289.99574,6.74E-05,0.19999362,731.95255,731.95654
298,20.027979,21.615,90,0,87035.567,-32138.298,-45034.006,719.37564,161.83199,290.01739,0.000111548,0.19826186,558.19133,893.40463
290,19.978094,1.619,90,-300,85786.154,-30579.426,-44727.247,727.35708,249.76527,290.04833,7.25E-05,0.19991281,486.40308,1004.9202
304,20.072407,25.619,90,300,88283.336,-33773.686,-45355.073,713.63195,130.84873,290.06319,0.000137911,0.19822909,580.06167,849.5848
311,20.120538,3.619,90,1070,91425.787,-37661.763,-46128.775,723.47448,215.11352,290.07014,8.63E-05,0.20406405,510.61082,959.71241
307,20.091565,9.626,90,700,89308.178,-35870.959,-45767.497,718.26273,208.68054,290.01423,8.65E-05,0.19802758,509.45246,944.82027
308,20.097768,16.62,90,700,90294.249,-36206.54,-45813.875,715.79818,173.93051,289.92982,0.000103862,0.19867401,537.41748,895.81485
314,20.139421,25.618,90,1070,92380.364,-38137.135,-46207.633,714.83225,117.64928,290.13176,0.000153534,0.19680156,600.88212,843.95626
312,20.125073,9.625,90,1070,91044.029,-38103.42,-46205.865,719.81322,204.7428,290.05078,8.93E-05,0.20273137,514.24034,935.53743
303,20.064261,16.619,90,300,88498.452,-33876.884,-45369.874,716.25824,180.62572,290.00733,1.00E-04,0.19865406,537.48089,910.00396
319,20.172929,25.618,120,-1380,106197.68,-26346.812,-43379.045,716.27507,122.33785,289.96028,0.000147989,0.1987933,589.57452,841.04164
299,20.037514,30.608,90,0,87034.991,-32142.286,-45027.016,715.77576,118.09816,290.0585,0.00015284,0.19832463,597.77976,841.08893
301,20.053524,3.617,90,300,88460.749,-33823.147,-45345.945,727.715,271.41653,290.00574,6.68E-05,0.20131576,465.95074,1028.827
302,20.058058,9.626,90,300,88174.956,-33746.673,-45342.574,720.63492,214.65539,289.94792,8.42E-05,0.19889891,504.73299,946.1357
322,20.192087,9.623,120,-1000,107374.18,-28145.259,-43733.826,719.93861,168.68492,290.01809,0.000107067,0.19868317,548.39737,897.41071
327,20.225594,9.626,120,-500,107374.18,-31384.209,-44364.571,718.84998,169.73028,289.94606,0.000106243,0.19704931,553.12444,903.85536
331,20.254567,5.622,120,0,107374.18,-34069.631,-44872.67,723.77411,236.79743,290.05109,7.64E-05,0.19973135,486.74868,979.44324
309,20.105914,25.619,90,700,89884.575,-35858.707,-45760.713,713.53828,135.16319,289.98574,0.000132974,0.19558533,572.5952,851.63712
330,20.250588,1.617,120,0,107374.18,-34064.245,-44870.573,725.20899,249.9793,290.05196,7.25E-05,0.2008226,728.58362,748.73962
315,20.150067,1.618,120,-1380,106121.49,-26492.194,-43417.446,728.57636,263.45901,290.01222,6.88E-05,0.20136233,472.83327,1019.7728
329,20.239943,25.618,120,-500,107374.18,-31421.007,-44354.293,715.38419,144.83501,290.04804,0.000124622,0.19854613,573.45556,872.31211
332,20.259658,13.606,120,0,107374.18,-34066.259,-44882.291,718.48096,193.43713,290.03897,9.31E-05,0.19681723,520.50176,921.20531
313,20.131275,16.621,90,1070,91750.969,-38100.501,-46194.024,716.8517,157.55501,290.04338,0.000114329,0.19658627,561.59461,888.03166
337,20.297045,9.624,120,500,107374.18,-36864.502,-45413.538,718.91019,210.77922,290.00967,8.58E-05,0.20007614,506.04707,940.49838
318,20.164783,16.619,120,-1380,106531.29,-26401.824,-43372.302,716.86929,162.61069,290.0534,0.00011105,0.19858155,551.67372,887.19497
316,20.154045,3.618,120,-1380,107154.97,-26523.729,-43381.019,724.75631,215.63334,290.05919,8.38E-05,0.19899559,507.18508,951.57249
335,20.288532,1.618,120,500,107374.18,-37213.979,-45488.45,722.08663,226.29328,290.03818,7.98E-05,0.19975044,502.01588,970.35785
310,20.11656,1.614,90,1070,91080.499,-38170.438,-46221.613,723.90675,238.54594,290.04657,7.59E-05,0.20050661,482.02995,973.71752
334,20.276499,30.613,120,0,107374.18,-34076.168,-44879.125,714.67775,127.09658,290.03813,0.000142007,0.19826926,589.63135,852.26764
324,20.206436,25.619,120,-1000,107374.18,-28749.032,-43845.166,715.1085,136.83761,290.00765,0.000131805,0.19774518,580.97798,864.7392
321,20.187553,3.618,120,-1000,107374.18,-28649.904,-43794.265,727.29052,244.88269,290.02427,7.42E-05,0.20152336,478.91569,981.89239
325,20.217082,1.614,120,-500,107374.18,-31108.082,-44301.912,724.35902,219.17798,290.00285,8.26E-05,0.19982338,502.66019,954.59234
336,20.292511,3.618,120,500,107374.18,-36729.809,-45394.831,721.90861,236.57051,289.99703,7.66E-05,0.20076526,486.85102,978.55302
317,20.15858,9.623,120,-1380,107276.59,-26178.857,-43330.858,721.78528,199.40873,289.98684,9.06E-05,0.19916565,525.90935,940.17146
323,20.198289,16.621,120,-1000,107374.18,-28802.07,-43839.41,719.25376,174.55852,290.00379,0.000103433,0.19879276,547.82288,909.51045
338,20.303248,16.621,120,500,107374.18,-36787.329,-45403.876,714.76935,168.04445,290.03056,0.000107625,0.19950151,546.88961,895.90837
328,20.231797,16.621,120,-500,107374.18,-31338.819,-44342.328,718.56022,183.84166,290.03182,9.83E-05,0.1993577,539.01756,919.5683
326,20.221059,3.618,120,-500,107374.18,-31273.117,-44333.858,725.3646,251.80257,289.9972,7.20E-05,0.20077246,481.9079,1004.3547
341,20.326018,3.618,120,1000,107374.18,-39548.117,-45948.773,719.54063,225.37709,290.03212,8.04E-05,0.20047207,501.91069,967.85699
320,20.183574,1.617,120,-1000,107337.36,-28361.318,-43768.774,724.60195,225.53542,290.03418,8.02E-05,0.19989657,498.09115,964.95936
345,20.355547,1.616,120,1380,107374.18,-41558.148,-46304.336,720.64892,223.55336,289.98241,8.08E-05,0.19862006,504.01522,968.1363
349,20.378409,25.618,120,1380,107374.18,-42059.669,-46444.168,710.86943,112.67936,289.98901,0.00015998,0.19743491,596.79774,829.78811
351,20.393031,3.624,65,-810,59290.319,-26651.225,-44406.18,720.9822,226.94558,289.98248,7.98E-05,0.20022293,492.24936,959.83145
333,20.266966,21.615,120,0,107374.18,-34077.525,-44883.607,714.67299,137.49086,290.06305,0.000131337,0.19805325,577.37156,860.94157
347,20.36406,9.625,120,1380,107374.18,-41681.945,-46336.611,714.69279,177.4396,289.94907,0.0001018,0.19808129,535.29225,901.2835
339,20.311394,25.619,120,500,107374.18,-36719.53,-45403.506,712.31597,134.40065,289.93942,0.000134207,0.1977034,574.39584,851.74557
340,20.322039,1.616,120,1000,107374.18,-39676.109,-45946.06,720.66451,227.74135,289.99761,7.99E-05,0.20275838,491.0772,960.84199
346,20.359524,3.622,120,1380,107374.18,-41081.46,-46229.219,719.33632,212.53669,290.01339,8.51E-05,0.19955081,504.02866,943.16326
342,20.330552,9.625,120,1000,107374.18,-39582.12,-45933.026,714.53766,180.79346,290.04385,1.00E-04,0.19898727,537.24795,911.17629
354,20.411916,25.618,65,-810,59117.882,-25790.156,-44232.757,710.9422,113.46646,290.07602,0.000158719,0.19668852,599.94517,832.7316
357,20.431074,9.624,65,-600,60139.305,-27273.91,-44521.959,717.02055,197.47489,290.00485,9.16E-05,0.19892456,521.00859,928.03182
352,20.397566,9.627,65,-810,59331.64,-26359.72,-44344.507,714.51159,156.24655,289.96154,0.000115407,0.1977143,561.66481,884.35539
343,20.336755,16.621,120,1000,107374.18,-39509.51,-45938.166,713.27638,160.77212,289.89285,0.000112243,0.19764564,549.80851,880.96927
363,20.470784,16.619,65,-300,61162.33,-28776.125,-44820.372,717.22603,175.14261,289.97791,0.000103035,0.1975262,539.97649,900.96291
359,20.445424,25.617,65,-600,60063.365,-26999.838,-44473.896,712.53449,112.30848,290.00393,0.000160246,0.19642276,595.6004,827.44
344,20.344901,25.618,120,1000,107374.18,-39605.432,-45957.572,711.58574,125.46664,289.94677,0.000143962,0.1976844,588.82059,847.1289
362,20.464581,9.624,65,-300,61552.348,-28850.338,-44831.679,719.76079,208.96366,290.03741,8.70E-05,0.20159198,510.76358,941.80208
353,20.40377,16.62,65,-810,59273.009,-25987.713,-44274.159,711.51931,128.10047,289.9138,0.000140748,0.19731779,579.49979,843.67192
368,20.505954,21.615,65,0,62680.958,-30513.436,-45159.119,717.72286,161.25039,290.02098,0.000111654,0.19679188,552.73212,885.4396
356,20.426539,3.619,65,-600,59967.197,-27329.991,-44546.176,720.63236,231.66902,290.03332,7.82E-05,0.19984992,484.72125,962.7636
350,20.389054,1.616,65,-810,59156.736,-26152.255,-44298.458,721.68527,244.08673,289.94817,7.42E-05,0.20062126,484.57425,989.26413
369,20.515488,30.61,65,0,62685.111,-30512.162,-45149.004,715.48338,113.37875,290.07834,0.000158721,0.19636094,598.53284,831.59848
361,20.460047,3.617,65,-300,61204.021,-28847.583,-44834.927,723.47269,243.63523,290.00512,7.42E-05,0.20007706,488.46117,991.33681
348,20.370263,16.62,120,1380,107374.18,-42435.212,-46496.878,712.82818,148.41195,289.98557,0.000121632,0.19859953,561.67919,868.12889
358,20.437277,16.622,65,-600,60069.902,-27230.575,-44524.385,713.44813,142.40607,289.96652,0.000126516,0.19746481,569.19728,864.70171
376,20.565004,3.62,65,600,65503.43,-33849.42,-45792.166,723.11443,216.00253,290.00243,8.36E-05,0.19872746,502.6391,948.55282
367,20.498644,13.608,65,0,62679.478,-30517.835,-45174.249,718.24369,176.84401,290.07921,0.000101961,0.19760627,538.08297,904.82612
373,20.542235,16.62,65,300,64096.346,-32277.184,-45497.043,718.72831,165.15709,290.03358,0.000109214,0.19772956,556.36809,898.14706
380,20.594535,1.614,65,810,65734.991,-35249.096,-46094.403,726.57139,240.57409,290.03523,7.53E-05,0.20019445,491.00122,987.57454
371,20.531498,3.619,65,300,64008.36,-32195.366,-45488.532,727.05594,254.29418,289.98315,7.12E-05,0.20034271,471.16846,995.82144
364,20.47893,25.619,65,-300,61492.073,-28890.137,-44839.326,715.52035,141.9452,290.00435,0.000127044,0.19744966,576.16488,869.72401
372,20.536033,9.623,65,300,63989.817,-32260.081,-45512.461,721.53704,198.7047,289.97602,9.09E-05,0.1987542,528.22989,937.79032
360,20.456068,1.617,65,-300,61272.272,-28846.966,-44838.504,725.16671,253.84922,290.07041,7.13E-05,0.20019287,478.15286,1004.7461
355,20.422561,1.617,65,-600,60510.081,-27394.089,-44539.392,722.34467,244.7266,289.98163,7.39E-05,0.19999233,475.96514,981.96416
366,20.493554,5.621,65,0,62666.527,-30507.392,-45159.119,723.33315,237.14115,290.19047,7.62E-05,0.19959042,486.66187,980.89369
377,20.569539,9.625,65,600,65608.068,-34112.925,-45856.059,722.48738,210.08418,289.99189,8.60E-05,0.19916251,512.96493,949.12598
375,20.561027,1.616,65,600,65059.716,-33813.362,-45817.452,728.79156,264.24536,290.10754,7.15E-05,0.21665781,474.13583,1020.3086
365,20.489575,1.619,65,0,62664.019,-30507.598,-45155.089,726.60236,260.17563,290.01157,6.97E-05,0.20112015,463.66114,1000.6217
382,20.603047,9.625,65,810,65962.522,-35002.119,-46034.087,721.24707,201.97773,289.93844,8.95E-05,0.19908713,520.76147,937.50116
381,20.598513,3.618,65,810,66047.22,-35086.199,-46052.095,723.15575,211.00037,290.00616,8.55E-05,0.19839414,506.88179,941.72427
378,20.575742,16.621,65,600,64963.671,-33685.947,-45759.932,719.75417,171.17078,290.0162,0.000105697,0.19927292,543.81222,896.48071
370,20.527519,1.617,65,300,63725.2,-32145.987,-45487.216,729.10291,265.2736,290.1637,6.86E-05,0.202284,469.58369,1019.9113
387,20.636553,9.625,90,-1070,82917.209,-26510.448,-43927.807,720.8117,202.49025,290.03075,8.93E-05,0.19939405,513.87041,931.50333
385,20.628041,1.616,90,-1070,82443.438,-26468.799,-43927.807,727.12257,257.90332,290.04141,7.04E-05,0.20269717,473.05054,1010.3333
384,20.617396,25.617,65,810,66624.559,-35278.617,-46080.711,714.56042,119.24316,289.97564,0.00015077,0.195565,591.41498,837.69613
374,20.550381,25.618,65,300,63761.628,-32194.749,-45484.708,716.46917,131.05465,290.039,0.000137525,0.19722673,581.85936,852.24165
389,20.650903,25.618,90,-1070,81486.028,-25116.16,-43658.997,715.67223,120.99866,289.97934,0.000149097,0.1981543,596.94213,847.97706
395,20.695056,1.616,90,-300,85534.569,-30429.48,-44702.249,724.41882,220.19438,290.02234,8.21E-05,0.19870369,506.13542,960.28882
392,20.670061,9.625,90,-700,83982.795,-28344.954,-44291.304,722.07311,213.49661,290.0312,8.49E-05,0.2003379,506.12102,949.62645
393,20.676264,16.62,90,-700,83956.769,-28466.078,-44317.083,719.21231,177.33873,289.98492,0.000101705,0.19800019,537.50768,904.19939
396,20.699034,3.619,90,-300,85578.891,-30455.67,-44710.801,726.91633,243.27648,290.01918,7.43E-05,0.19954137,488.91389,992.16692
398,20.709771,16.621,90,-300,85754.454,-30480.462,-44704.304,720.04021,184.91209,290.02793,9.77E-05,0.19880475,539.48746,921.48224
391,20.665527,3.617,90,-700,84227.225,-28427.595,-44303.844,725.19016,243.62737,290.03621,7.42E-05,0.19906921,476.45941,978.14665
399,20.717918,25.618,90,-300,85612.976,-30519.974,-44705.702,717.25369,149.39642,290.08577,0.000120673,0.1974448,564.29577,871.88605
379,20.583889,25.617,65,600,65209.375,-34014.208,-45847.178,716.20161,120.25342,289.99511,0.000149742,0.1969048,599.00932,846.65734
400,20.728563,1.614,90,0,86908.109,-32150.427,-45033.841,724.81666,227.23676,290.01456,8.09E-05,0.20472513,496.25354,969.17071
388,20.642757,16.622,90,-1070,82728.45,-26295.006,-43872.507,717.52593,161.14952,290.01631,0.000112088,0.19852959,558.55775,891.20992
386,20.63202,3.618,90,-1070,82695.229,-26284.645,-43880.031,723.35564,216.35515,290.00425,8.35E-05,0.19891811,510.402,957.52729
409,20.789369,25.618,90,300,88205.751,-33833.097,-45369.71,719.18258,139.25092,289.93118,0.000129624,0.19822465,578.7172,865.06058
383,20.60925,16.619,65,810,66609.757,-35286.757,-46080.054,717.73134,158.22332,290.03086,0.000114046,0.19810668,562.4783,889.12776
407,20.77502,9.624,90,300,88242.097,-33887.944,-45376.206,721.80418,210.37645,290.04641,8.60E-05,0.19898733,517.28191,955.39486
402,20.737632,13.609,90,0,86921.307,-32144.753,-45027.139,720.70099,196.30723,290.0456,9.22E-05,0.20039211,525.01657,931.14505
394,20.684411,25.617,90,-700,83627.682,-28063.851,-44236.334,715.8904,133.76365,290.00295,0.000134708,0.19744855,582.68445,860.25495
390,20.661548,1.617,90,-700,83618.02,-28136.213,-44255.205,723.45703,207.0999,290.01109,8.72E-05,0.19912913,512.50103,940.33736
397,20.703569,9.625,90,-300,85564.707,-30397.615,-44687.817,722.85653,218.37521,289.99152,8.30E-05,0.20058691,503.06212,953.69546
410,20.800014,1.616,90,700,89871.418,-36169.084,-45819.097,724.3128,230.9189,290.02703,7.85E-05,0.20167679,507.22332,982.76658
413,20.81473,16.619,90,700,89863.113,-35936.456,-45776.954,717.32749,162.6677,290.03933,0.000111263,0.19975019,559.72704,895.61639
414,20.822876,25.617,90,700,90017.049,-36136.151,-45814.204,715.45999,124.27787,290.06946,0.000145087,0.19761979,590.08562,848.75276
406,20.770485,3.619,90,300,88161.223,-33711.725,-45340.148,724.12816,231.09036,290.05245,7.82E-05,0.19948283,499.27232,978.44485
415,20.833522,1.615,90,1070,91837.311,-38368.077,-46247.967,725.3597,243.74589,289.98241,7.44E-05,0.20107749,480.25648,982.84453
420,20.867029,1.616,120,-1380,106686.91,-26720.094,-43445.035,725.83929,247.24218,290.0444,7.34E-05,0.20076683,484.23582,998.06721
417,20.842034,9.623,90,1070,91640.327,-38487.105,-46276.583,717.54387,172.14187,290.02452,0.000104805,0.19792609,542.48964,896.62147
419,20.856383,25.619,90,1070,90649.98,-37669.863,-46124.293,714.33301,113.55078,289.99776,0.000158723,0.19722623,599.16661,833.33844
423,20.881744,16.621,120,-1380,107044.08,-26498.032,-43401.576,717.71127,142.83712,289.99596,0.000126279,0.19775012,573.67025,868.24894
401,20.732541,5.621,90,0,86916.538,-32151.701,-45044.737,723.83667,233.38917,290.04804,7.76E-05,0.20016784,486.35623,965.71447
404,20.754474,30.613,90,0,86920.074,-32148.864,-45050.739,715.96751,128.28425,290.03244,0.000140497,0.19731976,585.54239,851.65963
403,20.744941,21.612,90,0,86917.278,-32153.017,-45033.636,716.9971,140.86488,290.02726,0.000127931,0.19754969,574.33835,867.36872
405,20.766507,1.617,90,300,88231.942,-33921.042,-45377.316,729.006,259.52523,290.01274,7.00E-05,0.2014891,474.89804,1010.3242
418,20.848237,16.62,90,1070,91366.827,-37998.659,-46178.442,716.90544,150.94138,289.98803,0.000119575,0.19838279,562.71015,874.74439
422,20.875541,9.625,120,-1380,106645.88,-26448.201,-43392.942,717.79273,160.91685,290.04355,0.00011224,0.19838076,553.63061,886.13707
424,20.889889,25.62,120,-1380,107043.96,-26999.881,-43499.019,716.80708,118.71024,290.00297,0.000151951,0.19763538,595.12387,840.86603
426,20.904514,3.618,120,-1000,107374.18,-28794.916,-43851.991,726.53228,241.85922,290.02208,7.50E-05,0.20077198,484.07767,982.82132
408,20.781222,16.621,90,300,88139.062,-33670.816,-45332.336,719.82142,176.99917,290.01553,0.000101982,0.19838598,537.9872,902.86129
421,20.871007,3.619,120,-1380,106954.62,-26235.391,-43348.538,723.82715,233.39298,290.02382,7.77E-05,0.20141488,490.04515,975.01546
429,20.923398,25.617,120,-1000,107374.18,-28649.616,-43823.621,717.2619,118.00756,289.99376,0.000153255,0.19857393,596.53077,839.46923
411,20.803992,3.62,90,700,90028.355,-36205.594,-45831.719,724.39612,236.28733,289.98044,7.82E-05,0.2071718,487.13527,973.33947
431,20.938021,3.618,120,-500,107374.18,-31310.984,-44341.506,726.94082,250.89459,290.01967,7.22E-05,0.20013392,472.09213,990.58464
436,20.971528,5.621,120,0,107374.18,-34085.748,-44882.127,727.00034,243.66571,289.99412,7.44E-05,0.20075518,479.35194,981.90058
432,20.942556,9.625,120,-500,107374.18,-31483.296,-44377.481,723.95675,214.39118,290.03076,8.44E-05,0.20049494,507.17692,950.70187
428,20.915251,16.621,120,-1000,107374.18,-28190.445,-43732.428,718.89054,149.09145,290.0144,0.000121826,0.19843677,572.56599,881.04007
440,21.005494,1.614,120,500,107374.18,-37124.472,-45470.606,731.03421,265.1886,290.01992,6.84E-05,0.20213024,470.31473,1014.8166
412,20.808527,9.623,90,700,89915.453,-36072.669,-45795.867,721.21596,212.1704,289.99532,8.51E-05,0.19856823,504.89635,943.02284
416,20.8375,3.617,90,1070,91292.572,-37919.019,-46163.969,721.89805,219.80825,289.98112,8.27E-05,0.200732,508.88081,964.86666
437,20.976619,13.606,120,0,107374.18,-34082.582,-44881.181,721.54187,171.67351,290.01673,0.000105206,0.19934823,554.26225,909.33371
427,20.909049,9.622,120,-1000,107374.18,-28399.021,-43776.833,723.33418,206.60196,290.00868,8.78E-05,0.1996618,523.71326,951.34735
438,20.983928,21.614,120,0,107374.18,-34082.788,-44874.808,722.05352,167.15659,290.06017,0.000108114,0.19916001,552.53272,898.54809
441,21.009472,3.619,120,500,107374.18,-36755.999,-45394.255,729.04345,255.46055,290.01113,7.09E-05,0.20169458,477.97628,1003.9732
433,20.948759,16.619,120,-500,107374.18,-31217.406,-44325.882,721.74803,182.78339,290.02135,9.91E-05,0.1991742,543.36604,923.71477
425,20.900536,1.617,120,-1000,107374.18,-28664.376,-43814.329,727.70499,256.57633,290.03599,7.07E-05,0.20188007,482.03255,1013.4725
442,21.014007,9.625,120,500,107374.18,-36869.353,-45422.296,724.01124,215.92183,290.05973,8.38E-05,0.20039447,512.75059,960.04739
443,21.020209,16.621,120,500,107374.18,-36672.865,-45392.405,718.49586,146.33658,290.04795,0.000123942,0.20038335,568.19191,871.27273
430,20.934043,1.615,120,-500,107374.18,-31320.276,-44348.125,730.22989,263.4014,290.01885,6.90E-05,0.20294326,476.55052,1021.4091
450,21.072509,1.616,120,1380,107374.18,-41974.889,-46415.429,730.52849,262.41046,290.03001,6.92E-05,0.2026352,464.60609,1004.9394
444,21.028356,25.619,120,500,107374.18,-36815.822,-45403.917,717.09994,127.81467,290.00353,0.000141734,0.19846446,591.51202,856.09404
435,20.96755,1.617,120,0,107374.18,-34077.936,-44879.331,730.86502,269.31511,290.02284,6.75E-05,0.20217561,459.02574,1015.1662
451,21.076487,3.619,120,1380,107374.18,-41801.179,-46376.534,727.71327,239.04502,290.02898,7.59E-05,0.20153578,493.13601,988.78318
452,21.081021,9.625,120,1380,107374.18,-41518.513,-46325.346,722.27349,192.81825,290.03337,9.38E-05,0.19978117,526.2257,924.89551
454,21.09537,25.618,120,1380,107374.18,-41530.353,-46314.779,715.66899,103.82669,290.01533,0.000173641,0.19747006,610.92779,825.22373
449,21.061863,25.618,120,1000,107374.18,-39596.51,-45957.942,717.45255,98.704694,289.98095,0.000183985,0.20025004,615.12143,818.56544
455,21.106016,1.616,120,-1380,106603.28,-26520.481,-43413.582,729.63305,265.54869,290.01483,6.83E-05,0.20178603,461.42409,1009.5658
434,20.956905,25.617,120,-500,107374.18,-31208.443,-44330.322,719.01048,131.83628,290.00219,0.000136727,0.19749566,583.59,854.96556
448,21.053717,16.622,120,1000,107374.18,-39687.291,-45972.127,717.54221,122.51885,290.02127,0.000147304,0.19840451,597.44977,850.2169
439,20.993461,30.611,120,0,107374.18,-34086.488,-44887.061,720.13754,134.47891,290.08113,0.000134354,0.1987608,585.16722,861.60046
457,21.114529,9.624,120,-1380,106857.01,-26797.267,-43468.964,723.48386,208.7559,290.02727,8.66E-05,0.19947953,517.26127,949.12256
445,21.039001,1.617,120,1000,107374.18,-39600.827,-45949.349,729.63871,267.6877,289.96414,6.78E-05,0.20229642,471.72556,1026.527
458,21.120731,16.62,120,-1380,106470.07,-26357.214,-43381.389,718.83529,166.64768,289.97341,0.000108398,0.19834461,557.36575,903.53324
461,21.143502,3.618,120,-1000,107374.18,-28633.499,-43816.796,724.02911,204.62617,289.99369,8.84E-05,0.20001081,524.30099,947.84042
459,21.128878,25.618,120,-1380,106892,-26150.529,-43335.998,717.00793,118.35811,290.03012,0.000152346,0.19785417,597.25708,843.07625
467,21.181543,9.625,120,-500,107374.18,-31389.76,-44348.577,724.47441,220.09649,290.01579,8.21E-05,0.19917331,509.15216,965.68622
447,21.047514,9.625,120,1000,107374.18,-39498.368,-45942.77,722.91923,203.47646,290.07772,8.89E-05,0.19944925,515.14265,934.85735
464,21.162385,25.617,120,-1000,107322.35,-27941.042,-43684.242,720.9262,140.57051,290.02561,0.000128423,0.19837134,581.07843,872.57814
466,21.177008,3.619,120,-500,107374.18,-31480.377,-44376.083,726.15747,234.15838,290.00853,7.73E-05,0.19953957,488.83653,973.4766
453,21.087224,16.619,120,1380,107374.18,-42305.454,-46490.217,719.69865,158.92907,289.912,0.000113429,0.1978604,557.28662,885.51136
456,21.109994,3.618,120,-1380,106441.86,-25610.033,-43226.467,723.23389,203.78796,290.02036,8.86E-05,0.19969548,520.35159,943.31507
446,21.04298,3.618,120,1000,107374.18,-39883.081,-46002.099,727.12719,249.90858,290.00736,7.32E-05,0.20447131,476.19284,993.43342
471,21.210516,5.62,120,0,107374.18,-34080.567,-44882.579,725.19575,212.89921,290.02174,8.50E-05,0.19979342,508.92214,947.34049
470,21.206538,1.616,120,0,107374.18,-34077.155,-44882.908,727.44627,223.1537,289.9622,8.11E-05,0.20021387,509.2465,971.47068
477,21.252994,9.626,120,500,107374.18,-36879.468,-45416.211,725.21155,212.34219,289.97241,8.56E-05,0.20128445,515.86438,956.53966
473,21.222916,21.611,120,0,107374.18,-34082.048,-44881.387,723.87267,166.09126,290.01343,0.000108843,0.19949119,560.50677,904.1801
478,21.259197,16.621,120,500,107374.18,-36907.138,-45441.167,720.86102,165.8761,289.97403,0.000109159,0.19921642,559.04974,901.99067
476,21.248459,3.618,120,500,107374.18,-36838.065,-45418.719,725.25852,211.73618,290.00169,8.54E-05,0.19949662,519.1723,958.02972
463,21.154239,16.62,120,-1000,107374.18,-28533.466,-43793.977,721.46758,179.65745,289.98338,0.000100623,0.19927893,543.35902,913.00462
469,21.195892,25.618,120,-500,107374.18,-31350.29,-44346.851,720.34253,148.64603,290.05522,0.000121423,0.19841431,567.98443,875.41961
465,21.17303,1.615,120,-500,107374.18,-31173.865,-44322.963,730.67396,275.0564,289.99581,6.60E-05,0.20263172,457.83653,1025.2645
480,21.277988,1.619,120,1000,107374.18,-39377.244,-45910.413,730.81846,254.98503,289.9832,7.14E-05,0.20355062,485.087,1011.9029
460,21.139523,1.618,120,-1000,107374.18,-29024.83,-43900.835,730.84467,273.19569,290.00781,6.64E-05,0.20226339,465.50822,1034.0473
462,21.148036,9.625,120,-1000,107374.18,-28933.144,-43884.472,725.76459,218.14794,289.99102,8.31E-05,0.20105129,508.42552,957.44316
482,21.286501,9.624,120,1000,107374.18,-39769.439,-45982.734,723.83694,203.59814,290.00129,8.89E-05,0.20008894,524.20896,946.22539
479,21.267343,25.618,120,500,107374.18,-36988.422,-45441.62,719.253,130.70425,290.04004,0.000139037,0.20027557,589.13108,861.20225
486,21.315475,3.618,120,1380,107374.18,-42113.036,-46433.807,722.1883,192.25038,289.9736,9.41E-05,0.1998142,526.61227,922.95339
468,21.187746,16.62,120,-500,107374.18,-31361.761,-44353.265,722.79832,185.02337,290.00047,9.77E-05,0.19934607,533.35401,915.10054
487,21.320009,9.622,120,1380,107374.18,-42732.392,-46539.267,721.20555,194.95473,290.0439,9.26E-05,0.19937181,522.19992,925.18392
484,21.30085,25.618,120,1000,107374.18,-39693.048,-45972.497,718.21058,119.36399,290.04664,0.000151325,0.1985036,598.72807,844.90829
489,21.334358,25.618,120,1380,107374.18,-41876.954,-46403.3,715.66354,120.30351,290.00585,0.000150014,0.19810663,596.55535,846.14162
491,21.348981,3.619,15,-290,13044.254,-25639.058,-45085.605,724.50993,227.158,289.99866,7.95E-05,0.19907102,496.93663,964.32599
475,21.244481,1.618,120,500,107374.18,-36753.779,-45397.462,729.71168,260.73968,290.02808,6.95E-05,0.20134927,477.99737,1017.5784
488,21.326211,16.621,120,1380,107374.18,-41241.768,-46282.38,718.13291,157.83153,290.0032,0.000114664,0.19944068,562.48972,887.99513
497,21.387023,9.624,15,-200,13462.022,-26019.576,-45162.737,720.87281,180.14441,290.00154,0.00010009,0.19780988,542.20212,912.39384
483,21.292704,16.619,120,1000,107374.18,-39829.591,-46001.565,721.22513,167.3787,289.99331,0.000108195,0.20003795,552.46939,896.62152
492,21.353516,9.625,15,-290,13038.909,-25569.615,-45076.395,719.61753,185.99285,289.99302,9.72E-05,0.19862309,529.39153,913.56807
481,21.281967,3.618,120,1000,107374.18,-39587.547,-45953.255,725.10864,208.96793,290.05507,8.68E-05,0.20059705,517.08616,945.45929
472,21.215606,13.608,120,0,107374.18,-34085.666,-44894.502,724.18423,191.46965,290.00688,9.44E-05,0.19954257,538.68058,935.06689
498,21.393226,16.619,15,-200,13370.213,-26100.984,-45172.769,719.11339,144.0248,289.98485,0.000125075,0.19710019,-17524.829,18971.415
474,21.232449,30.612,120,0,107374.18,-34068.562,-44883.854,719.83549,130.90854,289.99645,0.000137892,0.19830669,587.96301,859.27941
493,21.359719,16.619,15,-290,12851.59,-25503.913,-45062.663,716.1254,139.69459,289.98751,0.000129177,0.19727731,573.03343,861.21909
496,21.382489,3.618,15,-200,13477.481,-26136.589,-45180.293,727.61422,253.82204,290.00397,7.13E-05,0.20027202,479.60747,1006.5339
499,21.401372,25.619,15,-200,13354.301,-26086.964,-45174.454,718.77956,124.60822,290.01309,0.000144399,0.1964932,593.62062,852.43999
505,21.449961,1.616,15,0,14331.972,-27205.371,-45385.333,735.21844,250.73495,289.97929,7.20E-05,0.19947769,482.33267,999.69764
485,21.311496,1.617,120,1380,107374.18,-41973.697,-46404.492,724.65368,208.60277,289.99214,8.67E-05,0.19926008,516.40332,945.45526
501,21.415996,5.62,15,-100,13859.356,-26648.593,-45281.436,731.1525,243.00696,289.99316,7.45E-05,0.20057021,486.52351,989.5775
508,21.466339,21.617,15,0,14342.127,-27208.249,-45411.4,726.61443,173.97906,289.97475,0.00010369,0.1976748,548.86099,908.27032
500,21.412017,1.617,15,-100,13836.291,-26645.016,-45279.215,733.65554,272.08485,289.99003,6.66E-05,0.20049193,459.00942,1019.2734
509,21.475873,30.612,15,0,14348.582,-27211.004,-45388.006,726.80721,122.39215,290.0008,0.000146696,0.19482782,605.16173,857.38372
502,21.421086,13.605,15,-100,13810.43,-26636.958,-45278.558,726.84398,201.96818,290.00969,8.94E-05,0.19848594,520.01252,936.79556
490,21.345003,1.616,15,-290,13095.401,-25571.383,-45066.199,724.30183,214.87048,289.98863,8.42E-05,0.19962783,506.4067,949.88623
512,21.496974,13.606,15,100,14747.437,-27766.302,-45498.605,729.37619,176.17489,289.97235,0.000102149,0.19670475,549.02848,912.56748
513,21.504283,21.615,15,100,14854.706,-27817.531,-45502.84,723.73748,160.69267,290.00511,0.000112219,0.19731392,557.56359,888.3556
518,21.540563,16.625,15,200,15184.776,-28139.584,-45567.02,718.03904,140.63298,290.03092,0.000128246,0.19667958,579.89551,870.46813
510,21.487906,1.615,15,100,14820.211,-27766.466,-45499.715,741.39812,283.60354,290.03451,6.39E-05,0.20104198,455.15419,1040.3913
514,21.513816,30.613,15,100,14780.535,-27775.635,-45494.823,718.76279,123.23368,289.92316,0.000146123,0.19652707,590.35854,843.99499
494,21.367865,25.619,15,-290,13226.681,-25657.231,-45083.96,713.78135,97.300546,290.03541,0.000184703,0.19564139,617.34723,818.52145
495,21.378511,1.615,15,-200,13497.093,-26028.375,-45155.829,728.91102,257.62807,289.9978,7.03E-05,0.20050468,481.73839,1014.0899
523,21.574072,16.618,15,290,15909.302,-28912.38,-45719.31,717.38164,118.48139,290.03835,0.00015192,0.19616803,594.6604,839.10728
517,21.534362,9.627,15,200,15085.566,-28265.396,-45590.949,722.59981,199.75353,290.03453,9.04E-05,0.1987935,519.80224,930.37958
522,21.567869,9.626,15,290,15450.255,-28793.311,-45696.409,719.29176,161.50594,290.01307,0.00011148,0.19668612,559.72675,893.97022
520,21.559355,1.619,15,290,15475.952,-28671.735,-45674.043,726.78031,230.99752,290.03349,7.82E-05,0.19821404,490.82955,966.94823
507,21.45903,13.607,15,0,14335.919,-27211.744,-45392.364,730.86971,205.84689,290.01762,8.78E-05,0.19912541,521.49283,945.08293
503,21.428395,21.615,15,-100,13896.73,-26651.471,-45291.303,722.76211,144.8045,290.00143,0.00012436,0.19524523,579.12564,880.2784
527,21.601375,6.614,25,-400,22636.396,-25893.025,-44953.996,725.3417,230.41908,290.03257,7.84E-05,0.19913833,496.94393,970.75304
525,21.592863,1.617,25,-400,22386.828,-25774.162,-44931.506,731.38412,277.8603,290.01357,6.53E-05,0.20152704,462.48284,1037.6485
515,21.525849,1.616,15,200,15096.914,-28319.544,-45609.451,732.512,261.20966,289.96473,6.93E-05,0.19973668,466.96144,1004.3214
506,21.453939,5.622,15,0,14337.275,-27211.867,-45398.572,733.12719,227.95805,290.01895,7.93E-05,0.19861103,501.31979,970.87213
504,21.437928,30.613,15,-100,13918.397,-26659.694,-45284.684,721.16064,126.10177,289.97673,0.000142818,0.19702927,594.88398,855.8635
511,21.491884,5.621,15,100,14744.929,-27774.648,-45502.881,735.61698,236.6889,289.97817,7.65E-05,0.20008425,495.1517,982.22203
516,21.529828,3.617,15,200,15403.548,-28407.325,-45614.673,728.98489,257.63571,289.95104,7.03E-05,0.19864721,466.49871,1000.0669
528,21.606741,10.618,25,-400,22326.924,-25705.623,-44920.364,721.78845,189.88687,290.03729,9.50E-05,0.19809498,537.62139,929.70185
531,21.625063,3.617,25,-300,22737.95,-26137.412,-45005.061,728.16319,246.34717,290.02235,7.35E-05,0.20052709,488.86545,998.81132
530,21.621085,1.616,25,-300,22848.179,-26151.432,-44997.578,728.43068,235.50015,290.02566,7.69E-05,0.20014632,498.45346,984.62735
519,21.54871,25.622,15,200,15228.317,-28207.958,-45580.095,717.40109,125.80173,290.01983,0.000143047,0.19525467,584.97296,845.22906
521,21.563334,3.622,15,290,15530.635,-28707.916,-45683.993,727.65243,242.25907,290.02168,7.46E-05,0.19916688,488.14991,991.28443
537,21.66088,9.626,25,-150,23490.517,-27008.02,-45171.124,725.29121,226.34973,290.00577,8.00E-05,0.20089042,501.9778,968.54745
533,21.635519,14.618,25,-300,22787.658,-26226.96,-45025.248,720.40074,173.04903,290.02426,0.000104115,0.19749563,543.36884,899.38873
524,21.582218,25.619,15,290,15672.234,-28748.702,-45691.229,716.15899,82.358717,290.00637,0.000218389,0.19541741,630.0743,799.86509
536,21.656346,3.617,25,-150,23469.178,-27031.208,-45168.287,728.1901,248.70472,289.9467,7.29E-05,0.1991554,486.71283,1005.3276
534,21.643109,20.626,25,-300,22650.868,-26218.449,-45016.614,718.80873,144.40403,289.96433,0.000124807,0.19734291,577.00656,875.93284
538,21.667084,16.618,25,-150,23547.255,-27023.479,-45169.068,721.44896,188.00442,290.07039,9.61E-05,0.19855397,536.98866,924.86992
543,21.702253,21.613,25,0,24168.419,-27870.693,-45349.029,719.45558,152.75537,289.98518,0.000118217,0.19788421,570.83298,886.16702
540,21.685874,1.617,25,0,24156.002,-27873.283,-45347.919,733.66995,270.29931,290.10087,6.71E-05,0.20181716,467.40993,1028.1456
539,21.675229,25.619,25,-150,23452.896,-27021.094,-45181.732,718.88633,146.58933,290.03073,0.000122852,0.19700714,576.78338,881.14592
546,21.727797,3.618,25,150,24766.887,-28707.217,-45502.922,725.59312,236.47205,290.03439,7.65E-05,0.20006142,491.62778,983.53384
529,21.613219,15.609,25,-400,22249.669,-25652.955,-44913.456,718.85591,158.03042,290.01605,0.00011409,0.19756257,562.49069,888.4487
526,21.596841,3.62,25,-400,22479.049,-25707.144,-44920.405,729.41413,257.95051,290.02603,7.02E-05,0.20081475,471.80447,1007.2864
535,21.652368,1.614,25,-150,23480.238,-26986.023,-45166.848,730.33115,263.27393,290.03676,6.87E-05,0.19929214,466.98543,1008.6307
544,21.711786,30.612,25,0,24174.915,-27876.695,-45336.365,716.39743,120.92245,290.0277,0.000148893,0.19702346,598.30744,848.49054
549,21.74668,25.62,25,150,24783.991,-28693.813,-45503.621,715.61339,129.59648,290.00466,0.000138913,0.19649752,584.94255,851.45139
545,21.723818,1.616,25,150,24829.341,-28706.682,-45507.198,729.08353,272.05218,290.02956,6.66E-05,0.20074745,454.72538,1015.5574
532,21.629598,8.614,25,-300,22824.209,-26268.239,-45029.976,722.38978,186.23788,290.05076,9.69E-05,0.19828076,541.3257,926.02783
556,21.792587,3.62,25,400,26077.26,-30347.99,-45824.154,726.83881,229.36147,290.06709,7.89E-05,0.1997401,502.55525,976.41445
550,21.757326,1.616,25,300,25544.452,-29531.859,-45666.478,727.82391,245.21965,290.07473,7.37E-05,0.19923106,478.7405,983.82516
557,21.797122,6.609,25,400,26322.799,-30225.755,-45793.441,724.07298,200.0864,290.06024,9.03E-05,0.19866172,529.37911,943.63099
558,21.802487,10.612,25,400,26313.589,-30220.986,-45795.127,722.43454,172.1535,290.03349,0.000104614,0.19685551,546.76583,901.20387
542,21.694944,13.605,25,0,24165.294,-27867.65,-45342.533,723.35998,188.3427,290.07327,9.58E-05,0.19769368,532.27948,920.72052
565,21.848113,1.617,40,-400,36819.357,-26581.37,-44822.305,738.36412,261.8625,289.99628,6.90E-05,0.2011215,483.54956,1023.804
562,21.825343,8.612,40,-550,36207.649,-25655.956,-44644.647,727.91689,215.87816,290.00608,8.37E-05,0.19879603,512.19899,957.19495
564,21.838854,20.625,40,-550,36974.649,-25918.269,-44692.957,723.34743,136.94423,290.00306,0.0001318,0.19762096,584.82975,868.38237
548,21.738534,16.621,25,150,24688.892,-28684.521,-45498.317,718.92778,164.79867,290.04011,0.000109392,0.19757801,554.48781,895.86572
561,21.820808,3.619,40,-550,36358.171,-25879.292,-44684.569,732.68803,253.69124,289.99922,7.14E-05,0.20042419,474.66779,996.88776
547,21.732331,9.624,25,150,24822.804,-28689.126,-45499.797,722.47807,219.96583,290.0274,8.22E-05,0.19924461,508.0801,964.05122
555,21.788608,1.617,25,400,25904.126,-30262.841,-45807.79,728.68996,239.89561,290.01938,7.54E-05,0.19974119,485.28204,980.39473
541,21.689853,5.622,25,0,24163.979,-27868.226,-45349.317,729.17382,244.9027,290.04598,7.40E-05,0.20090577,482.14633,987.37893
567,21.856626,9.622,40,-400,37419.266,-26659.489,-44826.046,731.45813,208.53775,290.07723,8.68E-05,0.19992266,528.38803,958.9251
551,21.761304,3.618,25,300,25568.052,-29626.341,-45682.554,724.63085,223.78572,290.02903,8.07E-05,0.19896003,508.47956,971.21741
552,21.765838,8.613,25,300,25123.559,-29252.935,-45611.425,719.67927,160.44685,290.0326,0.000112359,0.19731032,556.0221,886.58396
566,21.852091,3.62,40,-400,37101.611,-26805.817,-44860.048,734.36619,224.02666,289.98315,8.09E-05,0.20090751,516.90956,980.43388
559,21.808964,15.609,25,400,25946.474,-30111.99,-45775.515,720.98069,126.6474,290.05345,0.000142091,0.19595984,589.45196,850.13389
554,21.779351,20.623,25,300,25684.284,-29623.956,-45677.867,717.0945,133.78255,290.01232,0.000134631,0.1971708,581.58912,860.14826
568,21.862828,16.621,40,-400,37065.718,-26762.358,-44863.049,728.06835,170.77649,290.0014,0.00010595,0.19911431,553.40897,904.85365
570,21.88162,1.614,40,-200,37804.924,-27699.737,-45038.405,744.28163,285.6175,290.02777,6.35E-05,0.20234554,464.77371,1058.5091
569,21.870974,25.62,40,-400,37020.985,-26655.706,-44837.394,726.93744,132.59312,290.0226,0.000135978,0.1951529,591.06047,867.43448
576,21.919106,5.621,40,0,38783.994,-28874.637,-45270.705,731.57153,224.89921,290.01913,8.04E-05,0.19957582,512.47469,977.29299
560,21.816829,1.617,40,-550,36408.496,-25856.186,-44684.199,732.09456,250.3308,290.02492,7.23E-05,0.20076933,491.52463,1008.5057
553,21.77176,14.619,25,300,25479.08,-29499.953,-45657.515,720.11953,158.62992,290.08054,0.000113469,0.196213,556.25647,883.23848
574,21.904481,25.619,40,-200,37923.952,-27791.053,-45053.946,725.44461,147.05711,289.99732,0.000122767,0.19822283,576.23108,881.6174
575,21.915127,1.617,40,0,38780.5,-28872.581,-45266.264,736.64181,251.59411,290.00487,7.20E-05,0.20106319,493.25135,1012.1224
578,21.931504,21.617,40,0,38796.041,-28877.432,-45260.22,721.06187,166.28406,290.02476,0.00010888,0.19997929,548.7825,889.00538
580,21.953071,1.617,40,200,39647.861,-29988.974,-45488.367,728.81611,266.93604,289.99661,6.78E-05,0.20029633,463.49852,1013.3399
579,21.941039,30.611,40,0,38799.412,-28874.554,-45267.21,716.27238,118.42224,290.02302,0.000152081,0.19689635,593.70588,838.64766
581,21.957049,3.619,40,200,39647.409,-29956,-45474.471,727.73969,248.8798,290.00028,7.28E-05,0.2004286,477.10627,993.75231
563,21.831264,14.62,40,-550,36728.206,-25983.108,-44702.66,725.24528,175.16741,290.06673,0.000102942,0.19772815,545.56896,905.69367
583,21.967786,16.621,40,200,39802.206,-30003.323,-45486.394,721.86322,178.59641,290.02349,0.00010113,0.19829531,544.31728,911.95545
584,21.975933,25.618,40,200,39849.16,-30064.297,-45502.305,719.48738,141.31531,290.04943,0.000127755,0.19755568,579.84544,872.6091
577,21.924196,13.606,40,0,38795.013,-28871.06,-45267.251,727.20251,201.77221,290.02814,8.98E-05,0.20034534,522.42887,936.35901
571,21.885598,3.619,40,-200,38131.212,-27785.091,-45050.739,738.42937,236.16994,290.02936,7.68E-05,0.20081522,504.30723,989.83419
572,21.890133,9.624,40,-200,37920.621,-27719.76,-45038.898,737.60126,222.49923,289.96813,8.11E-05,0.19832998,514.81202,977.54152
573,21.896335,16.622,40,-200,38075.214,-27858.482,-45053.371,731.56311,184.29092,290.01026,9.81E-05,0.19858923,551.34998,933.37729
587,21.995091,9.624,40,400,40519.745,-31152.28,-45713.102,725.3664,206.13321,290.00995,8.76E-05,0.19865307,513.96033,938.15079
585,21.986578,1.614,40,400,40562.422,-31204.044,-45725.765,732.10629,259.94684,290.04163,6.97E-05,0.20123003,470.35967,1004.9636
591,22.024064,3.618,40,550,40849.282,-31865.336,-45859.513,728.98407,234.02798,290.02263,7.74E-05,0.20050093,500.19147,985.28327
597,22.059881,9.625,65,-810,59442.938,-25997.169,-44264.251,722.97703,202.57223,290.02492,8.93E-05,0.19991923,525.02039,944.29274
599,22.07423,25.618,65,-810,59756.852,-26151.967,-44294.799,714.79839,120.60533,290.0231,0.000149465,0.19731001,594.43934,844.15662
600,22.084875,1.616,65,-600,60266.309,-27271.279,-44511.763,727.36874,252.83085,289.99132,7.17E-05,0.20115582,481.61353,1004.1642
594,22.04211,20.624,40,550,41184.081,-32024.451,-45886.073,718.0518,130.8625,290.01521,0.000137843,0.19788533,591.4027,860.77912
604,22.107737,25.619,65,-600,60620.31,-27193.818,-44490.794,716.02228,131.78183,289.93139,0.000136698,0.19699596,585.47396,858.1927
598,22.066083,16.622,65,-810,59876.086,-26215.037,-44301.213,718.29535,162.15197,290.04514,0.000111273,0.19809814,551.38628,884.90665
586,21.990556,3.62,40,400,40279.222,-31039.748,-45695.998,725.92985,211.23122,290.02399,8.55E-05,0.19869924,514.08523,948.56123
606,22.122361,3.618,65,-300,61696.333,-28777.194,-44808.243,728.09291,245.1259,290.0335,7.39E-05,0.20087233,490.3482,997.77301
592,22.028598,8.612,40,550,41490.716,-32084.89,-45890.966,724.91068,218.28033,290.01458,8.28E-05,0.19887118,504.26591,953.75429
607,22.126895,9.625,65,-300,61850.063,-28887.958,-44825.059,722.97407,194.33399,290.02157,9.31E-05,0.19930942,530.11097,930.26277
608,22.133098,16.619,65,-300,61782.593,-28776.495,-44804.748,722.39026,190.26049,290.02171,9.52E-05,0.19943305,528.67063,921.40007
605,22.118383,1.616,65,-300,61855.901,-28900.005,-44832.542,729.05435,256.96193,290.06248,7.06E-05,0.20162799,476.30074,1010.4265
590,22.020085,1.617,40,550,41408.322,-31953.405,-45868.229,732.24679,276.27891,290.02365,6.57E-05,0.20265432,465.89951,1037.3631
603,22.099591,16.619,65,-600,61228.156,-27246.199,-44493.015,718.36046,168.18337,289.98255,0.00010728,0.19809298,550.12777,898.70051
582,21.961584,9.625,40,200,39577.225,-30013.026,-45492.931,722.63802,215.73363,290.02711,8.37E-05,0.19846164,505.83654,953.80993
589,22.00944,25.618,40,400,40803.685,-31155.117,-45706.03,718.51442,125.11463,290.01338,0.000144217,0.19796372,589.47871,846.92533
611,22.155868,5.62,65,0,63077.02,-30510.065,-45136.423,729.66085,223.83919,289.98808,8.11E-05,0.20205759,511.8529,974.01579
588,22.001294,16.621,40,400,40399.443,-31177.812,-45719.352,722.77659,165.71235,289.99163,0.000108819,0.19777114,560.46071,903.59989
596,22.055346,3.619,65,-810,60203.609,-26140.866,-44282.259,727.96048,236.43583,290.00537,7.67E-05,0.20067367,487.14149,974.30295
593,22.03452,14.618,40,550,41219.563,-32071.322,-45894.049,718.67796,159.94725,289.99405,0.000112989,0.19895459,563.73906,893.8771
595,22.051368,1.616,65,-810,59186.134,-26014.026,-44275.516,733.2212,281.82801,289.99594,6.45E-05,0.20218919,457.55792,1037.2401
610,22.15189,1.615,65,0,63069.085,-30512.162,-45139.424,732.29121,252.88001,289.94544,7.16E-05,0.2006906,478.13963,1001.0018
617,22.198346,9.624,65,300,64406.807,-32219.788,-45499.88,731.51297,195.61144,289.99199,9.24E-05,0.19910098,530.20851,933.71068
616,22.193812,3.62,65,300,64097.169,-32113.958,-45462.218,734.528,222.65995,289.97707,8.13E-05,0.20047796,-423218.36,424701.53
601,22.088853,3.62,65,-600,60683.381,-27235.55,-44502.512,725.29997,236.77009,289.97703,7.65E-05,0.20063056,487.5016,979.03375
602,22.093388,9.625,65,-600,60374.483,-27182.306,-44500.867,719.46613,178.68426,290.0149,0.000101046,0.19843748,544.7295,912.86646
621,22.227321,3.615,65,600,65338.065,-34096.521,-45864.816,738.37205,217.68723,289.98068,8.31E-05,0.19965542,524.24654,974.05649
619,22.212695,25.619,65,300,64286.915,-32125.182,-45463.041,726.92385,127.74647,290.0126,0.0001414,0.19872739,597.21324,859.79686
609,22.141244,25.62,65,-300,61803.479,-28775.097,-44789.207,720.42254,137.30834,289.97821,0.000131137,0.19638919,584.99706,868.40698
624,22.246203,25.618,65,600,65411.949,-33846.377,-45796.936,730.21162,121.68627,290.06827,0.00014859,0.1963114,607.91906,859.59609
618,22.204549,16.62,65,300,64280.625,-32171.519,-45490.67,726.53587,160.23151,290.04972,0.000112704,0.19889878,569.7356,901.65833
613,22.168268,21.612,65,0,63074.101,-30510.887,-45145.098,723.38419,159.54306,290.01137,0.000113123,0.19739781,560.55156,889.67066
620,22.223341,1.616,65,600,65784.411,-33758.638,-45774.363,740.00124,239.57906,290.01656,7.57E-05,0.20114663,496.70733,990.29267
630,22.290355,1.616,90,-1070,82630.718,-26461.768,-43918.021,745.19285,250.04202,290.01604,7.25E-05,0.20110301,497.28092,1011.8807
623,22.238057,16.62,65,600,65628.297,-34143.844,-45859.184,732.14078,157.36408,289.9898,0.000114702,0.19820324,570.69855,895.02872
615,22.189833,1.617,65,300,64338.638,-32217.239,-45476.239,735.98855,242.04223,290.05464,7.50E-05,0.20061189,494.51239,993.16437
614,22.177801,30.613,65,0,63069.332,-30510.147,-45144.852,721.56442,119.68706,289.96314,0.000150635,0.19738715,602.0915,849.73678
622,22.231854,9.623,65,600,66010.051,-34108.732,-45841.216,736.28645,219.29206,290.02995,8.25E-05,0.20023557,518.77398,974.92299
612,22.160959,13.606,65,0,63053.297,-30500.937,-45137.821,726.62581,187.84829,290.02027,9.63E-05,0.20000308,543.11711,932.0243
635,22.323863,1.616,90,-700,84099.192,-28223.377,-44259.769,743.92323,258.64359,290.02373,6.98E-05,0.19959937,491.67476,1031.6384
628,22.271563,16.621,65,810,66715.464,-35184.792,-46054.151,733.87936,170.58048,289.99049,0.000105887,0.19877449,566.29945,919.37732
632,22.298868,9.623,90,-1070,83224.465,-25952.725,-43800.885,740.19044,197.43551,290.08409,9.19E-05,0.20066541,545.49608,953.53423
629,22.279709,25.622,65,810,65479.707,-34516.387,-45942.236,731.09415,114.11274,290.02295,0.000157814,0.19661452,613.68809,849.96847
633,22.305071,16.621,90,-1070,82676.151,-26238.473,-43873.042,735.59139,159.35255,290.03752,0.000113409,0.19959097,572.98834,901.70863
640,22.357369,1.616,90,-300,85800.421,-30379.566,-44685.515,734.29383,262.46202,290.03863,6.91E-05,0.20107913,472.9629,1012.5725
642,22.365883,9.624,90,-300,86007.519,-30509.9,-44704.962,725.03476,211.58038,290.00451,8.53E-05,0.1991449,518.41899,955.58101
631,22.294333,3.619,90,-1070,82846.698,-26177.87,-43856.308,746.4891,241.8263,290.03696,7.52E-05,0.20256558,509.86301,1007.5713
645,22.390878,1.613,90,0,87161.791,-32159.513,-45028.25,730.22562,217.91184,290.02117,8.30E-05,0.19914737,508.93437,956.85351
637,22.332375,9.624,90,-700,84383.998,-28205.163,-44249.943,732.44641,206.65898,290.01527,8.77E-05,0.20044478,521.87482,947.2868
641,22.361348,3.619,90,-300,85886.886,-30606.479,-44728.85,731.55235,229.41042,290.00965,7.89E-05,0.1998261,505.40612,981.58378
626,22.260826,3.617,65,810,66705.185,-35344.894,-46088.647,740.30094,217.93614,290.01735,8.30E-05,0.19961293,522.52044,976.02501
627,22.265361,9.623,65,810,66809.783,-35035.874,-46023.15,736.84274,180.68934,290.00144,9.99E-05,0.19816097,550.86395,923.47948
646,22.394854,5.621,90,0,87164.422,-32158.074,-45027.592,727.98062,211.70935,290.05439,8.59E-05,0.20285121,523.94106,963.71551
648,22.407254,21.615,90,0,87165.656,-32166.749,-45033.965,721.01386,159.09596,289.92872,0.000113527,0.1989453,567.68663,897.40428
625,22.256848,1.617,65,810,66226.482,-34776.151,-45976.156,741.83943,233.09329,290.02126,7.78E-05,0.2012104,510.59773,995.21035
651,22.432799,3.617,90,300,88420.332,-33846.624,-45358.485,730.33156,226.3354,290.02472,8.00E-05,0.19998094,503.24083,970.70866
634,22.313217,25.618,90,-1070,83132.53,-26168.578,-43844.713,732.07104,106.92152,290.07297,0.000169603,0.20100488,621.98532,842.61064
649,22.416788,30.612,90,0,87162.942,-32170.614,-45028.167,719.54428,119.89465,290.02504,0.000150968,0.20011668,597.43814,845.44065
638,22.338578,16.62,90,-700,83917.092,-28188.676,-44252.903,726.09822,171.77429,290.00774,0.000105272,0.19938708,557.9296,913.64616
643,22.372085,16.622,90,-300,85864.972,-30572.272,-44733.414,722.02683,177.75281,290.02109,0.000102005,0.20098822,542.24179,910.09154
653,22.443536,16.621,90,300,88473.782,-33940.037,-45378.837,723.67996,151.89058,290.00752,0.000118778,0.19830178,573.27423,887.20052
652,22.437334,9.623,90,300,88344.804,-33833.755,-45356.882,728.97296,207.50882,290.00095,8.71E-05,0.19939603,516.90699,944.33544
636,22.327841,3.618,90,-700,84097.959,-28381.258,-44291.222,740.31556,244.55426,290.05587,7.42E-05,0.20218851,494.06105,998.56521
650,22.428821,1.618,90,300,88429.666,-33778.332,-45343.355,732.72224,253.82184,290.04073,7.16E-05,0.20224941,477.8778,999.67776
662,22.504348,9.626,90,1070,91587.164,-38067.033,-46179.799,725.78466,186.96787,290.01357,9.68E-05,0.19984423,535.33123,919.93139
659,22.48519,25.619,90,700,90223.53,-36257.358,-45829.499,718.45675,125.27607,289.96682,0.000144104,0.19797242,589.99133,847.63493
656,22.466306,3.617,90,700,90244.335,-36108.563,-45797.552,730.3535,234.83324,290.00749,7.71E-05,0.20098814,503.09949,989.36516
639,22.346724,25.62,90,-700,84178.092,-28211.084,-44269.472,717.90426,133.47874,290.01024,0.000135164,0.19802117,583.54119,860.21638
658,22.477043,16.621,90,700,90014.623,-35976.501,-45772.637,722.07953,162.3949,290.00013,0.000111166,0.19831002,555.37669,888.85563
661,22.499813,3.618,90,1070,92033.308,-38446.114,-46246.816,726.74652,188.63192,290.01265,9.60E-05,0.19971309,534.55881,921.81492
644,22.380231,25.619,90,-300,85889.888,-30494.441,-44700.029,719.82204,129.2633,290.02365,0.000140637,0.20094273,591.49437,859.12179
647,22.399946,13.606,90,0,87167.629,-32165.68,-45029.606,726.78135,193.72323,290.03397,9.32E-05,0.19880915,538.59094,938.61108
663,22.510551,16.62,90,1070,91925.627,-38429.174,-46242.006,722.6474,150.31569,289.99992,0.000120169,0.19854024,568.00694,877.31629
666,22.533321,3.619,120,-1380,106927.44,-26820.743,-43454.738,733.52676,234.62554,289.98657,7.73E-05,0.20151399,504.5067,988.66502
657,22.470841,9.623,90,700,90179.66,-36057.374,-45783.532,726.37143,196.74471,290.00881,9.18E-05,0.19901003,535.74067,942.71387
660,22.495835,1.617,90,1070,91754.915,-38338.803,-46235.222,732.14671,249.27103,289.99776,7.27E-05,0.20131452,478.73788,992.96919
664,22.518698,25.616,90,1070,91711.703,-38652.881,-46297.963,721.04152,112.75688,289.98217,0.000159596,0.19612898,602.48842,833.81461
655,22.462328,1.619,90,700,90155.772,-36061.897,-45789.453,732.78749,243.90246,289.98218,7.43E-05,0.20089438,497.95683,1003.0634
671,22.566828,3.619,120,-1000,107374.18,-28585.394,-43801.419,739.17733,239.82461,289.97367,7.57E-05,0.20223616,498.46569,994.58482
654,22.451683,25.618,90,300,88317.873,-33885.847,-45357.17,720.45565,118.97936,290.00923,0.000151626,0.19814481,598.1507,843.62708
674,22.585712,25.618,120,-1000,107374.18,-28455.389,-43763.84,728.17892,131.01088,290.00802,0.000138211,0.20024275,599.37877,869.55052
672,22.571362,9.625,120,-1000,107374.18,-28343.392,-43755.371,735.80563,208.45773,290.01401,8.69E-05,0.20051246,531.94861,963.44533
673,22.577565,16.621,120,-1000,107374.18,-28568.496,-43797.637,731.02449,168.95218,290.03273,0.000107063,0.19953152,557.83147,906.09782
676,22.600335,3.62,120,-500,107374.18,-31371.135,-44346.152,739.7599,239.10376,289.99988,7.59E-05,0.2019512,498.758,994.2218
682,22.638933,13.607,120,0,107374.18,-34081.184,-44870.121,739.74762,182.3383,289.94576,9.93E-05,0.19898859,552.12001,928.45575
680,22.629864,1.617,120,0,107374.18,-34069.672,-44870.039,745.231,245.78173,290.00539,7.38E-05,0.2014941,497.40444,1003.4743
679,22.619219,25.617,120,-500,107374.18,-31316.329,-44339.368,731.58484,135.10512,290.00243,0.000133533,0.19795696,593.76627,874.44585
683,22.646242,21.614,120,0,107374.18,-34078.265,-44870.738,735.47551,154.70868,290.02347,0.000117003,0.20003572,577.33314,896.37393
685,22.667808,1.616,120,500,107374.18,-36931.19,-45417.567,747.91923,235.24715,289.97453,7.72E-05,0.20173527,507.98854,992.02156
668,22.544058,16.62,120,-1380,106846.65,-26747.148,-43427.684,727.8695,162.59446,289.96026,0.000111101,0.1987234,564.48702,899.7352
687,22.676321,9.624,120,500,107374.18,-36827.252,-45400.052,743.49138,190.41441,290.01943,9.51E-05,0.20032369,556.00905,950.78893
688,22.682524,16.618,120,500,107374.18,-36885.553,-45417.65,740.37067,160.95927,290.04937,0.000113025,0.20144581,573.40732,905.49167
669,22.552204,25.619,120,-1380,106741.68,-26639.386,-43422.298,724.24052,122.44117,289.97149,0.000147522,0.19890532,601.81794,855.5255
665,22.529343,1.615,120,-1380,106514.15,-25930.359,-43277.121,736.96724,261.17386,289.94692,6.97E-05,0.20389068,484.81497,1028.0537
684,22.655775,30.613,120,0,107374.18,-34083.569,-44869.792,735.03863,119.26521,289.99971,0.000151735,0.20012748,612.85112,858.3004
667,22.537855,9.625,120,-1380,107374.18,-26500.006,-43382.745,729.80156,203.5336,289.98957,8.89E-05,0.20010261,521.29388,941.26168
678,22.611073,16.618,120,-500,107374.18,-31232.249,-44314.904,732.31163,167.59907,289.97867,0.000107944,0.19946992,562.68463,908.19416
675,22.596357,1.617,120,-500,107374.18,-31408.796,-44356.06,741.48214,244.14072,289.99782,7.44E-05,0.20253413,502.79041,1006.3207
670,22.562849,1.617,120,-1000,107374.18,-28619.808,-43810.053,737.7808,235.48004,290.00747,7.70E-05,0.20118687,501.6313,989.05557
691,22.705293,3.619,120,1000,107374.18,-39599.429,-45933.479,749.74486,223.25079,290.00748,8.13E-05,0.2018315,527.85062,991.39181
677,22.60487,9.626,120,-500,107374.18,-31228.795,-44323.004,736.30853,210.89703,289.9816,8.59E-05,0.2008143,528.41776,963.54184
697,22.743335,9.624,120,1380,107374.18,-41944.382,-46394.707,749.12381,144.96525,290.02392,0.000126321,0.19985599,605.21918,906.77072
692,22.709828,9.624,120,1000,107374.18,-39659.786,-45940.797,746.5587,190.0636,289.99327,9.51E-05,0.19918246,497.13905,994.19429
695,22.734822,1.617,120,1380,107374.18,-41538.742,-46317.411,755.23051,237.99114,289.98686,7.63E-05,0.20171148,511.71233,1001.7725
689,22.690669,25.619,120,500,107374.18,-36881.729,-45414.854,737.16347,128.18395,290.0186,0.000141044,0.19928927,604.53209,867.46791
699,22.757684,25.619,120,1380,107374.18,-41596.425,-46332.788,744.22175,119.04662,290.00816,0.000151898,0.19941938,622.8696,867.51424
700,22.76833,1.617,40,-550,36211.432,-25944.418,-44696.246,759.75017,269.04665,290.00533,6.76E-05,0.20364193,487.87724,1042.1127
690,22.701316,1.612,120,1000,107374.18,-40284.775,-46073.557,749.08063,208.34777,289.98493,8.70E-05,0.20076677,542.50049,970.69143
705,22.799612,1.618,40,-400,36881.646,-26724.861,-44855.567,763.92592,277.28841,289.97846,6.56E-05,0.20253539,496.02474,1071.349
701,22.772309,3.617,40,-550,36085.497,-25588.322,-44625.528,759.08491,251.21463,290.03751,7.24E-05,0.2027548,507.12599,1029.1972
681,22.633842,5.621,120,0,107374.18,-34070.494,-44874.808,743.4771,222.64811,289.97628,8.13E-05,0.20017001,517.1984,978.87231
704,22.790354,20.622,40,-550,36077.191,-25633.59,-44639.713,747.30715,141.90845,290.03783,0.000127346,0.1987029,607.50156,901.60955
702,22.776843,8.609,40,-550,36022.92,-25652.009,-44641.933,755.94841,213.86111,290.01994,8.49E-05,0.20162073,540.92534,979.04436
707,22.808125,9.624,40,-400,36864.378,-26712.239,-44853.757,758.00538,219.35573,289.92778,8.29E-05,0.20155667,546.3507,1001.3463
686,22.671787,3.618,120,500,107374.18,-37003.881,-45431.259,750.74617,253.61663,289.98869,7.18E-05,0.20428779,494.61636,1017.4746
706,22.803592,3.617,40,-400,36623.362,-26460.698,-44801.336,765.3137,262.64119,289.99902,6.92E-05,0.20285815,510.83247,1056.0362
703,22.782764,14.617,40,-550,35968.113,-25636.139,-44637.945,750.49572,175.50935,289.98664,0.00010357,0.20158615,571.01733,933.47762
710,22.83312,1.616,40,-200,37693.872,-27807.622,-45053.659,767.40006,281.53479,289.98539,6.45E-05,0.20297032,495.35792,1077.1875
696,22.738801,3.617,120,1380,107374.18,-42333.124,-46462.752,754.17934,228.24921,290.01935,7.95E-05,0.20173519,523.76459,994.80107
693,22.716031,16.621,120,1000,107374.18,-39316.476,-45879.659,743.78638,158.05157,290.17143,0.000114798,0.20060794,588.24697,914.20758
694,22.724177,25.617,120,1000,107374.18,-39528.67,-45928.092,739.61953,121.47928,290.01459,0.000148503,0.19840431,617.91209,868.56266
709,22.822474,25.618,40,-400,36580.932,-26479.405,-44812.231,748.46179,113.98654,289.98787,0.00015805,0.19703401,631.30061,867.65898
713,22.847835,16.62,40,-200,37569.376,-27749.856,-45067.35,760.6752,190.66716,290.07637,9.43E-05,0.1955774,567.12048,961.23305
721,22.908549,3.617,40,200,39429.294,-30014.589,-45495.398,774.89723,264.73131,290.02488,6.87E-05,0.20321762,514.48815,1056.9462
720,22.904571,1.616,40,200,39347.064,-29972.528,-45486.147,773.16864,274.91901,289.97492,6.62E-05,0.20292994,508.49893,1076.0061
698,22.749538,16.621,120,1380,107374.18,-41603.785,-46320.289,744.95806,153.83126,290.00669,0.000117811,0.20069883,589.32603,907.69417
718,22.883003,21.618,40,0,38525.751,-28878.954,-45271.486,757.81342,171.77881,289.91986,0.000105151,0.1991898,580.10691,934.89309
708,22.814328,16.622,40,-400,36729.645,-26679.841,-44844.013,753.97882,179.55458,289.9945,0.00010071,0.19899198,567.97135,938.48319
724,22.927433,25.617,40,200,39498.819,-30061.953,-45502.018,760.02338,148.22303,289.98045,0.000121879,0.1983799,603.59969,909.92556
711,22.837098,3.619,40,-200,37683.635,-27756.846,-45051.521,768.02338,268.07292,289.96394,6.78E-05,0.20269208,506.49478,1059.2022
725,22.938078,1.615,40,400,40579.567,-31167.205,-45711.622,778.22175,279.03875,289.98788,6.53E-05,0.20344489,509.02518,1085.0758
712,22.841633,9.625,40,-200,37660.734,-27857.125,-45075.079,762.2979,230.19485,289.90116,7.88E-05,0.20106823,527.60083,1003.086
727,22.946591,9.625,40,400,40343.115,-31074.121,-45697.643,772.68051,210.0957,290.01081,8.64E-05,0.20182565,557.0873,988.9632
722,22.913084,9.627,40,200,39310.101,-29916.776,-45473.895,765.41778,196.92702,289.99522,9.20E-05,0.20066499,563.0022,968.45234
728,22.952794,16.62,40,400,40183.096,-31229.658,-45733.248,765.58698,164.12039,290.01354,0.000110219,0.19969613,603.49705,943.87669
730,22.971586,1.615,40,550,41264.337,-31953.404,-45866.996,782.31866,275.04725,290.00418,6.61E-05,0.20296245,506.11507,1071.5112
732,22.980098,8.612,40,550,40623.478,-31721.352,-45830.897,777.09284,225.20765,290.00503,8.08E-05,0.20290828,551.87939,1014.2418
719,22.892538,30.613,40,0,38537.387,-28876.158,-45271.198,757.88191,131.01007,290.01087,0.000137839,0.19843757,622.1612,891.8186
715,22.866627,1.616,40,0,38514.362,-28880.31,-45275.351,772.29721,286.04718,290.01679,6.36E-05,0.20356342,488.09746,1077.5086
734,22.99361,20.624,40,550,40694.484,-31842.394,-45854.743,767.52145,134.42895,290.01974,0.000134768,0.19994358,632.14314,910.13969
735,23.002868,1.618,65,-810,59638.399,-25951.079,-44255.987,784.76769,277.84026,290.02177,6.55E-05,0.20339378,507.19679,1078.7325
716,22.870604,5.625,40,0,38521.105,-28879.283,-45274.857,767.96186,257.34807,290.0284,7.08E-05,0.2040223,518.48449,1050.7478
736,23.006847,3.617,65,-810,59596.01,-25945.776,-44252.369,787.31473,277.48923,290.018,6.57E-05,0.20448416,509.75925,1080.7054
717,22.875696,13.605,40,0,38525.957,-28887.3,-45276.995,760.29052,184.92899,289.99845,9.79E-05,0.19984353,569.76114,951.44088
714,22.855982,25.618,40,-200,37611.766,-27744.018,-45053.864,756.64671,150.81366,290.03371,0.000119725,0.19849911,604.51308,916.61824
731,22.975564,3.618,40,550,40862.603,-32045.543,-45892.775,781.80018,262.8555,289.99803,6.91E-05,0.20313563,519.73389,1066.5388
743,23.051091,16.62,65,-600,60468.924,-27235.221,-44503.211,773.28273,183.17764,289.97092,9.90E-05,0.20114217,582.9586,959.75857
742,23.044888,9.624,65,-600,59952.107,-27271.361,-44524.221,781.96848,228.13298,290.00124,7.97E-05,0.20273226,549.30714,1020.7535
741,23.040353,3.62,65,-600,60309.192,-27355.071,-44532.937,782.98131,243.22285,290.01129,7.49E-05,0.20370973,548.3358,1050.1591
740,23.036375,1.616,65,-600,60240.571,-27112.164,-44486.683,786.94923,285.84832,290.01477,6.37E-05,0.2036782,508.34532,1101.6951
723,22.919286,16.62,40,200,39533.109,-30012.245,-45488.244,761.54697,154.98195,289.99614,0.000116543,0.1986015,601.24707,919.91455
726,22.942057,3.618,40,400,40460.416,-31208.936,-45723.052,778.28638,260.56844,289.98156,6.94E-05,0.20037643,511.88726,1051.0319
745,23.069883,1.616,65,-300,61423.576,-28796.436,-44814.369,786.62381,282.95962,289.99202,6.46E-05,0.2058125,507.65177,1090.2371
739,23.02573,25.618,65,-810,59342.124,-25910.129,-44255,768.35522,124.82161,290.01842,0.000144809,0.19865558,638.05199,895.30155
733,22.986019,14.618,40,550,40734.53,-31909.782,-45867.9,771.59339,180.34459,289.98984,0.000100143,0.19867655,584.24626,956.19819
749,23.092744,25.62,65,-300,61665.538,-28892.111,-44823.744,772.99614,147.64435,289.95133,0.000122671,0.20016612,622.67446,926.24473
751,23.107368,5.62,65,0,62788.474,-30520.96,-45139.507,787.24031,239.40896,289.97069,7.60E-05,0.20328135,551.02564,1043.1158
729,22.96094,25.62,40,400,40193.662,-30891.241,-45664.792,763.24659,125.76636,289.99905,0.000143345,0.19779752,632.97175,894.30097
752,23.112458,13.607,65,0,62794.436,-30523.386,-45148.1,779.91123,203.6379,289.98097,8.92E-05,0.20254727,580.72312,1001.2769
754,23.129301,30.613,65,0,62793.984,-30533.459,-45144.605,776.71362,139.62749,289.97673,0.000129681,0.20045469,636.40752,923.48137
747,23.078395,9.624,65,-300,61401.99,-28843.143,-44824.114,784.46193,226.88415,289.98538,8.00E-05,0.20224428,562.83507,1031.2255
753,23.119767,21.615,65,0,62795.34,-30521.947,-45144.81,777.98669,165.53794,289.98428,0.000109034,0.19835389,614.44839,958.16777
737,23.011381,9.624,65,-810,59424.724,-26244.229,-44314.288,779.67251,215.55943,289.97981,8.43E-05,0.20242225,564.55609,1007.5651
738,23.017583,16.622,65,-810,59645.389,-26068.75,-44276.503,772.78625,167.60462,290.00762,0.000108061,0.20056718,600.88374,946.6112
746,23.073861,3.619,65,-300,61377.773,-28874.678,-44830.98,786.7688,269.39973,289.98389,6.77E-05,0.2047553,519.83375,1072.3077
761,23.17882,3.616,65,600,65056.591,-33901.43,-45810.257,797.0907,261.81428,289.98333,6.94E-05,0.2027122,537.12707,1075.0952
755,23.141334,1.616,65,300,64351.918,-32228.628,-45461.684,793.39136,285.67116,289.93645,6.41E-05,0.20738477,519.51184,1111.0942
748,23.084598,16.621,65,-300,61539.808,-28925.701,-44835.79,777.85267,186.75463,289.98788,9.69E-05,0.1997419,583.09908,967.49688
764,23.197703,25.617,65,600,65274.337,-34141.377,-45864.117,778.70499,134.59266,289.99684,0.000134146,0.19808879,643.09509,920.7332
767,23.216861,9.623,65,810,66900.688,-35308.055,-46066.65,793.71479,219.33028,289.97181,8.32E-05,0.20421763,566.99298,1018.3707
759,23.164195,25.62,65,300,64002.398,-32176.329,-45471.88,777.25797,138.51992,290.0176,0.000132632,0.20222314,640.4072,929.07764
768,23.223064,16.62,65,810,65636.438,-34831.779,-45997.083,789.21182,174.60243,290.00393,0.000103872,0.20139485,611.99945,971.32379
758,23.156049,16.622,65,300,63934.805,-32164.694,-45471.346,782.26259,185.67249,289.99844,9.76E-05,0.20115774,595.92375,981.81362
766,23.212326,3.619,65,810,66577.934,-35095.079,-46030.14,798.03966,254.60993,290.0014,7.14E-05,0.20301448,662.78675,936.99103
744,23.059237,25.619,65,-600,60486.357,-27229.547,-44500.621,768.69741,141.32443,289.9791,0.000128,0.19950459,626.95862,918.78885
756,23.145313,3.617,65,300,63962.64,-32220.199,-45479.651,791.74941,256.72179,289.97682,7.11E-05,0.20470615,532.46834,1061.3498
765,23.208348,1.615,65,810,66428.398,-35284.948,-46076.682,798.60443,278.69018,289.97951,6.55E-05,0.20553252,516.1534,1089.6143
750,23.10339,1.616,65,0,62795.299,-30530.334,-45144.605,789.24541,265.78504,289.98297,6.86E-05,0.20497383,533.05448,1083.693
757,23.149847,9.624,65,300,63872.351,-32078.764,-45447.869,787.14878,220.11117,289.98025,8.25E-05,0.20247127,563.43773,1016.8653
774,23.264717,25.617,90,-1070,82709.536,-25518.51,-43711.789,781.79239,135.54437,290.0479,0.000133435,0.19960312,641.42538,921.00896
763,23.189556,16.622,65,600,65295.84,-33810.237,-45786.205,786.31335,181.03437,289.99368,0.000100375,0.20248372,602.04996,975.30358
771,23.245834,3.621,90,-1070,81650.447,-26296.322,-43897.094,801.00055,265.49517,290.00171,6.83E-05,0.20218512,538.54623,1090.5548
762,23.183354,9.624,65,600,65929.753,-33940.16,-45792.536,790.85239,225.26789,289.94433,8.06E-05,0.20248963,568.84718,1034.6478
777,23.283875,9.624,90,-700,84240.506,-28176.506,-44244.145,797.43006,231.33347,290.02561,7.88E-05,0.2037844,561.77965,1038.3113
779,23.298224,25.619,90,-700,83782.604,-28324.108,-44282.547,785.47703,126.8846,290.02922,0.000142781,0.20083351,655.95721,917.66905
780,23.30887,1.616,90,-300,85719.917,-30520.755,-44709.444,804.89523,293.33619,289.98696,6.22E-05,0.20519329,511.93683,1113.3763
775,23.275362,1.618,90,-700,84091.257,-28262.724,-44266.677,803.7003,290.44312,290.01796,6.29E-05,0.20595217,509.55244,1106.6597
760,23.174841,1.617,65,600,65581.878,-33871.91,-45793.646,796.32349,272.66611,289.98315,6.67E-05,0.20299868,530.36148,1094.8809
778,23.290078,16.621,90,-700,83505.281,-28386.85,-44301.336,793.98165,162.93931,289.99002,0.000111508,0.20212637,625.33954,962.97359
788,23.358755,21.614,90,0,86884.673,-32163.46,-45043.955,791.02821,165.4241,290.04513,0.000109992,0.20061192,628.44489,972.17127
784,23.331731,25.619,90,-300,85421.132,-30522.07,-44725.314,787.9222,155.64584,289.99444,0.000116225,0.19936067,632.39822,953.7533
789,23.368288,30.614,90,0,86882.618,-32171.437,-45031.292,787.24686,142.38448,290.03719,0.000127788,0.20031758,646.21166,941.54592
787,23.351446,13.606,90,0,86886.853,-32157.951,-45027.181,796.88454,209.66985,290.00473,8.66E-05,0.20213709,589.0789,1023.507
770,23.241856,1.616,90,-1070,82809.241,-26009.176,-43814.494,799.15664,261.30274,290.02301,6.97E-05,0.20395682,545.06941,1084.9003
772,23.250368,9.624,90,-1070,82543.924,-26050.825,-43829.83,792.60636,183.89179,290.02853,9.88E-05,0.20242494,602.08987,980.84953
769,23.231209,25.62,65,810,66056.306,-34887.737,-46006.211,781.40454,131.29903,289.9906,0.000137912,0.20036687,646.83006,918.73559
785,23.342377,1.616,90,0,86881.754,-32157.293,-45024.261,808.05408,298.44422,290.01718,6.12E-05,0.20509298,517.26271,1137.707
790,23.380321,1.617,90,300,88129.976,-33848.268,-45355.402,806.17547,267.4166,290.01306,6.81E-05,0.20438432,545.99533,1097.6511
792,23.388834,9.624,90,300,88169.817,-33937.652,-45376.329,800.7441,239.53537,290.02011,7.61E-05,0.20428951,561.87833,1058.6368
781,23.312848,3.619,90,-300,85499.744,-30492.632,-44701.55,804.22914,285.70198,290.01772,6.38E-05,0.2053675,528.7098,1120.5427
776,23.279341,3.619,90,-700,83766.734,-28258.777,-44270.212,804.48814,276.87057,289.9963,6.60E-05,0.20567388,524.8486,1095.1009
773,23.256571,16.62,90,-1070,82117.023,-26212.283,-43871.52,790.32777,182.92207,290.0103,9.95E-05,0.20385529,527.11173,1056.0802
803,23.462051,16.621,90,1070,91665.819,-38520.49,-46269.594,798.57387,157.7205,289.96498,0.000115439,0.20140608,642.93381,968.96518
782,23.317383,9.622,90,-300,85753.96,-30444.528,-44693.861,798.47427,235.81075,289.99736,7.72E-05,0.2035714,567.62498,1056.5871
783,23.323585,16.621,90,-300,85569.764,-30499.622,-44707.84,789.94365,173.44873,290.01515,0.000104797,0.2029988,619.62438,978.28471
798,23.428543,16.622,90,700,90245.938,-36065.186,-45783.532,798.6672,198.24572,289.93381,9.16E-05,0.20166442,597.8272,1006.1021
795,23.413828,1.619,90,700,89673.776,-36039.037,-45787.109,811.65975,257.82334,289.96791,7.08E-05,0.20457102,557.36275,1088.809
804,23.470197,25.619,90,1070,91248.126,-37776.227,-46119.442,794.49352,137.22604,289.98814,0.000132261,0.20138579,651.54523,933.51538
794,23.403182,25.62,90,300,88235.724,-33852.01,-45356.429,790.57436,160.54504,289.93326,0.000113481,0.20111968,624.87726,955.57729
805,23.480842,1.617,120,-1380,106464.93,-26494.332,-43407.99,814.14554,286.55515,290.00696,6.38E-05,0.2060676,525.0507,1117.222
791,23.3843,3.616,90,300,88394.101,-33935.35,-45367.037,810.1585,267.1616,289.98014,6.82E-05,0.20469763,540.119,1094.1638
800,23.447336,1.616,90,1070,91715.403,-38568.718,-46273.541,809.9551,275.20323,289.98135,6.66E-05,0.20884591,544.78889,1115.0192
810,23.51435,1.617,120,-1000,107374.18,-28846.145,-43867.039,820.06835,300.82562,289.95964,6.07E-05,0.20652864,523.72317,1143.2869
807,23.489355,9.624,120,-1380,106944.09,-26146.253,-43327.734,808.22941,219.58408,289.99722,8.29E-05,0.20358405,594.02003,1047.9295
802,23.455848,9.622,90,1070,91234.23,-38926.049,-46358.197,804.10305,201.92741,289.99491,9.03E-05,0.20495,599.607,1015.6152
793,23.395037,16.619,90,300,88232.065,-33879.351,-45364.652,795.77783,202.29996,289.92041,8.99E-05,0.20328461,593.76028,1015.1892
811,23.518326,3.624,120,-1000,107374.18,-29298.738,-43934.796,818.46124,285.60908,289.99143,6.40E-05,0.20677545,532.71431,1123.6796
786,23.346355,5.622,90,0,86885.167,-32159.143,-45028.332,804.35115,259.90105,289.98707,7.02E-05,0.20531793,546.8089,1084.484
815,23.547856,1.618,120,-500,107374.18,-31554.343,-44384.471,820.82446,298.57272,289.97993,6.12E-05,0.20577329,516.89762,1131.2842
808,23.495558,16.62,120,-1380,105901.44,-26611.674,-43435.044,801.95841,176.34952,289.95934,0.000102885,0.20140856,618.23316,982.52441
797,23.422341,9.624,90,700,89653.548,-36022.386,-45782.751,800.89067,206.52439,289.96206,8.81E-05,0.20334584,598.03507,1025.9548
796,23.417807,3.617,90,700,90617.539,-36204.319,-45802.651,810.26493,261.82476,290.03277,6.97E-05,0.20560745,555.17032,1095.7489
799,23.436689,25.619,90,700,89870.143,-36006.269,-45776.214,794.29073,153.60194,289.98454,0.000118002,0.20064611,641.04593,958.52983
809,23.503704,25.618,120,-1380,106454.77,-26581.413,-43427.273,798.26286,133.91619,289.96172,0.000135257,0.20035169,659.6004,935.04606
817,23.556369,9.627,120,-500,107374.18,-31549.45,-44386.033,813.16726,234.86977,289.99177,7.78E-05,0.20549438,585.16003,1070.0723
801,23.451313,3.619,90,1070,91231.928,-38262.124,-46219.187,813.15644,283.48206,289.99632,6.44E-05,0.20584666,528.77533,1113.4166
816,23.551834,3.622,120,-500,107374.18,-31685.212,-44404.494,819.64257,258.17157,290.00065,7.06E-05,0.20530591,562.30865,1098.4085
825,23.619308,1.617,120,500,107374.18,-36816.973,-45404.904,819.12471,244.68174,289.99582,7.48E-05,0.2052274,581.1363,1086.3385
824,23.607274,30.616,120,0,107374.18,-34080.033,-44872.547,802.07829,141.13452,289.97289,0.000128363,0.20063549,659.8065,950.78946
821,23.585342,5.623,120,0,107374.18,-34078.059,-44872.547,817.21003,240.88785,289.99007,7.56E-05,0.20338346,569.46641,1065.675
812,23.522861,9.627,120,-1000,107374.18,-29005.671,-43885.952,810.45096,218.15459,289.92904,8.37E-05,0.2050065,587.34111,1036.5276
813,23.529064,16.624,120,-1000,107374.18,-29125.644,-43912.019,803.43972,175.27728,289.95504,0.000103786,0.20269834,623.17527,983.75402
826,23.623287,3.618,120,500,107374.18,-36952.94,-45431.218,823.12112,275.66434,289.99128,6.63E-05,0.20628083,548.93177,1114.6844
829,23.64217,25.62,120,500,107374.18,-36887.567,-45415.101,803.64795,151.61725,289.99456,0.000119868,0.20254507,646.07618,959.43897
806,23.484821,3.62,120,-1380,106533.39,-26811.821,-43446.35,817.08698,286.07531,290.01342,6.36E-05,0.20363709,529.38637,1123.6843
830,23.652816,1.615,120,1000,107374.18,-39970.821,-46001.812,822.93047,269.08499,289.97699,6.78E-05,0.2047437,560.95652,1116.5586
831,23.656793,3.619,120,1000,107374.18,-39578.912,-45934.835,825.83025,281.29705,289.95502,6.50E-05,0.20735423,555.9029,1138.0769
814,23.53721,25.621,120,-1000,107374.18,-29146.407,-43906.632,798.54035,135.10763,289.97306,0.000134489,0.20233903,664.30172,943.59727
833,23.667531,16.62,120,1000,107374.18,-39615.505,-45944.867,809.23941,169.42404,289.97192,0.000107542,0.20432729,640.20771,990.74179
828,23.634023,16.622,120,500,107374.18,-36757.233,-45391.912,809.55346,168.26354,289.96108,0.00010804,0.20261603,641.20899,990.38697
837,23.694835,9.624,120,1380,107374.18,-41736.915,-46358.69,816.49765,221.08325,289.98129,8.26E-05,0.20441556,597.82051,1053.1593
832,23.661328,9.625,120,1000,107374.18,-39696.666,-45961.478,815.41364,215.84981,289.97293,8.47E-05,0.2065916,595.67598,1038.9604
827,23.627821,9.626,120,500,107374.18,-36786.137,-45403.301,812.03104,201.55491,289.96577,9.09E-05,0.204976,607.94598,1022.8722
818,23.562572,16.621,120,-500,107374.18,-31558.701,-44380.072,809.87998,178.53884,289.97662,0.000101945,0.20349384,632.08242,1000.2509
838,23.701038,16.623,120,1380,107374.18,-41424.277,-46310.914,811.49331,170.07079,290.00912,0.000107013,0.20342211,636.51976,986.41964
843,23.734545,16.621,65,-810,58873.782,-25820.951,-44235.141,814.67264,184.73216,290.034,9.87E-05,0.2033891,631.41216,1012.3151
835,23.686322,1.618,120,1380,107374.18,-41730.831,-46336.036,827.45199,300.39468,289.9844,6.08E-05,0.20570608,528.17118,1146.4753
819,23.570717,25.623,120,-500,107374.18,-31699.849,-44410.743,801.33239,138.70261,289.9811,0.000130733,0.20093447,659.06491,944.78358
820,23.581364,1.618,120,0,107374.18,-34073.331,-44869.176,821.99986,305.7974,289.99416,6.00E-05,0.20893884,527.92095,1162.4124
823,23.597741,21.618,120,0,107374.18,-34068.356,-44871.478,805.06925,156.74903,289.9992,0.000115921,0.2021242,641.50097,964.33742
845,23.753337,1.617,65,-600,59892.491,-27308.734,-44526.77,833.69768,306.20181,290.00245,5.97E-05,0.20601257,523.68989,1151.4111
822,23.590433,13.606,120,0,107374.18,-34070.371,-44868.477,810.002,184.15609,289.98224,9.86E-05,0.20219898,620.25539,1000.6133
846,23.757315,3.619,65,-600,59689.259,-27228.766,-44525.495,830.65409,288.78572,290.05684,6.32E-05,0.20489573,540.76415,1134.5793
836,23.690301,3.619,120,1380,107374.18,-41933.692,-46408.069,826.90571,249.58993,289.99878,7.31E-05,0.20539932,574.71514,1087.4667
842,23.728342,9.625,65,-810,58868.314,-26304.133,-44336.284,817.84577,240.26782,290.04479,7.57E-05,0.20458631,580.15455,1079.5525
851,23.790823,3.618,65,-300,61079.977,-28847.501,-44826.745,829.71148,287.27613,290.01585,6.39E-05,0.20777956,553.56153,1145.3072
847,23.76185,9.624,65,-600,59544.205,-27234.317,-44519.945,818.88529,216.84319,290.00242,8.42E-05,0.20536063,605.80833,1053.3028
839,23.709184,25.615,120,1380,107374.18,-42011.687,-46416.415,809.28921,129.3195,289.96795,0.000140184,0.20082948,674.05456,939.79393
840,23.71983,1.618,65,-810,59275.024,-25991.824,-44258.577,828.90647,314.59989,289.99011,5.81E-05,0.20631998,519.40531,1175.2007
848,23.768052,16.623,65,-600,60077.549,-27361.362,-44536.473,813.79011,202.82925,289.97663,8.95E-05,0.20175998,603.12225,1022.0798
841,23.723809,3.616,65,-810,58886.61,-25685.354,-44206.69,825.32515,281.1138,289.98976,6.48E-05,0.20549147,554.09831,1136.1744
852,23.795357,9.624,65,-300,61063.819,-28937.871,-44843.438,820.88122,242.31662,289.98734,7.51E-05,0.20379658,571.77823,1071.5147
860,23.858295,1.618,65,300,63744.935,-32179.742,-45475.498,830.37426,316.39172,289.94449,5.79E-05,0.20639391,523.47515,1178.6158
857,23.82942,13.607,65,0,62468.722,-30522.605,-45152.787,820.06208,213.10463,289.98538,8.53E-05,0.20255073,602.4945,1039.8691
834,23.675677,25.619,120,1000,107374.18,-39582.942,-45935.164,807.40447,134.87465,290.01339,0.0001343,0.2005111,668.53451,945.72812
859,23.846263,30.612,65,0,62489.321,-30524.743,-45155.747,808.23569,140.22004,290.17438,0.000133043,0.2086968,667.29187,956.69803
854,23.809706,25.617,65,-300,61182.723,-28770.78,-44812.314,810.8397,162.04772,289.97863,0.000112098,0.20280035,646.09921,980.93109
850,23.786844,1.617,65,-300,61416.381,-28978.904,-44853.387,831.55352,303.51004,290.02064,6.02E-05,0.20587095,536.61428,1162.416
863,23.873011,16.62,65,300,63716.278,-32202.602,-45479.61,817.40309,202.36328,289.95014,9.02E-05,0.20512193,610.80099,1029.5121
858,23.836729,21.615,65,0,62469.462,-30523.879,-45173.755,813.1394,175.99751,289.98264,0.000103529,0.20489611,635.0007,998.33263
844,23.742691,25.62,65,-810,59082.811,-26177.54,-44304.256,805.99159,137.57548,289.98187,0.000131722,0.20112984,662.96175,947.04835
849,23.776198,25.619,65,-600,59687.491,-27172.685,-44505.719,808.99386,149.94757,289.99333,0.000120877,0.20045533,653.04588,960.57028
865,23.891802,1.618,65,600,64748.351,-33532.3,-45737.483,828.1265,274.7868,289.97368,6.66E-05,0.20692841,562.25184,1129.4249
864,23.881157,25.617,65,300,63590.219,-32174.274,-45482.118,811.24562,156.55298,289.91059,0.000115724,0.20081699,646.05522,969.19731
862,23.866808,9.624,65,300,63817.298,-32172.506,-45476.773,823.82253,255.50496,289.97255,7.14E-05,0.20475043,566.83785,1091.8793
873,23.940025,16.621,65,810,66140.962,-35090.721,-46039.843,819.07498,191.80796,289.97973,9.47E-05,0.20195973,621.11835,1018.0332
869,23.914664,25.619,65,600,65249.503,-33886.341,-45801.088,810.6194,146.60586,289.9409,0.000123483,0.20010071,655.69967,957.30033
871,23.929288,3.617,65,810,66144.58,-35233.925,-46065.91,828.23169,267.7905,289.94856,6.80E-05,0.20403807,565.55954,1120.8849
874,23.948171,25.62,65,810,65661.066,-35050.182,-46039.761,811.52462,131.49071,289.97809,0.000138096,0.20165853,679.70615,951.09183
855,23.820351,1.617,65,0,62458.525,-30516.602,-45150.526,829.70161,290.97883,289.99968,6.28E-05,0.20628224,534.24135,1131.8496
878,23.973533,16.62,90,-1070,82106.95,-26340.685,-43898.039,820.39764,181.17709,290.00887,0.000100119,0.20152935,633.59952,1005.8449
856,23.82433,5.62,65,0,62461.403,-30519.932,-45151.06,828.67499,265.36543,290.04965,6.88E-05,0.20463491,559.07495,1109.117
867,23.900315,9.626,65,600,65185.405,-33696.924,-45764.907,824.19886,249.82381,289.95336,7.30E-05,0.20496699,579.30062,1096.1842
861,23.862274,3.618,65,300,63914.412,-32292.068,-45493.301,828.20886,268.77381,289.95805,6.83E-05,0.2074821,553.96651,1105.8719
853,23.80156,16.622,65,-300,61112.211,-28844.87,-44826.827,816.55642,212.56309,289.9913,8.57E-05,0.20422371,598.84313,1037.1266
875,23.958817,1.616,90,-1070,82492.859,-26352.814,-43894.956,831.47538,289.12407,290.00419,6.32E-05,0.20612235,550.71689,1147.8488
880,23.992324,1.617,90,-700,83399.985,-28018.131,-44225.767,833.94123,283.0772,289.99538,6.44E-05,0.20425003,554.00889,1139.2436
884,24.015186,25.617,90,-700,83617.32,-28210.22,-44259.934,815.74741,153.09081,290.03321,0.000119003,0.20373436,655.09199,969.09993
872,23.933822,9.625,65,810,65662.423,-34805.713,-45988.038,824.28363,215.56737,289.951,8.52E-05,0.20542152,614.67846,1061.3518
885,24.025831,1.618,90,-300,85317.809,-30485.231,-44712.157,833.18603,264.48704,289.99318,6.90E-05,0.20494577,569.75612,1114.0318
881,23.996303,3.619,90,-700,83891.108,-28432.241,-44302.323,836.33549,291.30643,289.98772,6.27E-05,0.20602749,554.32363,1156.5754
870,23.92531,1.618,65,810,65316.562,-34851.473,-46008.513,832.96117,279.30754,289.98073,6.56E-05,0.20774107,560.11441,1135.4916
868,23.906518,16.621,65,600,65287.946,-33974.779,-45816.876,818.37509,203.66157,289.99131,8.95E-05,0.20449858,612.89777,1034.981
887,24.034344,9.625,90,-300,85469.36,-30519.233,-44709.485,828.30708,214.08861,289.98869,8.52E-05,0.20470981,613.09645,1053.9945
882,24.000837,9.624,90,-700,83909.034,-28305.36,-44276.092,828.32446,222.19959,290.0016,8.21E-05,0.20457688,604.17775,1064.6707
866,23.89578,3.62,65,600,65114.358,-33761.763,-45765.236,829.67616,264.81063,289.95636,6.89E-05,0.20520589,568.17493,1118.1887
876,23.962795,3.618,90,-1070,81770.957,-26205.376,-43868.642,834.38723,272.94309,289.97059,6.71E-05,0.20785063,564.49216,1124.7402
888,24.040547,16.623,90,-300,85357.28,-30589.581,-44726.959,823.81239,178.5954,289.98254,0.000101681,0.20215134,638.65176,1007.6311
892,24.068407,13.629,90,0,86623.714,-32171.56,-45031.374,827.71037,237.24458,289.95357,7.69E-05,0.20436187,583.50911,1072.0161
891,24.063317,5.619,90,0,86616.108,-32163.543,-45033.019,835.13195,239.10757,289.97855,7.63E-05,0.2048376,595.53288,1086.4671
896,24.101267,3.618,90,300,87878.802,-33858.012,-45351.496,833.14878,250.28901,289.93705,7.30E-05,0.20573095,577.87455,1092.5598
877,23.96733,9.624,90,-1070,83019.299,-26406.962,-43892.859,826.9362,228.45678,290.02576,8.01E-05,0.20679329,595.76691,1067.7381
894,24.085256,30.613,90,0,86627.415,-32167.49,-45033.348,815.08856,133.16881,289.94021,0.000136069,0.20061997,674.54624,948.91841
897,24.105801,9.625,90,300,87773.999,-33778.208,-45351.372,829.61684,218.54619,289.94819,8.36E-05,0.20610199,612.76341,1063.2669
895,24.097289,1.617,90,300,87636.221,-33825.203,-45361.98,833.26231,260.62332,289.97379,7.00E-05,0.20474316,577.03934,1118.2233
905,24.164303,1.618,90,1070,90617.334,-38142.52,-46216.843,835.64761,279.28726,290.03256,6.60E-05,0.20906851,562.7567,1138.7989
899,24.12015,25.62,90,300,87779.015,-33851.886,-45364.323,815.88171,158.42531,289.88978,0.000115092,0.20295576,650.87921,976.87836
883,24.007039,16.621,90,-700,83567.859,-28442.561,-44306.887,822.48965,194.50477,290.00801,9.33E-05,0.2022789,625.12149,1027.6967
879,23.981679,25.618,90,-1070,82556.957,-26357.994,-43890.968,814.58781,137.14244,289.99256,0.00013247,0.20216761,675.99462,959.89427
902,24.139309,9.623,90,700,89303.779,-35982.216,-45781.929,833.87433,223.28842,289.97669,8.16E-05,0.20468717,605.81876,1067.6257
904,24.153658,25.619,90,700,89611.857,-36237.951,-45826.703,819.14609,164.81079,290.00914,0.000109939,0.2003467,652.28158,992.00124
908,24.179019,16.62,90,1070,91521.298,-38307.474,-46234.44,822.26783,174.83709,289.96442,0.000103884,0.2023832,640.57589,1000.7473
909,24.187165,25.617,90,1070,91593.003,-38511.322,-46269.059,816.42054,132.11319,290.00039,0.000137649,0.20303214,677.84849,950.23232
889,24.048693,25.619,90,-300,85274.72,-30499.951,-44705.62,814.44358,162.45329,289.94979,0.000111894,0.20294287,646.70833,981.33208
893,24.075722,21.615,90,0,86622.234,-32173.451,-45033.759,820.00241,158.52059,289.98526,0.000114359,0.20302499,657.54993,985.36926
886,24.02981,3.619,90,-300,85496.537,-30590.403,-44721.244,839.14871,293.98003,289.98165,6.23E-05,0.20703579,540.1299,1144.7691
913,24.212526,16.621,120,-1380,106566.98,-26799.98,-43463.577,807.69003,179.03005,290.01557,0.000101867,0.20544347,634.60166,1004.56
912,24.206323,9.625,120,-1380,106992.15,-26781.643,-43451.531,824.00021,226.41774,290.00452,8.03E-05,0.20325843,600.13321,1068.1597
898,24.112004,16.62,90,300,87766.516,-33818.131,-45356.429,826.33894,220.8222,289.9928,8.29E-05,0.20795009,605.98588,1061.5495
890,24.059339,1.616,90,0,86612.942,-32163.584,-45032.854,833.86936,271.36941,289.98459,6.75E-05,0.2076426,559.3241,1119.6456
916,24.235296,3.617,120,-1000,107374.18,-29016.155,-43890.927,790.70499,263.11821,290.0008,7.02E-05,0.21202081,534.63724,1070.8173
919,24.254179,25.62,120,-1000,107374.18,-28866.127,-43859.556,756.1474,132.6667,289.99395,0.000135134,0.19433338,617.32468,892.5137
917,24.23983,9.623,120,-1000,107374.18,-28175.026,-43723.548,780.02518,219.53507,289.97052,8.32E-05,0.20621637,564.23458,1014.725
903,24.145511,16.621,90,700,89805.592,-36261.387,-45827.525,821.7539,212.82143,289.97603,8.57E-05,0.204596,611.55813,1051.1186
922,24.273337,9.625,120,-500,107374.18,-31333.227,-44341.3,758.753,206.19311,290.01304,8.79E-05,0.20146898,554.05435,978.85474
910,24.197811,1.614,120,-1380,106321.23,-26344.509,-43369.424,836.71472,294.83129,290.05284,6.21E-05,0.20736953,549.6393,1158.9062
923,24.27954,16.621,120,-500,107374.18,-31269.787,-44335.914,748.05318,173.28183,289.9898,0.000104326,0.19949667,574.51833,933.15844
921,24.268803,3.619,120,-500,107374.18,-31342.149,-44348.577,770.16595,250.37722,289.97618,7.28E-05,0.20428189,530.09922,1048.9412
906,24.168282,3.617,90,1070,91409.217,-38258.999,-46222.599,837.48345,271.89011,290.28024,6.77E-05,0.2088479,559.6238,1119.9217
918,24.246033,16.619,120,-1000,107374.18,-28638.268,-43808.039,764.75024,174.51746,289.97142,0.000104304,0.20362371,595.32317,956.88895
900,24.130796,1.617,90,700,89389.957,-36164.109,-45820.7,837.88771,269.55406,289.99899,6.80E-05,0.20850707,567.35205,1124.0924
901,24.134774,3.618,90,700,89803.948,-36179.651,-45802.651,834.5447,264.97186,289.97612,6.90E-05,0.20675288,566.79215,1113.0159
907,24.172816,9.625,90,1070,91357.247,-38462.724,-46262.81,829.47075,221.44352,289.97944,8.25E-05,0.20582774,605.23249,1064.2827
911,24.201789,3.618,120,-1380,106708.25,-27232.098,-43539.229,832.63829,281.428,289.99538,6.53E-05,0.20889725,547.30546,1126.6844
915,24.231317,1.618,120,-1000,107374.18,-28572.032,-43803.681,800.68741,281.60678,289.98021,6.50E-05,0.20746509,516.85375,1096.722
928,24.31471,21.614,120,0,107374.18,-34080.937,-44883.936,739.85108,158.97193,289.99194,0.000114174,0.20175107,578.00317,905.59279
914,24.220672,25.617,120,-1380,106385.86,-26229.922,-43349.196,792.05435,132.86045,290.07712,0.000136858,0.20207991,650.90729,921.84019
925,24.298332,1.616,120,0,107374.18,-34075.757,-44873.328,755.72658,246.31174,289.97511,7.38E-05,0.20285453,504.0666,1010.6304
924,24.287687,25.617,120,-500,107374.18,-31328.499,-44336.284,738.72631,135.01558,289.98479,0.000134199,0.20092907,603.86153,881.30009
930,24.336276,1.617,120,500,107374.18,-36751.641,-45394.379,747.71858,253.2607,289.9695,7.17E-05,0.20193073,495.71633,1017.8796
926,24.30231,5.62,120,0,107374.18,-34073.825,-44876.453,751.73831,224.72762,289.96817,8.09E-05,0.20291279,529.14765,992.4079
929,24.324243,30.613,120,0,107374.18,-34084.761,-44878.468,729.42295,116.76798,289.98333,0.000154297,0.19707153,609.43061,850.45828
936,24.373761,3.617,120,1000,107374.18,-39724.912,-45972.743,754.03752,223.81426,289.962,8.12E-05,0.20250114,535.97719,997.16423
931,24.340254,3.619,120,500,107374.18,-36704.277,-45393.721,749.91068,261.06458,290.02605,6.97E-05,0.20323588,490.65299,1033.4278
920,24.264825,1.614,120,-500,107374.18,-31124.363,-44304.79,771.90281,271.23859,289.99158,6.70E-05,0.20270465,503.57242,1068.8316
938,24.384498,16.621,120,1000,107374.18,-39675.533,-45964.685,746.11326,162.62747,289.9703,0.000111172,0.19944684,581.08857,918.5478
935,24.369783,1.617,120,1000,107374.18,-39634.541,-45960.121,753.49814,264.34433,290.05263,6.88E-05,0.20361375,486.16399,1030.1087
941,24.407269,3.617,120,1380,107374.18,-42073.688,-46401.491,761.02097,227.62019,289.89675,7.98E-05,0.20239291,537.37062,1008.7405
927,24.307401,13.608,120,0,107374.18,-34079.169,-44877.728,744.86612,181.98547,290.03077,9.96E-05,0.20121322,558.21958,933.00264
939,24.392644,25.62,120,1000,107374.18,-39596.427,-45933.931,743.75059,122.05287,289.99139,0.000148008,0.19870304,621.89643,873.18437
945,24.436797,1.618,120,-1380,106673.88,-27118.58,-43516.986,768.23783,260.12496,289.96324,6.98E-05,0.20265815,512.79915,1048.1806
932,24.344789,9.624,120,500,107374.18,-36885.882,-45415.8,743.4153,191.84802,289.97628,9.45E-05,0.20125721,551.9379,946.25402
934,24.359138,25.617,120,500,107374.18,-37029.743,-45448.321,737.13305,128.25887,290.07305,0.000141472,0.19963799,604.57783,868.25046
943,24.418005,16.621,120,1380,107374.18,-41744.069,-46338.585,752.32418,153.94725,289.99917,0.000117616,0.20031553,592.0101,909.21212
937,24.378296,9.625,120,1000,107374.18,-39947.673,-46012.049,749.02476,202.22203,289.9748,8.97E-05,0.20151997,546.95432,962.55073
946,24.440776,3.617,120,-1380,106226.01,-26196.249,-43350.059,768.44675,236.5687,289.96436,7.68E-05,0.20279634,527.69912,1017.3615
954,24.493166,25.62,120,-1000,107374.18,-28773.495,-43858.117,759.80128,122.75245,289.94773,0.000147447,0.19963937,630.426,883.15986
957,24.512325,9.624,120,-500,107374.18,-31387.211,-44348.66,773.45289,191.73509,289.91066,9.48E-05,0.20261426,577.13078,973.05104
948,24.451513,16.62,120,-1380,106176.09,-26133.919,-43337.478,760.93813,158.35489,289.94523,0.000114477,0.20111759,604.38684,930.83538
944,24.426152,25.619,120,1380,107374.18,-41312.034,-46277.447,749.42075,113.00307,289.95766,0.000160305,0.19970545,635.80933,869.77653
958,24.518527,16.621,120,-500,107374.18,-31317.603,-44341.876,769.65043,190.33391,289.93258,9.53E-05,0.20094802,577.90758,969.59748
961,24.541298,5.62,120,0,107374.18,-34066.013,-44879.208,784.8446,219.2592,289.95145,8.28E-05,0.202199,558.57727,1010.9985
956,24.507791,3.618,120,-500,107374.18,-31206.799,-44322.469,777.09056,224.35301,289.94365,8.10E-05,0.20253116,548.75042,1011.4011
960,24.53732,1.615,120,0,107374.18,-34056.145,-44865.27,784.17575,238.79553,289.87133,7.63E-05,0.20455621,549.57182,1043.9231
933,24.350991,16.62,120,500,107374.18,-36763.811,-45387.965,737.89916,158.76965,289.97918,0.000113846,0.19919895,579.7208,909.03678
962,24.546388,13.607,120,0,107374.18,-34067.863,-44876.453,778.83929,183.2217,289.94948,9.91E-05,0.20151148,592.36769,969.68282
951,24.474283,3.618,120,-1000,107014.52,-28570.963,-43809.56,770.83501,225.25127,289.94302,8.07E-05,0.20354985,551.95778,1018.9917
949,24.459659,25.619,120,-1380,106843.93,-26988.081,-43487.301,753.83198,116.90035,289.97514,0.000154761,0.20122036,636.08764,878.2558
959,24.526673,25.62,120,-500,107374.18,-31242.98,-44328.966,766.55815,132.28189,289.98743,0.000137036,0.20092157,634.76987,907.16952
953,24.48502,16.621,120,-1000,107374.18,-28624.741,-43823.334,761.73555,161.45482,289.95232,0.000112146,0.20007684,593.4521,926.5681
940,24.40329,1.618,120,1380,107374.18,-41567.522,-46335.008,762.98993,270.77201,290.04369,6.71E-05,0.2029327,499.53217,1059.6294
952,24.478816,9.626,120,-1000,107374.18,-28755.61,-43847.139,766.21286,211.56447,289.9746,8.57E-05,0.20135909,556.44437,994.00008
965,24.575263,1.616,120,500,107374.18,-36900.272,-45426.078,788.85798,253.02308,289.97434,7.20E-05,0.20437272,543.55518,1066.4448
942,24.411803,9.624,120,1380,107374.18,-41826.875,-46353.263,756.34474,190.6034,289.94082,9.50E-05,0.20105698,569.72108,963.19811
964,24.563231,30.613,120,0,107374.18,-34063.052,-44869.505,770.97593,121.07045,289.96833,0.000149483,0.19981472,644.37633,893.39135
950,24.470305,1.614,120,-1000,107374.18,-28445.069,-43789.085,772.45392,264.92746,289.96641,6.87E-05,0.20393082,503.635,1050.3953
968,24.589979,16.62,120,500,107374.18,-36860.349,-45413.25,782.29866,175.98791,289.97791,0.000103199,0.20218711,606.84414,970.12556
966,24.579242,3.618,120,500,107374.18,-36966.138,-45435.041,791.97275,245.35581,289.9255,7.43E-05,0.20415303,553.80313,1060.8736
972,24.617283,9.623,120,1000,107374.18,-39604.486,-45955.886,789.57304,213.96744,289.95489,8.49E-05,0.20283856,571.52203,1012.0234
969,24.598125,25.618,120,500,107374.18,-36658.393,-45377.727,779.10484,142.95489,289.96307,0.000127,0.20202895,635.88006,932.26136
947,24.44531,9.625,120,-1380,106464.11,-26410.335,-43374.317,765.54656,197.79193,289.99474,9.17E-05,0.2012405,570.84399,978.67116
974,24.631632,25.617,120,1000,107374.18,-39882.505,-46002.223,778.2728,136.85036,289.98178,0.00013224,0.19983158,635.12388,917.91652
975,24.642278,1.616,120,1380,107374.18,-41737.244,-46333.98,796.53166,269.12334,289.91801,6.79E-05,0.20557204,529.42659,1082.8158
976,24.646255,3.617,120,1380,107374.18,-42101.318,-46441.783,796.30321,252.92936,289.97958,7.22E-05,0.20588078,548.33972,1070.7007
977,24.650791,9.623,120,1380,107374.18,-41376.749,-46303.102,790.04145,209.192,289.968,8.69E-05,0.20306456,584.50599,1017.09
955,24.503811,1.619,120,-500,107374.18,-31619.962,-44408.318,774.48676,234.68978,289.98696,7.75E-05,0.20318239,543.12475,1029.1379
982,24.684297,9.624,15,-290,12807.186,-25641.977,-45078.78,793.43482,199.39411,289.96262,9.10E-05,0.20179894,589.50339,1000.2239
963,24.553697,21.614,120,0,107374.18,-34067.657,-44879.742,774.55035,148.5796,289.96936,0.000121994,0.20070779,619.42035,925.94328
980,24.675785,1.618,15,-290,12784.285,-25592.639,-45081.411,800.64526,283.20282,290.04021,6.44E-05,0.2058874,521.19128,1110.4047
971,24.612749,3.618,120,1000,107374.18,-40182.974,-46065.375,794.22127,246.99721,289.99802,7.40E-05,0.20612777,548.16141,1055.576
983,24.6905,16.621,15,-290,13122.989,-25676.678,-45082.974,788.58698,148.92358,290.02696,0.000121827,0.20132398,639.01743,947.16438
984,24.698647,25.618,15,-290,12851.096,-25544.411,-45065.335,782.63512,101.18338,289.98474,0.000178679,0.19908212,675.62939,884.46152
970,24.60877,1.619,120,1000,107374.18,-39262.409,-45877.603,795.39868,264.87028,289.99836,6.89E-05,0.20568479,537.2854,1084.4419
987,24.717805,9.623,15,-200,13222.898,-26062.377,-45164.957,796.07408,215.71105,290.00648,8.54E-05,0.20450059,586.34843,1034.9445
978,24.656994,16.618,120,1380,107374.18,-42817.747,-46577.216,785.94151,169.09311,290.06241,0.000107612,0.20211572,617.52429,966.95046
981,24.679763,3.617,15,-290,13012.966,-25605.96,-45067.884,802.53883,262.36111,289.96494,6.93E-05,0.20281029,533.7716,1074.188
988,24.724007,16.62,15,-200,13471.602,-26149.088,-45173.056,792.42116,171.66102,289.99964,0.000105912,0.20250368,617.0801,971.71788
967,24.583776,9.624,120,500,107374.18,-36853.072,-45417.362,790.08422,229.91767,289.9652,7.92E-05,0.2037197,561.95183,1039.5734
991,24.746778,5.62,15,-100,13758.296,-26680.087,-45274.734,804.77273,246.5099,290.00189,7.39E-05,0.20420074,556.81898,1069.8982
995,24.780743,1.619,15,0,14252.949,-27225.888,-45388.622,814.35019,282.73086,289.9749,6.47E-05,0.20449475,524.14663,1105.7019
996,24.784722,5.62,15,0,14253.278,-27233.74,-45389.856,811.80266,252.98334,289.97711,7.19E-05,0.20327593,564.92424,1087.8636
973,24.623486,16.621,120,1000,107374.18,-39718.498,-45959.052,785.08594,182.64657,289.94623,0.000100377,0.20506344,605.11914,982.2041
985,24.709292,1.616,15,-200,13353.808,-26122.775,-45169.274,806.4264,287.37786,289.96604,6.34E-05,0.20444363,519.75429,1110.771
998,24.797121,21.613,15,0,14258.746,-27221.488,-45378.59,797.88405,166.34447,289.94756,0.00010904,0.2007599,631.93193,975.50241
1001,24.822665,5.622,15,100,14731.238,-27774.237,-45492.356,814.73996,250.49927,289.98223,7.28E-05,0.20539223,568.49489,1087.5859
997,24.789812,13.606,15,0,14252.127,-27227.244,-45385.58,805.47455,215.77413,289.97735,8.44E-05,0.20390901,585.72978,1031.8662
986,24.713271,3.62,15,-200,13469.053,-26157.805,-45171.494,806.06339,266.27098,289.95631,6.85E-05,0.20462184,536.08509,1085.2179
979,24.665139,25.618,120,1380,107374.18,-41612.296,-46349.398,777.25114,110.6875,289.97251,0.000163795,0.20118481,662.96214,891.32069
1000,24.818688,1.614,15,100,14669.771,-27807.047,-45499.797,814.33239,278.83388,289.98039,6.54E-05,0.20474509,545.23151,1120.2836
1003,24.835065,21.613,15,100,14687.615,-27794.178,-45486.476,800.75707,167.72189,289.94441,0.000108269,0.20126653,625.28653,971.24882
992,24.751868,13.608,15,-100,13761.462,-26667.013,-45278.064,804.11974,201.30805,289.97643,8.97E-05,0.19808523,602.26245,1017.9598
1002,24.827755,13.61,15,100,14707.926,-27774.977,-45494.329,803.04794,200.8897,289.87784,9.13E-05,0.20691169,602.30836,1017.924
1005,24.856631,1.615,15,200,15148.143,-28375.296,-45629.721,815.82742,290.1974,290.13294,6.34E-05,0.20941115,523.62394,1121.6892
1009,24.879493,25.62,15,200,15069.737,-28326.493,-45595.637,793.92268,126.60096,289.97393,0.000143091,0.19996232,666.9847,928.74258
999,24.806654,30.613,15,0,14248.796,-27222.763,-45384.264,794.24293,133.54308,289.96374,0.000135545,0.19935585,657.97888,934.7686
989,24.732153,25.62,15,-200,13447.426,-26138.316,-45170.425,788.09263,125.41871,289.96735,0.000144234,0.19970391,659.87353,919.89415
1007,24.865144,9.624,15,200,15351.127,-28363.414,-45606.409,808.85577,220.60874,289.93363,8.24E-05,0.20281925,592.5548,1047.1321
990,24.7428,1.614,15,-100,13848.502,-26639.383,-45275.186,811.48372,279.76995,289.99408,6.52E-05,0.20525093,526.83282,1103.7631
1012,24.89865,9.626,15,290,15568.008,-28849.063,-45702.947,804.8228,196.34932,289.97268,9.25E-05,0.20204971,601.91996,1006.4538
993,24.759177,21.616,15,-100,13786.789,-26656.734,-45274.528,797.00228,164.15501,289.97519,0.000110388,0.20109658,628.2723,968.58629
1010,24.890137,1.619,15,290,15506.829,-28775.714,-45686.501,814.59801,277.47015,289.98863,6.59E-05,0.20498056,533.92309,1108.4304
994,24.768711,30.61,15,-100,13844.76,-26660.516,-45273.583,793.04614,134.06865,289.95451,0.00013464,0.19795697,656.69493,934.11315
1014,24.913,25.618,15,290,15400.835,-28783.526,-45696.409,791.45999,89.300629,289.97979,0.000202857,0.20054943,699.94672,883.86136
1018,24.937524,10.613,25,-400,22407.345,-25515.878,-44872.424,808.55725,191.62645,289.9388,9.48E-05,0.20219,616.76432,1012.4579
1019,24.944001,15.61,25,-400,21980.901,-25602.712,-44898.491,803.89171,172.15165,289.96533,0.000105486,0.20209885,631.58403,988.61799
1004,24.844598,30.614,15,100,14760.347,-27775.717,-45491.204,793.88412,127.56222,289.95252,0.000142168,0.20099573,664.51524,926.18173
1022,24.960379,8.613,25,-300,22847.891,-26324.32,-45032.155,810.22762,212.23235,289.96853,8.56E-05,0.20247701,591.06606,1028.8935
1008,24.871346,16.621,15,200,15007.489,-28274.482,-45594.609,802.29666,169.07418,290.00569,0.000107954,0.20418293,637.97844,988.07207
1015,24.923645,1.617,25,-400,22554.125,-25728.031,-44910.907,817.72796,294.07749,289.9883,6.20E-05,0.20544576,519.27427,1124.1904
1011,24.894117,3.617,15,290,15474.06,-28779.538,-45673.549,814.89219,261.67749,289.8841,6.95E-05,0.20297013,548.42866,1086.1471
1017,24.932158,6.611,25,-400,22303.612,-25655.422,-44903.178,812.6983,225.26262,290.00364,8.08E-05,0.20376368,582.93407,1049.4296
1013,24.904854,16.62,15,290,15523.851,-28816.829,-45681.567,798.02469,132.07509,289.96517,0.000137071,0.20047753,663.8921,936.49174
1023,24.966301,14.617,25,-300,22891.267,-26202.332,-45007.075,805.12629,177.47486,289.99033,0.000102461,0.20282161,621.88274,988.5213
1006,24.860609,3.621,15,200,15100.326,-28277.771,-45606.039,816.19465,274.18424,290.02514,6.66E-05,0.20529921,544.49913,1111.5009
1024,24.973891,20.624,25,-300,22820.508,-26219.641,-45011.968,799.11153,156.82675,289.99449,0.000115902,0.20284701,641.88044,966.33168
1027,24.991662,9.624,25,-150,23380.411,-27071.583,-45179.1,813.7539,218.8287,290.00561,8.32E-05,0.2035498,593.99652,1044.1853
1030,25.016657,1.615,25,0,24042.977,-27886.399,-45339.326,819.94482,283.05736,289.96621,6.46E-05,0.20607126,546.29152,1130.8499
1028,24.997864,16.62,25,-150,23493.477,-27067.677,-45179.512,804.31694,174.9605,289.9571,0.000103898,0.20261289,623.79511,983.11398
1031,25.020635,5.62,25,0,24045.814,-27887.961,-45339.655,818.18396,253.86542,289.98361,7.20E-05,0.20673157,573.2712,1098.2844
1026,24.987127,3.619,25,-150,23495.368,-27062.949,-45178.114,818.24321,258.04527,290.00166,7.08E-05,0.20495679,565.05674,1098.4281
1025,24.983149,1.617,25,-150,23294.316,-27059.208,-45181.362,817.94544,270.62891,290.00356,6.74E-05,0.20519496,548.24325,1104.3426
1020,24.951866,1.616,25,-300,22524.604,-26181.692,-45007.692,821.45137,271.6345,290.00049,6.70E-05,0.2040185,556.94137,1117.3819
1041,25.092086,3.619,25,300,25147.529,-29562.777,-45666.724,825.71837,273.74462,290.00781,6.67E-05,0.20516954,554.29379,1116.6961
1016,24.927623,3.619,25,-400,22195.521,-25648.926,-44890.761,819.11581,269.37458,289.98199,6.77E-05,0.20509033,554.6462,1112.778
1021,24.955845,3.618,25,-300,22825.278,-26282.712,-45021.959,818.8786,258.6243,289.9912,7.04E-05,0.20432602,567.52674,1103.6046
1032,25.025725,13.607,25,0,24047.212,-27885.987,-45337.845,811.81763,218.75524,290.00039,8.31E-05,0.20284188,586.42467,1037.6864
1037,25.063113,9.624,25,150,24771.081,-28766.957,-45510.323,817.74279,233.96903,290.00321,7.83E-05,0.20814972,580.29551,1059.9267
1035,25.0546,1.615,25,150,24736.545,-28765.312,-45503.457,820.03021,280.79227,289.96907,6.51E-05,0.20686334,544.41853,1126.6421
1039,25.077462,25.62,25,150,24725.485,-28730.447,-45503.087,804.06842,154.89042,289.99563,0.00011716,0.2015862,641.40189,961.41629
1043,25.102542,14.618,25,300,25096.094,-29526.555,-45661.379,809.02504,191.50264,289.96682,9.49E-05,0.20244949,619.68448,1016.0327
1045,25.11939,1.616,25,400,25997.498,-30091.022,-45761.618,826.25321,296.04598,289.99459,6.18E-05,0.2079298,529.1388,1140.144
1047,25.127903,6.612,25,400,26049.796,-30175.677,-45776.625,818.8784,217.30482,289.98511,8.38E-05,0.20347301,597.29381,1045.1405
1042,25.096621,8.609,25,300,25133.879,-29590.489,-45672.892,818.60705,235.59339,289.99551,7.72E-05,0.20355894,582.12095,1072.1922
1029,25.006011,25.619,25,-150,23401.544,-27031.784,-45174.372,800.51683,154.81398,289.99677,0.000117434,0.20286334,649.33095,969.32562
1033,25.033034,21.614,25,0,24045.897,-27888.208,-45338.956,804.11353,166.94471,289.9926,0.000108613,0.20135236,637.78494,981.54839
1049,25.139746,15.61,25,400,25621.79,-30042.259,-45758.287,810.60098,168.8358,289.91235,0.00010768,0.20259923,634.50687,980.69515
1051,25.15159,3.618,40,-550,35945.254,-25778.397,-44663.847,825.34819,271.71842,289.93794,6.72E-05,0.20632017,556.80067,1115.7246
1034,25.042568,30.612,25,0,24058.683,-27888.701,-45338.75,797.83853,138.35265,289.97503,0.000131249,0.20162148,657.28684,941.33942
1040,25.088108,1.615,25,300,25371.975,-29568.328,-45662.366,825.54732,289.07161,289.96338,6.30E-05,0.20380849,536.70167,1131.0054
1038,25.069316,16.621,25,150,24743.699,-28654.672,-45487.874,811.20279,178.16783,289.98872,0.000101842,0.20210482,630.74413,998.84173
1054,25.169636,20.624,40,-550,36146.1,-25855.857,-44676.1,803.04111,150.22348,290.05778,0.000120645,0.20088806,653.25402,963.33184
1050,25.147611,1.615,40,-550,36590.265,-25757.469,-44646.661,826.99352,294.24327,289.98034,6.21E-05,0.20652723,536.08662,1140.5801
1036,25.058579,3.618,25,150,24737.326,-28702.817,-45494.699,824.49641,272.25379,289.99887,6.70E-05,0.20439629,555.7718,1118.8545
1053,25.162046,14.618,40,-550,35784.248,-25777.985,-44669.891,812.46103,185.22279,289.97897,9.80E-05,0.2022887,627.84888,1010.9188
1057,25.187407,9.625,40,-400,37091.949,-26754.546,-44869.093,819.44013,232.10785,289.90575,7.89E-05,0.20657225,586.58288,1069.6191
1044,25.110132,20.624,25,300,25259.485,-29565.984,-45667.999,808.32425,157.4685,289.97414,0.000115335,0.20219218,650.1092,975.56757
1055,25.178894,1.615,40,-400,37249.584,-26595.637,-44809.764,825.46124,289.40176,289.97693,6.31E-05,0.20609744,530.76503,1125.7804
1056,25.182873,3.616,40,-400,36503.019,-26525.742,-44810.34,826.9422,266.79011,290.00884,6.86E-05,0.20225989,552.48017,1109.4895
1048,25.133269,10.615,25,400,25848.621,-30123.256,-45768.772,813.78783,211.18454,289.90788,8.61E-05,0.20332979,604.51823,1041.4313
1061,25.21638,3.617,40,-200,37782.557,-27706.603,-45041.406,826.99648,278.12923,290.03478,6.58E-05,0.20688972,557.20305,1131.706
1069,25.27182,30.613,40,0,38648.15,-28906.994,-45267.251,802.66664,138.73838,289.9972,0.000131277,0.2014579,665.43694,951.60347
1067,25.254977,13.608,40,0,38644.409,-28893.138,-45271.897,815.82094,220.84407,290.05483,8.25E-05,0.20413489,597.96557,1054.1859
1046,25.123369,3.618,25,400,25587.911,-30028.897,-45757.917,823.90737,279.42176,289.99318,6.55E-05,0.20710402,542.991,1120.2009
1068,25.262287,21.613,40,0,38644.985,-28891.823,-45273.007,808.49483,161.08272,290.02628,0.00011254,0.20064428,646.94889,979.79858
1052,25.156125,8.611,40,-550,36084.263,-25772.311,-44656.159,817.5696,227.91992,289.9876,7.99E-05,0.20370438,590.13834,1059.4475
1071,25.287831,3.618,40,200,39584.462,-30043.904,-45488.326,825.4969,259.82136,290.01632,7.02E-05,0.20482702,563.56171,1097.3272
1065,25.245908,1.617,40,0,38638.283,-28891.987,-45263.551,825.73645,276.9784,289.99647,6.60E-05,0.2066937,544.83452,1113.9938
1066,25.249887,5.62,40,0,38640.544,-28892.686,-45267.333,821.29383,246.22958,289.99441,7.41E-05,0.20559376,571.76378,1078.4382
1070,25.283852,1.617,40,200,39470.779,-29973.556,-45477.184,827.66926,311.28211,290.00612,5.87E-05,0.20639673,520.09875,1160.3154
1058,25.193609,16.621,40,-400,36761.303,-26719.64,-44843.15,810.81701,178.36852,289.93531,0.000101961,0.20285432,625.41821,993.14744
1059,25.201756,25.619,40,-400,36947.513,-26719.804,-44843.725,806.81908,142.53048,289.99413,0.0001273,0.20096217,656.26365,949.11008
1074,25.306714,25.618,40,200,39519.459,-30062.858,-45495.357,804.22645,157.47091,290.03199,0.000115309,0.20205474,647.21493,972.64366
1060,25.212401,1.617,40,-200,37762.945,-27775.059,-45051.233,824.87681,277.08258,289.99945,6.59E-05,0.20589137,553.73032,1125.6939
1064,25.235263,25.619,40,-200,37706.166,-27796.069,-45055.673,808.43089,157.42117,290.00433,0.000114997,0.20033283,646.55065,972.66147
1077,25.325872,9.625,40,400,40396.688,-31164.614,-45708.785,820.87667,242.89903,290.01809,7.51E-05,0.20527647,573.90776,1074.1124
1062,25.220913,9.629,40,-200,37815.531,-27859.921,-45064.431,821.0678,248.45957,290.00972,7.35E-05,0.20591258,580.96156,1094.4324
1075,25.317359,1.618,40,400,40148.271,-31073.504,-45708.456,822.94234,270.16641,290.00197,6.75E-05,0.20470595,555.07005,1109.5057
1063,25.227117,16.62,40,-200,37712.127,-27803.881,-45056.989,817.64036,208.51574,290.06341,8.73E-05,0.20357256,613.50174,1044.468
1079,25.340221,25.619,40,400,40557.859,-31187.228,-45710.964,805.46475,141.95778,290.0207,0.000128312,0.20374159,658.63774,950.31176
1076,25.321338,3.617,40,400,40498.653,-31126.542,-45699.863,826.40578,264.64804,290.01934,6.89E-05,0.20556242,569.18511,1114.8957
1072,25.292365,9.624,40,200,39525.009,-30001.802,-45484.462,823.94634,255.06593,290.00617,7.15E-05,0.20436113,570.69322,1098.1452
1083,25.365301,14.618,40,550,40965.801,-31861.759,-45846.973,814.18885,173.10669,289.97847,0.00010536,0.2053205,645.51157,1002.6399
1089,25.405011,25.618,65,-810,58820.004,-25849.115,-44237.855,805.95489,134.67581,290.00782,0.000134781,0.20144255,664.32851,941.96442
1078,25.332075,16.62,40,400,40508.973,-31144.756,-45703.07,811.4422,194.04374,290.01486,9.38E-05,0.2038844,621.64221,1021.8224
1090,25.415657,1.616,65,-600,60070.396,-27044.777,-44465.55,822.40019,254.69107,290.00941,7.18E-05,0.2067508,574.61466,1101.1429
1086,25.386129,3.615,65,-810,58955.026,-25982.121,-44249.49,826.8566,269.15438,290.00349,6.79E-05,0.20605974,553.24487,1106.8258
1081,25.354845,3.619,40,550,40962.06,-31850.535,-45845.205,827.42751,269.85203,290.02094,6.78E-05,0.20803039,562.91423,1116.9949
1088,25.396865,16.62,65,-810,59152.872,-25693.412,-44202.373,812.4044,177.97512,290.01539,0.000102306,0.20345352,630.37198,995.30479
1094,25.438519,25.617,65,-600,59988.042,-27172.521,-44493.179,804.31563,142.72966,289.99176,0.000127267,0.20216607,655.12254,949.68554
1096,25.453143,3.618,65,-300,61888.917,-28866.414,-44813.629,825.25238,287.68333,289.99543,6.36E-05,0.20733752,543.88764,1136.4558
1073,25.298568,16.622,40,200,39469.915,-30001.596,-45495.974,811.86998,200.8676,290.02216,9.05E-05,0.20265914,603.64845,1017.8162
1093,25.430372,16.621,65,-600,60467.938,-27398.858,-44529.566,806.38647,163.87961,289.98003,0.000110953,0.20240752,638.39886,975.58094
1097,25.457677,9.625,65,-300,61487.592,-28832.987,-44814.822,813.90364,207.33209,289.99881,8.79E-05,0.20439046,610.93604,1040.6195
1095,25.449164,1.616,65,-300,61518.223,-28898.73,-44828.965,825.03235,275.77544,290.00495,6.63E-05,0.20631756,545.67702,1115.3836
1092,25.42417,9.624,65,-600,60456.672,-27188.309,-44487.258,815.67085,200.11503,290.02254,9.10E-05,0.20398473,611.91422,1026.7524
1085,25.382151,1.613,65,-810,59696.577,-25783.824,-44194.15,824.48731,264.2558,289.9218,6.92E-05,0.20679124,555.53343,1099.3454
1084,25.372891,20.625,40,550,40684.986,-31905.958,-45859.759,806.44041,141.46815,289.98934,0.00013147,0.20332078,656.49406,953.21301
1100,25.482671,1.616,65,0,62854.464,-30530.458,-45144.605,821.8806,287.18593,290.00127,6.37E-05,0.20709875,542.48376,1137.5162
1080,25.350867,1.615,40,550,41067.273,-32119.92,-45898.037,826.4053,280.73504,290.02399,6.52E-05,0.2067082,542.28672,1119.0163
1098,25.46388,16.619,65,-300,61764.667,-28888.205,-44818.851,807.8913,170.57072,289.99034,0.0001068,0.20396191,634.20698,987.45968
1103,25.499049,21.615,65,0,62852.819,-30531.938,-45145.468,804.10519,164.01138,290.013,0.000110757,0.20212133,640.77194,979.46039
1107,25.529126,9.629,65,300,63937.971,-32011.294,-45433.808,814.98827,221.17491,290.00465,8.22E-05,0.20344112,586.27389,1042.0594
1082,25.359379,8.613,40,550,40690.249,-31943.29,-45869.997,819.49186,216.18766,289.99561,8.42E-05,0.20363541,603.00844,1052.234
1087,25.390663,9.624,65,-810,59757.962,-25924.848,-44225.15,819.4602,224.60247,290.00709,8.11E-05,0.20340338,591.29098,1051.9514
1108,25.53533,16.622,65,300,63983.856,-32056.562,-45443.84,809.78983,187.00414,290.00421,9.75E-05,0.20482434,626.15201,1012.252
1114,25.576983,25.621,65,600,65069.378,-33525.27,-45733.413,796.40764,137.42396,289.99619,0.000132128,0.20172707,656.31302,938.71728
1101,25.48665,5.62,65,0,62852.819,-30537.858,-45139.959,822.28025,272.1714,289.98163,6.71E-05,0.20592347,543.98448,1104.2579
1111,25.558101,3.62,65,600,64972.346,-33770.726,-45783.614,822.62305,281.09929,289.98296,6.51E-05,0.20704191,551.26906,1132.4986
1110,25.554122,1.618,65,600,65387.814,-33715.221,-45761.864,821.55518,296.41314,289.9894,6.17E-05,0.20646792,524.51654,1139.5744
1091,25.419636,3.618,65,-600,60673.924,-27251.873,-44495.07,823.20872,263.80231,290.01489,6.94E-05,0.20741352,559.51228,1106.5685
1102,25.491741,13.605,65,0,62855.204,-30530.992,-45142.179,809.83129,198.199,290.00846,9.18E-05,0.20315395,606.44272,1014.4159
1112,25.562634,9.627,65,600,65416.102,-33705.147,-45758.452,813.39116,226.09869,289.99398,8.04E-05,0.20354831,587.33855,1056.7423
1113,25.568838,16.622,65,600,65404.548,-33538.385,-45726.3,805.96468,180.18722,290.00286,0.000100868,0.20285408,622.13068,994.53599
1099,25.472026,25.617,65,-300,61586.679,-28861.85,-44817.247,804.07104,138.64249,289.98398,0.000131378,0.20438937,661.47848,946.99626
1122,25.629649,9.626,90,-1070,82164.266,-26346.729,-43891.667,813.50773,221.56636,290.06276,8.26E-05,0.20622994,598.07193,1055.1604
1116,25.591608,3.617,65,810,66608.976,-35289.019,-46070.309,817.02276,256.6838,289.99445,7.12E-05,0.20680806,568.54123,1098.6305
1117,25.596141,9.626,65,810,66407.923,-34955.289,-46002.099,814.69927,222.52088,290.01245,8.19E-05,0.20437695,596.64554,1054.4555
1123,25.635853,16.62,90,-1070,83166.245,-26074.548,-43820.784,803.37371,169.69151,290.02695,0.000106709,0.20016126,622.87918,971.82789
1120,25.621136,1.62,90,-1070,83364.462,-27142.59,-44040.421,823.70244,311.27033,290.04003,5.87E-05,0.20600995,508.7732,1150.5399
1118,25.602344,16.625,65,810,65621.308,-34418.903,-45908.316,803.80618,176.08553,290.00004,0.000103362,0.20349147,626.67955,990.60328
1109,25.543476,25.622,65,300,64029.493,-31992.669,-45428.545,799.82694,140.42715,289.9922,0.000129219,0.20160508,658.31036,948.42702
1105,25.520615,1.617,65,300,64028.63,-32212.675,-45471.921,821.01179,275.57442,289.99599,6.61E-05,0.20433459,542.82666,1114.0117
1126,25.658622,3.618,90,-700,83876.923,-28167.296,-44254.63,818.80963,263.22433,289.9929,6.95E-05,0.20658975,560.96674,1104.6393
1128,25.669359,16.621,90,-700,83832.025,-28190.197,-44252.41,807.80121,184.75597,289.98601,9.87E-05,0.20452568,621.34469,1000.827
1104,25.508583,30.611,65,0,62857.342,-30540.366,-45141.974,800.30908,148.22149,289.98587,0.000122355,0.20121355,646.31074,953.59835
1106,25.524592,3.622,65,300,63884.357,-31928.817,-45421.227,823.91075,277.53273,289.97965,6.59E-05,0.20655707,543.59614,1118.2725
1129,25.677506,25.619,90,-700,83926.754,-28317.078,-44273.337,796.92668,137.05791,290.03852,0.000132699,0.20291789,661.52881,944.36007
1124,25.643999,25.618,90,-1070,82859.484,-26504.034,-43914.65,796.21555,128.59944,289.98244,0.000141172,0.20171264,662.39644,926.49245
1134,25.711014,25.615,90,-300,85422.489,-30238.172,-44652.047,798.58953,153.44736,289.87904,0.000118505,0.20312462,645.84685,961.99153
1130,25.688151,1.617,90,-300,85836.767,-30679.006,-44731.235,818.10091,260.17429,289.96584,7.00E-05,0.20400627,554.21976,1093.6489
1115,25.58763,1.616,65,810,66452.039,-34916.682,-45998.358,817.036,298.79238,289.98677,6.13E-05,0.20741945,514.70944,1130.1592
1125,25.654644,1.617,90,-700,84117.406,-28276.456,-44262.031,819.55821,303.03072,289.97734,6.04E-05,0.2075223,511.82107,1136.1284
1136,25.725637,5.62,90,0,86900.092,-32160.459,-45026.111,813.61408,232.11503,289.88405,7.86E-05,0.20476303,575.83856,1052.5352
1119,25.61049,25.622,65,810,65820.675,-34683.149,-45958.312,798.89412,124.77439,290.0002,0.000145709,0.20305251,669.12722,926.0546
1133,25.702867,16.62,90,-300,85612.4,-30468.621,-44693.615,803.86371,199.9941,290.00137,9.11E-05,0.20432947,599.01248,1010.5633
1137,25.730728,13.605,90,0,86900.421,-32158.65,-45021.383,805.15299,209.10211,290.0102,8.74E-05,0.20566309,598.31375,1029.4135
1127,25.663157,9.624,90,-700,83826.228,-28359.221,-44284.397,814.14947,241.61973,289.9853,7.55E-05,0.20563004,567.53932,1066.0869
1140,25.759602,1.616,90,300,88200.982,-33792.105,-45342.491,817.52283,312.37258,289.93778,5.87E-05,0.20816228,513.52441,1160.6978
1121,25.625115,3.618,90,-1070,82806.075,-26194.028,-43854.129,818.94303,265.50239,289.99099,6.87E-05,0.20541756,549.90764,1097.6681
1141,25.763581,3.619,90,300,88238.356,-33952.865,-45373.41,814.76452,252.31931,289.97553,7.26E-05,0.20814635,572.64737,1093.9385
1146,25.797089,3.615,90,700,89980.127,-36549.397,-45882.537,814.19603,252.6029,289.97661,7.23E-05,0.20587759,557.00429,1078.1573
1145,25.793109,1.62,90,700,89567.041,-36076.616,-45795.044,818.35405,304.74978,289.99826,6.01E-05,0.20749242,829.89095,829.99794
1143,25.774318,16.62,90,300,88173.27,-33876.144,-45355.36,800.47696,189.38154,289.99128,9.62E-05,0.20414047,613.31494,1005.8568
1147,25.801623,9.624,90,700,89905.256,-35978.598,-45768.278,810.2441,244.93813,289.9724,7.45E-05,0.20525981,568.39266,1073.5568
1131,25.69213,3.618,90,-300,85524.126,-30455.176,-44687.817,817.68451,253.63537,289.9795,7.20E-05,0.20549148,560.17039,1083.6074
1144,25.782464,25.619,90,300,88103.374,-33742.767,-45331.637,797.34825,145.29838,289.99249,0.000125321,0.20389474,654.37126,954.15399
1132,25.696664,9.625,90,-300,85623.255,-30604.3,-44721.737,813.34308,253.18985,290.00826,7.21E-05,0.2056252,566.63271,1089.9936
1148,25.807825,16.621,90,700,89896.622,-36235.567,-45819.014,802.07739,187.75348,289.96376,9.72E-05,0.20500614,608.47963,994.64158
1151,25.830596,3.617,90,1070,91339.855,-38232.727,-46210.676,814.39681,229.52337,289.96838,7.95E-05,0.20577334,583.40515,1059.6555
1135,25.721657,1.619,90,0,86900.051,-32162.597,-45015.956,813.33625,261.1254,289.96779,7.01E-05,0.20757011,560.44992,1100.439
1139,25.747569,30.616,90,0,86892.897,-32168.147,-45018.094,793.45889,127.64459,289.98194,0.000142287,0.20201636,660.09075,922.64662
1138,25.738036,21.614,90,0,86894.007,-32161.528,-45023.11,797.20168,187.00142,289.96099,9.72E-05,0.20240529,612.20332,997.9381
1152,25.83513,9.625,90,1070,91483.801,-38023.575,-46166.148,808.71493,233.16005,289.95235,7.81E-05,0.20431772,569.48572,1050.9991
1142,25.768115,9.624,90,300,88230.708,-33868.538,-45356.388,805.26004,223.52522,289.96091,8.14E-05,0.20385348,576.15961,1038.7192
1155,25.860124,1.617,120,-1380,106991.09,-26598.024,-43406.304,815.32391,281.82527,289.96856,6.50E-05,0.20733568,541.83154,1123.5422
1157,25.868637,9.623,120,-1380,106692.09,-26778.107,-43429.164,804.75528,215.74501,289.95617,8.47E-05,0.20558889,587.9999,1030.9496
1149,25.815971,25.619,90,700,89795.067,-36064.446,-45784.108,793.9929,129.53313,289.97483,0.000140043,0.20101965,660.60305,927.10402
1164,25.916493,25.62,120,-1000,107374.18,-28520.721,-43786.906,795.50338,149.81078,289.97336,0.000121197,0.20152643,636.47099,945.18558
1158,25.874839,16.621,120,-1380,106598.47,-26645.635,-43419.42,802.36867,182.98511,289.96388,9.92E-05,0.20142172,609.19986,985.63853
1163,25.908347,16.62,120,-1000,107374.18,-28627.249,-43806.805,799.48903,179.65536,289.963,0.000101436,0.20414792,614.83358,984.22702
1168,25.941854,16.621,120,-500,107374.18,-31363.323,-44338.052,800.52055,172.30892,289.96281,0.000105618,0.20345521,624.63442,979.02215
1150,25.826617,1.618,90,1070,91478.126,-39043.103,-46375.383,815.60388,267.21109,289.98007,6.84E-05,0.20646577,558.71839,1111.4129
1161,25.89761,3.618,120,-1000,107374.18,-28672.805,-43805.572,812.65788,236.05934,289.95288,7.74E-05,0.20635718,573.83385,1064.0449
1166,25.931117,3.618,120,-500,107374.18,-31366.448,-44335.421,816.29652,288.7045,289.96261,6.33E-05,0.20645483,533.10498,1130.6627
1169,25.95,25.618,120,-500,107374.18,-31386.018,-44347.426,791.31011,136.54149,289.95637,0.000133359,0.20364253,655.12902,937.92148
1172,25.969714,13.608,120,0,107374.18,-34079.457,-44867.038,797.89881,193.66502,289.95614,9.43E-05,0.20526429,599.62068,997.62174
1153,25.841332,16.623,90,1070,91313.295,-38187.665,-46201.548,797.63374,153.43392,289.96763,0.000118324,0.20204896,636.96749,954.19412
1171,25.964624,5.62,120,0,107374.18,-34077.73,-44866.092,811.88923,243.22384,289.96974,7.52E-05,0.20644074,571.9347,1074.5501
1159,25.882986,25.618,120,-1380,106907,-26301.174,-43347.551,793.49041,138.63829,289.96203,0.000131014,0.20213715,651.37083,937.15442
1174,25.986557,30.613,120,0,107374.18,-34090.106,-44869.422,790.42537,141.39499,289.97126,0.000128105,0.20057709,646.23923,937.80117
1177,26.007103,9.622,120,500,107374.18,-36965.768,-45427.887,803.02297,217.19421,289.97591,8.39E-05,0.2042072,580.41927,1027.8333
1154,25.849479,25.615,90,1070,91656.649,-38616.74,-46283.285,792.67561,114.30413,289.96112,0.000158714,0.2017148,673.72485,910.29535
1176,26.002568,3.622,120,500,107374.18,-36745.145,-45384.429,810.00607,266.70476,289.98046,6.85E-05,0.20624126,543.77602,1096.5977
1156,25.864102,3.62,120,-1380,106853.39,-27417.937,-43568.38,811.57222,223.22178,289.96011,8.17E-05,0.20442474,592.52953,1055.3493
1170,25.960646,1.618,120,0,107374.18,-34078.183,-44867.942,809.81894,256.1469,289.95911,7.12E-05,0.20559169,548.0119,1075.5942
1165,25.927139,1.615,120,-500,107374.18,-30802.68,-44232.058,812.16485,246.70061,289.97187,7.41E-05,0.20621512,567.14073,1075.0007
1160,25.893632,1.615,120,-1000,107374.18,-27182.842,-43528.087,812.73031,237.03459,289.95578,7.69E-05,0.20556772,580.00828,1069.7695
1181,26.036075,3.619,120,1000,107374.18,-39466.504,-45902.807,811.38171,267.11089,289.96614,6.84E-05,0.20573594,541.40188,1090.2042
1184,26.054958,25.619,120,1000,107374.18,-39685.565,-45957.572,789.22948,132.998,289.97231,0.000136607,0.202492,653.12018,927.45558
1183,26.046813,16.62,120,1000,107374.18,-39306.403,-45883.565,797.75831,171.95166,289.97206,0.000105697,0.20274087,617.8034,972.36832
1189,26.088466,25.619,120,1380,107374.18,-42751.511,-46554.521,790.46206,115.92143,289.96597,0.000156358,0.20063509,672.32078,911.4469
1162,25.902144,9.625,120,-1000,107374.18,-28570.264,-43796.897,804.02262,190.17909,289.96768,9.60E-05,0.20521064,608.19227,1000.434
1167,25.935652,9.624,120,-500,107374.18,-31040.571,-44278.929,806.57491,207.60707,289.95657,8.78E-05,0.20434739,592.32527,1019.5232
1187,26.074117,9.624,120,1380,107374.18,-42201.186,-46433.519,801.9453,201.99984,289.96102,9.00E-05,0.20297265,594.97182,1010.4827
1186,26.069583,3.617,120,1380,107374.18,-42171.172,-46439.152,810.05753,246.38792,289.97346,7.43E-05,0.20704689,570.35792,1080.339
1180,26.032097,1.616,120,1000,107374.18,-39956.348,-46010.98,811.75928,268.54942,289.96778,6.83E-05,0.2083728,543.27537,1095.2297
1178,26.013305,16.621,120,500,107374.18,-36822.647,-45400.176,798.43785,181.5946,289.9717,1.00E-04,0.20205915,615.78544,990.28526
1192,26.107624,8.614,40,-550,35938.552,-25734.239,-44653.075,805.80556,224.76239,289.96324,8.11E-05,0.20436395,584.42225,1049.2848
1179,26.021451,25.618,120,500,107374.18,-37443.935,-45517.23,792.94854,158.24442,289.96155,0.000114834,0.20282209,631.38909,959.34829
1188,26.08032,16.621,120,1380,107374.18,-41650.533,-46327.155,794.70099,158.33736,289.96337,0.000114791,0.20307189,635.12269,962.86721
1193,26.113546,14.619,40,-550,35644.539,-25838.877,-44679.512,801.10581,182.43294,289.9636,9.96E-05,0.2028544,617.69546,993.9005
1175,25.99859,1.617,120,500,107374.18,-37021.026,-45434.425,811.04904,266.63958,289.97408,6.85E-05,0.20623037,542.04109,1093.9791
1173,25.977023,21.615,120,0,107374.18,-34082.664,-44869.505,794.58367,159.57572,289.94852,0.000114256,0.20467779,628.06402,956.69355
1194,26.121136,20.623,40,-550,35828.323,-25681.818,-44645.017,794.67609,141.96261,289.96786,0.000128,0.20230786,652.49578,945.46382
1199,26.153256,25.62,40,-400,36636.272,-26789.617,-44861.816,794.59898,130.47236,289.97298,0.000139296,0.20226009,659.20716,926.76254
1203,26.178617,16.621,40,-200,37509.472,-27761.862,-45049.095,800.10291,189.94258,289.97637,9.57E-05,0.20230449,607.79634,998.23396
1196,26.134373,3.616,40,-400,36676.688,-26538.899,-44807.133,812.45786,256.30458,289.96269,7.12E-05,0.20526635,552.50285,1080.5174
1198,26.14511,16.62,40,-400,36546.601,-26645.551,-44833.241,800.38612,172.15116,289.97344,0.000105297,0.2012747,629.41617,984.2202
1201,26.16788,3.618,40,-200,37486.735,-27749.239,-45048.355,813.39626,254.27872,289.96792,7.20E-05,0.20455616,564.46842,1091.8851
1191,26.103089,3.619,40,-550,36129.86,-25888.584,-44681.033,815.26197,289.804,289.97288,6.29E-05,0.20503619,534.08,1133.1321
1185,26.065604,1.618,120,1380,107374.18,-41747.606,-46360.828,805.52504,260.40246,289.97302,7.01E-05,0.20530706,540.47546,1076.8781
1182,26.04061,9.624,120,1000,107374.18,-39587.629,-45927.928,805.53532,209.39654,289.97466,8.69E-05,0.20347623,597.76392,1031.0038
1195,26.130394,1.616,40,-400,36705.428,-26669.274,-44834.351,814.69761,293.89233,289.96718,6.22E-05,0.20671624,530.23322,1137.1607
1190,26.099111,1.615,40,-550,35937.318,-25662.781,-44636.835,811.44944,278.67658,289.97211,6.55E-05,0.20551394,531.97032,1106.0398
1206,26.201387,5.619,40,0,38405.243,-28882.777,-45267.786,809.95544,240.28586,289.96131,7.58E-05,0.20424174,574.48679,1070.1597
1212,26.243865,9.624,40,200,39218.867,-30025.073,-45490.917,805.23789,221.40768,289.97733,8.22E-05,0.2045172,585.68459,1042.3861
1200,26.163902,1.616,40,-200,37566.58,-27782.912,-45051.356,817.08677,299.38075,289.96597,6.12E-05,0.20761105,515.79241,1131.0561
1207,26.206478,13.606,40,0,38411.123,-28886.478,-45267.333,803.57794,198.15547,289.97065,9.17E-05,0.20230267,606.83147,1016.6029
1209,26.223319,30.614,40,0,38427.075,-28885.779,-45266.182,788.18554,127.32285,289.97846,0.000141897,0.19889703,658.8865,922.1135
1208,26.213786,21.617,40,0,38420.62,-28883.682,-45265.277,797.80287,178.481,289.96827,0.000101681,0.20174153,612.49682,978.78601
1202,26.172414,9.625,40,-200,37584.671,-27819.217,-45059.99,806.30259,240.97587,289.95577,7.57E-05,0.20507384,559.92148,1055.3714
1197,26.138907,9.624,40,-400,36649.347,-26595.637,-44820.989,806.08353,228.75244,289.96862,7.94E-05,0.20169847,581.233,1054.8781
1213,26.250069,16.617,40,200,39228.858,-29971.624,-45481.008,798.8944,177.24552,289.96985,0.000102537,0.20260089,624.04641,989.52935
1218,26.283575,16.621,40,400,40395.249,-31166.506,-45708.004,792.64609,159.2564,289.97095,0.00011404,0.2021195,633.81658,961.42584
1205,26.197408,1.617,40,0,38402.119,-28886.313,-45268.649,815.63457,317.1257,289.96308,5.78E-05,0.2090123,496.56836,1149.8862
1216,26.272838,3.617,40,400,40594.78,-31120.745,-45694.107,809.45096,258.2642,289.96541,7.06E-05,0.20475002,555.57104,1088.7219
1210,26.235351,1.619,40,200,39183.179,-29927.713,-45474.265,817.221,279.72385,289.98599,6.55E-05,0.20734391,538.00843,1109.7188
1224,26.324391,20.626,40,550,40809.647,-31834.788,-45841.915,794.21575,122.41557,289.96922,0.000148039,0.20075171,671.79939,923.91778
1219,26.291721,25.619,40,400,40383.613,-31087.236,-45690.324,790.36502,119.28247,289.9768,0.000152414,0.20330703,669.38504,916.0998
1225,26.33365,1.616,65,-810,59234.567,-26150.857,-44293.812,813.07773,271.74663,289.97464,6.73E-05,0.20713469,542.6136,1106.1945
1227,26.342163,9.623,65,-810,59565.543,-26019.783,-44258.083,806.20886,206.46833,289.98065,8.81E-05,0.20321952,596.84215,1022.2185
1222,26.310879,8.613,40,550,40616.036,-31921.869,-45865.392,806.23541,235.22207,289.96442,7.75E-05,0.20464652,565.60359,1050.6287
1204,26.186763,25.617,40,-200,37516.42,-27799.852,-45057.359,793.96655,142.12435,289.97258,0.000127569,0.20103714,651.23463,943.60375
1223,26.316801,14.618,40,550,41100.124,-32525.19,-45978.869,801.65499,173.54633,289.96875,0.000104686,0.20206919,619.28571,975.09813
1226,26.337628,3.618,65,-810,59056.128,-26008.353,-44266.635,810.45151,217.29557,289.96507,8.37E-05,0.2034827,588.5967,1037.4235
1228,26.348365,16.62,65,-810,58528.745,-25915.844,-44256.069,799.17209,165.77672,289.98795,0.000109797,0.2037093,635.91889,978.29323
1211,26.239331,3.619,40,200,39402.034,-30004.886,-45483.68,816.89378,298.8759,289.97536,6.09E-05,0.20394602,518.21316,1133.3424
1233,26.381872,16.621,65,-600,60023.648,-27203.439,-44498.935,800.86081,173.90233,289.9756,0.000104426,0.20221868,627.1018,985.39315
1215,26.26886,1.616,40,400,40038.7,-31104.669,-45702.453,812.80087,285.75253,289.9833,6.38E-05,0.20489643,536.7409,1126.7945
1220,26.302367,1.615,40,550,40569.453,-31898.598,-45860.54,815.41288,302.97747,289.96308,6.02E-05,0.2051825,507.55017,1132.5407
1234,26.390019,25.618,65,-600,59870.33,-27218.734,-44507.158,785.99717,122.07954,289.9667,0.000147817,0.19704629,662.20616,913.90495
1217,26.277373,9.624,40,400,40141.652,-31206.881,-45720.626,803.99352,221.32174,289.98352,8.25E-05,0.20501729,577.02685,1032.4681
1214,26.258214,25.618,40,200,39207.725,-29946.338,-45474.265,791.47006,142.43602,289.97968,0.000127151,0.20046499,644.42281,939.82971
1238,26.41538,16.619,65,-300,61450.095,-28817.199,-44809.888,797.56642,188.9782,289.96931,9.62E-05,0.20267133,609.79037,1000.6137
1230,26.367157,1.616,65,-600,59743.572,-27132.228,-44489.191,812.49234,277.20105,289.97843,6.59E-05,0.20626257,541.91941,1113.8382
1221,26.306345,3.619,40,550,41041.494,-32317.888,-45938.782,811.6694,255.85765,289.97748,7.13E-05,0.20511661,551.67763,1080.2012
1241,26.43815,5.621,65,0,62659.578,-30542.34,-45149.374,808.48117,235.75258,289.96084,7.73E-05,0.20437951,575.20253,1060.2116
1236,26.404643,3.616,65,-300,61467.61,-28788.049,-44804.008,813.27562,245.95999,289.96911,7.42E-05,0.20536057,563.33101,1069.7094
1242,26.443241,13.605,65,0,62662.374,-30546.287,-45148.182,800.98931,211.91359,289.97405,8.58E-05,0.20268703,590.57907,1026.7644
1237,26.409177,9.627,65,-300,61236.749,-28885.573,-44827.978,803.39999,202.50378,289.97371,8.99E-05,0.20381626,605.30735,1023.0563
1229,26.356511,25.619,65,-810,58783.863,-25927.274,-44253.89,791.747,110.72283,289.97394,0.000163906,0.20147032,674.54771,902.523
1232,26.375669,9.625,65,-600,59841.672,-27237.606,-44508.967,806.12009,224.13255,289.96615,8.14E-05,0.20498919,583.67329,1045.5893
1248,26.486831,16.621,65,300,63925.595,-32186.074,-45466.905,799.35281,195.64983,289.99108,9.28E-05,0.20203306,596.55834,998.34065
1235,26.400664,1.618,65,-300,61272.067,-28886.396,-44828.924,807.20755,249.91045,289.9651,7.29E-05,0.20435566,553.36721,1067.4914
1246,26.476093,3.619,65,300,63833.662,-32237.467,-45481.09,812.24196,258.59965,289.96551,7.06E-05,0.20520401,558.35163,1091.7393
1244,26.460083,30.612,65,0,62668.377,-30542.258,-45147.976,787.84991,130.50924,289.96936,0.000139233,0.20249729,657.34939,927.82232
1250,26.505623,1.615,65,600,65421.817,-33870.183,-45792.701,811.86895,271.69296,289.99288,6.71E-05,0.20498863,548.22755,1110.3886
1249,26.494977,25.617,65,300,64230.217,-32236.892,-45473.402,791.21417,145.79152,289.9953,0.000124801,0.20355238,647.59861,949.53271
1247,26.480628,9.624,65,300,63756.448,-32182.291,-45469.002,806.47275,236.30029,289.97714,7.73E-05,0.20560772,569.69531,1059.0421
1231,26.371134,3.621,65,-600,60397.22,-27340.927,-44519.123,809.57884,234.3358,289.9764,7.79E-05,0.20556045,580.97521,1065.8935
1256,26.543108,3.617,65,810,65711.514,-35111.073,-46046.545,812.47876,250.30976,289.97663,7.31E-05,0.20492822,564.37166,1081.4061
1254,26.528484,25.619,65,600,65609.302,-33968.077,-45812.436,789.26031,128.80178,289.98836,0.000140834,0.20131032,659.78579,926.46673
1240,26.434171,1.617,65,0,62661.511,-30538.64,-45146.126,811.65588,262.5526,289.95625,6.96E-05,0.20606022,557.62928,1100.3808
1239,26.423526,25.617,65,-300,61149.297,-28838.99,-44818.275,793.53925,151.40346,289.96209,0.000119498,0.20004466,635.77642,948.30439
1253,26.520338,16.619,65,600,65335.023,-34002.943,-45821.111,797.24362,165.86591,290.00263,0.000109678,0.20330087,626.54912,969.40038
1252,26.514135,9.625,65,600,65518.848,-33984.811,-45814.985,806.02028,213.92187,289.99479,8.53E-05,0.20555128,589.13483,1031.9763
1243,26.450549,21.613,65,0,62667.76,-30547.438,-45149.004,793.93551,161.89529,289.96152,0.00011218,0.20235933,626.23175,959.1925
1259,26.561991,25.619,65,810,66158.642,-35128.958,-46042.187,789.45489,126.71878,289.99987,0.000143245,0.20194637,656.56512,918.74801
1245,26.472115,1.616,65,300,63975.674,-32307.897,-45492.767,809.2977,273.40901,289.9652,6.66E-05,0.20453056,540.05329,1104.7144
1262,26.58115,9.624,90,-1070,81929.662,-26058.842,-43838.176,804.84494,203.52272,289.99581,8.95E-05,0.20402664,594.51634,1012.2715
1255,26.539129,1.617,65,810,66681.503,-34941.433,-45994.575,811.31715,267.61912,289.97777,6.85E-05,0.20781191,548.52641,1099.2615
1268,26.62086,16.619,90,-700,83929.715,-28220.417,-44249.326,795.16899,165.05429,289.97535,0.000110121,0.20252454,623.37418,962.58542
1258,26.553845,16.62,65,810,65719.038,-35071.438,-46038.98,793.31591,157.78422,289.98909,0.000114863,0.20076801,627.97629,952.83179
1265,26.606145,1.614,90,-700,83620.445,-28045.267,-44219.106,814.01869,264.66458,289.99561,6.90E-05,0.20588047,553.94635,1098.5991
1267,26.614657,9.624,90,-700,83117.235,-28330.399,-44289.906,799.40681,207.2048,289.96768,8.79E-05,0.20412373,596.7917,1024.7134
1266,26.610122,3.619,90,-700,83696.097,-28391.331,-44291.674,814.36212,277.4378,289.98968,6.60E-05,0.20798362,538.26026,1114.6286
1251,26.509601,3.617,65,600,65260.892,-33903.239,-45802.897,810.88343,253.59995,289.99763,7.19E-05,0.20486295,555.24477,1081.5835
1276,26.677137,5.62,90,0,86749.527,-32171.642,-45025.824,813.63064,263.53587,289.97422,6.92E-05,0.20576249,549.69892,1089.5738
1257,26.547643,9.623,65,810,66401.838,-35138.867,-46039.514,804.27624,205.07873,289.97574,8.90E-05,0.20532104,603.54382,1026.9511
1274,26.662513,25.619,90,-300,85348.44,-30425.039,-44685.967,792.08781,135.54506,289.98217,0.000133915,0.20140923,649.14367,927.27047
1271,26.64363,3.617,90,-300,85419.405,-30518.164,-44705.168,811.79977,240.45347,289.98291,7.58E-05,0.20492571,564.53067,1060.4188
1261,26.576615,3.618,90,-1070,82484.923,-26355.075,-43886.568,815.45696,268.09638,290.00066,6.82E-05,0.2068472,548.2976,1097.9246
1279,26.69907,30.613,90,0,86743.607,-32177.234,-45026.81,788.0856,137.68625,289.95618,0.000131741,0.20108177,650.81292,934.48001
1277,26.682228,13.605,90,0,86750.062,-32174.849,-45026.852,798.8497,190.02293,289.97528,9.56E-05,0.20148857,602.96579,992.37764
1273,26.654367,16.621,90,-300,85426.518,-30515.985,-44703.523,798.11726,173.51168,289.97963,0.000104868,0.2033623,619.59981,978.19817
1280,26.711103,1.615,90,300,88173.394,-33900.114,-45361.322,807.33756,257.36766,289.96691,7.09E-05,0.20638149,555.10913,1088.9111
1275,26.673159,1.616,90,0,86746.567,-32180.235,-45025.166,811.15168,290.39483,289.97012,6.30E-05,0.20773487,529.8514,1130.9769
1283,26.725818,16.621,90,300,87943.23,-33866.523,-45358.156,799.45675,179.03579,289.97035,0.000101385,0.20175585,613.0624,981.9578
1263,26.587353,16.62,90,-1070,83031.264,-26313.179,-43866.093,795.87109,158.58166,289.98398,0.000114649,0.20300815,638.59346,965.30553
1286,26.748589,3.616,90,700,89854.972,-36220.765,-45815.067,809.10015,257.09157,289.97898,7.10E-05,0.20571235,552.43019,1080.489
1284,26.733964,25.62,90,300,88071.88,-33828.738,-45350.591,791.51373,149.04833,289.97079,0.000122099,0.20312954,644.54926,950.80427
1269,26.629006,25.619,90,-700,84302.302,-28372.994,-44274.036,790.27714,127.26384,289.96704,0.000142617,0.201629,662.73959,925.2402
1264,26.595499,25.617,90,-1070,82647.699,-25990.797,-43810.752,789.68416,116.02121,289.97833,0.000156213,0.20117103,668.54526,907.82848
1260,26.572637,1.616,90,-1070,82127.138,-26410.005,-43905.029,811.06187,264.64793,290.00196,6.90E-05,0.20577362,546.71142,1096.2482
1270,26.639652,1.615,90,-300,85602.862,-30410.526,-44678.854,815.58739,292.46274,289.96688,6.24E-05,0.20548513,525.18907,1127.8311
1272,26.648164,9.625,90,-300,85394.818,-30566.063,-44714.83,808.28859,223.60559,289.97288,8.20E-05,0.20812042,591.33534,1053.3616
1292,26.78663,9.625,90,1070,91596.457,-38237.126,-46205.865,803.52207,202.2208,289.97182,9.02E-05,0.20465856,602.46766,1017.9869
1288,26.759325,16.621,90,700,89406.238,-35982.586,-45775.679,794.72134,171.85717,289.97984,0.000105838,0.20310681,620.96924,975.38429
1281,26.715081,3.618,90,300,87899.688,-33818.049,-45351.043,810.72348,267.85974,289.97121,6.82E-05,0.20589685,542.84099,1099.2802
1293,26.792833,16.617,90,1070,90967.761,-38392.458,-46251.955,793.8924,137.2403,289.96538,0.000132473,0.20260076,658.25796,941.06528
1290,26.778117,1.614,90,1070,91079.225,-38247.734,-46218.652,809.97724,262.90019,289.97836,6.96E-05,0.20669459,551.23126,1093.9304
1282,26.719615,9.625,90,300,88183.22,-33800.863,-45340.518,803.55504,214.56474,289.96569,8.50E-05,0.20461624,593.21786,1037.469
1299,26.834486,25.619,120,-1380,107145.89,-26734.977,-43439.854,788.71093,115.34854,289.98411,0.000157602,0.20263479,670.46941,907.6518
1294,26.800978,25.619,90,1070,90746.19,-37955.447,-46165.326,792.13409,104.05444,289.97706,0.000174583,0.20218578,685.66178,900.63115
1278,26.689536,21.615,90,0,86752.159,-32173.616,-45027.222,794.49421,162.11073,289.9824,0.000112031,0.20236142,630.75676,965.76849
1296,26.815603,3.617,120,-1380,106120.38,-25243.37,-43157.682,812.5558,259.30822,289.98808,7.04E-05,0.20594952,554.09042,1091.7884
1298,26.82634,16.621,120,-1380,106519.53,-26955.189,-43493.715,793.94585,150.52561,289.98546,0.000120747,0.20295725,637.74742,948.03036
1302,26.853644,9.624,120,-1000,107374.18,-28656.729,-43799.569,803.99234,221.60152,289.98066,8.25E-05,0.20578842,580.61011,1036.2586
1301,26.849109,3.62,120,-1000,107324.08,-28746.688,-43835.463,806.4202,225.86977,289.98727,8.06E-05,0.20413239,574.50465,1040.8792
1285,26.744609,1.619,90,700,89479.342,-36023.989,-45781.517,806.86529,243.83176,289.97051,7.47E-05,0.20464257,566.99131,1071.9481
1305,26.878639,1.616,120,-500,107374.18,-31343.917,-44340.437,804.6565,249.26578,289.97242,7.32E-05,0.20504187,550.39273,1063.3446
1306,26.882617,3.619,120,-500,107374.18,-31469.441,-44358.157,806.00359,239.76191,289.9639,7.62E-05,0.20601096,565.80651,1058.9006
1289,26.767472,25.619,90,700,89712.877,-35759.25,-45724.614,793.04139,140.21827,289.98239,0.000129351,0.20081113,646.33802,935.44986
1287,26.753122,9.625,90,700,89735.902,-36071.518,-45784.437,802.66271,190.517,289.97066,9.56E-05,0.20432881,615.22488,1008.7347
1304,26.867993,25.616,120,-1000,107374.18,-28219.431,-43734.772,790.69306,128.62116,289.99311,0.00014119,0.20223393,662.56427,927.44583
1303,26.859847,16.619,120,-1000,107187.25,-28468.464,-43790.442,793.77135,177.98025,289.97487,0.000101908,0.20131018,616.99437,985.55108
1295,26.811624,1.616,120,-1380,107067.44,-26636.837,-43392.695,810.86888,273.84818,289.98001,6.69E-05,0.20800331,535.24581,1099.0168
1309,26.9015,25.618,120,-500,107374.18,-31299.06,-44336.531,786.63298,152.12731,289.97407,0.00011936,0.20212927,632.5906,944.83364
1291,26.782096,3.617,90,1070,91942.361,-38333.212,-46218.858,809.69203,259.7122,289.98325,7.04E-05,0.20655252,557.39999,1093.7616
1308,26.893354,16.621,120,-500,107374.18,-31432.026,-44357.129,796.45041,191.91645,289.96553,9.49E-05,0.20409953,600.07958,997.43558
1297,26.820137,9.625,120,-1380,106556.45,-26880.853,-43456.465,805.02104,216.21271,289.9872,8.43E-05,0.20473227,587.45238,1034.8911
1300,26.84513,1.619,120,-1000,107374.18,-28784.719,-43840.108,814.16789,278.19642,289.97732,6.57E-05,0.20656696,545.54917,1119.8347
1315,26.95009,1.616,120,500,107374.18,-36882.962,-45415.964,802.40681,235.92709,289.95862,7.74E-05,0.2062865,561.99663,1048.1145
1318,26.964806,16.619,120,500,107374.18,-37002.401,-45428.093,797.26638,197.31586,289.97511,9.25E-05,0.20514722,601.41779,1008.6327
1321,26.987575,3.619,120,1000,107374.18,-39224.419,-45865.68,807.49441,251.74497,289.97533,7.25E-05,0.20510098,550.68916,1068.4927
1316,26.954068,3.62,120,500,107374.18,-36847.275,-45405.11,808.14754,254.73266,289.96663,7.18E-05,0.20696384,556.19485,1084.9668
1326,27.021083,3.619,120,1380,107374.18,-41568.509,-46332.582,808.39654,245.13107,289.96938,7.44E-05,0.20521023,566.48635,1075.0995
1311,26.916124,5.617,120,0,107374.18,-34083.857,-44868.6,806.63602,244.89148,289.97239,7.44E-05,0.20431559,554.46102,1057.9632
1322,26.99211,9.623,120,1000,107374.18,-39686.223,-45976.937,797.99579,198.63002,289.97072,9.15E-05,0.2026411,598.62325,1010.0737
1329,27.039966,25.619,120,1380,107374.18,-41845.418,-46369.873,789.48827,128.15341,289.94617,0.00014195,0.20290535,654.29019,918.46739
1324,27.006458,25.62,120,1000,107374.18,-39509.922,-45909.878,787.53828,141.55418,289.97235,0.000128108,0.20106131,638.12354,929.72495
1333,27.065327,16.622,65,-810,59529.28,-26303.845,-44317.824,794.59953,175.67981,289.96281,0.000103399,0.20278109,618.68013,979.89563
1325,27.017104,1.617,120,1380,107374.18,-42011.893,-46399.106,805.16851,249.73026,289.9657,7.31E-05,0.20604847,552.71504,1069.0425
1307,26.887152,9.625,120,-500,107374.18,-31198.699,-44310.258,798.27728,204.76143,289.96712,8.91E-05,0.20460099,598.62977,1020.8551
1314,26.938057,30.611,120,0,107374.18,-34084.021,-44869.792,781.43206,128.54927,289.96261,0.000140937,0.20063077,647.99566,913.41848
1319,26.972951,25.618,120,500,107374.18,-36962.684,-45423.57,789.30735,144.24665,289.96498,0.000126036,0.2028943,645.42494,943.87809
1310,26.912146,1.618,120,0,107374.18,-34076.949,-44865.434,806.2728,262.19805,289.97292,6.97E-05,0.20632421,544.70746,1089.0804
1327,27.025617,9.625,120,1380,107374.18,-41467.283,-46313.546,800.50034,194.04138,289.95597,9.40E-05,0.20481969,600.152,999.13083
1312,26.921215,13.605,120,0,107374.18,-34080.362,-44869.751,802.81011,214.37696,289.97113,8.51E-05,0.20511917,592.51544,1035.2522
1313,26.928523,21.616,120,0,107374.18,-34074.606,-44869.052,792.39212,149.14894,289.95759,0.000122063,0.20372245,637.58225,944.32684
1320,26.983597,1.616,120,1000,107374.18,-39789.956,-45975.827,806.45944,256.08852,289.95824,7.12E-05,0.20441549,543.15085,1072.8795
1334,27.073473,25.618,65,-810,58960.905,-26091.117,-44284.191,789.72141,131.23252,289.96485,0.000138227,0.20138452,656.97004,928.69663
1330,27.050611,1.616,65,-810,58709.198,-26149.623,-44300.925,809.51448,264.14259,289.95367,6.92E-05,0.20685359,541.70578,1083.6074
1338,27.098834,16.622,65,-600,60007.736,-27353.92,-44529.155,793.72907,159.14007,289.95819,0.000113831,0.20077449,633.31522,960.41206
1336,27.088098,3.616,65,-600,60087.499,-27071.501,-44470.36,812.38309,280.54086,289.97092,6.51E-05,0.20593643,525.02605,1101.7315
1323,26.998312,16.621,120,1000,107374.18,-39428.72,-45891.13,794.02435,166.38729,289.96888,0.000109271,0.20285131,624.32725,967.35962
1317,26.958603,9.624,120,500,107374.18,-36792.181,-45399.312,802.18844,233.98177,289.96721,7.80E-05,0.20595367,565.66727,1050.06
1331,27.05459,3.617,65,-810,59733.252,-26097.449,-44269.308,812.32673,275.42588,289.95853,6.64E-05,0.2059532,544.1118,1114.9387
1342,27.126139,9.623,65,-300,61050.168,-28872.54,-44826.375,802.66588,216.83285,289.95412,8.39E-05,0.2044181,587.59206,1034.8625
1332,27.059124,9.623,65,-810,58411.813,-25786.044,-44233.25,804.29404,193.6948,289.95144,9.42E-05,0.20477193,609.09841,1006.4773
1328,27.031819,16.621,120,1380,107374.18,-41432.87,-46293.728,795.1981,167.66565,289.95152,0.000108304,0.20199014,623.6008,971.49011
1341,27.121604,3.62,65,-300,61228.402,-28914.765,-44833.488,813.49938,283.86572,289.9581,6.45E-05,0.20741978,533.27069,1123.901
1344,27.140487,25.618,65,-300,61171.252,-28863.618,-44823.373,787.6027,135.7619,289.96302,0.000133329,0.20015079,646.40618,927.44231
1347,27.160202,13.607,65,0,62413.751,-30528.32,-45147.524,800.26293,216.18161,289.96455,8.42E-05,0.2036714,577.07965,1023.1527
1343,27.132341,16.621,65,-300,61052.183,-28692.58,-44790.111,795.74279,172.12569,289.95162,0.000105502,0.20210103,623.76547,977.9517
1340,27.117626,1.614,65,-300,61082.115,-28807.537,-44814.986,811.51614,296.81986,289.96722,6.15E-05,0.20499133,520.17687,1134.5201
1345,27.151133,1.616,65,0,62404.87,-30526.305,-45149.292,809.54435,293.17413,289.95553,6.24E-05,0.20657695,513.73112,1121.3093
1335,27.084118,1.617,65,-600,59764.212,-27193.942,-44500.292,812.93496,266.36647,289.96961,6.85E-05,0.20509367,553.53911,1103.1276
1350,27.189077,1.615,65,300,63882.096,-32279.528,-45485.325,806.73769,274.75369,289.95458,6.64E-05,0.20559438,540.60504,1109.496
1351,27.193056,3.618,65,300,63846.819,-32286.353,-45489.724,808.2759,250.56606,289.95572,7.28E-05,0.20478108,553.4241,1069.2022
1356,27.226562,3.619,65,600,65069.378,-33824.545,-45787.644,810.6694,266.35288,289.96337,6.85E-05,0.20550523,550.2809,1101.1534
1349,27.177044,30.614,65,0,62435.665,-30539.297,-45150.854,787.15243,137.81469,289.95459,0.000131461,0.20069986,647.66376,932.37665
1354,27.211939,25.618,65,300,63765.164,-32086,-45447.17,789.86171,149.49318,289.97092,0.000121126,0.20034912,633.88353,943.26799
1348,27.167511,21.614,65,0,62426.291,-30531.444,-45147.606,791.76742,158.80687,289.9544,0.000114219,0.20131183,632.36309,960.75812
1337,27.092631,9.624,65,-600,59443.39,-27123.06,-44492.932,799.10015,206.53918,289.96774,8.81E-05,0.20344047,588.62576,1014.9702
1339,27.10698,25.62,65,-600,60292.664,-27335.747,-44520.562,788.72134,123.58809,289.97519,0.000146877,0.20162628,657.74699,911.65705
1361,27.26007,3.618,65,810,66203.992,-35263.404,-46066.115,810.09636,257.63826,289.96029,7.09E-05,0.20598011,547.88478,1079.9637
1362,27.264604,9.625,65,810,66125.421,-34892.671,-45994.781,799.27411,188.70324,289.95181,9.65E-05,0.20394397,608.08167,995.74662
1346,27.155111,5.621,65,0,62415.149,-30526.552,-45149.498,809.04214,266.73286,289.96296,6.83E-05,0.20420326,548.39007,1099.4887
1360,27.256092,1.615,65,810,66211.187,-35101.576,-46034.621,811.99455,274.38256,289.9556,6.66E-05,0.20596317,532.86909,1097.4945
1353,27.203793,16.621,65,300,63652.673,-32148.289,-45463.205,796.77645,178.59917,289.96152,0.000101881,0.2034134,621.60603,989.23236
1358,27.2373,16.62,65,600,65237.045,-34000.476,-45820.001,790.496,145.98849,289.96331,0.000124129,0.20075745,638.34621,938.88611
1357,27.231097,9.625,65,600,65127.514,-33947.726,-45812.724,801.57284,189.86024,289.96279,9.59E-05,0.20382109,609.08714,999.3068
1363,27.270807,16.62,65,810,65788.482,-35234.253,-46070.35,794.87205,139.24115,289.97483,0.000130122,0.20045698,653.5938,941.24458
1371,27.327084,3.619,90,-700,83576.904,-28250.102,-44262.894,806.52621,243.92612,289.96947,7.48E-05,0.20443647,559.30822,1060.3786
1355,27.222585,1.615,65,600,65326.841,-34019.8,-45825.88,808.88729,279.44467,289.95894,6.54E-05,0.20642847,536.70327,1115.2765
1359,27.245446,25.619,65,600,64805.213,-33719.62,-45772.637,788.46172,129.26384,289.96003,0.000140743,0.20047411,659.05908,925.96112
1372,27.331619,9.623,90,-700,83898.837,-28423.73,-44292.25,806.40771,228.98411,289.95839,7.95E-05,0.20379355,571.40044,1042.1046
1370,27.323106,1.618,90,-700,83607.288,-28464.763,-44305.859,809.10939,283.5085,289.97516,6.45E-05,0.20698168,532.22642,1117.5009
1374,27.345968,25.619,90,-700,83476.829,-28117.136,-44237.115,787.31804,136.84258,289.95926,0.000132639,0.2019677,649.01864,931.22378
1373,27.337821,16.622,90,-700,83662.26,-28400.788,-44292.785,797.15892,189.21448,289.97107,9.62E-05,0.20345362,601.05899,990.30465
1367,27.298111,9.623,90,-1070,81848.335,-26347.181,-43894.38,806.77397,217.52785,289.96443,8.37E-05,0.20409929,589.3166,1040.0369
1364,27.278953,25.619,65,810,66122.83,-35153.956,-46046.504,787.32273,104.6338,289.96311,0.00017348,0.20151651,678.70966,894.37115
1352,27.19759,9.624,65,300,63765.164,-32237.303,-45479.404,802.72127,221.22416,289.95464,8.22E-05,0.20283989,574.07671,1029.2061
1378,27.371328,16.621,90,-300,85249.64,-30539.914,-44709.156,796.73589,201.33983,289.97807,9.05E-05,0.20464963,590.24776,1003.9442
1379,27.379474,25.619,90,-300,85326.813,-30520.508,-44704.304,789.93254,158.7063,289.97836,0.000114425,0.20180698,630.72361,958.23599
1366,27.293577,3.619,90,-1070,82126.11,-26492.481,-43921.228,808.19161,252.64198,289.98023,7.23E-05,0.20580389,552.38899,1072.7827
1365,27.289598,1.618,90,-1070,82419.303,-26329.748,-43879.127,811.06532,284.48966,289.96793,6.44E-05,0.20766019,534.20828,1121.9533
1377,27.365126,9.624,90,-300,85284.135,-30560.595,-44713.802,800.67837,236.66468,289.97465,7.71E-05,0.20528363,569.61717,1058.0596
1380,27.390121,1.615,90,0,86564.714,-32166.996,-45026.605,808.36522,262.72966,289.98313,6.96E-05,0.20724804,541.7614,1083.2689
1385,27.428064,1.616,90,300,87814.662,-33798.067,-45345.904,802.94979,254.44152,289.96829,7.17E-05,0.20520551,551.71614,1076.2232
1382,27.399189,13.607,90,0,86572.073,-32169.011,-45028.167,798.86971,205.84449,289.96914,8.83E-05,0.20202121,595.04596,1019.9237
1368,27.304314,16.621,90,-1070,82067.027,-26319.223,-43887.226,794.76749,158.93691,289.96137,0.000114611,0.2039058,629.16457,955.5425
1369,27.31246,25.619,90,-1070,82444.054,-26234.649,-43864.736,789.3815,109.50746,289.96536,0.000166023,0.20303163,681.20087,906.5769
1381,27.394098,5.623,90,0,86564.097,-32176.864,-45027.715,802.34053,235.01828,289.967,7.75E-05,0.20386776,567.26997,1054.3563
1386,27.432043,3.618,90,300,88022.418,-34122.258,-45407.412,809.79756,243.20586,289.97266,7.51E-05,0.20616184,563.71593,1064.1225
1388,27.442779,16.622,90,300,87878.555,-33793.709,-45346.685,793.09167,200.82441,289.97632,9.07E-05,0.20391045,595.54701,1009.6853
1375,27.356613,1.617,90,-300,85243.596,-30469.608,-44697.562,810.5747,295.52501,289.96524,6.19E-05,0.2073466,524.90991,1136.4638
1376,27.360591,3.618,90,-300,85350.002,-30463.523,-44694.396,809.60436,254.5928,289.9779,7.17E-05,0.20594883,550.70536,1075.2239
1393,27.476288,16.618,90,700,89916.768,-36494.427,-45871.6,795.2541,192.57185,289.96362,9.48E-05,0.20510507,596.0955,992.37924
1397,27.503591,9.627,90,1070,90905.717,-37974.894,-46161.955,802.42923,225.06348,289.95512,8.09E-05,0.20387203,577.04396,1040.4409
1399,27.517939,25.622,90,1070,90820.486,-37623.074,-46091.484,784.77438,131.8646,289.95859,0.000137489,0.20088629,645.9507,918.20082
1384,27.416031,30.613,90,0,86574.335,-32175.219,-45027.674,783.79777,129.16542,289.96511,0.000140722,0.20244732,654.80248,921.37933
1392,27.470084,9.624,90,700,89476.628,-35860.845,-45749.777,798.20079,218.56916,289.96194,8.34E-05,0.2041427,583.36549,1035.9577
1400,27.528585,1.618,120,-1380,106972.17,-26964.974,-43481.463,800.87571,237.97073,289.96858,7.68E-05,0.20616989,570.12834,1061.4676
1396,27.499057,3.619,90,1070,90928.989,-37743.376,-46114.919,801.64374,226.65181,289.95928,8.03E-05,0.20450705,570.17815,1037.6905
1403,27.5433,16.624,120,-1380,106874.65,-26966.043,-43482.408,793.98814,182.22001,289.96493,0.000100178,0.20508539,605.5941,980.52711
1383,27.406498,21.615,90,0,86575.404,-32165.023,-45029.894,792.36881,151.5774,289.97513,0.000119864,0.20235408,633.46645,946.18001
1398,27.509794,16.621,90,1070,91054.967,-37903.848,-46144.563,790.35743,175.44175,289.94661,0.000103363,0.20127853,615.76644,978.47598
1404,27.551447,25.617,120,-1380,106509.42,-26398.206,-43369.219,784.39854,136.90551,289.95526,0.000132675,0.20218607,640.51807,922.94658
1409,27.584953,25.621,120,-1000,107374.18,-29201.789,-43919.666,786.26211,147.51019,289.97524,0.000123368,0.20179689,636.90593,941.62942
1387,27.436577,9.625,90,300,87813.552,-33718.427,-45329.664,804.27183,243.42149,289.97037,7.49E-05,0.20440858,554.01796,1055.7901
1407,27.570605,9.625,120,-1000,107374.18,-28822.216,-43853.101,799.14016,190.45378,289.96597,9.56E-05,0.20363942,600.25431,992.56387
1408,27.576807,16.623,120,-1000,107374.18,-29230.528,-43924.559,793.62919,155.97369,289.96613,0.000116519,0.20249346,630.58765,951.49316
1390,27.461571,1.618,90,700,89577.196,-36113.743,-45799.32,805.9324,259.83015,289.96526,7.04E-05,0.20680694,554.69013,1092.9058
1391,27.46555,3.619,90,700,89613.995,-36071.806,-45788.754,802.28514,243.228,289.96843,7.51E-05,0.20622745,565.96239,1069.7649
1395,27.495079,1.615,90,1070,91160.674,-38317.012,-46228.109,802.47496,228.13234,289.95987,7.99E-05,0.20464041,569.39825,1041.1876
1394,27.484434,25.617,90,700,89715.015,-36461.041,-45866.79,785.93944,147.26493,289.96123,0.000123328,0.20295011,637.63923,942.15875
1402,27.537097,9.628,120,-1380,107266.93,-27576.764,-43598.928,801.99924,182.94027,289.96076,9.94E-05,0.20264622,616.10246,993.02885
1410,27.5956,1.618,120,-500,107374.18,-31433.958,-44357.787,807.60429,285.10302,289.97012,6.43E-05,0.2082171,533.77907,1123.524
1413,27.610316,16.62,120,-500,107374.18,-31425.407,-44353.511,791.93551,166.3048,289.96322,0.00010949,0.2034757,628.49615,970.019
1405,27.562092,1.62,120,-1000,107374.18,-29216.714,-43923.778,802.55842,249.23136,289.96523,7.33E-05,0.20603559,553.41153,1065.4066
1389,27.450926,25.619,90,300,87802.41,-33794.531,-45345.287,785.68327,141.23155,289.95454,0.000128309,0.20079571,638.39496,929.06968
1418,27.645486,21.616,120,0,107374.18,-34076.333,-44872.547,787.66009,152.7856,289.96337,0.000118847,0.20176011,628.18099,942.7079
1415,27.629107,1.619,120,0,107374.18,-34065.067,-44868.518,804.45592,294.27756,289.95831,6.22E-05,0.20716449,520.08734,1130.2965
1414,27.618462,25.619,120,-500,107374.18,-31611.452,-44389.199,784.83984,130.50593,289.95444,0.000138932,0.20136172,649.57486,919.13221
1419,27.655019,30.611,120,0,107374.18,-34074.935,-44868.847,783.57511,136.11114,289.96463,0.000133006,0.20019671,644.41563,925.70558
1401,27.532563,3.622,120,-1380,107066.49,-27565.868,-43598.394,807.30859,273.95987,289.97246,6.67E-05,0.20679252,535.60204,1104.2262
1406,27.56607,3.622,120,-1000,107374.18,-29529.598,-43983.6,806.33046,281.19148,289.96612,6.51E-05,0.20682708,534.97042,1114.9791
1422,27.675564,9.624,120,500,107374.18,-36966.426,-45427.271,797.05828,206.33532,289.96044,8.83E-05,0.20413988,589.27005,1012.831
1424,27.689913,25.619,120,500,107374.18,-36759.206,-45389.938,786.54966,149.50475,289.95057,0.000121335,0.20156672,630.48674,939.48296
1420,27.667051,1.617,120,500,107374.18,-36970.661,-45429.08,802.81266,253.83801,289.9612,7.19E-05,0.20553581,545.32896,1068.7316
1427,27.709071,9.624,120,1000,107374.18,-39913.917,-46005.43,795.97213,146.81054,289.96222,0.000123862,0.2027914,642.28117,944.67843
1423,27.681767,16.62,120,500,107374.18,-36762.783,-45391.583,791.56532,191.76346,289.95834,9.48E-05,0.20337084,595.21679,993.58119
1417,27.638176,13.606,120,0,107374.18,-34072.509,-44869.34,795.21741,216.71675,289.971,8.41E-05,0.20423427,579.73583,1027.3349
1428,27.715274,16.622,120,1000,107374.18,-39455.526,-45916.292,793.57387,158.99075,289.94518,0.000114204,0.20183767,629.08642,957.35802
1429,27.72342,25.617,120,1000,107374.18,-40318.818,-46084.329,785.15271,123.81972,289.94978,0.000146803,0.20274672,661.96609,917.76118
1425,27.700559,1.616,120,1000,107374.18,-39842.748,-45988.984,804.69182,220.38013,289.96005,8.28E-05,0.20521228,582.30178,1038.5467
1431,27.738044,3.619,120,1380,107374.18,-41716.851,-46353.962,811.28728,266.27707,289.94348,6.87E-05,0.20635501,547.50195,1095.0031
1421,27.671029,3.619,120,500,107374.18,-36714.926,-45379.248,801.6065,210.42681,289.95852,8.66E-05,0.20508424,592.29452,1025.6045
1411,27.599579,3.618,120,-500,107374.18,-31167.78,-44310.423,810.44503,281.99189,289.96459,6.47E-05,0.20548607,528.64207,1114.9539
1432,27.742579,9.624,120,1380,107374.18,-42268.738,-46457.325,798.97317,182.8054,289.9558,9.99E-05,0.20547757,618.2334,995.20094
1412,27.604113,9.625,120,-500,107374.18,-31227.233,-44318.481,801.46427,208.10247,289.95852,8.78E-05,0.20607647,591.93995,1022.4742
1426,27.704537,3.618,120,1000,107374.18,-39386.083,-45891.747,804.66878,240.96741,289.95608,7.57E-05,0.20512618,557.2342,1052.584
1416,27.633084,5.625,120,0,107374.18,-34069.836,-44867.654,802.09739,265.17449,289.95527,6.89E-05,0.20596513,531.75431,1078.6093
1444,27.823942,25.62,120,-1000,107374.18,-28612.941,-43809.683,784.4184,131.20664,289.95911,0.00013838,0.20165221,650.04959,920.29385
1443,27.815796,16.621,120,-1000,106989.77,-28499.505,-43798.13,794.39426,184.7549,289.95018,9.87E-05,0.20467834,604.26845,984.41841
1439,27.790436,25.616,120,-1380,106242.29,-26348.662,-43375.468,787.94289,119.58342,289.9591,0.000151721,0.20155805,661.13624,908.68194
1438,27.782289,16.621,120,-1380,106206.89,-26172.772,-43342.042,789.66989,150.94521,289.94913,0.000120327,0.2024877,639.01155,950.4834
1430,27.734066,1.615,120,1380,107374.18,-42210.191,-46452.062,808.18851,255.94507,289.94152,7.15E-05,0.20665977,548.58803,1073.715
1442,27.809593,9.625,120,-1000,107374.18,-28749.649,-43832.913,799.0847,224.97903,289.95493,8.10E-05,0.20462144,579.77235,1043.8539
1436,27.771552,3.618,120,-1380,106129.76,-26008.189,-43313.796,803.20203,272.84808,289.94352,6.71E-05,0.20770619,530.74269,1092.2876
1437,27.776086,9.625,120,-1380,106538.53,-26479.942,-43389.694,796.86591,211.05352,289.95562,8.63E-05,0.204041,584.72042,1019.421
1445,27.834588,1.615,120,-500,107374.18,-31347.617,-44344.425,805.3855,298.59942,289.95046,6.13E-05,0.20747188,509.00877,1129.5973
1452,27.877164,13.607,120,0,107374.18,-34061.12,-44872.136,794.65354,193.81035,289.94321,9.38E-05,0.20282333,595.5504,995.22738
1433,27.748781,16.62,120,1380,107374.18,-41575.991,-46329.663,789.83198,122.70516,289.9556,0.000147449,0.19968109,658.47037,911.42862
1441,27.805059,3.619,120,-1000,107354.05,-28447.331,-43782.342,803.19127,231.54575,289.94987,7.88E-05,0.20542414,572.71743,1048.9694
1448,27.849303,16.621,120,-500,107374.18,-31222.751,-44319.55,792.1743,195.55053,289.94364,9.29E-05,0.20247302,598.08405,1002.1786
1450,27.868094,1.617,120,0,107374.18,-34060.215,-44873.246,802.66471,256.35087,289.92879,7.12E-05,0.20533835,553.86372,1082.6009
1455,27.906038,1.617,120,500,107374.18,-36768.087,-45401.245,807.20237,301.51009,289.95433,6.08E-05,0.20834971,511.079,1129.8402
1451,27.872073,5.624,120,0,107374.18,-34063.505,-44873.534,799.75679,227.38472,289.93692,8.01E-05,0.20392259,572.96751,1040.8002
1454,27.894006,30.614,120,0,107374.18,-34070.7,-44875.877,785.76073,119.63596,289.96214,0.000152249,0.20384007,663.45546,908.83746
1440,27.80108,1.617,120,-1000,107374.18,-29003.245,-43894.257,805.99572,294.21976,289.95108,6.21E-05,0.20610632,511.78293,1117.3585
1449,27.857449,25.617,120,-500,107374.18,-31214.487,-44321.812,783.54925,154.87507,289.93896,0.00011731,0.20247073,623.88605,943.49779
1434,27.756928,25.62,120,1380,107374.18,-41601.853,-46317.493,784.39392,128.89144,289.94754,0.000140921,0.20223709,654.01263,921.351
1460,27.939546,1.617,120,1000,107374.18,-39637.46,-45937.713,805.04118,285.95297,289.96558,6.42E-05,0.20858895,519.55459,1107.6878
1456,27.910017,3.62,120,500,107374.18,-36873.835,-45415.676,805.17809,262.22083,289.94578,6.98E-05,0.20722588,543.54321,1088.376
1457,27.914551,9.624,120,500,107374.18,-36776.392,-45401.204,796.89619,233.59255,289.94371,7.81E-05,0.20485328,567.46035,1049.7215
1447,27.8431,9.624,120,-500,107374.18,-31368.627,-44353.059,800.97282,244.35577,289.94349,7.48E-05,0.20589205,553.58267,1056.3365
1467,27.981566,9.627,120,1380,107374.18,-41746.043,-46344.588,798.16975,226.72687,289.9484,8.05E-05,0.20510982,567.4097,1034.6105
1465,27.973053,1.617,120,1380,107374.18,-41574.511,-46327.237,804.36626,293.74595,289.94726,6.23E-05,0.20758314,522.47935,1132.0257
1469,27.995915,25.619,120,1380,107374.18,-42150.286,-46433.19,782.64257,117.88177,289.93805,0.0001546,0.20210556,664.1142,906.27974
1464,27.962408,25.616,120,1000,107374.18,-40025.586,-46017.435,780.51448,110.69258,289.95882,0.000163946,0.20185644,664.28083,892.16362
1446,27.838566,3.617,120,-500,107374.18,-31233.482,-44322.264,803.17727,246.26565,289.95715,7.42E-05,0.20681874,559.06623,1069.257
1453,27.884473,21.616,120,0,107374.18,-34065.972,-44874.767,788.29225,180.45768,289.9425,0.000100936,0.2040618,600.9218,972.14891
1472,28.015073,9.624,15,-290,12835.884,-25662.534,-45079.808,797.98917,211.27173,289.94939,8.61E-05,0.20283305,588.35194,1024.6279
1462,27.948058,9.625,120,1000,107374.18,-39527.848,-45927.887,796.74652,219.28907,289.97438,8.31E-05,0.20403344,571.39355,1023.364
1458,27.920754,16.619,120,500,107374.18,-36890.157,-45418.266,787.89109,184.75276,289.95121,9.84E-05,0.20281995,597.90147,979.12883
1459,27.9289,25.62,120,500,107374.18,-36721.586,-45382.291,783.64071,126.28733,289.94731,0.000143764,0.20202833,656.22292,916.38314
1466,27.977031,3.618,120,1380,107374.18,-41775.564,-46374.971,801.6912,203.69113,289.93526,8.96E-05,0.20527218,595.33142,1014.1433
1479,28.062929,25.619,15,-200,13462.886,-26128.325,-45165.985,783.00655,123.66608,289.95989,0.000146524,0.20093428,659.05242,915.12939
1477,28.04858,9.626,15,-200,13343.653,-26066.776,-45155.994,796.56725,228.05328,289.96183,7.97E-05,0.2028188,571.54942,1043.6324
1480,28.073574,1.617,15,-100,13793.572,-26693.408,-45278.599,801.80087,261.76206,289.94889,6.96E-05,0.20445178,547.00119,1086.6453
1473,28.021276,16.62,15,-290,13061.934,-25634.001,-45070.68,783.85805,154.71193,289.95323,0.000117439,0.20271114,628.39591,949.12934
1482,28.082643,13.607,15,-100,13763.6,-26679.594,-45276.666,793.35701,200.69137,289.95283,9.05E-05,0.20201751,590.08271,1002.3112
1468,27.987769,16.619,120,1380,107374.18,-42126.562,-46428.215,790.06746,172.3101,289.94594,0.000105598,0.20333553,616.59596,972.57576
1484,28.099486,30.613,15,-100,13884.149,-26702.084,-45280.819,778.76328,125.92658,289.97139,0.000143655,0.20015878,779.24874,779.32702
1463,27.954261,16.622,120,1000,107374.18,-39538.332,-45931.258,789.30922,160.9974,289.9615,0.000112666,0.20117889,621.75486,953.89161
1461,27.943524,3.618,120,1000,107374.18,-39854.383,-45999.016,798.43275,212.93758,289.95358,8.56E-05,0.20495041,582.2725,1022.4649
1478,28.054783,16.619,15,-200,13432.666,-26134.04,-45166.067,787.63374,154.25136,289.95402,0.000117576,0.20156428,630.40738,950.4815
1476,28.044046,3.62,15,-200,13373.214,-26133.218,-45169.726,803.84853,265.38744,289.96641,6.89E-05,0.20669798,547.97014,1096.2521
1470,28.006561,1.616,15,-290,12765.29,-25576.974,-45063.773,801.15561,255.93924,289.93878,7.14E-05,0.20633748,554.64291,1082.246
1486,28.115497,5.621,15,0,14242.218,-27234.398,-45384.675,796.06629,243.23859,289.95447,7.48E-05,0.2039858,556.64948,1060.5323
1471,28.010538,3.619,15,-290,12953.596,-25636.673,-45072.489,801.18534,233.13647,289.94789,7.80E-05,0.20337169,561.7438,1043.3976
1489,28.13743,30.612,15,0,14270.094,-27231.479,-45382.003,778.98014,127.23146,289.97321,0.000142256,0.19980394,648.34864,910.0251
1475,28.040067,1.617,15,-200,13304.47,-26121.623,-45169.562,802.86971,258.11237,289.97127,7.07E-05,0.20534254,543.56353,1073.5779
1485,28.111519,1.614,15,0,14243.246,-27229.218,-45384.1,802.6154,298.54766,289.94872,6.13E-05,0.20746558,501.60874,1115.2801
1474,28.029422,25.619,15,-290,13144.163,-25647.034,-45071.338,781.8535,99.630828,289.96561,0.000181584,0.19994538,675.77129,881.49134
1490,28.149462,1.617,15,100,14620.845,-27761.82,-45488.08,801.15347,268.15618,289.98395,6.80E-05,0.20462589,527.07305,1078.331
1494,28.175373,30.613,15,100,14727.702,-27773.744,-45486.764,776.56222,118.84075,289.96586,0.000152366,0.20065321,654.33465,900.51383
1488,28.127896,21.615,15,0,14257.8,-27234.398,-45384.182,787.54966,161.07098,289.96168,0.000112424,0.19981864,622.45673,954.08872
1491,28.153441,5.621,15,100,14750.315,-27796.933,-45489.601,797.64761,239.512,289.97801,7.61E-05,0.20481167,558.07913,1056.2037
1483,28.089953,21.612,15,-100,13756.076,-26624.623,-45265.36,788.24955,151.37135,289.96207,0.000119858,0.20107329,635.10159,947.38326
1499,28.210268,25.62,15,200,15157.805,-28368.635,-45603.407,778.76335,118.48978,289.95602,0.000152766,0.19984778,657.92411,901.77286
1503,28.235629,16.622,15,290,15450.296,-28817.035,-45693.367,785.61802,120.15886,289.95956,0.000151095,0.20164697,663.33716,909.88507
1501,28.224892,3.62,15,290,15783.532,-28889.109,-45702.248,800.36095,243.36982,289.96524,7.50E-05,0.20564023,554.00646,1054.5491
1500,28.220914,1.617,15,290,15398.039,-28883.435,-45708.662,796.71362,230.20677,289.96205,7.91E-05,0.20427509,570.05167,1045.9281
1481,28.077553,5.621,15,-100,13774.331,-26699.247,-45282.957,800.257,232.36615,289.9611,7.85E-05,0.2049397,566.77712,1047.3845
1505,28.254421,1.616,25,-400,22521.356,-25669.195,-44896.928,801.97193,275.65994,289.97853,6.61E-05,0.20446123,534.38492,1105.2211
1498,28.202122,16.62,15,200,14990.879,-28297.013,-45593.869,784.98276,172.56536,289.96403,0.000105143,0.20188054,611.44208,968.19428
1508,28.268299,10.614,25,-400,22510.255,-25605.22,-44882.908,791.99517,196.59841,289.98753,9.22E-05,0.20134571,595.78612,1002.4159
1502,28.229426,9.624,15,290,15573.188,-28922.083,-45712.239,791.00979,169.41953,289.94991,0.000106832,0.20005074,613.74129,962.86477
1492,28.158531,13.607,15,100,14712.325,-27775.553,-45487.627,790.70148,209.74404,289.96601,8.66E-05,0.20213218,574.60673,1006.7064
1509,28.274777,15.608,25,-400,21944.144,-25584.622,-44892.036,787.33453,164.31045,289.98284,0.000110456,0.20139125,621.98119,960.26123
1497,28.195919,9.625,15,200,15080.098,-28320.983,-45595.266,792.35522,202.76677,289.95688,8.96E-05,0.20235544,582.33832,999.63137
1487,28.120588,13.605,15,0,14254.635,-27229.012,-45380.934,788.78031,172.84443,289.95557,0.000105075,0.20246782,612.03072,969.27232
1496,28.191384,3.618,15,200,15080.221,-28309.635,-45594.197,799.85046,241.50943,289.95981,7.55E-05,0.20473243,553.04628,1050.4891
1493,28.16584,21.614,15,100,14678.323,-27779.006,-45488.696,780.36709,130.96024,289.97107,0.000138493,0.20151975,645.37659,915.63351
1511,28.28662,3.62,25,-300,22983.94,-26300.227,-45019.204,803.27528,246.40952,289.9764,7.39E-05,0.20434265,556.97086,1068.6655
1518,28.328641,16.619,25,-150,23476.126,-27038.28,-45165.985,787.36529,166.595,289.9821,0.000108967,0.20190868,618.70541,961.3249
1513,28.297076,14.619,25,-300,22857.882,-26259.071,-45012.338,789.57304,172.35832,289.97337,0.000105231,0.20160809,612.98128,970.40256
1495,28.187406,1.617,15,200,15210.103,-28311.486,-45591.648,796.02952,225.33625,289.95628,8.05E-05,0.20194501,563.28548,1028.0175
1506,28.258399,3.617,25,-400,22428.807,-25663.562,-44899.395,801.49655,259.43197,289.97297,7.04E-05,0.205403,542.41376,1075.6266
1507,28.262934,6.61,25,-400,22307.682,-25656.203,-44897.545,797.84612,229.47997,289.9788,7.93E-05,0.20307829,562.03424,1034.4102
1520,28.347432,1.617,25,0,24028.464,-27895.485,-45335.584,799.83432,265.75715,289.97542,6.88E-05,0.20641856,538.56415,1084.8298
1521,28.35141,5.62,25,0,24032.658,-27895.937,-45338.956,799.02607,239.20424,289.97827,7.62E-05,0.20436369,564.5417,1058.529
1519,28.336787,25.617,25,-150,23310.845,-27022.657,-45166.93,780.68989,147.8317,289.97058,0.000122554,0.20052809,629.43244,934.04231
1517,28.322437,9.624,25,-150,23369.803,-27069.158,-45174.167,795.89357,220.24639,289.96788,8.26E-05,0.20364534,569.58767,1023.7558
1522,28.356501,13.609,25,0,24031.177,-27904.037,-45336.776,790.06215,208.77233,289.98607,8.69E-05,0.20216285,578.2336,1010.2513
1524,28.373343,30.614,25,0,24037.262,-27902.146,-45337.311,780.35612,122.88204,289.98271,0.000147427,0.20037973,652.10547,906.30867
1510,28.282642,1.614,25,-300,22480.2,-26132.067,-44993.96,800.85681,258.32644,289.97913,7.05E-05,0.20404686,551.06584,1084.3382
1504,28.243776,25.616,15,290,15379.085,-28920.151,-45717.913,776.36674,95.694347,289.96336,0.000189041,0.19961139,678.75416,875.47816
1516,28.317903,3.618,25,-150,23528.301,-27100.364,-45175.606,800.66657,251.31963,289.98879,7.26E-05,0.20485989,544.18045,1061.769
1523,28.36381,21.615,25,0,24037.427,-27906.75,-45337.681,782.96682,171.9396,289.97437,0.000105513,0.20185834,607.60078,963.88407
1527,28.393889,9.626,25,150,24619.49,-28724.732,-45496.714,791.44041,224.08594,289.96831,8.14E-05,0.20474249,561.87005,1022.0087
1528,28.400091,16.619,25,150,24816.266,-28749.277,-45498.029,784.36881,183.83934,289.98399,9.91E-05,0.20412664,604.99474,984.03556
1529,28.408238,25.619,25,150,24766.517,-28715.152,-45494.288,778.76369,142.68091,290.00576,0.000126917,0.19998876,627.4663,921.08925
1532,28.427396,8.612,25,300,25362.93,-29610.553,-45671.658,787.36978,192.37894,289.99064,9.44E-05,0.20191482,590.13055,988.56642
1512,28.291155,8.61,25,-300,22634.422,-26143.826,-44992.109,795.94351,208.72138,289.97168,8.71E-05,0.20300911,579.64944,1009.4617
1515,28.313924,1.617,25,-150,23300.278,-27027.385,-45167.958,799.97482,262.89308,289.97462,6.93E-05,0.20479065,533.09539,1073.7228
1514,28.304666,20.625,25,-300,22884.935,-26296.979,-45019.944,784.48558,153.25071,289.9828,0.000118183,0.20060485,631.00072,948.82757
1537,28.458678,6.611,25,400,25746.244,-30077.33,-45760.631,793.6236,218.627,289.98296,8.33E-05,0.20428878,578.14338,1028.9879
1538,28.464044,10.613,25,400,26048.151,-30262.8,-45795.332,786.24438,198.98551,290.00059,9.14E-05,0.20265935,586.16716,994.90355
1530,28.418883,1.616,25,300,25303.231,-29516.317,-45654.184,798.88178,296.47856,289.9824,6.17E-05,0.20683043,513.41331,1126.617
1534,28.440908,20.623,25,300,25400.468,-29678.844,-45685.308,776.87598,144.80543,289.97557,0.000124924,0.19975003,628.24555,926.37061
1526,28.389354,3.619,25,150,24609.417,-28711.534,-45493.63,795.07167,237.59794,289.97457,7.66E-05,0.20447462,564.33758,1054.9149
1539,28.470522,15.609,25,400,25621.831,-30113.47,-45770.046,782.03732,162.89363,289.98824,0.000111447,0.20175727,618.64068,955.19771
1544,28.500411,20.626,40,-550,36477.363,-25840.85,-44664.3,775.89716,122.85273,289.98807,0.000147676,0.20160709,654.14436,908.73442
1545,28.50967,1.615,40,-400,37128.377,-26730.165,-44839.491,792.30922,279.42869,289.99101,6.56E-05,0.20829702,522.33891,1100.2368
1546,28.513648,3.621,40,-400,36732.358,-26777.941,-44854.991,794.55228,259.50998,289.99915,7.02E-05,0.20409892,542.31811,1078.1263
1531,28.422861,3.62,25,300,25261.459,-29607.428,-45673.591,794.70175,224.46352,289.977,8.12E-05,0.20447253,576.24517,1041.1387
1543,28.492821,14.619,40,-550,36363.064,-25911.609,-44681.157,781.81487,176.22951,289.98447,0.000103066,0.20220704,599.93175,963.02785
1547,28.518183,9.623,40,-400,37069.624,-26679.265,-44828.924,790.00276,218.61025,289.99585,8.34E-05,0.20405482,575.06094,1026.8279
1540,28.478387,1.615,40,-550,36700.083,-25794.308,-44650.567,799.15885,281.77981,289.98321,6.50E-05,0.20597028,523.47868,1107.0365
1548,28.524386,16.619,40,-400,36704.77,-26590.827,-44818.481,781.93841,171.58232,289.98789,0.000105528,0.2001613,612.54191,966.09445
1525,28.385376,1.616,25,150,24689.674,-28736.408,-45498.276,799.17589,273.97888,289.97802,6.64E-05,0.20399325,520.49745,1086.8763
1533,28.433318,14.618,25,300,25259.691,-29600.109,-45669.397,782.04614,155.07605,289.97885,0.000117031,0.20166989,629.03022,949.67685
1541,28.482365,3.619,40,-550,35895.34,-25864.039,-44682.267,797.31722,262.4762,289.98694,6.95E-05,0.20590446,542.48021,1083.9642
1542,28.4869,8.612,40,-550,36147.621,-25365.521,-44572.778,793.0309,221.11439,289.98982,8.26E-05,0.2063376,569.21171,1025.3944
1535,28.450165,1.618,25,400,25907.62,-29998.883,-45741.43,794.91564,235.62744,289.97204,7.74E-05,0.20512075,566.45646,1053.0688
1536,28.454144,3.619,25,400,26302.899,-30572.683,-45851.947,794.53463,243.45045,289.98585,7.48E-05,0.20448996,548.29797,1054.5808
1553,28.557893,16.619,40,-200,37630.884,-27755.365,-45046.628,780.63519,178.36542,289.99301,0.000102095,0.20408105,606.602,974.86265
1556,28.580662,5.621,40,0,38629.731,-28891.206,-45264.784,788.61795,236.66661,289.98387,7.71E-05,0.20526316,790.40144,790.40664
1555,28.576684,1.617,40,0,38629.443,-28885.491,-45265.236,792.23803,266.41879,289.98415,6.85E-05,0.20524528,523.01803,1071.6385
1558,28.593068,21.615,40,0,38634.624,-28893.179,-45265.483,777.3764,154.27817,289.99813,0.000117887,0.20325755,626.01929,944.44536
1552,28.55169,9.623,40,-200,37946.812,-27760.423,-45039.063,788.66913,217.9472,289.98846,8.34E-05,0.20297448,568.98637,1021.155
1549,28.532532,25.618,40,-400,36926.297,-26621.663,-44822.263,774.27507,118.91405,289.98741,0.000152655,0.20142022,650.49702,895.40197
1563,28.62935,16.62,40,200,39463.912,-30022.647,-45484.379,783.72224,171.82834,289.99845,0.000105732,0.20222418,604.70741,958.30269
1550,28.543177,1.616,40,-200,37736.426,-27722.926,-45034.499,796.52738,277.81971,289.97822,6.58E-05,0.2063583,514.12107,1085.889
1560,28.614634,1.618,40,200,39388.055,-29986.507,-45480.432,787.26424,209.42801,289.99953,8.69E-05,0.20384813,576.28931,1009.337
1561,28.618613,3.617,40,200,39613.612,-30087.897,-45497.701,790.30666,239.82681,290.01344,7.59E-05,0.20457918,547.094,1043.4515
1551,28.547156,3.619,40,-200,37809.652,-27837.554,-45058.592,797.94572,261.09374,289.98768,6.98E-05,0.20481626,534.4402,1072.2265
1565,28.648141,1.616,40,400,40100.66,-31083.947,-45697.067,792.20548,251.76519,290.00336,7.25E-05,0.20536367,539.69572,1059.4659
1567,28.656654,9.623,40,400,40550.499,-31111.412,-45694.025,787.91151,197.83272,289.99856,9.24E-05,0.2065305,595.93942,1004.5858
1573,28.696084,14.617,40,550,41064.272,-32098.869,-45893.967,780.65085,163.36819,290.00365,0.000111051,0.20193054,614.79625,950.46637
1566,28.652119,3.619,40,400,40442.901,-31109.438,-45693.819,792.66471,237.65845,290.00374,7.66E-05,0.20404657,557.1678,1046.7514
1554,28.566038,25.619,40,-200,37713.772,-27791.382,-45051.274,772.27252,138.98537,289.98913,0.000130504,0.20134047,634.17724,921.53993
1557,28.585753,13.627,40,0,38634.541,-28890.713,-45264.99,784.15043,194.61833,290.01512,9.36E-05,0.20386835,592.213,993.61528
1570,28.681649,1.615,40,550,40338.305,-31947.977,-45870.819,793.50448,253.40638,290.00995,7.19E-05,0.20425228,538.8382,1065.2931
1568,28.662857,16.621,40,400,40477.273,-31121.156,-45694.477,779.37819,134.71506,290.01709,0.000134897,0.20239339,638.61259,915.76115
1571,28.685627,3.619,40,550,41207.064,-31840.421,-45833.569,790.43358,243.19184,290.00886,7.53E-05,0.20736685,545.38636,1045.6237
1562,28.623147,9.625,40,200,39580.391,-29969.362,-45472.867,783.86419,170.7731,289.99635,0.00010627,0.20161256,605.57773,957.02833
1559,28.602601,30.612,40,0,38638.447,-28897.743,-45265.894,770.9682,121.75436,289.99875,0.000148943,0.20113623,647.60215,899.43826
1569,28.671003,25.62,40,400,40345.006,-31166.917,-45708.785,770.01607,104.59311,290.01668,0.000173138,0.20074532,665.1043,881.05732
1582,28.754951,9.625,65,-600,60507.161,-27289.205,-44509.337,790.3386,218.76766,290.01064,8.39E-05,0.20891705,572.6365,1022.2726
1564,28.637496,25.618,40,200,39458.568,-29998.348,-45482.611,773.78473,134.76455,290.00674,0.000134804,0.2026149,639.11893,918.16389
1580,28.746438,1.617,65,-600,60412.802,-27217.788,-44492.028,794.07532,274.6719,289.99567,6.65E-05,0.20555926,516.4986,1085.2085
1581,28.750417,3.618,65,-600,60447.174,-27286.532,-44508.145,795.43337,238.23592,289.99573,7.66E-05,0.20548092,553.46535,1044.07
1572,28.690161,8.612,40,550,40906.308,-31860.361,-45844.711,785.34784,200.79816,290.01043,9.06E-05,0.20285462,585.99258,1001.4418
1583,28.761154,16.62,65,-600,60101.684,-27273.417,-44509.132,778.23079,176.11385,290.01583,0.000103439,0.20430909,597.72698,961.55585
1575,28.712931,1.618,65,-810,59571.587,-25963.455,-44245.009,795.14381,266.93432,289.99178,6.83E-05,0.20498252,526.89013,1081.5644
1579,28.735793,25.618,65,-810,59186.75,-25945.364,-44249.49,774.33874,122.27682,290.00831,0.000148283,0.20069233,649.5151,901.76773
1584,28.7693,25.617,65,-600,59863.052,-26986.846,-44457.738,772.5358,135.08601,290.0052,0.000134414,0.20226074,635.05306,914.61361
1586,28.783924,3.62,65,-300,61553.993,-28943.052,-44833.077,794.08905,242.55499,290.00572,7.51E-05,0.20444595,547.66171,1049.3989
1591,28.817431,5.621,65,0,62843.568,-30531.444,-45141.727,788.07753,226.39939,290.00986,8.05E-05,0.2045011,564.01231,1031.6443
1588,28.794661,16.621,65,-300,61674.707,-28953.043,-44833.529,779.26914,185.89279,290.0024,9.79E-05,0.20335077,588.16282,971.21092
1574,28.703673,20.625,40,550,40853.969,-31824.509,-45838.174,777.67223,120.00655,289.99543,0.000151425,0.20239031,652.01723,900.2151
1578,28.727647,16.621,65,-810,59115.786,-26143.95,-44291.181,776.8297,162.84823,289.99163,0.000111374,0.2010346,607.70924,942.99783
1593,28.829831,21.614,65,0,62847.022,-30533.706,-45142.714,773.78273,151.07794,290.02135,0.000119987,0.20087803,615.61804,926.82641
1594,28.839364,30.613,65,0,62847.104,-30533.007,-45145.551,765.88867,129.50569,290.00663,0.000140232,0.20199205,635.13714,902.45882
1577,28.721444,9.625,65,-810,60026.773,-26175.526,-44279.628,788.32632,207.64185,290.00709,8.78E-05,0.20479178,584.62759,1012.6047
1592,28.822522,13.607,65,0,62838.594,-30538.927,-45143.988,781.36164,202.69786,290.00782,8.99E-05,0.20415575,574.14056,993.70793
1595,28.851397,1.617,65,300,64031.179,-32253.954,-45480.062,791.26707,261.24807,290.01303,7.01E-05,0.20777661,536.54088,1075.348
1597,28.85991,9.624,65,300,63899.2,-32236.398,-45480.227,782.52242,218.19829,290.0181,8.36E-05,0.20503223,565.18026,1014.5773
1589,28.802808,25.62,65,-300,61526.24,-28749.483,-44795.045,769.21403,145.06732,290.00739,0.000124954,0.20122782,618.79936,919.47336
1598,28.866112,16.621,65,300,64233.794,-32219.911,-45471.716,780.5278,180.37699,289.99869,0.00010078,0.20257027,598.6596,968.91616
1576,28.71691,3.617,65,-810,59051.112,-26041.491,-44272.35,792.53359,222.06115,290.00294,8.22E-05,0.20585957,576.78046,1034.5226
1599,28.874259,25.619,65,300,64137.379,-32234.959,-45475.622,773.81232,141.36732,290.0115,0.00012855,0.20210618,624.96993,916.61592
1585,28.779946,1.615,65,-300,61466.541,-28768.766,-44799.979,790.07525,241.52301,290.00042,7.55E-05,0.2052158,545.93836,1048.2637
1587,28.788459,9.623,65,-300,61593.751,-28790.927,-44800.884,785.33184,197.52892,289.99636,9.23E-05,0.2045807,582.76812,989.3834
1603,28.89962,16.62,65,600,65544.71,-33888.068,-45794.51,778.89647,168.54372,289.99126,0.000107941,0.20223579,610.50004,958.70198
1605,28.918412,1.614,65,810,66456.685,-35333.3,-46076.97,786.36667,222.98326,289.9878,8.15E-05,0.20267019,554.42699,1012.7952
1590,28.813453,1.614,65,0,62833.824,-30532.02,-45143.783,790.23148,251.13587,290.00916,7.28E-05,0.20649577,546.63288,1063.4378
1596,28.855375,3.618,65,300,64178.412,-32167.161,-45463.986,792.99779,254.05809,290.01935,7.18E-05,0.20547394,545.11724,1070.9434
1606,28.92239,3.618,65,810,66037.311,-35131.836,-46044.489,792.48869,245.50065,289.99342,7.41E-05,0.20391068,543.6227,1052.3066
1613,28.966634,16.621,90,-1070,82577.309,-26551.974,-43926.861,751.55601,161.24936,289.97468,0.000112556,0.20150886,590.96185,925.37148
1608,28.933127,16.621,65,810,66374.291,-35042.041,-46019.943,770.85391,162.76974,289.99521,0.000111329,0.20135412,601.8464,938.48693
1614,28.97478,25.619,90,-1070,82928.64,-26575.163,-43919.419,744.47372,119.4267,290.01659,0.000151505,0.19999077,617.97595,863.90284
1617,28.993939,9.625,90,-700,83819.485,-28209.48,-44250.436,745.16464,187.23602,290.03678,9.73E-05,0.20422188,563.36723,949.83479
1618,29.000142,16.619,90,-700,84308.346,-28245.209,-44253.15,733.46441,166.18117,290.02895,0.000108859,0.20008509,560.00672,901.93267
1601,28.888883,3.619,65,600,65140.425,-33783.389,-45784.272,788.58794,213.71408,290,8.53E-05,0.20405385,579.44,1018.9337
1611,28.955897,3.619,90,-1070,82331.81,-26103.164,-43837.066,778.33225,245.28265,289.95501,7.41E-05,0.20331262,538.62822,1047.2001
1621,29.022911,3.618,90,-300,85649.116,-30463.687,-44693.368,740.82246,234.37284,290.00243,7.72E-05,0.19947146,497.95114,981.88725
1612,28.960432,9.623,90,-1070,82921.485,-26228.277,-43855.074,766.03994,173.4118,289.97119,0.000104907,0.20452114,598.0265,960.71087
1620,29.018933,1.616,90,-300,85688.669,-30616.141,-44725.849,739.71927,244.95911,290.02489,7.44E-05,0.20436932,497.82876,1002.6965
1623,29.033649,16.621,90,-300,85610.632,-30391.613,-44678.361,722.95199,161.22126,290.05128,0.000113051,0.20452932,567.64074,900.90471
1602,28.893417,9.624,65,600,65530.936,-33985.592,-45814.039,786.04145,214.26602,289.98092,8.52E-05,0.20580671,567.43412,1008.6972
1626,29.056419,5.62,90,0,86945.154,-32172.876,-45026.399,731.06042,216.42741,290.01235,8.37E-05,0.2009609,507.01804,953.56782
1607,28.926924,9.624,65,810,66495.416,-35370.262,-46084.083,787.31059,212.44051,289.99347,8.59E-05,0.20479973,571.20084,1008.6375
1624,29.041795,25.617,90,-300,85812.344,-30497.278,-44694.766,715.53042,127.81551,290.0041,0.000140992,0.19719286,579.47465,843.0304
1600,28.884904,1.617,65,600,65565.35,-34063.957,-45828.347,792.54339,267.2089,289.98651,6.84E-05,0.20634168,533.65338,1086.5688
1622,29.027446,9.624,90,-300,85644.141,-30519.069,-44704.716,731.27162,188.06578,290.00309,9.66E-05,0.20238383,545.69661,933.4145
1610,28.951919,1.614,90,-1070,81999.229,-25939.034,-43808.039,780.63574,235.41467,289.99313,7.76E-05,0.20472432,547.26148,1031.3648
1609,28.941273,25.619,65,810,66497.924,-35003.229,-46012.46,758.43889,119.85463,289.97354,0.00015192,0.20506891,637.90128,884.59367
1604,28.907766,25.619,65,600,65645.771,-34037.151,-45823.455,770.18699,129.7439,290.00005,0.000139871,0.20183482,638.71855,906.87741
1629,29.078352,30.611,90,0,86946.47,-32177.645,-45029.031,704.12912,108.90164,290.00674,0.000166166,0.19937351,591.14519,816.27905
1619,29.008287,25.619,90,-700,84054.047,-28448.933,-44302.282,722.21017,125.17919,290.06472,0.000144844,0.20100534,592.57477,848.01108
1616,28.989404,3.619,90,-700,83933.621,-28170.585,-44244.844,761.20513,247.17958,289.98873,7.38E-05,0.20477273,518.10258,1027.7661
1627,29.061509,13.608,90,0,86950.91,-32169.257,-45026.482,719.30742,171.36654,290.01009,0.000106294,0.20441349,545.49417,896.73815
1630,29.090384,1.616,90,300,88270.508,-33893.042,-45363.707,720.7988,229.92102,289.99944,7.91E-05,0.20338913,488.60368,965.05288
1615,28.985426,1.617,90,-700,83960.428,-28385.986,-44285.096,760.49276,261.28024,290.00383,7.05E-05,0.21138336,500.11741,1034.2563
1634,29.113246,25.618,90,300,88029.572,-33786.349,-45345.863,708.17789,122.33791,290.01041,0.000147873,0.19957847,586.2081,838.38786
1633,29.1051,16.621,90,300,88177.752,-33788.816,-45345.575,713.28652,155.43262,290.01368,0.00011612,0.19842203,550.35079,870.97244
1635,29.123891,1.617,90,700,89795.889,-35851.553,-45748.954,721.79873,228.2764,289.99699,7.97E-05,0.20310531,498.68206,970.57047
1636,29.127869,3.619,90,700,89776.195,-35988.836,-45776.584,722.53021,214.02925,290.00275,8.49E-05,0.20220379,514.43218,956.48701
1638,29.138607,16.621,90,700,89853.656,-36129.778,-45802.733,710.90813,129.49048,290.00238,0.000139557,0.1988217,576.93563,843.14518
1640,29.157399,1.615,90,1070,91260.832,-37846.246,-46139.3,726.4224,235.89652,289.98828,7.70E-05,0.20263382,487.3101,973.07374
1435,27.767574,1.616,120,-1380,106457.78,-26499.266,-43394.093,790.44316,0.014311229,516.32272,0.43857353,1684.1365,1047.046,1047.4894
1637,29.132404,9.626,90,700,89908.628,-36037.023,-45785.465,716.1723,153.69128,290.00219,0.000117991,0.20112696,558.35273,874.72808
1644,29.180261,25.616,90,1070,90747.424,-38229.89,-46220.667,711.94227,90.775758,290.00997,0.000198855,0.19823826,620.63938,808.92627
1631,29.094363,3.618,90,300,88188.442,-33854.271,-45358.937,721.07118,217.17299,289.99248,8.37E-05,0.20207287,499.37906,946.46943
1625,29.05244,1.616,90,0,86943.962,-32163.296,-45024.508,733.61795,239.9101,289.99725,7.61E-05,0.20529069,491.69934,984.80571
1642,29.165912,9.622,90,1070,91681.895,-38517.859,-46267.744,719.91433,181.62456,289.99777,9.98E-05,0.201193,535.39353,912.25294
1632,29.098897,9.623,90,300,88214.139,-33901.512,-45368.558,716.69906,177.06078,290.02408,0.000102353,0.20096664,539.91205,904.16876
1641,29.161377,3.621,90,1070,91263.586,-38196.217,-46203.481,725.84894,221.20769,289.9779,8.22E-05,0.20288611,509.57278,966.57874
1628,29.068818,21.614,90,0,86945.976,-32177.439,-45027.879,708.23403,110.9026,290.01122,0.000162928,0.19854339,589.22927,816.4475
1646,29.194884,3.619,120,-1380,106615.37,-26329.379,-43355.486,731.71368,234.72957,290.00911,7.76E-05,0.20426297,500.89505,988.35748
1643,29.172114,16.619,90,1070,91314.405,-38211.511,-46206.606,713.45737,129.85152,289.97198,0.000139242,0.19925234,578.16429,845.47208
1648,29.205622,16.62,120,-1380,106340.84,-25919.217,-43275.312,719.32722,154.74095,289.97236,0.0001172,0.20076118,566.74613,887.16296
1650,29.224413,1.618,120,-1000,107374.18,-28577.829,-43794.101,732.36591,255.04061,289.97721,7.16E-05,0.2049008,483.0586,1010.0727
1654,29.247275,25.619,120,-1000,107374.18,-28756.761,-43820.949,719.52118,128.57013,289.94839,0.000141017,0.20112922,589.28095,853.51703
1639,29.146753,25.618,90,700,89837.539,-36033.816,-45781.189,710.03994,120.29564,290.01651,0.000150117,0.1986237,589.54828,837.71435
1658,29.272636,16.62,120,-500,107374.18,-31323.812,-44336.12,728.11746,174.61903,289.98912,0.000104028,0.20185868,556.8329,917.47013
1662,29.300496,13.609,120,0,107374.18,-34072.057,-44868.641,732.93641,182.811,290.02108,9.93E-05,0.20169071,552.01386,929.74372
1663,29.307805,21.614,120,0,107374.18,-34075.428,-44869.628,726.65092,143.89206,290.00192,0.000125973,0.20081042,581.59826,878.23002
1651,29.228392,3.617,120,-1000,107374.18,-28473.274,-43773.79,730.39426,218.58429,289.98001,8.35E-05,0.20405977,511.65359,960.3262
1647,29.199419,9.625,120,-1380,106810.88,-26994.947,-43481.298,723.71155,194.26908,289.98417,9.36E-05,0.2027914,532.2583,933.95382
1660,29.291428,1.616,120,0,107374.18,-34068.726,-44867.654,737.13954,233.23208,290.00716,7.82E-05,0.20487707,504.89556,985.00343
1645,29.190906,1.617,120,-1380,106706.77,-26588.197,-43416.789,732.47503,253.60427,289.99182,7.16E-05,0.20294378,486.12791,1010.7913
1664,29.317338,30.614,120,0,107374.18,-34083.404,-44870.861,721.1483,91.138338,290.01252,0.000198299,0.19897507,625.12439,812.01702
1665,29.329372,1.617,120,500,107374.18,-36878.686,-45404.411,745.38295,251.68533,290.09555,7.24E-05,0.20464791,500.13664,1020.3078
1661,29.295406,5.62,120,0,107374.18,-34072.344,-44869.628,732.32963,185.01132,289.99751,9.83E-05,0.20322141,543.05548,924.57078
1652,29.232926,9.624,120,-1000,107374.18,-28837.511,-43857.706,727.1554,202.7279,290.00511,8.99E-05,0.20312011,527.61277,945.78117
1673,29.377594,16.621,120,1000,107374.18,-39676.273,-45960.244,739.16982,159.65263,289.98906,0.00011366,0.20151354,579.69498,908.83027
1667,29.337884,9.624,120,500,107374.18,-36686.392,-45378.303,742.91592,207.36781,289.97504,8.77E-05,0.20335936,538.12017,966.11216
1655,29.257921,1.615,120,-500,107374.18,-31139.411,-44304.173,734.17202,226.76778,290.01204,8.03E-05,0.20418217,502.78722,970.43501
1657,29.266433,9.626,120,-500,107374.18,-31254.204,-44315.768,733.51076,211.32609,289.99899,8.59E-05,0.20326184,524.12074,959.3439
1649,29.213768,25.618,120,-1380,106367.9,-26082.155,-43321.977,715.06366,104.88557,289.99787,0.000172441,0.19947886,606.60392,823.588
1668,29.344087,16.62,120,500,107374.18,-36905.987,-45420.075,739.70789,164.20117,289.99383,0.000110445,0.20125482,570.05009,907.35395
1676,29.400364,3.617,120,1380,107374.18,-41546.636,-46317.205,749.90868,200.43893,289.9372,9.08E-05,0.20291844,544.68816,956.43306
1678,29.411101,16.621,120,1380,107374.18,-41768.246,-46359.43,742.75128,160.81818,289.98328,0.000112762,0.20114701,583.07366,916.17886
1675,29.396385,1.62,120,1380,107374.18,-41485.621,-46300.183,753.31749,259.96285,289.98612,7.02E-05,0.20534939,491.63164,1029.5704
1666,29.33335,3.619,120,500,107374.18,-36933.082,-45426.037,745.49531,237.89675,289.99629,7.65E-05,0.20373981,504.35425,995.85787
1677,29.404899,9.625,120,1380,107374.18,-41631.25,-46319.22,748.02621,200.76341,289.91472,9.06E-05,0.20352566,543.01183,958.89726
1653,29.239128,16.622,120,-1000,107374.18,-28664.582,-43809.848,723.33867,164.96934,289.98985,0.000109749,0.20034829,554.38678,895.93645
1679,29.419248,25.618,120,1380,107374.18,-41941.915,-46402.231,734.29659,114.76377,290.00413,0.000157891,0.20063606,618.89829,856.37444
1659,29.280782,25.618,120,-500,107374.18,-31230.645,-44318.07,721.47482,135.98723,290.1504,0.000133749,0.20167488,578.89701,858.03229
1682,29.438406,8.611,40,-550,35685.531,-25775.19,-44668.041,747.29025,180.46729,290.04651,0.000100741,0.20131636,567.53409,941.70833
1656,29.261899,3.617,120,-500,107374.18,-31363.487,-44339.943,735.86115,210.45368,290.01398,8.64E-05,0.20294227,523.51567,960.06009
1669,29.352233,25.618,120,500,107374.18,-36981.145,-45429.367,731.57856,126.72302,290.00928,0.000143136,0.20080523,600.35357,860.57572
1671,29.366857,3.619,120,1000,107374.18,-39603.417,-45940.057,752.07153,246.90346,289.97956,7.38E-05,0.20454133,498.95092,1008.443
1681,29.433872,3.618,40,-550,35955.368,-25909.718,-44690.202,752.84384,239.87599,289.9376,7.57E-05,0.20220748,509.06712,1006.1349
1672,29.371391,9.625,120,1000,107374.18,-39314.461,-45881.961,745.63381,200.75555,290.01619,9.06E-05,0.20323145,550.11106,964.53541
1688,29.475892,16.62,40,-400,36407.55,-26595.678,-44824.73,744.21113,163.7115,289.99263,0.000110698,0.20082815,580.58904,917.18874
1686,29.465154,3.617,40,-400,36451.831,-26654.884,-44853.141,755.75548,247.73403,289.98643,7.35E-05,0.20338476,514.95167,1028.2908
1683,29.444327,14.619,40,-550,36074.766,-26060.527,-44717.009,747.30777,165.96241,290.00394,0.000109181,0.20082125,575.38702,916.64328
1670,29.362878,1.619,120,1000,107374.18,-39350.806,-45875.506,749.46724,257.03188,289.98613,7.09E-05,0.20500106,496.30133,1026.032
1674,29.38574,25.618,120,1000,107374.18,-39815.488,-45973.607,733.32736,118.55201,290.01482,0.000153157,0.20134469,611.84552,856.93226
1690,29.494683,1.616,40,-200,37641.738,-27783.077,-45055.139,760.52035,267.59915,289.97249,6.81E-05,0.20559442,497.22762,1053.6108
1692,29.503196,9.622,40,-200,37437.521,-27502.673,-44997.331,754.46468,200.61271,289.98878,9.05E-05,0.20201788,548.75165,961.16754
1697,29.537258,13.61,40,0,38464.243,-28891.987,-45267.21,753.21127,189.76073,290.0099,9.58E-05,0.20238731,556.9287,948.51575
1689,29.484037,25.619,40,-400,36926.996,-26756.232,-44852.812,740.88785,124.23333,290.04736,0.000146825,0.2018538,609.46084,865.28664
1699,29.5541,30.618,40,0,38466.669,-28890.301,-45271.815,745.36515,116.14704,289.98678,0.000155848,0.19980279,623.49169,863.82144
1693,29.509399,16.62,40,-200,37610.697,-27849.025,-45065.664,752.04663,176.10143,289.99575,0.000103044,0.20164366,571.19386,933.46271
1698,29.544567,21.617,40,0,38474.316,-28888.575,-45274.117,747.24362,120.15524,289.95573,0.000150691,0.20016783,623.42292,871.29425
1704,29.588996,25.62,40,200,39195.555,-29905.388,-45469.208,750.68692,130.48805,289.98106,0.000138856,0.1997367,620.87676,889.68889
1685,29.461176,1.617,40,-400,36567.652,-26608.794,-44832.624,752.91523,239.37951,290.01613,7.61E-05,0.20409897,519.82229,1014.8646
1687,29.469689,9.624,40,-400,36657.529,-26514.435,-44813.835,751.07222,188.88893,289.9053,9.59E-05,0.20091711,565.16206,954.56521
1684,29.451917,20.625,40,-550,35733.841,-25844.057,-44677.539,737.34515,135.54845,289.98666,0.000133715,0.2008198,597.75253,878.23737
1701,29.570113,3.617,40,200,39311.129,-29954.479,-45489.971,764.92861,230.60242,290.04373,7.87E-05,0.20205726,531.16039,1005.3447
1700,29.566134,1.619,40,200,39227.419,-29973.967,-45487.34,762.62726,256.76082,290.0072,7.08E-05,0.2034312,512.82237,1044.6726
1702,29.574647,9.624,40,200,39415.315,-29998.225,-45517.354,761.90744,211.85505,289.9996,8.57E-05,0.20133881,554.29353,991.44385
1680,29.429893,1.617,40,-550,36011.778,-25870.453,-44683.418,750.20534,229.42673,290.00073,7.93E-05,0.20390675,527.27168,1002.0213
1706,29.603619,3.621,40,400,40267.34,-30998.222,-45676.099,766.49765,238.94134,289.97964,7.62E-05,0.2041651,526.12287,1021.3317
1691,29.498661,3.62,40,-200,37460.709,-27765.85,-45058.675,762.09857,249.97656,290.00546,7.31E-05,0.20641022,519.6304,1033.7029
1695,29.528189,1.621,40,0,38444.097,-28896.099,-45264.949,763.03704,241.55254,289.96707,7.53E-05,0.20339591,518.67731,1016.1308
1694,29.517544,25.62,40,-200,37619.166,-27843.886,-45067.144,749.46006,137.80637,289.97224,0.000131303,0.19890183,610.71575,894.91051
1712,29.641662,8.613,40,550,40898.825,-31959.49,-45877.069,761.10753,199.00212,289.99833,9.14E-05,0.20319711,566.63539,976.34441
1714,29.655173,20.625,40,550,41148.475,-32270.524,-45923.118,750.1734,138.82901,290.0213,0.000130541,0.20039223,605.35942,891.12543
1710,29.633148,1.618,40,550,40582.815,-31850.165,-45855.154,770.25624,249.00606,290.03104,7.31E-05,0.2033805,515.19504,1026.8656
1696,29.532167,5.623,40,0,38454.705,-28894.413,-45260.261,763.36964,236.4356,289.98317,7.70E-05,0.20428494,533.23106,1021.1831
1718,29.679147,16.622,65,-810,59098.928,-26127.545,-44289.166,757.19968,149.32556,290.01858,0.000121744,0.20244033,604.70278,911.90328
1713,29.647583,14.617,40,550,41096.547,-31998.014,-45867.53,757.22279,167.11489,290.02774,0.000108556,0.20168973,587.02533,932.54033
1720,29.697939,1.617,65,-600,60269.968,-27285.998,-44514.394,772.16582,270.2734,290.04629,6.74E-05,0.20460918,496.48411,1053.9502
1703,29.58085,16.618,40,200,39270.096,-30048.056,-45499.674,752.03945,173.75178,289.98699,0.000104323,0.20083707,573.37027,932.88225
1708,29.614358,16.62,40,400,40148.024,-31019.725,-45685.719,755.31039,168.23948,289.97818,0.000107968,0.20228177,588.63931,935.60312
1717,29.672944,9.623,65,-810,59574.507,-25968.512,-44248.38,765.91116,206.11775,290.00141,8.83E-05,0.20132357,562.86772,989.74844
1709,29.622503,25.618,40,400,39957.128,-31029.017,-45694.6,751.42199,129.02735,290.0267,0.000140067,0.1990768,619.84915,885.55489
1707,29.608153,9.629,40,400,40012.592,-30857.075,-45658.789,761.27411,206.13975,290.04905,8.83E-05,0.20365295,555.11632,982.61096
1721,29.701917,3.618,65,-600,60326.46,-27206.934,-44490.589,772.68223,263.33645,290.00144,6.95E-05,0.20669492,514.36553,1059.5032
1722,29.706451,9.625,65,-600,60668.908,-27417.689,-44527.099,765.11333,211.84326,290.0115,8.58E-05,0.202878,551.01752,986.04309
1719,29.687293,25.618,65,-810,59511.148,-26301.831,-44320.907,750.55732,106.21492,289.97775,0.000170538,0.20070114,640.99746,860.93183
1723,29.712654,16.622,65,-600,60121.255,-27351.864,-44519.246,758.44399,172.0438,289.93237,0.000105649,0.20247991,588.27451,943.53357
1705,29.599641,1.617,40,400,40107.033,-31188.749,-45719.023,762.994,216.54912,289.99578,8.40E-05,0.20335627,547.16002,996.0319
1728,29.746161,16.621,65,-300,61484.179,-28914.066,-44826.046,759.00235,176.5945,289.99928,0.000102911,0.20305021,576.99872,941.48613
1730,29.764953,1.618,65,0,62717.468,-30538.722,-45140.905,773.73479,278.20442,289.97451,6.56E-05,0.2059073,505.45492,1078.8784
1729,29.754308,25.619,65,-300,61323.954,-28906.706,-44830.815,755.41971,137.93356,289.94402,0.000131516,0.20094015,616.44521,901.29217
1724,29.7208,25.618,65,-600,59671.209,-27194.024,-44501.731,754.06366,131.02012,289.9408,0.00013827,0.20037619,620.04694,890.54902
1716,29.668409,3.618,65,-810,59085.36,-26141.565,-44297.595,773.1105,259.19363,290.05783,7.04E-05,0.20517501,516.14342,1048.6344
1711,29.637127,3.618,40,550,40868.811,-32119.961,-45899.065,766.55746,250.94725,289.99222,7.27E-05,0.20529871,515.62981,1036.4308
1715,29.664431,1.616,65,-810,59768.858,-26209.61,-44286.494,769.92075,267.54523,289.91085,6.84E-05,0.20612262,509.40872,1063.2781
1732,29.774022,13.607,65,0,62721.785,-30537.488,-45143.125,763.06746,164.87493,290.00594,0.000110128,0.2021001,594.66542,936.67801
1736,29.806876,3.615,65,300,64248.966,-32268.057,-45479.281,777.34701,264.12799,290.00305,6.91E-05,0.20538171,508.54337,1052.8203
1737,29.811409,9.626,65,300,63726.763,-32075.762,-45451.158,768.45261,201.57393,290.13801,9.18E-05,0.20974482,563.82533,977.18477
1725,29.731446,1.616,65,-300,61355.571,-28880.927,-44816.384,771.23017,269.57773,289.92983,6.77E-05,0.20495186,496.91414,1051.1263
1738,29.817613,16.62,65,300,64209.002,-32187.554,-45464.767,763.71168,169.64579,290.0144,0.000107846,0.20493579,597.17901,947.68968
1727,29.739958,9.624,65,-300,61321.898,-28828.67,-44810.998,766.10864,216.54682,289.8383,8.38E-05,0.20233782,552.1028,998.8467
1742,29.844917,9.625,65,600,65134.627,-33890.658,-45802.486,772.1754,195.50069,289.98698,9.29E-05,0.20217564,575.45263,977.60798
1745,29.869911,1.617,65,810,66214.517,-34855.79,-45984.42,783.15402,282.31565,290.00054,6.48E-05,0.20693844,496.72264,1078.4188
1741,29.840383,3.617,65,600,65545.286,-33898.922,-45811.326,779.16113,263.35414,290.04603,6.96E-05,0.20558427,517.1226,1067.0188
1740,29.836404,1.619,65,600,65004.539,-33688.29,-45769.553,777.86495,257.83703,289.98919,7.06E-05,0.20364542,515.77586,1047.4161
1749,29.892773,25.619,65,810,66521.154,-35142.279,-46041.118,764.95544,114.21809,289.956,0.000158492,0.19934881,645.35629,880.44169
1735,29.802897,1.618,65,300,63938.177,-32162.391,-45466.864,778.30956,262.60787,290.0145,6.94E-05,0.2056898,522.89766,1063.5165
1753,29.918134,16.621,90,-1070,83118.963,-26237.939,-43850.387,769.66278,155.19838,289.89748,0.000117666,0.20260549,615.0127,938.27013
1726,29.735424,3.618,65,-300,61571.385,-28842.279,-44810.833,770.99614,236.80738,289.92051,7.71E-05,0.20530449,540.72084,1031.1074
1731,29.768931,5.62,65,0,62711.712,-30534.857,-45139.219,770.57932,241.21424,289.91284,7.56E-05,0.2053164,525.2696,1024.7809
1751,29.907397,3.619,90,-1070,83239.965,-26399.603,-43882.539,781.73134,231.00014,290.0053,7.90E-05,0.20491941,547.92944,1026.0302
1750,29.903419,1.618,90,-1070,82381.025,-26468.634,-43918.926,784.96137,279.07034,290.04583,6.55E-05,0.20706445,503.90246,1082.3097
1755,29.936926,1.615,90,-700,83493.235,-28098.634,-44229.673,784.84129,279.61226,289.9549,6.54E-05,0.20706846,500.3977,1076.4508
1748,29.884625,16.625,65,810,65702.51,-34646.187,-45949.513,768.1096,153.25343,290.07088,0.000118388,0.20121563,607.70074,923.84472
1733,29.781331,21.616,65,0,62718.373,-30538.187,-45147.565,759.62685,156.80094,289.99226,0.000115753,0.20162245,601.03479,924.41976
1754,29.92628,25.619,90,-1070,82152.219,-26438.662,-43906.633,763.1992,116.56624,289.9823,0.000155848,0.20181159,647.68441,888.72974
1734,29.790864,30.612,65,0,62730.255,-30536.378,-45150.073,754.87267,130.62471,289.95679,0.000138901,0.20155783,624.36974,894.00399
1747,29.878424,9.625,65,810,65814.631,-34828.038,-45988.079,774.9053,201.089,289.969,9.04E-05,0.20264109,575.25696,991.57132
1760,29.970433,1.616,90,-300,85468.086,-30508.379,-44691.148,783.13002,273.08411,289.96909,6.72E-05,0.20813736,511.5355,1073.1413
1746,29.873889,3.619,65,810,65860.639,-35362.162,-46097.281,781.15216,261.60056,290.03466,6.98E-05,0.20597072,521.6664,1059.1518
1756,29.940904,3.617,90,-700,83587.183,-28059.041,-44221.121,786.94792,253.74768,289.9541,7.19E-05,0.20469247,537.34487,1059.1703
1744,29.859266,25.618,65,600,65660.531,-33885.436,-45791.837,762.92702,107.10832,289.98807,0.000169548,0.2017022,657.20088,878.19306
1743,29.85112,16.619,65,600,65374.205,-33958.333,-45810.791,766.19575,158.88602,290.00351,0.000114384,0.20247396,601.07085,928.08066
1739,29.825759,25.617,65,300,64278.733,-32313.941,-45489.149,758.30825,113.12127,290.02568,0.00016037,0.20147296,639.83328,872.32834
1762,29.978946,9.624,90,-300,85427.587,-30585.346,-44713.884,779.07636,223.60474,289.92379,8.16E-05,0.20527052,550.84152,1011.4514
1761,29.974411,3.618,90,-300,85522.974,-30513.107,-44694.149,782.59077,231.52985,289.89209,7.89E-05,0.2055137,549.54774,1029.9169
1759,29.959788,25.617,90,-700,84244.083,-28120.754,-44223.424,764.10822,121.52515,289.90667,0.00014922,0.20053534,636.49201,886.5686
1766,30.007919,5.622,90,0,86796.07,-32178.467,-45025.207,782.93282,225.7633,290.00365,8.08E-05,0.20494182,553.00248,1017.3915
1764,29.993294,25.619,90,-300,85847.58,-30589.334,-44708.334,768.19672,142.5729,289.94897,0.000127089,0.20072039,621.44878,917.09667
1752,29.911932,9.622,90,-1070,82078.169,-25955.027,-43809.519,775.13781,198.31822,290.01312,9.17E-05,0.20323137,569.70525,976.86041
1757,29.945439,9.624,90,-700,83499.443,-28295.492,-44275.763,780.21748,220.18683,289.96908,8.27E-05,0.20346697,564.59268,1019.074
1768,30.020318,21.614,90,0,86803.882,-32182.455,-45027.592,769.66106,161.23511,290.0305,0.000112713,0.20266742,602.19657,935.61151
1770,30.041884,1.618,90,300,88128.907,-33733.064,-45324.73,787.14726,273.82551,289.9854,6.68E-05,0.20638247,517.33688,1081.4409
1767,30.01301,13.606,90,0,86796.44,-32178.221,-45036.349,774.26307,180.67394,290.04914,0.00010057,0.20004839,591.25128,965.71841
1769,30.029851,30.614,90,0,86796.193,-32182.538,-45027.838,771.15802,115.32909,289.95601,0.000155969,0.19561643,645.34213,884.79928
1758,29.951641,16.622,90,-700,84504.014,-28476.11,-44288.632,771.24838,177.53706,289.98529,0.000102373,0.20279289,587.04645,953.64042
1765,30.00394,1.617,90,0,86792.698,-32165.639,-45026.276,782.07367,235.40853,289.99881,7.79E-05,0.20716994,542.06399,1027.7643
1775,30.075391,1.617,90,700,90131.185,-35913.719,-45752.326,788.89902,278.86226,289.99514,6.53E-05,0.20619992,519.20913,1096.0838
1772,30.050397,9.625,90,300,88095.274,-33941.722,-45371.683,778.53945,206.53803,290.01168,8.84E-05,0.20564953,577.04487,1003.5006
1780,30.108899,1.616,90,1070,90994.24,-38264.961,-46224.038,787.67478,257.77514,290.00351,7.12E-05,0.20717424,536.56578,1069.1413
1776,30.07937,3.619,90,700,89424.905,-36022.262,-45787.767,787.15043,235.62521,290.0283,7.76E-05,0.20514214,544.27452,1030.3113
1778,30.090108,16.618,90,700,89242.641,-36249.793,-45832.87,777.08443,171.83424,290.00052,0.000105734,0.20270044,603.3183,959.86352
1763,29.985149,16.62,90,-300,85664.576,-30560.019,-44707.635,772.06228,182.09357,289.96401,9.98E-05,0.2024564,592.26537,968.99726
1783,30.123614,16.621,90,1070,90523.303,-37788.603,-46128.693,772.13174,139.40392,289.98069,0.000130389,0.20253284,626.64824,913.64469
1777,30.083905,9.621,90,700,90288.493,-36444.02,-45855.771,784.04904,220.51635,289.99836,8.27E-05,0.20445252,557.46119,1010.7913
1774,30.064746,25.618,90,300,87932.416,-33857.642,-45355.443,769.07829,138.42105,290.06502,0.000131596,0.20386375,628.06059,913.36365
1771,30.045863,3.615,90,300,88057.448,-34015.524,-45397.75,785.29845,232.26998,290.07072,7.89E-05,0.20699027,549.89899,1028.3838
1785,30.142406,1.618,120,-1380,106739.75,-26711.501,-43423.819,789.03421,274.7673,289.98115,6.66E-05,0.20696928,512.89923,1082.4644
1790,30.175913,1.617,120,-1000,107374.18,-28692.046,-43819.921,791.3157,275.07078,290.09546,6.68E-05,0.20935085,514.1852,1079.3097
1781,30.112878,3.615,90,1070,91462.543,-38651.812,-46293.605,787.3844,243.02018,289.98327,7.53E-05,0.20667508,548.78108,1049.027
1792,30.184426,9.624,120,-1000,107374.18,-28738.794,-43814.206,782.42627,214.86301,290.01948,8.59E-05,0.20883008,573.66179,1017.6513
1796,30.213399,3.618,120,-500,107374.18,-31464.795,-44367.902,789.29645,240.31355,289.96952,7.61E-05,0.20565271,544.01587,1040.5397
1789,30.165267,25.619,120,-1380,107360.63,-26898.121,-43456.588,768.64457,118.50845,290.0184,0.000153482,0.20303618,644.84958,889.37264
1782,30.117412,9.623,90,1070,91191.388,-38205.796,-46201.672,781.83901,194.39372,289.98693,9.37E-05,0.2042343,588.5262,990.00915
1773,30.0566,16.62,90,300,87905.157,-33801.438,-45353.181,774.69651,174.27478,289.99394,0.000104298,0.20285656,597.46384,958.9402
1784,30.13176,25.619,90,1070,90739.981,-38174.097,-46203.522,771.48365,124.32907,289.93913,0.000145965,0.20132508,641.99226,897.52289
1799,30.232282,25.619,120,-500,107374.18,-31368.257,-44344.466,771.59719,135.4994,289.9448,0.000134456,0.20383998,635.61392,915.26487
1793,30.190628,16.622,120,-1000,107374.18,-28326.453,-43750.725,777.55863,173.91374,290.00138,0.000104887,0.204703,599.45855,958.93539
1786,30.146385,3.616,120,-1380,106474.76,-26124.668,-43334.641,787.36784,256.38628,290.03614,7.12E-05,0.20643601,533.29358,1066.363
1802,30.251996,13.606,120,0,107374.18,-34092.984,-44863.008,774.18492,186.66735,289.95367,9.76E-05,0.20438901,583.80131,969.75424
1798,30.224135,16.622,120,-500,107374.18,-31481.035,-44358.733,776.24355,177.39133,289.9468,0.000103247,0.20653505,595.77084,960.51199
1779,30.098253,25.617,90,700,89397.646,-36048.946,-45791.426,771.02856,135.0749,290.02166,0.000134186,0.20090491,632.35647,912.46172
1803,30.259305,21.616,120,0,107374.18,-34092.162,-44867.942,769.5647,150.13723,289.98732,0.00012133,0.2037242,614.84068,922.19972
1806,30.28485,3.615,120,500,107374.18,-37133.394,-45450.706,776.55794,242.80189,289.98075,7.54E-05,0.20618429,531.73473,1040.1946
1797,30.217933,9.625,120,-500,107374.18,-31394.324,-44350.099,784.43641,213.74396,289.95056,8.53E-05,0.20499292,565.56362,1006.6889
1804,30.268838,30.613,120,0,107374.18,-34098.452,-44868.065,756.81715,125.33519,290.02228,0.000144931,0.20299679,630.09651,890.80248
1805,30.280871,1.618,120,500,107374.18,-36899.408,-45421.843,771.16685,241.17263,290.02098,7.61E-05,0.20772104,526.08574,1022.6112
1791,30.179891,3.618,120,-1000,107318.49,-28510.072,-43790.647,787.97048,259.21248,289.97887,7.07E-05,0.2078105,532.89753,1065.0823
1808,30.295587,16.621,120,500,107374.18,-36957.792,-45415.717,751.18409,186.74168,289.98331,9.86E-05,0.20876883,569.11274,953.53372
1809,30.303734,25.616,120,500,107374.18,-37058.647,-45439.77,732.39592,143.0374,290.01355,0.000126491,0.19996909,588.91808,885.71829
1788,30.157122,16.619,120,-1380,107279.26,-26401.001,-43370.288,781.21051,156.64048,290.04811,0.000116892,0.20729242,624.34526,946.98807
1801,30.246906,5.62,120,0,107374.18,-34088.379,-44865.557,789.64036,236.33575,289.93104,7.73E-05,0.20624391,552.58056,1037.9346
1813,30.329094,16.62,120,1000,107374.18,-39737.123,-45972.702,727.61595,146.46367,290.04289,0.000123549,0.2002229,580.95,883.95909
1800,30.242928,1.616,120,0,107374.18,-34094.505,-44865.845,789.75355,267.35837,289.96752,6.85E-05,0.20751259,527.85293,1080.2683
1787,30.150918,9.625,120,-1380,106435.57,-26993.056,-43486.15,785.05463,212.41629,290.10979,8.58E-05,0.20433975,567.89258,1008.1377
1815,30.347886,1.617,120,1380,107374.18,-42315.774,-46455.105,731.31963,229.28392,289.97285,7.95E-05,0.20435238,502.54023,973.86381
1812,30.322891,9.624,120,1000,107374.18,-39374.777,-45904.657,736.43089,181.29854,290.10768,0.000100113,0.20213326,549.65489,921.90066
1807,30.289384,9.624,120,500,107374.18,-36727.383,-45366.749,762.37826,193.59515,289.95275,9.43E-05,0.20575613,573.7904,973.14899
1795,30.209421,1.616,120,-500,107374.18,-31210.17,-44310.957,788.75638,265.72353,289.98302,6.90E-05,0.20836929,533.20151,1081.3237
1794,30.198774,25.62,120,-1000,107374.18,-28707.711,-43816.796,769.66575,134.54316,290.00339,0.000135158,0.20294456,633.42253,911.09262
1821,30.385371,3.618,65,-810,59240.529,-26293.197,-44318.522,726.03676,217.41824,289.99441,8.36E-05,0.20323399,505.401,951.88183
1822,30.389906,9.621,65,-810,59811.206,-25986.973,-44250.642,715.5547,179.04222,290.02304,0.000101405,0.20085623,533.03643,901.14539
1817,30.356399,9.623,120,1380,107374.18,-42034.917,-46414.935,722.67409,174.83836,289.99702,0.000104851,0.20606697,547.55963,905.22825
1816,30.351864,3.619,120,1380,107374.18,-41328.644,-46258.616,730.64843,226.27813,289.9577,8.05E-05,0.20465752,509.63167,981.73197
1828,30.429616,16.62,65,-600,60117.349,-27335.541,-44516.409,712.44413,142.29638,289.951,0.000127274,0.20014397,566.00328,858.30985
1824,30.404255,25.618,65,-810,58908.894,-26086.964,-44284.562,703.32163,102.30635,289.96746,0.000176184,0.19765485,597.00169,808.39225
1825,30.414901,1.615,65,-600,59515.465,-27022.739,-44467.893,718.31425,229.36028,289.98523,7.92E-05,0.20282948,497.29166,972.2942
1829,30.437762,25.621,65,-600,60104.028,-27364.692,-44526.112,701.46882,106.70242,289.86551,0.000171049,0.20175371,594.27645,815.90537
1814,30.337241,25.617,120,1000,107374.18,-40050.214,-46020.355,720.46662,112.5906,290.01891,0.000160672,0.19996213,607.0225,838.9371
1827,30.423413,9.628,65,-600,59842.536,-27246.199,-44503.828,716.36102,177.77647,289.94637,0.000102051,0.20111543,531.9768,898.21512
1811,30.318357,3.619,120,1000,107374.18,-39695.474,-45962.465,749.62202,238.35951,290.00611,7.60E-05,0.20011258,502.1304,992.79889
1834,30.471269,25.619,65,-300,61132.07,-28851.037,-44822.017,705.22727,115.23804,289.97349,0.000156646,0.19814534,585.46969,822.91415
1830,30.448408,1.616,65,-300,61190.165,-28925.743,-44828.883,717.40578,252.36004,289.9395,7.20E-05,0.20182412,462.8032,986.04528
1831,30.452386,3.617,65,-300,61376.376,-28812.677,-44808.079,716.80908,206.93173,289.93972,8.77E-05,0.20180937,505.02582,931.53984
1810,30.314378,1.617,120,1000,107374.18,-39549.31,-45939.975,743.65237,227.1711,289.99348,7.96E-05,0.20056664,519.76731,990.46502
1820,30.381393,1.617,65,-810,58695.63,-25903.592,-44252.451,727.33218,236.39483,289.97866,7.68E-05,0.2011881,486.99136,970.93794
1818,30.362601,16.621,120,1380,107374.18,-41593.466,-46322.221,717.70286,139.51166,290.03071,0.000130527,0.20226542,576.67388,864.62915
1833,30.463123,16.622,65,-300,61078.62,-28796.806,-44797.389,707.65299,145.96116,289.98257,0.00012438,0.20094793,558.12814,858.51832
1837,30.490984,13.603,65,0,62502.395,-30534.281,-45149.621,719.54125,165.1495,290.00071,0.000109625,0.19962714,552.79457,893.49835
1835,30.481916,1.614,65,0,62480.522,-30540.037,-45147.689,721.23934,242.73241,289.96954,7.48E-05,0.20207432,472.61307,973.36673
1819,30.370747,25.619,120,1380,107374.18,-41918.521,-46384.839,711.38274,103.86017,289.96903,0.000174078,0.19933964,604.78201,818.56143
1840,30.519859,1.616,65,300,63827.042,-32267.481,-45482.2,729.20989,227.00366,289.94321,8.01E-05,0.20338492,500.24249,969.92922
1846,30.557344,3.619,65,600,65156.295,-33949.452,-45812.189,735.86743,225.31807,289.92128,8.07E-05,0.20286931,506.43978,971.3986
1841,30.523837,3.618,65,300,63673.519,-32150.098,-45469.742,730.32536,220.74697,289.97052,8.23E-05,0.20237557,513.97078,969.21104
1826,30.418878,3.618,65,-600,59809.356,-27336.405,-44531.375,721.4411,232.72097,289.97369,7.80E-05,0.20217851,485.97841,965.1125
1823,30.396109,16.621,65,-810,58763.306,-26188.518,-44311.245,709.22486,140.11335,289.94954,0.000129339,0.20031005,564.27058,852.08295
1832,30.456921,9.624,65,-300,61013.576,-28755.403,-44802.734,712.62271,176.47743,289.93704,0.000102674,0.20075916,540.14868,904.51799
1836,30.485893,5.623,65,0,62487.47,-30535.926,-45169.192,719.30694,201.30099,290.01802,9.03E-05,0.20280406,522.70043,939.28947
1838,30.498293,21.613,65,0,62517.854,-30528.854,-45150.484,715.15154,138.66757,289.95916,0.000130256,0.19854578,570.94808,857.50647
1847,30.561878,9.627,65,600,65091.045,-33924.66,-45800.348,729.81708,189.49882,289.95172,9.57E-05,0.20163307,545.64216,937.9336
1845,30.553365,1.62,65,600,65018.395,-33552.323,-45727.903,735.04545,243.66395,289.94232,7.46E-05,0.20284364,487.09588,989.35867
1839,30.507826,30.614,65,0,62522.624,-30534.158,-45158.42,711.67775,109.91571,289.94139,0.000164253,0.19817446,596.35461,822.86761
1849,30.576228,25.618,65,600,64850.727,-33816.528,-45800.965,725.79383,119.28344,290.00374,0.000151368,0.19853612,598.78845,845.01963
1848,30.568082,16.618,65,600,65142.522,-33763.695,-45767.662,724.80659,153.21842,289.93603,0.000118281,0.20093428,574.82376,890.8025
1852,30.595386,9.625,65,810,66016.383,-35121.311,-46044.571,733.30183,190.41478,289.9051,9.53E-05,0.20209186,538.91796,931.84971
1854,30.609734,25.619,65,810,65996.853,-34927.084,-46008.39,726.81039,110.44405,289.93326,0.000163787,0.19981331,617.14224,844.70624
1850,30.586873,1.615,65,810,66044.999,-35061.036,-46028.865,738.93661,229.18516,289.94385,7.93E-05,0.2026331,505.1181,979.41725
1851,30.590851,3.619,65,810,65754.562,-35205.021,-46071.09,738.93482,227.38561,290.05038,8.00E-05,0.20353654,515.00888,986.10223
1856,30.624359,3.619,90,-1070,82089.147,-25968.019,-43817.166,745.50704,234.73126,290.02237,7.77E-05,0.20409677,506.56467,994.03129
1842,30.528372,9.623,65,300,63701.97,-32218.678,-45481.995,726.07098,188.15051,289.94017,9.67E-05,0.20348784,543.43578,931.25108
1844,30.54272,25.618,65,300,63877.902,-32199.929,-45492.191,717.86053,123.1336,289.9132,0.00014661,0.19836566,593.78053,847.25988
1843,30.534574,16.621,65,300,63789.833,-32074.323,-45451.446,722.91495,158.88312,290.00146,0.000114,0.19985121,559.72605,886.13254
1862,30.662401,9.623,90,-700,83781.165,-28419.248,-44298.294,733.24941,16.830175,290.0539,0.001068605,0.1960515,714.61902,749.40118
1866,30.691373,3.618,90,-300,85360.075,-30492.18,-44689.832,737.69879,17.365142,289.95378,0.001045456,0.20161968,719.94019,755.0295
1853,30.601589,16.618,65,810,66097.462,-35077.77,-46034.539,728.92923,147.4242,289.95269,0.000124868,0.20548621,577.1311,881.84869
1867,30.695907,9.625,90,-300,85310.202,-30608.576,-44721.737,736.66326,16.778947,289.9843,0.001078244,0.19956256,717.32214,751.0516
1855,30.62038,1.618,90,-1070,81988.497,-26166.193,-43850.634,744.85419,253.28303,289.93605,7.19E-05,0.20451235,489.06135,1010.4336
1875,30.758846,1.617,90,300,87833.739,-33693.429,-45325.675,740.12512,22.202252,289.90916,0.000813827,0.19871094,715.97029,762.0095
1860,30.653887,1.618,90,-700,83855.378,-28653.192,-44346.974,732.24114,20.693522,290.045,0.000871297,0.19736798,709.54435,753.31424
1882,30.800866,9.625,90,700,89415.777,-35764.348,-45745.172,746.48552,17.636383,290.0857,0.001020924,0.19622925,723.21999,760.06283
1880,30.792353,1.618,90,700,89891.647,-36117.608,-45783.573,743.04249,21.988163,290.01346,0.000829658,0.19921951,718.64537,763.81928
1877,30.767359,9.624,90,300,87888.957,-33778.085,-45332.336,741.96531,19.115961,289.95617,0.000947888,0.200215,720.7745,759.70025
1861,30.657866,3.617,90,-700,83387.281,-28015.418,-44222.807,733.06904,18.335091,289.91731,0.000983529,0.19713262,715.07693,752.34731
1881,30.796332,3.618,90,700,89817.352,-36291.154,-45829.211,745.73562,17.013622,289.9713,0.001067965,0.2016665,724.73721,760.15168
1872,30.729971,13.606,90,0,86662.856,-32162.268,-45020.438,738.94772,22.602032,289.97407,0.000798881,0.1983202,712.33026,760.02327
1870,30.720902,1.617,90,0,86666.515,-32168.97,-45018.3,739.91861,29.170325,289.86333,0.000619536,0.19767319,705.09278,765.28096
1871,30.72488,5.623,90,0,86662.692,-32164.118,-45027.181,742.59263,32.432089,290.01672,0.00055632,0.19798956,707.88467,774.57998
1863,30.668603,16.623,90,-700,83730.223,-28207.836,-44275.763,733.56849,12.995947,290.08567,0.001439216,0.20920493,721.78023,747.543
1865,30.687395,1.616,90,-300,85383.1,-30440.252,-44690.161,738.39743,19.387456,289.94895,0.000934339,0.19992842,720.02432,759.92518
1873,30.73728,21.613,90,0,86670.791,-32166.544,-45030.963,735.73162,21.955423,289.98428,0.000823269,0.19889428,711.49903,755.55148
1876,30.762824,3.618,90,300,87919.753,-33908.337,-45361.774,743.08781,19.436022,289.90822,0.000931184,0.19977355,722.52913,762.92542
1885,30.825861,1.615,90,1070,91216.715,-38465.602,-46274.651,748.47724,20.015766,289.95217,0.000906863,0.20138071,727.22839,768.08475
1858,30.635096,16.618,90,-1070,82024.308,-25967.649,-43818.194,731.15188,13.320358,289.96189,0.001359059,0.19903496,713.10514,740.00597
1895,30.892875,1.616,120,-1000,107374.18,-28417.07,-43760.181,752.21996,19.578107,289.99482,0.000929791,0.20261709,730.012,770.87689
1896,30.896853,3.618,120,-1000,107374.18,-28690.32,-43833.941,754.86233,16.438708,289.91672,0.00110929,0.20414484,735.19028,769.45618
1883,30.807069,16.62,90,700,89829.234,-36170.358,-45807.79,740.73086,15.827068,290.06493,0.001139437,0.1971527,723.18054,755.47603
1902,30.934894,9.626,120,-500,107374.18,-31333.145,-44354.005,753.50221,16.711601,289.96244,0.001083084,0.19958131,734.8159,768.71946
1874,30.746814,30.611,90,0,86670.339,-32169.422,-45020.931,737.19623,15.036392,289.95501,0.001213046,0.19923187,720.13767,751.16536
1878,30.773561,16.62,90,300,87936.446,-33943.079,-45374.191,739.30114,16.725696,290.04062,0.00107891,0.19773224,721.75252,755.63131
1891,30.863346,3.619,120,-1380,106741.1,-26820.044,-43435.743,751.00055,20.448625,289.95311,0.000886254,0.20059257,726.94342,768.64243
1900,30.926382,1.615,120,-500,107374.18,-31247.461,-44339.08,755.24755,17.363808,290.06393,0.001061754,0.20721848,733.47929,768.85404
1857,30.628892,9.625,90,-1070,82592.153,-26270.502,-43867.943,730.02911,0.10797293,549.93954,0.09779128,-0.1144125,727.98509,731.71188
1868,30.702111,16.619,90,-300,85382.648,-30433.838,-44689.873,736.35295,12.0982,289.96971,0.001500818,0.2013747,722.62102,747.6113
1901,30.93036,3.619,120,-500,107374.18,-31477.705,-44368.189,755.17533,18.151445,289.96357,0.000999694,0.20090095,732.39374,768.19212
1890,30.859366,1.621,120,-1380,106169.47,-26971.841,-43511.682,748.49634,16.095849,289.97904,0.001124927,0.19929294,730.6394,763.57273
1905,30.959889,1.618,120,0,107374.18,-34069.096,-44872.67,752.35701,32.18254,290.0084,0.000562482,0.19983067,719.61378,786.28521
1908,30.976267,21.614,120,0,107374.18,-34093.724,-44867.038,753.20465,15.050977,290.21672,0.001204859,0.19959199,734.92329,766.26863
1912,31.006346,9.625,120,500,107374.18,-36800.239,-45398.613,756.62367,19.144214,290.04262,0.000949244,0.20256584,736.37055,776.185
1910,30.997833,1.615,120,500,107374.18,-36934.192,-45409.262,752.77507,19.105968,289.91964,0.000946594,0.199586,732.12507,771.11736
1911,31.001811,3.619,120,500,107374.18,-37007.911,-45425.297,756.77287,22.54477,289.88348,0.000803501,0.20060369,732.52709,778.68503
1888,30.840576,16.619,90,1070,91447.948,-38494.177,-46253.929,748.79777,11.877722,289.9537,0.001520889,0.19820222,734.81045,759.7148
1892,30.867881,9.623,120,-1380,106878.92,-26107.729,-43282.918,752.14036,13.630902,289.94415,0.001325804,0.19973583,735.95091,764.41273
1916,31.035318,3.619,120,1000,107374.18,-39943.232,-45997.495,757.54932,15.879869,289.84682,0.001148732,0.20423818,739.86851,772.72745
1887,30.834373,9.624,90,1070,91449.674,-37891.308,-46133.668,748.72024,14.034954,289.95908,0.00128532,0.19800766,733.00232,761.2502
1915,31.031341,1.615,120,1000,107374.18,-40164.554,-46049.012,758.74859,22.709936,289.99125,0.000800241,0.20219315,731.55367,778.36552
1879,30.781707,25.619,90,300,87897.222,-33854.065,-45383.113,740.62326,11.30036,289.90675,0.00159823,0.19814516,728.01333,751.01697
1886,30.829839,3.618,90,1070,91179.382,-38165.586,-46196.368,746.59429,17.461372,289.9555,0.001036302,0.19935164,725.15384,761.82596
1869,30.710257,25.618,90,-300,85410.442,-30447.529,-44694.437,734.05077,12.255573,289.99698,0.00148066,0.20095074,732.35291,732.35416
1921,31.068826,3.616,120,1380,107374.18,-42080.883,-46394.583,758.09732,22.99771,289.92284,0.000787636,0.20045136,732.0933,780.36124
1898,30.90759,16.62,120,-1000,107374.18,-28829.494,-43855.773,749.49765,11.635179,289.90223,0.001562861,0.20293572,736.11747,759.84212
1920,31.064847,1.618,120,1380,107374.18,-42100.414,-46426.365,760.06359,20.789967,289.90711,0.000869492,0.19866747,735.39807,778.41001
1925,31.098355,1.615,120,-1380,106646,-26275.683,-43349.36,758.97006,21.873314,290.0407,0.000828493,0.2010247,734.6999,779.45162
1926,31.102333,3.62,120,-1380,106410.49,-26387.557,-43380.936,769.41868,19.080634,289.99997,0.00095578,0.20218953,746.51281,785.15385
1897,30.901388,9.624,120,-1000,107374.18,-28391.578,-43777.696,750.78197,13.060897,289.98868,0.001393258,0.20144978,736.07939,763.26404
1927,31.106867,9.623,120,-1380,106046.41,-24981.14,-43092.433,764.56849,15.782787,289.98597,0.001154501,0.20149499,744.31105,777.07279
1930,31.131862,1.615,120,-1000,107374.18,-28724.239,-43822.018,760.86122,23.367718,289.92354,0.000776065,0.20102208,736.84807,783.71759
1936,31.169347,3.619,120,-500,107374.18,-31366.078,-44357.952,766.25638,18.240487,290.08053,0.001001317,0.20449393,744.1463,781.65168
1859,30.643242,25.619,90,-1070,82084.419,-26133.383,-43843.973,728.38047,10.144853,289.9621,0.00177999,0.19878509,715.5065,736.59451
1893,30.874084,16.618,120,-1380,106574.26,-26098.067,-43332.791,747.34943,11.565285,289.87863,0.001555816,0.19352752,734.4671,757.75512
1932,31.140375,9.624,120,-1000,107374.18,-28574.088,-43809.026,764.87088,17.336134,290.00075,0.001086314,0.21159425,744.06817,779.6389
1923,31.079563,16.619,120,1380,107374.18,-42143.09,-46424.556,758.72596,14.238616,290.02055,0.001276787,0.20171991,740.39092,770.07372
1922,31.07336,9.624,120,1380,107374.18,-42148.066,-46438.618,758.62609,14.281893,289.8631,0.001268938,0.20078024,742.86173,773.03726
1884,30.815215,25.619,90,700,90001.384,-36365.654,-45831.801,740.34563,9.0987158,290.03833,0.001984451,0.19894475,729.98918,748.41486
1937,31.173882,9.625,120,-500,107374.18,-31504.635,-44377.975,766.44875,14.357585,289.94655,0.001265999,0.20200889,746.19306,775.25139
1931,31.13584,3.62,120,-1000,107037.34,-28452.634,-43778.395,765.61843,23.215847,289.88787,0.000783867,0.2028804,739.71357,787.21572
1909,30.9858,30.613,120,0,107374.18,-34091.956,-44874.274,747.07773,10.183201,289.95644,0.001772791,0.19914414,735.39424,755.77747
1917,31.039853,9.625,120,1000,107374.18,-39321.574,-45896.352,756.8577,15.367925,289.99963,0.001181085,0.20169806,740.64958,771.22921
1894,30.882229,25.619,120,-1380,106533.43,-26364.82,-43348.867,747.9511,8.8795087,289.94771,0.002042495,0.20007633,737.97129,756.11962
1907,30.968958,13.606,120,0,107374.18,-34084.761,-44864.53,756.70382,14.759662,289.92392,0.001233867,0.20349835,740.77658,772.06181
1935,31.165369,1.616,120,-500,107374.18,-31274.597,-44350.633,767.32025,19.662277,289.95218,0.000921555,0.20033331,740.44628,780.91736
1940,31.198876,1.617,120,0,107374.18,-34074.195,-44890.473,763.64788,35.197255,290.08288,0.000525214,0.20839125,725.68639,797.14189
1941,31.202854,5.621,120,0,107374.18,-34080.403,-44860.5,768.26466,19.783124,289.84023,0.000917762,0.20161065,747.74993,788.14906
1913,31.012548,16.621,120,500,107374.18,-36859.938,-45412.264,752.22396,12.563378,289.93528,0.001441743,0.20121318,736.81969,763.92778
1950,31.270328,1.616,120,1000,107374.18,-39824.246,-45967.645,767.01918,22.05742,289.90539,0.000822364,0.19899489,740.90976,786.77711
1945,31.236821,1.616,120,500,107374.18,-36805.954,-45401.327,763.17816,18.489672,289.88496,0.00098264,0.20116724,742.20968,779.95193
1951,31.274306,3.618,120,1000,107374.18,-39871.939,-45979.527,770.83832,15.30538,289.87769,0.001180841,0.19946708,754.14059,785.50587
1952,31.27884,9.625,120,1000,107374.18,-39458.199,-45929.655,773.03683,16.654764,289.95101,0.001085145,0.19877595,752.39596,786.1697
1933,31.146577,16.62,120,-1000,107289.26,-28493.132,-43793.772,762.73114,10.604453,290.01356,0.001722579,0.20679236,751.68589,773.84947
1864,30.67675,25.616,90,-700,83685.531,-28110.064,-44237.608,731.85564,11.988964,290.00268,0.001503507,0.19769993,719.18562,743.24872
1934,31.154723,25.619,120,-1000,107295.34,-28486.02,-43798.994,756.70596,10.563277,289.98027,0.00172298,0.20290226,744.67667,766.73747
1956,31.307813,3.618,120,1380,107374.18,-41893.852,-46394.008,770.53414,19.978752,289.84712,0.000913026,0.2033788,749.88076,791.24045
1948,31.251536,16.621,120,500,107374.18,-36876.96,-45413.949,765.39764,14.096057,290.04749,0.001300794,0.20453864,749.34973,778.38764
1889,30.848722,25.618,90,1070,91687.281,-38811.338,-46344.834,745.69396,10.015478,289.9264,0.001814778,0.19979953,732.93804,753.98115
1947,31.245333,9.625,120,500,107374.18,-36727.63,-45387.019,767.47503,18.761609,289.87289,0.000963891,0.19947777,745.40638,784.73504
1955,31.303835,1.616,120,1380,107374.18,-41656.289,-46329.992,768.31473,20.092459,289.87269,0.000902132,0.20001446,744.33618,785.86584
1903,30.941098,16.621,120,-500,107374.18,-31486.75,-44360.542,753.25679,11.755744,289.97759,0.001544936,0.19970666,737.55567,761.48473
1904,30.949244,25.618,120,-500,107374.18,-31429.477,-44373.452,751.52835,9.4212384,289.962,0.001917879,0.19938418,738.18476,759.05766
1919,31.054203,25.615,120,1000,107374.18,-40051.941,-46042.639,752.95192,9.382028,289.97982,0.001933333,0.20080395,740.63377,759.72987
1928,31.11307,16.62,120,-1380,106496.22,-26764.539,-43461.768,758.28452,11.566933,289.88084,0.001570775,0.20180374,744.23188,767.556
1953,31.285043,16.621,120,1000,107374.18,-39716.442,-45995.891,765.75652,14.009672,289.84301,0.001298371,0.20250257,750.53053,779.03512
1960,31.337342,1.616,15,-290,12876.341,-25695.591,-45080.26,767.96427,19.716442,289.89643,0.000917552,0.19906111,746.37744,785.91549
1914,31.020695,25.618,120,500,107374.18,-36954.749,-45437.919,752.6834,12.147924,289.98379,0.001503287,0.20513843,738.6979,763.83746
1961,31.34132,3.62,15,-290,12901.873,-25378.718,-45013.489,770.60815,19.771713,289.8789,0.000917051,0.20022993,748.81004,790.48289
1962,31.345856,9.621,15,-290,13112.052,-25596.422,-45052.877,769.21527,18.510862,289.87664,0.000978911,0.19919069,744.66612,782.62681
1966,31.374828,3.618,15,-200,13381.396,-26127.297,-45178.155,773.51662,24.390317,289.96186,0.00074677,0.20329512,746.94213,797.3508
1938,31.180085,16.621,120,-500,107374.18,-31206.757,-44315.028,761.32508,15.699107,290.02595,0.00115284,0.19946126,742.68834,775.80661
1972,31.413425,13.606,15,-100,13766.601,-26675.194,-45302.034,770.65499,18.542894,289.92553,0.000978401,0.2007038,748.99543,786.36821
1967,31.379362,9.623,15,-200,13291.519,-26129.394,-45170.549,773.44896,16.90818,289.87672,0.001078598,0.20499592,760.6398,795.81475
1975,31.4423,1.616,15,0,14241.807,-27239.62,-45371.354,771.95372,29.412459,289.93877,0.000616331,0.20080186,739.17196,799.84825
1965,31.370849,1.618,15,-200,13299.166,-26130.998,-45171.988,770.68265,19.967472,289.90493,0.000922579,0.20796255,748.83684,789.69852
1970,31.404356,1.617,15,-100,13777.784,-26655.542,-45274.076,772.41392,21.417499,289.99672,0.00084775,0.20163574,748.75689,793.53604
1946,31.240799,3.617,120,500,107374.18,-36930.779,-45412.88,771.26611,11.170552,289.84044,0.001632304,0.20316467,755.23956,778.53821
1918,31.046056,16.623,120,1000,107374.18,-39283.707,-45887.06,757.49717,11.627236,290.06077,0.001564198,0.20317029,744.1821,768.48456
1957,31.312348,9.623,120,1380,107374.18,-41779.264,-46384.469,767.86577,13.667766,289.89573,0.001328758,0.20213025,751.82008,779.988
1978,31.458678,21.613,15,0,14248.632,-27232.671,-45380.564,766.9949,15.736724,289.95703,0.00115878,0.2034392,748.40759,780.57221
1971,31.408335,5.618,15,-100,13864.537,-26686.378,-45285.876,773.69458,18.285398,289.89623,0.000988318,0.19794467,751.91536,789.98363
1976,31.446278,5.621,15,0,14237.037,-27226.052,-45379.372,773.12829,25.740075,289.94971,0.000708104,0.20051577,744.60498,797.79906
1942,31.207945,13.606,120,0,107374.18,-34068.973,-44878.961,763.7321,15.230395,289.94669,0.001187622,0.20028072,744.88642,776.90146
1981,31.484222,5.622,15,100,14746.615,-27776.745,-45490.711,772.97669,20.640809,289.95121,0.000876383,0.1975072,747.7748,790.72015
1899,30.915736,25.618,120,-1000,107374.18,-28545.431,-43779.505,748.81535,10.714443,289.94852,0.001676018,0.20768874,735.32988,756.73073
1980,31.480244,1.617,15,100,14678.734,-27800.263,-45484.009,769.17437,24.447459,289.8494,0.000741035,0.20055095,742.47785,792.0272
1939,31.188231,25.619,120,-500,107374.18,-31380.098,-44346.892,759.98717,10.182336,289.91619,0.001777601,0.1991187,746.68125,767.72279
1924,31.087709,25.619,120,1380,107374.18,-41577.225,-46331.431,758.1912,9.9514824,289.94484,0.001828563,0.20289791,746.3208,766.84082
1983,31.496623,21.612,15,100,14696.249,-27819.422,-45495.892,768.09539,14.823059,289.89735,0.001223449,0.20052248,749.49599,779.4636
1968,31.385565,16.62,15,-200,13473.863,-26123.967,-45161.791,770.43834,14.465899,289.96673,0.001253156,0.20113703,754.95714,784.32569
1986,31.522165,3.622,15,200,15001.692,-28213.879,-45573.229,776.86177,19.776954,289.89293,0.000919362,0.20236353,755.22291,795.24173
1988,31.532902,16.622,15,200,15141.236,-28298.987,-45586.057,769.62119,15.980488,289.95738,0.001131216,0.19897647,748.82271,781.60153
1973,31.420734,21.616,15,-100,13762.901,-26679.512,-45274.857,767.30218,12.910263,289.94803,0.001401061,0.1994123,751.55217,778.48824
1944,31.224787,30.615,120,0,107374.18,-34079.91,-44891.501,759.38661,13.981478,289.96539,0.001300943,0.20274045,742.78626,770.8703
1977,31.451369,13.607,15,0,14234.159,-27226.792,-45385.21,769.9411,18.518295,289.86233,0.000980653,0.20131867,748.80053,786.83583
1963,31.352057,16.621,15,-290,13001.865,-25656.614,-45073.065,764.49952,13.214598,290.07325,0.001429598,0.21459483,748.77206,775.28855
1958,31.31855,16.62,120,1380,107374.18,-41839.867,-46391.335,768.70555,10.731455,289.91208,0.001695301,0.20252075,754.76893,776.58461
1982,31.489313,13.607,15,100,14749.945,-27798.207,-45488.244,771.10098,19.059222,289.94652,0.000950412,0.199912,749.5713,788.85295
1906,30.963867,5.621,120,0,107374.18,-34061.655,-44881.798,755.69727,6.4771414,289.9533,0.001776874,0.18597519,746.09485,760.28899
1987,31.5267,9.628,15,200,15201.551,-28248.58,-45575.984,771.3306,15.398229,289.93541,0.001179874,0.2016633,754.7443,786.92237
1995,31.585203,1.616,25,-400,22367.751,-25646.582,-44916.006,771.77466,22.376765,290.01308,0.00082768,0.20247878,744.29519,791.80582
1985,31.518187,1.619,15,200,15105.712,-28240.151,-45588.565,771.11712,22.454994,290.02596,0.000804731,0.19884281,745.89995,791.78692
1990,31.551694,1.62,15,290,15509.09,-28691.84,-45692.709,772.43427,28.703681,289.94932,0.000633308,0.20119241,742.36584,802.41194
1996,31.589181,3.618,25,-400,22342.712,-25726.633,-44907.824,772.98276,25.211866,289.94394,0.000717226,0.19934063,744.55437,795.44563
1959,31.326696,25.618,120,1380,107374.18,-42189.674,-46461.354,764.7032,8.3892304,289.86105,0.002190246,0.20643108,751.70942,769.87644
1998,31.599081,10.615,25,-400,22429.3,-25833.49,-44929.861,770.18009,21.32707,289.98225,0.000851845,0.20048162,748.74945,792.03843
1999,31.605559,15.609,25,-400,22041.34,-25558.144,-44877.851,766.30225,15.367474,289.965,0.001175651,0.1990498,747.42753,779.54216
1992,31.560208,9.625,15,290,15637.657,-28779.497,-45709.854,771.3626,17.221929,289.95064,0.00105256,0.20091629,752.61197,787.86278
2001,31.617402,3.618,25,-300,22834.2,-26229.591,-45018.012,773.67223,28.236832,289.97798,0.000647219,0.20439576,745.18573,803.01629
1974,31.430267,30.612,15,-100,13880.777,-26673.427,-45289.905,766.86205,11.79496,290.03988,0.001528323,0.20002355,750.17552,774.54165
1929,31.121216,25.619,120,-1380,106933.61,-26822.634,-43436.4,758.9871,9.6637978,289.90465,0.001901401,0.20221588,745.76865,765.48387
2000,31.613424,1.616,25,-300,22517.697,-26109.083,-44993.754,773.74948,27.806145,289.86706,0.00064954,0.19813136,741.00701,798.70006
2005,31.644707,1.615,25,-150,23306.199,-27027.097,-45150.155,771.62284,28.835733,289.91178,0.000630043,0.2021488,742.08049,802.31345
1991,31.555673,3.618,15,290,15230.126,-28716.797,-45673.344,774.18996,21.736743,289.9366,0.00083833,0.20327888,750.35923,795.07511
2002,31.621936,8.612,25,-300,22487.067,-25906.058,-44994.371,772.99959,19.6315,290.03495,0.000929576,0.20270999,751.24315,791.75685
1979,31.468211,30.612,15,0,14255.498,-27235.508,-45355.895,763.34039,27.050997,289.84079,1.0001087,0.9429498,749.75398,772.58945
2010,31.678213,1.617,25,0,24023.859,-27907.367,-45338.832,774.2899,19.349563,290.01382,0.000935535,0.19928834,750.66552,791.02135
1997,31.593715,6.611,25,-400,22352.086,-25737.487,-44916.622,773.11043,16.099719,290.0638,0.001124673,0.19782853,752.62954,785.98663
2014,31.704125,30.613,25,0,24053.215,-27905.969,-45344.712,767.24183,15.339165,289.92001,0.001188993,0.20089424,748.21351,780.24104
2013,31.694592,21.613,25,0,24033.891,-27897.294,-45332.871,769.68665,17.251325,289.88254,0.001053493,0.20236777,750.11057,785.65711
2003,31.627858,14.618,25,-300,22908.412,-26301.172,-45031.621,773.28673,17.083682,289.93779,0.001057254,0.19792412,752.05867,787.30497
2011,31.682192,5.62,25,0,24027.148,-27911.109,-45331.596,776.01524,34.417797,290.07723,0.000528344,0.20092458,736.41329,807.28368
2006,31.648684,3.619,25,-150,23459.968,-27081.78,-45164.381,776.06387,29.012678,289.92257,0.000628137,0.20196495,742.35698,802.22887
2016,31.720134,3.621,25,150,24632.976,-28648.422,-45473.278,772.76121,21.802092,289.97888,0.000829711,0.19886496,746.95228,791.91641
2015,31.716158,1.615,25,150,24615.996,-28735.627,-45494.658,771.03269,23.249206,289.88391,0.000779114,0.20017089,746.05134,795.44361
2018,31.730873,16.622,25,150,24661.839,-28690.113,-45501.853,769.18568,17.393366,289.94539,0.001045639,0.20286077,748.46428,784.49532
2021,31.753643,3.618,25,300,25190.741,-29580.539,-45663.764,781.12167,23.179567,290.11723,0.000778151,0.1962929,749.24898,797.5187
2025,31.780948,1.616,25,400,25906.798,-30138.962,-45784.19,773.54235,27.554377,290.20996,0.000659452,0.20104444,744.04035,801.74753
2017,31.72467,9.623,25,150,24620.765,-28723.868,-45494.781,771.54097,22.610404,289.99507,0.000800471,0.20016533,745.72201,791.82345
2022,31.758178,8.612,25,300,25360.299,-29653.312,-45680.95,776.04249,24.506416,289.898,0.000741411,0.20161269,748.94734,798.92134
2007,31.653219,9.625,25,-150,23403.23,-27087.125,-45185.432,774.61429,17.947638,289.93344,0.001007846,0.19973326,753.54206,790.43774
2008,31.659422,16.62,25,-150,23342.092,-27050.368,-45185.227,767.48283,15.179588,289.89094,0.001194638,0.20120167,752.72843,783.46349
2012,31.687283,13.607,25,0,24018.637,-27903.05,-45334.227,771.74217,24.993358,289.85158,0.000735262,0.20591034,746.03948,797.25345
2026,31.784926,3.62,25,400,25689.095,-30092.625,-45755.245,776.75983,26.640893,290.10395,0.000681797,0.20159263,747.10434,802.52192
1964,31.360204,25.618,15,-290,12807.802,-25608.756,-45089.593,765.25017,8.4474418,289.90573,0.002139756,0.19387483,751.93282,769.84496
1989,31.541049,25.619,15,200,15109.618,-28346.886,-45596.048,769.7399,13.283357,289.97763,0.001375764,0.20089272,753.32637,779.25949
1993,31.56641,16.619,15,290,15327.404,-28817.117,-45702.618,768.65326,12.377506,289.9205,0.001468089,0.20230133,757.41996,782.88307
2028,31.794826,10.616,25,400,25590.501,-29965.95,-45755.985,776.92723,18.258128,289.84433,0.000998241,0.1989454,752.00711,789.20501
2032,31.817681,8.614,40,-550,36299.13,-25887.762,-44681.198,781.04283,22.157769,290.03865,0.000832101,0.21167287,762.32292,807.98011
2004,31.635448,20.626,25,-300,23034.47,-26284.726,-45027.838,765.95261,15.260313,289.92471,0.00118692,0.19926353,747.33039,777.94234
2020,31.749666,1.613,25,300,25591.282,-29846.84,-45702.7,772.9691,28.638972,289.8746,0.000631546,0.19952881,740.39035,800.26622
1943,31.215254,21.614,120,0,107374.18,-34077.607,-44875.795,759.50083,7.5599059,289.93388,0.002407337,0.20388842,750.66529,766.2135
2035,31.840451,1.616,40,-400,36806.077,-26736.127,-44843.232,774.02897,28.132928,290.00246,0.000649933,0.20530497,744.85044,803.5536
2027,31.78946,6.61,25,400,25770.584,-30183.941,-45775.556,776.43682,26.311516,289.89059,0.000691586,0.2033499,749.41807,803.36981
2036,31.844429,3.621,40,-400,36901.382,-26799.197,-44856.019,776.53414,25.416835,289.98868,0.000717371,0.20422468,749.10124,801.22199
1949,31.259682,25.619,120,500,107374.18,-36787.781,-45391.501,764.70879,10.183879,289.93087,0.001767055,0.19640741,750.61665,771.49446
1954,31.293189,25.621,120,1000,107374.18,-39393.854,-45887.43,764.8097,9.7772273,289.85384,0.001844097,0.19640477,752.55928,772.96598
2031,31.813147,3.619,40,-550,36166.781,-25885.295,-44682.925,773.6056,19.156632,290.13239,0.000946099,0.19905451,753.74342,793.50911
2037,31.848964,9.625,40,-400,37142.48,-26657.104,-44824.977,775.11988,21.597315,290.0218,0.000841959,0.2029388,751.40977,795.36801
2030,31.809169,1.616,40,-550,36602.024,-25871.604,-44667.301,774.46744,30.53837,289.94499,0.000595972,0.20259601,739.93448,801.66148
2019,31.739019,25.621,25,150,24739.053,-28718.318,-45486.435,767.35964,15.24736,289.98636,0.001191983,0.20322149,751.14043,782.93027
1969,31.393711,25.617,15,-200,13357.961,-26091.527,-45155.336,764.21893,8.2941701,289.84792,0.002174646,0.19706725,752.11066,769.98025
2040,31.873958,1.617,40,-200,37706.042,-27803.429,-45048.149,773.05332,25.094585,289.99753,0.000729147,0.2062921,746.01238,796.54317
2046,31.911444,5.621,40,0,38647.822,-28872.129,-45282.834,772.54428,36.207586,289.89009,0.000499962,0.19894983,731.62721,806.66572
2047,31.916535,13.606,40,0,38673.929,-28883.97,-45267.251,772.50269,28.361048,290.00999,0.000640937,0.20288974,742.15045,800.86975
2045,31.907466,1.615,40,0,38636.844,-28893.179,-45263.633,772.57373,37.94625,290.04912,0.000478183,0.20165313,733.8016,813.02668
2033,31.823603,14.619,40,-550,35948.995,-25754.427,-44652.746,770.49697,18.068134,289.78939,0.001004323,0.20080079,748.38842,785.49036
2038,31.855167,16.62,40,-400,36733.386,-26504.403,-44790.399,772.42606,16.734946,290.03597,0.001090302,0.20166472,752.78317,787.47946
2041,31.877937,3.618,40,-200,37748.226,-27760.299,-45047.491,772.90316,18.64558,290.00671,0.000971351,0.20048394,753.72075,792.51158
2024,31.771689,20.626,25,300,25258.992,-29484.453,-45635.312,768.07808,17.167134,289.80887,0.001048297,0.19885861,747.94412,783.32861
2060,32.012424,1.617,40,550,41136.017,-32138.257,-45888.869,774.31591,29.507146,289.92766,0.000618839,0.20499915,741.96308,802.48137
2051,31.949388,3.618,40,200,39537.097,-30041.519,-45492.972,773.83039,28.672837,289.9809,0.000632814,0.19960647,742.84298,801.77318
2055,31.978917,1.615,40,400,40047.91,-31078.602,-45709.731,773.10146,28.443188,289.97509,0.000635691,0.19926681,739.48819,797.90574
1984,31.506154,30.616,15,100,14662.206,-27727.942,-45469.825,766.22431,12.919302,289.81681,0.001399092,0.19826849,750.47208,777.40671
2056,31.982895,3.619,40,400,40484.592,-31088.305,-45692.175,775.3288,30.072292,289.96872,0.000606362,0.20114777,742.63652,804.42409
2029,31.801304,15.608,25,400,25714.956,-30060.884,-45761.659,772.25045,11.064147,289.9776,0.001668234,0.20372309,757.89012,781.322
2039,31.863313,25.618,40,-400,36978.76,-26602.216,-44816.343,766.12857,12.96167,289.92564,0.001400328,0.20152452,752.68289,778.90297
2061,32.016403,3.616,40,550,41234.282,-32094.018,-45876.288,777.34377,27.118927,289.91543,0.000672574,0.20476132,748.7422,805.59114
2052,31.953922,9.626,40,200,39456.306,-29994.443,-45472.415,773.43109,20.620054,289.9831,0.000878907,0.20057846,748.49223,791.68958
2065,32.043708,1.614,65,-810,59244.188,-25909.307,-44242.295,775.73017,24.762914,289.90138,0.00073245,0.20124883,749.54464,800.52606
2070,32.077214,1.617,65,-600,60247.848,-27123.224,-44470.442,775.08774,27.640088,289.90896,0.000659354,0.20357766,744.84755,801.69791
2009,31.667568,25.619,25,-150,23356.934,-27068.911,-45154.966,768.58505,11.477634,289.91314,0.001582399,0.20170357,753.98668,777.34666
2058,31.993632,16.621,40,400,40414.778,-31149.361,-45698.342,771.84991,19.767487,289.90513,0.000918776,0.20130551,748.04775,788.75023
2044,31.89682,25.621,40,-200,37777.747,-27832.661,-45046.463,767.77218,13.823603,290.02971,0.001311487,0.19803462,751.60522,780.50589
2049,31.933377,30.612,40,0,38634.5,-28904.815,-45276.543,767.22134,12.423468,289.95757,0.001450869,0.19731691,737.87284,792.37969
2075,32.110721,1.618,65,-300,61632.605,-28889.973,-44810.833,774.62312,28.25309,290.02724,0.000651921,0.20737977,743.81273,801.66202
2071,32.081193,3.617,65,-600,60181.036,-27240.237,-44507.158,776.50579,29.422024,289.97646,0.000622426,0.20475512,744.67382,804.76052
2053,31.960125,16.62,40,200,39604.238,-30163.137,-45506.623,769.58767,17.825413,290.03377,0.00101603,0.2003998,749.3697,786.6202
2076,32.1147,3.619,65,-300,61735.516,-28894.865,-44808.778,775.94406,25.655874,289.92873,0.00070591,0.20070898,748.08975,800.98096
2043,31.888673,16.624,40,-200,37819.15,-27896.431,-45089.716,769.50538,16.872777,289.95676,0.001071358,0.19957337,749.06186,783.97854
2063,32.026858,14.619,40,550,40961.32,-31714.609,-45801.91,771.64602,15.576294,289.9703,0.001169253,0.20328326,756.45029,788.69113
2080,32.144228,1.615,65,0,62852.696,-30531.115,-45138.355,774.60532,45.812988,290.01809,0.000397039,0.20285851,724.9086,819.71766
2048,31.923843,21.617,40,0,38664.555,-28862.96,-45257.013,772.7023,15.7104,290.04717,0.00117535,0.20555332,753.92229,786.08781
2042,31.882472,9.623,40,-200,37824.453,-27833.648,-45062.539,772.57974,20.034443,290.03834,0.000906818,0.20166525,750.65078,791.04619
2050,31.945409,1.618,40,200,39378.147,-29935.484,-45467.769,770.52807,26.888637,290.03843,0.000690615,0.210092,742.39487,797.84755
2057,31.98743,9.625,40,400,40145.023,-31004.102,-45668.945,776.8995,17.047718,289.91603,0.001073771,0.20678154,758.64601,794.48531
1994,31.574556,25.621,15,290,15668.822,-29129.549,-45764.002,766.42068,9.1051909,289.84455,0.001988652,0.19908421,755.22391,773.18013
2066,32.047685,3.619,65,-810,59332.133,-26207.308,-44278.148,776.18906,22.158204,289.74867,0.000820646,0.20242573,751.55364,797.03222
2067,32.05222,9.624,65,-810,59737.446,-26065.502,-44256.11,775.62333,17.533568,289.9179,0.001038137,0.20313181,754.38911,791.01493
2062,32.020937,8.611,40,550,40556.214,-31958.256,-45861.527,776.21148,21.028985,289.91002,0.000862522,0.20074879,750.82769,795.21272
2068,32.058422,16.62,65,-810,59211.214,-26028.088,-44241.884,772.42371,17.796273,289.88359,0.001021602,0.20260051,753.69772,789.38309
2034,31.831193,20.625,40,-550,35980.982,-25826.213,-44668,769.25652,9.3535802,290.01292,0.001926593,0.19752146,755.43691,774.99743
2054,31.968272,25.617,40,200,39437.763,-30014.548,-45471.839,767.24307,14.681618,289.92226,0.001237157,0.20176273,752.25229,782.45478
2078,32.125437,16.623,65,-300,61577.387,-28880.269,-44818.933,771.17858,17.206455,289.9547,0.001054356,0.19901369,751.16337,786.73562
2064,32.034448,20.627,40,550,40669.157,-31723.983,-45834.679,771.59015,14.312862,289.93954,0.001269624,0.20264041,755.99865,785.5165
2077,32.119234,9.623,65,-300,61467.404,-28720.127,-44800.144,773.79052,20.304484,289.89405,0.000894146,0.20448554,752.96996,793.83812
2072,32.085727,9.625,65,-600,60541.698,-27140.533,-44465.097,776.43068,21.719588,290.02534,0.000839628,0.20167057,752.06305,796.67432
2069,32.066568,25.62,65,-810,59284.974,-26106.576,-44274.982,771.85777,10.596758,289.88409,0.001721637,0.20437941,760.79701,782.59693
2073,32.091929,16.621,65,-600,60125.49,-27114.138,-44472.005,772.99972,15.917538,290.02133,0.001161071,0.20134871,754.18183,787.1818
2059,32.001778,25.62,40,400,40470.325,-31271.678,-45709.936,768.23665,15.217507,290.08063,0.001187172,0.19866419,750.61318,781.66965
2023,31.764099,14.617,25,300,25198.841,-29581.155,-45674.372,771.95117,9.7244441,289.92177,0.001668762,0.095388535,762.55831,785.5932
2074,32.100076,25.619,65,-600,60241.887,-27281.023,-44510.406,768.42213,14.135748,290.00537,0.001286453,0.20275196,753.4491,782.02565
2079,32.133583,25.618,65,-300,61534.34,-28900.868,-44821.441,769.01704,12.814794,289.99239,0.001419528,0.20101707,753.78395,780.20595


==> anc/data_Ar_1mbar_2.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
6,8.8645081,3.618,15,-200,13526.614,-26120.308,-45173.098,805.36198,263.1839,290.14678,6.89E-05,0.20169365,547.00316,1088.8655
15,8.9319808,1.618,15,0,14497.459,-27253.188,-45410.537,804.78838,285.68974,290.06346,6.38E-05,0.20459721,525.33734,1112.9455
5,8.8605297,1.617,15,-200,13642.146,-26107.603,-45199.082,806.29908,298.5891,290.16531,6.11E-05,0.20478038,505.07567,1120.6314
8,8.8752453,16.621,15,-200,13572.457,-26126.475,-45165.985,792.54297,168.30741,290.13442,0.000107661,0.20054193,622.50279,971.71943
27,9.0163814,9.625,15,200,15259.975,-28304.126,-45603.859,801.81266,225.267,290.10083,8.19E-05,0.20445832,571.03387,1037.8954
13,8.910415,21.615,15,-100,14085.776,-26688.31,-45280.367,795.01152,163.19904,289.9862,0.000112796,0.20484888,635.30285,974.25271
12,8.9031058,13.608,15,-100,14118.503,-26703.276,-45261.659,795.91978,200.49472,290.10206,9.02E-05,0.19934041,592.23089,1004.4257
9,8.8833911,25.619,15,-200,13681,-26123.309,-45183.418,786.44103,125.68834,290.01186,0.000144012,0.19974947,656.46206,915.50764
20,8.969925,1.617,15,100,14939.32,-27826.905,-45492.602,807.26507,276.27963,290.11166,6.59E-05,0.20341594,540.47553,1112.8578
19,8.9578919,30.613,15,0,14481.054,-27257.628,-45396.969,788.92427,139.76435,290.03652,0.00012935,0.19903638,651.64773,940.52399
16,8.9359592,5.621,15,0,14467.61,-27238.962,-45386.567,802.57415,272.09394,290.03989,6.68E-05,0.202035,533.66204,1093.0551
1,8.8310008,3.619,15,-290,13008.114,-25599.3,-45082.809,808.75438,271.2071,290.05272,6.71E-05,0.20347569,534.64752,1093.5646
2,8.8355356,9.624,15,-290,13304.141,-25519.414,-45043.544,796.36488,192.99037,290.01942,9.37E-05,0.19950086,598.64326,998.19513
14,8.9199483,30.612,15,-100,14008.151,-26691.723,-45280.531,788.22134,127.83481,290.05452,0.000141224,0.19858313,654.65497,918.0925
10,8.8940378,1.617,15,-100,14078.622,-26670.672,-45284.889,805.20934,301.83511,290.07631,6.03E-05,0.20376793,501.83511,1123.1245
24,8.9958358,30.614,15,100,14912.226,-27810.336,-45485.407,791.88488,122.92548,290.06068,0.000146781,0.19811904,664.95817,918.38526
18,8.9483589,21.614,15,0,14492.402,-27246.897,-45382.25,793.20161,168.15337,290.08151,0.000107906,0.200916,622.97342,969.03668
0,8.8270192,1.628,15,-290,13554.695,-26079.974,-45157.803,810.78604,293.30568,289.94587,6.28E-05,0.20545064,513.61769,1123.6045
17,8.9410497,13.608,15,0,14453.137,-27231.561,-45405.274,796.28742,214.373,290.06715,8.46E-05,0.20068718,577.55409,1020.3954
25,9.0078686,1.618,15,200,15270.419,-28335.949,-45608.382,809.85384,295.02474,290.04651,6.23E-05,0.20722872,516.04816,1129.9518
4,8.8498839,25.62,15,-290,13171.505,-25609.332,-45107.314,788.22169,98.54693,290.22938,0.000185107,0.19945956,689.3954,893.98844
22,8.9789936,13.607,15,100,14897.219,-27808.856,-45502.634,799.19472,213.2427,290.01795,8.51E-05,0.20166136,588.3279,1028.0357
21,8.9739033,5.62,15,100,14845.579,-27813.543,-45483.475,803.41192,246.60406,290.06143,7.39E-05,0.20336044,554.90129,1063.0583
23,8.9863028,21.614,15,100,14937.141,-27808.157,-45500.003,793.2192,173.37707,290.14005,0.000104721,0.20045025,621.28569,978.98704
3,8.8417372,16.624,15,-290,13374.982,-25727.249,-45100.447,790.55911,140.08394,290.03212,0.000129151,0.19875624,650.28718,940.83404
26,9.0118475,3.619,15,200,15428.587,-28365.182,-45610.191,807.81397,250.24126,290.19528,7.25E-05,0.20111911,563.61039,1081.5613
7,8.8690428,9.625,15,-200,13716.4,-26118.54,-45171.083,797.97179,228.82366,290.09436,8.25E-05,0.21554665,564.49097,1036.4282
30,9.0413761,1.616,15,290,15806.474,-28917.026,-45717.542,814.46903,299.44407,290.08256,6.08E-05,0.20337692,511.76003,1127.3814
11,8.8980156,5.621,15,-100,14056.995,-26679.676,-45284.273,804.41992,271.3291,290.13279,6.78E-05,0.20661211,528.63096,1087.3185
39,9.0952392,15.609,25,-400,22684.911,-25755.701,-44918.02,800.35564,164.48175,290.10462,0.00010997,0.19934766,631.91651,970.40672
35,9.0748836,1.615,25,-400,22461.904,-25681.077,-44924.804,812.96158,265.98257,290.12713,6.90E-05,0.20170483,552.42322,1107.4657
40,9.1031044,1.616,25,-300,23014.612,-26253.931,-45030.017,821.61698,300.32742,290.02472,6.07E-05,0.20380698,521.87453,1147.2467
38,9.0887617,10.614,25,-400,22434.152,-25649.419,-44892.036,808.60332,198.24883,290.04055,9.12E-05,0.1986799,612.40967,1021.4489
28,9.0225842,16.622,15,200,15437.879,-28328.877,-45590.949,793.98448,160.5203,290.10306,0.000112577,0.19734299,635.63854,969.27055
32,9.0498881,9.625,15,290,15663.559,-28869.621,-45745.912,803.42385,196.75008,290.10581,9.21E-05,0.20068997,609.19961,1015.1943
33,9.0560914,16.619,15,290,15916.785,-28988.319,-45741.143,800.33805,159.04391,290.09504,0.000114025,0.1991537,634.70984,964.43157
44,9.1251286,20.625,25,-300,22731.659,-26274.735,-45037.007,803.39185,151.94981,290.05565,0.000119051,0.19939416,646.66831,959.73573
37,9.0833958,6.611,25,-400,22463.59,-25698.921,-44897.01,812.96675,233.84084,290.0504,7.77E-05,0.20203957,577.58293,1062.9221
36,9.0788614,3.619,25,-400,22816.191,-25688.56,-44924.229,817.17051,262.19054,290.07448,6.92E-05,0.20184382,553.52323,1097.9919
34,9.0642378,25.62,15,290,15901.285,-28877.885,-45699.041,794.66188,109.15961,290.0146,0.000165506,0.19861429,683.60953,909.45107
42,9.1116161,8.614,25,-300,22925.187,-26315.933,-45031.785,813.40502,236.69972,290.06972,7.68E-05,0.20226399,572.98832,1059.9915
29,9.0307308,25.617,15,200,15399.437,-28402.473,-45628.323,795.61146,121.17367,290.08423,0.000149774,0.20129172,676.19099,926.23326
31,9.0453547,3.616,15,290,15863.336,-28943.998,-45718.94,809.8955,241.24749,290.14721,7.55E-05,0.19997631,561.00781,1060.174
45,9.1343869,1.617,25,-150,23704.273,-27090.743,-45174.084,821.86074,294.61078,290.07787,6.18E-05,0.20371747,524.61285,1133.4882
43,9.1175386,14.619,25,-300,22813.971,-26278.025,-45028.907,807.80335,194.24774,290.03968,9.37E-05,0.20210287,612.63302,1016.4579
47,9.1429,9.624,25,-150,23603.254,-27056.247,-45171.535,817.13078,235.36497,290.01675,7.72E-05,0.20261064,580.53528,1065.0304
41,9.1070828,3.62,25,-300,22739.265,-26203.771,-45003.704,822.59608,283.09294,290.03331,6.44E-05,0.20449322,546.59683,1132.1709
46,9.1383656,3.619,25,-150,23488.296,-27079.395,-45183.87,822.34446,280.18391,290.0124,6.51E-05,0.20431595,537.81152,1115.5723
52,9.1769633,13.606,25,0,24189.182,-27878.875,-45339.449,812.84943,186.80031,290.16578,9.71E-05,0.20152912,624.03826,1007.6385
51,9.1718728,5.62,25,0,24210.151,-27911.808,-45362.638,821.22162,260.09362,290.13591,7.01E-05,0.20425708,561.87172,1095.9667
62,9.2478592,8.611,25,300,25557.733,-29638.429,-45682.307,825.33867,232.35218,290.05312,7.81E-05,0.20150566,596.72249,1075.924
63,9.2537803,14.618,25,300,25634.206,-29643.445,-45687.611,825.024,194.84428,290.07277,9.29E-05,0.20034975,632.53441,1035.5262
71,9.3028278,3.618,40,-550,36774.254,-25905.359,-44679.43,835.58912,268.24906,290.01407,6.83E-05,0.20506647,565.13392,1120.0984
64,9.2613703,20.623,25,300,25718.615,-29652.778,-45684.198,815.77556,153.03309,290.23311,0.000118556,0.20117114,660.5114,976.31688
67,9.2791406,6.612,25,400,25851.046,-30002.008,-45756.643,829.41551,229.40103,290.13866,7.93E-05,0.20369263,604.40985,1078.8528
54,9.1938058,30.611,25,0,24201.558,-27912.178,-45351.043,807.30321,138.77196,290.01056,0.000130425,0.1994879,660.63117,945.92438
55,9.2058383,1.616,25,150,24880.159,-28753.882,-45524.59,820.56159,249.0939,290.15262,7.37E-05,0.20556373,576.49169,1090.9225
48,9.1491028,16.62,25,-150,23573.199,-27076.887,-45188.927,807.03676,171.36293,290.10027,0.000105269,0.19703418,634.53463,990.58658
69,9.2909847,15.607,25,400,26176.841,-30299.639,-45811.449,819.5925,178.86657,290.03448,0.00010138,0.20093576,634.00142,1002.6854
66,9.2746064,3.619,25,400,26057.772,-30104.795,-45780.983,833.51731,273.90552,290.22977,6.67E-05,0.20530644,567.39975,1132.873
53,9.1842719,21.616,25,0,24210.521,-27914.686,-45352.976,806.15471,152.76103,290.00884,0.000118415,0.19970374,655.39992,971.51927
61,9.2433236,3.62,25,300,25654.928,-29602.823,-45679.47,830.968,275.32742,290.11896,6.67E-05,0.20738975,551.71748,1117.727
49,9.1572489,25.619,25,-150,23658.718,-27087.906,-45205.62,805.78583,134.13138,290.03382,0.00013468,0.1987667,664.4907,940.88304
59,9.2287,25.618,25,150,24769.478,-28743.521,-45520.889,811.05104,155.21218,290.10968,0.000118224,0.20582778,654.63634,973.16164
50,9.1678944,1.618,25,0,24208.999,-27910.163,-45343.972,822.5418,290.96604,290.06451,6.27E-05,0.2050971,531.18207,1133.6563
58,9.2205539,16.621,25,150,24805.124,-28754.417,-45521.506,816.4502,192.39761,290.0822,9.43E-05,0.20136763,625.22122,1022.3747
79,9.3529936,25.619,40,-400,36940.03,-26851.372,-44895.448,818.56704,135.18671,290.30654,0.000134689,0.20317368,680.44617,959.35181
78,9.3448478,16.62,40,-400,37293.988,-26688.393,-44827.567,821.32529,173.12144,290.21705,0.000104893,0.20042957,643.64083,1004.5511
75,9.3301322,1.618,40,-400,36864.789,-26702.331,-44851.414,839.7759,289.99288,290.10437,6.29E-05,0.20439985,559.62034,1158.9049
77,9.3386456,9.621,40,-400,36801.513,-26420.118,-44778.147,829.767,227.62152,290.11831,7.98E-05,0.20287522,596.47535,1066.1812
72,9.3073614,8.615,40,-550,36575.669,-25955.149,-44713.638,824.45855,220.62562,290.1473,8.24E-05,0.20332012,599.86054,1055.0081
68,9.2845064,10.616,25,400,25876.825,-30002.501,-45758.082,821.46993,194.28513,290.11959,9.32E-05,0.2000583,627.00668,1027.9428
70,9.2988492,1.617,40,-550,36249.093,-25777.369,-44673.633,835.23403,283.87067,290.09229,6.43E-05,0.20493199,546.81566,1130.4874
76,9.3341106,3.619,40,-400,37006.225,-26528.414,-44812.108,839.31784,276.00428,290.09387,6.65E-05,0.20546093,557.92408,1128.6719
56,9.2098167,3.618,25,150,24840.771,-28735.792,-45506.499,824.45282,270.65236,290.03195,6.72E-05,0.20350372,560.69106,1121.7938
60,9.2393461,1.615,25,300,25566.326,-29632.302,-45671,833.45089,291.14592,289.98475,6.25E-05,0.20331833,535.75541,1134.9416
65,9.2706281,1.618,25,400,25929.781,-30172.84,-45803.555,835.4342,293.64749,290.16443,6.22E-05,0.2044802,547.01911,1156.0718
57,9.2143511,9.625,25,150,24980.397,-28746.358,-45504.361,815.81791,203.02675,290.04443,8.94E-05,0.20162139,610.8406,1033.0887
73,9.3132842,14.617,40,-550,36472.841,-25794.308,-44664.3,819.86274,183.77012,290.05758,9.88E-05,0.20119404,636.35286,1016.7886
85,9.3971469,1.615,40,0,38760.065,-28901.402,-45277.242,842.67761,313.51547,290.07605,5.85E-05,0.20527981,540.9339,1192.6015
74,9.3208739,20.624,40,-550,36429.341,-25727.044,-44652.212,819.81432,159.305,290.18118,0.000113607,0.19987849,652.2795,980.62959
83,9.3783553,16.62,40,-200,38014.24,-27750.596,-45046.011,829.20699,194.48249,290.02975,9.35E-05,0.20025198,626.63449,1029.2039
82,9.3721519,9.625,40,-200,37888.058,-27811.199,-45065.212,836.14292,235.63178,290.12037,7.71E-05,0.20280617,598.16092,1085.9805
80,9.3636408,1.61,40,-200,37702.548,-27616.109,-45031.21,839.23396,296.91359,290.14738,6.16E-05,0.20589799,548.58737,1160.251
86,9.4011253,5.619,40,0,38779.307,-28907.775,-45273.912,843.62705,286.30097,290.08588,6.37E-05,0.20446708,565.6274,1157.7463
84,9.3865017,25.617,40,-200,37980.361,-27723.255,-45051.479,819.8257,154.48229,290.08343,0.000117248,0.20042214,666.5197,985.30858
90,9.4350903,1.616,40,200,39684.988,-30028.897,-45468.591,841.59229,276.27285,289.87642,6.62E-05,0.20654215,574.95908,1144.95
89,9.4230581,30.612,40,0,38777.046,-28884.586,-45239.539,819.78701,150.77216,289.73447,0.000120502,0.2023419,661.41778,971.61252
81,9.3676175,3.619,40,-200,37911.576,-27736.124,-45059.661,846.16651,303.83432,290.02756,6.00E-05,0.20468695,544.94093,1170.4126
88,9.4135242,21.618,40,0,38785.187,-28898.319,-45274.898,824.29038,167.44538,289.80927,0.000108822,0.20313416,650.87001,997.37241
100,9.5021047,1.618,40,550,41225.36,-31823.975,-45837.393,846.45717,305.79076,290.06798,6.01E-05,0.20708763,536.37369,1168.7172
87,9.4062156,13.606,40,0,38786.585,-28915.094,-45272.884,832.47386,221.85441,290.11353,8.20E-05,0.20292007,605.38893,1064.8333
98,9.4833133,16.621,40,400,40528.626,-31060.059,-45694.847,830.22086,199.03108,290.18075,9.12E-05,0.20164916,627.41069,1040.4378
105,9.5333864,1.619,65,-810,60151.31,-26594.322,-44362.721,852.75404,318.45224,290.04947,5.73E-05,0.20563074,531.24236,1192.3839
103,9.5165378,14.625,40,550,40984.015,-31632.174,-45800.759,831.74693,174.36202,290.11412,0.000104335,0.20254794,649.7838,1007.4182
102,9.5106167,8.615,40,550,41004.408,-31598.048,-45800.924,840.76424,245.74648,290.15056,7.40E-05,0.20267744,598.40758,1106.8954
93,9.4498061,16.622,40,200,39570.482,-29968.211,-45469.043,827.40295,208.86121,290.0859,8.69E-05,0.20245106,612.3497,1042.3675
99,9.4914594,25.62,40,400,40313.677,-31006.158,-45696.821,827.21389,152.82164,290.06302,0.00011932,0.20226687,675.23988,991.07325
113,9.58161,16.621,65,-600,60367.329,-27183.128,-44504.033,833.20803,177.40289,290.21326,0.000102648,0.20353309,653.30208,1018.2838
108,9.5481022,16.624,65,-810,60011.807,-26298.13,-44339.162,832.58794,172.42121,290.10158,0.000106011,0.20375634,662.74953,1017.6949
111,9.5708722,3.621,65,-600,60403.14,-27426.858,-44550.617,851.07539,298.48,290.09109,6.13E-05,0.2059146,561.41071,1179.963
91,9.4390686,3.62,40,200,39461.61,-29933.675,-45449.308,843.37081,273.31504,289.88827,6.72E-05,0.20760275,573.52347,1140.426
94,9.4579525,25.617,40,200,39648.683,-30078.646,-45504.813,822.64568,164.80748,290.16969,0.000109784,0.19952036,648.16436,987.78514
104,9.5241292,20.624,40,550,41126.109,-31937.37,-45877.891,823.41102,137.80774,290.08414,0.000131468,0.20020966,681.87646,965.58819
117,9.6089153,9.623,65,-300,61807.262,-28875.336,-44839.408,840.46034,248.118,290.05267,7.35E-05,0.20428603,586.07815,1098.4572
116,9.6043806,3.618,65,-300,61568.918,-28795.737,-44807.668,848.49993,280.78344,289.99807,6.52E-05,0.20739237,577.51226,1158.8817
114,9.5897564,25.618,65,-600,61016.372,-27353.879,-44527.181,826.00773,143.56597,290.12892,0.000127039,0.20415053,685.26556,981.08798
106,9.5373647,3.624,65,-810,59791.841,-26494.906,-44379.743,850.40902,299.91391,290.13648,6.09E-05,0.20682738,561.04024,1180.9194
107,9.5418997,9.627,65,-810,59791.265,-26617.47,-44409.798,842.16782,223.06915,290.11451,8.17E-05,0.20423601,613.30545,1072.3814
95,9.4685978,1.616,40,400,40698.636,-31192.573,-45733.906,841.08346,272.05118,290.13812,6.79E-05,0.20737504,561.9058,1123.5689
97,9.4771108,9.623,40,400,40419.918,-31243.555,-45739.005,837.17982,209.83882,290.16542,8.71E-05,0.20335591,630.2329,1065.2115
92,9.4436031,9.625,40,200,39568.756,-29984.657,-45450.583,833.15602,221.44166,289.81011,8.26E-05,0.20691401,608.99422,1064.4401
118,9.6151178,16.621,65,-300,61656.986,-28813.334,-44837.435,832.70568,204.21369,290.15216,8.91E-05,0.20355729,632.87167,1056.1586
96,9.4725758,3.62,40,400,40226.348,-31125.021,-45713.308,847.23314,295.90231,290.03216,6.17E-05,0.20563674,549.0223,1161.6949
112,9.5754064,9.629,65,-600,60466.868,-27391.663,-44545.518,840.9522,246.45365,290.04689,7.40E-05,0.20473032,595.44969,1103.1564
109,9.5562486,25.62,65,-810,60115.951,-26439.648,-44348.619,822.50607,128.93346,290.14819,0.000140579,0.19964085,691.23718,958.84363
101,9.5060825,3.621,40,550,40813.84,-31778.584,-45836.283,850.88047,295.72271,290.06399,6.18E-05,0.20619406,555.85327,1169.4094
115,9.6004028,1.614,65,-300,61960.539,-28842.033,-44823.62,849.0089,300.68653,290.1294,6.05E-05,0.2045291,553.24362,1179.7059
126,9.6758322,3.617,65,300,64362.444,-32362.333,-45522.945,851.04939,286.70689,290.12995,6.38E-05,0.20674433,565.59546,1154.7783
119,9.6232639,25.619,65,-300,61823.79,-28841.621,-44827.033,823.9264,141.66366,290.1338,0.000128032,0.20149994,677.53777,970.76526
124,9.6598206,30.614,65,0,62977.563,-30535.433,-45157.638,825.87115,143.28227,290.12015,0.000126669,0.20129416,676.28384,971.0697
110,9.5668939,1.619,65,-600,60927.481,-27687.362,-44603.49,847.54159,310.23369,290.33366,5.90E-05,0.20594468,545.07846,1188.1337
127,9.6803658,9.624,65,300,64286.422,-32181.428,-45489.519,848.80742,241.6573,290.11716,7.56E-05,0.20442033,611.17851,1111.9831
125,9.6718533,1.617,65,300,64209.372,-32111.491,-45456.832,850.82887,301.66346,290.04413,6.06E-05,0.2058767,558.45988,1180.4492
122,9.6429789,13.604,65,0,63002.52,-30522.687,-45150.731,839.40675,184.95771,290.05471,9.84E-05,0.20371741,649.35064,1030.0029
129,9.694715,25.618,65,300,64164.31,-32028.521,-45462.876,828.51428,138.41756,290.07797,0.000131249,0.20187297,683.15362,968.38174
128,9.6865686,16.621,65,300,64127.06,-32206.055,-45483.351,838.13085,172.47332,290.0596,0.000105571,0.20361444,658.14295,1012.4934
130,9.7053611,1.615,65,600,65320.18,-33920.507,-45828.183,852.45455,303.12319,290.12439,6.03E-05,0.20729224,547.86922,1172.0904
121,9.6378878,5.622,65,0,62983.072,-30525.359,-45153.239,850.8586,273.54951,289.96717,6.65E-05,0.20384108,577.40188,1140.4466
132,9.7138731,9.626,65,600,65459.232,-33646.929,-45770.211,846.55366,241.61116,290.18215,7.57E-05,0.20623989,602.44284,1102.6683
131,9.7093392,3.617,65,600,65757.029,-34115.68,-45858.937,855.47986,289.40859,289.99928,6.41E-05,0.20792023,570.18946,1173.9014
120,9.6339094,1.616,65,0,62981.674,-30517.301,-45140.206,848.57711,300.5865,290.0177,6.09E-05,0.20729653,543.5824,1162.6297
123,9.6502869,21.616,65,0,62967.695,-30538.146,-45173.714,838.37998,183.08359,290.10077,9.97E-05,0.2046258,649.97782,1025.2747
138,9.7535831,16.623,65,810,66288.483,-34990.442,-46039.966,839.53242,189.94434,290.09256,9.58E-05,0.20282895,644.68748,1035.4135
133,9.7200761,16.621,65,600,65585.332,-34035.177,-45865.556,836.25686,172.72219,290.17605,0.000105342,0.20331539,658.55606,1015.9389
136,9.7428461,3.619,65,810,66445.872,-34986.248,-45989.559,849.31922,246.88901,290.06816,7.40E-05,0.20595156,597.08004,1105.223
137,9.7473806,9.625,65,810,66360.188,-34972.804,-46032.442,849.55394,238.52191,290.22106,7.71E-05,0.20751518,616.03645,1109.3878
134,9.7282222,25.618,65,600,65484.887,-33845.103,-45804.83,828.0569,135.25504,290.07243,0.000134545,0.20194481,690.63711,970.58512
152,9.8479022,9.625,90,-300,85798.982,-30504.638,-44713.925,845.73976,215.46944,290.13218,8.47E-05,0.20496136,623.34883,1067.3986
151,9.8433681,3.617,90,-300,85835.369,-30611.372,-44736.127,858.68485,311.34728,290.0505,5.87E-05,0.20660436,545.34372,1192.1411
144,9.7952364,25.618,90,-1070,82248.182,-25936.073,-43820.209,830.86874,145.46396,290.14903,0.000125146,0.20262049,685.53509,985.28309
135,9.7388678,1.616,65,810,66024.36,-35034.106,-46035.361,853.78914,306.6723,290.10419,5.98E-05,0.20722524,546.81894,1174.777
155,9.8728961,1.618,90,0,87013.447,-32142.163,-45060.936,854.19465,270.92662,290.13529,6.75E-05,0.20600769,584.01219,1140.3514
154,9.8622511,25.617,90,-300,85707.87,-30456.451,-44704.058,833.75666,162.81404,289.91539,0.00011221,0.204688,663.47971,998.57079
156,9.8768747,5.621,90,0,87002.757,-32165.68,-45037.747,854.27287,250.80398,290.11571,7.31E-05,0.20741904,598.69983,1112.5426
146,9.8098608,3.617,90,-700,84145.694,-28404.735,-44313.465,854.91806,277.64219,290.19606,6.61E-05,0.20761189,583.09413,1156.6735
150,9.8393897,1.616,90,-300,85595.296,-30350.786,-44702.002,855.79335,279.41405,290.18789,6.56E-05,0.20763448,576.9412,1155.6447
140,9.7723747,1.618,90,-1070,82961.779,-26556.702,-43940.799,849.77728,261.51883,290.13201,6.99E-05,0.20627345,591.28457,1130.8467
145,9.8058819,1.617,90,-700,84030.488,-28094.646,-44258.988,852.26376,285.62399,290.21004,6.41E-05,0.20633342,573.71642,1163.9704
139,9.7617294,25.618,65,810,66497.924,-35326.639,-46094.033,827.85412,128.22347,290.04672,0.000141271,0.20080965,692.70996,956.8052
159,9.8988078,30.612,90,0,86982.816,-32170.45,-45045.436,832.84701,126.46591,290.11686,0.000143833,0.20225656,704.80419,966.90288
161,9.9148189,3.618,90,300,88225.857,-33782.032,-45344.301,856.73603,251.15119,290.17975,7.34E-05,0.20706002,600.51639,1117.7664
157,9.8819656,13.609,90,0,87009.705,-32171.848,-45038.323,846.60753,237.42959,290.09777,7.69E-05,0.20531803,611.46843,1102.3194
143,9.7870903,16.622,90,-1070,82578.995,-26425.423,-43906.879,845.44296,197.28079,290.12836,9.24E-05,0.20407261,650.27902,1057.5392
149,9.8287442,25.617,90,-700,83955.905,-28143.779,-44263.511,837.2012,163.32139,290.15879,0.000111125,0.20159322,666.88002,1003.7765
162,9.9193531,9.626,90,300,88367.499,-33814.225,-45365.351,849.37088,260.64727,290.12326,7.01E-05,0.20578108,583.05474,1121.1271
147,9.814395,9.626,90,-700,84277.797,-28431.747,-44323.086,844.49931,218.78973,290.16728,8.33E-05,0.2045807,622.3087,1076.762
160,9.9108397,1.618,90,300,88354.795,-33882.435,-45371.149,858.85074,320.56681,290.14298,5.71E-05,0.20766469,537.71572,1203.5267
141,9.7763533,3.62,90,-1070,82626.031,-26509.379,-43932.535,856.77031,275.05796,290.14223,6.65E-05,0.20625901,575.70947,1140.5127
142,9.7808878,9.624,90,-1070,82725.777,-26416.46,-43916.377,848.18809,248.64925,290.15917,7.35E-05,0.20589001,594.02816,1104.2648
166,9.9483258,3.621,90,700,89803.619,-36004.048,-45796.072,856.21472,247.65659,290.05622,7.41E-05,0.20739113,601.71526,1112.1736
165,9.9443478,1.615,90,700,90190.515,-36223.191,-45828.676,852.68996,239.39713,290.12904,7.61E-05,0.20438642,618.53348,1113.113
148,9.8205978,16.621,90,-700,84131.673,-28465.05,-44324.484,843.29811,210.42887,290.13638,8.66E-05,0.20481655,627.5042,1060.3443
167,9.9528608,9.624,90,700,90152.935,-36123.076,-45810.709,852.27873,192.19853,290.12449,9.43E-05,0.1996806,650.37537,1047.0691
170,9.9778547,1.615,90,1070,91706.687,-38504.908,-46289.905,853.43958,243.17698,290.13057,7.52E-05,0.20633739,605.29393,1106.8172
153,9.854105,16.62,90,-300,85813.29,-30599.202,-44734.771,843.97027,206.89686,290.10608,8.79E-05,0.20332938,632.22831,1060.8525
176,10.015341,3.62,120,-1380,107093.26,-26415.802,-43386.734,857.86943,302.63066,290.12907,6.06E-05,0.20798327,562.54279,1187.4168
168,9.9590628,16.622,90,700,90139.614,-36011.984,-45800.266,845.33825,210.63475,290.11388,8.66E-05,0.20492576,637.8421,1073.0165
158,9.8892747,21.613,90,0,86989.394,-32158.773,-45062.169,838.36329,150.67555,290.11079,0.000120494,0.20114735,685.81639,997.56745
174,10.000717,25.619,90,1070,91037.781,-37883.414,-46162.037,832.50745,141.92798,290.16038,0.000128032,0.20227707,689.44615,983.20031
164,9.9337019,25.62,90,300,88261.792,-33870.347,-45384.881,835.50662,173.51486,290.05375,0.000104954,0.20278759,663.00809,1023.0121
177,10.019876,9.623,120,-1380,107035.24,-25989.441,-43303.476,852.04476,223.1849,290.0839,8.18E-05,0.20509514,622.194,1082.1696
163,9.9255567,16.618,90,300,88325.438,-33956.277,-45406.795,844.45641,217.37001,290.12965,8.41E-05,0.2040349,619.28156,1067.7588
171,9.9818336,3.617,90,1070,92376.621,-38291.85,-46241.348,860.29514,292.91497,290.13721,6.24E-05,0.20640216,562.2054,1166.2491
178,10.026078,16.621,120,-1380,106708.17,-26877.852,-43510.572,841.7499,171.10559,290.07654,0.000106414,0.20342408,672.60942,1025.2795
175,10.011362,1.617,120,-1380,106840.89,-26688.559,-43443.801,857.69768,310.44505,290.13236,5.89E-05,0.20704822,542.2494,1180.7102
187,10.086889,9.625,120,-500,107374.18,-31455.215,-44379.619,853.27914,249.40126,289.97205,7.33E-05,0.20667289,603.02011,1116.3435
182,10.053382,9.627,120,-1000,107374.18,-28661.375,-43822.881,853.84012,250.62807,290.0927,7.29E-05,0.20607793,601.46721,1120.5631
169,9.9672089,25.618,90,700,89816.077,-36098.572,-45811.326,836.1921,161.75691,290.1761,0.000112429,0.2028987,667.02213,999.3415
180,10.044869,1.616,120,-1000,107374.18,-28837.141,-43862.763,864.8008,320.89002,290.0496,5.77E-05,0.20956216,549.43861,1212.5311
172,9.9863678,9.626,90,1070,91253.102,-38214.595,-46262.81,848.80273,191.76756,290.19224,9.52E-05,0.20432395,652.0416,1048.7665
184,10.067731,25.618,120,-1000,107374.18,-28439.93,-43794.841,840.82694,141.81712,290.19269,0.000128539,0.20362751,692.84139,983.87578
183,10.059585,16.621,120,-1000,107374.18,-28442.684,-43803.228,847.47669,189.92882,290.06953,9.58E-05,0.20361623,650.79249,1042.5408
189,10.101238,25.618,120,-500,107374.18,-31311.271,-44347.139,836.63692,122.25746,289.99911,0.000148925,0.2040619,711.14196,964.35299
185,10.078376,1.618,120,-500,107374.18,-31444.319,-44369.998,862.44992,312.28159,290.18957,5.88E-05,0.20929689,557.24147,1200.304
173,9.9925711,16.619,90,1070,91341.336,-38132.242,-46184.568,842.88736,195.15085,290.20942,9.34E-05,0.20299594,644.08658,1045.6003
192,10.120953,13.607,120,0,107374.18,-34057.954,-44871.519,845.84446,203.45896,290.20656,9.67E-05,0.22481809,639.31591,1063.179
195,10.149828,1.616,120,500,107374.18,-36959.272,-45443.922,854.63643,270.36491,290.10229,6.76E-05,0.20674287,592.50665,1152.0691
181,10.048848,3.619,120,-1000,107374.18,-28633.129,-43807.175,865.48724,312.54072,290.17929,5.97E-05,0.21382636,560.97607,1207.9229
193,10.128261,21.615,120,0,107374.18,-34071.851,-44884.799,837.18754,169.37593,290.15503,0.000107922,0.20458192,659.60161,1008.2368
198,10.164543,16.622,120,500,107374.18,-36786.219,-45406.055,846.90971,164.88494,290.0479,0.000110495,0.2039551,681.28111,1021.1128
186,10.082355,3.617,120,-500,107374.18,-31095.788,-44301.007,863.50366,294.97805,289.94191,6.21E-05,0.2077758,564.47864,1173.2082
196,10.153806,3.619,120,500,107374.18,-36891.432,-45429.121,861.17623,296.18889,290.00691,6.17E-05,0.20570187,572.74243,1186.005
179,10.034224,25.618,120,-1380,106899.36,-26671.825,-43449.968,836.45944,145.44853,290.01061,0.000124756,0.20158356,682.54473,982.24314
199,10.172689,25.62,120,500,107374.18,-36722.902,-45397.421,843.16851,132.30617,290.12391,0.000137682,0.20440677,710.53442,983.09184
194,10.137795,30.613,120,0,107374.18,-34074.688,-44881.798,837.31673,149.92291,290.08557,0.000121235,0.20209244,680.08771,988.08401
191,10.115863,5.617,120,0,107374.18,-34057.625,-44867.161,858.44682,281.86929,290.1113,6.54E-05,0.20938995,576.55939,1155.481
201,10.187313,3.619,120,1000,107374.18,-39802.825,-45999.92,863.3506,301.5796,290.07847,6.08E-05,0.20819942,568.24815,1190.7013
205,10.216841,1.617,120,1380,107374.18,-41375.104,-46282.093,860.42496,320.19111,290.06055,5.73E-05,0.2089163,549.72558,1212.2845
188,10.093092,16.621,120,-500,107374.18,-31376.192,-44361.405,843.6692,193.39891,290.06071,9.41E-05,0.20284737,651.32715,1050.7032
212,10.258862,8.614,40,-550,36092.733,-26006.379,-44759.686,843.82225,224.67207,289.98364,8.10E-05,0.20400373,613.33867,1076.3684
190,10.111884,1.619,120,0,107374.18,-34049.69,-44873.04,861.49386,306.70004,290.02245,5.96E-05,0.20703661,550.17343,1181.9478
208,10.231558,16.619,120,1380,107374.18,-42471.353,-46484.954,843.79763,191.4433,290.07421,9.48E-05,0.2017509,648.97415,1043.8238
215,10.281632,1.616,40,-400,36687.831,-26683.829,-44866.092,833.22327,289.65594,290.18879,6.28E-05,0.20316314,539.42824,1138.996
206,10.220821,3.619,120,1380,107374.18,-41715.083,-46351.618,859.07767,298.8623,290.10347,6.11E-05,0.20592268,557.32468,1180.039
214,10.272374,20.625,40,-550,36346.33,-25922.587,-44672.235,825.69968,162.26554,290.07162,0.000113619,0.20725014,662.2649,995.46237
197,10.158341,9.623,120,500,107374.18,-36973.868,-45437.878,853.18209,199.09349,290.11826,9.17E-05,0.20562555,649.34489,1059.5339
207,10.225355,9.625,120,1380,107374.18,-41801.302,-46403.217,853.83894,249.6644,290.3973,8.28E-05,0.24931852,599.81244,1111.9855
219,10.304494,25.619,40,-400,36643.92,-26654.802,-44857.746,796.35281,142.97427,290.06731,0.000126418,0.1989945,651.26843,946.83258
218,10.296347,16.621,40,-400,36856.566,-26697.849,-44858.033,809.0527,200.02717,290.11004,9.09E-05,0.20302312,612.98451,1025.6519
213,10.264784,14.619,40,-550,36260.523,-25949.27,-44703.194,834.36757,182.68908,289.96941,9.96E-05,0.20293269,651.07204,1026.1603
209,10.239704,25.62,120,1380,107374.18,-42070.07,-46431.505,839.78025,136.79036,290.02593,0.000133038,0.2037011,704.20418,986.22006
204,10.206197,25.618,120,1000,107374.18,-39473.864,-45911.77,835.95255,128.17772,290.06257,0.000141848,0.20225646,700.66314,964.85201
200,10.183334,1.619,120,1000,107374.18,-39122.413,-45869.051,867.79225,301.53419,290.06198,6.05E-05,0.20558206,558.97225,1178.9267
221,10.319118,3.62,40,-200,37712.292,-27858.605,-45079.726,815.13712,285.38982,290.06796,6.39E-05,0.20402971,525.3626,1111.8798
202,10.191848,9.625,120,1000,107374.18,-39634.665,-45995.316,856.22341,240.38174,290.16169,7.67E-05,0.2093735,618.25839,1113.5396
203,10.198051,16.62,120,1000,107374.18,-39648.356,-45957.284,845.69927,167.44051,290.07655,0.000108918,0.20461025,678.20599,1023.1071
224,10.338001,25.619,40,-200,37638.737,-27725.968,-45049.3,779.76831,149.59029,290.16398,0.000120935,0.19878764,627.49528,935.80775
226,10.352625,5.62,40,0,38460.337,-28870.443,-45290.933,790.91599,223.91395,290.12683,8.13E-05,0.20228506,571.73588,1034.0015
211,10.254328,3.62,40,-550,36250.902,-25899.48,-44693.944,853.82101,270.80157,290.05837,6.69E-05,0.20020324,575.24045,1137.7494
222,10.323652,9.624,40,-200,37381.111,-27741.88,-45066.939,804.59739,242.71826,290.0982,7.52E-05,0.20448481,561.46805,1065.9562
229,10.374558,30.614,40,0,38484.39,-28869.826,-45287.233,778.80397,118.69798,290.13158,0.000151941,0.19754947,654.6175,899.44311
216,10.285611,3.618,40,-400,36848.097,-26679.964,-44848.248,826.06642,269.65531,290.01782,6.76E-05,0.20475287,558.00427,1117.1371
217,10.290145,9.625,40,-400,36524.029,-26758.329,-44880.153,819.25645,230.85154,290.05148,7.91E-05,0.20203346,586.28211,1063.0209
230,10.386589,1.62,40,200,39363.756,-29954.726,-45508.432,803.24217,303.78503,290.12899,6.04E-05,0.20520165,494.91354,1120.6521
220,10.315139,1.617,40,-200,37487.969,-27714.744,-45058.14,813.14954,267.19363,290.09309,6.78E-05,0.20089141,540.15312,1092.3014
223,10.329855,16.618,40,-200,37615.219,-27708.618,-45072.243,792.04083,200.75494,290.14935,9.12E-05,0.20463249,586.83696,999.61759
235,10.420098,1.616,40,400,40447.67,-31264.195,-45752.655,809.67492,307.73111,290.14602,5.93E-05,0.20470534,511.53846,1148.9767
232,10.395104,9.621,40,200,39372.843,-30058.253,-45520.56,796.02856,237.38811,290.08073,7.64E-05,0.20167405,563.1728,1054.7161
234,10.409452,25.618,40,200,39319.804,-30006.078,-45524.836,786.55642,147.96856,290.18828,0.000122395,0.19984666,639.45653,944.06872
210,10.25035,1.615,40,-550,35676.979,-25723.138,-44671.33,865.67168,331.06007,290.09698,5.53E-05,0.20687831,530.57647,1216.5043
236,10.424076,3.62,40,400,39895.907,-30991.068,-45707.552,804.02842,231.17225,290.0865,7.85E-05,0.20091336,573.15505,1048.3197
237,10.428611,9.623,40,400,40122.615,-31049.205,-45727.204,798.94234,238.13319,290.16769,7.64E-05,0.20143735,559.24481,1054.8865
225,10.348646,1.617,40,0,38450.716,-28865.427,-45303.268,792.1334,241.95142,290.23384,7.98E-05,0.20956493,543.81221,1058.9959
228,10.365024,21.614,40,0,38466.792,-28864.975,-45267.95,782.50635,181.20647,290.13549,9.97E-05,0.19809405,593.58102,968.16645
245,10.484888,1.616,65,-810,59244.435,-26176.677,-44314.617,813.1525,273.3526,290.06578,6.67E-05,0.20359415,537.15778,1099.3069
240,10.453605,1.616,40,550,41067.52,-32191.994,-45927.599,807.77418,256.20808,290.02289,7.11E-05,0.20308134,550.70758,1083.252
227,10.357715,13.608,40,0,38462.311,-28863.001,-45288.466,785.47082,209.3034,290.09048,8.70E-05,0.20068026,572.22402,1005.7457
239,10.442959,25.62,40,400,40207.189,-31084.358,-45723.915,790.49676,139.28473,290.06495,0.000129838,0.19962642,652.52633,939.08983
241,10.457584,3.617,40,550,40473.121,-31864.226,-45880.029,810.59167,260.46067,290.05677,7.01E-05,0.20158257,545.70341,1091.6804
246,10.488866,3.618,65,-810,58960.864,-25869.096,-44266.512,813.63871,266.62406,290.08532,6.86E-05,0.20382472,550.94376,1106.0865
250,10.518395,1.617,65,-600,60322.02,-27252.53,-44525.824,810.89992,233.61307,290.08782,7.79E-05,0.20325826,576.44431,1056.2325
242,10.462118,8.612,40,550,41315.361,-31948.923,-45875.342,801.94061,200.49647,290.03301,9.02E-05,0.19893435,600.36121,1017.3055
248,10.499603,16.623,65,-810,59028.087,-25901.865,-44275.228,795.34384,166.54682,290.08217,0.000108343,0.19826234,626.85079,972.84617
249,10.507749,25.619,65,-810,60021.716,-26313.096,-44337.764,789.43254,122.81702,290.19339,0.000147755,0.20105204,663.83844,917.78782
231,10.390569,3.619,40,200,39279.841,-30035.927,-45510.528,805.5867,291.96551,290.1426,6.24E-05,0.20423234,511.39813,1114.0261
238,10.434813,16.621,40,400,40085.119,-30941.689,-45697.149,791.24969,181.98438,290.10457,9.95E-05,0.19987042,606.29992,979.9526
256,10.555881,3.618,65,-300,61275.027,-28849.063,-44853.799,816.89012,257.36139,290.20729,7.52E-05,0.22131741,565.69737,1100.3935
244,10.475629,20.625,40,550,41065.382,-31954.926,-45892.281,791.91026,144.3017,290.11525,0.00012574,0.20056646,640.90414,938.41909
233,10.401306,16.622,40,200,39328.809,-29977.133,-45518.957,792.76783,194.5646,290.11242,9.27E-05,0.19758121,597.01124,998.50391
253,10.533111,16.62,65,-600,60084.498,-27118.66,-44500.744,800.9015,189.10055,290.1124,9.67E-05,0.20172434,605.19897,998.66971
243,10.468039,14.619,40,550,41042.686,-31865.583,-45865.927,799.35446,163.95281,290.12267,0.000110355,0.19981527,632.51348,972.92086
247,10.4934,9.625,65,-810,59192.342,-26084.374,-44330.98,801.12457,208.52057,290.12191,8.72E-05,0.20243298,594.84217,1025.1881
259,10.574764,25.617,65,-300,61377.116,-28763.462,-44848.741,798.9682,141.74925,290.14701,0.000127643,0.19947091,655.93825,948.08195
263,10.601788,21.615,65,0,62714.344,-30493.084,-45145.386,804.30384,141.58724,289.9159,0.000129021,0.20506105,664.10158,954.38327
261,10.589388,5.622,65,0,62748.593,-30499.293,-45154.061,823.57511,248.45287,290.06356,7.33E-05,0.20383881,573.87127,1089.3712
260,10.585409,1.62,65,0,62740.493,-30500.937,-45176.675,822.23479,275.24273,290.11623,6.61E-05,0.2031029,550.50478,1119.9801
252,10.526908,9.626,65,-600,59950.545,-27213.512,-44541.982,809.04352,219.71436,290.10591,8.26E-05,0.2015864,589.15759,1039.5596
264,10.611322,30.607,65,0,62737.409,-30479.475,-45146.907,804.98931,134.62406,290.13223,0.00013449,0.19979867,668.95673,947.3362
267,10.631866,9.625,65,300,64302.375,-32181.674,-45500.291,818.91702,203.70689,290.12111,8.90E-05,0.20070203,617.20866,1038.3065
251,10.522373,3.62,65,-600,59768.652,-27145.591,-44514.559,814.10305,258.89226,290.08882,7.04E-05,0.20351181,551.46043,1084.2062
254,10.541256,25.62,65,-600,59971.637,-27073.845,-44499.47,798.76211,152.10784,290.13293,0.000119213,0.20083992,643.46041,957.53959
273,10.671575,16.624,65,600,65161.846,-33546.567,-45761.042,808.36605,168.02834,290.0499,0.000108472,0.20237001,640.86102,987.50261
270,10.656861,1.617,65,600,65032.21,-33676.655,-45789.124,824.22741,282.14046,290.16385,6.46E-05,0.20408974,550.07133,1133.2519
271,10.660839,3.619,65,600,65712.83,-33867.346,-45831.678,828.67768,275.31115,290.13967,6.64E-05,0.20543439,553.42702,1124.3912
268,10.638069,16.621,65,300,63911.74,-32105.858,-45485.161,814.26949,206.79607,290.20545,8.76E-05,0.20089415,600.18079,1025.203
274,10.679723,25.618,65,600,65178.826,-34033.738,-45857.375,809.32991,153.16317,290.11107,0.000118222,0.19895917,653.53389,969.86005
272,10.665374,9.622,65,600,65890.242,-33920.261,-45827.854,815.87902,205.33472,290.17899,8.86E-05,0.20338153,606.33257,1029.8088
276,10.694346,3.619,65,810,66523.58,-35096.436,-46072.324,827.57049,282.86393,290.16927,6.45E-05,0.20528966,546.27844,1128.7822
275,10.690368,1.616,65,810,65531.06,-34972.927,-46044.283,828.32473,290.76541,290.02902,6.28E-05,0.20471723,540.01788,1144.3559
255,10.551903,1.613,65,-300,61561.558,-28703.229,-44841.217,817.68127,265.24504,290.28768,7.01E-05,0.20630576,554.67337,1107.9428
279,10.713229,25.62,65,810,66202.511,-34947.066,-46040.83,807.79701,124.4834,290.22284,0.000145585,0.20003442,677.16741,935.40834
266,10.627332,3.619,65,300,63868.898,-32066.964,-45470.77,826.21886,269.34419,290.06391,6.78E-05,0.20430435,552.95874,1107.1928
257,10.560415,9.625,65,-300,61536.519,-28857.081,-44843.026,809.57877,218.16396,290.07579,8.34E-05,0.20353534,587.60643,1037.6663
258,10.566618,16.619,65,-300,61211.586,-28738.464,-44818.933,807.75135,184.22813,290.12825,9.84E-05,0.20141912,617.6976,995.98927
282,10.732388,9.625,90,-1070,82936.493,-26483.6,-43932.576,819.16437,231.34703,290.06529,7.85E-05,0.20216724,581.97987,1060.0908
262,10.594478,13.609,65,0,62738.807,-30492.221,-45173.098,819.39978,226.28186,290.13838,8.16E-05,0.20825073,592.97392,1059.7533
269,10.646215,25.619,65,300,63916.057,-32101.952,-45479.404,804.30356,153.69668,290.13575,0.000117824,0.20012572,644.82318,962.11621
265,10.623353,1.617,65,300,63963.833,-32169.217,-45515.133,823.46938,245.37924,290.1446,7.40E-05,0.20240637,575.64663,1079.6867
285,10.757382,1.618,90,-700,83929.879,-28327.439,-44300.35,824.8266,274.43463,290.09006,6.64E-05,0.20459305,554.65329,1120.579
290,10.790889,1.616,90,-300,85617.663,-30504.72,-44716.269,826.84825,287.69426,290.09899,6.35E-05,0.20542663,533.78168,1126.7133
295,10.824396,1.618,90,0,86843.147,-32127.32,-45055.632,831.33749,242.55623,290.16891,7.51E-05,0.20233555,580.59668,1079.1205
286,10.76136,3.62,90,-700,84216.741,-28311.733,-44289.66,823.61505,243.22227,290.1444,7.51E-05,0.20577257,589.19071,1090.5164
291,10.794868,3.621,90,-300,85595.502,-30550.563,-44752.039,826.35467,243.98206,290.19957,7.47E-05,0.20428329,576.2166,1077.7127
288,10.772098,16.62,90,-700,83771.709,-28196.94,-44281.478,816.85039,193.24779,290.13043,9.40E-05,0.2024967,620.12982,1019.7187
278,10.705084,16.619,65,810,66233.348,-34972.146,-46021.67,808.7081,158.86656,290.13756,0.000114774,0.20141134,650.87999,979.46344
298,10.840774,21.614,90,0,86841.914,-32122.016,-45057.729,816.68182,178.64127,290.08252,0.000101962,0.2030879,631.8523,1000.2083
294,10.813751,25.617,90,-300,85353.25,-30446.419,-44736.456,814.67306,154.13307,290.19718,0.000117211,0.1981737,657.092,976.73628
283,10.738591,16.619,90,-1070,81885.874,-26160.889,-43891.461,812.7519,182.35573,290.13828,9.96E-05,0.20195735,629.31648,1004.6835
287,10.765895,9.625,90,-700,84147.215,-28167.461,-44265.073,819.5369,235.30968,290.02892,7.72E-05,0.20282361,581.96773,1069.608
277,10.69888,9.627,65,810,65883.335,-34923.013,-46018.545,818.19706,200.52187,290.22197,9.05E-05,0.20208537,617.13661,1033.4088
297,10.833465,13.608,90,0,86843.024,-32128.389,-45041.365,819.04752,207.5818,290.15856,8.77E-05,0.20272489,605.01781,1032.7903
296,10.828375,5.62,90,0,86840.968,-32134.721,-45031.827,824.53449,217.91889,290.07679,8.34E-05,0.20265816,601.67826,1052.0692
299,10.850308,30.614,90,0,86839.077,-32109.97,-45022.535,808.48427,117.22229,290.15867,0.000155025,0.2004837,686.62074,928.18734
280,10.723875,1.616,90,-1070,82820.301,-26304.134,-43903.056,828.7052,301.98891,290.1629,6.05E-05,0.20645601,538.51578,1162.2418
293,10.805605,16.62,90,-300,85686.285,-30452.668,-44727.082,817.21713,194.65353,290.14716,9.32E-05,0.20227592,623.42546,1024.2715
300,10.86234,1.619,90,300,88034.341,-33713.781,-45354.25,831.17092,296.90091,290.14788,6.30E-05,0.21361565,542.02074,1155.1106
301,10.866319,3.618,90,300,88296.657,-33793.75,-45363.748,834.93358,287.53237,290.15619,6.34E-05,0.20493397,543.79473,1140.0437
281,10.727853,3.619,90,-1070,82294.396,-26336.286,-43917.322,826.48807,269.16435,290.18189,6.76E-05,0.20353563,549.97631,1105.2459
284,10.746737,25.618,90,-1070,81819.431,-26056.54,-43871.068,804.86895,121.53097,290.1727,0.000149423,0.20117459,683.98678,934.77079
289,10.780244,25.619,90,-700,83619.746,-28294.547,-44311.451,806.2939,146.37892,290.1486,0.000123631,0.19984909,653.85869,955.34333
303,10.877056,16.621,90,300,88312.734,-33813.362,-45369.833,815.05918,188.65591,290.16103,9.62E-05,0.20182192,623.3867,1014.6436
292,10.799403,9.623,90,-300,85668.07,-30413.075,-44705.209,823.70099,230.26088,290.13919,7.94E-05,0.20341065,830.63746,830.85749
314,10.952217,25.619,90,1070,91451.361,-38246.87,-46250.023,816.99317,122.92654,290.08731,0.000146396,0.20008121,693.06063,946.99997
311,10.933333,3.619,90,1070,90764.692,-38146.509,-46233.084,831.62705,237.33907,290.05754,7.66E-05,0.20294383,588.00119,1077.7968
313,10.94407,16.621,90,1070,91129.345,-37796.538,-46153.608,820.06297,166.26123,290.09931,0.000109428,0.20240281,648.6572,991.73674
312,10.937868,9.624,90,1070,91202.036,-38212.704,-46229.465,827.44241,221.6575,290.11225,8.21E-05,0.20313486,604.52319,1064.598
302,10.870853,9.624,90,300,87784.195,-33755.143,-45350.55,825.59456,229.13812,290.17638,8.01E-05,0.2051841,595.53211,1068.6093
315,10.962862,1.618,120,-1380,106272.59,-26683.05,-43464.112,836.6694,271.7789,290.17119,6.73E-05,0.20554521,573.91145,1137.5431
307,10.904361,9.624,90,700,89829.809,-36179.897,-45827.813,827.15913,230.41618,290.08315,7.89E-05,0.20286725,593.94742,1068.8405
316,10.96684,3.621,120,-1380,106901.54,-26915.718,-43504.117,838.69244,265.87321,290.09015,6.89E-05,0.20758093,571.21667,1120.9247
328,11.044592,16.621,120,-500,107374.18,-31247.79,-44340.355,824.11712,180.72624,290.06152,0.000100399,0.20122449,638.08577,1009.0455
310,10.929355,1.618,90,1070,91751.421,-38330.909,-46251.873,830.41406,289.62144,290.09705,6.33E-05,0.20872696,551.60433,1150.0926
319,10.985723,25.619,120,-1380,106548.56,-26978.707,-43511.065,810.01566,125.1658,290.2697,0.000145294,0.20313398,680.78279,938.1465
318,10.977578,16.621,120,-1380,106664.18,-26698.879,-43430.274,815.01918,163.56206,290.15472,0.000110678,0.19975248,649.61462,990.40558
323,11.011085,16.621,120,-1000,107374.18,-28396.553,-43796.485,823.76224,173.11895,290.09034,0.000105562,0.20394605,652.99707,1010.6797
325,11.029877,1.616,120,-500,107374.18,-31313.409,-44352.401,839.96434,265.5759,290.04582,6.86E-05,0.20454734,572.90904,1125.091
305,10.895848,1.617,90,700,90128.677,-36231.784,-45859.636,834.34481,290.26056,290.21348,6.43E-05,0.21350194,-1193.8023,2871.5599
306,10.899827,3.616,90,700,90246.144,-36082.578,-45812.271,828.66513,237.93819,290.06256,7.67E-05,0.20510683,595.66643,1089.0507
304,10.885202,25.619,90,300,88191.361,-33752.47,-45352.236,814.45013,151.20474,290.15025,0.000120109,0.20260658,659.09132,971.34302
309,10.918709,25.617,90,700,90286.231,-36194.657,-45829.375,812.09263,141.19828,290.12804,0.00012838,0.20119867,664.24145,955.54643
329,11.052738,25.619,120,-500,107374.18,-31206.47,-44340.642,816.55787,143.80033,290.09757,0.000126446,0.20212359,666.7833,962.74196
308,10.910563,16.62,90,700,90163.995,-35997.306,-45787.767,822.37971,187.62334,290.2904,9.73E-05,0.20519842,637.20271,1028.7266
333,11.079761,21.615,120,0,107374.18,-34056.145,-44888.623,823.93641,146.04892,290.13111,0.000124516,0.20272802,672.92923,974.82835
321,11.000348,3.62,120,-1000,107374.18,-28503.658,-43808.121,837.35143,254.13525,290.11631,7.19E-05,0.20526298,590.01472,1116.4802
324,11.019231,25.619,120,-1000,107374.18,-28448.317,-43793.936,818.12664,134.10136,290.08842,0.0001354,0.20171875,682.78235,959.7833
331,11.067363,5.62,120,0,107374.18,-34046.689,-44895.983,836.75507,247.7382,290.05992,7.38E-05,0.20661282,585.6734,1093.8317
336,11.105306,3.618,120,500,107374.18,-36895.585,-45441.332,839.8128,268.52501,290.0895,6.81E-05,0.20631116,576.4971,1130.5433
322,11.004882,9.626,120,-1000,107310.96,-28383.931,-43793.895,831.62284,218.15503,290.1394,8.35E-05,0.20443183,607.97462,1058.1264
338,11.116043,16.62,120,500,107374.18,-36828.691,-45413.291,821.54952,191.09407,290.03606,9.53E-05,0.20396123,624.78318,1018.2269
317,10.971376,9.622,120,-1380,106566.2,-25835.014,-43291.141,830.84108,212.68592,290.17806,8.58E-05,0.20406277,619.21986,1058.6488
335,11.101328,1.618,120,500,107374.18,-36615.962,-45393.844,833.51759,247.9904,290.18712,7.36E-05,0.2050066,591.0731,1103.6138
337,11.10984,9.625,120,500,107374.18,-36879.427,-45417.238,835.03766,259.87616,290.04395,7.01E-05,0.20459448,580.51361,1117.4157
320,10.996369,1.616,120,-1000,107374.18,-28534.247,-43819.469,835.51359,272.62764,290.13069,6.71E-05,0.20702993,559.45378,1119.4048
327,11.038389,9.624,120,-500,107374.18,-31301.856,-44374.069,829.91254,179.36067,290.0881,0.000101527,0.20348573,648.57999,1018.4301
340,11.134835,1.617,120,1000,107374.18,-39407.998,-45926.448,841.38578,288.2312,290.05341,6.35E-05,0.20736814,553.23962,1152.1644
332,11.072453,13.607,120,0,107374.18,-34043.029,-44915.101,827.94144,204.45441,290.12049,8.89E-05,0.20270822,622.14937,1043.6082
330,11.063385,1.613,120,0,107374.18,-34034.601,-44892.159,838.37115,270.66428,290.15274,6.75E-05,0.20559217,563.05863,1121.2141
326,11.033855,3.619,120,-500,107374.18,-31240.019,-44346.81,838.45882,250.18112,290.10969,7.29E-05,0.20488875,593.88999,1110.413
342,11.143348,9.625,120,1000,107374.18,-39786.256,-45990.299,831.58187,206.76405,290.05893,8.84E-05,0.2057528,621.65426,1047.3659
345,11.168342,1.616,120,1380,107374.18,-41821.777,-46375.424,840.71534,289.20079,290.02103,6.33E-05,0.20687649,557.6696,1153.8961
334,11.089295,30.611,120,0,107374.18,-34047.634,-44904.37,817.56987,133.73168,290.12742,0.000136176,0.2035501,682.61697,958.33252
343,11.14955,16.622,120,1000,107374.18,-39722.815,-45990.67,819.52159,161.22589,290.0738,0.000112893,0.20316162,655.96446,988.79312
339,11.124189,25.618,120,500,107374.18,-36747.077,-45418.965,819.17947,153.43525,290.06178,0.000118751,0.20179092,664.15943,981.26481
344,11.157697,25.619,120,1000,107374.18,-39851.217,-46001.236,819.62347,144.77735,289.98981,0.000125421,0.20180016,667.68189,965.65145
346,11.172321,3.619,120,1380,107374.18,-42269.067,-46466.617,839.56911,271.32858,290.05278,6.78E-05,0.2092112,564.40185,1124.4163
359,11.258218,25.618,65,-600,59956.383,-27058.262,-44488.41,822.29349,144.10756,290.04204,0.000126195,0.20274968,676.89552,974.2964
341,11.138814,3.617,120,1000,107374.18,-39887.645,-46022.698,843.87398,273.09037,290.05192,6.69E-05,0.20626126,566.32444,1130.6048
353,11.216565,16.621,65,-810,59022.249,-26112.908,-44327.691,832.17968,182.46278,290.11819,9.99E-05,0.20398539,652.65316,1029.5994
352,11.210361,9.629,65,-810,59796.857,-26739.869,-44431.219,836.6405,229.36063,290.12327,7.96E-05,0.20293068,600.62773,1076.0692
355,11.235357,1.615,65,-600,59763.677,-27066.855,-44478.707,843.19058,299.15506,289.99609,6.12E-05,0.20726617,549.29687,1163.7435
347,11.176855,9.625,120,1380,107374.18,-41751.964,-46356.429,835.63623,223.02989,290.11803,8.20E-05,0.20675062,616.12894,1077.8105
357,11.243869,9.626,65,-600,60308.329,-27482.774,-44569.694,838.77687,236.55268,290.16618,7.70E-05,0.20415917,606.06555,1094.2678
363,11.283579,16.622,65,-300,61233.706,-28913.408,-44844.671,835.05373,196.27581,290.04048,9.30E-05,0.20440704,641.44995,1047.449
361,11.272842,3.618,65,-300,61342.373,-28872.458,-44851.167,842.31473,238.31931,290.14026,7.67E-05,0.20541961,599.472,1091.4775
364,11.291726,25.617,65,-300,61113.732,-28688.386,-44783.163,832.10326,154.11138,290.03969,0.000117897,0.20252308,671.93612,991.13459
367,11.31144,13.607,65,0,62507.37,-30494.852,-45164.299,842.93889,215.15349,290.031,8.49E-05,0.20521734,622.07701,1064.6503
351,11.205828,3.618,65,-810,58731.277,-25979.819,-44282.711,842.68265,266.55563,290.18521,6.86E-05,0.20317709,576.99299,1131.8959
374,11.363176,25.618,65,300,63872.105,-32243.717,-45496.179,839.71162,155.97664,290.1134,0.000116802,0.2037839,681.57046,1002.3083
362,11.277376,9.624,65,-300,61025.787,-28544.073,-44787.316,840.71706,236.73552,290.03844,7.69E-05,0.20299938,598.16473,1086.5423
349,11.191203,25.619,120,1380,107374.18,-41975.958,-46431.011,823.7081,121.94994,290.16377,0.00014896,0.20157591,693.63398,944.39632
350,11.201849,1.616,65,-810,59414.322,-26396.806,-44360.748,845.35012,303.26076,290.01204,6.03E-05,0.20666072,538.90575,1164.1246
372,11.348828,9.624,65,300,63763.807,-32077.242,-45492.561,853.36971,235.22081,290.0855,7.77E-05,0.20296615,618.99265,1106.0073
360,11.268864,1.617,65,-300,61114.555,-28751.333,-44814.698,846.57111,300.7553,290.0935,6.09E-05,0.20718436,545.32309,1164.2123
348,11.183058,16.62,120,1380,107374.18,-42138.034,-46447.375,821.96193,156.60053,290.08541,0.000116114,0.20293033,657.8019,980.2486
371,11.344294,3.618,65,300,63724.912,-32130.24,-45476.115,853.91199,288.18648,289.99375,6.34E-05,0.20636203,564.86112,1164.6136
365,11.302371,1.616,65,0,62500.339,-30492.344,-45153.404,855.19651,308.52436,290.03904,5.94E-05,0.20706066,558.25122,1195.9104
358,11.250072,16.62,65,-600,59707.719,-27061.469,-44501.69,830.40419,188.09526,290.10386,9.67E-05,0.2027786,635.28906,1023.6099
377,11.382335,9.624,65,600,65014.366,-33703.544,-45786.698,851.72451,230.22865,290.04418,7.92E-05,0.20460185,615.36714,1091.2793
354,11.224711,25.619,65,-810,58809.684,-25802.12,-44271.117,821.1832,118.77138,290.1372,0.000155705,0.20682879,695.10795,940.84154
356,11.239335,3.619,65,-600,59866.958,-27337.721,-44551.521,842.96103,271.7053,290.0467,6.69E-05,0.20314357,569.4611,1135.1652
373,11.35503,16.622,65,300,63902.283,-32322.123,-45509.089,842.53745,195.95668,290.11382,9.33E-05,0.20460883,637.69551,1039.3247
378,11.388536,16.625,65,600,64948.869,-33526.667,-45768.237,846.87005,185.90078,290.03579,9.78E-05,0.20271216,652.94499,1036.8025
380,11.407329,1.617,65,810,65962.974,-35115.884,-46053.37,862.02587,288.35487,290.01969,6.34E-05,0.20666917,582.56338,1180.3255
366,11.306349,5.621,65,0,62505.849,-30492.18,-45156.282,853.50897,280.55517,290.04418,6.52E-05,0.20726206,568.93128,1147.5637
368,11.318749,21.613,65,0,62511.934,-30482.847,-45151.512,839.17871,183.29818,290.03662,9.93E-05,0.203445,657.44351,1035.8898
383,11.422045,16.62,65,810,65924.162,-34874.087,-46010.693,836.63078,165.9874,290.01605,0.000109575,0.20170365,666.71915,1009.6546
386,11.444815,3.62,90,-1070,82239.177,-26327.692,-43898.985,860.38233,278.96945,290.0211,6.60E-05,0.21051582,595.15099,1170.2227
382,11.415842,9.624,65,810,66505.9,-35241.942,-46091.031,847.23652,214.38333,290.0584,8.53E-05,0.20620229,628.10956,1069.4056
369,11.328282,30.612,65,0,62517.772,-30486.424,-45153.732,836.72976,146.85801,290.1631,0.000124239,0.20260663,686.07357,988.6638
384,11.430191,25.618,65,810,66138.454,-35033.777,-46033.676,834.53883,124.36305,290.00819,0.000147626,0.20632992,709.77372,966.86264
381,11.411308,3.619,65,810,65856.199,-34719.289,-45981.09,864.3477,270.74278,290.00862,6.75E-05,0.20610778,599.493,1155.2949
375,11.373822,1.617,65,600,65024.439,-33767.025,-45789.699,862.5558,293.6166,289.97833,6.21E-05,0.20485776,562.99739,1169.5986
385,11.440837,1.615,90,-1070,82145.352,-25874.072,-43808.039,858.89881,283.98916,290.04358,6.48E-05,0.20990084,577.80241,1160.9451
387,11.44935,9.623,90,-1070,82512.429,-26408.648,-43919.008,850.42578,213.08805,290.03248,8.57E-05,0.20505886,640.07134,1081.1812
370,11.340315,1.617,65,300,63740.495,-32052.532,-45462.671,858.28914,303.9619,290.11885,6.08E-05,0.21100324,564.77675,1190.5768
376,11.377801,3.62,65,600,65103.462,-33790.296,-45789.946,858.55201,278.01635,289.96362,6.60E-05,0.2102353,592.39391,1168.7475
394,11.497204,25.622,90,-700,83430.205,-28670.625,-44368.189,834.23824,140.8594,290.05381,0.000129207,0.20296286,690.87829,979.98029
388,11.455552,16.622,90,-1070,81937.966,-26530.553,-43956.258,841.00076,171.78366,290.05512,0.000108698,0.21175238,663.34043,1018.3464
397,11.516363,9.626,90,-300,85502.746,-30579.713,-44720.38,849.81315,231.70402,290.01756,7.89E-05,0.20630231,624.31359,1105.0804
390,11.474343,1.621,90,-700,84067.616,-28777.277,-44389.693,859.22072,280.89783,290.03509,6.67E-05,0.20432517,566.64638,1161.2526
379,11.396684,25.616,65,600,65173.07,-34048.704,-45853.304,841.89033,146.09839,289.99561,0.000124383,0.20242389,693.27114,993.77937
400,11.541357,1.619,90,0,86670.298,-32113.629,-45031.703,862.88654,292.69017,290.082,6.28E-05,0.20931974,579.82843,1182.8281
389,11.463698,25.62,90,-1070,82779.145,-27019.821,-44022.33,840.03821,124.83136,289.92581,0.00014537,0.20155394,712.09258,970.45288
392,11.482855,9.629,90,-700,84006.025,-28642.831,-44353.141,852.39888,226.45819,290.02136,8.03E-05,0.20405221,623.85858,1093.404
404,11.567269,30.612,90,0,86684.976,-32120.454,-45025.7,835.59339,142.33097,290.07058,0.00012744,0.2011288,687.42524,980.40304
413,11.627525,16.619,90,700,89840.869,-36192.684,-45824.071,852.28135,198.09826,289.9638,9.23E-05,0.20485578,649.58638,1057.2116
408,11.594017,16.62,90,300,87966.83,-33715.261,-45331.308,845.13905,204.50809,290.18604,8.90E-05,0.20295607,639.03839,1060.6889
393,11.489058,16.624,90,-700,84225.622,-28833.851,-44392.817,844.39971,182.32193,289.98796,0.000100233,0.20654879,668.0995,1043.8096
410,11.612809,1.617,90,700,89328.284,-35786.345,-45744.514,861.8664,307.67904,289.97684,5.97E-05,0.20949769,557.60428,1195.2947
403,11.557736,21.613,90,0,86675.684,-32115.849,-45031.621,841.60222,178.07968,290.01051,0.000102255,0.2030102,665.25684,1034.3997
391,11.478321,3.623,90,-700,84168.307,-28723.91,-44354.786,857.62105,262.00626,290.00001,7.00E-05,0.20643907,596.44339,1136.1223
398,11.522565,16.624,90,-300,85602.163,-30639.741,-44742.13,844.35584,194.64415,290.03653,9.35E-05,0.2028753,832.12101,850.9901
409,11.602164,25.617,90,300,87925.715,-33804.933,-45371.56,842.88157,162.75365,290.04866,0.000111785,0.20332353,676.29616,1013.0271
412,11.621322,9.624,90,700,89474.243,-36122.46,-45822.098,854.77556,204.38536,290.00301,8.91E-05,0.20317331,653.5725,1076.0235
405,11.579302,1.616,90,300,88022.048,-33874.171,-45388.211,863.12636,301.61672,290.06437,6.04E-05,0.20479689,569.53191,1192.7004
416,11.650294,3.621,90,1070,90433.466,-37577.436,-46107.93,864.57711,286.8297,290.02707,6.39E-05,0.20839251,581.97238,1176.8761
399,11.530712,25.62,90,-300,85226.122,-30547.192,-44724.245,839.25935,153.12186,290.03859,0.00011868,0.2020747,685.23679,1000.9147
415,11.646317,1.616,90,1070,90767.529,-37882.88,-46173.837,863.63188,304.49621,290.12171,6.03E-05,0.20928445,572.18876,1200.8213
395,11.507851,1.617,90,-300,85471.416,-30555.949,-44734.401,853.84363,280.77724,290.1183,6.54E-05,0.20810427,567.67309,1145.3774
402,11.550427,13.611,90,0,86669.558,-32125.922,-45036.678,849.53076,214.64608,290.06995,8.49E-05,0.20356386,631.38675,1073.8961
419,11.669178,25.618,90,1070,91881.551,-38069.87,-46174.125,841.23369,120.26553,289.98952,0.000151713,0.20457215,716.17292,964.0291
401,11.545336,5.621,90,0,86672.395,-32124.401,-45029.072,859.88329,264.41497,290.01536,6.90E-05,0.20520467,600.31561,1148.25
414,11.635671,25.618,90,700,89715.426,-35930.247,-45770.293,840.03711,153.66547,289.99843,0.000118195,0.20219271,680.59069,996.07598
407,11.587815,9.625,90,300,88123.973,-33863.028,-45385.457,851.59125,245.91018,290.02896,7.44E-05,0.20707214,601.29664,1108.1276
396,11.511829,3.619,90,-300,85319.412,-30437.538,-44699.042,856.73217,265.88868,289.95581,6.86E-05,0.20536793,584.97059,1132.9284
406,11.583281,3.617,90,300,88026.283,-33788.857,-45365.351,865.12664,290.58975,290.0708,6.34E-05,0.20559783,573.90023,1180.1402
421,11.683802,3.619,120,-1380,106144.43,-26568.092,-43427.15,865.74479,289.80521,289.98141,6.33E-05,0.2085061,581.27582,1178.5323
420,11.679824,1.617,120,-1380,106970.57,-26943.965,-43500.622,864.25886,307.12299,290.00419,5.97E-05,0.20840376,554.03029,1185.5859
422,11.688336,9.625,120,-1380,106879.62,-26573.889,-43399.931,856.33377,231.12332,290.0202,7.90E-05,0.20540152,629.11074,1106.2933
411,11.616788,3.619,90,700,89409.528,-36018.644,-45794.633,862.512,287.91937,289.99326,6.35E-05,0.2065122,571.98059,1163.878
418,11.661032,16.622,90,1070,91788.754,-38099.432,-46167.094,848.3406,165.5792,289.99964,0.000109951,0.20353416,674.145,1015.0166
435,11.780346,1.616,120,0,107374.18,-34029.914,-44872.013,846.31094,304.27828,289.88193,6.04E-05,0.20913447,863.16545,863.58202
430,11.746839,1.617,120,-500,107374.18,-31272.747,-44334.393,872.59808,304.32637,289.95854,6.02E-05,0.20656369,571.98739,1198.5076
428,11.728046,16.622,120,-1000,107181.53,-28566.975,-43829.871,847.71099,185.78192,290.14447,9.77E-05,0.20206689,653.31964,1035.64
432,11.755351,9.625,120,-500,107374.18,-31330.184,-44355.033,853.34398,239.46387,289.94071,7.63E-05,0.20700355,617.4491,1110.7933
437,11.789415,13.603,120,0,107374.18,-34040.398,-44867.983,817.82391,200.35808,290.10992,9.09E-05,0.20292839,618.39473,1029.2921
417,11.654829,9.624,90,1070,91133.621,-38197.985,-46221.201,851.16306,212.58814,290.07253,8.63E-05,0.20759294,633.14249,1070.0292
427,11.721843,9.628,120,-1000,107374.18,-29060.683,-43917.528,856.29225,238.37753,290.0884,7.67E-05,0.20605836,612.56223,1103.5085
424,11.702686,25.619,120,-1380,105982.23,-26195.303,-43373.33,840.62484,137.87837,290.09622,0.000131877,0.20292448,699.57185,985.57967
431,11.750817,3.617,120,-500,107374.18,-31214.734,-44316.59,862.39474,296.94883,289.98003,6.27E-05,0.21894253,584.81863,1206.2117
429,11.736193,25.619,120,-1000,107240.99,-27769.592,-43647.403,841.50034,142.59324,289.91239,0.000127694,0.20382687,697.35349,991.93944
423,11.694539,16.622,120,-1380,106614.43,-26793.525,-43442.938,844.38316,184.34458,290.00735,9.90E-05,0.20509365,662.65036,1043.6729
440,11.818289,1.618,120,500,107374.18,-36790.988,-45417.732,809.38426,277.78509,290.19935,6.57E-05,0.20564144,537.41818,1110.198
438,11.796723,21.615,120,0,107374.18,-34045.455,-44881.099,801.972,173.04279,289.95066,0.000105411,0.20490533,632.5607,991.52011
436,11.784324,5.621,120,0,107374.18,-34027.57,-44875.261,835.86522,269.32108,289.87807,6.77E-05,0.20499845,561.82342,1117.621
443,11.833005,16.621,120,500,107374.18,-36913.264,-45439.482,791.68906,175.35235,290.05644,0.000103454,0.20128404,620.21397,983.69512
425,11.713331,1.619,120,-1000,107374.18,-28910.367,-43889.035,866.34508,302.21136,290.01079,6.06E-05,0.20690686,558.38241,1179.0216
434,11.7697,25.617,120,-500,107374.18,-31213.624,-44335.503,830.00421,146.82142,290.04576,0.000123475,0.2007869,676.07987,976.94033
444,11.841151,25.618,120,500,107374.18,-36964,-45439.811,777.18258,146.11143,290.03758,0.000124802,0.2018581,626.56661,927.02935
450,11.885304,1.615,120,1380,107374.18,-42130.674,-46439.111,792.71086,257.68082,290.05629,7.09E-05,0.2056451,533.49346,1067.6076
449,11.874658,25.62,120,1000,107374.18,-39723.966,-45977.019,772.78894,126.72877,290.01697,0.000145143,0.20294001,644.39964,907.27713
439,11.806257,30.613,120,0,107374.18,-34042.084,-44873.04,790.57953,137.80952,289.96303,0.000131931,0.20172899,653.68738,937.62575
426,11.71731,3.616,120,-1000,107357.67,-28040.91,-43702.373,865.43047,285.57754,290.02361,6.42E-05,0.20877568,575.42343,1162.2735
448,11.866512,16.622,120,1000,107374.18,-39699.379,-45951.405,780.17113,165.79822,289.91167,0.0001108,0.20675339,609.24114,950.60735
433,11.761554,16.622,120,-500,107374.18,-31329.773,-44369.793,842.14699,201.07463,290.02283,9.04E-05,0.20227364,630.98532,1044.8834
451,11.889282,3.619,120,1380,107374.18,-41405.653,-46313.916,793.05766,258.08662,289.96337,7.04E-05,0.20313064,530.26204,1063.8996
447,11.860309,9.625,120,1000,107374.18,-39336.499,-45905.397,788.48689,212.3772,289.91321,8.57E-05,0.20289952,575.96492,1011.9442
445,11.851796,1.617,120,1000,107374.18,-39435.503,-45916.457,795.61733,273.82227,289.98222,6.67E-05,0.20621448,529.0948,1092.5618
454,11.908165,25.618,120,1380,107374.18,-42381.928,-46495.767,776.41461,108.68728,289.97103,0.000166471,0.19937073,662.06711,885.35713
458,11.933526,16.621,120,-1380,106903.1,-27016.985,-43496.264,785.93923,163.80501,289.83216,0.00011273,0.20842764,617.55561,953.91914
465,11.985826,1.616,120,-500,107374.18,-31224.478,-44320.249,816.79211,277.41077,289.9292,6.58E-05,0.20484837,535.18573,1105.2486
446,11.855775,3.618,120,1000,107374.18,-39699.75,-45982.159,793.01117,250.63809,290.14403,7.27E-05,0.20281851,549.81803,1071.9698
442,11.826802,9.625,120,500,107374.18,-36670.234,-45382.291,795.34039,219.6809,289.9731,8.30E-05,0.2045044,572.76817,1024.3025
455,11.918811,1.618,120,-1380,105616.96,-26562.089,-43434.468,793.6932,261.9163,289.97464,6.95E-05,0.20377347,540.07123,1081.5752
466,11.989804,3.621,120,-500,107374.18,-31233.235,-44367.285,814.61208,252.76155,290.0315,7.41E-05,0.21018483,554.24233,1081.6062
464,11.97518,25.618,120,-1000,107374.18,-28613.723,-43797.39,796.16947,135.36273,290.13312,0.000143572,0.22430801,660.85951,937.92837
468,12.000541,16.621,120,-500,107374.18,-31485.517,-44375.919,803.67133,190.21034,289.95641,9.54E-05,0.20120148,609.53624,1002.3122
460,11.952318,1.617,120,-1000,107151.81,-28523.393,-43805.449,809.00476,274.1484,289.98818,6.64E-05,0.20396488,531.55506,1098.9904
462,11.960831,9.626,120,-1000,106994.7,-28313.173,-43760.962,806.27169,215.10722,290.00858,8.45E-05,0.20222336,584.63611,1027.5457
461,11.956296,3.619,120,-1000,107374.18,-28703.188,-43847.263,811.43116,240.35788,289.86636,7.59E-05,0.20350783,567.1217,1066.6157
463,11.967034,16.619,120,-1000,107374.18,-28421.387,-43782.095,798.18382,174.53348,289.97506,0.000104116,0.20187129,625.40774,985.50136
441,11.822268,3.618,120,500,107374.18,-37113.987,-45467.645,806.38081,267.03763,290.05056,6.84E-05,0.2067178,536.747,1085.4853
472,12.028401,13.628,120,0,107374.18,-34030.859,-44885.622,811.14085,208.58071,289.81722,8.75E-05,0.20440022,604.39806,1033.9858
467,11.994339,9.622,120,-500,107374.18,-31069.968,-44302.488,814.33894,230.85271,289.92163,7.92E-05,0.20578894,579.33511,1054.978
453,11.900019,16.619,120,1380,107374.18,-42098.317,-46441.167,779.89447,156.29483,290.0057,0.000115982,0.20147309,622.52375,945.45604
452,11.893817,9.624,120,1380,107374.18,-42031.874,-46401.491,786.85288,199.48509,289.97462,9.09E-05,0.20117661,588.10191,1000.6052
471,12.023311,5.621,120,0,107374.18,-34028.927,-44881.469,819.60236,254.30236,289.84315,7.16E-05,0.20335654,572.17573,1097.602
459,11.941673,25.619,120,-1380,106690.08,-26398.535,-43379.497,786.96751,114.30662,290.0553,0.000165078,0.2089734,670.63303,909.17505
473,12.035716,21.615,120,0,107374.18,-34029.585,-44874.027,807.6047,175.48385,289.96415,0.000103966,0.20396232,628.43691,988.7247
481,12.094768,3.618,120,1000,107374.18,-39578.954,-45966.864,826.26348,250.50784,289.9238,7.29E-05,0.20540766,573.42193,1090.6993
478,12.071998,16.62,120,500,107374.18,-36885.717,-45407.412,810.88702,192.6415,290.03383,9.44E-05,0.20285788,616.20889,1012.3669
456,11.922789,3.618,120,-1380,107010.16,-26981.174,-43484.382,801.50759,269.1123,289.98783,6.79E-05,0.20560428,530.25253,1088.697
457,11.927324,9.626,120,-1380,106862.93,-26739.212,-43448.447,790.9593,201.69125,290.01257,9.02E-05,0.20320322,587.83877,1004.9895
470,12.019333,1.618,120,0,107374.18,-34003.271,-44884.84,820.48572,268.64706,289.93061,6.80E-05,0.20493457,546.19197,1100.3939
469,12.008687,25.619,120,-500,107374.18,-31185.501,-44334.393,801.46227,150.57651,289.94442,0.000120333,0.20045085,651.13732,962.51925
482,12.099303,9.624,120,1000,107374.18,-39667.022,-45952.062,820.81591,235.45179,290.01512,7.74E-05,0.20408771,583.84018,1067.9174
486,12.128275,3.62,120,1380,107374.18,-41679.108,-46356.881,826.89309,246.1544,289.88882,7.43E-05,0.20541252,585.86299,1093.6017
493,12.17252,16.622,15,-290,12782.27,-25545.151,-45059.086,813.59684,152.81141,289.97494,0.000118467,0.20025875,657.42031,972.33727
475,12.057283,1.616,120,500,107374.18,-36883.99,-45419.747,823.70824,294.62269,289.92159,6.21E-05,0.20645155,531.81152,1137.5117
487,12.13281,9.623,120,1380,107374.18,-41757.021,-46354.455,823.50559,209.91798,289.97247,8.67E-05,0.20340248,615.07895,1048.4463
488,12.139013,16.62,120,1380,107374.18,-42143.091,-46444.579,814.73645,178.50219,289.93399,0.000101688,0.2014326,633.40633,1002.3916
483,12.105505,16.621,120,1000,107374.18,-39655.057,-45973.401,814.63698,192.04731,290.01373,9.51E-05,0.20554551,623.71504,1021.2648
491,12.161783,3.62,15,-290,12941.138,-25665.248,-45101.804,825.24307,261.44625,290.03433,7.01E-05,0.20751681,563.95619,1105.1953
490,12.157805,1.615,15,-290,13035.291,-25566.613,-45066.61,825.19651,287.61609,290.00079,6.35E-05,0.20565324,543.04863,1138.9009
474,12.04525,30.613,120,0,107374.18,-34032.381,-44873.493,802.36088,131.15395,289.95197,0.000138255,0.20109504,663.78668,933.19312
492,12.166318,9.622,15,-290,12781.489,-25474.434,-45062.169,817.48538,204.7722,290.05989,8.90E-05,0.20375381,614.07456,1039.1073
495,12.191312,1.616,15,-200,13554.654,-26105.424,-45173.262,827.51628,287.74436,290.02444,6.36E-05,0.20714262,551.73854,1147.6049
489,12.147159,25.62,120,1380,107374.18,-41369.718,-46292.659,806.57167,124.89767,290.02918,0.000145264,0.20081741,675.53957,934.46043
476,12.061261,3.62,120,500,107374.18,-36758.631,-45401.615,816.25452,211.33837,289.94667,8.67E-05,0.20598945,599.37961,1034.8426
480,12.09079,1.616,120,1000,107374.18,-39716.977,-46003.539,825.19272,294.59399,290.12884,6.20E-05,0.20557808,527.38607,1133.523
477,12.065796,9.625,120,500,107374.18,-36821.619,-45411.935,814.49359,231.86461,289.98493,7.87E-05,0.20442931,575.56296,1053.6795
496,12.19529,3.62,15,-200,13412.89,-26099.791,-45172.851,824.65968,263.85907,290.02791,6.91E-05,0.2045916,557.99334,1103.2491
494,12.180666,25.618,15,-290,13086.232,-25573.315,-45056.125,804.28742,103.30664,289.95258,0.000174891,0.19992749,699.20455,912.17929
479,12.080144,25.621,120,500,107374.18,-36816.973,-45417.814,805.22369,145.08279,290.04182,0.000125968,0.20266316,659.71648,959.97039
484,12.113651,25.619,120,1000,107374.18,-39425.595,-45912.263,808.99448,141.61966,289.93982,0.000128058,0.20105307,660.69564,952.27405
499,12.214173,25.62,15,-200,13419.592,-26157.393,-45202.783,807.80708,132.31791,289.99241,0.000136792,0.20026942,672.43806,945.54174
502,12.233888,13.608,15,-100,13888.548,-26667.177,-45273.336,819.4413,219.59093,289.99486,8.26E-05,0.201254,593.22653,1045.7432
508,12.27914,21.617,15,0,14316.554,-27196.49,-45389.568,821.47503,181.43706,290.0591,1.00E-04,0.2007147,633.29903,1006.7212
485,12.124297,1.616,120,1380,107374.18,-41564.397,-46341.216,825.74176,261.62093,289.99844,7.00E-05,0.20555489,559.70074,1101.1781
503,12.241197,21.613,15,-100,13927.525,-26653.075,-45251.833,806.19851,161.27451,289.95639,0.000112229,0.20012035,645.76355,978.32736
498,12.206027,16.621,15,-200,13268.823,-26096.872,-45175.606,812.58525,181.38043,290.05224,0.000100487,0.20360365,634.45553,1009.201
501,12.228797,5.621,15,-100,13861.453,-26625.075,-45301.335,825.8955,254.66206,290.03462,7.18E-05,0.20587509,568.05671,1093.1756
512,12.309776,13.604,15,100,14672.403,-27775.676,-45500.496,825.31239,215.02754,290.00428,8.49E-05,0.20231194,604.77468,1050.6092
510,12.300707,1.617,15,100,14806.684,-27783.118,-45483.68,834.36681,286.50796,289.831,6.42E-05,0.20841458,552.31527,1145.7453
515,12.338651,1.616,15,200,15177.499,-28317.735,-45633.956,837.88088,296.59332,289.94551,6.18E-05,0.20780165,539.1115,1147.5855
505,12.262763,1.615,15,0,14246.823,-27193.448,-45388.458,835.10546,315.90231,290.03943,5.85E-05,0.20803487,514.37713,1167.9663
514,12.326618,30.612,15,100,14780.206,-27784.886,-45489.025,816.21865,131.95798,289.99848,0.000137849,0.20319754,682.07634,954.26709
509,12.288674,30.612,15,0,14319.637,-27183.704,-45382.455,811.30204,138.3161,289.93627,0.000130824,0.2000826,668.19365,953.78614
497,12.199824,9.625,15,-200,13437.559,-26082.235,-45163.353,821.25169,215.39611,289.97244,8.42E-05,0.20159799,600.45557,1046.2313
518,12.353366,16.62,15,200,15308.039,-28364.524,-45603.859,824.75728,178.04891,290.01519,0.000103368,0.20575472,649.22992,1015.4873
513,12.317084,21.616,15,100,14700.361,-27726.297,-45492.685,818.20065,171.73435,289.92705,0.000105627,0.20131491,641.47324,996.43585
524,12.395019,25.618,15,290,15825.51,-28897.25,-45694.6,817.6743,104.52818,289.94363,0.000173051,0.19907359,704.76917,919.39244
519,12.361512,25.619,15,200,15183.378,-28308.361,-45609.821,819.19534,130.75147,289.93942,0.000138861,0.20190055,687.14899,956.58838
520,12.372158,1.618,15,290,15529.853,-28770.493,-45692.956,840.55849,244.37837,289.92393,7.44E-05,0.20286706,596.12932,1100.2848
500,12.224819,1.616,15,-100,13868.319,-26649.827,-45284.807,828.31066,285.1555,290.00088,6.40E-05,0.20509701,536.96913,1121.4046
504,12.25073,30.613,15,-100,13782.554,-26644.399,-45274.241,805.80363,126.91154,290.05208,0.000143298,0.20151128,674.4596,935.98485
506,12.266741,5.621,15,0,14290.528,-27196.161,-45393.351,828.95496,245.05466,289.95445,7.42E-05,0.20273977,579.1457,1085.2684
511,12.304685,5.62,15,100,14711.38,-27761.286,-45483.639,833.18713,273.89257,290.01379,6.66E-05,0.20451723,560.07027,1123.5863
517,12.347163,9.625,15,200,15100.121,-28287.68,-45597.322,831.64581,226.88666,289.9113,7.98E-05,0.19997019,600.52541,1068.4443
529,12.426021,15.609,25,-400,22330.419,-25646.788,-44942.936,824.27521,160.77072,289.98213,0.000112715,0.20062246,663.1033,994.8462
507,12.271832,13.606,15,0,14295.092,-27178.893,-45387.43,828.88647,215.34694,289.93676,8.47E-05,0.20434611,607.35043,1050.2455
530,12.433886,1.616,25,-300,22797.402,-26250.19,-45025.454,847.22024,301.89243,290.01209,6.05E-05,0.2061262,552.42248,1175.3856
528,12.419543,10.614,25,-400,22569.872,-25637.043,-44892.488,831.32108,194.07688,289.98275,9.36E-05,0.20249645,639.2514,1040.0213
521,12.376136,3.62,15,290,15588.771,-28784.677,-45692.421,838.17582,243.99145,289.98894,7.46E-05,0.20324617,587.23835,1089.5697
532,12.442399,8.612,25,-300,22614.852,-26217.092,-45016.244,837.94723,226.67964,289.90218,8.03E-05,0.20359961,611.61551,1078.9502
526,12.409644,3.617,25,-400,22417.13,-25532.94,-44886.033,839.99972,274.03248,290.00937,6.71E-05,0.20636918,574.31707,1138.693
531,12.437864,3.62,25,-300,22848.466,-26245.955,-45030.017,848.09629,266.25558,290.01874,6.87E-05,0.2041101,587.09011,1139.6271
536,12.469147,3.618,25,-150,23375.025,-27005.059,-45167.259,848.06104,279.65609,290.05255,6.57E-05,0.20799339,577.87896,1155.8887
516,12.342629,3.618,15,200,15251.999,-28293.025,-45596.089,837.56118,255.56939,290.10423,7.14E-05,0.2050276,585.62234,1110.6706
523,12.386873,16.621,15,290,15769.512,-28775.879,-45679.922,822.26348,157.30284,289.85974,0.000115392,0.2012204,659.66133,984.39927
535,12.465169,1.617,25,-150,23380.616,-27034.662,-45186.707,851.70665,292.27465,290.04357,6.25E-05,0.20475973,563.37083,1166.811
537,12.473681,9.626,25,-150,23452.938,-27048.436,-45182.349,840.29383,247.41019,289.95059,7.35E-05,0.20320011,587.17655,1098.177
533,12.448321,14.62,25,-300,22689.681,-26182.186,-44989.56,834.27438,187.4245,290.01043,9.79E-05,0.20465357,648.7035,1035.3975
525,12.405665,1.617,25,-400,22139.07,-25544.535,-44887.595,840.58539,270.83723,289.95532,6.73E-05,0.20470314,577.65565,1136.506
522,12.38067,9.625,15,290,15525.865,-28748.948,-45660.68,827.55573,176.89515,290.06062,0.000102917,0.20414035,647.29853,1011.2974
527,12.414178,6.612,25,-400,22587.757,-25684.243,-44914.032,835.06711,240.11411,289.94807,7.58E-05,0.20211874,594.98274,1091.1991
538,12.479884,16.62,25,-150,23448.292,-27007.896,-45159.818,836.07684,205.73682,289.90045,8.84E-05,0.20331193,625.14336,1048.6748
534,12.455911,20.624,25,-300,22562.554,-26129.148,-45005.677,833.31404,154.09525,289.97933,0.00011726,0.19907021,669.76173,987.04635
540,12.498676,1.615,25,0,24072.868,-27873.118,-45335.214,849.34122,303.73136,289.9822,6.01E-05,0.20642744,555.12834,1183.7706
552,12.57864,8.613,25,300,25473.817,-29487.989,-45657.844,844.84839,236.4137,289.93067,7.69E-05,0.20411472,603.81177,1093.3499
543,12.515054,21.613,25,0,24038.414,-27835.951,-45331.431,828.33025,174.14377,290.06699,0.00010446,0.20280679,647.81364,1006.8328
545,12.53662,1.615,25,150,24829.464,-28732.338,-45493.712,849.99441,315.55025,289.952,5.80E-05,0.20706166,532.80864,1186.2217
556,12.605388,3.621,25,400,25846.359,-29949.216,-45738.963,846.22734,269.73515,289.96712,6.80E-05,0.20759743,583.12822,1140.3162
542,12.507745,13.607,25,0,24074.307,-27874.599,-45339.901,835.72948,222.0758,289.93225,8.20E-05,0.20391942,612.15356,1071.8767
541,12.502654,5.62,25,0,24048.816,-27871.433,-45326.868,845.51131,272.73102,289.88279,6.69E-05,0.20536202,576.78579,1140.6587
546,12.540598,3.62,25,150,24716.398,-28719.387,-45502.141,850.26086,289.0024,289.98396,6.61E-05,0.22166453,558.32067,1154.8005
555,12.60141,1.617,25,400,25555.924,-30052.291,-45761.412,844.6514,284.30797,289.93021,6.42E-05,0.20495019,555.9823,1141.7854
554,12.592151,20.625,25,300,25480.025,-29508.218,-45656.61,829.75514,159.22183,289.93711,0.000114007,0.20132748,672.00109,1000.1908
557,12.609923,6.61,25,400,25785.139,-30055.416,-45774.035,844.35874,235.53872,290.03874,7.73E-05,0.20411611,602.56633,1087.6256
559,12.621765,15.609,25,400,25646.13,-29991.852,-45750.928,837.24831,186.45976,289.95111,9.76E-05,0.20334154,643.62126,1028.4494
539,12.488031,25.619,25,-150,23432.216,-27007.691,-45140.699,828.84757,155.69922,289.85787,0.000117187,0.20373764,669.86361,990.3081
544,12.524587,30.614,25,0,24090.794,-27868.801,-45336.9,828.49945,143.70192,289.94539,0.000127004,0.20509625,682.29649,978.32978
560,12.629631,1.618,40,-550,36267.266,-25807.999,-44672.44,851.70851,289.91177,290.06485,6.30E-05,0.20565739,570.43792,1169.3298
563,12.644065,14.619,40,-550,36531.347,-25851.622,-44683.171,839.14733,197.12635,289.92765,9.24E-05,0.20397637,645.43395,1051.5458
550,12.570127,1.616,25,300,25507.12,-29457.811,-45649.456,853.10305,313.40336,290.05922,5.85E-05,0.20833178,548.2277,1199.1561
565,12.660914,1.618,40,-400,36951.254,-26664.751,-44840.025,854.74624,298.52982,290.01943,6.13E-05,0.20735273,565.95763,1183.2848
564,12.651655,20.624,40,-550,36731.741,-25794.102,-44647.977,829.16602,146.61558,289.91619,0.000123822,0.2018861,682.5614,985.08506
553,12.584562,14.618,25,300,25454.657,-29579.511,-45664.71,833.87309,192.74029,289.93385,9.45E-05,0.20335969,638.50687,1034.8164
551,12.574105,3.619,25,300,25313.428,-29542.302,-45659.57,852.464,279.72958,289.93497,6.51E-05,0.2040676,579.77738,1160.1115
549,12.559482,25.617,25,150,24660.318,-28707.299,-45500.332,832.87005,156.21183,289.95062,0.000116205,0.20160276,669.9877,992.81028
561,12.633609,3.618,40,-550,36504.623,-25891.75,-44686.913,853.44986,301.56669,290.01417,6.09E-05,0.20846642,548.51745,1170.9169
547,12.545133,9.626,25,150,24814.663,-28701.255,-45486.887,842.48055,253.30066,289.98659,7.18E-05,0.20359214,589.98748,1116.3459
573,12.709141,16.625,40,-200,37854.262,-27814.571,-45058.962,850.27128,193.80403,289.90704,9.38E-05,0.20213266,646.585,1043.5766
548,12.551335,16.623,25,150,24764.749,-28714.083,-45500.209,837.95441,200.35165,289.94624,9.06E-05,0.20158436,639.21529,1052.4716
568,12.675629,16.621,40,-400,37150.867,-26762.44,-44848.454,841.10705,181.75855,289.9516,0.00010001,0.20274374,653.81384,1028.5195
571,12.6984,3.617,40,-200,37787.039,-27707.014,-45068.953,860.47117,277.65579,289.9515,6.60E-05,0.20821756,592.87725,1165.9813
562,12.638144,8.611,40,-550,36408.619,-25671.58,-44641.07,845.37936,230.99734,289.9812,7.89E-05,0.2041848,619.16545,1097.1679
572,12.702934,9.686,40,-200,37818.903,-27741.427,-45027.139,851.50848,221.99579,290.01222,8.22E-05,0.20571331,632.77638,1091.6984
570,12.694421,1.616,40,-200,37745.924,-27736.864,-45049.835,864.60933,321.56184,289.99666,5.71E-05,0.20841257,541.52983,1208.6924
558,12.615288,10.615,25,400,25793.033,-30106.604,-45766.552,842.29604,224.37149,289.97988,8.43E-05,0.21566872,624.12506,1089.4305
566,12.664892,3.619,40,-400,36882.798,-26564.883,-44818.111,857.8475,308.33858,289.98776,5.95E-05,0.20738122,555.71671,1194.0914
577,12.737003,13.606,40,0,38698.064,-28859.301,-45271.486,845.91378,216.69424,289.95424,8.40E-05,0.20374112,631.90729,1080.1836
574,12.717289,25.618,40,-200,37823.384,-27821.602,-45059.209,838.93675,149.07801,289.97056,0.000121862,0.20207323,683.31603,990.20922
567,12.669427,9.623,40,-400,36796.785,-26451.653,-44814.616,850.33046,225.13793,289.96887,8.12E-05,0.20578455,625.40609,1087.099
576,12.731913,5.619,40,0,38680.22,-28866.701,-45258.206,859.21444,286.71284,289.98659,6.40E-05,0.20815992,582.57121,1174.9035
575,12.727934,1.618,40,0,38676.479,-28866.701,-45280.202,860.38164,293.44891,290.08716,6.24E-05,0.20732028,562.83425,1166.7415
579,12.753845,30.614,40,0,38684.414,-28875.829,-45259.809,838.11829,154.27364,289.99092,0.000117767,0.20184666,677.98203,997.96747
578,12.744312,21.614,40,0,38682.687,-28859.177,-45251.381,843.93096,172.4459,290.04314,0.000105342,0.20242843,666.89828,1023.8896
569,12.683776,25.618,40,-400,36900.354,-26718.489,-44835.585,838.23148,136.93222,289.9722,0.000132368,0.20078707,693.35714,974.16812
582,12.774391,9.624,40,200,39587.915,-30052.209,-45486.229,855.27493,243.5593,290.05058,7.50E-05,0.20615262,607.91424,1109.8837
585,12.799385,1.618,40,400,40385.628,-31083.783,-45695.094,857.25328,265.85509,289.9896,6.89E-05,0.20697231,600.09758,1149.2964
581,12.769857,3.62,40,200,39557.202,-29948.723,-45475.622,858.81556,269.51669,289.94798,6.78E-05,0.20642136,594.17694,1152.2574
589,12.822246,25.62,40,400,40357.505,-30966.728,-45664.052,833.58408,143.86575,289.97789,0.000126324,0.20243974,690.25567,986.34029
586,12.803363,3.622,40,400,40254.43,-30842.356,-45687.529,857.43785,256.30132,289.96225,7.18E-05,0.2088198,597.65024,1123.8851
588,12.814101,16.621,40,400,40386.039,-30988.437,-45669.109,840.43551,190.17794,289.97198,9.58E-05,0.20417797,653.1383,1045.6799
580,12.765879,1.616,40,200,39621.424,-30056.732,-45506.91,862.96365,299.25554,289.88545,6.25E-05,0.21410572,572.90901,1189.4849
584,12.78874,25.619,40,200,39541.085,-29995.717,-45504.813,840.31446,169.15623,289.86851,0.000107565,0.20297677,663.9307,1012.6754
595,12.864174,1.62,65,-810,59731.484,-26560.361,-44374.727,860.38819,273.15439,290.00555,6.71E-05,0.20768603,590.46851,1151.3093
583,12.780594,16.62,40,200,39514.032,-29966.525,-45482.858,847.73307,201.53968,289.94252,9.04E-05,0.20421895,647.87129,1064.0075
587,12.807897,9.628,40,400,40271.863,-30887.993,-45693.531,849.82384,203.33805,289.94476,8.94E-05,0.20251461,638.54061,1057.9543
598,12.87889,16.624,65,-810,59978.339,-26637.863,-44383.073,844.88447,167.71006,290.14446,0.000108695,0.20417356,673.8297,1022.1905
609,12.954051,25.62,65,-300,61785.265,-29031.613,-44845.37,841.75293,156.56088,289.96638,0.000117122,0.20600011,678.82104,1001.6941
607,12.939701,9.628,65,-300,61789.048,-29071.7,-44860.459,857.34067,251.31945,289.99214,7.26E-05,0.2047633,602.90449,1120.5299
605,12.931189,1.62,65,-300,61772.684,-29039.096,-44875.754,859.38371,291.72838,290.11527,6.29E-05,0.20772116,573.20541,1176.6734
592,12.841404,8.616,40,550,41675.528,-32908.957,-46048.806,847.30687,207.15568,289.93768,8.79E-05,0.20250985,634.96458,1060.4193
600,12.897682,1.619,65,-600,60579.729,-27587.206,-44565.665,862.79652,326.95382,289.92523,5.62E-05,0.20909609,545.42822,1223.5516
608,12.945905,16.623,65,-300,61428.797,-28471.669,-44735.716,845.7759,195.48245,289.90902,9.33E-05,0.20350514,641.32812,1045.7325
596,12.868153,3.622,65,-810,59874.606,-26464.111,-44340.766,862.58981,302.48872,290.00393,6.06E-05,0.208116,555.51306,1179.4061
610,12.964696,1.621,65,0,62909.024,-30512.778,-45141.768,862.42558,298.62152,289.98922,6.15E-05,0.20880743,571.69556,1188.759
594,12.854916,20.629,40,550,40729.76,-31481.199,-45766.51,839.60257,133.29167,289.99407,0.00013688,0.19999994,705.41489,980.98916
612,12.973764,13.611,65,0,62903.555,-30516.972,-45140.699,854.82536,220.18105,289.9847,8.29E-05,0.20431701,634.61101,1088.9546
599,12.887036,25.623,65,-810,59839.206,-26535.692,-44362.351,838.57125,124.35373,289.94159,0.000146005,0.20154072,704.73736,960.70708
601,12.90166,3.622,65,-600,60691.357,-27601.39,-44577.835,860.56773,268.72041,289.94239,6.81E-05,0.20697609,600.19707,1156.7726
590,12.832891,1.622,40,550,41480.766,-32422.608,-45961.354,852.55401,263.27691,290.04762,6.93E-05,0.20481875,587.00102,1127.8172
597,12.872687,9.629,65,-810,59817.497,-26461.274,-44334.064,851.73914,204.2616,289.9733,8.91E-05,0.20305593,646.73594,1068.9509
604,12.920543,25.623,65,-600,60683.71,-27653.524,-44584.043,841.67437,141.62852,289.97068,0.000128512,0.20347544,694.65044,987.81421
613,12.981074,21.618,65,0,62909.188,-30509.612,-45146.332,846.65485,181.18738,290.1064,0.000100911,0.20575752,660.63489,1034.6782
591,12.83687,3.621,40,550,41148.722,-32043.241,-45875.547,858.4871,297.22274,290.01747,6.21E-05,0.20961839,562.55651,1180.6253
614,12.990607,30.617,65,0,62890.275,-30532.513,-45142.631,839.59788,140.41134,289.94514,0.000129901,0.20420963,692.16236,981.35279
606,12.935167,3.623,65,-300,61910.296,-29128.48,-44872.917,858.91226,280.47651,290.18777,6.61E-05,0.21224952,571.83722,1148.0618
615,13.002639,1.621,65,300,63980.731,-31928.612,-45414.977,864.29887,303.16208,289.95088,6.04E-05,0.20708229,569.17972,1197.5779
593,12.847326,14.621,40,550,41377.856,-32443.7,-45944.867,842.16547,167.71957,290.094,0.000108534,0.20387619,671.84511,1018.367
616,13.006618,3.623,65,300,63964.49,-31969.11,-45419.459,865.77011,281.71073,289.94223,6.49E-05,0.20683474,589.80073,1171.4619
617,13.011152,9.629,65,300,63955.239,-32020.257,-45437.878,855.90019,239.52358,289.92312,7.64E-05,0.20584449,609.4527,1103.5978
603,12.912397,16.624,65,-600,60427.891,-27633.254,-44587.003,845.54821,182.68101,290.04045,0.000100111,0.20557526,659.69598,1035.8899
620,13.036147,1.62,65,600,65059.099,-33334.784,-45700.439,863.83584,293.90163,290.09382,6.24E-05,0.20847511,578.15969,1186.2848
602,12.906194,9.629,65,-600,60576.646,-27617.836,-44579.068,855.93606,230.13686,289.94084,7.94E-05,0.20652576,626.48715,1102.8462
611,12.968674,5.624,65,0,62913.67,-30517.877,-45144.194,860.30853,269.44698,290.19623,7.31E-05,0.23768963,597.55163,1144.3878
624,13.059008,25.624,65,600,64982.584,-33304.441,-45687.94,834.85964,137.11832,289.95701,0.000133121,0.20359169,698.97977,981.65659
625,13.069654,1.62,65,810,66200.291,-34422.562,-45900.463,863.5618,323.04223,290.02999,5.68E-05,0.20893714,537.70994,1204.6335
626,13.073632,3.623,65,810,65797.527,-34570.001,-45924.474,858.24438,266.18833,290.00265,6.82E-05,0.20618738,599.35235,1149.7487
623,13.050863,16.625,65,600,65072.749,-33484.607,-45685.719,848.84046,183.12105,289.97275,0.000100126,0.2070694,662.27821,1039.944
618,13.017355,16.625,65,300,64111.107,-31965.245,-45418.266,847.52925,195.64176,290.02126,9.34E-05,0.20548686,650.54131,1051.3779
631,13.107139,3.622,90,-1070,83015.887,-26814.699,-43977.309,864.86019,266.2879,289.94676,6.86E-05,0.20627613,598.95802,1144.6783
633,13.117877,16.624,90,-1070,82825.687,-26956.134,-44013.449,851.97676,190.27983,289.8388,9.59E-05,0.20426069,654.90516,1047.2464
639,13.159531,25.622,90,-700,84242.232,-28710.63,-44339.902,838.23224,153.99562,289.95596,0.000118652,0.20481479,677.77457,996.16482
638,13.151384,16.623,90,-700,84286.061,-28497.449,-44305.242,860.64195,216.16166,289.95043,8.41E-05,0.20236326,633.85353,1079.5202
628,13.08437,16.624,65,810,66221.425,-34660.494,-45959.052,848.6296,175.25305,289.93317,0.000104092,0.20479049,667.04,1027.5358
629,13.092516,25.623,65,810,66082.579,-34414.175,-45891.87,838.03387,126.96753,289.99696,0.000143179,0.2026207,703.15752,964.93339
619,13.025502,25.622,65,300,63980.196,-32012.034,-45428.545,842.20706,153.63097,289.93042,0.000118191,0.20220431,688.18293,1005.0999
635,13.136669,1.621,90,-700,84243.425,-28723.17,-44359.637,868.07456,279.36032,289.96152,6.55E-05,0.20757081,584.31039,1159.3361
621,13.040125,3.622,65,600,65061.689,-33453.524,-45698.465,862.5298,272.91151,289.84492,6.71E-05,0.20663554,584.41822,1145.4303
645,13.203683,1.621,90,0,87007.567,-32139.367,-45020.767,830.66009,265.16938,289.97384,6.92E-05,0.20828426,566.74381,1108.7208
622,13.044659,9.629,65,600,65079.286,-33379.764,-45687.159,851.3913,217.18315,289.94647,8.45E-05,0.20735758,634.57148,1083.8427
642,13.178688,9.629,90,-300,85851.938,-30826.197,-44748.791,840.12284,221.73926,289.97805,8.20E-05,0.20294322,621.64172,1080.227
632,13.111674,9.63,90,-1070,82932.34,-27175.235,-44062.047,860.63112,214.28098,289.975,8.50E-05,0.20449189,646.9794,1090.0509
627,13.078167,9.629,65,810,65723.808,-34289.638,-45867.201,854.78231,231.5612,290.21379,7.89E-05,0.20517488,627.04597,1106.4591
637,13.145181,9.628,90,-700,84543.402,-28761.571,-44361.077,863.01221,223.98605,289.95806,8.18E-05,0.20785291,632.79197,1094.1474
636,13.140647,3.621,90,-700,84438.106,-28668.487,-44334.146,872.98262,281.50728,290.04531,6.52E-05,0.20808247,585.47287,1165.3857
641,13.174154,3.622,90,-300,85896.261,-30741.542,-44738.512,853.36391,272.36259,289.9656,6.77E-05,0.21036553,588.50644,1150.0491
643,13.184891,16.625,90,-300,85789.402,-30670.989,-44728.357,828.86164,182.15851,289.96579,9.97E-05,0.20247431,642.79197,1019.107
640,13.170176,1.62,90,-300,85771.887,-30622.925,-44730.824,858.79052,276.89684,290.0089,6.62E-05,0.20794229,575.33115,1142.679
648,13.220061,21.617,90,0,86977.224,-32163.666,-45041.9,799.17106,159.73144,290.04207,0.000116432,0.21170578,642.11377,971.02764
630,13.103161,1.621,90,-1070,82809.816,-27042.31,-44026.606,860.26762,279.53886,289.97499,6.55E-05,0.20784234,575.87756,1150.8295
644,13.193038,25.62,90,-300,85820.279,-30518,-44712.363,814.42509,168.31367,290.03594,0.000108398,0.20464207,648.98705,996.69982
652,13.25014,9.629,90,300,88140.995,-33596.645,-45297.512,798.34198,214.63223,289.9732,8.47E-05,0.20288845,587.22988,1030.4671
654,13.264488,25.623,90,300,88149.341,-33656.508,-45313.259,783.2897,123.76173,289.80471,0.000148279,0.20296291,655.93537,912.67069
651,13.245605,3.623,90,300,88041.619,-33662.799,-45307.708,805.10836,227.41538,289.97271,8.01E-05,0.20407622,585.10204,1055.0798
634,13.126023,25.622,90,-1070,82734.411,-26806.476,-43987.382,847.8446,135.75746,289.96803,0.000134004,0.2032774,709.36025,990.26601
653,13.256343,16.625,90,300,88292.011,-33800.328,-45333.117,791.19444,177.48848,289.98712,0.000102521,0.20352997,611.72927,977.32123
646,13.207662,5.624,90,0,86956.338,-32150.345,-45005.184,828.30121,243.59447,289.96696,7.52E-05,0.20754635,588.66911,1091.0077
658,13.28985,16.624,90,700,89502.407,-35733.142,-45727.945,788.22527,177.9169,289.93772,0.000102184,0.20217973,608.52809,978.42141
649,13.229594,30.618,90,0,86980.554,-32153.922,-45030.182,787.54097,115.72935,289.91363,0.000156688,0.20019623,665.28457,904.53361
657,13.283647,9.627,90,700,89780.512,-35576.617,-45694.066,793.02518,208.83336,289.94578,8.70E-05,0.20263899,589.1592,1019.457
659,13.297996,25.623,90,700,89727.103,-35600.711,-45694.888,782.37115,132.3659,289.91427,0.000136927,0.20033985,643.88734,916.02175
660,13.308642,1.618,90,1070,92902.57,-39554.614,-46461.149,797.48379,224.64062,289.93998,8.10E-05,0.20331521,572.17182,1037.6969
650,13.241628,1.616,90,300,88064.15,-33645.654,-45329.746,809.20575,266.53531,289.91702,6.82E-05,0.2030226,550.41823,1103.6626
661,13.31262,3.622,90,1070,90488.437,-37198.151,-46021.341,796.60036,208.92073,290.0172,8.72E-05,0.20338942,591.9782,1024.3652
647,13.212752,13.61,90,0,86974.798,-32160.171,-45027.715,810.32004,209.2778,290.01143,8.70E-05,0.20427734,600.71274,1034.9337
656,13.279113,3.623,90,700,89676.038,-35666.495,-45708.251,798.01283,210.71443,289.94136,8.63E-05,0.20308163,582.56014,1016.7833
663,13.323357,16.625,90,1070,90491.521,-37218.585,-45998.029,785.49697,155.99871,289.96517,0.000116772,0.20115615,631.7999,955.07889
673,13.390371,16.624,120,-1000,107374.18,-29385.326,-43962.919,801.27355,167.32465,290.016,0.00010881,0.20371714,635.89988,981.33245
671,13.379634,3.623,120,-1000,107374.18,-29128.604,-43891.79,812.70361,263.02925,289.95519,6.97E-05,0.2038416,555.54425,1103.2537
665,13.342149,1.62,120,-1380,106783.49,-26354.377,-43333.284,802.8824,233.99811,289.9332,7.79E-05,0.20439682,571.5459,1059.343
675,13.409164,1.619,120,-500,107374.18,-31608.08,-44376.042,822.33598,288.14563,289.83201,6.36E-05,0.20615831,541.83554,1138.4978
667,13.350661,9.628,120,-1380,106023.14,-25297.601,-43162.122,796.96262,186.46457,289.87228,9.81E-05,0.20508379,614.54184,999.75109
678,13.423879,16.625,120,-500,107374.18,-31865.213,-44442.032,806.95634,180.45256,289.97206,0.000100543,0.20155964,621.10841,992.83099
680,13.44267,1.621,120,0,107374.18,-34070.206,-44858.033,822.35626,251.20644,289.95696,7.28E-05,0.20642554,575.89604,1094.5585
655,13.275134,1.62,90,700,89818.297,-35774.833,-45735.469,798.75686,224.35771,289.80586,8.08E-05,0.20027347,567.35183,1030.032
672,13.384169,9.629,120,-1000,107374.18,-29078.691,-43892.9,806.64423,210.37961,289.9222,8.66E-05,0.20452926,599.92696,1034.8205
687,13.489127,9.627,120,500,107374.18,-36636.807,-45335.296,817.13967,216.05101,289.93311,8.44E-05,0.20455288,598.33742,1042.3191
674,13.398517,25.623,120,-1000,107374.18,-29548.552,-43976.98,800.12147,130.36993,289.93588,0.000138762,0.19954856,663.79106,932.47157
679,13.432026,25.62,120,-500,107374.18,-31535.142,-44371.191,801.1145,142.27214,289.92979,0.00012748,0.20131291,657.55369,950.80994
682,13.451739,13.61,120,0,107374.18,-34071.522,-44864.776,816.90764,201.17331,290.0173,9.25E-05,0.21416907,617.63603,1030.7074
686,13.484593,3.624,120,500,107374.18,-36395.216,-45316.301,822.68085,256.37116,289.91238,7.12E-05,0.20339503,572.58384,1103.7192
664,13.331503,25.623,90,1070,91547.941,-38025.754,-46176.715,785.53787,119.19404,290.03058,0.000151949,0.19989393,659.46745,903.95679
669,13.36501,25.623,120,-1380,107210.11,-27823.371,-43634.287,792.19892,114.01822,289.99148,0.000159295,0.20156334,678.95139,914.09911
684,13.468582,30.615,120,0,107374.18,-34061.161,-44862.351,802.68085,126.45929,289.99223,0.000143253,0.20034085,672.63889,934.44191
668,13.356864,16.623,120,-1380,107050.91,-26599.833,-43402.892,794.85046,153.33401,290.03698,0.000120035,0.2045061,634.63235,953.48886
670,13.375656,1.622,120,-1000,107374.18,-29257.664,-43908.812,811.10229,259.07257,289.8501,7.02E-05,0.20382869,546.2894,1080.2459
688,13.49533,16.624,120,500,107374.18,-36541.955,-45341.176,816.3266,177.53677,289.92612,0.000102268,0.2023644,633.34548,1000.5232
666,13.346127,3.624,120,-1380,107234.53,-27320.207,-43549.384,806.5487,251.99969,289.93037,7.25E-05,0.20582544,558.55178,1077.4381
690,13.514121,1.62,120,1000,107374.18,-39065.345,-45834.104,826.51393,245.74772,289.95528,7.43E-05,0.20564706,580.43916,1089.5507
662,13.317154,9.629,90,1070,91055.501,-37377.658,-46038.486,791.92151,173.17833,289.92121,0.000104599,0.20039741,610.81258,967.0056
676,13.413141,3.623,120,-500,107374.18,-31551.876,-44371.067,819.85177,242.84085,289.88993,7.53E-05,0.20591484,580.54686,1082.7259
695,13.547629,1.619,120,1380,107374.18,-41009.386,-46227.656,833.25948,279.0708,289.88746,6.58E-05,0.2047657,559.50157,1142.2055
697,13.556141,9.629,120,1380,107374.18,-40629.812,-46141.479,829.42716,203.77138,289.9017,8.96E-05,0.2056551,623.91773,1043.7994
677,13.417676,9.628,120,-500,107374.18,-31749.803,-44424.887,814.97041,221.31602,289.93424,8.20E-05,0.20131366,586.90831,1043.2735
693,13.528837,16.624,120,1000,107374.18,-39115.752,-45835.337,818.48869,166.60701,289.93825,0.000109872,0.20534477,644.54612,987.80742
683,13.459048,21.619,120,0,107374.18,-34066.301,-44871.19,807.22403,163.40574,290.01489,0.000113003,0.20808961,637.03485,973.86414
681,13.446649,5.623,120,0,107374.18,-34073.948,-44856.06,824.39081,239.51135,290.04617,7.65E-05,0.2068454,578.13495,1069.158
685,13.480614,1.619,120,500,107374.18,-36554.577,-45360.705,820.23589,269.97537,290.15221,6.82E-05,0.20948525,559.29231,1116.435
694,13.536983,25.622,120,1000,107374.18,-39038.251,-45835.008,812.52387,126.13041,289.90119,0.000143662,0.20104836,682.49768,944.86595
698,13.562345,16.622,120,1380,107374.18,-41190.127,-46235.674,822.67154,157.50776,289.92746,0.000115595,0.20403597,660.41805,986.0971
696,13.551607,3.622,120,1380,107374.18,-41236.916,-46238.141,829.69327,235.48683,289.69456,7.92E-05,0.21484817,588.19242,1070.5045
689,13.503476,25.623,120,500,107374.18,-36456.765,-45345.37,810.84287,138.22083,289.97832,0.000131984,0.20328549,666.01515,950.4394
699,13.570491,25.622,120,1380,107374.18,-40717.346,-46154.348,817.15085,117.02264,290.00721,0.000165866,0.22386076,697.1124,938.62498
700,13.581136,1.62,40,-550,36345.343,-26187.366,-44738.718,841.84108,303.38093,289.90837,6.04E-05,0.20760242,543.2223,1172.8383
707,13.620932,9.628,40,-400,37011.076,-26853.88,-44875.425,842.86336,237.81074,289.88246,7.67E-05,0.20455344,603.99558,1095.7014
703,13.59557,14.624,40,-550,36377.824,-26145.47,-44734.853,828.81156,172.59978,289.98956,0.000105349,0.20279728,656.09342,1012.0783
705,13.612419,1.621,40,-400,36984.804,-26938.248,-44880.729,845.5736,304.87621,289.95358,6.03E-05,0.20777727,536.49275,1163.8911
701,13.585115,3.621,40,-550,36062.842,-25995.812,-44709.896,841.27004,256.22747,289.95209,7.13E-05,0.20625452,592.77393,1122.6806
692,13.522634,9.629,120,1000,107374.18,-39168.503,-45843.971,827.57911,209.30588,289.87299,8.70E-05,0.20349932,621.2393,1052.589
706,13.616397,3.621,40,-400,36908.618,-26822.427,-44858.609,842.38543,256.17473,289.88664,7.33E-05,0.2112756,582.21817,1110.5293
702,13.589649,8.616,40,-550,36668.877,-26228.44,-44744.844,832.48855,210.05236,289.99665,8.67E-05,0.2023932,615.92745,1049.6988
710,13.645926,1.62,40,-200,37646.508,-27900.09,-45084.865,845.86343,289.34943,290.00878,6.32E-05,0.20619148,561.06878,1156.4868
691,13.5181,3.624,120,1000,107374.18,-38746.622,-45741.924,830.74686,269.00506,289.9138,6.93E-05,0.21312154,563.66876,1121.9171
718,13.695811,21.617,40,0,38498.903,-28885.738,-45253.19,836.74817,174.02506,290.02588,0.000105997,0.20765042,662.82609,1022.6992
713,13.660641,16.624,40,-200,37638.614,-27890.839,-45062.046,831.7768,197.48026,289.95526,9.21E-05,0.20340545,628.21458,1035.0784
721,13.721356,3.621,40,200,39308.416,-29845.154,-45452.844,855.20637,282.30872,290.15524,6.61E-05,0.21183053,570.02705,1152.5386
719,13.705344,30.617,40,0,38503.385,-28883.271,-45266.1,827.10891,123.38284,289.9027,0.000147372,0.20224114,698.49314,952.83009
720,13.717377,1.621,40,200,39199.214,-29824.967,-45471.798,851.01586,282.58747,290.07108,6.88E-05,0.22318698,573.97539,1163.5196
726,13.754862,3.624,40,400,40181.245,-30846.426,-45641.192,855.26955,244.65694,289.94672,7.49E-05,0.2043168,614.16097,1120.6774
714,13.668787,25.623,40,-200,37689.391,-27930.433,-45060.443,828.94179,145.62318,289.91216,0.000124572,0.20184463,680.39815,980.08669
711,13.649904,3.621,40,-200,37734.699,-27881.218,-45056.824,846.67754,271.62322,289.90594,6.73E-05,0.2058709,568.98115,1127.8976
725,13.750884,1.621,40,400,39870.211,-30766.951,-45632.763,858.4573,289.3348,289.95812,6.32E-05,0.20595423,577.02912,1176.2537
716,13.683411,5.625,40,0,38458.775,-28875.13,-45276.625,845.50048,261.19888,289.92646,7.02E-05,0.20782457,581.66718,1119.9288
730,13.784392,1.62,40,550,40725.155,-31608.121,-45791.262,857.74872,278.33524,289.99317,6.57E-05,0.2063878,585.90129,1161.1593
727,13.759397,9.627,40,400,40002.889,-30965.742,-45676.057,848.32729,222.0119,290.08429,8.20E-05,0.20379092,629.77972,1089.594
729,13.773746,25.622,40,400,38538.497,-28884.915,-45264.702,836.17713,127.79706,289.96864,0.000141964,0.20117618,703.08491,966.0767
704,13.603161,20.627,40,-550,36366.394,-26116.361,-44713.062,821.98172,137.33323,289.88427,0.000132232,0.20190229,679.59561,962.08115
712,13.654439,9.629,40,-200,37766.152,-27934.667,-45095.267,842.06684,240.71828,289.8794,7.68E-05,0.20877668,605.62422,1104.497
733,13.798826,14.622,40,550,40209.861,-31574.736,-45796.319,845.11581,171.72281,289.94624,0.000105881,0.20298379,670.31095,1025.7901
732,13.792904,8.616,40,550,40506.506,-31611.287,-45784.848,850.31846,213.81992,289.9272,8.53E-05,0.20358091,633.90014,1074.6958
736,13.819653,3.621,65,-810,59958.275,-26524.673,-44354.046,860.96131,260.28005,289.91422,7.02E-05,0.20574408,602.10849,1138.9521
709,13.63528,25.623,40,-400,36657.652,-26949.184,-44894.708,825.74169,135.81108,289.89054,0.000133497,0.20084615,686.53475,967.9602
715,13.679434,1.619,40,0,38451.004,-28853.504,-45243.651,847.54152,288.3664,289.74328,6.39E-05,0.20970346,561.25247,1152.2526
731,13.788369,3.623,40,550,40407.953,-31471.085,-45782.956,855.29087,245.00983,289.92187,7.45E-05,0.20520015,612.10405,1119.8151
734,13.806416,20.629,40,550,40693.086,-31530.949,-45780.161,841.73955,150.59289,289.88172,0.000120789,0.20331313,687.95051,999.70605
708,13.627134,16.624,40,-400,36828.156,-26928.421,-44891.542,829.19948,188.51646,289.93698,9.62E-05,0.20102085,640.29116,1031.2341
722,13.72589,9.627,40,200,39252.869,-29874.058,-45448.28,848.51483,227.897,290.08794,7.99E-05,0.20254504,614.74148,1085.7232
738,13.83039,16.623,65,-810,59518.015,-26475.952,-44361.282,844.29032,181.05085,290.0435,0.000100787,0.20300429,663.87661,1039.083
717,13.688502,13.611,40,0,38468.108,-28863.453,-45253.56,838.61608,194.79504,289.90599,9.33E-05,0.20283703,643.73672,1046.4148
724,13.740238,25.623,40,200,39345.214,-29857.324,-45428.627,837.12657,133.36376,289.85057,0.000136281,0.20237499,703.36924,979.70147
741,13.85316,3.623,65,-600,60903.018,-27854.864,-44637.452,864.06725,273.32791,290.0882,6.68E-05,0.20583884,584.39039,1148.9227
723,13.732093,16.625,40,200,39302.495,-29806.342,-45448.856,843.72472,167.11673,290.02978,0.000111488,0.20065911,673.9003,1028.7159
740,13.849181,1.621,65,-600,60221.535,-27706.768,-44593.088,863.22065,282.97821,289.94279,6.49E-05,0.20572181,574.469,1162.733
744,13.872043,25.623,65,-600,60465.06,-27641.519,-44586.263,848.33349,128.3977,289.88057,0.000142579,0.20274579,714.76486,981.54827
745,13.882689,1.62,65,-300,61152.586,-28448.645,-44722.189,868.3406,298.95435,289.86738,6.13E-05,0.207962,577.11306,1198.0284
743,13.863898,16.622,65,-600,60674.253,-27495.232,-44533.389,858.482,184.43181,289.96791,9.83E-05,0.20089416,664.87519,1044.0339
742,13.857694,9.629,65,-600,60432.62,-27630.089,-44576.683,859.90206,226.77587,290.14693,8.26E-05,0.21608917,638.62193,1103.873
735,13.815674,1.621,65,-810,59017.849,-26176.471,-44281.807,859.717,270.91632,289.92616,6.76E-05,0.20753279,586.394,1148.1413
748,13.897404,16.624,65,-300,61618.174,-29068.987,-44853.058,858.15864,196.46327,289.9786,9.28E-05,0.20460369,660.26592,1064.5119
751,13.920175,5.622,65,0,62755.171,-30530.622,-45146.373,872.31087,270.11583,289.87283,6.75E-05,0.20450968,599.76056,1155.6738
750,13.916196,1.622,65,0,62757.556,-30532.513,-45152.828,875.08546,296.38356,290.06369,6.18E-05,0.20664565,581.12711,1190.4487
737,13.824187,9.628,65,-810,59604.233,-26552.673,-44377.481,856.04718,214.45826,290.11626,8.51E-05,0.20472642,642.19043,1087.0924
739,13.838536,25.62,65,-810,58889.612,-26286.988,-44326.663,842.01897,135.85828,289.93207,0.000133705,0.2022912,704.91517,985.07473
752,13.925265,13.609,65,0,62762.202,-30541.641,-45150.854,863.99303,206.62989,289.9128,8.85E-05,0.2065736,662.72924,1091.1596
760,13.987648,1.618,65,600,65403.849,-33658.729,-45736.209,851.22589,263.29364,289.96002,6.93E-05,0.2047943,593.94183,1136.8561
756,13.958119,3.618,65,300,63929.255,-32228.998,-45475.54,876.87929,279.8341,289.86049,6.56E-05,0.20850073,591.60711,1165.7464
757,13.962653,9.626,65,300,63769.81,-32079.504,-45437.878,861.80432,219.02133,289.87504,8.37E-05,0.20679088,638.77248,1093.0558
755,13.95414,1.621,65,300,64059.918,-32058.412,-45467.317,872.70286,277.81104,290.01263,6.82E-05,0.21436064,586.97073,1166.2616
747,13.891202,9.627,65,-300,61440.638,-29022.897,-44847.549,863.80487,238.32669,290.00591,7.66E-05,0.2058872,628.92168,1120.9672
764,14.010509,25.621,65,600,65280.175,-33400.157,-45699.041,805.80873,137.90556,289.8914,0.000130473,0.19575048,663.12015,948.84955
746,13.886667,3.623,65,-300,61558.104,-29006.328,-44853.017,873.30363,297.67349,289.9706,6.15E-05,0.20578487,573.60341,1191.3158
761,13.991626,3.622,65,600,64854.222,-33707.779,-45749.489,849.02676,252.55501,289.93472,7.21E-05,0.20322063,593.87349,1120.8942
767,14.029668,9.625,65,810,66372.687,-34948.176,-46001.113,809.05387,184.02336,289.92504,9.89E-05,0.20236413,625.87306,1005.3189
754,13.942107,30.616,65,0,62769.685,-30536.584,-45160.27,849.72914,147.85666,289.90839,0.000122863,0.20239411,699.45495,1003.8683
773,14.069377,16.628,90,-1070,83047.504,-26875.96,-43980.516,793.30728,145.97762,289.99077,0.000124277,0.20074457,639.07385,938.00696
759,13.977002,25.619,65,300,64045.981,-32204.904,-45459.587,835.94165,154.60592,289.7282,0.000118062,0.20423093,676.73372,996.35719
771,14.05864,3.623,90,-1070,82421.03,-26781.025,-43982.325,814.32956,269.21995,290.02353,6.92E-05,0.2130253,551.66081,1113.0766
770,14.054662,1.62,90,-1070,83100.379,-27174.701,-44056.743,812.04628,265.94217,290.01752,6.82E-05,0.2003826,543.93656,1100.518
769,14.044016,25.622,65,810,65635.986,-34337.701,-45884.387,794.20541,104.55589,290.01147,0.000175489,0.2033321,683.36284,898.32403
772,14.063174,9.628,90,-1070,82475.92,-27027.55,-44017.766,801.61933,208.42375,289.94621,8.74E-05,0.2039874,595.58847,1025.6944
753,13.932574,21.615,65,0,62765.984,-30534.24,-45147.483,856.82805,173.80664,289.9487,0.000104964,0.20533158,683.31807,1042.8334
749,13.905551,25.62,65,-300,61649.215,-28915.793,-44821.523,856.45537,151.46093,289.91892,0.000119774,0.20126257,703.40443,1015.6562
765,14.021154,1.62,65,810,65882.554,-34566.012,-45932.451,823.85757,261.33939,289.99281,6.97E-05,0.20316488,560.11466,1097.3399
762,13.996161,9.625,65,600,65183.883,-33753.17,-45764.784,841.81059,202.94724,290.0221,8.97E-05,0.2034023,635.79336,1054.8127
775,14.088169,1.619,90,-700,84429.595,-28827.437,-44381.47,806.31549,282.39142,290.0646,6.46E-05,0.20374496,524.31458,1109.3319
763,14.002363,16.625,65,600,64969.509,-33459.691,-45721.202,824.35984,149.56896,289.94096,0.000122475,0.20730601,676.4972,982.04826
768,14.035871,16.621,65,810,65853.526,-35112.183,-46038.116,803.51931,144.30838,289.95568,0.000125503,0.20051984,660.84053,959.93725
782,14.130189,9.627,90,-300,85825.501,-30708.198,-44760.303,800.01469,221.60219,290.04599,8.20E-05,0.20252414,577.56747,1033.2911
758,13.968857,16.621,65,300,64027.972,-32151.784,-45460.121,852.27004,196.19816,290.06423,9.98E-05,0.22361777,656.13529,1067.2081
777,14.096681,9.628,90,-700,84350.078,-28733.407,-44365.435,797.13002,208.67395,289.9957,8.76E-05,0.20605378,589.40772,1022.9862
783,14.136391,16.623,90,-300,85655.777,-30615.977,-44716.68,793.42095,183.45051,289.97647,9.88E-05,0.20095718,613.55893,992.53198
780,14.121676,1.62,90,-300,85819.868,-30662.025,-44732.345,809.87378,276.59958,289.8434,6.59E-05,0.20437079,528.33296,1097.96
784,14.144538,25.621,90,-300,85795.734,-30606.726,-44717.091,785.58229,131.42012,290.00202,0.000138396,0.20036154,647.81059,920.06819
766,14.025133,3.624,65,810,65990.439,-34409.899,-45888.663,820.68361,265.98187,289.91299,6.84E-05,0.20394417,556.68259,1107.7013
776,14.092147,3.619,90,-700,83263.688,-27155.828,-44058.676,804.43358,230.46965,289.95578,7.86E-05,0.20031584,570.9639,1050.2179
786,14.159162,5.624,90,0,86933.56,-32170.82,-45033.224,798.20886,229.45241,289.96715,7.91E-05,0.20227545,567.11016,1042.0211
781,14.125655,3.621,90,-300,85617.416,-30654.131,-44735.634,806.26342,238.35078,289.9818,7.63E-05,0.20312115,563.46197,1051.9017
789,14.181094,30.615,90,0,86946.47,-32168.435,-45027.838,789.17706,119.85952,289.91517,0.000151271,0.20037442,667.45426,914.05079
788,14.171561,21.618,90,0,86931.874,-32157.087,-45025.166,790.56222,160.76011,289.99951,0.000113035,0.20012068,628.84148,963.01711
774,14.077524,25.619,90,-1070,83453.929,-26816.055,-43992.44,790.36964,111.25621,290.01736,0.000163884,0.20031983,676.48398,907.85945
795,14.226636,1.617,90,700,89924.169,-35828.405,-45755.779,814.93434,270.79269,289.9619,6.74E-05,0.2050938,553.81618,1114.1232
791,14.197107,3.618,90,300,88126.029,-33877.213,-45359.883,806.46186,249.69305,289.98513,7.33E-05,0.2049836,559.19443,1079.2399
779,14.11103,25.622,90,-700,84425.607,-28765.477,-44368.231,792.73376,127.33497,289.88167,0.000142361,0.20008368,661.60019,923.55132
794,14.21599,25.618,90,300,88052.555,-33739.272,-45323.866,797.32073,113.53764,290.03663,0.000161349,0.20269929,677.85691,912.97137
796,14.230614,3.618,90,700,89965.49,-36186.928,-45817.822,815.526,258.09478,290.02182,7.06E-05,0.20388877,565.92878,1098.9904
785,14.155183,1.62,90,0,86932.162,-32167.572,-45022.699,801.65968,271.85722,290.02362,6.72E-05,0.20436858,538.02231,1101.7454
793,14.207844,16.621,90,300,88216.894,-33841.566,-45357.17,797.52456,148.53496,289.99118,0.00012197,0.20063771,645.19818,952.09475
801,14.264121,3.618,90,1070,91588.891,-38333.253,-46228.89,826.74734,224.48875,289.99008,8.10E-05,0.20260201,597.26946,1059.9023
778,14.102884,16.624,90,-700,83995.664,-28601.593,-44336.408,797.9702,170.75922,290.05927,0.000106161,0.20092204,619.10683,970.36792
792,14.201641,9.625,90,300,88214.386,-33839.511,-45347.754,802.40909,196.18104,290.15153,9.25E-05,0.20194458,607.66796,1012.8169
804,14.283006,25.62,90,1070,91177.408,-38328.319,-46236.866,814.57987,114.33853,289.84042,0.000158437,0.20051484,699.45183,935.831
787,14.164252,13.611,90,0,86932.203,-32166.421,-45031.827,790.97241,161.98277,289.98234,0.000112495,0.20282773,630.66626,965.13172
814,14.350018,25.621,120,-1000,107374.18,-28502.425,-43781.396,796.03552,140.72485,289.90908,0.000129291,0.2028715,654.70185,943.12643
809,14.316511,25.619,120,-1380,107089.64,-27004.033,-43500.17,807.87247,131.58855,289.9447,0.000138089,0.20309436,675.84741,946.09198
798,14.241351,16.622,90,700,89662.675,-36155.68,-45813.998,809.0598,153.17225,289.89974,0.000119854,0.20353325,657.18757,974.69122
799,14.249498,25.617,90,700,89670.981,-36103.876,-45790.316,808.22631,110.72527,289.92707,0.000163193,0.19921133,697.27334,925.68625
797,14.235148,9.625,90,700,90332.157,-36560.581,-45880.44,812.35495,196.37237,290.01006,9.26E-05,0.20202345,616.29655,1023.5216
815,14.360665,1.617,120,-500,107374.18,-31093.732,-44285.096,807.78514,247.29626,289.92022,7.38E-05,0.20333072,569.37188,1079.2342
807,14.302163,9.623,120,-1380,106627.01,-26707.719,-43423.038,825.64968,221.81167,290.08017,8.23E-05,0.20471552,598.83642,1057.002
813,14.341873,16.621,120,-1000,107374.18,-28592.425,-43793.772,802.44889,182.24848,289.93317,9.94E-05,0.20039665,614.49254,992.24483
811,14.331135,3.621,120,-1000,107374.18,-29158.577,-43905.851,817.6365,250.08237,289.97261,7.31E-05,0.20648495,573.88434,1099.247
790,14.193128,1.616,90,300,88254.432,-33795.435,-45325.346,805.73672,267.53689,289.87371,6.82E-05,0.20502556,534.32384,1084.6055
808,14.308366,16.622,120,-1380,106235.55,-25589.27,-43217.34,815.96869,173.96296,290.00751,0.000104574,0.19827963,643.82599,1008.4467
812,14.335671,9.622,120,-1000,107374.18,-28779.703,-43837.888,806.37833,188.83985,289.96764,9.70E-05,0.20511805,612.04777,998.75021
800,14.260143,1.62,90,1070,91385.617,-37787.575,-46131.571,828.32163,277.3102,290.00398,6.58E-05,0.20514578,548.71362,1120.7712
803,14.274858,16.621,90,1070,91662.159,-38403.6,-46262.769,819.27556,160.69457,289.99402,0.000113371,0.20401243,654.86404,984.87333
806,14.297629,3.617,120,-1380,106428.01,-26309.151,-43351.416,831.91082,234.26439,290.02133,7.76E-05,0.20298424,600.70479,1085.2649
820,14.394171,1.618,120,0,107374.18,-34082.541,-44864.447,803.36667,246.58963,289.99039,7.35E-05,0.2006281,552.57032,1063.7428
802,14.268656,9.624,90,1070,91606.983,-37930.696,-46155.13,822.59043,215.3854,289.96968,8.45E-05,0.20341105,608.93283,1052.4611
817,14.369177,9.625,120,-500,107374.18,-31182.335,-44309.477,801.33908,199.54664,289.97,9.09E-05,0.20173426,601.01093,1013.0295
818,14.37538,16.621,120,-500,107374.18,-31381.784,-44333.612,797.82315,172.85219,289.94465,0.000105505,0.2013471,617.69281,974.70113
823,14.410549,21.614,120,0,107374.18,-34082.87,-44878.426,784.04042,135.75239,290.13516,0.000133432,0.20040971,643.3363,922.96673
824,14.420082,30.613,120,0,107374.18,-34083.363,-44872.999,777.83605,116.88086,289.91007,0.00015492,0.20021939,657.84683,899.74913
821,14.39815,5.62,120,0,107374.18,-34076.62,-44869.833,800.84957,224.44975,289.89357,8.07E-05,0.2005816,570.78774,1034.0911
805,14.29365,1.616,120,-1380,106832.46,-26131.041,-43316.016,835.08856,290.5025,289.85053,6.29E-05,0.20617821,551.25474,1153.7352
810,14.327157,1.616,120,-1000,107374.18,-28186.374,-43713.063,824.97772,253.40078,289.95376,7.21E-05,0.20575314,566.08201,1084.3927
822,14.40324,13.608,120,0,107374.18,-34085.172,-44868.97,792.80887,204.62322,289.93258,8.85E-05,0.19997678,584.13131,1005.8687
827,14.440628,9.625,120,500,107374.18,-36508.652,-45335.625,786.8744,220.3178,289.95954,8.24E-05,0.20255633,569.47456,1026.0305
829,14.454977,25.618,120,500,107374.18,-36993.685,-45434.466,779.37129,133.42323,290.00635,0.000135749,0.20039226,644.33811,918.55078
819,14.383527,25.617,120,-500,107374.18,-31163.217,-44304.05,794.67423,136.66191,290.01223,0.000134498,0.20612491,651.13241,931.68577
837,14.507643,9.624,120,1380,107374.18,-41658.55,-46320.494,794.18816,159.61823,289.94871,0.000113612,0.20129677,635.30434,965.73607
830,14.465623,1.615,120,1000,107374.18,-39666.981,-45971.674,789.45875,205.46,290.18013,8.84E-05,0.20196429,588.90371,1014.0761
816,14.364643,3.619,120,-500,107374.18,-31427.01,-44362.886,806.70389,256.01488,289.99877,7.15E-05,0.2059185,559.13828,1089.4072
825,14.432116,1.616,120,500,107374.18,-36947.472,-45423.776,789.51048,216.33047,289.92511,8.41E-05,0.20191533,567.37804,1014.4199
840,14.532637,1.616,65,-810,58883.403,-25727.373,-44224.986,788.8048,245.77162,289.92439,7.57E-05,0.21045636,547.86366,1058.8333
839,14.521991,25.62,120,1380,107374.18,-41640.912,-46327.073,776.64678,127.86551,290.00321,0.00014217,0.2016711,648.39976,912.27701
836,14.503108,3.619,120,1380,107374.18,-41203.942,-46261.165,801.50172,242.4075,290.2223,7.62E-05,0.20816414,563.05073,1064.1715
834,14.488485,25.617,120,1000,107374.18,-40035.659,-46018.957,787.85867,140.95176,289.98085,0.00012838,0.20006115,640.24103,930.46604
835,14.49913,1.617,120,1380,107374.18,-42136.184,-46432.163,803.82315,212.43087,290.03546,8.59E-05,0.20522248,589.16592,1024.5614
844,14.555499,25.619,65,-810,59200.195,-26215.942,-44304.872,773.72479,125.13356,289.95271,0.000144669,0.19965061,644.78826,903.72689
826,14.436094,3.62,120,500,107374.18,-36760.728,-45383.483,788.71555,205.96997,290.03481,8.82E-05,0.20196783,583.04595,1006.2571
828,14.446831,16.618,120,500,107374.18,-37133.681,-45466.371,782.70341,184.00545,289.97492,9.86E-05,0.20164392,593.36502,971.97841
843,14.547353,16.622,65,-810,58703.483,-26031.336,-44275.845,777.61581,170.34499,289.96003,0.000106462,0.20178379,605.34085,957.63895
848,14.58086,16.621,65,-600,59860.38,-27266.633,-44523.357,781.19623,161.65724,290.03408,0.000112479,0.20133454,614.62645,947.53517
847,14.574657,9.626,65,-600,59961.77,-27169.889,-44490.918,783.93206,188.52702,289.98553,9.63E-05,0.20100486,769.66064,789.89492
846,14.570123,3.62,65,-600,59966.333,-27426.775,-44549.589,788.00986,264.03269,289.87881,6.89E-05,0.20338003,527.6232,1071.5687
849,14.589006,25.619,65,-600,59884.267,-27356.017,-44542.311,777.63091,124.23562,289.99376,0.000145562,0.19886317,650.29593,904.84548
831,14.469601,3.62,120,1000,107374.18,-39266.932,-45887.676,790.03904,213.30412,290.10714,8.52E-05,0.202213,571.7511,1012.1378
838,14.513845,16.62,120,1380,107374.18,-41619.122,-46322.015,793.39909,175.78208,289.96083,0.000104176,0.20655003,613.83883,974.75713
850,14.599651,1.618,65,-300,61406.225,-28958.634,-44851.907,789.76776,258.78814,290.04479,7.05E-05,0.204331,538.36613,1075.2904
842,14.54115,9.624,65,-810,58998.566,-25751.261,-44221.697,783.1863,187.72132,290.0996,9.63E-05,0.19828949,589.92804,977.37499
832,14.474136,9.623,120,1000,107374.18,-39719.772,-45967.398,787.42371,160.9339,290.03215,0.000112849,0.20081541,621.1796,954.14363
833,14.480339,16.619,120,1000,107374.18,-39688.361,-45952.885,790.09174,180.83304,290.10956,0.000100374,0.20178499,612.64446,986.08281
841,14.536615,3.619,65,-810,58835.668,-26141.935,-44306.435,792.60995,267.45794,290.00666,6.83E-05,0.20603619,526.23586,1080.7136
858,14.649537,21.613,65,0,62635.896,-30536.255,-45147.894,774.95434,150.31887,290.06008,0.000120508,0.20029312,623.93379,933.72277
854,14.622513,25.62,65,-300,61296.982,-28944.285,-44840.148,772.18823,112.36333,289.94822,0.000160946,0.19895188,656.56488,888.1826
855,14.63316,1.613,65,0,62619.409,-30529.512,-45161.298,787.39661,274.81985,290.02274,6.62E-05,0.2038423,510.14858,1077.0837
845,14.566144,1.617,65,-600,60061.391,-27291.795,-44515.093,784.57256,241.35479,290.03329,7.55E-05,0.20347855,551.77637,1052.4762
857,14.642228,13.608,65,0,62630.839,-30530.91,-45153.321,777.63629,189.30264,290.123,9.53E-05,0.19680546,581.69025,976.15824
851,14.603631,3.617,65,-300,61290.486,-28717.989,-44805.077,788.1107,261.76889,290.10352,6.95E-05,0.20339103,523.08793,1063.0333
869,14.727472,25.616,65,600,65441.922,-33957.717,-45826.045,792.36619,119.21578,289.99019,0.00015209,0.2003165,668.73283,913.83282
863,14.685819,16.62,65,300,64273.142,-32377.751,-45521.259,791.07622,149.28417,290.10314,0.000121306,0.19939468,637.74289,945.55004
864,14.693964,25.619,65,300,63851.424,-32126.827,-45475.005,791.06132,132.39813,290.16195,0.000137306,0.20023743,654.83039,927.66456
865,14.70461,1.617,65,600,65094.828,-33820.927,-45825.469,807.77293,268.11969,290.17531,6.77E-05,0.20384726,535.89554,1088.6802
861,14.675082,3.617,65,300,63985.295,-32191.789,-45487.586,795.47662,241.673,290.05331,7.57E-05,0.2062872,561.89264,1060.2993
852,14.608164,9.623,65,-300,61286.046,-28802.85,-44850.057,780.88585,208.32133,289.95398,8.76E-05,0.20319703,572.47037,1001.7418
866,14.708588,3.621,65,600,64971.4,-33822.202,-45804.295,808.63747,264.82166,290.1487,6.87E-05,0.20281565,549.12257,1096.6047
862,14.679616,9.624,65,300,63862.895,-32258.354,-45487.093,790.95468,175.39074,290.06716,0.000104076,0.20292774,611.13193,974.39332
853,14.614367,16.62,65,-300,61374.649,-28836.112,-44810.134,774.7221,145.68984,289.94733,0.000124971,0.20077659,624.57877,925.34043
873,14.752833,16.62,65,810,66344.03,-35263.034,-46076.929,797.02435,151.58778,289.93486,0.000119415,0.1999123,644.25666,956.56153
870,14.738117,1.617,65,810,66249.67,-34897.193,-46010.775,809.34053,273.68289,290.06539,6.66E-05,0.20480938,545.43348,1112.3241
872,14.74663,9.626,65,810,65925.724,-34986.248,-46037.828,803.00917,212.32259,290.07633,8.58E-05,0.20391691,588.89358,1028.9751
871,14.742095,3.619,65,810,65883.992,-35165.468,-46066.979,808.78156,270.81127,289.96631,6.74E-05,0.20492731,545.94821,1108.4659
876,14.775603,3.618,90,-1070,81976.204,-26218.491,-43875.55,795.31756,238.33899,290.0505,7.64E-05,0.20413381,551.87579,1043.0737
860,14.671103,1.617,65,300,63919.634,-32281.296,-45497.166,790.54394,213.01176,290.02004,8.52E-05,0.20182166,582.58323,1022.4774
856,14.637137,5.619,65,0,62623.603,-30524.373,-45144.358,784.91123,246.81959,290.12359,7.48E-05,0.20773805,534.93455,1043.4695
859,14.65907,30.612,65,0,62638.24,-30527.21,-45152.006,776.75562,132.01858,289.9104,0.000137252,0.20045051,639.10411,911.25953
881,14.80911,3.617,90,-700,83980.328,-28116.355,-44229.385,790.49683,250.98869,289.98911,7.27E-05,0.20604358,550.45461,1070.5959
867,14.713123,9.623,65,600,65522.343,-33971.613,-45822.139,799.08139,179.45401,289.96121,0.000101323,0.2019204,621.25111,993.45596
882,14.813644,9.625,90,-700,84246.426,-28530.012,-44319.18,781.23693,204.7215,289.95888,8.88E-05,0.20229249,574.13641,995.65146
868,14.719325,16.622,65,600,65531.06,-33689.03,-45762.399,795.0169,150.07434,290.04762,0.000120749,0.20097369,643.72272,955.04496
883,14.819847,16.621,90,-700,83625.996,-28217.004,-44278.929,778.6085,188.28729,289.94316,9.63E-05,0.20147486,584.33443,971.74638
890,14.872146,1.617,90,0,86840.351,-32158.568,-45030.141,781.28114,244.93254,290.03061,7.44E-05,0.20400284,541.71479,1047.9014
880,14.805131,1.618,90,-700,84273.685,-28518.047,-44304.091,788.86191,258.66526,289.98081,7.04E-05,0.2037662,526.04932,1059.385
878,14.786341,16.618,90,-1070,81530.679,-25652.38,-43770.665,779.85101,168.28773,289.9992,0.000109784,0.20228507,609.65015,960.95591
891,14.876124,5.62,90,0,86846.888,-32163.419,-45044.737,775.70699,219.4966,290.07223,8.28E-05,0.20265866,558.80096,1011.2192
888,14.853355,16.62,90,-300,85631.272,-30473.678,-44690.736,773.27466,187.09513,289.91573,9.74E-05,0.20269896,580.6521,965.46911
889,14.861501,25.617,90,-300,85560.801,-30361.352,-44663.272,768.82901,147.71821,289.99006,0.000123115,0.19974282,620.20982,926.39624
898,14.924806,16.619,90,300,88298.508,-33957.511,-45382.537,773.24721,179.90473,289.93665,0.000100941,0.20210088,594.39391,963.83841
887,14.847152,9.626,90,-300,85575.766,-30546.822,-44714.83,781.1256,219.82745,289.90679,8.30E-05,0.20445349,563.79134,1021.5824
885,14.838639,1.616,90,-300,85549.083,-30533.624,-44708.416,791.43944,254.20959,289.94508,7.15E-05,0.2035152,533.60551,1057.5056
897,14.918603,9.623,90,300,88006.835,-33833.919,-45354.99,777.94027,218.74405,289.99556,8.31E-05,0.20240412,553.98473,1005.5203
896,14.914068,3.62,90,300,88189.141,-33850.612,-45382.414,778.91813,217.51797,290.05325,8.35E-05,0.20243397,567.08599,1017.4999
877,14.780137,9.626,90,-1070,82240.986,-26376.619,-43918.145,788.6214,214.80883,289.95816,8.50E-05,0.2046227,577.26619,1020.9156
893,14.888524,21.615,90,0,86860.251,-32165.269,-45034.869,768.73431,168.43226,290.01509,0.000108415,0.20258159,600.15522,949.92559
875,14.771625,1.614,90,-1070,82742.305,-26370.452,-43889.981,801.21486,293.065,289.9617,6.25E-05,0.208678,507.94396,1111.5106
894,14.898057,30.613,90,0,86861.279,-32164.735,-45027.181,767.48082,110.01971,290.14934,0.000164239,0.19912312,651.97783,878.62824
874,14.760979,25.618,65,810,65728.248,-34870.51,-46004.69,783.30004,110.09546,289.98255,0.000164178,0.19947565,673.94438,901.25764
884,14.827993,25.619,90,-700,83594.584,-28466.859,-44319.016,775.63892,140.56907,290.02709,0.000128723,0.20005758,637.62122,927.29797
879,14.794486,25.619,90,-1070,82803.526,-26425.299,-43894.791,775.46062,126.90991,290.04134,0.00014262,0.20001409,645.47923,908.04603
899,14.932951,25.621,90,300,88067.85,-33844.362,-45370.696,770.24383,136.05247,290.06063,0.000133111,0.20051846,632.88666,913.31536
886,14.842617,3.618,90,-300,85679.048,-30500.033,-44695.999,791.71251,246.11689,289.95493,7.40E-05,0.20446588,541.35796,1048.2077
900,14.943597,1.616,90,700,90333.267,-36359.981,-45854.085,780.25645,221.21282,290.10778,8.24E-05,0.20428619,554.60948,1009.4309
904,14.966459,25.618,90,700,89966.272,-36207.855,-45827.936,777.6005,132.17575,290.13614,0.000136915,0.19973216,645.59341,918.66922
906,14.981083,3.618,90,1070,90818.676,-38241.279,-46236.537,792.58994,237.70423,290.16914,7.72E-05,0.20714772,560.72519,1051.194
892,14.881215,13.607,90,0,86851.987,-32169.216,-45028.167,772.47758,200.92987,289.99207,9.10E-05,0.20490322,574.6334,989.42721
728,13.765599,16.625,40,400,40293.078,-30826.732,-45640.616,837.75224,26.139597,289.93961,0.000633316,0.11471908,892.55769,982.58372
895,14.91009,1.618,90,300,88216.935,-33751.977,-45352.894,783.50241,284.98926,290.04841,6.39E-05,0.20350285,495.90545,1088.4784
901,14.947575,3.62,90,700,89540.604,-36035.131,-45793.975,780.59105,210.33432,290.04205,8.63E-05,0.20210629,573.00244,1006.9471
905,14.977104,1.617,90,1070,91824.853,-38233.261,-46219.721,790.56277,220.69225,290.0455,8.30E-05,0.20331757,573.84053,1033.2504
914,15.033473,25.618,120,-1380,106896.56,-26574.301,-43393.23,796.4013,132.14,290.06741,0.000137382,0.20157278,660.14441,933.11822
921,15.081604,3.619,120,-500,107374.18,-31340.381,-44352.525,822.95192,245.60361,290.01441,7.42E-05,0.20426639,577.99972,1083.0104
912,15.019125,9.622,120,-1380,106140.16,-26281.645,-43383.65,793.22976,180.62466,290.05011,0.000100874,0.2025437,606.81008,978.24043
913,15.025327,16.622,120,-1380,107121.38,-26731.318,-43430.315,791.97496,174.39207,290.10534,0.000104989,0.20458232,614.51341,973.96133
915,15.044119,1.618,120,-1000,107374.18,-28510.483,-43771.2,811.58201,234.16066,289.95327,7.77E-05,0.20366298,581.71554,1066.1127
923,15.092341,16.622,120,-500,107374.18,-31412.003,-44373.658,805.98834,143.75692,289.94999,0.000126527,0.20263281,658.77999,954.86648
910,15.010611,1.618,120,-1380,106257.58,-26507.448,-43396.149,796.22175,247.7567,290.06123,7.37E-05,0.20519253,547.91957,1062.4037
919,15.066981,25.618,120,-1000,107374.18,-28496.175,-43782.095,809.92447,141.84444,290.07065,0.000128521,0.20349577,666.68946,960.74488
918,15.058834,16.619,120,-1000,107374.18,-28604.718,-43821.442,809.80853,162.18009,289.95425,0.000111917,0.20189292,643.96997,978.47448
909,14.999966,25.619,90,1070,90979.561,-38252.544,-46221.489,780.66223,121.26274,290.01705,0.00014923,0.20007314,656.72963,907.90673
903,14.958313,16.619,90,700,89771.713,-36329.967,-45853.921,778.34639,174.88305,290.11566,0.000103881,0.20213835,597.86032,957.99827
902,14.952111,9.622,90,700,89537.849,-36096.516,-45808.777,780.93868,227.61185,290.1008,7.99E-05,0.20306085,559.78988,1030.0182
908,14.99182,16.622,90,1070,90792.28,-37992.821,-46175.523,784.93254,174.25854,290.22302,0.00010483,0.20362001,614.49598,974.20099
907,14.985617,9.624,90,1070,92373.209,-38282.681,-46203.892,789.22424,218.4171,290.0852,8.32E-05,0.20219081,565.76461,1016.1243
927,15.120202,13.607,120,0,107374.18,-34079.827,-44887.595,818.42254,184.76333,289.93525,9.88E-05,0.20318842,629.33729,1012.1072
929,15.137044,30.613,120,0,107374.18,-34091.298,-44871.067,815.22341,122.308,290.13279,0.000148001,0.20027674,692.22763,944.39864
917,15.052631,9.626,120,-1000,107231.74,-28717.291,-43843.603,809.59739,206.25302,290.16161,8.81E-05,0.20246116,597.48767,1021.1689
911,15.01459,3.619,120,-1380,107162.7,-26933.275,-43463.66,795.48531,228.84197,290.078,7.96E-05,0.20453669,572.23705,1046.864
930,15.149077,1.619,120,500,107374.18,-37059.551,-45449.925,829.58201,217.58122,290.04431,8.39E-05,0.20500401,608.77687,1057.0615
931,15.153056,3.619,120,500,107374.18,-36878.07,-45406.343,829.07242,237.73687,290.04121,7.68E-05,0.20541618,585.32616,1071.9466
926,15.115112,5.623,120,0,107374.18,-34092.737,-44855.32,823.37433,233.92799,290.05081,7.86E-05,0.20638838,596.76232,1081.5205
938,15.1973,16.623,120,1000,107374.18,-39600.991,-45940.838,805.89737,150.56347,289.91127,0.000120908,0.20209717,651.53886,961.73387
922,15.086139,9.626,120,-500,107374.18,-31358.471,-44342.369,812.6443,170.7313,290.06506,0.00010635,0.20161268,643.44043,997.11513
916,15.048097,3.618,120,-1000,107374.18,-28708.862,-43835.504,813.28721,248.08523,289.94786,7.36E-05,0.20553951,562.70685,1073.9194
924,15.100488,25.619,120,-500,107374.18,-31362.912,-44352.525,806.55497,133.83176,290.04902,0.00013586,0.20048206,666.41099,943.16476
925,15.111133,1.617,120,0,107374.18,-34078.635,-44885.169,822.24355,251.45287,290.02813,7.26E-05,0.20483914,576.02738,1096.4272
920,15.077626,1.617,120,-500,107374.18,-31381.126,-44344.384,823.86543,257.08896,290.02765,7.09E-05,0.2050865,562.93734,1091.7697
942,15.224604,9.624,120,1380,107374.18,-41942.984,-46419.129,820.43854,200.34568,290.02642,9.07E-05,0.2032403,613.42896,1024.7731
941,15.22007,3.618,120,1380,107374.18,-41786.624,-46351.742,821.19754,253.07782,290.11661,7.21E-05,0.20540875,561.80219,1082.3695
939,15.205447,25.618,120,1000,107374.18,-39710.193,-46002.469,803.05359,117.18333,290.27724,0.000158039,0.21061956,685.18061,926.03152
928,15.127511,21.616,120,0,107374.18,-34096.068,-44875.877,817.6225,129.56756,290.0515,0.000140087,0.20222708,689.28513,956.73507
945,15.249599,1.615,120,-1380,106901.17,-26239.707,-43387.967,828.8348,267.09017,290.20706,6.81E-05,0.20240005,566.41492,1120.1204
937,15.191097,9.627,120,1000,107374.18,-39428.391,-45921.72,807.32791,183.52382,290.2569,0.00010066,0.20844194,626.86824,1004.9095
933,15.163793,16.62,120,500,107374.18,-37072.091,-45460.204,812.38212,160.61468,290.17708,0.000113336,0.2038587,653.78891,985.49392
943,15.230807,16.621,120,1380,107374.18,-41830.822,-46378.795,816.30183,145.53049,289.99169,0.000124844,0.20270547,674.03226,974.23036
944,15.238953,25.618,120,1380,107374.18,-41911.695,-46403.012,815.40944,107.95895,290.07952,0.000169351,0.20482287,703.96501,925.1057
946,15.253578,3.618,120,-1380,105787.55,-26149.543,-43348.908,823.3875,216.915,290.13272,8.43E-05,0.20469055,601.12275,1049.3621
932,15.157591,9.623,120,500,107374.18,-36942.826,-45415.8,820.11588,182.46755,289.97643,1.00E-04,0.2042813,631.82945,1007.3625
940,15.216092,1.615,120,1380,107374.18,-41954.579,-46404.862,818.68692,260.56207,290.1465,7.03E-05,0.20741885,558.68264,1099.4184
934,15.171939,25.618,120,500,107374.18,-36934.521,-45429.614,804.44144,141.20437,290.07318,0.000129104,0.20467303,666.14466,959.66343
935,15.182584,1.617,120,1000,107374.18,-39448.701,-45922.213,815.52725,230.4188,290.14603,7.90E-05,0.20415386,588.48772,1063.9062
951,15.287084,3.618,120,-1000,107210.44,-28693.115,-43840.067,820.56325,237.17367,290.05627,7.69E-05,0.20456959,583.58438,1076.4055
952,15.291619,9.626,120,-1000,107374.18,-28619.89,-43825.842,819.05166,215.29833,290.08174,8.45E-05,0.2037905,606.96427,1051.5812
956,15.320591,3.62,120,-500,107374.18,-31495.096,-44385.622,821.50207,225.80103,290.02818,8.10E-05,0.2029076,600.25539,1069.7143
955,15.316613,1.616,120,-500,107374.18,-31327.553,-44352.566,824.39399,259.58253,289.96999,7.05E-05,0.20506098,570.18583,1110.4909
950,15.283106,1.615,120,-1000,107374.18,-28415.549,-43798.377,822.81363,246.7316,290.06886,7.39E-05,0.20394112,576.05539,1083.4699
936,15.186563,3.618,120,1000,107374.18,-39562.878,-45939.194,812.39523,239.60672,290.00696,7.62E-05,0.20648891,570.67136,1065.6822
948,15.264314,16.621,120,-1380,106247.14,-26701.428,-43462.385,818.39571,168.12575,290.08247,0.000108138,0.20286153,650.54419,997.46591
965,15.388065,1.616,120,500,107374.18,-36868.613,-45425.667,840.76438,282.52597,290.01854,6.47E-05,0.20614584,555.7732,1138.4894
949,15.272461,25.618,120,-1380,106924.4,-26651.432,-43450.914,810.72093,116.28642,289.93042,0.000156153,0.20196797,694.04362,933.23921
959,15.339476,25.616,120,-500,107374.18,-31154.254,-44326.704,814.34384,142.00833,290.04825,0.00012793,0.2018402,669.10055,961.25298
964,15.376032,30.613,120,0,107374.18,-34081.431,-44881.716,822.21686,108.09838,290.14272,0.000168021,0.20249865,714.01268,938.08833
958,15.33133,16.619,120,-500,107374.18,-31301.157,-44339.491,816.54787,177.64022,289.96375,0.000102166,0.20166247,639.99031,1007.4945
954,15.305968,25.619,120,-1000,107374.18,-28775.427,-43860.214,810.87647,133.86494,289.99899,0.00013594,0.20162221,676.98363,953.55172
947,15.258113,9.62,120,-1380,106642.01,-25769.107,-43245.339,822.33605,213.04445,290.02824,8.54E-05,0.20418151,615.88346,1055.9953
966,15.392043,3.618,120,500,107374.18,-37012.269,-45446.019,842.21803,286.13247,290.07262,6.38E-05,0.20510025,564.31145,1158.8906
968,15.40278,16.619,120,500,107374.18,-36963.054,-45436.439,829.59174,173.65638,290.00749,0.000104519,0.20130871,654.63683,1013.1611
953,15.297822,16.62,120,-1000,107128.17,-28626.756,-43846.194,815.43675,173.79767,290.20547,0.000104206,0.19972059,643.81847,1004.4139
967,15.396576,9.627,120,500,107374.18,-36758.425,-45426.654,835.01455,223.1517,290.10046,8.19E-05,0.20512675,610.51605,1074.1607
971,15.42555,3.618,120,1000,107374.18,-39746.867,-45989.601,845.6394,214.58846,290.0706,8.49E-05,0.20405316,629.95978,1071.1109
969,15.410926,25.619,120,500,107374.18,-36884.443,-45416.252,831.99379,136.70999,290.05892,0.000132945,0.20209475,692.57407,975.49664
957,15.325126,9.625,120,-500,107374.18,-31197.712,-44317.412,818.68161,213.98857,290.14149,8.50E-05,0.20320667,605.81543,1046.932
960,15.35012,1.619,120,0,107374.18,-34085.789,-44900.423,826.227,221.05252,290.12028,8.25E-05,0.20274429,604.8006,1061.2398
961,15.354099,5.619,120,0,107374.18,-34070.988,-44918.966,824.25797,210.81047,290.13048,8.66E-05,0.20550976,619.3356,1053.9371
972,15.430084,9.625,120,1000,107374.18,-40448.947,-46125.116,846.02938,217.09454,290.04429,8.39E-05,0.20446238,624.7196,1073.1996
980,15.488586,1.617,15,-290,12867.83,-25690.534,-45084.947,827.79921,253.07768,289.94163,7.20E-05,0.20456879,584.64959,1106.0474
978,15.469794,16.621,120,1380,107374.18,-41382.504,-46297.757,825.72189,153.77925,290.02394,0.000118122,0.20291977,668.22556,986.18858
962,15.359189,13.609,120,0,107374.18,-34057.379,-44887.801,821.44641,171.82758,290.11735,0.000106045,0.20347747,643.86283,998.09677
979,15.477941,25.619,120,1380,107374.18,-42142.598,-46455.228,815.84343,113.67732,289.98324,0.000159105,0.19954589,700.46683,935.32105
981,15.492564,3.62,15,-290,13108.846,-25733.334,-45109.986,822.44951,217.22439,290.16474,8.39E-05,0.20449969,606.89366,1052.874
963,15.366499,21.612,120,0,107374.18,-34088.297,-44878.92,823.36384,163.54811,289.91418,0.000111113,0.20255691,656.49793,995.7344
987,15.530605,9.628,15,-200,13444.96,-26240.322,-45210.183,820.28687,197.90519,290.02058,9.18E-05,0.20262519,624.47641,1034.0185
985,15.522093,1.615,15,-200,13349.244,-26159.326,-45174.084,821.11836,228.47117,290.07424,7.93E-05,0.20003604,592.69348,1063.7207
977,15.463591,9.625,120,1380,107374.18,-41784.362,-46402.231,835.8875,206.58052,289.99334,9.02E-05,0.21139459,633.56637,1060.575
975,15.455079,1.618,120,1380,107374.18,-41805.865,-46397.708,848.89764,274.831,290.09054,6.66E-05,0.20611259,572.32235,1143.6575
989,15.544954,25.621,15,-200,13509.839,-26149.376,-45185.843,805.25576,111.13953,289.91594,0.000162862,0.19950392,692.19996,921.57782
988,15.536809,16.622,15,-200,13606.911,-26168.988,-45193.82,813.8655,160.37998,290.031,0.000112966,0.20022552,654.65011,985.85494
973,15.436287,16.621,120,1000,107374.18,-39387.604,-45914.442,837.09084,175.28757,290.0395,0.00010493,0.20887924,661.41517,1020.7363
992,15.564669,13.607,15,-100,13863.797,-26646.949,-45278.146,805.62933,181.43618,290.01098,9.97E-05,0.20064358,627.47547,1002.7367
995,15.593544,1.618,15,0,14348.747,-27219.474,-45391.953,807.13264,264.94324,290.03209,6.88E-05,0.20415478,548.79231,1093.5309
997,15.602614,13.604,15,0,14354.379,-27215.485,-45382.702,797.46151,191.81891,289.99496,9.47E-05,0.20208702,609.29339,1006.5652
993,15.571978,21.615,15,-100,13876.666,-26671.905,-45271.404,798.58781,146.23533,290.04459,0.000123813,0.20031996,648.35165,948.74936
970,15.421571,1.618,120,1000,107374.18,-39513.005,-45938.33,850.44247,282.06868,290.05178,6.52E-05,0.20707924,564.2993,1148.8522
974,15.444433,25.618,120,1000,107374.18,-39561.356,-45937.014,833.34681,132.35866,290.17199,0.00013885,0.2075193,700.87089,975.85639
984,15.511446,25.623,15,-290,13225.242,-25867.903,-45125.692,807.55435,92.198997,290.08838,0.000196389,0.19973807,714.9856,904.26693
982,15.497098,9.628,15,-290,12993.354,-25724.782,-45102.174,820.66754,188.81428,290.21193,9.64E-05,0.20227714,625.98959,1015.4549
976,15.459057,3.618,120,1380,107374.18,-41554.817,-46373.656,840.0758,216.92157,290.20361,8.40E-05,0.20407625,619.13088,1066.96
996,15.597523,5.622,15,0,14372.84,-27210.552,-45392.035,801.05449,206.00531,290.24941,9.04E-05,0.21181493,592.74939,1016.5031
1002,15.640558,13.605,15,100,14872.756,-27791.834,-45501.154,801.26493,175.29159,290.0349,0.000103432,0.20051265,628.69206,991.23724
986,15.526072,3.617,15,-200,13479.126,-26084.209,-45165.039,821.93234,242.69249,290.07796,7.50E-05,0.20274867,582.34442,1081.1404
983,15.503301,16.623,15,-290,13121.016,-25744.353,-45098.762,812.51483,135.60246,290.00111,0.000133755,0.20130042,673.12883,952.07319
1001,15.635467,5.62,15,100,14834.19,-27784.105,-45477.76,809.76907,241.99089,289.99433,7.51E-05,0.20251801,574.79306,1074.9746
1003,15.647866,21.616,15,100,14779.754,-27747.06,-45499.797,800.32101,158.20349,290.10925,0.000114608,0.20075329,642.19768,968.97403
1005,15.669432,1.619,15,200,15191.766,-28299.645,-45601.763,812.07773,252.61674,290.03082,7.21E-05,0.20444074,557.47465,1079.6769
990,15.555601,1.617,15,-100,13906.515,-26683.993,-45283.08,818.4244,256.27986,290.019,7.09E-05,0.20233118,560.47048,1093.277
994,15.581511,30.613,15,-100,13970.161,-26667.218,-45289.741,793.63547,113.337,290.13142,0.00016743,0.21530349,676.48503,910.64628
1008,15.684148,16.621,15,200,15300.268,-28345.282,-45612.699,801.9842,156.09125,290.16738,0.000116253,0.20104357,644.88692,966.74945
999,15.619455,30.615,15,0,14349.898,-27220.872,-45393.762,794.25907,111.48049,290.10763,0.000162629,0.1997238,677.89794,907.72832
1015,15.736446,1.618,25,-400,22545.696,-25728.318,-44931.259,817.10401,281.13905,290.09691,6.50E-05,0.20531089,541.29782,1131.6012
991,15.559579,5.623,15,-100,13858.698,-26639.836,-45273.788,814.69527,230.62655,289.96619,7.99E-05,0.20603269,587.38677,1067.3809
1009,15.692294,25.618,15,200,15136.261,-28356.918,-45632.558,799.47006,122.1095,290.01862,0.000153587,0.20032456,672.26039,932.34568
1006,15.673411,3.62,15,200,15219.971,-28343.638,-45617.222,812.9553,260.81787,290.08888,7.00E-05,0.20521553,552.68325,1095.0238
998,15.609922,21.616,15,0,14342.662,-27217.747,-45387.019,793.3715,155.59124,289.87124,0.000117494,0.20032838,635.50934,959.80379
1004,15.657399,30.614,15,100,14820.54,-27775.717,-45501.894,797.33605,124.94571,290.17535,0.000145235,0.20117315,671.57577,929.65656
1013,15.717655,16.621,15,290,15598.885,-28878.131,-45712.65,805.46413,134.68521,290.11212,0.000134612,0.20126651,667.04174,944.31179
1012,15.711453,9.625,15,290,15973.401,-29201.541,-45774.651,808.60057,201.08934,290.24086,9.12E-05,0.2053637,608.60594,1025.8587
1016,15.740424,3.621,25,-400,22426.175,-25762.033,-44924.886,807.69078,241.37105,290.04166,7.55E-05,0.20451479,566.31928,1064.2767
1000,15.631488,1.618,15,100,14792.828,-27794.013,-45507.815,811.27666,269.44522,290.03814,6.75E-05,0.20385138,543.0952,1103.3997
1017,15.74496,6.61,25,-400,22318.578,-25713.887,-44932.287,804.32956,213.81181,290.12739,8.52E-05,0.20475271,586.92583,1027.3065
1018,15.750325,10.616,25,-400,22615.797,-25816.181,-44957.285,803.00421,199.86184,290.28909,9.13E-05,0.20296151,598.89984,1013.2315
1011,15.706918,3.617,15,290,15753.354,-28929.237,-45722.641,815.56228,259.08648,290.09555,7.04E-05,0.20471515,553.55535,1087.081
1024,15.786692,20.625,25,-300,22929.052,-26148.636,-45003.663,791.46924,144.4839,290.10673,0.000125352,0.200787,647.73233,947.39898
1030,15.829458,1.617,25,0,24152.836,-27877.929,-45342.121,801.20913,275.67719,290.00418,6.64E-05,0.2055284,532.54263,1102.8614
1025,15.79595,1.618,25,-150,23508.319,-27089.838,-45169.48,806.20382,244.01555,290.01724,7.46E-05,0.20410212,564.75025,1069.0275
1010,15.70294,1.616,15,290,15574.299,-28793.558,-45695.464,816.31466,268.65006,290.12665,6.81E-05,0.20413853,541.34333,1098.8284
1028,15.810666,16.62,25,-150,23578.996,-27089.18,-45191.353,792.69823,181.55687,290.1572,1.00E-04,0.20114276,614.64806,990.60447
1007,15.677945,9.624,15,200,15371.643,-28404.488,-45610.849,807.23858,197.19259,290.05579,9.21E-05,0.20187665,604.74525,1010.6285
1029,15.818812,25.619,25,-150,23490.27,-27066.649,-45209.567,785.41861,143.21103,290.07669,0.000127113,0.20244225,636.87717,931.52687
1036,15.87138,3.617,25,150,24779.427,-28727.856,-45537.705,801.28942,228.51088,290.24435,7.97E-05,0.20299975,572.68068,1042.1678
1020,15.764668,1.617,25,-300,22843.985,-26193.451,-45013.119,802.74583,249.75111,290.19933,7.30E-05,0.20499982,558.05897,1072.3249
1019,15.756803,15.607,25,-400,22316.933,-25514.891,-44887.184,791.90199,163.5225,290.04259,0.000111099,0.20228448,632.63227,970.64046
1038,15.882117,16.622,25,150,24817.171,-28670.583,-45502.1,796.95655,187.39378,290.04465,9.71E-05,0.20257006,607.46252,993.83041
1023,15.779102,14.618,25,-300,22775.035,-26161.053,-45003.827,796.37481,162.04212,290.12292,0.0001117,0.19949807,630.97297,965.13814
1035,15.867401,1.617,25,150,24795.873,-28740.479,-45521.588,804.9133,282.8876,290.28751,6.45E-05,0.20476889,530.67791,1116.3827
1033,15.845836,21.614,25,0,24150.37,-27885.617,-45376.74,787.65588,136.9584,289.97017,0.000132176,0.20006075,645.14687,926.92384
1022,15.773181,8.612,25,-300,22911.907,-26173.552,-45029.277,797.03111,195.55206,290.0333,9.32E-05,0.20358464,604.15889,1008.0027
1042,15.909422,8.611,25,300,25562.05,-29713.381,-45710.306,807.83839,202.93165,290.15648,8.96E-05,0.20245149,609.11088,1029.3639
1037,15.875914,9.624,25,150,24826.381,-28722.141,-45516.531,800.78852,226.27199,290.03045,8.03E-05,0.20288162,573.16643,1043.2679
1040,15.900909,1.616,25,300,25617.267,-29693.893,-45706.894,811.18782,247.89638,290.1281,7.38E-05,0.20390614,566.59473,1081.1527
1021,15.768646,3.617,25,-300,23109.299,-26241.638,-45019.081,804.89985,263.21487,290.07006,6.95E-05,0.20603305,536.36897,1075.0553
1041,15.904887,3.619,25,300,25487.097,-29560.022,-45700.233,811.68368,260.68313,290.11534,6.99E-05,0.20410665,554.16089,1095.728
1043,15.915343,14.62,25,300,25487.714,-29581.854,-45689.502,806.03669,167.03276,290.11197,0.000109237,0.20338829,641.75302,986.5197
1039,15.890263,25.619,25,150,24854.791,-28723.334,-45503.827,796.19106,140.81299,290.06854,0.000128849,0.20100757,654.84795,945.45508
1045,15.932192,1.616,25,400,25985.944,-30173.498,-45822.139,813.18575,259.05377,290.27595,7.09E-05,0.20558764,547.3909,1081.3263
1026,15.799929,3.618,25,-150,23613.697,-27038.321,-45179.183,804.24776,260.3106,289.98113,6.96E-05,0.19908731,549.68668,1094.2931
1032,15.838526,13.609,25,0,24150.493,-27884.425,-45351.372,791.63885,207.02071,290.03856,8.77E-05,0.20205314,589.59365,1018.8003
1027,15.804464,9.624,25,-150,23447.387,-26972.866,-45171.988,796.59105,191.43632,290.08616,9.47E-05,0.20093888,597.6145,991.89055
1046,15.93617,3.619,25,400,25901.042,-30095.462,-45802.568,815.29749,258.51739,290.21618,7.05E-05,0.20447957,557.81051,1094.2501
1034,15.855369,30.612,25,0,24170.639,-27883.233,-45336.283,787.81356,128.93196,289.98265,0.000140449,0.20004657,656.06634,923.38821
1049,15.952548,15.607,25,400,25687.615,-30039.916,-45819.179,804.9184,153.59244,290.22443,0.000118071,0.20103926,650.8196,968.33192
1031,15.833436,5.619,25,0,24152.055,-27879.327,-45343.478,797.45896,247.00839,290.02421,7.36E-05,0.20286579,547.79395,1058.5192
1048,15.94607,10.616,25,400,25803.846,-30046.576,-45807.214,807.65085,187.31744,290.32482,9.72E-05,0.20371167,624.31345,1011.1411
1050,15.960413,1.616,40,-550,36415.238,-25785.674,-44691.847,820.20355,274.91992,290.34712,6.85E-05,0.21519087,541.0957,1108.5104
1052,15.968926,8.613,40,-550,36440.072,-25856.926,-44684.364,819.05815,216.19353,290.0913,8.48E-05,0.20520099,598.80366,1047.6812
1054,15.982437,20.625,40,-550,36439.62,-26027.676,-44754.629,815.42095,139.26631,290.20773,0.00013018,0.20101534,669.54232,956.31626
1058,16.006411,16.62,40,-400,37033.607,-26643.742,-44862.967,825.43516,172.47056,290.28267,0.000105463,0.20335809,655.06049,1012.1516
1060,16.025203,1.616,40,-200,37851.877,-27649.947,-45047.245,840.71955,275.61401,290.11746,6.63E-05,0.20593881,562.63325,1129.589
1044,15.922934,20.622,25,300,25563.776,-29697.757,-45705.619,800.94261,151.34427,290.33821,0.000120207,0.20270365,650.72937,962.30093
1061,16.029181,3.62,40,-200,37818.451,-27612.697,-45041.941,842.13885,256.54454,290.12003,7.12E-05,0.20651436,584.69267,1115.2366
1047,15.940704,6.611,25,400,25836.204,-30130.903,-45796.442,811.80646,230.1908,290.23057,7.95E-05,0.20647316,584.91299,1059.9153
1055,15.991695,1.617,40,-400,37067.075,-26670.59,-44858.239,834.92875,276.03287,290.2473,6.62E-05,0.20622124,557.51902,1129.986
1063,16.039918,16.619,40,-200,37907.094,-27749.404,-45073.065,836.2441,185.23999,290.27444,9.85E-05,0.20470693,645.07278,1024.1292
1064,16.048064,25.619,40,-200,37904.381,-27735.219,-45077.834,832.51214,146.30671,290.07692,0.000126934,0.20905364,680.98057,983.00933
1065,16.05871,1.618,40,0,38772.112,-28882.531,-45296.032,846.34191,270.54,290.4031,7.29E-05,0.21563823,563.20363,1143.3721
1068,16.075088,21.615,40,0,38782.679,-28881.174,-45275.885,829.06132,169.92507,290.21114,0.000107214,0.20439077,664.14919,1014.5478
1057,16.000208,9.624,40,-400,37104.325,-26770.293,-44883.237,829.31232,212.10869,290.14776,8.64E-05,0.2033194,610.2851,1051.3008
1053,15.974848,14.617,40,-550,36312.451,-25793.28,-44683.788,814.00497,172.69435,290.02126,0.000105195,0.20232809,643.48443,1000.5257
1051,15.964391,3.619,40,-550,36300.61,-25758.99,-44706.113,820.54739,259.03413,290.09195,7.04E-05,0.20476155,555.95012,1090.1509
1069,16.084621,30.612,40,0,38780.253,-28889.931,-45312.889,826.94199,119.84019,290.21587,0.000153215,0.20505983,704.10437,951.43098
1056,15.995674,3.618,40,-400,36979.418,-26604.395,-44840.847,834.38247,255.25677,290.16366,7.16E-05,0.20625668,588.28307,1114.8078
1067,16.067779,13.605,40,0,38772.975,-28886.025,-45290.275,833.86991,207.47224,290.19475,8.76E-05,0.20282091,619.69587,1047.5668
1059,16.014557,25.619,40,-400,36947.471,-26651.019,-44859.472,821.11422,109.12775,290.20969,0.000166376,0.20211901,707.80874,933.14075
1074,16.119516,25.618,40,200,39696.212,-30035.064,-45506.499,828.17037,152.32896,290.02337,0.000119282,0.2030741,677.33269,993.00064
1078,16.144877,16.62,40,400,40484.098,-31152.527,-45722.764,837.75831,188.27673,290.06292,9.67E-05,0.20388938,644.89012,1032.8675
1080,16.163668,1.616,40,550,41060.16,-32110.751,-45896.968,846.78618,247.18691,289.93926,7.41E-05,0.2074557,594.06406,1103.5925
1076,16.134139,3.619,40,400,40400.964,-31033.746,-45684.568,846.65119,244.27103,289.98065,7.58E-05,0.20861829,594.10693,1098.6607
1083,16.178103,14.62,40,550,41245.794,-31797.784,-45857.457,833.41847,164.63371,290.09696,0.000110834,0.20489033,666.14012,1004.7892
1082,16.172181,8.613,40,550,41224.702,-31851.851,-45859.143,840.57884,201.3038,290.16004,9.07E-05,0.20509372,643.11138,1059.7169
1079,16.153022,25.619,40,400,40532.573,-31052.494,-45695.957,830.03856,143.45775,290.09283,0.000126661,0.20247856,681.38087,977.76055
1066,16.062689,5.621,40,0,38773.387,-28889.232,-45301.746,841.24045,234.1605,290.09947,7.78E-05,0.20450851,611.94274,1095.4108
1062,16.033715,9.625,40,-200,37943.399,-27762.848,-45070.146,836.988,220.00772,290.20489,8.28E-05,0.20446166,620.82306,1075.581
1072,16.105167,9.623,40,200,39573.073,-29953.821,-45490.67,837.8248,232.52746,290.13927,7.84E-05,0.20445832,599.01844,1078.1129
1081,16.167647,3.616,40,550,41055.843,-32002.167,-45888.91,844.74121,246.54503,290.15198,7.39E-05,0.20497507,594.24685,1103.9754
1075,16.130161,1.616,40,400,40435.624,-31161.86,-45721.736,848.1732,294.81763,290.08236,6.24E-05,0.20803546,550.82614,1159.3759
1089,16.217813,25.619,65,-810,59807.958,-26198.098,-44311.04,828.36646,133.32168,290.21697,0.000137817,0.20673486,696.6544,971.98196
1085,16.194951,1.617,65,-810,59705.17,-25804.464,-44230.29,848.30183,268.04891,290.0716,6.84E-05,0.2079052,577.11122,1130.8989
1070,16.096654,1.617,40,200,39606.993,-30024.95,-45508.884,845.6883,290.41824,290.10357,6.30E-05,0.20660342,561.34444,1163.504
1087,16.203464,9.622,65,-810,59131.492,-25588.364,-44212.61,838.20196,207.65252,290.06704,8.79E-05,0.20602378,625.55107,1054.3277
1077,16.138674,9.624,40,400,40431.019,-31094.185,-45708.662,840.92564,231.57011,290.02652,7.88E-05,0.20516748,615.13536,1094.0263
1071,16.100632,3.619,40,200,39645.476,-30009.449,-45494.247,847.14954,273.8364,290.14837,6.67E-05,0.20572563,571.89776,1139.4255
1095,16.261965,1.618,65,-300,61798.751,-28881.544,-44834.475,851.65837,284.38806,290.08893,6.45E-05,0.20846762,573.66319,1159.6903
1088,16.209666,16.623,65,-810,59929.042,-26401.329,-44360.213,832.63291,181.23353,289.96289,0.00010163,0.20687918,644.16701,1019.1966
1090,16.228458,1.617,65,-600,60093.872,-26639.918,-44391.625,844.75831,259.00363,290.12301,7.06E-05,0.20699155,583.42435,1119.2524
1100,16.295473,1.616,65,0,63006.138,-30525.318,-45175.565,854.02007,278.61246,290.12629,6.70E-05,0.20509548,565.64484,1150.2744
1091,16.232436,3.619,65,-600,60683.134,-27333.856,-44528.867,850.34488,276.62533,290.02668,6.70E-05,0.21130923,578.90595,1151.3769
1086,16.198929,3.619,65,-810,59768.899,-26124.79,-44291.51,848.06994,279.56132,290.07891,6.57E-05,0.20847487,579.89304,1157.8443
1073,16.111369,16.622,40,200,39626.399,-30038.97,-45541.159,836.52393,187.63408,290.19849,0.000100164,0.20408185,646.29714,1045.1675
1099,16.284827,25.618,65,-300,61662.249,-28849.145,-44834.557,836.83094,160.09992,290.15348,0.000114402,0.2079203,672.4788,1000.4
1097,16.270478,9.626,65,-300,61736.585,-28820.242,-44826.087,841.72879,193.53293,290.10388,9.42E-05,0.20462475,642.74845,1043.0192
1101,16.299452,5.619,65,0,63025.544,-30516.89,-45161.051,850.60484,256.18508,290.03549,7.15E-05,0.20709939,590.13958,1117.5271
1102,16.304542,13.605,65,0,62998.572,-30531.115,-45151.471,845.3755,219.70845,290.08026,8.54E-05,0.20743345,614.3248,1077.0489
1096,16.265944,3.619,65,-300,61660.358,-28788.583,-44827.074,853.30597,286.2177,290.17692,6.43E-05,0.20790958,574.99496,1167.9343
1084,16.185693,20.623,40,550,41021.101,-31978.896,-45877.727,831.97634,154.09616,290.09344,0.000117797,0.20206628,675.0997,994.63767
1103,16.311851,21.613,65,0,62996.311,-30528.279,-45156.734,837.6025,143.31586,290.14941,0.000127599,0.20602687,693.66419,989.92167
1094,16.25132,25.619,65,-600,60645.966,-27271.032,-44523.645,830.82887,142.81959,290.06939,0.000127683,0.20389241,683.97123,978.29139
1109,16.356278,25.618,65,300,64183.346,-32165.064,-45472.086,845.26383,159.03532,290.06862,0.000114012,0.20149491,679.47603,1006.7563
1105,16.333416,1.619,65,300,64138.736,-32208.975,-45500.373,853.35984,238.0972,290.31615,7.72E-05,0.20911582,610.91582,1098.1044
1104,16.321384,30.612,65,0,62998.943,-30530.088,-45165.491,838.5209,144.75727,290.05603,0.000125983,0.20496154,692.0789,991.48675
1092,16.236971,9.624,65,-600,60241.928,-26472.211,-44373.411,839.56987,224.69679,290.03116,8.15E-05,0.20607323,617.96423,1082.5408
1098,16.276681,16.62,65,-300,61848.048,-28900.334,-44839.819,842.03656,153.95553,290.07793,0.00011798,0.20168835,678.60532,995.12196
1093,16.243174,16.622,65,-600,60008.024,-27202.124,-44515.669,837.08022,185.80262,290.0959,9.79E-05,0.20323321,646.08647,1030.5095
1112,16.375437,9.622,65,600,65638.823,-33988.635,-45835.871,855.07442,199.4264,290.16698,9.22E-05,0.20925999,658.51143,1070.3068
1114,16.389786,25.619,65,600,65246.419,-33745.522,-45791.632,846.35391,143.47342,290.2861,0.000128116,0.2080784,697.69518,993.92098
1111,16.370902,3.622,65,600,65119.579,-33641.789,-45780.777,862.33053,272.17159,290.28325,6.72E-05,0.20638282,583.64954,1146.4111
1119,16.423293,25.619,65,810,66783.222,-35013.96,-46003.991,850.52014,131.15912,290.06042,0.000139723,0.20727097,712.89353,983.52061
1117,16.408944,9.626,65,810,66178.048,-35072.919,-46049.793,859.32004,197.05718,289.91645,9.30E-05,0.20806954,664.31547,1071.2906
1108,16.348132,16.623,65,300,64279.432,-32144.712,-45468.632,846.76749,205.3237,290.01777,8.89E-05,0.20482016,636.86949,1060.5649
1121,16.437917,3.618,90,-1070,82561.192,-26059.048,-43839.574,870.84722,277.46555,289.95927,6.63E-05,0.21156349,596.05951,1174.6577
1110,16.366924,1.618,65,600,65411.538,-33831.576,-45812.518,861.75452,279.08294,290.16397,6.58E-05,0.20892677,587.90418,1161.712
1125,16.467446,1.615,90,-700,83691.863,-28135.679,-44257.426,874.99345,292.32352,290.00769,6.44E-05,0.21431455,581.46587,1189.8473
1126,16.471424,3.619,90,-700,84375.652,-28336.649,-44270.171,874.24348,280.09263,290.01805,6.62E-05,0.21337219,601.70353,1182.1854
1118,16.415146,16.621,65,810,66720.439,-34842.963,-45968.426,856.67609,155.80165,290.07721,0.000117994,0.20936789,702.10776,1021.6094
1107,16.341929,9.626,65,300,64455.282,-32467.012,-45533.347,852.71575,244.74846,290.02955,7.47E-05,0.20234031,610.47466,1122.7375
1120,16.433938,1.618,90,-1070,82728.819,-26443.349,-43898.081,871.09394,275.52737,289.89852,6.68E-05,0.21019447,601.34394,1170.2419
1106,16.337396,3.616,65,300,64151.03,-32157.787,-45471.551,859.14464,269.81135,289.97897,6.81E-05,0.20805696,583.75945,1138.7759
1124,16.4568,25.619,90,-1070,82208.341,-26554.112,-43950.543,852.68354,125.10486,289.95286,0.000145808,0.20470249,724.78956,982.91751
1113,16.381639,16.621,65,600,65913.8,-33879.68,-45813.916,851.44979,191.2381,290.06999,9.53E-05,0.20442737,656.40336,1049.4653
1127,16.475958,9.624,90,-700,83977.861,-27992.352,-44208.663,867.65361,211.44756,290.05586,8.74E-05,0.20633554,656.35417,1098.858
1116,16.404409,3.619,65,810,66463.963,-35102.645,-46046.709,868.56477,281.4037,289.97685,6.54E-05,0.2093689,589.66023,1168.461
1130,16.500952,1.619,90,-300,85838.124,-30559.814,-44712.651,874.01435,296.12945,289.96301,6.22E-05,0.21044156,580.92913,1194.485
1115,16.400431,1.616,65,810,66106.96,-35012.685,-46066.444,867.82404,295.82023,290.36019,6.26E-05,0.20988704,574.67544,1189.5973
1129,16.490307,25.618,90,-700,83839.837,-28243.112,-44272.762,853.07042,133.62967,289.96276,0.000138293,0.2088368,712.83077,988.56317
1132,16.509465,9.624,90,-300,85635.877,-30446.378,-44683.829,863.775,239.50428,289.91743,7.72E-05,0.21397006,624.74772,1121.4442
1139,16.560371,30.613,90,0,87016.613,-32163.748,-45028.661,847.70092,144.86783,289.97176,0.00012643,0.20769411,701.11731,1000.5089
1122,16.442451,9.625,90,-1070,82967.083,-26332.709,-43891.831,864.44385,233.2179,289.98211,7.96E-05,0.21197578,634.88883,1116.6869
1140,16.572404,1.616,90,300,88272.728,-33868.373,-45352.852,869.73976,297.92978,289.97662,6.20E-05,0.2127272,571.32935,1183.509
1128,16.482161,16.62,90,-700,83831.861,-28068.703,-44230.619,858.0656,175.14825,290.03141,0.000105427,0.21178938,686.49523,1048.0098
1123,16.448654,16.621,90,-1070,82272.275,-26463.988,-43921.352,855.14402,169.83503,290.01857,0.000107917,0.20798364,677.60356,1027.3661
1138,16.550838,21.613,90,0,87025.206,-32168.065,-45030.84,853.63981,175.72585,290.07389,0.000107515,0.22068683,672.11908,1033.2142
1144,16.595266,25.619,90,300,88531.878,-33867.428,-45336.036,856.18237,141.74605,289.93789,0.000129769,0.21044362,713.34615,1004.866
1142,16.580917,9.626,90,300,88118.134,-33794.695,-45331.308,866.09822,242.70415,290.02652,7.57E-05,0.20969744,615.90569,1116.468
1141,16.576382,3.618,90,300,88345.503,-33893.412,-45352.976,871.21548,297.42893,289.94054,6.23E-05,0.21420691,574.02718,1193.2051
1131,16.504931,3.618,90,-300,85880.513,-30478.859,-44680.91,869.88592,281.79231,289.89302,6.53E-05,0.21062442,594.53777,1176.4723
1143,16.58712,16.619,90,300,88422.265,-33917.136,-45359.678,864.5529,195.60974,289.84713,9.41E-05,0.21019646,661.08466,1063.3295
1148,16.620626,16.622,90,700,90004.55,-36144.99,-45796.319,854.13947,189.62745,290.00638,9.72E-05,0.21029781,663.93657,1053.0937
1146,16.609889,3.619,90,700,90112.313,-36231.414,-45815.273,875.6065,295.97278,289.92131,6.24E-05,0.21194257,578.09306,1193.412
1145,16.605911,1.615,90,700,90266.907,-36220.642,-45812.724,874.14485,305.13619,290.04327,6.04E-05,0.21231171,577.78769,1209.4345
1133,16.515668,16.62,90,-300,85837.137,-30446.049,-44671.783,854.60477,187.51119,289.85769,0.000100223,0.21556556,669.42685,1058.9671
1152,16.647931,9.625,90,1070,91336.936,-38080.807,-46181.525,833.97951,229.2052,289.97295,8.00E-05,0.20865601,606.15917,1078.1843
1135,16.53446,1.615,90,0,87003.374,-32164.694,-45013.201,868.8913,298.53547,289.95339,6.17E-05,0.21141529,564.98845,1180.4055
1147,16.614424,9.623,90,700,89458.208,-36059.348,-45782.71,869.3217,241.33282,290.03369,7.64E-05,0.21202544,624.6521,1122.2671
1134,16.523814,25.619,90,-300,85658.902,-30518,-44692.546,847.83936,146.03162,289.95512,0.000125442,0.20783575,694.96637,996.06393
1150,16.639419,1.615,90,1070,91760.055,-37983.817,-46146.619,848.83274,301.94639,289.95736,6.07E-05,0.20961012,540.86983,1161.6049
1137,16.543529,13.608,90,0,87011.884,-32171.19,-45013.9,857.18568,183.85009,289.94488,0.000100348,0.20976717,673.52578,1053.5146
1154,16.66228,25.619,90,1070,91978.872,-38056.919,-46159.693,811.52166,122.1134,289.86126,0.000149497,0.20357159,681.16867,931.95254
1136,16.538438,5.621,90,0,87025.864,-32174.397,-45011.762,868.87978,273.08102,289.99918,6.76E-05,0.21217989,591.14848,1155.3061
1156,16.676904,3.62,120,-1380,106994.17,-26361.983,-43372.508,824.76569,265.47811,289.94067,6.91E-05,0.2098442,557.75661,1112.6777
1160,16.706433,1.616,120,-1000,107286.87,-28597.482,-43808.409,814.66582,239.886,290.01564,7.66E-05,0.20923857,570.26788,1064.9846
1162,16.714946,9.623,120,-1000,107374.18,-28570.511,-43821.853,809.58374,224.41861,289.96909,8.16E-05,0.20843554,582.92794,1049.8195
1157,16.681438,9.626,120,-1380,107190.62,-27166.273,-43526.895,814.40019,207.59746,289.95066,8.87E-05,0.21043735,608.32884,1037.2974
1149,16.628774,25.617,90,700,90521,-36167.892,-45792.495,829.8924,141.12796,290.05495,0.000130069,0.20871801,692.01135,983.83713
1166,16.743918,3.617,120,-500,107374.18,-31291.701,-44315.644,814.12878,257.1343,290.03373,7.15E-05,0.21037025,563.70009,1094.9666
1165,16.73994,1.615,120,-500,107374.18,-31242.445,-44350.592,813.978,267.30004,289.96432,6.89E-05,0.21069943,557.00149,1110.0894
1159,16.695787,25.62,120,-1380,106833,-26130.26,-43311.082,799.20451,124.92841,289.88593,0.000153615,0.22546703,670.57735,924.96811
1151,16.643397,3.618,90,1070,91103.771,-38337.734,-46238.058,842.37736,241.51542,290.03118,7.62E-05,0.21098092,597.39177,1095.9113
1153,16.654133,16.624,90,1070,91149.862,-37709.21,-46116.029,822.8157,175.62483,290.03463,0.000106979,0.21735889,647.92897,1011.7074
1155,16.672926,1.616,120,-1380,105838.9,-26194.687,-43332.256,821.42758,268.44908,289.86036,6.87E-05,0.21133751,545.70859,1098.453
1164,16.729294,25.62,120,-1000,107374.18,-28748.867,-43821.936,797.54414,132.66035,290.05574,0.000137658,0.20544805,663.43887,935.88436
1158,16.687641,16.621,120,-1380,107045.4,-26797.966,-43443.637,805.86371,169.16439,290.03081,0.000108231,0.20725335,635.34171,983.30475
1167,16.748452,9.625,120,-500,107374.18,-31323.03,-44332.543,806.74114,180.85055,289.96714,0.000101081,0.20581962,620.52821,994.72431
1168,16.754655,16.408,120,-500,107374.18,-43946.486,-46718.2,798.77645,118.80494,290.01246,0.00015353,0.2049793,674.23541,920.10803
1163,16.721148,16.622,120,-1000,107374.18,-28042.965,-43704.84,801.57974,182.38778,289.96022,0.00010032,0.20696274,615.73219,991.09609
1169,16.766273,25.617,120,-500,107374.18,-31379.975,-44336.819,799.92344,154.27015,289.99713,0.000118555,0.20658449,642.6739,962.47761
1170,16.776919,1.615,120,0,107374.18,-34085.748,-44853.963,817.36026,263.12096,289.92555,7.28E-05,0.22530326,556.93689,1101.2651
1161,16.710411,3.619,120,-1000,107374.18,-28672.558,-43823.827,816.51524,262.05634,290.35691,7.26E-05,0.22443744,558.03091,1092.4539
1014,15.725801,25.619,15,290,15546.793,-28788.542,-45739.95,799.8117,6.1827703,290.06368,0.002838215,0.16720609,811.52608,821.23149


==> anc/data_CO2_0.5mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
8,18.255214,16.615,15,-200,13294.972,-26027.758,-45140.329,1315.1373,293.35676,290.05483,5.53E-05,0.12935728,1026.3145,1635.9582
9,18.26322,25.614,15,-200,13388.797,-26013.121,-45143.166,1305.129,221.07473,290.12638,7.45E-05,0.13410738,1089.9407,1549.7765
24,18.373556,30.605,15,100,14865.93,-27920.73,-45509.912,1257.3602,233.32113,290.1522,6.92E-05,0.1263605,1027.1876,1515.3679
18,18.326922,21.607,15,0,14292.789,-27242.005,-45392.528,1271.4235,328.62864,290.05706,4.95E-05,0.13098526,940.26691,1620.3088
31,18.42209,3.612,15,290,15610.439,-29009.453,-45743.404,1257.3325,427.06152,290.13927,3.81E-05,0.12841101,842.60469,1732.7387
27,18.39368,9.619,15,200,15343.151,-28511.798,-45632.763,1258.4451,380.42021,290.14231,4.27E-05,0.12634054,873.93293,1662.8852
30,18.418253,1.61,15,290,15675.071,-29121.408,-45751.586,1266.8158,421.77356,290.13575,3.84E-05,0.12772942,841.14848,1718.8111
26,18.389287,3.61,15,200,15410.374,-28618.943,-45648.058,1267.3768,455.67021,290.09539,3.57E-05,0.13141906,803.50146,1743.943
20,18.348208,1.608,15,100,14791.06,-27897.705,-45499.016,1283.3489,461.15777,290.00426,3.54E-05,0.13293894,840.04324,1798.8052
0,18.208113,1.624,15,-290,13201.971,-25944.172,-45120.882,1311.84,469.84078,290.06804,3.47E-05,0.13184979,851.42346,1824.3341
4,18.230414,25.617,15,-290,13328.481,-25743.037,-45082.521,1304.9579,148.75197,290.169,0.000109015,0.1287451,1152.5144,1462.8694
5,18.24092,1.611,15,-200,13333.703,-26004.734,-45140.863,1339.9096,514.5445,290.14175,3.20E-05,0.13751949,836.38638,1897.755
7,18.249152,9.617,15,-200,13330.085,-25924.066,-45124.582,1326.8401,389.29235,290.03543,4.21E-05,0.13644627,938.89906,1743.9494
23,18.364164,21.607,15,100,14799.941,-27894.868,-45512.214,1251.252,285.35685,290.10087,5.69E-05,0.12975128,966.65808,1553.9076
3,18.222409,16.617,15,-290,13016.913,-25597.408,-45049.876,1302.8358,232.1126,289.97467,7.01E-05,0.13086182,1077.8213,1559.7847
14,18.299074,30.605,15,-100,13880.119,-26609.493,-45267.333,1282.1339,234.35564,290.08914,6.92E-05,0.12931429,1044.1137,1530.1994
22,18.356995,13.6,15,100,14841.837,-27882.534,-45513.036,1264.2141,364.80951,289.88198,4.47E-05,0.13027366,892.54457,1651.0615
2,18.216348,9.617,15,-290,12916.839,-25452.026,-45029.689,1300.1728,316.61935,289.89518,5.15E-05,0.13266249,983.53392,1640.9812
12,18.282513,13.6,15,-100,13883.326,-26602.257,-45255.204,1307.8392,363.55104,289.98745,4.49E-05,0.13151257,950.04242,1706.3616
1,18.211954,3.611,15,-290,13056.177,-25426.741,-45020.068,1304.8801,424.80016,290.01008,3.84E-05,0.1314111,868.27114,1745.8905
6,18.244758,3.612,15,-200,13233.259,-25931.755,-45115.619,1329.3189,454.39637,290.03421,3.60E-05,0.13381129,875.96683,1827.6796
28,18.399742,16.614,15,200,15245.585,-28521.254,-45628.652,1248.4847,269.59737,290.18744,6.01E-05,0.12869497,988.29488,1548.6142
19,18.336315,30.605,15,0,14329.176,-27268.441,-45382.907,1264.6197,246.82849,290.14742,6.56E-05,0.12808488,869.1524,1658.9385
11,18.277563,5.614,15,-100,13806.77,-26633.71,-45259.439,1319.8516,448.73174,290.1413,3.67E-05,0.13650421,882.80304,1812.0858
13,18.289681,21.611,15,-100,13898.95,-26649.457,-45256.027,1300.0072,295.60221,290.04821,5.50E-05,0.12812055,1000.8407,1616.8765
21,18.352045,5.612,15,100,14819.8,-27942.274,-45527.961,1277.3138,436.70994,290.11312,3.73E-05,0.13216243,834.54713,1737.4529
15,18.310966,1.611,15,0,14316.142,-27273.375,-45394.461,1305.3453,483.04249,290.09608,3.42E-05,0.13527927,829.98389,1834.8141
10,18.273726,1.608,15,-100,13846.528,-26615.907,-45266.346,1332.9374,514.93349,290.15909,3.18E-05,0.13549346,813.20958,1883.7904
16,18.314804,5.612,15,0,14327.326,-27270.251,-45382.702,1285.5071,431.8741,290.02129,3.77E-05,0.13205255,867.98181,1765.3818
17,18.319754,13.601,15,0,14325.681,-27277.733,-45389.28,1284.6947,364.82028,290.19929,4.43E-05,0.12778643,912.70211,1672.2777
25,18.385448,1.611,15,200,15252.04,-28522.981,-45630.255,1278.7885,502.74318,290.10656,3.24E-05,0.13178897,776.58323,1827.6693
29,18.407748,25.612,15,200,15294.183,-28568.207,-45654.39,1251.3442,226.91247,290.20552,7.12E-05,0.12613628,1022.7764,1491.769
34,18.440558,25.612,15,290,15644.564,-29138.594,-45762.44,1236.6433,156.75353,290.11062,0.000102922,0.12507658,1079.9518,1403.6239
35,18.452313,1.621,25,-400,22334.818,-25839.658,-44943.429,1265.417,493.1339,290.1492,3.30E-05,0.13154989,782.96332,1801.6932
32,18.426484,9.62,15,290,15743.856,-28998.557,-45727.575,1245.8453,292.96194,290.00302,5.58E-05,0.13111562,950.37307,1561.0815
37,18.460548,6.603,25,-400,21994.592,-25361.121,-44841.341,1241.225,358.92475,290.11585,4.52E-05,0.12828442,891.63807,1635.6751
33,18.432547,16.633,15,290,15311.616,-28404.57,-45609.492,1239.9376,211.97517,290.0414,7.62E-05,0.12660559,1021.6251,1459.8698
36,18.456154,3.613,25,-400,22212.954,-25443.187,-44859.76,1259.6462,439.00042,290.10761,3.70E-05,0.12902834,824.79447,1737.0237
38,18.465773,10.608,25,-400,22339.629,-25422.835,-44863.584,1237.9628,302.55862,290.18222,5.34E-05,0.12708526,930.48824,1554.6734
40,18.479834,1.61,25,-300,22809.078,-26037.379,-44968.756,1254.0839,437.70166,290.14669,3.72E-05,0.13076184,830.80618,1739.0221
39,18.47211,15.603,25,-400,21952.409,-25363.013,-44849.728,1236.8736,254.38928,290.0958,6.38E-05,0.12921169,985.37529,1513.0692
43,18.493848,14.61,25,-300,22660.777,-25994.126,-44970.73,1230.8363,278.85757,290.06218,5.81E-05,0.12812021,955.7106,1533.754
64,18.634739,20.62,25,300,25404.292,-29694.386,-45698.095,1207.89,230.13283,290.11792,7.02E-05,0.12601975,969.46806,1445.1986
66,18.647695,3.61,25,400,25838.342,-30541.641,-45849.686,1221.6982,393.99942,290.08729,4.10E-05,0.12659258,822.45237,1645.2345
67,18.652088,6.607,25,400,25881.307,-30282.946,-45801.129,1212.4469,376.11273,290.1058,4.31E-05,0.12955344,838.53621,1622.3729
47,18.518647,9.638,25,-150,23500.466,-27316.011,-45218.242,1228.1713,342.11278,290.17152,4.75E-05,0.13055687,905.47499,1619.7472
65,18.643857,1.611,25,400,25816.058,-30427.712,-45827.361,1230.1528,423.8188,290.08312,3.82E-05,0.12821264,817.37872,1697.2677
70,18.672625,1.62,40,-550,36349.126,-26190.039,-44747.927,1230.9865,436.92213,290.08654,3.70E-05,0.12472053,779.32327,1688.5353
46,18.514252,3.611,25,-150,23338.515,-26946.635,-45150.69,1232.7422,399.17474,290.10615,4.07E-05,0.1287671,841.2345,1670.614
45,18.510414,1.611,25,-150,23356.482,-26975.539,-45167.712,1242.3276,425.34676,290.02021,3.82E-05,0.13038919,809.06865,1688.699
71,18.676465,3.613,40,-550,35977.241,-25603.042,-44622.116,1220.5777,407.5755,290.1355,3.99E-05,0.12947186,823.76946,1671.5437
52,18.552012,13.602,25,0,24031.177,-27935.942,-45341.916,1214.3143,309.70101,290.21276,5.21E-05,0.12589303,901.18515,1541.2896
41,18.483672,3.612,25,-300,22679.978,-26061.801,-44980.967,1248.3523,426.36444,290.14738,3.82E-05,0.13129874,818.053,1697.7551
68,18.657314,10.607,25,400,25979.078,-30430.836,-45848.37,1216.5541,300.0493,290.21594,5.41E-05,0.12829594,911.96858,1523.789
50,18.543225,1.608,25,0,24028.341,-27927.596,-45356.101,1227.6829,401.6772,290.12472,4.05E-05,0.12920796,817.92647,1649.6796
69,18.663651,15.602,25,400,25721.658,-30348.154,-45801.17,1208.9239,264.79027,290.12635,6.12E-05,0.12875805,939.16432,1485.6337
42,18.488066,8.606,25,-300,22636.889,-25937.552,-44950.46,1238.2283,375.38716,290.09198,4.32E-05,0.12916719,860.78875,1641.888
44,18.501297,20.618,25,-300,22708.059,-25920.202,-44952.187,1226.5292,232.66808,290.13226,6.98E-05,0.12883548,998.76842,1479.7164
54,18.568574,30.606,25,0,24035.33,-27931.337,-45345.37,1210.8584,247.58562,290.11185,6.51E-05,0.12435503,951.92378,1466.7126
48,18.524714,16.614,25,-150,23312.818,-26938.823,-45156.652,1221.25,335.15671,290.18573,4.84E-05,0.12842639,875.4268,1566.2197
53,18.559181,21.607,25,0,24033.727,-27933.064,-45345.164,1211.4103,298.93206,290.16139,5.43E-05,0.12916756,905.11268,1520.8166
57,18.588698,9.618,25,150,24803.932,-28918.383,-45541.282,1216.8019,336.77091,290.12484,4.78E-05,0.12462222,874.31445,1567.0896
56,18.584304,3.614,25,150,24697.938,-28865.427,-45532.689,1217.4361,383.44237,290.17803,4.24E-05,0.12897303,836.79347,1628.3883
55,18.580466,1.61,25,150,24768.326,-28871.389,-45519.656,1224.2033,403.13668,290.14927,4.03E-05,0.13055136,816.07901,1647.8402
72,18.680859,8.608,40,-550,35760.812,-25311.784,-44566.487,1206.3703,341.89168,290.01805,4.74E-05,0.1286199,874.48299,1587.3453
62,18.621503,8.625,25,300,25044.989,-29156.685,-45572.777,1213.1488,335.67249,290.1176,4.84E-05,0.130106,872.02774,1565.5783
49,18.53272,25.612,25,-150,23266.07,-26850.632,-45125.774,1210.6681,229.41611,290.07778,7.05E-05,0.12786729,985.63653,1463.6665
59,18.602766,25.612,25,150,24785.43,-28883.682,-45533.059,1204.7036,227.93472,290.16033,7.47E-05,0.13697418,966.97128,1448.5439
58,18.59476,16.613,25,150,24780.866,-28904.609,-45528.249,1203.2743,281.84512,290.13724,5.73E-05,0.1263611,926.37209,1515.0623
61,18.617108,3.612,25,300,25483.068,-29942.967,-45736.168,1214.7763,369.07753,290.15074,4.40E-05,0.11743084,825.3377,1620.2785
74,18.69409,20.618,40,-550,35843.33,-25449.889,-44583.755,1206.8005,220.77774,290.11136,7.27E-05,0.12165436,977.09834,1434.6592
51,18.547062,5.615,25,0,24024.928,-27937.998,-45357.786,1228.0158,419.76559,290.13421,3.85E-05,0.12805006,801.43477,1670.7066
60,18.613271,1.609,25,300,25472.378,-29743.929,-45694.683,1222.9048,404.61802,290.29689,4.02E-05,0.12639618,812.71011,1660.0879
63,18.627289,14.611,25,300,25409.966,-29855.68,-45716.597,1209.7373,279.13336,290.09152,5.77E-05,0.12524486,920.91398,1498.8739
79,18.725513,25.613,40,-400,36835.927,-26418.35,-44785.26,1202.4255,224.56653,290.20845,7.21E-05,0.12693754,973.16253,1434.5849
78,18.717508,16.614,40,-400,36602.64,-26435.207,-44791.304,1204.0281,287.7814,290.02855,5.61E-05,0.12678031,914.6995,1513.5732
75,18.703208,1.61,40,-400,36602.229,-26412.142,-44788.015,1217.2113,361.46976,290.07509,4.49E-05,0.12912407,852.25077,1604.2846
76,18.707045,3.614,40,-400,36674.921,-26522.247,-44801.747,1221.1635,445.01259,290.12508,3.66E-05,0.13092034,771.76499,1691.1037
87,18.777617,13.6,40,0,38581.051,-28910.119,-45276.666,1194.9034,330.44701,290.12929,4.95E-05,0.12810192,851.52653,1538.0189
82,18.74425,9.616,40,-200,37542.693,-27581.12,-45003.046,1208.9203,367.98447,290.0731,4.41E-05,0.12958551,835.49876,1594.5214
85,18.768829,1.61,40,0,38550.215,-28924.715,-45273.994,1219.8659,472.90924,290.16969,3.42E-05,0.12712757,742.57503,1728.324
77,18.71144,9.638,40,-400,37271.827,-27462.463,-44998.441,1210.1745,354.93166,290.13278,4.58E-05,0.13024777,854.80127,1581.8654
96,18.842712,3.613,40,400,40522.006,-31534.772,-45798.457,1195.0917,406.9191,290.21178,3.99E-05,0.1298653,801.86988,1645.7261
80,18.736018,1.609,40,-200,37713.484,-27618.083,-45025.084,1227.503,460.27593,290.11466,3.53E-05,0.13038896,760.42252,1711.2037
73,18.686641,14.611,40,-550,36121.143,-25421.684,-44583.92,1205.3865,275.50073,290.12927,5.88E-05,0.12742675,931.72206,1499.9547
102,18.879911,8.606,40,550,41259.321,-32551.339,-45978.705,1185.5588,307.09533,290.16777,5.23E-05,0.12435246,870.7248,1503.0934
93,18.820364,16.614,40,200,39545.32,-30243.352,-45524.96,1189.615,295.70012,290.14187,5.49E-05,0.12901813,901.52444,1511.3139
98,18.853168,16.615,40,400,40482.248,-31461.259,-45761.782,1178.5839,261.21061,290.2073,6.18E-05,0.12539359,918.78905,1458.6251
97,18.847106,9.617,40,400,40340.689,-31575.682,-45765.565,1185.4242,344.65267,290.10389,4.70E-05,0.12795779,834.09331,1545.1794
94,18.828369,25.614,40,200,39514.196,-30204.211,-45522.411,1184.984,238.29852,290.21842,6.85E-05,0.12914248,951.11896,1446.0225
92,18.814301,9.619,40,200,39377.982,-30164.535,-45531.662,1193.0769,351.31813,290.19374,4.66E-05,0.12988226,848.49306,1579.7696
81,18.739856,3.612,40,-200,37556.384,-27650.193,-45024.302,1222.303,446.46167,290.07823,3.63E-05,0.12925349,769.22361,1690.8067
84,18.758318,25.632,40,-200,37892.499,-28110.269,-45104.024,1200.5264,237.97979,290.14889,6.81E-05,0.12838876,962.46422,1451.7782
90,18.80607,1.61,40,200,39506.754,-30217.943,-45514.147,1204.3774,422.66825,290.08314,3.82E-05,0.12618171,788.71715,1665.9596
83,18.750312,16.615,40,-200,37673.644,-27671.45,-45019.739,1202.8904,312.01371,290.1442,5.17E-05,0.12601694,886.09189,1535.6859
109,18.925823,25.613,65,-810,59143.374,-25827.077,-44229.961,1175.1156,186.86276,290.12913,8.65E-05,0.12667248,983.29267,1365.6164
86,18.772667,5.615,40,0,38549.146,-28922.823,-45272.267,1201.1555,388.96057,290.13734,4.16E-05,0.12768666,806.12045,1612.8997
100,18.871679,1.61,40,550,41256.772,-32479.306,-45977.019,1201.541,472.54839,290.26774,3.53E-05,0.13765189,740.8895,1722.3731
89,18.794177,30.607,40,0,38549.886,-28922.001,-45284.355,1186.5153,229.17465,290.06962,7.06E-05,0.1267961,955.71999,1432.2497
88,18.784785,21.609,40,0,38549.105,-28926.811,-45283.204,1195.5949,281.14045,290.1273,5.74E-05,0.12651559,908.24884,1491.5087
91,18.809908,3.611,40,200,39454.949,-30257.907,-45542.146,1196.236,402.92567,290.14876,4.02E-05,0.12794512,804.62678,1641.0096
106,18.907356,3.631,65,-810,60118.583,-27375.464,-44532.526,1196.792,400.0542,290.20729,4.07E-05,0.13253596,808.55387,1641.7896
110,18.936328,1.613,65,-600,59984.465,-26958.806,-44443.183,1191.9176,415.82201,290.05987,3.91E-05,0.12981394,777.04237,1643.7051
95,18.838875,1.609,40,400,40344.883,-31540.857,-45785.053,1204.6048,437.37276,290.15453,3.71E-05,0.13044822,764.2869,1666.9959
112,18.94456,9.62,65,-600,60144.362,-26790.152,-44420.118,1183.1562,330.75555,290.1794,4.86E-05,0.12213229,851.89724,1534.7997
107,18.911756,9.618,65,-810,58779.217,-25260.308,-44108.589,1180.9606,319.09428,290.33448,5.14E-05,0.1294459,851.08498,1514.4605
101,18.875516,3.614,40,550,41045.811,-32183.813,-45911.564,1194.5989,398.40363,290.13295,4.06E-05,0.12598214,805.34382,1632.2319
111,18.940166,3.611,65,-600,59726.961,-26579.274,-44378.345,1182.3525,385.59147,290.13047,4.20E-05,0.12762565,787.53981,1585.6016
108,18.917817,16.618,65,-810,58642.962,-24935.829,-44052.138,1185.2418,248.32285,290.16465,6.45E-05,0.12179972,932.36096,1448.6693
99,18.861174,25.612,40,400,40190.291,-31329.814,-45753.683,1175.5615,219.27232,290.07535,7.34E-05,0.12411837,954.30424,1410.6554
104,18.893147,20.618,40,550,41238.64,-32515.61,-45976.69,1173.2725,216.8496,290.0795,7.42E-05,0.12392528,949.87925,1400.0298
114,18.958628,25.609,65,-600,59406.14,-26504.774,-44368.436,1174.8881,208.43024,290.12253,7.81E-05,0.13019473,988.11275,1419.8064
103,18.885692,14.631,40,550,40253.279,-31019.602,-45680.375,1173.3589,266.88858,290.15534,6.03E-05,0.12437864,900.0411,1452.4336
117,18.977364,9.618,65,-300,61181.613,-28574.909,-44766.388,1175.427,328.5688,290.09495,4.90E-05,0.12377453,840.13538,1517.7333
105,18.903515,1.62,65,-810,59310.342,-26350.634,-44326.663,1191.7958,427.87164,290.08174,3.78E-05,0.1274407,772.3166,1661.5319
127,19.047422,9.617,65,300,64206.001,-32505.989,-45543.544,1183.174,310.37186,290.18591,5.20E-05,0.12553171,861.52558,1503.5451
134,19.094295,25.612,65,600,65748.23,-34489.867,-45911.03,1171.2092,201.86881,290.27977,7.95E-05,0.12230379,969.18153,1390.4043
113,18.950622,16.614,65,-600,59772.928,-26644.071,-44398.656,1178.1591,262.47759,290.14285,6.10E-05,0.11990195,892.77448,1433.1346
139,19.127099,25.611,65,810,66278.657,-35579.784,-46135.148,1170.7544,182.74473,290.05909,8.79E-05,0.12279884,982.47902,1361.5513
137,19.113031,9.617,65,810,66470.952,-35855.953,-46188.433,1176.4188,297.10856,290.01462,5.51E-05,0.12780913,871.10508,1493.0464
116,18.972971,3.61,65,-300,61228.32,-28610.103,-44774.858,1178.1211,380.08825,290.04976,4.25E-05,0.12674348,795.91074,1579.0691
133,19.086289,16.617,65,600,65561.362,-34542.535,-45932.862,1177.632,256.07078,290.11162,6.33E-05,0.12945822,932.64243,1464.6909
115,18.969132,1.612,65,-300,61243.368,-28689.25,-44794.47,1197.9759,431.17148,290.15623,3.77E-05,0.12815214,768.22025,1659.7494
136,19.108637,3.614,65,810,66517.495,-35699.14,-46156.569,1186.7663,363.39104,290.09397,4.41E-05,0.12160826,828.6885,1589.1499
123,19.0179,21.606,65,0,62675.778,-30551.796,-45153.568,1172.5826,242.24631,290.13334,6.74E-05,0.12563977,934.20899,1444.2254
143,19.153151,16.612,90,-1070,81654.682,-25112.83,-43656.407,1178.6011,257.32415,290.06118,6.27E-05,0.12571119,915.93796,1449.3651
118,18.983426,16.617,65,-300,61363.095,-28860.575,-44815.767,1174.2312,277.02859,290.11207,5.86E-05,0.12668242,896.13636,1475.1667
140,19.138854,1.619,90,-1070,82544.541,-26760.509,-43970.936,1194.6035,416.43055,290.13748,3.86E-05,0.12351478,771.2696,1641.0233
122,19.010731,13.601,65,0,62673.927,-30555.209,-45161.873,1184.1877,295.04384,290.10138,5.46E-05,0.12392154,877.77077,1486.9161
124,19.027292,30.604,65,0,62640.419,-30561.212,-45163.723,1179.2868,206.9248,290.17195,7.86E-05,0.12961023,973.40903,1397.9849
135,19.104799,1.612,65,810,66457.179,-35726.564,-46179.675,1195.6655,401.66357,290.15018,4.05E-05,0.12994116,792.94598,1618.8419
128,19.053484,16.617,65,300,63982.828,-32386.838,-45511.433,1187.2882,308.35785,290.07793,5.24E-05,0.12614199,885.41552,1523.4229
125,19.039185,1.611,65,300,64026.656,-32489.749,-45537.788,1191.3752,369.62307,290.17461,4.40E-05,0.12759853,818.72417,1580.6597
145,19.171662,1.629,90,-700,84604.417,-29518.743,-44517.642,1203.2632,424.90192,290.11565,3.81E-05,0.12765877,769.15975,1644.0019
126,19.043023,3.632,65,300,63675.328,-31745.322,-45387.225,1186.3236,355.93044,290.31281,4.80E-05,0.14686002,823.53441,1555.0009
119,18.991433,25.632,65,-300,61712.286,-29364.562,-44920.158,1171.8274,226.37762,290.11113,7.13E-05,0.12486088,944.21541,1414.9765
131,19.075833,3.611,65,600,65637.589,-34435.513,-45941.702,1195.82,363.93683,290.17051,4.44E-05,0.12664032,830.63815,1578.7861
120,19.001944,1.609,65,0,62643.543,-30549.864,-45144.523,1196.5621,469.03712,290.04754,3.46E-05,0.12881718,717.30782,1682.2376
121,19.005781,5.612,65,0,62655.261,-30565.693,-45147.36,1189.7949,350.79679,290.17777,4.62E-05,0.12944388,848.70873,1583.3923
129,19.06149,25.613,65,300,64005.893,-32396.089,-45500.455,1172.7789,221.79681,290.0831,7.28E-05,0.12578622,959.44291,1419.7288
130,19.071995,1.611,65,600,65320.879,-34216.165,-45873.245,1192.404,380.62384,290.18195,4.25E-05,0.12700129,801.58263,1583.8618
132,19.080227,9.619,65,600,65698.316,-34454.056,-45929.038,1194.9885,312.8941,290.15386,5.15E-05,0.12445354,886.75762,1541.202
138,19.119094,16.614,65,810,66327.954,-35524.649,-46110.232,1173.802,240.19312,290.11865,6.69E-05,0.12406209,940.11733,1440.4988
144,19.161156,25.614,90,-1070,81266.842,-25460.168,-43742.83,1182.223,185.32483,290.13744,8.72E-05,0.12511484,989.77247,1372.1467
141,19.142694,3.613,90,-1070,81810.715,-25468.391,-43724,1189.21,392.81777,290.14375,4.13E-05,0.12649446,795.59334,1606.5279
147,19.179899,9.618,90,-700,83410.511,-27708.207,-44148.594,1192.5284,329.23186,290.12098,4.91E-05,0.1264601,857.47865,1538.9658
150,19.204472,1.609,90,-300,85209.963,-30223.823,-44661.216,1197.9221,422.71087,290.15857,3.83E-05,0.12678297,767.90604,1646.7303
148,19.185961,16.612,90,-700,83296.58,-27516.242,-44136.589,1184.571,286.99478,290.19702,5.65E-05,0.12682414,886.75651,1480.0819
142,19.147088,9.619,90,-1070,81662.083,-25188.604,-43666.727,1185.7934,327.73838,290.07799,4.92E-05,0.12486068,856.86679,1536.2847
151,19.208309,3.613,90,-300,85304.94,-30374.715,-44688.393,1188.1651,364.87011,290.17914,4.40E-05,0.12292566,813.12231,1571.8777
157,19.246064,13.602,90,0,86589.794,-32192.529,-45049.013,1190.3596,316.74698,290.16245,5.12E-05,0.12498978,875.55574,1533.3332
153,19.218766,16.614,90,-300,85286.068,-30368.177,-44675.401,1175.5985,297.24699,290.16736,5.43E-05,0.12646349,874.78447,1492.0337
146,19.175505,3.613,90,-700,83424.408,-27828.057,-44184.241,1195.9733,406.67671,290.09974,4.00E-05,0.13026141,802.53052,1647.9543
155,19.237276,1.611,90,0,86598.593,-32189.774,-45038.117,1194.3687,415.34535,290.14676,3.90E-05,0.12796249,777.25627,1643.774
159,19.262625,30.606,90,0,86583.175,-32197.216,-45048.396,1194.8827,229.42389,290.13777,7.04E-05,0.12626876,958.9233,1433.2989
149,19.193966,25.615,90,-700,83027.891,-27635.516,-44169.727,1180.8983,203.21734,290.17942,7.94E-05,0.12489749,969.30844,1386.338
165,19.307322,1.608,90,700,89842.966,-36969.469,-45988.079,1239.3216,402.48666,290.37375,4.04E-05,0.12936245,843.54112,1678.9538
162,19.282749,9.62,90,300,87977.725,-34139.855,-45424.721,1225.9809,369.81124,290.12888,4.38E-05,0.12865304,861.41189,1628.4972
152,19.212704,9.617,90,-300,85187.391,-30195.125,-44656.447,1182.3891,350.45741,290.1248,4.61E-05,0.12653077,836.27618,1564.1885
179,19.396483,25.612,120,-1380,106342.49,-25166.033,-43159.656,1169.3963,187.80482,290.19881,8.62E-05,0.12677581,978.90322,1366.3695
154,19.226771,25.612,90,-300,85121.73,-30258.442,-44666.602,1177.5947,245.61715,290.112,6.57E-05,0.12546796,926.1981,1435.0241
177,19.382415,9.62,120,-1380,106274.15,-25980.519,-43305.326,1188.0381,312.70393,290.19506,5.18E-05,0.1265863,866.18141,1518.4853
160,19.274517,1.612,90,300,87982.742,-34163.579,-45425.009,1223.6064,421.20895,290.18966,3.86E-05,0.12987557,796.37802,1665.9048
158,19.253232,21.608,90,0,86592.919,-32197.051,-45047.245,1190.5761,270.35125,290.18151,5.98E-05,0.12568424,918.86826,1478.5762
174,19.362425,25.613,90,1070,91668.656,-39227.421,-46407.329,1184.4726,183.02824,290.07507,8.82E-05,0.12615966,987.26127,1360.7791
166,19.31116,3.611,90,700,89707.656,-36658.64,-45933.273,1232.8196,434.74797,290.16178,3.75E-05,0.12905266,807.59638,1711.5046
161,19.278355,3.611,90,300,87998.818,-34186.11,-45445.567,1220.8736,405.80132,290.06281,3.98E-05,0.12684754,806.031,1645.3932
183,19.421282,16.616,120,-1000,107164.35,-27678.77,-43643.209,1185.1546,290.62118,290.11044,5.56E-05,0.12631589,900.74946,1505.0283
163,19.288811,16.614,90,300,87911.859,-34102.852,-45409.016,1218.7217,300.22394,290.18515,5.40E-05,0.12821836,925.53936,1547.895
156,19.241114,5.614,90,0,86594.235,-32194.255,-45045.847,1190.2601,378.4543,290.15241,4.26E-05,0.12604793,808.59337,1598.2046
171,19.343964,3.61,90,1070,91781.846,-38961.243,-46371.559,1219.4274,370.64135,290.13377,4.36E-05,0.12590566,854.31485,1626.4629
178,19.388477,16.614,120,-1380,105906,-25403.184,-43190.697,1177.2149,259.26125,290.189,6.23E-05,0.1273996,925.06617,1466.9843
182,19.41522,9.616,120,-1000,107192.68,-27461.477,-43604.725,1195.3146,329.41833,290.09713,4.95E-05,0.12946156,867.30313,1548.3029
167,19.315553,9.618,90,700,89671.885,-36672.496,-45919.705,1218.949,329.77179,290.14497,4.92E-05,0.13004375,900.38311,1586.8391
168,19.321616,16.615,90,700,89926.184,-36491.507,-45883.359,1219.6659,277.39985,290.15156,5.86E-05,0.13090624,952.89713,1531.012
181,19.410826,3.612,120,-1000,106668.33,-27430.929,-43597.571,1189.4347,383.07647,290.13708,4.23E-05,0.12758654,799.49228,1595.7804
164,19.296817,25.614,90,300,87831.643,-33978.767,-45389.363,1225.4198,260.46983,290.27037,6.23E-05,0.12918095,958.12901,1495.4063
170,19.340126,1.61,90,1070,91203.147,-38789.424,-46328.964,1216.6906,393.84933,290.12555,4.12E-05,0.1301323,825.63226,1638.297
185,19.439792,1.614,120,-500,107374.18,-31073.956,-44309.436,1194.2373,387.9936,290.13766,4.20E-05,0.13081252,818.31896,1621.2568
172,19.348357,9.619,90,1070,91852.236,-38978.1,-46371.312,1201.3399,305.15453,290.12077,5.31E-05,0.12913634,893.50118,1526.0342
169,19.329621,25.611,90,700,90072.144,-36867.792,-45951.98,1204.9447,217.00159,290.11944,7.48E-05,0.12974817,987.16834,1434.8721
173,19.35442,16.613,90,1070,91370.692,-39112.669,-46395.241,1189.2894,257.07805,290.09412,6.28E-05,0.12606647,932.05926,1461.5367
188,19.454091,16.618,120,-500,107374.18,-31205.195,-44325.553,1181.2725,299.79332,290.20607,5.40E-05,0.12647597,887.75993,1513.3613
189,19.462097,25.612,120,-500,107374.18,-31013.723,-44291.345,1183.2391,226.66211,290.1757,7.12E-05,0.12458933,941.73431,1406.3364
186,19.443631,3.631,120,-500,107374.18,-32103.638,-44499.346,1184.4431,365.75175,290.0461,4.42E-05,0.12644448,820.40751,1581.2289
175,19.374181,1.619,120,-1380,106755.58,-26947.624,-43495.77,1205.9298,407.02974,290.12623,3.99E-05,0.12934624,802.07716,1644.5794
184,19.429287,25.612,120,-1000,107374.18,-27970.727,-43690.121,1178.6417,206.12459,290.15756,7.85E-05,0.12709354,972.11084,1397.7376
191,19.476441,5.616,120,0,107374.18,-34096.15,-44886.115,1188.3425,403.9342,290.12857,4.03E-05,0.1307027,783.77021,1617.6944
193,19.488565,21.61,120,0,107374.18,-34102.112,-44881.387,1175.2763,274.22671,290.15073,5.91E-05,0.12742427,891.75999,1457.3511
176,19.378021,3.612,120,-1380,106687.98,-25764.995,-43241.104,1191.5031,378.97804,290.16657,4.28E-05,0.12880616,806.56617,1590.5449
180,19.406988,1.61,120,-1000,107184.45,-27655.581,-43643.743,1192.4244,404.26454,290.1956,4.00E-05,0.12775947,802.42451,1641.6563
196,19.513687,3.612,120,500,107374.18,-37015.517,-45444.58,1184.4165,403.81931,290.09653,4.00E-05,0.1264309,789.10146,1630.2723
199,19.532148,25.615,120,500,107374.18,-37236.715,-45497.413,1185.8142,229.18534,290.0246,7.08E-05,0.12972969,953.78721,1423.6471
204,19.564953,25.614,120,1000,107374.18,-40075.787,-46051.15,1171.5811,207.21313,290.09281,7.79E-05,0.12447283,962.19367,1390.7457
203,19.556948,16.614,120,1000,107374.18,-40419.344,-46119.73,1168.7719,262.04803,290.09418,6.14E-05,0.12407652,906.32091,1449.2548
190,19.472603,1.609,120,0,107374.18,-34090.353,-44875.918,1194.9598,377.42829,290.07641,4.28E-05,0.12708778,810.8389,1594.252
207,19.583691,9.616,120,1380,107374.18,-43507.328,-46692.749,1166.8689,302.64917,290.16865,5.39E-05,0.12617044,865.1082,1491.316
187,19.44803,9.619,120,-500,107374.18,-31032.718,-44293.648,1185.9132,324.07368,290.09243,4.98E-05,0.12519323,848.27369,1516.8475
214,19.630978,20.618,40,-550,35399.946,-25501.981,-44623.842,1159.6015,213.8197,290.10665,7.52E-05,0.12358172,948.7056,1390.0924
216,19.643934,3.614,40,-400,36155.104,-26392.283,-44796.978,1170.0245,401.00681,290.13759,4.03E-05,0.12677041,782.72208,1614.8537
210,19.609514,1.62,40,-550,35583.278,-25950.791,-44720.216,1194.0159,422.29894,290.18599,3.80E-05,0.12225474,754.89395,1629.1667
192,19.481391,13.62,120,0,107374.18,-34105.072,-44886.403,1169.5268,299.19484,290.30855,5.40E-05,0.12682092,864.14132,1481.7375
215,19.640096,1.611,40,-400,35941.019,-26372.301,-44797.964,1177.9452,430.77835,290.12695,3.76E-05,0.12715503,740.08626,1631.0552
198,19.524142,16.62,120,500,107374.18,-36811.381,-45408.522,1180.453,277.98113,290.05075,5.87E-05,0.13262604,902.19437,1476.5632
195,19.509849,1.614,120,500,107374.18,-36954.708,-45469.496,1189.3174,416.44943,290.24512,4.06E-05,0.13499518,771.18917,1658.8209
201,19.546491,3.617,120,1000,107374.18,-39387.481,-45907.617,1195.6769,369.1157,290.12232,4.41E-05,0.13113027,822.04883,1586.1532
197,19.51808,9.622,120,500,107374.18,-36794.812,-45412.551,1172.9581,311.95779,290.08057,5.18E-05,0.12631309,854.52618,1498.6455
219,19.662396,25.612,40,-400,36248.353,-26329.377,-44778.805,1150.3117,208.86866,290.12822,7.75E-05,0.1203292,936.2379,1374.7722
202,19.550886,9.617,120,1000,107374.18,-40289.338,-46091.113,1177.603,308.65852,290.12437,5.22E-05,0.12537662,862.1477,1501.2159
220,19.672901,1.609,40,-200,37271.046,-27639.257,-45032.978,1176.3417,380.94587,290.10863,4.25E-05,0.12833199,787.03403,1570.9963
194,19.497957,30.606,120,0,107374.18,-34106.47,-44884.553,1173.2582,235.59462,290.2594,6.87E-05,0.12712026,934.71911,1422.1496
208,19.589752,16.615,120,1380,107374.18,-42589.271,-46514.351,1169.1439,250.48116,290.15491,6.45E-05,0.12574303,916.01247,1434.2603
212,19.617748,8.605,40,-550,35222.864,-25284.442,-44573.271,1167.7183,329.16935,290.16581,4.91E-05,0.12541675,842.40683,1520.1689
223,19.687195,16.613,40,-200,37250.16,-27624.497,-45024.755,1158.6959,302.57346,290.06337,5.34E-05,0.12640891,866.79529,1494.5582
224,19.6952,25.611,40,-200,37162.174,-27624.538,-45025.289,1155.1194,239.1766,290.12135,6.72E-05,0.12391584,912.27095,1409.426
206,19.579296,3.612,120,1380,107374.18,-42895.743,-46572.94,1178.9496,367.89273,290.05497,4.38E-05,0.12503864,798.99784,1558.184
200,19.542653,1.613,120,1000,107374.18,-39675.163,-45957.572,1193.6244,379.55663,290.14555,4.24E-05,0.12422765,808.13908,1600.0225
226,19.709543,5.614,40,0,38231.615,-28915.011,-45289.535,1161.7549,363.78223,290.07015,4.41E-05,0.12226759,789.88268,1544.3294
205,19.575459,1.609,120,1380,107374.18,-43616.488,-46744.02,1184.146,396.49472,290.1079,4.08E-05,0.1270811,777.37641,1594.7044
228,19.721661,21.607,40,0,38240.907,-28917.684,-45281.312,1158.8888,276.81596,290.28503,5.84E-05,0.1266045,876.69242,1449.7318
225,19.705706,1.608,40,0,38227.503,-28916.985,-45274.364,1172.219,416.0931,290.10318,3.88E-05,0.12646282,753.54181,1619.9834
211,19.613354,3.612,40,-550,35353.198,-25497.582,-44622.815,1179.4084,392.13336,290.09853,4.13E-05,0.12690165,783.00499,1599.591
209,19.597758,25.613,120,1380,107374.18,-42706.942,-46564.101,1167.7354,189.35817,290.12179,8.50E-05,0.12464592,975.00389,1368.9254
213,19.623529,14.615,40,-550,35837.409,-25494.005,-44627.419,1161.8523,265.40023,290.12563,6.07E-05,0.12524286,898.00361,1446.2994
221,19.676739,3.613,40,-200,37185.157,-27648.837,-45037.377,1169.3138,408.16433,290.13383,3.97E-05,0.12810929,757.89252,1600.2691
230,19.742946,1.609,40,200,39365.483,-30168.359,-45515.709,1173.1835,419.85563,290.08503,3.87E-05,0.12902405,758.91587,1629.6195
222,19.681132,9.618,40,-200,37179.278,-27630.458,-45035.075,1165.2786,350.9121,290.19117,4.63E-05,0.12880335,-453364.99,455703.92
218,19.65439,16.616,40,-400,36454.462,-26336.778,-44794.799,1158.4763,275.28291,290.10905,5.87E-05,0.1247979,881.02728,1455.0232
217,19.648328,9.619,40,-400,36112.139,-26385.458,-44810.505,1157.4791,285.36043,290.1814,5.67E-05,0.1219246,875.38317,1475.6168
232,19.751177,9.619,40,200,39350.97,-30161.575,-45516.901,1157.2026,352.23,290.07866,4.61E-05,0.12822737,795.82456,1518.3876
241,19.812392,3.613,40,550,40454.989,-32160.542,-45918.513,1161.5906,351.40848,289.99652,4.69E-05,0.12680062,820.78541,1547.2651
239,19.79805,25.61,40,400,40446.684,-31696.066,-45804.871,1143.891,221.88892,290.01617,7.27E-05,0.1243355,919.72696,1376.5559
234,19.765245,25.612,40,200,39191.731,-30151.255,-45532.032,1147.6633,245.65012,290.10047,6.57E-05,0.12563254,900.36624,1409.3105
245,19.840385,1.621,65,-810,59748.793,-26732.879,-44400.547,1169.2007,401.74559,290.08185,4.02E-05,0.12426378,776.71755,1609.434
240,19.808555,1.61,40,550,40952.686,-32768.302,-46028.166,1164.983,379.08293,290.07119,4.28E-05,0.12875808,797.36346,1580.2527
231,19.746784,3.612,40,200,39312.404,-30242.982,-45532.566,1161.9045,400.58278,290.08136,4.07E-05,0.13150575,766.82185,1594.7236
227,19.714492,13.603,40,0,38237.001,-28916.862,-45270.664,1161.963,323.95132,290.09994,4.97E-05,0.12343938,837.6421,1516.368
249,19.862687,25.614,65,-810,58115.456,-25515.097,-44178.156,1143.5532,181.24528,290.00821,8.92E-05,0.12614659,956.77377,1329.6505
229,19.731054,30.608,40,0,38250.075,-28915.916,-45284.602,1156.4309,226.60582,290.0541,7.07E-05,0.12211504,929.37048,1399.7608
246,19.844226,3.611,65,-810,58575.821,-25210.271,-44102.71,1158.3162,378.73218,290.01558,4.27E-05,0.1263734,778.92144,1557.3816
251,19.877031,3.631,65,-600,60605.303,-28394.25,-44738.265,1166.2376,390.25425,290.09912,4.16E-05,0.12790968,781.84085,1590.947
237,19.783983,9.617,40,400,39996.845,-31520.546,-45801.253,1148.9079,298.59967,290.05561,5.40E-05,0.12494516,844.58748,1464.6145
236,19.779589,3.611,40,400,40207.518,-31584.727,-45798.375,1156.4134,395.0039,290.07929,4.10E-05,0.12641582,752.11039,1569.0411
244,19.830017,20.618,40,550,40684.082,-32629.786,-46009.829,1161.4997,225.54161,290.05907,7.20E-05,0.1293921,933.54739,1397.089
233,19.75724,16.614,40,200,39266.807,-30180.775,-45525.33,1146.9025,287.13749,290.049,5.64E-05,0.12653964,849.50933,1439.2381
242,19.816786,8.608,40,550,40688.358,-32318.423,-45946.019,1153.3443,310.48756,290.05086,5.20E-05,0.12454015,846.67223,1491.8934
252,19.88143,9.619,65,-600,60004.488,-26852.729,-44418.638,1156.0363,329.02636,290.03245,4.90E-05,0.12497895,830.89244,1515.3096
235,19.77575,1.611,40,400,40288.227,-31484.242,-45774.24,1166.6006,421.43369,290.05914,3.82E-05,0.12538173,746.56005,1630.1268
243,19.822568,14.611,40,550,40601.893,-32397.98,-45962.752,1155.6802,241.51152,290.10892,6.63E-05,0.11931712,907.82098,1408.4618
238,19.790045,16.614,40,400,40118.422,-31412.455,-45761.124,1156.2538,263.22332,290.05283,6.12E-05,0.12414021,885.28327,1429.4642
255,19.906003,1.61,65,-300,61199.539,-28674.572,-44788.015,1172.1359,389.7171,290.04457,4.15E-05,0.1271691,777.81917,1584.7566
257,19.914235,9.638,65,-300,61489.812,-29439.597,-44946.184,1170.9624,350.54936,289.97577,4.58E-05,0.11981147,805.76504,1539.7804
267,19.984286,9.62,65,300,63690.992,-32416.482,-45514.147,1174.1684,338.38978,290.04015,4.77E-05,0.12734941,833.78115,1530.0774
250,19.873192,1.611,65,-600,59629.066,-26677.867,-44390.967,1174.1427,416.65858,290.01956,3.89E-05,0.12847925,756.38395,1623.5757
263,19.954769,21.609,65,0,62425.633,-30551.714,-45157.68,1169.2451,264.06191,290.05939,6.09E-05,0.12320251,905.74602,1453.0823
248,19.854682,16.615,65,-810,58931.014,-25866.383,-44248.997,1158.1495,250.95264,290.05404,6.43E-05,0.12509665,906.02834,1423.5979
266,19.979892,3.612,65,300,63659.58,-32467.423,-45533.224,1183.8488,385.36598,290.05905,4.20E-05,0.12805972,793.89295,1592.6424
264,19.964162,30.608,65,0,62433.61,-30552.742,-45155.007,1171.231,222.14835,290.05988,7.32E-05,0.13076649,948.35404,1407.3631
261,19.942651,5.616,65,0,62423.783,-30551.303,-45156.076,1185.092,391.38244,290.04148,4.13E-05,0.12725246,800.62487,1609.6277
265,19.976055,1.61,65,300,63931.434,-32530.863,-45544.818,1190.938,405.61657,290.14856,3.99E-05,0.12743237,794.07006,1632.3441
262,19.947601,13.599,65,0,62425.263,-30551.837,-45158.625,1174.5288,310.46065,290.05907,5.20E-05,0.1251341,855.33274,1500.7481
247,19.848619,9.616,65,-810,58642.263,-25410.665,-44141.646,1161.3843,311.35467,290.04288,5.18E-05,0.12479926,843.07212,1488.5642
269,19.998354,25.613,65,300,64020.9,-32384.371,-45504.567,1166.1975,233.02585,290.13538,6.92E-05,0.12391261,928.08389,1410.4717
254,19.895497,25.612,65,-600,59350.141,-26576.971,-44382.539,1151.9281,216.60965,290.08023,7.49E-05,0.12841935,933.73987,1381.8662
259,19.928308,25.613,65,-300,60963.58,-28758.323,-44801.747,1166.4967,249.03276,290.03409,6.49E-05,0.12637801,912.34029,1428.2355
258,19.920302,16.616,65,-300,61099.219,-28762.475,-44801.377,1168.3314,288.4343,290.01392,5.61E-05,0.12668154,873.73799,1471.5246
253,19.887492,16.614,65,-600,59745.422,-26847.507,-44440.428,1153.1359,265.18489,290.05116,6.07E-05,0.12424605,884.55582,1436.6563
272,20.017091,9.618,65,600,64968.563,-34270.93,-45887.06,1169.0197,334.94109,290.04626,4.84E-05,0.12845685,833.8534,1526.4698
271,20.012697,3.612,65,600,65115.632,-34337.701,-45898.037,1169.8484,358.0502,290.06009,4.51E-05,0.12612976,808.48087,1553.7515
260,19.938813,1.611,65,0,62422.467,-30547.068,-45161.01,1176.862,376.3533,290.13128,4.28E-05,0.12532387,793.64409,1577.3862
278,20.055964,16.614,65,810,65601.285,-35592.653,-46147.688,1161.6973,253.35826,290.12442,6.35E-05,0.12299642,912.7851,1439.326
256,19.90984,3.615,65,-300,61170.594,-28902.842,-44828.061,1175.642,410.96192,290.10456,3.95E-05,0.12943669,760.95325,1613.5518
283,20.090027,16.614,90,-1070,82424.854,-25699.087,-43744.064,1163.7133,261.06384,289.99214,6.23E-05,0.12260328,912.12998,1456.6276
268,19.990348,16.614,65,300,63814.996,-32521.859,-45533.841,1175.9255,288.47661,290.08826,5.55E-05,0.12142275,869.44197,1462.5984
274,20.031158,25.613,65,600,65456.025,-34506.478,-45922.542,1154.4419,207.99923,290.06074,7.79E-05,0.12722188,949.26279,1380.414
270,20.008859,1.609,65,600,65192.888,-34396.372,-45910.989,1178.8227,380.58695,290.05879,4.26E-05,0.12814766,792.79908,1578.11
273,20.023153,16.614,65,600,65175.784,-34423.467,-45917.033,1163.6133,270.03786,290.03984,5.94E-05,0.12251031,894.68723,1451.9087
289,20.130837,25.611,90,-700,82711.016,-27651.345,-44154.885,1158.8634,221.93023,290.2163,7.28E-05,0.12557503,938.13166,1399.7976
282,20.083964,9.62,90,-1070,81624.504,-25667.798,-43763.306,1165.505,320.82025,290.05047,5.04E-05,0.12648591,845.54831,1506.7042
291,20.145179,3.612,90,-300,85180.854,-30355.555,-44684.898,1172.7984,396.69696,290.06753,4.08E-05,0.12713372,776.78027,1593.3611
286,20.112375,3.612,90,-700,82973.208,-27670.053,-44168.453,1181.0359,400.50105,290.02213,4.07E-05,0.13030935,769.95037,1590.4436
275,20.041664,1.628,65,810,65007.417,-33889.877,-45797.429,1175.2278,388.19763,290.03514,4.15E-05,0.12493483,779.44243,1582.0222
276,20.045507,3.613,65,810,65551.823,-35549.235,-46139.958,1166.9367,359.5359,290.05908,4.47E-05,0.12345265,806.58782,1552.5031
290,20.141342,1.61,90,-300,85085.343,-30255.728,-44677.868,1176.7594,407.00731,290.05038,4.03E-05,0.12502458,756.16244,1615.1406
288,20.122831,16.613,90,-700,83359.363,-27712.894,-44152.295,1163.9487,292.78971,290.0468,5.52E-05,0.12673068,866.14691,1473.742
279,20.06397,25.632,65,810,65388.802,-33910.064,-45807.954,1147.8865,143.21789,290.07858,0.000112508,0.12429611,1002.9875,1296.5176
284,20.098032,25.614,90,-1070,80253.803,-25366.426,-43729.016,1157.543,193.51756,290.08154,8.35E-05,0.12598787,957.98961,1357.3235
292,20.149574,9.618,90,-300,85168.272,-30315.797,-44677.703,1170.4489,359.96879,290.10042,4.49E-05,0.1267774,806.03475,1555.7228
281,20.079571,3.611,90,-1070,81717.671,-25353.311,-43694.726,1162.521,359.35231,290.03039,4.49E-05,0.12564017,801.73563,1552.8906
280,20.07573,1.621,90,-1070,82329.63,-26572.491,-43934.015,1169.3291,415.80218,290.03521,3.88E-05,0.12570673,762.36471,1628.009
294,20.163647,25.612,90,-300,85048.75,-30288.579,-44655.419,1165.4703,240.10604,290.05774,6.96E-05,0.1399758,925.88422,1419.3986
285,20.108537,1.609,90,-700,83699.592,-27717.869,-44146.497,1183.3752,421.02211,290.02222,3.83E-05,0.12480839,772.66408,1648.3864
277,20.049901,9.62,65,810,66315.496,-36339.095,-46288.383,1162.5831,310.70155,289.99744,5.25E-05,0.12998496,280.89361,2048.864
287,20.116769,9.616,90,-700,83362.035,-27724.242,-44148.553,1168.1035,337.62341,290.02474,4.80E-05,0.12881191,827.04659,1522.216
299,20.199502,30.604,90,0,86424.757,-32164.735,-45037.089,1148.5489,231.61719,290.09517,6.97E-05,0.12410177,917.96302,1398.2592
293,20.155636,16.629,90,-300,85349.879,-30880.675,-44782.793,1162.8872,287.45605,290.26842,5.61E-05,0.12521219,873.55537,1465.2426
302,20.219631,9.616,90,300,88049.184,-34160.536,-45410.948,1152.9548,263.37828,290.13543,6.17E-05,0.13023716,-595908.88,598254.75
300,20.211393,1.61,90,300,87826.215,-34061.778,-45391.912,1166.9516,368.78835,290.07212,4.39E-05,0.12615994,790.32718,1556.9354
304,20.233699,25.612,90,300,87693.084,-34012.933,-45399.559,1144.472,253.07827,290.12117,6.37E-05,0.12480447,891.0896,1412.5367
316,20.314903,3.613,120,-1380,106721.08,-25439.9,-43178.733,1177.3644,377.50285,290.00695,4.25E-05,0.12092555,782.00125,1562.2816
309,20.266503,25.613,90,700,90006.688,-36612.262,-45898.654,1141.3427,225.18906,290.04977,7.10E-05,0.11924824,902.82198,1370.3295
312,20.28524,9.618,90,1070,90639.126,-38736.879,-46328.1,1142.0462,294.35222,290.02176,5.49E-05,0.12560997,841.03045,1451.0201
311,20.280846,3.613,90,1070,90953.576,-38928.886,-46357.785,1143.1496,329.96363,290.19571,4.89E-05,0.12509096,822.70392,1508.3971
297,20.18294,13.601,90,0,86446.302,-32180.852,-45035.445,1167.4237,325.60705,289.9992,4.97E-05,0.12508177,830.97626,1506.7005
295,20.174152,1.608,90,0,86446.589,-32176.206,-45018.834,1177.1755,403.58309,290.01725,4.06E-05,0.13252563,768.26981,1602.1847
319,20.333371,25.612,120,-1380,105334.25,-25597.493,-43235.307,1182.8364,194.40885,290.07679,8.33E-05,0.12679289,991.65335,1395.2961
303,20.225694,16.612,90,300,87897.509,-34163.579,-45418.308,1152.7568,278.39716,290.06518,5.89E-05,0.13043314,865.54405,1439.3953
296,20.17799,5.615,90,0,86445.767,-32178.467,-45042.558,1171.7669,352.82227,290.08606,4.58E-05,0.12731223,814.33536,1547.9475
305,20.244204,1.609,90,700,90032.796,-36651.815,-45902.971,1165.9091,362.60817,290.0609,4.48E-05,0.13000257,814.7415,1565.2686
298,20.190108,21.607,90,0,86453.785,-32181.016,-45037.624,1156.6682,276.9931,290.05813,5.82E-05,0.12484591,883.46329,1455.4559
315,20.311062,1.621,120,-1380,107369.18,-27601.885,-43609.7,1165.8741,398.35329,290.23498,4.07E-05,0.12918126,768.3912,1599.2452
301,20.215232,3.632,90,300,87251.258,-33295.108,-45260.96,1165.1552,406.08363,290.08899,4.00E-05,0.12974689,772.99472,1615.278
306,20.248042,3.613,90,700,89454.138,-36302.502,-45848.165,1162.935,406.84348,290.06695,3.97E-05,0.12666755,763.43782,1607.4309
322,20.352108,9.62,120,-1000,107374.18,-27896.802,-43656.777,1205.9021,321.31559,290.05389,5.04E-05,0.12775657,875.16882,1538.5383
308,20.258498,16.614,90,700,89443.201,-36604.204,-45908.892,1144.9558,287.89325,290.07856,5.64E-05,0.12893391,862.39566,1458.4326
307,20.252435,9.619,90,700,89622.547,-36550.631,-45893.515,1142.5488,287.76907,290.13176,5.60E-05,0.12511769,859.35058,1453.3262
314,20.299308,25.611,90,1070,91347.134,-38929.502,-46354.702,1140.8788,169.87753,290.13838,9.46E-05,0.12355838,967.96406,1320.44
310,20.277009,1.608,90,1070,91532.975,-39268.989,-46417.567,1146.3814,356.8401,290.04309,4.55E-05,0.13043373,795.6894,1531.3813
328,20.390975,16.614,120,-500,107374.18,-30193.521,-44123.103,1188.5428,298.58283,290.03474,5.43E-05,0.12797912,885.70012,1503.5928
330,20.409485,1.609,120,0,107374.18,-34082.664,-44884.84,1205.4202,409.44551,290.1029,3.97E-05,0.13036371,804.26002,1656.9117
326,20.380519,3.611,120,-500,107374.18,-30849.633,-44243.076,1206.5819,365.8669,290.06313,4.41E-05,0.12704943,856.70964,1630.0075
318,20.325366,16.614,120,-1380,106700.85,-25461.608,-43181.817,1169.1806,259.33692,290.11442,6.23E-05,0.1260206,900.27292,1435.8786
320,20.343877,1.608,120,-1000,107296.74,-27804.992,-43647.731,1211.0939,403.14226,289.92855,4.02E-05,0.12876625,800.02251,1637.8563
329,20.398981,25.61,120,-500,107374.18,-30837.833,-44245.749,1181.7951,217.63357,290.02331,7.44E-05,0.12538427,1140.0838,1245.5728
317,20.319298,9.638,120,-1380,107374.18,-28737.479,-43844.878,1167.9339,314.19995,290.05209,5.15E-05,0.12733814,854.21907,1503.5183
313,20.291303,16.613,90,1070,91091.148,-39141.532,-46404.78,1141.505,253.3033,290.0366,6.37E-05,0.12512795,883.31434,1410.0998
323,20.35817,16.614,120,-1000,107374.18,-26897.422,-43465.058,1215.584,304.30892,290.04228,5.34E-05,0.12985,919.52169,1551.3874
332,20.418273,13.601,120,0,107374.18,-34090.435,-44880.236,1191.7642,277.40177,290.1733,5.82E-05,0.12491133,904.06709,1475.7511
321,20.347714,3.613,120,-1000,107374.18,-28091.358,-43693.246,1211.2434,401.42078,290.05483,4.04E-05,0.12806732,800.0468,1629.2865
325,20.37668,1.614,120,-500,107374.18,-31006.651,-44282.053,1215.8716,392.33495,290.02995,4.14E-05,0.128629,811.90454,1620.7318
331,20.413323,5.614,120,0,107374.18,-34088.091,-44874.562,1193.5292,327.11903,290.04687,4.95E-05,0.12866194,868.20924,1548.8312
336,20.450564,3.613,120,500,107374.18,-37501.743,-45541.159,1201.6807,351.94393,290.03004,4.65E-05,0.13252464,842.16706,1564.7824
327,20.384912,9.617,120,-500,107374.18,-31029.511,-44286.699,1190.0128,345.45455,290.03308,4.70E-05,0.12990001,843.33076,1554.5177
337,20.454958,9.617,120,500,107374.18,-37307.351,-45506.294,1189.3542,320.27463,290.11305,5.05E-05,0.12704904,873.9662,1538.0338
334,20.434834,30.606,120,0,107374.18,-34099.521,-44894.996,1183.7402,196.24761,290.06754,8.23E-05,0.12594237,981.58255,1385.7205
324,20.366176,25.613,120,-1000,106995.07,-28100.568,-43710.555,1203.3881,204.21753,290.07759,7.89E-05,0.12462117,990.6137,1413.6186
340,20.479531,1.612,120,1000,107374.18,-40270.713,-46091.484,1205.485,399.81818,290.13634,4.05E-05,0.12759605,811.97276,1642.8757
345,20.512335,1.611,120,1380,107374.18,-42599.056,-46532.236,1217.1316,435.25194,290.05735,3.75E-05,0.13189289,788.68142,1684.1671
333,20.425441,21.608,120,0,107374.18,-34083.528,-44872.341,1189.7551,237.27952,290.03478,6.77E-05,0.12290292,940.58859,1432.7649
342,20.487762,9.618,120,1000,107374.18,-40560.163,-46136.833,1200.4114,327.76391,290.04863,4.95E-05,0.12861908,863.24749,1539.6818
350,20.546389,1.619,65,-810,58674.21,-26285.631,-44326.91,1212.3262,449.62509,290.07268,3.61E-05,0.13023134,752.67141,1678.0761
352,20.55463,9.618,65,-810,58406.715,-25606.783,-44196.945,1195.0548,342.07291,290.0576,4.74E-05,0.12858366,844.94135,1550.1395
348,20.526629,16.615,120,1380,107374.18,-43117.434,-46612.863,1186.4541,244.95472,289.96634,6.59E-05,0.12615495,933.58326,1440.74
341,20.483369,3.613,120,1000,107374.18,-40425.265,-46108.053,1203.6953,378.88582,290.03847,4.33E-05,0.13192233,830.95999,1619.5451
338,20.46102,16.614,120,500,107374.18,-37294.934,-45506.253,1192.6148,306.50145,290.07161,5.30E-05,0.1286462,884.26279,1520.0402
351,20.550231,3.631,65,-810,59525.086,-27356.675,-44539.392,1202.567,407.54552,290.0569,3.97E-05,0.12762957,784.12102,1625.6568
335,20.446726,1.612,120,500,107374.18,-37563.127,-45563.402,1204.6328,358.68787,290.02329,4.52E-05,0.12802933,853.918,1598.2638
343,20.493824,16.614,120,1000,107374.18,-40660.319,-46151.388,1193.0336,302.97227,290.07736,5.36E-05,0.12914358,900.63889,1535.7652
355,20.579202,1.612,65,-600,58894.298,-26818.275,-44440.1,1212.471,456.74078,290.06234,3.56E-05,0.13043339,753.61778,1701.1398
359,20.601503,25.632,65,-600,60118.747,-28042.307,-44674.003,1169.2009,222.45005,290.06277,7.28E-05,0.12867148,956.14687,1414.2168
365,20.644818,1.609,65,0,62178.984,-30550.44,-45162.613,1181.7665,428.96096,290.09914,3.76E-05,0.1246161,752.7031,1633.3676
363,20.626307,16.614,65,-300,60584.581,-28719.592,-44805.982,1177.5919,298.56612,290.01388,5.40E-05,0.12591031,877.66308,1494.9329
339,20.469026,25.613,120,500,107374.18,-37253.367,-45502.758,1187.4015,234.68518,290.07131,6.91E-05,0.12828013,956.65113,1440.9751
347,20.520567,9.619,120,1380,107374.18,-43269.436,-46634.859,1193.2622,335.76118,290.04157,4.82E-05,0.127736,853.35784,1546.1775
362,20.620245,9.616,65,-300,60648.638,-28588.477,-44779.792,1177.417,353.64293,290.0722,4.58E-05,0.12811504,811.56946,1537.6629
366,20.648655,5.615,65,0,62186.425,-30542.957,-45155.542,1179.5831,377.66368,290.01622,4.27E-05,0.12422407,791.49248,1571.851
344,20.50183,25.611,120,1000,107374.18,-40379.545,-46100.693,1190.9768,216.57796,290.11461,7.57E-05,0.13062325,967.67956,1418.1588
346,20.516173,3.613,120,1380,107374.18,-43014.441,-46584.494,1202.3534,404.48913,290.12724,4.01E-05,0.12874906,793.71789,1636.2215
369,20.670167,30.604,65,0,62209.82,-30551.097,-45158.913,1160.2456,215.45346,290.08101,7.50E-05,0.12504997,950.57532,1396.9398
372,20.690291,9.619,65,300,63624.016,-32553.518,-45545.435,1177.3249,366.52352,290.08035,4.42E-05,0.12746682,816.3134,1574.0199
354,20.568698,25.613,65,-810,58569.9,-25396.357,-44148.019,1184.799,198.63761,290.0456,8.12E-05,0.12456654,980.48182,1388.5889
361,20.615851,3.611,65,-300,60724.043,-28700.638,-44798.951,1188.0741,425.42268,290.0526,3.80E-05,0.12618406,747.17379,1623.8161
349,20.534634,25.613,120,1380,107374.18,-43091.367,-46635.887,1184.053,205.42101,290.04681,7.88E-05,0.12820736,974.21976,1398.5479
353,20.560692,16.616,65,-810,57636.013,-25360.587,-44161.998,1193.2544,264.9361,290.05727,6.11E-05,0.12817701,916.5624,1460.0134
356,20.58304,3.612,65,-600,58909.223,-26836.036,-44444.334,1202.9047,410.46105,290.06939,3.96E-05,0.12983867,795.79819,1637.1614
370,20.682059,1.609,65,300,63419.674,-32450.031,-45531.579,1185.4665,406.589,290.05622,3.98E-05,0.12655255,777.35201,1615.5369
357,20.587434,9.618,65,-600,59195.138,-26815.232,-44433.398,1184.5574,337.64661,290.04906,4.77E-05,0.12586304,842.40607,1546.3919
368,20.660774,21.608,65,0,62197.773,-30542.957,-45156.364,1161.7947,262.79395,290.0749,6.13E-05,0.1242852,887.88221,1428.8754
364,20.634313,25.613,65,-300,60932.291,-28777.112,-44811.944,1158.444,248.95221,290.04626,6.51E-05,0.12760879,908.95368,1423.1877
374,20.704358,25.611,65,300,63723.679,-32513.677,-45539.432,1160.6137,243.19013,290.01964,6.63E-05,0.12464606,913.96367,1414.7838
373,20.696353,16.616,65,300,63863.635,-32494.189,-45533.059,1167.2371,278.08897,290.09649,5.79E-05,0.1245101,890.14744,1466.1253
360,20.612014,1.609,65,-300,60581.168,-28531.286,-44769.924,1190.1171,444.30257,290.08262,3.64E-05,0.12646429,734.10155,1652.0904
358,20.593497,16.615,65,-600,59171.579,-26291.634,-44326.704,1174.9115,279.17113,290.06589,5.77E-05,0.1242312,895.24832,1478.1658
377,20.723095,9.618,65,600,65529.456,-34506.437,-45919.541,1175.7951,352.1038,290.06523,4.59E-05,0.12705276,824.13989,1555.9207
371,20.685897,3.611,65,300,63551.407,-32420.059,-45524.179,1179.9744,377.60284,290.06638,4.29E-05,0.12855823,814.14787,1596.3471
381,20.751505,3.613,65,810,66327.831,-35308.384,-46078.368,1167.8149,409.18803,290.03524,3.95E-05,0.12773726,772.18371,1620.8971
380,20.747667,1.612,65,810,66389.75,-35383.131,-46095.677,1169.1279,385.43878,290.04488,4.21E-05,0.12949972,792.07741,1591.1246
382,20.755899,9.62,65,810,66453.232,-35435.347,-46102.831,1151.8623,295.90642,290.1204,5.48E-05,0.12805146,854.22458,1468.3613
386,20.785569,3.611,90,-1070,81076.067,-25175.571,-43674.333,1156.2611,371.00789,290.06377,4.36E-05,0.12720707,776.13748,1540.4888
387,20.789963,9.617,90,-1070,80614.342,-25363.261,-43718.737,1153.4732,312.87486,290.14396,5.15E-05,0.12449484,840.3448,1489.9986
390,20.814542,1.609,90,-700,82981.431,-27792.575,-44183.254,1156.5316,423.41874,290.05558,3.84E-05,0.12954963,750.47732,1632.8358
383,20.761962,16.634,65,810,64534.881,-33448.837,-45733.988,1142.546,234.83134,290.06107,6.85E-05,0.12343278,902.69402,1393.205
367,20.653606,13.6,65,0,62187.906,-30538.352,-45157.104,1169.9808,321.27013,290.08099,5.03E-05,0.12720286,839.27123,1498.2035
376,20.718701,3.611,65,600,65483.531,-34392.096,-45910.002,1176.6328,414.39384,290.0358,3.90E-05,0.12723006,753.86062,1611.4929
399,20.869646,25.612,90,-300,84839.35,-30216.957,-44658.132,1156.5999,247.95114,290.07977,6.55E-05,0.12830843,902.5012,1410.7311
388,20.796025,16.617,90,-1070,80969.619,-25793.035,-43800.391,1142.5922,225.94444,290.13906,7.12E-05,0.12381636,905.99642,1372.8218
379,20.737163,25.612,65,600,64728.41,-34265.133,-45879.988,1156.3711,223.63463,290.06267,7.19E-05,0.12317983,932.70335,1398.5694
397,20.855578,9.617,90,-300,84691.746,-30220.862,-44657.146,1160.6025,363.80736,290.07936,4.41E-05,0.12326119,784.08036,1538.3944
375,20.714863,1.61,65,600,65138.945,-34335.604,-45889.198,1188.0948,444.42583,290.02414,3.65E-05,0.12886855,736.56022,1653.0559
378,20.729157,16.614,65,600,65121.347,-34326.682,-45891.253,1159.9563,256.23178,290.05948,6.30E-05,0.12629504,902.01768,1434.3056
391,20.818379,3.613,90,-700,82705.424,-27840.309,-44193.821,1154.742,384.50657,290.08449,4.21E-05,0.12758886,762.97639,1558.0337
401,20.883989,5.613,90,0,86300.671,-32179.783,-45037.048,1167.7325,381.75159,290.06218,4.25E-05,0.1290428,788.28617,1574.2088
405,20.917391,1.613,90,300,87758.951,-33912.777,-45376.617,1174.2589,422.29351,290.09536,3.84E-05,0.12988058,748.89273,1616.8749
384,20.769973,25.611,65,810,65878.113,-35644.91,-46161.297,1145.587,190.00123,290.07026,8.47E-05,0.12428835,960.88265,1355.9759
407,20.925623,9.618,90,300,87689.219,-34038.384,-45404.657,1168.0853,361.52415,290.06769,4.50E-05,0.13173513,816.96385,1566.5311
402,20.888939,13.599,90,0,86304.001,-32178.179,-45039.104,1153.624,321.65019,290.07452,5.01E-05,0.12502828,841.57093,1510.1563
392,20.822773,9.619,90,-700,82547.13,-27696.078,-44170.673,1161.302,338.46723,290.04084,4.73E-05,0.12115704,819.75918,1522.4832
409,20.939691,25.615,90,300,87649.625,-34038.342,-45404.37,1147.9963,236.87209,290.06971,6.80E-05,0.12383614,908.45713,1396.3408
411,20.954034,3.613,90,700,89527.282,-36552.522,-45890.513,1167.109,402.00951,290.04396,4.03E-05,0.12865803,760.84134,1594.1587
400,20.880151,1.61,90,0,86296.436,-32179.043,-45032.731,1167.7418,416.46125,290.05042,3.90E-05,0.13064491,749.8957,1610.4881
393,20.828836,16.613,90,-700,82664.885,-27799.606,-44190.244,1149.4472,251.24384,290.05552,6.39E-05,0.1218695,886.38029,1406.9732
396,20.851184,3.612,90,-300,84865.664,-30278.382,-44665.122,1165.6637,401.82824,290.05703,4.05E-05,0.12887676,766.42259,1596.6784
395,20.847347,1.608,90,-300,84883.878,-30319.045,-44681.403,1173.2912,421.38711,290.09205,3.87E-05,0.13177398,764.6406,1635.5412
410,20.950197,1.608,90,700,90015.774,-36759.577,-45930.888,1165.3862,381.60623,290.0575,4.23E-05,0.12570417,782.96497,1571.4492
408,20.931686,16.613,90,300,87716.396,-34086.2,-45411.195,1161.6673,277.05588,290.05891,5.81E-05,0.12300768,886.50111,1463.8827
385,20.781728,1.622,90,-1070,82178.985,-26850.592,-43986.437,1176.7145,433.07892,290.00554,3.74E-05,0.12774292,750.36545,1640.0992
389,20.804031,25.632,90,-1070,83510.626,-28077.954,-44231.523,1134.3534,168.52587,290.04734,9.56E-05,0.12401595,962.06408,1311.6935
394,20.836841,25.611,90,-700,83094.21,-27489.805,-44115.003,1145.7639,201.13927,290.00237,7.98E-05,0.12196804,946.96424,1365.3186
406,20.921228,3.617,90,300,87604.192,-33925.235,-45378.179,1172.2174,404.00838,290.06015,4.01E-05,0.12744645,757.91978,1588.757
404,20.9055,30.604,90,0,86306.139,-32178.961,-45033.923,1155.1846,228.75045,290.06826,7.04E-05,0.12426906,925.56854,1398.5224
412,20.958428,9.638,90,700,88620.647,-34718.055,-45521.342,1161.1773,357.45366,290.06911,4.51E-05,0.12439157,800.5482,1546.4013
416,20.986844,3.614,90,1070,91086.05,-38751.516,-46319.343,1164.3265,320.40124,290.02779,5.04E-05,0.12520938,833.00475,1487.975
398,20.86164,16.613,90,-300,84708.397,-30241.667,-44664.505,1151.8432,263.09183,290.09926,6.13E-05,0.12478737,878.20383,1420.1598
413,20.964496,16.614,90,700,89871.007,-36617.73,-45891.993,1151.0335,264.61095,290.06904,6.07E-05,0.12305441,887.85202,1437.1581
419,21.005306,25.615,90,1070,91320.491,-39031.056,-46381.015,1151.1833,182.24218,290.03867,8.86E-05,0.12553123,971.12018,1348.294
403,20.896106,21.611,90,0,86306.427,-32184.922,-45035.075,1154.23,250.25735,290.0586,6.46E-05,0.12737981,907.61238,1424.822
424,21.039364,25.633,120,-1380,106800.76,-28445.645,-43786.7,1155.3036,185.50439,290.07687,8.66E-05,0.12287826,961.8034,1342.4289
422,21.025296,9.619,120,-1380,106116.23,-25647.283,-43235.389,1167.976,321.19731,290.0775,5.00E-05,0.12294305,839.68513,1508.8401
423,21.031358,16.614,120,-1380,106191.72,-25924.315,-43286.413,1157.7441,257.07965,290.06826,6.27E-05,0.12588422,902.38117,1438.8411
417,20.991238,9.617,90,1070,91358.892,-39060.618,-46379.864,1158.6262,303.61102,290.05801,5.36E-05,0.13044236,847.79891,1468.7364
426,21.053712,3.613,120,-1000,107296.9,-28208.33,-43735.224,1174.7848,414.97322,290.09096,3.91E-05,0.12936406,766.70822,1631.3524
415,20.983007,1.61,90,1070,91692.42,-38796.536,-46329.169,1173.154,391.6049,290.13655,4.12E-05,0.12631364,785.35067,1596.0029
427,21.058106,9.618,120,-1000,107186.88,-27730.204,-43645.223,1164.075,327.35156,290.07572,4.91E-05,0.12387044,833.70203,1512.601
435,21.115489,1.611,120,0,107374.18,-34087.351,-44883.607,1166.0012,385.28388,290.04385,4.20E-05,0.1289192,795.90422,1595.0756
430,21.082679,1.612,120,-500,107374.18,-31164.368,-44308.162,1173.5027,402.61731,290.01098,4.03E-05,0.12939111,779.96227,1614.0781
436,21.119327,5.614,120,0,107374.18,-34088.461,-44884.758,1168.3821,400.50807,290.08069,4.04E-05,0.12754474,766.79906,1589.5343
418,20.997301,16.614,90,1070,91043.948,-38609.628,-46295.578,1153.0087,243.19747,290.0574,6.64E-05,0.12622255,915.73889,1419.6955
442,21.160962,9.618,120,500,107374.18,-37223.353,-45494.658,1155.0086,371.55398,290.09368,4.30E-05,0.12069777,777.37933,1546.0853
414,20.972502,25.612,90,700,89348.965,-36425.929,-45870.984,1150.258,231.65477,290.05735,6.96E-05,0.12497785,909.47695,1387.7554
421,21.020902,3.611,120,-1380,106192.74,-25866.878,-43277.532,1177.5982,390.02427,290.06867,4.15E-05,0.12822343,791.51464,1595.5561
425,21.049875,1.609,120,-1000,107030.89,-27689.788,-43647.567,1184.3563,416.54195,290.06531,3.89E-05,0.12945816,756.40174,1611.2548
420,21.017061,1.62,120,-1380,106728.32,-26842.082,-43467.278,1173.8846,415.54131,290.07287,3.89E-05,0.12772222,754.11178,1619.3226
445,21.185536,1.628,120,1000,107374.18,-37947.265,-45618.949,1166.7887,437.3537,290.01231,3.71E-05,0.12941421,735.98819,1638.9815
443,21.167024,16.615,120,500,107374.18,-37073.571,-45458.724,1137.8128,260.14266,290.04297,6.19E-05,0.12355524,881.72573,1421.1834
440,21.152731,1.61,120,500,107374.18,-37350.974,-45514.311,1160.2907,434.62952,290.05631,3.73E-05,0.12850014,721.04995,1621.6975
433,21.096972,16.615,120,-500,107374.18,-30907.317,-44269.226,1158.1793,285.13956,290.07895,5.67E-05,0.1266987,865.26934,1452.9731
450,21.218352,1.61,120,1380,107374.18,-43329.793,-46669.807,1162.6298,424.43485,290.09275,3.81E-05,0.12784269,750.14459,1628.8352
428,21.064168,16.614,120,-1000,107258.17,-28155.127,-43728.029,1159.6478,274.61257,290.10076,5.85E-05,0.12354216,884.60558,1455.3136
431,21.086517,3.61,120,-500,107374.18,-30823.196,-44252.081,1166.901,382.05786,290.08374,4.23E-05,0.12717322,791.0617,1581.6252
448,21.199841,16.615,120,1000,107374.18,-40547.993,-46122.484,1149.6926,245.79914,290.07096,6.61E-05,0.12895518,904.58092,1409.0756
429,21.072174,25.612,120,-1000,107071.88,-27759.314,-43632.56,1160.4144,212.96261,290.08803,7.63E-05,0.12941863,941.63561,1379.0917
446,21.189379,3.612,120,1000,107374.18,-40566.618,-46130.872,1159.0257,386.49333,290.04447,4.16E-05,0.12453737,761.59612,1561.6261
449,21.207847,25.613,120,1000,107374.18,-40076.609,-46038.651,1140.9305,211.28472,290.17212,7.66E-05,0.12741314,933.29957,1369.2863
437,21.124277,13.599,120,0,107374.18,-34093.477,-44879.495,1157.8282,338.83085,290.08535,4.77E-05,0.12541456,813.92574,1510.0743
432,21.090911,9.617,120,-500,107374.18,-30959.903,-44282.136,1158.6849,324.4813,290.07468,4.98E-05,0.12685036,826.1153,1495.6019
438,21.131446,21.609,120,0,107374.18,-34083.815,-44884.594,1147.6682,264.9662,290.0663,6.05E-05,0.12183037,871.30081,1420.184
452,21.226582,9.623,120,1380,107374.18,-42106.992,-46433.314,1154.1713,341.36219,290.10078,4.72E-05,0.12386841,797.4195,1498.1058
441,21.156569,3.612,120,500,107374.18,-37383.578,-45521.506,1155.9033,414.31807,290.05435,3.90E-05,0.12630807,729.71627,1584.2029
434,21.104979,25.631,120,-500,107374.18,-32217.856,-44523.028,1144.0995,222.96106,290.06078,7.21E-05,0.12303898,917.4988,1382.5113
456,21.256247,3.612,120,-1380,105792.94,-25763.104,-43276.093,1154.4125,363.73971,290.10907,4.49E-05,0.13049025,799.65055,1555.2787
455,21.252406,1.621,120,-1380,106484.62,-27598.473,-43620.555,1161.1232,442.70155,290.07388,3.65E-05,0.12665317,708.96558,1619.4082
454,21.240651,25.613,120,1380,107374.18,-42500.298,-46504.977,1136.4779,193.24862,290.03406,8.32E-05,0.12360969,940.17294,1338.9685
444,21.17503,25.613,120,500,107374.18,-37249.256,-45492.52,1140.6835,237.85312,290.07037,6.76E-05,0.12328258,898.45054,1393.0343
439,21.140838,30.607,120,0,107374.18,-34093.272,-44884.018,1143.517,221.20999,290.05533,7.26E-05,0.12319818,917.01431,1376.7332
447,21.193773,9.637,120,1000,107374.18,-37935.465,-45615.906,1147.9317,312.39034,290.03937,5.16E-05,0.12485701,827.14093,1471.2631
457,21.260641,9.618,120,-1380,105718.52,-25480.973,-43221.863,1141.486,340.60505,290.05736,4.75E-05,0.127019,793.09224,1495.0795
459,21.274708,25.613,120,-1380,106369.95,-25428.552,-43189.711,1136.0674,202.57952,290.18835,7.93E-05,0.12250791,918.32364,1334.7168
464,21.307513,25.613,120,-1000,107025.62,-27697.477,-43640.619,1125.3622,208.31126,290.08488,7.73E-05,0.12352951,913.28422,1341.5542
465,21.318018,1.63,120,-500,107374.18,-32156.142,-44521.507,1146.2083,396.9617,290.0907,4.07E-05,0.12844054,742.28914,1560.9836
468,21.332317,16.616,120,-500,107374.18,-31349.673,-44366.956,1126.3137,245.1019,290.08129,6.59E-05,0.12593283,884.12222,1393.6152
451,21.222189,3.611,120,1380,107374.18,-43001.367,-46618.455,1153.7231,349.06761,290.13376,4.64E-05,0.12769729,807.79134,1533.0976
470,21.350828,1.611,120,0,107374.18,-34074.153,-44889.24,1149.5468,346.90551,290.05789,4.66E-05,0.12640166,793.98371,1510.1274
473,21.366785,21.628,120,0,107374.18,-34083.815,-44889.774,1156.8087,236.1209,290.11976,6.84E-05,0.12599081,913.05267,1399.3817
474,21.376183,30.606,120,0,107374.18,-34088.914,-44893.228,1174.5027,203.43396,290.0924,7.95E-05,0.12654568,972.68194,1394.4696
458,21.266703,16.614,120,-1380,105863.66,-25929.373,-43307.053,1133.4188,230.22848,290.05849,6.98E-05,0.12352292,902.96115,1381.1096
472,21.359616,13.6,120,0,107374.18,-34073.701,-44888.376,1155.914,340.80164,290.07424,4.73E-05,0.12469677,806.11388,1510.7043
453,21.232646,16.614,120,1380,107374.18,-42667.595,-46566.115,1147.2825,226.01862,289.97885,7.06E-05,0.11760014,915.5796,1385.3497
471,21.354667,5.612,120,0,107374.18,-34079.252,-44891.994,1153.3965,338.0602,290.09465,4.78E-05,0.12612827,804.69651,1503.758
463,21.299508,16.614,120,-1000,107138.94,-27724.119,-43656.448,1130.8339,238.11405,290.07081,6.76E-05,0.12343929,879.98256,1366.9265
462,21.293444,9.623,120,-1000,107267.38,-28691.019,-43833.119,1142.0215,318.78352,290.06626,5.05E-05,0.12473714,818.78112,1480.2088
460,21.285214,1.609,120,-1000,107095.52,-27921.8,-43699.002,1158.0979,404.5549,290.10887,4.01E-05,0.12949274,746.2113,1580.2937
467,21.326255,9.619,120,-500,107374.18,-31205.195,-44335.75,1134.5054,332.19175,290.07092,4.86E-05,0.12619863,796.39747,1482.0975
466,21.321861,3.614,120,-500,107374.18,-31189.366,-44323.456,1142.3567,412.57025,290.09318,3.91E-05,0.12578914,722.72457,1581.0633
482,21.429112,9.619,120,1000,107374.18,-40423.044,-46122.566,1183.5991,328.621,290.04664,4.92E-05,0.12571416,846.36215,1528.5873
483,21.435174,16.614,120,1000,107374.18,-40316.228,-46096.705,1171.6028,257.87927,290.07438,6.24E-05,0.12416076,901.40196,1435.2142
478,21.40237,16.613,120,500,107374.18,-37308.502,-45525.042,1197.339,276.31281,290.05503,5.85E-05,0.12660898,918.95087,1488.0087
461,21.289051,3.612,120,-1000,107229.47,-27985.61,-43708.171,1149.9177,414.2959,290.06317,3.90E-05,0.12679311,748.90287,1613.1981
469,21.340323,25.612,120,-500,107374.18,-30831.707,-44261.825,1128.4603,204.11518,290.06389,7.89E-05,0.12445088,923.26419,1345.3924
481,21.424718,3.611,120,1000,107374.18,-40513.086,-46142.754,1193.3836,388.25534,290.16705,4.16E-05,0.12636186,799.74673,1607.7078
488,21.467979,16.614,120,1380,107374.18,-43053.87,-46612,1161.1674,242.34888,290.01874,6.66E-05,0.12514013,924.83264,1427.9047
476,21.391913,3.613,120,500,107374.18,-37317.383,-45513.53,1202.6237,370.23188,290.09337,4.36E-05,0.12659298,835.7238,1602.2964
487,21.461916,9.617,120,1380,107374.18,-42729.144,-46554.521,1181.1113,303.49727,289.98755,5.33E-05,0.12688692,876.51588,1498.5144
493,21.502034,16.618,15,-290,12925.432,-25718.78,-45094.486,1160.2874,195.84885,290.05579,8.22E-05,0.12511295,963.20456,1368.0177
484,21.44318,25.612,120,1000,107374.18,-40301.262,-46078.902,1159.7076,205.71422,290.06378,7.84E-05,0.1248176,953.23828,1379.994
479,21.410376,25.611,120,500,107374.18,-37266.277,-45515.298,1192.9513,241.22744,290.07239,6.72E-05,0.12750507,948.35161,1447.6484
480,21.42088,1.611,120,1000,107374.18,-40464.612,-46121.251,1215.4032,465.86048,290.06881,3.48E-05,0.12824742,750.56389,1717.3149
477,21.396307,9.619,120,500,107374.18,-37214.719,-45503.374,1197.8618,324.22991,290.08341,5.00E-05,0.12846884,864.1925,1535.0802
475,21.388076,1.61,120,500,107374.18,-37149.511,-45481.46,1202.159,397.20609,290.0669,4.08E-05,0.12845494,806.49168,1626.175
489,21.475984,25.613,120,1380,107374.18,-43197.814,-46651.141,1154.1315,180.97709,290.08653,8.90E-05,0.12438233,971.0757,1347.4496
497,21.528777,9.621,15,-200,13364.374,-26130.669,-45174.742,1174.9211,309.88235,290.02765,5.21E-05,0.12553997,852.2544,1490.4628
485,21.453684,1.61,120,1380,107374.18,-42739.629,-46561.428,1183.4491,388.9855,290.08517,4.18E-05,0.13030782,793.28735,1600.5611
490,21.487739,1.621,15,-290,12966.547,-25821.279,-45119.114,1178.8558,409.84515,290.07807,3.95E-05,0.12732681,761.6248,1612.1732
491,21.49158,3.612,15,-290,12791.48,-25546.426,-45061.429,1178.8723,372.60668,290.05411,4.34E-05,0.12729599,797.70023,1565.421
499,21.542844,25.615,15,-200,13267.384,-26140.125,-45179.512,1157.289,173.87853,290.05041,9.25E-05,0.12328525,976.87059,1335.4526
494,21.510039,25.618,15,-290,12844.847,-25643.375,-45076.519,1162.2985,126.14264,290.05514,0.000127059,0.12136812,1026.667,1284.5451
495,21.520545,1.616,15,-200,13364.786,-26135.479,-45176.181,1189.6422,417.39681,290.00385,3.88E-05,0.12863654,765.60708,1626.898
486,21.457521,3.614,120,1380,107374.18,-41899.731,-46402.149,1176.9463,363.79653,290.1234,4.47E-05,0.12959965,821.19131,1572.142
505,21.590597,1.613,15,0,14151.025,-27242.539,-45386.156,1185.6369,424.98225,290.032,3.81E-05,0.1282022,765.15737,1643.8123
492,21.495972,9.621,15,-290,12822.069,-25614.266,-45081.123,1175.3744,277.04735,290.02588,5.79E-05,0.12199993,894.84796,1470.6672
496,21.524383,3.614,15,-200,13321.451,-26039.517,-45148.716,1180.9801,385.57355,290.05723,4.18E-05,0.12479201,802.96947,1605.0709
506,21.594436,5.635,15,0,14160.112,-27240.936,-45393.186,1177.4198,368.34049,290.05979,4.38E-05,0.12600398,797.88734,1560.7288
507,21.599391,13.604,15,0,14168.704,-27234.193,-45395.941,1167.5521,310.08603,290.07464,5.21E-05,0.12680395,854.22755,1497.5704
513,21.643801,21.61,15,100,14612.128,-27804.909,-45496.59,1157.9727,263.28969,290.0965,6.11E-05,0.12477728,891.97046,1436.7467
510,21.627845,1.611,15,100,14650.16,-27825.549,-45498.564,1182.8109,420.75922,290.04118,3.85E-05,0.12788779,755.30847,1625.3481
501,21.557187,5.619,15,-100,13689.593,-26666.971,-45287.151,1175.2842,370.84853,290.0703,4.37E-05,0.1260034,813.25671,1583.4302
503,21.569312,21.612,15,-100,13711.589,-26688.886,-45282.505,1164.2893,251.25255,290.04055,6.42E-05,0.12554426,909.42408,1428.3739
511,21.631682,5.617,15,100,14619.858,-27784.968,-45495.521,1170.1173,358.28721,290.0383,4.52E-05,0.1286581,809.33475,1551.8269
502,21.562137,13.628,15,-100,13708.876,-26745.83,-45298.169,1167.262,301.56475,290.05517,5.34E-05,0.12503314,859.64267,1485.7412
498,21.534838,16.62,15,-200,13276.8,-26095.803,-45169.808,1168.356,235.25185,290.08116,6.84E-05,0.12386217,930.05115,1416.4135
514,21.653194,30.608,15,100,14706.117,-27874.64,-45516.243,1148.1873,193.37349,290.1022,8.27E-05,0.11914867,947.35273,1346.6069
520,21.697897,1.61,15,290,15489.89,-28955.469,-45732.426,1142.5185,380.43058,290.09036,4.24E-05,0.1255864,754.77926,1541.746
500,21.553349,1.615,15,-100,13705.052,-26656.364,-45281.23,1183.9994,413.2661,290.06041,3.89E-05,0.12452972,767.1328,1634.3723
508,21.60656,21.608,15,0,14159.207,-27243.855,-45396.352,1167.0613,259.93739,290.03937,6.22E-05,0.1277169,901.05188,1438.2511
523,21.712191,16.614,15,290,15581.453,-29107.594,-45755.533,1128.0341,183.82271,290.08958,8.74E-05,0.12229742,933.17548,1310.7942
504,21.578704,30.609,15,-100,13732.147,-26689.338,-45288.261,1162.0699,200.69484,290.04733,7.99E-05,0.12115149,951.12418,1365.1485
521,21.701734,3.613,15,290,15735.674,-29155.493,-45767.209,1146.5984,348.76892,290.08587,4.60E-05,0.12056588,788.4112,1506.4878
526,21.735792,3.612,25,-400,22202.88,-25587.006,-44889.075,1152.9787,361.69332,290.06705,4.44E-05,0.1212741,774.765,1522.3663
512,21.636632,13.605,15,100,14663.481,-27820.615,-45506.664,1167.84,320.16313,290.06295,5.03E-05,0.12428531,849.96385,1514.3594
524,21.720196,25.612,15,290,15567.391,-29077.909,-45759.521,1130.8002,126.71242,290.08614,0.000126445,0.12022867,996.61578,1258.3337
527,21.740186,6.604,25,-400,22181.83,-25573.973,-44888.705,1147.6402,310.3126,290.08602,5.24E-05,0.12991341,853.46883,1496.218
509,21.615952,30.607,15,0,14168.376,-27243.32,-45394.337,1155.2262,210.85059,290.03001,7.64E-05,0.12388177,942.89158,1379.4216
525,21.731951,1.621,25,-400,22324.951,-26067.434,-44990.67,1156.2685,378.61708,290.0883,4.25E-05,0.12391893,765.358,1551.5309
517,21.673324,9.618,15,200,15145.799,-28541.195,-45644.152,1152.9235,300.97417,290.07697,5.40E-05,0.12891429,858.53333,1479.5172
516,21.66893,3.613,15,200,15081.866,-28471.094,-45641.397,1165.5595,376.97087,290.10157,4.29E-05,0.12637326,779.877,1559.9008
515,21.665087,1.629,15,200,14781.481,-27980.058,-45537.87,1162.7066,405.87479,290.11258,4.00E-05,0.12736754,749.94329,1587.087
532,21.767704,8.608,25,-300,22436.331,-25965.428,-44965.549,1144.1818,329.13576,290.09712,4.88E-05,0.12222138,815.19591,1495.6425
529,21.751748,15.605,25,-400,22063.501,-25357.791,-44847.015,1133.9979,206.37727,290.06758,7.77E-05,0.12223103,931.76649,1359.3244
518,21.679386,16.616,15,200,15058.348,-28394.579,-45617.633,1136.3627,241.17706,290.0619,6.68E-05,0.12529598,907.28373,1410.191
522,21.706128,9.619,15,290,15517.971,-29024.747,-45740.073,1129.6057,261.64369,290.08017,6.15E-05,0.12351352,868.29391,1410.4031
534,21.780941,20.618,25,-300,22627.433,-26065.091,-44984.585,1134.7331,194.46807,290.08149,8.22E-05,0.11956627,934.31965,1336.2157
519,21.687392,25.612,15,200,15248.874,-28470.477,-45632.064,1125.3315,175.67742,290.11294,9.14E-05,0.12197417,940.51133,1300.519
535,21.790058,1.611,25,-150,23139.108,-26901.368,-45147.606,1151.5674,369.20301,290.08023,4.37E-05,0.12507009,772.73623,1535.6375
533,21.773486,14.633,25,-300,23091.25,-26844.752,-45136.834,1137.4546,236.29454,290.0824,6.82E-05,0.12410264,900.38544,1386.7762
541,21.826706,5.614,25,0,23925.389,-27904.9,-45340.518,1150.2823,344.94466,290.12681,4.70E-05,0.13003871,813.85735,1525.3649
538,21.804352,16.616,25,-150,23239.716,-26943.675,-45154.966,1133.5966,249.63813,290.05569,6.41E-05,0.12015136,873.36675,1392.3807
528,21.745411,10.606,25,-400,22023.044,-25341.263,-44843.725,1146.8994,256.93871,290.10996,6.27E-05,0.12431661,878.63356,1406.124
547,21.868342,9.619,25,150,24601.852,-28843.718,-45521.342,1132.3535,317.25584,290.21087,5.06E-05,0.12239139,811.49804,1472.5828
537,21.79829,9.618,25,-150,23176.029,-26957.489,-45158.091,1148.0348,304.10495,290.08686,5.31E-05,0.12722856,853.62476,1484.749
545,21.86011,1.609,25,150,24761.584,-28993.459,-45551.397,1154.4976,379.40593,290.01461,4.28E-05,0.1291275,767.25754,1543.0253
551,21.896752,3.615,25,300,25624.873,-29737.803,-45691.229,1136.1904,366.32738,290.04139,4.42E-05,0.12776701,757.75929,1508.6043
553,21.906927,14.613,25,300,25478.093,-29856.913,-45722.271,1121.2304,255.13376,290.19163,6.31E-05,0.12419129,861.01555,1384.4895
542,21.831656,13.602,25,0,23930.651,-27904.777,-45343.108,1147.3883,297.69805,290.04412,5.47E-05,0.13159968,850.08986,1465.1829
536,21.793896,3.612,25,-150,23134.832,-26917.279,-45150.197,1147.4501,347.56532,290.06278,4.61E-05,0.12187827,806.78311,1533.7118
530,21.759472,1.609,25,-300,22398.3,-25944.994,-44964.727,1164.6839,370.17629,290.07171,4.37E-05,0.12701977,802.35516,1565.9277
548,21.874404,16.614,25,150,24751.88,-28873.156,-45535.65,1122.5136,271.87367,290.07231,5.91E-05,0.12358573,856.95096,1423.5238
558,21.936951,10.609,25,400,25883.28,-30355.802,-45820.618,1119.579,271.73219,290.07991,5.91E-05,0.12248876,842.2924,1402.2834
540,21.822864,1.63,25,0,23929.5,-27914.439,-45346.315,1153.9187,375.24767,290.07784,4.29E-05,0.12356212,783.757,1559.5561
531,21.76331,3.611,25,-300,22535.048,-26035.57,-44980.762,1147.3773,344.92854,290.07593,4.67E-05,0.12473993,795.25502,1512.0884
550,21.892915,1.61,25,300,25237.941,-29747.013,-45701.549,1140.2324,391.53722,290.07261,4.13E-05,0.12772374,745.51388,1558.2437
557,21.931726,6.605,25,400,26262.154,-30457.027,-45830.65,1127.4688,317.69884,290.08169,5.06E-05,0.12255102,812.58804,1470.715
549,21.882409,25.613,25,150,24617.435,-28846.226,-45527.303,1120.972,216.14294,290.08639,7.40E-05,0.11985353,895.86527,1340.4176
561,21.956103,3.613,40,-550,36161.436,-25548.359,-44612.289,1128.2913,367.18701,290.08853,4.38E-05,0.12418434,749.53161,1505.5694
539,21.812358,25.613,25,-150,23190.501,-26984.42,-45165.533,1134.5537,207.61137,290.13111,7.79E-05,0.1265253,923.76741,1351.374
554,21.914377,20.616,25,300,25481.177,-29929.029,-45726.136,1117.8796,213.16311,290.07674,7.49E-05,0.11939983,905.85804,1349.2632
556,21.927332,3.613,25,400,25884.267,-30509.243,-45841.093,1129.2541,359.92362,290.06582,4.50E-05,0.12666942,780.41592,1523.877
564,21.973728,20.619,40,-550,35866.683,-25463.991,-44601.558,1112.473,192.91903,290.08669,8.35E-05,0.12416624,920.56724,1323.6449
543,21.838825,21.607,25,0,23939.08,-27910.163,-45344.629,1137.4939,246.5695,290.14054,6.54E-05,0.12514721,896.21987,1404.6488
563,21.966278,14.613,40,-550,36270.637,-25681.735,-44640.042,1116.059,245.7253,290.03554,6.54E-05,0.12363763,874.50281,1382.0628
552,21.901146,8.606,25,300,25404.621,-29773.697,-45700.439,1127.0793,308.13049,290.06631,5.18E-05,0.11898591,809.35629,1448.0174
544,21.848217,30.608,25,0,23952.566,-27913.041,-45341.052,1127.1804,205.14611,290.11376,7.89E-05,0.12650495,917.92231,1340.9464
565,21.982846,1.61,40,-400,36550.178,-26347.797,-44780.079,1133.4621,394.38895,290.09081,4.08E-05,0.1243833,740.00917,1552.1827
566,21.986683,3.613,40,-400,36645.688,-26512.503,-44812.807,1133.3447,369.21064,290.09517,4.37E-05,0.12496509,770.76673,1532.2535
546,21.863948,3.611,25,150,24773.507,-28869.662,-45530.305,1139.7249,360.95567,290.07454,4.48E-05,0.12748949,778.55009,1528.6822
555,21.923494,1.61,25,400,25706.157,-30419.818,-45835.337,1140.6631,395.25562,290.08151,4.09E-05,0.12632421,737.27424,1544.948
559,21.943289,15.602,25,400,25687.245,-30370.768,-45828.8,1111.0962,223.76827,290.06371,7.20E-05,0.12470223,889.86518,1352.1449
568,21.99714,16.613,40,-400,36596.473,-26444.006,-44792.948,1118.8367,238.62232,290.07624,6.75E-05,0.12415177,872.5001,1365.7423
572,22.023881,9.619,40,-200,37534.264,-27642.752,-45028.866,1123.7478,326.02842,290.11664,4.98E-05,0.12968399,809.45847,1484.39
573,22.029944,16.616,40,-200,37566.046,-27679.385,-45034.663,1110.2367,282.55241,290.07345,5.68E-05,0.12211539,833.75583,1422.8098
570,22.01565,1.611,40,-200,37458.941,-27673.177,-45030.84,1136.2338,390.81609,290.06254,4.14E-05,0.12826288,743.20969,1552.9923
571,22.019487,3.614,40,-200,37566.169,-27674.451,-45033.471,1132.527,374.75091,290.07436,4.30E-05,0.12447508,741.90363,1509.056
577,22.057242,13.604,40,0,38501.329,-28906.994,-45271.404,1116.7947,317.18486,290.07094,5.03E-05,0.11867128,801.47059,1459.3274
562,21.960497,8.604,40,-550,35863.147,-25056.255,-44518.259,1125.7302,302.22005,290.0687,5.30E-05,0.11995965,820.72766,1449.141
580,22.085702,1.61,40,200,39375.104,-30168.893,-45517.806,1131.8134,374.5543,290.08401,4.30E-05,0.12526766,766.38913,1548.3179
560,21.952264,1.618,40,-550,35869.191,-25933.153,-44695.259,1131.0648,393.82963,290.05021,4.11E-05,0.12728955,748.99891,1563.6981
576,22.052292,5.614,40,0,38511.978,-28905.802,-45272.596,1120.597,351.79611,290.08304,4.57E-05,0.12344234,755.86301,1480.0057
581,22.089539,3.613,40,200,39329.384,-30101.506,-45508.267,1137.7936,351.7015,290.06513,4.63E-05,0.13086208,788.59191,1513.7212
574,22.03795,25.611,40,-200,37526.822,-27635.639,-45027.386,1104.9854,217.74353,290.06346,7.37E-05,0.12265521,894.69212,1348.9543
569,22.005145,25.612,40,-400,36523.576,-26328.103,-44770.335,1114.2776,192.86008,290.04811,8.32E-05,0.12191066,917.47059,1315.9032
575,22.048454,1.611,40,0,38503.22,-28903.787,-45270.622,1129.8209,393.25186,290.05708,4.11E-05,0.12682049,744.55985,1558.0664
587,22.126738,9.617,40,400,40422.508,-31444.607,-45769.676,1112.461,295.4859,290.09377,5.44E-05,0.12234124,824.31191,1438.6679
567,21.991077,9.621,40,-400,36867.667,-26574.545,-44814.945,1127.5158,312.11077,290.06638,5.17E-05,0.12619858,806.29437,1450.2107
592,22.159548,8.607,40,550,40771.821,-32183.772,-45919.952,1120.3458,295.71011,290.06559,5.43E-05,0.12328658,827.85966,1439.6858
589,22.140812,25.611,40,400,40579.321,-31463.438,-45763.057,1109.0288,191.47287,290.07278,8.39E-05,0.12230995,912.10044,1304.6975
578,22.064412,21.626,40,0,38508.606,-28903.787,-45272.226,1109.4533,241.3776,290.08029,6.65E-05,0.12209856,861.07671,1361.9536
583,22.099996,16.613,40,200,39465.927,-30168.729,-45523.521,1114.8569,277.66713,290.06734,5.78E-05,0.12280746,828.27754,1404.8437
579,22.073809,30.605,40,0,38506.386,-28906.706,-45273.665,1113.9466,217.01989,290.08266,7.43E-05,0.12550135,894.47733,1340.0681
593,22.165329,14.613,40,550,41555.637,-32388.072,-45942.77,1110.4056,240.16184,290.09037,6.70E-05,0.12296023,865.71911,1357.5738
598,22.197444,16.614,65,-810,59037.996,-25670.429,-44193.821,1103.4292,223.8624,290.07927,7.17E-05,0.12203221,879.12021,1341.3545
597,22.191381,9.62,65,-810,58947.83,-25460.62,-44160.435,1114.957,278.78594,290.03212,5.77E-05,0.12208673,822.05157,1397.5242
600,22.215954,1.611,65,-600,60073.561,-27049.012,-44469.99,1118.2731,364.18664,290.12216,4.44E-05,0.12786938,763.11367,1516.1187
585,22.118506,1.61,40,400,40466.748,-31523.589,-45783.409,1139.0449,381.19688,290.09576,4.26E-05,0.12934734,739.42128,1511.6696
582,22.093933,9.62,40,200,39359.604,-30152.776,-45515.914,1123.6515,308.1417,290.07441,5.24E-05,0.12701405,825.03231,1464.5333
604,22.238253,25.612,65,-600,59877.771,-26743.035,-44411.895,1093.045,178.79014,290.08366,8.95E-05,0.11966118,908.70738,1277.131
602,22.224186,9.617,65,-600,59593.337,-26684.117,-44402.15,1110.7569,289.84519,290.08229,5.54E-05,0.1218513,814.29594,1412.694
601,22.219791,3.615,65,-600,59743.12,-26998.358,-44458.108,1119.234,344.73255,290.07313,4.67E-05,0.12431245,761.48594,1468.3726
594,22.172779,20.62,40,550,41373.662,-32388.113,-45942.4,1108.8467,197.16004,290.07518,8.17E-05,0.12355498,904.84318,1310.5508
591,22.155155,3.61,40,550,41137.333,-32440.658,-45963.287,1131.4065,351.09005,290.12282,4.60E-05,0.12490995,1146.7058,1147.8093
599,22.205449,25.61,65,-810,58420.612,-25306.727,-44145.428,1096.437,162.5127,289.94217,9.93E-05,0.12580654,938.6678,1273.009
590,22.151316,1.613,40,550,40634.086,-31999.906,-45875.301,1132.5518,374.4869,290.03174,4.28E-05,0.12216424,751.0098,1523.5862
584,22.108001,25.613,40,200,39531.423,-30125.517,-45505.841,1107.8231,214.24143,290.06939,7.49E-05,0.12221924,895.15438,1339.0779
596,22.186987,3.613,65,-810,58984.382,-25559.131,-44169.111,1126.705,362.93566,290.08475,4.44E-05,0.12417062,751.50437,1497.3037
586,22.122344,3.613,40,400,40375.678,-31342.848,-45747.351,1124.416,355.18059,290.05635,4.53E-05,0.12463901,779.23809,1517.9235
588,22.132801,16.635,40,400,39768.204,-30356.459,-45568.418,1114.7667,259.22026,290.09267,6.22E-05,0.12465728,851.24799,1385.9742
606,22.252596,3.613,65,-300,61017.893,-28592.712,-44778.64,1122.2118,343.87983,290.07073,4.70E-05,0.1268496,769.10595,1477.0153
607,22.25699,9.617,65,-300,61058.761,-28666.102,-44791.592,1114.2757,307.19029,290.09736,5.23E-05,0.12355228,809.41179,1444.3963
614,22.306912,30.606,65,0,62689.14,-30548.959,-45159.776,1093.5408,199.10902,290.07194,8.03E-05,0.11832444,889.54224,1299.4881
595,22.183147,1.621,65,-810,59100.449,-26444.458,-44364.489,1127.5555,373.62273,290.19366,4.33E-05,0.12661102,748.08385,1520.6131
611,22.285401,5.615,65,0,62690.045,-30533.747,-45152.951,1113.9158,337.89089,290.07158,4.77E-05,0.12513137,774.6725,1469.7214
613,22.297519,21.606,65,0,62682.109,-30541.353,-45158.707,1100.6271,243.92715,290.07494,6.62E-05,0.1258308,863.18652,1366.2175
616,22.322642,3.613,65,300,64137.174,-32329.976,-45500.126,1108.8216,355.29658,290.14195,4.52E-05,0.1226625,750.34267,1481.92
603,22.230248,16.613,65,-600,59954.657,-26751.052,-44409.428,1105.5067,258.04019,290.07884,6.23E-05,0.12343282,845.14217,1378.8376
619,22.341103,25.612,65,300,63893.32,-32431.612,-45526.563,1092.9026,220.39509,290.13076,7.29E-05,0.12261811,865.08992,1318.2232
618,22.333098,16.614,65,300,64205.384,-32476.181,-45531.785,1092.5538,253.45771,290.09261,6.34E-05,0.12227065,835.34721,1356.1073
620,22.351609,1.61,65,600,65375.644,-34363.685,-45904.081,1113.1095,379.34016,290.10995,4.25E-05,0.12442175,729.05136,1517.3729
621,22.355446,3.611,65,600,66021.687,-34487.853,-45928.874,1102.7873,356.78058,290.18613,4.51E-05,0.12395339,753.07446,1494.6023
609,22.271058,25.61,65,-300,61233.829,-28502.465,-44753.149,1100.0759,209.67272,290.09034,7.65E-05,0.12192095,893.53106,1327.1154
624,22.373908,25.612,65,600,65376.631,-34306.7,-45886.772,1083.0415,195.96436,290.12479,8.24E-05,0.12457926,882.17121,1283.8591
625,22.384413,1.61,65,810,67075.304,-35760.073,-46162.9,1096.6982,294.84126,290.07576,5.48E-05,0.12640774,803.59338,1417.2551
626,22.388251,3.613,65,810,66602.233,-35652.557,-46132.393,1106.1241,355.7727,290.02613,4.49E-05,0.11881764,732.35997,1468.0946
605,22.248759,1.608,65,-300,61084.417,-28467.106,-44752.902,1115.152,355.21896,290.0797,4.52E-05,0.12286025,750.71277,1488.5095
608,22.263052,16.616,65,-300,61186.136,-28608.705,-44775.721,1108.9717,276.49979,290.07789,5.82E-05,0.12414435,819.70572,1387.6074
610,22.281563,1.611,65,0,62686.303,-30534.528,-45152.992,1122.4835,372.23761,290.11067,4.34E-05,0.12691126,762.11498,1538.1375
629,22.406712,25.613,65,810,67039.822,-36221.259,-46257.794,1104.2647,157.47847,290.06307,0.000101953,0.12173382,937.00068,1261.6054
615,22.318804,1.611,65,300,64018.146,-32370.227,-45507.815,1111.961,375.17238,290.07887,4.31E-05,0.12484916,745.89496,1520.0747
617,22.327035,9.62,65,300,64141.573,-32329.688,-45509.089,1101.6697,315.28408,290.09019,5.11E-05,0.12344503,790.61357,1445.4975
636,22.455112,3.613,90,-700,83971.611,-27848.985,-44175.566,1177.5424,378.27782,290.05325,4.31E-05,0.13306466,806.10534,1588.0967
635,22.451274,1.613,90,-700,83856.941,-27879.697,-44185.721,1181.8972,399.67346,290.03938,4.05E-05,0.12694538,777.23384,1610.2005
612,22.290351,13.6,65,0,62689.428,-30528.936,-45153.938,1105.5554,276.23954,290.09724,5.82E-05,0.12297137,832.69439,1403.4369
623,22.365902,16.613,65,600,65574.436,-34702.185,-45972.702,1087.4974,246.42121,290.08246,6.49E-05,0.11969625,836.24421,1348.2002
622,22.35984,9.622,65,600,65957.629,-34403.567,-45898.942,1096.7825,306.14095,290.1263,5.28E-05,0.12348419,790.54461,1424.6271
644,22.506379,25.611,90,-300,85233.81,-30196.44,-44644.318,1127.9244,216.50178,290.08897,7.41E-05,0.12175728,899.7328,1345.8127
639,22.473574,25.612,90,-700,83384.156,-27825.056,-44185.557,1144.9367,203.16764,290.05934,7.93E-05,0.12456587,948.74575,1372.7593
637,22.459506,9.62,90,-700,83600.504,-27843.804,-44182.761,1167.9568,321.02896,290.06198,5.03E-05,0.12553837,842.44504,1511.06
640,22.484079,1.61,90,-300,85350.208,-30220.945,-44650.485,1162.1477,381.48633,289.99387,4.22E-05,0.12527681,772.97633,1566.9833
627,22.392644,9.619,65,810,66682.408,-35756.66,-46170.095,1094.6326,273.15572,290.08029,5.87E-05,0.1219899,823.88952,1389.8984
645,22.516883,1.61,90,0,86694.433,-32161.322,-45032.525,1150.5566,396.58449,290.04034,4.07E-05,0.12535235,759.95785,1583.4159
641,22.487917,3.612,90,-300,85347.864,-30220.739,-44650.485,1155.7655,358.648,290.09589,4.52E-05,0.1283138,802.91381,1545.6417
630,22.418467,1.623,90,-1070,82811.379,-27002.224,-44021.713,1132.7984,341.71541,290.08527,4.72E-05,0.12542081,781.79913,1488.0393
634,22.44077,25.61,90,-1070,81425.506,-25336.371,-43699.865,1151.9671,183.65523,290.02156,8.80E-05,0.1259629,968.6365,1350.6362
643,22.498372,16.616,90,-300,85259.548,-30309.465,-44668.617,1138.7017,286.77685,290.05597,5.61E-05,0.12337642,846.01394,1443.1881
648,22.53284,21.627,90,0,86696.982,-32165.968,-45030.881,1137.1215,265.33124,290.09321,6.06E-05,0.12391898,868.5836,1418.3053
646,22.520721,5.613,90,0,86691.966,-32169.299,-45030.552,1146.2882,327.25083,289.98124,4.93E-05,0.12512042,823.68432,1501.7702
628,22.398707,16.613,65,810,66651.982,-35749.712,-46164.422,1099.1664,232.4441,290.07164,6.89E-05,0.12072779,857.39787,1339.885
638,22.465568,16.614,90,-700,83647.993,-27808.075,-44176.799,1160.6823,277.80544,290.07908,5.82E-05,0.12546618,871.82465,1446.0743
649,22.542239,30.607,90,0,86686.127,-32164.241,-45032.854,1136.2513,218.35239,290.08008,7.38E-05,0.12480973,909.66194,1359.9946
631,22.422308,3.611,90,-1070,81829.463,-25284.937,-43682.104,1149.6378,379.17691,290.01831,4.25E-05,0.12360942,757.47383,1542.2231
632,22.426702,9.616,90,-1070,81173.305,-25459.346,-43732.757,1142.3468,305.30562,290.05772,5.28E-05,0.12504214,827.15825,1457.569
633,22.432764,16.614,90,-1070,81673.225,-25038.165,-43635.191,1146.3239,247.59388,290.05012,6.51E-05,0.12440903,894.74828,1407.9891
650,22.554131,1.629,90,300,87580.469,-33362.988,-45265.976,1164.1922,415.8582,290.08011,3.89E-05,0.1271223,737.48206,1593.9927
654,22.576436,25.612,90,300,87988.128,-34066.054,-45408.481,1155.043,242.60846,290.07118,6.64E-05,0.12484187,913.9465,1418.7505
657,22.595174,9.64,90,700,88683.389,-34945.297,-45578.862,1155.48,330.40925,290.08574,4.90E-05,0.12781983,821.54119,1505.4992
658,22.601241,16.614,90,700,90045.46,-36743.213,-45928.709,1148.9264,249.76235,290.08779,6.45E-05,0.12420116,886.73296,1401.2468
651,22.557974,3.613,90,300,88267.959,-34076.004,-45403.506,1162.9269,395.48186,290.07127,4.09E-05,0.12724255,771.5686,1589.1385
652,22.562368,9.618,90,300,88274.62,-34109.965,-45410.331,1154.1538,347.46104,290.0179,4.65E-05,0.12658348,810.05439,1526.7335
642,22.492311,9.618,90,-300,85378.043,-30262.964,-44661.668,1151.0915,329.99816,290.07129,4.91E-05,0.12788525,825.13388,1506.2702
647,22.525671,13.602,90,0,86701.875,-32171.724,-45028.62,1138.2536,273.26651,290.03254,5.88E-05,0.12370807,857.36653,1424.5123
663,22.634046,16.613,90,1070,91806.022,-38902.161,-46346.191,1148.7399,240.11402,290.06916,6.71E-05,0.12439072,911.46075,1408.519
662,22.627984,9.617,90,1070,91868.065,-39328.235,-46435.986,1162.8214,280.86378,290.06103,5.72E-05,0.12227455,878.87556,1460.4376
664,22.64205,25.615,90,1070,91527.301,-38500.426,-46260.877,1142.1924,167.96492,290.07748,9.59E-05,0.12438346,978.36178,1325.6786
665,22.653806,1.621,120,-1380,106705.13,-27143.988,-43533.432,1174.5062,402.91231,290.06211,4.02E-05,0.12783679,778.44126,1614.1244
671,22.690451,3.613,120,-1000,107374.18,-27714.252,-43660.6,1162.0371,379.04001,290.07549,4.28E-05,0.12862352,779.34074,1564.2956
656,22.590779,3.614,90,700,89995.381,-36734.332,-45920.856,1160.5259,388.23524,290.07201,4.16E-05,0.1271819,780.79195,1584.1878
668,22.668102,16.614,120,-1380,106890.39,-25777.001,-43234.567,1150.3524,238.20331,290.09026,6.76E-05,0.12464445,903.40803,1396.3698
653,22.568431,16.614,90,300,88289.257,-34126.945,-45409.468,1148.1126,267.49754,290.07926,6.04E-05,0.12627832,872.58216,1424.8724
655,22.586942,1.609,90,700,90410.852,-36747.201,-45922.213,1167.6588,409.91892,290.08669,3.95E-05,0.12777755,758.72764,1602.3835
667,22.66204,9.619,120,-1380,105970.97,-25866.302,-43286.249,1166.1522,309.45048,290.07034,5.21E-05,0.12535597,841.46339,1476.971
673,22.700907,16.615,120,-1000,107374.18,-27784.229,-43640.536,1135.1175,256.70163,290.06245,6.26E-05,0.12365948,874.62754,1411.029
672,22.694845,9.618,120,-1000,107361.37,-27924.555,-43675.772,1151.6905,322.57767,290.0776,5.03E-05,0.12956327,826.23372,1496.0592
676,22.723255,3.614,120,-500,107374.18,-31037.94,-44287.357,1138.5439,330.22984,290.05264,4.89E-05,0.12669352,800.19422,1482.8765
666,22.657647,3.613,120,-1380,106568.25,-25569.165,-43199.825,1169.9775,395.96853,290.07418,4.08E-05,0.12717839,761.53441,1579.304
680,22.752229,1.61,120,0,107374.18,-34082.13,-44879.002,1133.5621,335.46767,290.07155,4.81E-05,0.12623238,793.27443,1490.5943
660,22.619752,1.611,90,1070,92174.17,-38837.939,-46321.892,1172.0966,418.86259,290.04693,3.87E-05,0.12869658,746.38645,1611.957
659,22.609247,25.611,90,700,89743.344,-36651.28,-45912.304,1153.8471,214.55747,290.0642,7.50E-05,0.12371574,934.30861,1378.4288
661,22.62359,3.612,90,1070,92133.178,-38948.21,-46348.123,1166.0197,372.8487,290.07074,4.33E-05,0.12585275,798.06976,1572.1424
682,22.761016,13.6,120,0,107374.18,-34087.639,-44878.303,1126.3479,281.38278,290.06551,5.72E-05,0.12461086,848.26283,1430.121
681,22.756066,5.616,120,0,107374.18,-34082.335,-44879.989,1142.1964,353.65447,290.03102,4.59E-05,0.12965821,800.72788,1529.2115
670,22.686613,1.612,120,-1000,107374.18,-28075.57,-43696.782,1161.715,400.74445,290.10978,4.06E-05,0.12967682,758.07377,1594.2495
669,22.676108,25.612,120,-1380,105470.18,-25617.352,-43239.049,1138.2535,185.04673,290.07124,8.71E-05,0.12488848,955.63828,1339.19
683,22.768184,21.609,120,0,107374.18,-34089.736,-44877.399,1122.9506,255.43889,290.07598,6.30E-05,0.1239325,857.37603,1383.7755
675,22.719418,1.61,120,-500,107374.18,-30937.085,-44267.17,1144.188,350.32873,290.17748,4.61E-05,0.12651265,802.39398,1528.3333
690,22.822274,1.611,120,1000,107374.18,-40094.083,-46041.858,1159.7458,368.61573,290.05288,4.40E-05,0.12812114,792.24112,1554.971
689,22.811769,25.616,120,500,107374.18,-37059.798,-45458.354,1122.5608,202.75785,290.0709,7.95E-05,0.12491519,916.52002,1336.5406
688,22.803764,16.612,120,500,107374.18,-37762.165,-45595.184,1135.1146,282.4766,290.07317,5.69E-05,0.12392795,848.41031,1432.822
674,22.708913,25.612,120,-1000,107057.73,-27661.707,-43634.205,1133.1847,180.76341,290.08442,8.92E-05,0.12504252,949.98734,1323.8308
694,22.844573,25.611,120,1000,107374.18,-40315.899,-46079.601,1122.7972,189.19362,290.04845,8.51E-05,0.12403089,936.10075,1329.9801
692,22.830506,9.617,120,1000,107374.18,-40481.222,-46113.809,1127.979,291.48605,289.96105,5.54E-05,0.12624337,834.1724,1435.969
678,22.733717,16.616,120,-500,107374.18,-31011.873,-44273.173,1127.5648,272.25922,290.04366,5.92E-05,0.12498188,856.23627,1419.5516
691,22.82611,3.615,120,1000,107374.18,-40929.129,-46210.717,1138.4023,342.11203,290.09297,4.73E-05,0.12745747,790.46124,1500.7509
679,22.741723,25.611,120,-500,107374.18,-30961.014,-44272.72,1120.6267,197.38649,290.07266,8.16E-05,0.12433368,918.18004,1327.5068
702,22.897367,8.607,40,-550,35650.706,-25395.699,-44586.757,1137.2993,292.34033,290.04693,5.54E-05,0.12729348,846.60872,1449.9367
677,22.72765,9.637,120,-500,107374.18,-32164.077,-44508.309,1131.5512,279.11729,290.06188,5.75E-05,0.12322161,841.28123,1419.5976
700,22.889133,1.621,40,-550,36150.006,-26307.504,-44780.244,1150.2503,409.23337,290.15582,4.22E-05,0.15674101,741.76691,1579.3947
697,22.86331,9.618,120,1380,107374.18,-42890.644,-46600.528,1132.9579,298.29964,290.08422,5.46E-05,0.12959906,841.08224,1458.4228
698,22.869372,16.614,120,1380,107374.18,-42976.904,-46584.165,1129.9496,221.33394,290.03,7.28E-05,0.12378624,907.70451,1362.5884
699,22.877378,25.612,120,1380,107374.18,-42559.874,-46509.294,1115.7272,165.14608,289.91736,9.76E-05,0.12565198,947.09336,1288.2703
684,22.777577,30.608,120,0,107374.18,-34093.683,-44872.177,1120.1627,210.9232,290.10326,7.64E-05,0.12470552,901.91375,1337.258
686,22.793307,3.612,120,500,107374.18,-37212.622,-45488.285,1139.9519,338.26452,290.08378,4.76E-05,0.12452044,809.04841,1510.0425
687,22.797701,9.62,120,500,107374.18,-37160.941,-45473.895,1139.2896,305.39929,290.02446,5.31E-05,0.12913456,830.08643,1460.9338
710,22.952526,1.611,40,-200,37367.378,-27621.125,-45021.424,1150.6629,391.24508,290.0182,4.14E-05,0.12725132,767.01446,1577.3997
707,22.927947,9.619,40,-400,36273.227,-26361.652,-44775.433,1138.9485,320.96966,290.03848,5.02E-05,0.12462942,807.89655,1470.5883
706,22.923554,3.612,40,-400,36259.536,-26367.984,-44780.408,1149.2773,389.98955,290.04699,4.15E-05,0.12721091,769.13899,1579.0428
685,22.789469,1.611,120,500,107374.18,-37291.851,-45500.044,1146.2337,411.78536,290.07961,3.94E-05,0.12868906,735.28238,1595.8489
693,22.836568,16.612,120,1000,107374.18,-40639.844,-46156.281,1125.7939,264.52632,290.00718,6.09E-05,0.12444575,853.18319,1398.3522
695,22.855078,1.612,120,1380,107374.18,-42560.161,-46537.458,1148.8551,388.86136,290.0518,4.15E-05,0.12442904,750.50362,1551.8297
696,22.858916,3.611,120,1380,107374.18,-42395.249,-46497.412,1141.2273,341.87303,290.04822,4.74E-05,0.12752777,804.25315,1513.4337
712,22.960758,9.618,40,-200,37283.915,-27595.264,-45021.178,1146.9705,341.77563,290.03871,4.70E-05,0.12305796,801.1137,1507.7651
714,22.974825,25.613,40,-200,37355.578,-27632.925,-45031.21,1136.4523,237.47286,290.07977,6.74E-05,0.1200467,893.17582,1384.3494
705,22.919716,1.61,40,-400,36440.236,-26376.618,-44785.836,1149.7246,398.39318,290.07951,4.06E-05,0.12671108,749.31148,1573.6481
717,22.994119,13.602,40,0,38332.84,-28883.476,-45275.762,1143.3315,293.21933,290.06436,5.51E-05,0.12579877,849.29151,1452.2742
713,22.966819,16.616,40,-200,37305.089,-27597.813,-45023.727,1143.1962,268.92281,290.07085,5.95E-05,0.12049961,872.96733,1432.1034
723,23.036864,16.618,40,200,39331.728,-30093.406,-45508.062,1127.8838,299.51115,290.08696,5.37E-05,0.12320929,831.97402,1456.4401
725,23.055382,1.61,40,400,39962.473,-31384.045,-45767.538,1146.2518,385.41804,290.06259,4.21E-05,0.12825258,771.94402,1570.9247
716,22.989168,5.615,40,0,38329.345,-28887.588,-45276.79,1149.3838,353.00246,290.05884,4.57E-05,0.12654681,803.09927,1534.0825
701,22.892973,3.613,40,-550,35821.498,-25582.402,-44615.907,1149.4844,375.34434,289.94985,4.33E-05,0.13093735,774.37853,1554.3285
719,23.010679,30.607,40,0,38345.956,-28892.48,-45273.048,1127.4125,202.80944,290.06654,7.98E-05,0.12820816,918.3321,1335.1831
722,23.030803,9.617,40,200,39305.62,-30242.16,-45538.117,1134.679,325.69599,290.05494,4.95E-05,0.12488685,807.40056,1478.852
704,22.910597,20.621,40,-550,35895.299,-25775.19,-44671.371,1123.2449,195.20497,290.081,8.22E-05,0.12223959,918.52235,1319.8615
709,22.942021,25.614,40,-400,36391.392,-26490.506,-44807.996,1129.6955,187.3439,290.07046,8.52E-05,0.11941641,942.33538,1331.2808
703,22.903148,14.612,40,-550,35480.573,-25358.737,-44588.237,1127.2956,244.50917,290.06785,6.58E-05,0.1239625,885.13708,1391.5195
708,22.93401,16.633,40,-400,36815.739,-27401.284,-44993.302,1134.1213,269.10538,290.05951,6.02E-05,0.1280677,875.38406,1433.8584
724,23.044872,25.632,40,200,39082.078,-29662.357,-45425.215,1130.2995,217.23477,290.04575,7.38E-05,0.12109253,904.58915,1354.4816
726,23.05922,3.612,40,400,40211.218,-31448.02,-45776.172,1142.2329,359.84658,290.05394,4.48E-05,0.12528458,772.8068,1517.3245
715,22.985331,1.609,40,0,38328.975,-28885.368,-45277.242,1161.5297,424.07766,290.08384,3.79E-05,0.12515046,726.08437,1602.7944
730,23.088187,1.609,40,550,41258.581,-32673.615,-46006.992,1148.4276,380.20724,290.00511,4.25E-05,0.12659155,759.2913,1544.2643
711,22.956364,3.611,40,-200,37358.827,-27611.258,-45026.317,1143.5589,365.38529,290.06162,4.42E-05,0.12603242,770.90767,1528.9307
732,23.096418,8.606,40,550,41109.375,-32474.372,-45970.934,1140.4269,315.21952,290.04671,5.12E-05,0.12649074,823.41703,1472.987
731,23.092024,3.614,40,550,41035.204,-32291.986,-45932.738,1153.3067,352.4225,290.03691,4.54E-05,0.12056826,800.33531,1535.4829
721,23.026409,3.613,40,200,39259.694,-30154.914,-45520.355,1138.6595,357.0584,290.08385,4.50E-05,0.12348369,774.19319,1519.0795
718,23.001287,21.606,40,0,38339.172,-28894.66,-45273.295,1129.3306,245.76816,290.04009,6.54E-05,0.12334977,876.24157,1384.5564
740,23.152824,1.61,65,-600,59658.875,-26709.197,-44407.043,1146.7674,419.65949,290.0564,3.85E-05,0.12688509,731.47839,1598.4004
737,23.128251,9.619,65,-810,58637.617,-25460.785,-44162.368,1136.3002,301.41594,290.04379,5.36E-05,0.12587497,839.19883,1464.3062
733,23.102199,14.612,40,550,41117.31,-32429.515,-45958.846,1130.9488,232.71325,290.03314,6.92E-05,0.12499887,901.53871,1383.1886
742,23.161056,9.618,65,-600,59658.628,-26740.198,-44416.746,1131.5074,311.864,290.06154,5.17E-05,0.12507525,808.05428,1451.4609
746,23.189472,3.611,65,-300,60952.602,-28580.501,-44772.309,1141.6671,379.46108,290.05713,4.27E-05,0.12768024,770.50577,1552.3932
738,23.134314,16.613,65,-810,58227.576,-25332.341,-44140.782,1126.0348,238.21786,290.0435,6.76E-05,0.12378334,881.90069,1376.9074
743,23.167119,16.632,65,-600,60702.787,-28165.528,-44689.791,1129.1587,229.46686,290.04252,7.03E-05,0.12461099,894.89959,1367.6156
744,23.175129,25.612,65,-600,60218.081,-26993.794,-44454.531,1120.0799,196.43426,290.05332,8.18E-05,0.12352638,924.84963,1331.1605
728,23.069676,16.614,40,400,40373.705,-31477.951,-45775.72,1127.8087,248.91361,290.04916,6.47E-05,0.12470597,880.47775,1398.6233
720,23.022572,1.609,40,200,39261.38,-30155.161,-45520.848,1151.3829,402.08229,290.06049,4.02E-05,0.12616752,745.91983,1586.1206
741,23.156662,3.612,65,-600,59594.406,-26607.89,-44390.597,1140.0561,337.39362,290.08563,4.79E-05,0.12632274,797.98518,1497.429
727,23.063614,9.619,40,400,40265.613,-31601.008,-45805.2,1136.0132,305.27687,290.03215,5.28E-05,0.12567309,835.17122,1466.748
736,23.123857,3.612,65,-810,58284.151,-25387.394,-44160.518,1144.3695,334.0298,289.99627,4.84E-05,0.12663312,807.29978,1495.8618
747,23.193866,9.618,65,-300,61133.015,-28610.556,-44777.777,1139.8126,328.09321,290.05454,4.89E-05,0.12207541,790.73876,1463.2511
729,23.077682,25.612,40,400,40267.258,-31364.968,-45752.326,1127.2851,190.67482,290.04375,8.42E-05,0.12259185,935.19707,1329.3585
753,23.234396,21.626,65,0,62576.238,-30526.84,-45152.787,1133.5418,244.20207,290.06858,6.60E-05,0.12447823,891.13741,1397.2262
734,23.109649,20.617,40,550,41117.187,-32461.791,-45966.371,1127.7307,185.40431,290.05002,8.66E-05,0.12238428,932.67941,1315.9165
752,23.227227,13.602,65,0,62572.209,-30525.031,-45153.116,1137.3332,281.283,290.0484,5.72E-05,0.1234482,845.43964,1429.4088
735,23.120016,1.621,65,-810,59486.602,-26719.517,-44411.566,1151.1481,402.41363,290.03846,4.01E-05,0.1265006,753.92741,1588.2544
739,23.142319,25.612,65,-810,58710.679,-25418.107,-44147.114,1117.5765,154.10246,289.97584,0.000104272,0.12255282,956.90128,1274.9977
757,23.26393,9.618,65,300,63968.108,-32443.248,-45525.207,1149.2403,320.26959,290.09054,5.01E-05,0.12244571,811.60342,1471.7703
755,23.255687,1.631,65,300,63549.721,-31777.926,-45397.257,1154.7689,380.26486,290.06248,4.25E-05,0.12726778,764.88739,1548.1732
764,23.310803,25.61,65,600,65370.875,-34328.203,-45895.406,1139.0993,200.26409,290.0861,8.10E-05,0.1260954,936.91508,1350.2667
748,23.199929,16.614,65,-300,61094.244,-28548.39,-44769.924,1131.1258,252.30399,290.04185,6.39E-05,0.12479491,881.64041,1402.7535
766,23.325145,3.614,65,810,66137.673,-35791.567,-46189.214,1154.2747,367.41037,290.0248,4.40E-05,0.12705786,788.14394,1545.3106
758,23.269992,16.615,65,300,63969.219,-32439.095,-45526.974,1143.5054,283.81865,290.08213,5.68E-05,0.12519259,860.97212,1447.9774
761,23.292341,3.612,65,600,65658.352,-34696.388,-45967.768,1160.7571,369.52623,290.08946,4.34E-05,0.1210793,782.60282,1551.4679
765,23.321307,1.61,65,810,66270.187,-35541.177,-46133.421,1164.9717,394.36698,290.06906,4.10E-05,0.12713059,764.2487,1574.9129
749,23.207934,25.613,65,-300,61249.741,-28593.287,-44775.351,1133.7038,239.33341,290.04092,6.73E-05,0.12458809,895.8447,1390.3472
762,23.296734,9.619,65,600,65143.179,-34000.887,-45833.199,1147.6694,311.42053,290.06534,5.17E-05,0.12356597,835.19279,1480.0193
750,23.218439,1.611,65,0,62568.344,-30529.8,-45153.404,1150.6999,387.20162,290.05419,4.18E-05,0.12774056,753.79096,1554.7242
768,23.335601,16.613,65,810,66500.843,-35884.117,-46198.054,1142.4811,239.73586,290.02313,6.72E-05,0.12426642,903.11182,1398.1306
767,23.329539,9.617,65,810,66366.397,-35736.802,-46167.957,1151.7807,297.41524,290.06494,5.43E-05,0.12576034,857.26387,1474.8674
754,23.243794,30.605,65,0,62573.319,-30534.322,-45156.981,1131.9695,201.97716,290.01769,7.96E-05,0.12299331,932.03964,1350.4048
751,23.222276,5.616,65,0,62571.016,-30525.647,-45156.857,1143.9855,345.78548,290.08187,4.66E-05,0.12423646,797.67509,1517.3249
745,23.185634,1.611,65,-300,60969.624,-28616.97,-44773.46,1149.7693,397.27898,290.1005,4.14E-05,0.12974818,739.96475,1568.3585
776,23.392006,3.613,90,-700,83074.845,-27635.023,-44154.885,1176.067,378.3538,290.05941,4.28E-05,0.12807124,800.83551,1583.5382
771,23.359203,3.611,90,-1070,81396.396,-24949.275,-43625.447,1171.0345,378.13159,290.0489,4.27E-05,0.12601045,781.61586,1563.5761
760,23.288503,1.61,65,600,65645.565,-34325.284,-45890.061,1161.302,390.7707,290.07868,4.12E-05,0.12518121,774.75738,1589.2729
756,23.259531,3.633,65,300,63422.84,-31661.283,-45372.505,1158.769,409.86529,290.05643,3.93E-05,0.12535054,733.89673,1577.2649
774,23.377664,25.613,90,-1070,82028.256,-25778.685,-43796.527,1150.5559,179.42538,290.04017,8.99E-05,0.12559431,968.30596,1340.9264
759,23.277998,25.612,65,300,64011.485,-32490.242,-45531.456,1140.973,227.10779,290.06626,7.11E-05,0.12703078,910.11541,1379.0765
778,23.402463,16.614,90,-700,83492.289,-27789.862,-44174.373,1162.0183,265.7827,290.08059,6.07E-05,0.12610499,898.96891,1448.0715
781,23.424811,3.613,90,-300,85128.555,-30280.767,-44666.602,1170.856,381.82768,290.07227,4.22E-05,0.12541626,774.65615,1562.758
775,23.388169,1.61,90,-700,83381.319,-27670.258,-44155.419,1175.8741,389.34393,290.06306,4.16E-05,0.12782047,792.59069,1599.874
772,23.363596,9.617,90,-1070,81525.334,-25185.357,-43668.083,1163.1117,310.45779,290.07426,5.18E-05,0.12320833,852.55664,1498.4131
763,23.302797,16.614,65,600,64849.412,-34282.977,-45891.665,1139.2821,261.59989,290.06473,6.16E-05,0.12462092,863.18985,1400.992
769,23.343606,25.614,65,810,66193.384,-35469.966,-46128.24,1139.1135,171.2836,290.05013,9.38E-05,0.12222782,960.19251,1315.656
782,23.429205,9.62,90,-300,85129.46,-30247.012,-44657.721,1166.8234,370.92063,290.04246,4.36E-05,0.12688762,797.15081,1567.6068
783,23.435267,16.615,90,-300,85167.656,-30307.779,-44665.204,1155.4966,269.42865,290.06899,5.99E-05,0.12603274,881.5454,1441.3435
790,23.491025,1.609,90,300,88018.43,-34052.774,-45400.875,1217.4249,417.12386,290.02765,3.90E-05,0.13139122,792.87216,1657.047
777,23.396401,9.618,90,-700,83731.21,-27771.442,-44171.989,1168.1401,340.00317,290.06862,4.75E-05,0.12640658,815.22168,1515.8288
770,23.355362,1.621,90,-1070,82791.068,-26711.377,-43966.907,1169.4867,402.66629,290.12777,4.02E-05,0.12766832,757.44385,1589.6774
785,23.453784,1.612,90,0,86640.613,-32164.612,-45021.877,1187.8306,435.84498,289.97949,3.73E-05,0.13078693,758.37836,1661.8035
786,23.457621,5.616,90,0,86647.356,-32160.911,-45025.536,1184.8377,353.95138,289.97076,4.61E-05,0.13064309,836.68292,1570.0545
792,23.499255,9.621,90,300,87813.922,-33871.745,-45366.297,1211.8457,348.80016,290.04039,4.66E-05,0.13000033,853.1851,1571.8957
793,23.505318,16.616,90,300,88091.122,-34010.59,-45389.527,1203.6383,277.97669,290.01276,5.81E-05,0.12569666,918.45504,1490.6662
788,23.469739,21.611,90,0,86643.285,-32167.818,-45029.277,1184.6845,249.77948,290.05505,6.46E-05,0.12574211,927.25335,1444.5547
787,23.46257,13.604,90,0,86642.751,-32157.375,-45027.962,1178.8888,294.41806,290.03081,5.50E-05,0.12782345,875.55939,1484.279
773,23.369658,16.612,90,-1070,81461.359,-24917.123,-43615.004,1155.358,242.77323,290.07678,6.64E-05,0.12428978,908.62111,1410.7324
789,23.479131,30.615,90,0,86636.255,-32170.573,-45024.714,1186.6025,207.41857,290.0391,7.78E-05,0.12485988,972.4057,1400.0185
797,23.532061,9.618,90,700,90139.573,-36655.597,-45897.955,1196.0988,351.82658,290.0465,4.60E-05,0.12804782,836.2785,1567.4084
780,23.420974,1.609,90,-300,85284.094,-30256.674,-44661.257,1180.2873,443.96708,290.0681,3.66E-05,0.13083544,749.07625,1668.7621
798,23.538123,16.617,90,700,89969.273,-36464.659,-45871.642,1183.2974,261.87475,290.03934,6.17E-05,0.12689116,918.49786,1462.0779
779,23.410468,25.611,90,-700,83539.201,-27791.506,-44184.2,1151.901,223.16307,289.97956,7.23E-05,0.12560229,920.23844,1381.2666
801,23.560478,3.611,90,1070,91465.217,-39173.931,-46403.382,1189.8661,346.28821,289.9992,4.70E-05,0.13094407,837.70341,1551.9532
795,23.523828,1.612,90,700,90024.738,-36476.172,-45859.759,1211.1928,411.16539,289.95306,3.96E-05,0.13119009,802.50202,1649.0636
791,23.494861,3.616,90,300,87895.618,-33856.984,-45362.021,1214.8611,376.90712,290.01112,4.32E-05,0.13163729,834.85344,1616.6112
804,23.578939,25.613,90,1070,91640.409,-38733.137,-46311.202,1163.4047,156.73508,290.02108,0.00010297,0.12567765,1002.9738,1327.6221
784,23.443273,25.631,90,-300,85676.91,-31002.704,-44810.176,1158.5379,250.38238,290.05426,6.44E-05,0.12568148,899.19803,1416.9434
803,23.570934,16.614,90,1070,91926.367,-39051.449,-46368.804,1174.4781,237.57338,290.05178,6.76E-05,0.12312599,934.40355,1427.6166
809,23.612997,25.612,120,-1380,106923.41,-25728.28,-43239.953,1162.6197,168.6934,290.04946,9.57E-05,0.12537576,987.20353,1334.3823
810,23.623502,1.61,120,-1000,107305.7,-27893.472,-43671.866,1183.0051,434.77751,290.02423,3.72E-05,0.12729109,755.72986,1659.553
794,23.513324,25.614,90,300,87859.93,-33902.663,-45369.298,1191.7504,236.06698,290.01014,6.88E-05,0.12743218,945.8839,1436.2878
814,23.645801,25.613,120,-1000,107374.18,-27789.245,-43634.41,1158.947,205.62594,290.09035,7.85E-05,0.12549139,943.77993,1368.513
815,23.656306,1.611,120,-500,107374.18,-31066.391,-44296.69,1179.4725,351.76955,290.03389,4.60E-05,0.12796172,826.2427,1552.2724
816,23.660144,3.611,120,-500,107374.18,-30959.821,-44268.362,1188.5239,418.51083,290.05797,3.88E-05,0.13036956,767.25181,1638.0714
811,23.627339,3.612,120,-1000,107339.7,-27973.399,-43682.803,1185.0867,415.24606,289.98871,3.91E-05,0.12873046,756.7697,1609.0081
796,23.527666,3.617,90,700,89817.434,-36159.34,-45811.202,1208.4848,384.10363,290.05092,4.23E-05,0.13065879,815.37772,1609.0162
800,23.556634,1.629,90,1070,90139.45,-36301.886,-45836.694,1198.2485,389.82367,290.05055,4.17E-05,0.1320922,809.09204,1618.4837
802,23.564872,9.617,90,1070,91564.387,-39305.581,-46438.864,1183.7187,319.54978,290.03086,5.06E-05,0.12768646,863.50729,1523.2604
822,23.697904,13.601,120,0,107374.18,-34083.815,-44880.893,1173.0753,297.44613,290.14276,5.45E-05,0.12898203,875.05478,1493.1573
818,23.6706,16.615,120,-500,107374.18,-30784.178,-44243.241,1170.8558,257.17091,290.03849,6.31E-05,0.12838313,917.50976,1447.3993
817,23.664538,9.617,120,-500,107374.18,-30753.753,-44241.35,1173.1068,298.23998,290.16632,5.43E-05,0.12795974,866.13849,1481.5787
819,23.678606,25.632,120,-500,107374.18,-32087.48,-44493.22,1162.0237,223.92124,290.0404,7.20E-05,0.1246229,924.46613,1386.6854
799,23.546129,25.612,90,700,89545.373,-36364.38,-45855.072,1172.9611,206.59646,290.05058,7.82E-05,0.12588478,961.58417,1390.7795
807,23.598929,9.617,120,-1380,106020.96,-25488.087,-43192.959,1173.6928,317.77833,290.04139,5.10E-05,0.12832504,849.99498,1505.1565
806,23.594535,3.612,120,-1380,106069.19,-25413.011,-43185.065,1179.0787,336.25917,290.02488,4.82E-05,0.12797807,833.65204,1528.1358
826,23.730195,3.615,120,500,107374.18,-37258.506,-45492.315,1187.5997,365.4044,290.1019,4.43E-05,0.12781914,824.75779,1581.0099
812,23.631733,9.619,120,-1000,107323.34,-27847.875,-43663.026,1168.5872,317.49843,290.02526,5.08E-05,0.12440339,844.47266,1498.5071
808,23.604991,16.614,120,-1380,106145.63,-25733.049,-43257.304,1166.4799,216.61136,290.03996,7.46E-05,0.12629706,943.84728,1393.4356
824,23.714466,30.606,120,0,107374.18,-34086.652,-44878.18,1167.3716,205.62412,290.13255,7.86E-05,0.12730164,965.41282,1390.5064
805,23.590695,1.62,120,-1380,106591.98,-26830.734,-43447.625,1186.1904,371.77776,290.03355,4.38E-05,0.13045324,812.92211,1588.8355
829,23.748663,25.613,120,500,107374.18,-36941.346,-45436.193,1177.3541,233.46358,290.0483,6.92E-05,0.12659204,949.71135,1431.4402
821,23.692954,5.614,120,0,107374.18,-34076.785,-44877.316,1179.1242,353.69863,290.04919,4.58E-05,0.12762214,821.03255,1551.3109
813,23.637796,16.613,120,-1000,107356.15,-27641.643,-43623.926,1158.1258,231.60733,290.01403,6.97E-05,0.12565772,921.00657,1399.549
820,23.689117,1.608,120,0,107374.18,-34072.057,-44876.453,1180.688,362.55651,290.0521,4.46E-05,0.12628257,810.44058,1556.317
832,23.7674,9.619,120,1000,107374.18,-40595.152,-46137.573,1197.6821,326.13672,290.03463,4.94E-05,0.12415935,859.51866,1536.8955
831,23.763006,3.613,120,1000,107374.18,-40427.485,-46103.201,1200.6843,372.50825,290.04544,4.37E-05,0.13112694,815.90987,1579.1507
823,23.705073,21.607,120,0,107374.18,-34088.133,-44877.481,1171.0981,246.91421,290.03778,6.54E-05,0.12609349,924.96865,1435.0718
833,23.773462,16.615,120,1000,107374.18,-40146.587,-46048.847,1183.1851,259.02872,290.03984,6.29E-05,0.13199435,929.40842,1463.3795
843,23.840324,16.613,65,-810,58639.097,-25795.542,-44243.734,1188.7685,241.47811,290.00864,6.73E-05,0.12804014,947.24825,1446.4689
836,23.79581,3.612,120,1380,107374.18,-42721.127,-46548.97,1198.2598,362.11025,290.0269,4.47E-05,0.12862818,824.02403,1570.3295
827,23.73459,9.638,120,500,107374.18,-36041.668,-45252.737,1187.396,335.24117,290.03868,4.82E-05,0.12668702,842.98311,1534.7543
838,23.806267,16.615,120,1380,107374.18,-42553.501,-46515.379,1187.9372,236.82774,290.05368,6.83E-05,0.12654428,935.71489,1422.2043
825,23.726358,1.609,120,500,107374.18,-37330.088,-45509.706,1189.326,398.11102,290.02508,4.07E-05,0.12784787,779.87326,1602.3389
842,23.834262,9.619,65,-810,58574.423,-25582.649,-44190.162,1196.495,311.34755,290.12972,5.20E-05,0.12795878,873.31201,1515.0011
837,23.800204,9.617,120,1380,107374.18,-43206.243,-46641.315,1197.1372,297.84497,290.00886,5.40E-05,0.12460281,885.39906,1500.7322
834,23.781468,25.611,120,1000,107374.18,-40659.497,-46154.266,1178.5928,175.32842,290.06338,9.23E-05,0.12734795,997.6954,1359.1026
849,23.881133,25.613,65,-600,59469.087,-26740.198,-44419.378,1181.4249,197.1971,290.04537,8.21E-05,0.12758465,978.26794,1384.328
828,23.740658,16.614,120,500,107374.18,-37412.153,-45522,1181.1829,274.20989,290.02503,5.89E-05,0.12677514,899.72404,1469.4073
844,23.848329,25.612,65,-810,58560.567,-25404.827,-44165.986,1183.3963,178.27723,290.00772,9.08E-05,0.12763219,1003.7396,1371.7251
845,23.858835,1.611,65,-600,59497.087,-26823.579,-44433.192,1214.4708,399.20762,290.01093,4.06E-05,0.12970058,818.85704,1642.1834
835,23.791973,1.609,120,1380,107374.18,-43256.156,-46658.788,1195.7322,337.16661,290.06547,4.81E-05,0.12963233,851.15232,1548.8275
830,23.759168,1.611,120,1000,107374.18,-40666.116,-46150.812,1197.7415,403.78668,290.03967,4.01E-05,0.12816729,784.58322,1623.1036
839,23.814272,25.61,120,1380,107374.18,-43213.931,-46646.783,1184.9566,174.10904,290.0465,9.30E-05,0.12496533,1010.7798,1372.6647
852,23.899871,9.618,65,-300,60916.051,-28629.057,-44806.105,1205.1286,326.90568,289.91672,4.93E-05,0.12469811,866.27648,1545.2589
859,23.949798,30.605,65,0,62340.114,-30522.564,-45154.103,1193.0719,221.31467,290.02915,7.31E-05,0.12720696,971.93462,1430.0755
854,23.913939,25.611,65,-300,60923.945,-28646.202,-44789.248,1191.2338,223.50044,290.05213,7.25E-05,0.1284342,969.72103,1429.5719
858,23.9404,21.627,65,0,62332.384,-30523.92,-45152.828,1194.3395,272.11528,290.05707,5.94E-05,0.12663279,917.40854,1477.7733
861,23.965528,3.614,65,300,63679.11,-32331.785,-45509.542,1212.2338,415.78112,290.04465,3.91E-05,0.12953287,807.36662,1669.2394
847,23.867066,9.619,65,-600,59635.48,-27020.396,-44480.886,1193.3537,317.48709,290.00078,5.09E-05,0.12673778,861.26392,1516.4128
863,23.975984,16.616,65,300,63815.982,-32313.653,-45503.128,1200.6166,286.0957,290.05349,5.67E-05,0.12854868,913.59655,1504.7368
862,23.969922,9.617,65,300,63750.322,-32456.117,-45533.101,1209.957,326.58931,290.00419,4.96E-05,0.12929627,880.14098,1555.5257
853,23.905933,16.614,65,-300,60958.153,-28684.809,-44797.224,1196.8249,307.2267,290.0379,5.27E-05,0.12685617,888.72344,1524.923
860,23.96169,1.611,65,300,63732.231,-32455.5,-45535.28,1214.15,395.04049,290.06921,4.12E-05,0.13158502,830.4425,1651.4363
850,23.891639,1.609,65,-300,60884.762,-28626.96,-44788.426,1217.7637,401.18439,290.03341,4.06E-05,0.13125233,814.25684,1643.3088
840,23.826027,1.619,65,-810,59001.691,-26318.976,-44335.133,1210.6268,413.33209,290.01102,3.93E-05,0.13062251,788.78538,1640.8005
846,23.862672,3.611,65,-600,59443.144,-26718.818,-44417.034,1210.6169,382.13012,290.05231,4.28E-05,0.13385776,827.12795,1618.0842
841,23.829867,3.614,65,-810,58109.823,-25597.82,-44201.756,1199.3311,357.92605,290.05294,4.53E-05,0.12902775,831.10834,1570.6492
867,24.002727,9.637,65,600,64423.541,-32789.477,-45591.648,1204.3492,317.79583,290.04792,5.09E-05,0.12753843,875.29961,1533.0034
848,23.873128,16.613,65,-600,59610.153,-26886.525,-44438.044,1189.8881,264.0343,290.01941,6.13E-05,0.12695476,915.55786,1460.7755
851,23.895477,3.611,65,-300,60793.61,-28660.017,-44796.279,1202.0676,375.76378,290.05306,4.32E-05,0.12904254,814.01116,1589.1505
868,24.008795,16.615,65,600,65363.721,-34281.003,-45886.361,1196.9463,248.81867,290.05199,6.49E-05,0.12576467,939.89232,1452.1582
855,23.924443,1.61,65,0,62316.678,-30531.239,-45161.051,1215.5157,418.48895,290.0609,3.89E-05,0.13158939,806.6112,1670.9747
870,24.027305,1.613,65,810,66281.288,-35383.049,-46097.651,1219.6757,400.99947,290.06467,4.05E-05,0.12978493,818.30416,1644.3221
856,23.928281,5.614,65,0,62320.379,-30526.963,-45157.022,1205.8787,357.22284,290.05593,4.54E-05,0.1286361,835.02337,1570.9665
865,23.994495,1.61,65,600,65429.834,-34371.579,-45901.285,1220.0193,401.07218,290.0295,4.07E-05,0.1353037,824.72996,1659.2397
877,24.069595,9.639,90,-1070,82964.327,-28274.236,-44283.657,1198.5281,313.1959,290.04644,5.18E-05,0.12897404,877.11589,1525.3589
872,24.035537,9.617,65,810,66482.424,-35715.504,-46164.175,1195.939,277.74079,290.06632,5.85E-05,0.13033975,911.04247,1485.0787
857,23.933231,13.603,65,0,62320.214,-30525.401,-45160.434,1198.6675,299.25557,290.04875,5.39E-05,0.12614374,904.08737,1527.1551
873,24.041599,16.615,65,810,66406.977,-35635.083,-46145.796,1192.4279,215.64939,290.05619,7.51E-05,0.12788147,975.43525,1422.2314
866,23.998332,3.615,65,600,64973.579,-34153.177,-45862.637,1218.9857,375.55226,290.02349,4.31E-05,0.1278735,848.32092,1629.4771
879,24.083675,25.631,90,-1070,83582.332,-28380.806,-44293.155,1184.353,168.63677,290.06495,9.57E-05,0.12552048,1013.2597,1361.9625
864,23.983991,25.611,65,300,63714.346,-32495.71,-45544.407,1192.4729,224.04427,290.06465,7.22E-05,0.12684391,966.28327,1430.3733
871,24.031144,3.611,65,810,66319.731,-35449.778,-46112.946,1208.6186,372.70253,290.074,4.35E-05,0.12844713,825.62922,1595.4314
869,24.016801,25.61,65,600,65443.896,-34549.854,-45940.345,1190.9785,202.47683,290.06384,8.00E-05,0.12799301,981.33506,1399.4629
878,24.075664,16.634,90,-1070,82241.521,-27946.921,-44230.208,1187.3267,217.01249,290.05033,7.45E-05,0.12675779,970.81582,1420.3256
880,24.094185,1.611,90,-700,83321.66,-27791.506,-44176.429,1209.0272,374.68144,290.03027,4.33E-05,0.12975198,824.03318,1598.3709
883,24.108479,16.614,90,-700,83420.46,-27914.563,-44207.471,1194.7729,245.5971,290.03285,6.58E-05,0.12677345,948.73423,1457.2759
886,24.130828,3.612,90,-300,85163.585,-30344.002,-44677.086,1209.3502,366.90935,290.02699,4.41E-05,0.12820965,839.3342,1605.6658
881,24.098023,3.613,90,-700,83427.244,-27950.21,-44206.608,1212.2395,359.47073,290.0225,4.53E-05,0.13155419,857.15056,1591.001
875,24.06136,1.622,90,-1070,82242.384,-27053.987,-44041.778,1214.5804,367.85762,290.0442,4.41E-05,0.12891713,838.78716,1597.9704
876,24.065201,3.613,90,-1070,82077.43,-26081.044,-43843.192,1207.8392,382.68897,290.0489,4.25E-05,0.12932438,833.1805,1626.3044
884,24.116485,25.614,90,-700,83166.944,-27951.279,-44217.38,1190.5838,213.35271,290.06509,7.59E-05,0.1279884,972.50282,1413.9315
891,24.163632,5.612,90,0,86448.563,-32155.073,-45037.829,1204.975,385.17322,290.07855,4.22E-05,0.13059335,809.80307,1605.7929
882,24.102417,9.621,90,-700,83235.442,-27655.621,-44154.227,1208.1948,299.37317,290.02225,5.37E-05,0.12243051,891.28202,1509.8897
898,24.21133,16.614,90,300,87745.383,-34009.85,-45402.19,1193.1349,287.20175,290.07639,5.63E-05,0.12781201,904.89048,1498.2004
874,24.049605,25.61,65,810,66668.716,-35988.014,-46217.953,1185.3164,158.44129,290.04491,0.000102469,0.1304026,1022.4506,1349.3777
894,24.185143,30.607,90,0,86444.246,-32153.881,-45023.275,1192.1939,214.85974,290.04599,7.55E-05,0.1289057,969.84957,1412.6959
888,24.141284,16.614,90,-300,84959.653,-30264.033,-44658.914,1198.9077,268.9481,290.00283,6.02E-05,0.12362064,916.68784,1481.5748
896,24.200874,3.611,90,300,87805.904,-34121.724,-45419.829,1209.3436,386.44201,290.03219,4.20E-05,0.12880544,854.02507,1563.2174
885,24.12699,1.61,90,-300,85101.912,-30277.313,-44669.521,1209.1773,368.98878,290.04249,4.41E-05,0.13076672,848.0744,1613.6933
889,24.149289,25.613,90,-300,84990.325,-30240.721,-44660.435,1187.7884,218.4701,290.01754,7.39E-05,0.12578689,964.09518,1416.8038
899,24.219335,25.612,90,300,87900.593,-34040.522,-45405.644,1195.2604,237.98857,290.03713,6.81E-05,0.12819318,952.25305,1441.9692
890,24.159794,1.61,90,0,86428.005,-32141.505,-45040.05,1214.1039,390.92699,290.06547,4.17E-05,0.13112801,815.67418,1625.3056
893,24.175751,21.607,90,0,86454.895,-32157.951,-45033.471,1188.5051,254.73029,290.05389,6.35E-05,0.1272616,929.04861,1455.2241
900,24.22984,1.61,90,700,89520.252,-36555.606,-45896.064,1219.1142,410.17751,290.01505,3.98E-05,0.1331066,803.25361,1651.2413
902,24.238072,9.618,90,700,89451.877,-36503.883,-45891.253,1200.5287,325.07602,290.14009,4.98E-05,0.12826946,876.05156,1549.9585
909,24.284944,25.612,90,1070,91113.721,-39072.254,-46396.146,1191.9086,176.6794,290.08927,9.15E-05,0.12648887,1006.5578,1371.9776
910,24.296699,1.62,120,-1380,106920.61,-27300.718,-43566.529,1217.4774,402.88033,290.09149,4.03E-05,0.13056498,803.8379,1634.5863
892,24.168582,13.601,90,0,86448.933,-32156.676,-45036.185,1197.1026,300.93373,290.04442,5.40E-05,0.12885046,889.23202,1511.1114
887,24.135221,9.62,90,-300,85172.219,-30359.749,-44676.47,1199.9029,309.23724,289.96841,5.25E-05,0.12955172,883.67965,1524.4416
904,24.252139,25.614,90,700,89550.389,-36378.853,-45863.994,1187.6093,213.64056,290.03754,7.56E-05,0.12617899,964.26461,1406.1798
911,24.300539,3.613,120,-1380,106083.5,-25718.248,-43253.274,1214.2841,392.46247,290.04983,4.14E-05,0.12914097,813.96087,1623.827
915,24.329506,1.611,120,-1000,107305,-27921.224,-43680.87,1209.323,395.71384,290.04578,4.11E-05,0.13177618,814.96527,1629.459
908,24.276939,16.613,90,1070,91730.905,-39262.328,-46423.035,1188.3933,201.27656,290.0181,8.05E-05,0.12829048,976.13566,1389.6219
912,24.304933,9.618,120,-1380,106734.07,-25754.47,-43244.887,1203.5772,303.65954,290.05639,5.30E-05,0.12424854,895.36162,1524.8606
895,24.197036,1.612,90,300,87794.721,-34091.463,-45408.645,1214.7822,412.50642,290.01317,3.96E-05,0.13312712,812.3951,1665.0695
906,24.266482,3.612,90,1070,90920.19,-38652.511,-46314.162,1207.2725,379.31784,290.08117,4.28E-05,0.12986048,831.39665,1614.9266
920,24.362311,1.61,120,-500,107374.18,-30906.989,-44273.214,1212.635,412.85572,290.12114,3.93E-05,0.12928715,797.49015,1649.4088
916,24.333344,3.612,120,-1000,106839.33,-27771.401,-43672.277,1206.7966,370.61962,290.07068,4.38E-05,0.13006736,826.00727,1591.0129
897,24.205267,9.619,90,300,87757.553,-34017.292,-45399.271,1207.1889,356.33449,290.0622,4.55E-05,0.12790134,846.4492,1582.975
903,24.244134,16.612,90,700,89854.396,-36603.998,-45904.287,1192.2412,269.21295,290.05195,6.02E-05,0.12788208,914.73212,1470.5002
907,24.270876,9.621,90,1070,91349.23,-38639.806,-46303.349,1200.8849,304.02583,290.04837,5.32E-05,0.12780233,884.63197,1513.267
905,24.262645,1.609,90,1070,91611.628,-39053.669,-46378.548,1216.9291,401.63444,290.05142,4.03E-05,0.12718726,815.95861,1648.2232
918,24.343801,16.613,120,-1000,107113.94,-27521.341,-43602.217,1193.9495,250.29023,290.07394,6.45E-05,0.12666593,940.49828,1460.8351
901,24.233677,3.613,90,700,89337.206,-36269.939,-45843.437,1205.5497,365.01964,290.04962,4.45E-05,0.12988468,837.26673,1597.6626
913,24.310995,16.616,120,-1380,106129.71,-25895.987,-43292.868,1192.5888,254.97643,290.03675,6.34E-05,0.12776929,938.99688,1470.0536
922,24.370542,9.618,120,-500,107374.18,-30755.48,-44236.498,1205.8209,345.40009,290.03294,4.69E-05,0.12841468,855.55996,1574.0057
925,24.395115,1.609,120,0,107374.18,-34065.519,-44880.729,1216.5452,431.68787,290.11883,3.77E-05,0.13045514,781.59708,1667.2918
929,24.42047,30.606,120,0,107374.18,-34067.205,-44880.523,1191.0801,208.76047,290.06578,7.76E-05,0.12837928,979.3245,1411.4331
919,24.351806,25.61,120,-1000,107374.18,-27415.634,-43579.316,1189.3429,209.10985,290.05763,7.73E-05,0.12668367,978.13225,1410.4334
928,24.411077,21.607,120,0,107374.18,-34061.737,-44879.824,1193.8924,247.65719,290.03419,6.52E-05,0.12615883,935.28041,1448.6893
931,24.4362,3.614,120,500,107374.18,-37132.982,-45466.905,1207.5628,372.9506,290.05324,4.36E-05,0.13128276,836.70168,1608.4599
917,24.337737,9.621,120,-1000,107209.53,-28157.224,-43755.165,1201.3074,319.5333,290.05239,5.08E-05,0.13023906,886.35942,1548.0648
914,24.319001,25.614,120,-1380,106357.21,-24617.067,-43027.142,1187.6614,179.04904,290.04255,9.00E-05,0.12440895,1001.372,1372.6179
935,24.465173,1.61,120,1000,107374.18,-41279.757,-46272.431,1212.9679,389.36173,290.03812,4.17E-05,0.12984604,820.79656,1634.3449
930,24.432362,1.611,120,500,107374.18,-37045.737,-45450.788,1214.6246,401.03672,290.04877,4.05E-05,0.13069704,807.21459,1636.4925
934,24.454668,25.613,120,500,107374.18,-37282.024,-45495.398,1190.532,224.94292,290.03229,7.19E-05,0.12654415,966.50529,1431.7068
937,24.473405,9.617,120,1000,107374.18,-40206.944,-46059.866,1197.4859,288.47011,290.03567,5.62E-05,0.12836694,908.80039,1505.5733
936,24.469011,3.613,120,1000,107374.18,-40198.803,-46057.564,1213.2282,383.96769,290.03175,4.23E-05,0.12894287,811.49972,1598.9952
924,24.38461,25.612,120,-500,107374.18,-31003.115,-44283.616,1189.3619,238.45142,290.06532,6.80E-05,0.12892758,948.08742,1440.2964
938,24.479466,16.616,120,1000,107374.18,-40327.657,-46081.986,1195.8009,266.33363,290.03331,6.08E-05,0.12803016,933.96032,1485.0296
921,24.366148,3.612,120,-500,107374.18,-30890.913,-44265.854,1210.5924,398.53758,290.11381,4.08E-05,0.13082428,816.45584,1640.1199
932,24.440594,9.637,120,500,107374.18,-36033.815,-45255.081,1201.5407,325.54057,289.98857,4.98E-05,0.12775624,880.57853,1554.3104
923,24.376604,16.615,120,-500,107374.18,-30961.836,-44290.4,1197.3585,267.96905,290.0632,6.08E-05,0.13040544,929.70275,1482.7013
941,24.501821,3.611,120,1380,107374.18,-42483.071,-46506.951,1215.96,341.11732,290.05108,4.76E-05,0.12973744,866.82619,1570.891
926,24.398953,5.614,120,0,107374.18,-34066.465,-44881.305,1204.2522,374.86915,289.9891,4.32E-05,0.12860774,824.46726,1597.6742
933,24.446662,16.615,120,500,107374.18,-37106.998,-45464.726,1196.8599,280.75082,290.03226,5.77E-05,0.12822013,908.21558,1488.0874
942,24.506215,9.619,120,1380,107374.18,-43381.598,-46682.224,1214.354,288.37664,290.01891,5.63E-05,0.13006335,931.83095,1529.3408
927,24.403902,13.623,120,0,107374.18,-34064.368,-44870.532,1199.6368,296.79036,290.00952,5.47E-05,0.12874466,895.4847,1513.5254
947,24.540272,9.617,120,-1380,105588.88,-25688.892,-43254.097,1236.8398,296.18636,290.03937,5.48E-05,0.12939744,929.5745,1542.9103
939,24.487473,25.629,120,1000,107374.18,-38028.344,-45647.77,1192.9919,191.35903,290.02981,8.44E-05,0.12579763,990.19752,1385.6106
950,24.564845,1.611,120,-1000,106734.03,-27764.782,-43658.709,1228.2826,388.29308,290.06256,4.19E-05,0.13142745,828.27161,1628.2031
951,24.568682,3.614,120,-1000,106822.31,-27806.185,-43680.295,1228.3587,364.67591,290.03609,4.47E-05,0.13238179,868.55724,1623.3721
958,24.611944,16.613,120,-500,107374.18,-30926.313,-44277.531,1183.8005,275.73275,290.04651,5.87E-05,0.12688193,912.36361,1485.1919
952,24.573077,9.616,120,-1000,107223.8,-27811.859,-43663.396,1221.3903,311.83801,290.02704,5.20E-05,0.12874712,901.43345,1543.4453
944,24.520283,25.611,120,1380,107374.18,-43227.047,-46659.611,1221.1995,165.20334,289.99308,9.87E-05,0.13082723,1057.2356,1401.2088
955,24.59765,1.608,120,-500,107374.18,-30892.968,-44265.936,1206.5931,411.18033,290.02602,3.94E-05,0.1280345,783.65172,1632.9644
940,24.497983,1.611,120,1380,107374.18,-42326.793,-46477.06,1214.4907,369.78628,290.02478,4.40E-05,0.13147889,839.52526,1606.7778
961,24.634291,5.616,120,0,107374.18,-34066.506,-44868.888,1198.0013,364.97708,290.04628,4.44E-05,0.12889073,825.48991,1581.9141
954,24.587144,25.613,120,-1000,107374.18,-27872.174,-43677.458,1194.3577,204.1451,290.02003,7.93E-05,0.12796102,983.18659,1404.3993
959,24.619949,25.611,120,-500,107374.18,-30958.834,-44281.355,1180.3853,238.54752,289.9895,6.76E-05,0.12536444,937.12711,1431.9739
943,24.512278,16.614,120,1380,107374.18,-43094.245,-46624.663,1215.3271,229.77193,290.03964,7.04E-05,0.127316,985.85597,1462.3056
960,24.630454,1.612,120,0,107374.18,-34064.738,-44883.155,1199.0094,376.62977,290.0536,4.32E-05,0.12925755,833.26118,1611.6984
945,24.532037,1.621,120,-1380,106149.04,-27279.092,-43568.955,1245.7963,374.99046,290.03096,4.36E-05,0.13345619,872.8962,1644.326
962,24.639242,13.6,120,0,107374.18,-34073.948,-44890.432,1195.6854,309.25371,290.02673,5.29E-05,0.13438829,882.11554,1520.5814
946,24.535878,3.613,120,-1380,105301.81,-25394.509,-43201.757,1241.7349,357.14103,290.05125,4.54E-05,0.12885713,886.94504,1630.964
964,24.655803,30.605,120,0,107374.18,-34076.661,-44885.827,1184.667,217.41037,290.15359,7.43E-05,0.12667515,735.29922,1653.62
948,24.546334,16.615,120,-1380,105412.87,-25369.182,-43206.979,1228.9613,258.63372,290.00314,6.29E-05,0.12982076,968.31314,1503.5858
971,24.704342,3.614,120,1000,107374.18,-40256.323,-46073.845,1199.8901,383.93026,290.05779,4.24E-05,0.13181613,822.17741,1620.267
956,24.601487,3.611,120,-500,107374.18,-30938.4,-44284.726,1197.9199,366.3422,290.03467,4.42E-05,0.12796606,843.62155,1608.7926
949,24.55434,25.613,120,-1380,106606.61,-25781.277,-43251.013,1211.8241,172.64595,290.04118,9.37E-05,0.12757311,1024.7492,1381.1599
968,24.681989,16.614,120,500,107374.18,-37274.377,-45497.577,1196.152,287.94811,290.05576,5.63E-05,0.12916236,906.75506,1506.9015
973,24.714799,16.614,120,1000,107374.18,-40398.211,-46095.759,1187.4452,263.16475,290.04376,6.16E-05,0.12842669,924.88278,1471.592
976,24.737148,3.612,120,1380,107374.18,-42576.196,-46520.601,1189.8474,323.45513,290.0581,5.02E-05,0.12968519,868.12255,1535.9886
965,24.667695,1.613,120,500,107374.18,-37201.233,-45477.143,1209.452,410.86068,290.04518,3.96E-05,0.13133806,795.27274,1648.8485
953,24.579139,16.613,120,-1000,107160.07,-27730.986,-43644.936,1203.1549,242.69734,290.02779,6.70E-05,0.12915515,945.46425,1444.5863
957,24.605881,9.617,120,-500,107374.18,-30864.023,-44264.004,1199.6727,342.85189,290.05815,4.73E-05,0.12945328,851.00546,1562.6713
977,24.741542,9.619,120,1380,107374.18,-43012.221,-46598.267,1185.613,297.98463,290.02434,5.43E-05,0.12789004,877.92074,1492.7762
980,24.767364,1.62,15,-290,13060.001,-25805.614,-45114.838,1199.2709,415.40576,290.03443,3.92E-05,0.1327681,795.31081,1664.8912
963,24.64641,21.608,120,0,107374.18,-34073.126,-44886.238,1189.6408,256.57,290.04514,6.33E-05,0.12921617,928.60827,1460.715
975,24.73331,1.609,120,1380,107374.18,-42664.553,-46547.531,1198.8057,381.4075,290.05308,4.25E-05,0.12923151,806.04797,1591.9722
982,24.775599,9.619,15,-290,12639.766,-25450.176,-45047.82,1179.5426,261.1419,290.05436,6.17E-05,0.12515351,906.05117,1448.2014
978,24.747604,16.613,120,1380,107374.18,-42721.045,-46559.413,1182.5447,242.36591,290.05111,6.68E-05,0.12700293,920.08744,1415.2358
984,24.789667,25.611,15,-290,12582.616,-25351.788,-45031.868,1172.2588,127.53743,290.07323,0.000126468,0.12497062,1039.7356,1303.8705
967,24.675926,9.618,120,500,107374.18,-37219.694,-45491.657,1197.6869,340.30157,290.21046,4.76E-05,0.12878173,846.91862,1550.3137
983,24.781661,16.615,15,-290,12661.475,-25339.865,-45029.36,1170.8537,187.1967,290.03812,8.64E-05,0.1271624,986.29616,1373.9564
966,24.671533,3.612,120,500,107374.18,-37326.84,-45514.722,1210.9021,393.42421,290.05392,4.13E-05,0.12888229,810.74784,1627.9794
974,24.722805,25.614,120,1000,107374.18,-40341.143,-46107.354,1177.4609,209.29155,290.06259,7.72E-05,0.12645423,962.82948,1395.5342
969,24.689995,25.632,120,500,107374.18,-35998.621,-45254.053,1185.6253,234.11457,290.08734,6.89E-05,0.12567121,939.16867,1423.7909
988,24.814466,16.633,15,-200,13450.058,-26432.822,-45245.501,1178.0599,238.2071,290.07335,6.78E-05,0.12643428,943.53764,1436.8361
992,24.84177,13.603,15,-100,13678.574,-26612.576,-45276.42,1185.7273,310.46739,289.99561,5.23E-05,0.12893021,874.55922,1508.0165
972,24.708737,9.617,120,1000,107374.18,-40578.089,-46140.822,1192.4801,326.07204,290.13499,4.97E-05,0.12834928,860.19996,1537.7899
970,24.700506,1.609,120,1000,107374.18,-40421.605,-46114.385,1202.6637,408.65437,290.11246,3.98E-05,0.13056491,804.86057,1652.2
986,24.804009,3.613,15,-200,13277.622,-25973.815,-45144.934,1190.0758,362.25213,290.05041,4.47E-05,0.12882558,823.24351,1576.2716
990,24.832982,1.612,15,-100,13677.957,-26634.861,-45276.009,1190.0646,384.92182,289.98767,4.21E-05,0.12839734,806.58908,1606.421
996,24.874061,5.615,15,0,14197.156,-27229.136,-45393.721,1187.7146,354.68187,290.05028,4.57E-05,0.12777165,841.17415,1578.8359
997,24.879012,13.621,15,0,14211.135,-27233.494,-45391.829,1184.2746,299.24039,290.067,5.42E-05,0.1282497,884.41093,1500.983
981,24.771204,3.614,15,-290,13031.755,-25498.075,-45051.603,1191.3714,356.25597,290.04455,4.54E-05,0.12747135,823.10234,1557.0896
979,24.755609,25.612,120,1380,107374.18,-43023.322,-46610.355,1174.5447,182.85912,290.04869,8.84E-05,0.12666064,987.49325,1367.8906
989,24.822477,25.612,15,-200,13101.815,-25961.974,-45147.072,1168.3367,184.29358,290.04778,8.76E-05,0.12635322,987.88207,1368.7947
987,24.808404,9.618,15,-200,13141.45,-25892.983,-45135.066,1180.9741,288.9484,290.04703,5.61E-05,0.12824081,892.39104,1489.1746
993,24.848939,21.606,15,-100,13714.015,-26596.583,-45268.32,1171.8888,250.39811,290.05125,6.44E-05,0.12535614,912.13587,1431.652
1007,24.952943,9.617,15,200,15246.654,-28473.396,-45632.27,1176.0688,303.49628,290.06236,5.32E-05,0.12627427,866.16448,1490.5931
985,24.800171,1.612,15,-200,13416.056,-26043.382,-45157.351,1193.1393,388.48188,290.04478,4.18E-05,0.12948999,806.23077,1615.345
1002,24.916258,13.601,15,100,14669.442,-27840.227,-45509.254,1175.6647,303.82373,290.05894,5.32E-05,0.1265907,862.63455,1493.7998
1001,24.911309,5.613,15,100,14670.635,-27876.49,-45510.693,1187.0228,385.12279,290.07826,4.21E-05,0.12947511,795.74757,1592.8787
1005,24.944712,1.61,15,200,15281.437,-28509.413,-45640.534,1199.3491,419.27353,290.06955,3.87E-05,0.12997277,792.82414,1667.3274
994,24.858331,30.606,15,-100,13667.638,-26576.807,-45264.25,1167.6539,197.40579,290.10005,8.17E-05,0.12464884,960.68986,1366.795
1004,24.932819,30.605,15,100,14773.052,-27889.318,-45521.753,1163.7816,204.81954,290.09862,7.90E-05,0.12670591,952.63424,1375.8809
1006,24.94855,3.612,15,200,15174.127,-28496.297,-45632.558,1183.3834,366.49646,290.05362,4.43E-05,0.12931355,813.63759,1574.5543
995,24.870224,1.609,15,0,14195.429,-27225.518,-45393.967,1197.553,426.32169,290.03397,3.82E-05,0.13149343,763.76105,1641.7036
1009,24.967011,25.611,15,200,15222.52,-28548.225,-45648.387,1168.9402,183.43871,290.03477,8.78E-05,0.1244511,975.29877,1355.0245
991,24.83682,5.614,15,-100,13658.962,-26591.731,-45261.7,1192.2518,382.53275,290.04542,4.22E-05,0.12731144,800.3642,1593.6863
1017,25.019805,6.604,25,-400,22264.594,-25507.202,-44874.356,1178.8976,309.91219,290.06062,5.23E-05,0.12738815,871.78009,1513.23
1013,24.99181,16.614,15,290,15545.847,-29117.708,-45767.127,1163.7896,189.3522,290.05179,8.52E-05,0.12566029,973.60406,1366.9616
1000,24.90747,1.613,15,100,14649.378,-27833.771,-45501.442,1193.7469,403.41908,289.96036,4.03E-05,0.13030653,781.63049,1614.3796
1003,24.923427,21.608,15,100,14731.608,-27840.843,-45511.351,1171.1588,243.82076,290.05455,6.62E-05,0.12577909,927.49888,1434.1072
999,24.895579,30.604,15,0,14204.721,-27229.793,-45383.401,1171.4212,209.62285,290.0542,7.72E-05,0.12689301,961.15241,1395.3324
1014,24.999815,25.614,15,290,15882.002,-29026.269,-45737.566,1163.837,121.05119,290.06671,0.000132991,0.12421406,1036.4155,1286.7764
998,24.886186,21.607,15,0,14205.749,-27225.518,-45391.089,1176.8126,252.14618,290.00814,6.39E-05,0.12483655,908.8486,1427.515
1018,25.02503,10.607,25,-400,22182.035,-25402.195,-44857.17,1172.6295,281.47839,290.07681,5.75E-05,0.12814146,895.65517,1483.3145
1008,24.959005,16.614,15,200,15259.071,-28497.942,-45635.683,1168.3127,234.22826,289.99743,6.89E-05,0.12521382,928.65613,1412.2126
1020,25.039092,1.611,25,-300,22444.266,-26020.399,-44982.776,1187.0544,396.06446,290.07842,4.11E-05,0.13088164,798.80655,1618.2642
1011,24.981354,3.61,15,290,15745.501,-29120.134,-45761.207,1181.487,339.87243,290.05885,4.79E-05,0.13292652,851.15249,1551.9788
1016,25.015411,3.612,25,-400,22062.555,-25356.229,-44850.551,1183.491,371.11981,290.07927,4.36E-05,0.12749275,800.48421,1566.536
1010,24.977516,1.611,15,290,15530.963,-29000.777,-45737.319,1194.8798,370.21743,290.03417,4.32E-05,0.1198302,805.99308,1570.219
1019,25.031367,15.603,25,-400,22042.697,-25182.271,-44811.697,1163.2334,215.23538,290.07121,7.49E-05,0.12483834,946.37196,1390.5876
1028,25.083966,16.613,25,-150,23295.55,-26910.207,-45152.951,1169.1874,267.63629,290.05666,6.04E-05,0.12659537,906.40084,1458.4476
1030,25.102476,1.611,25,0,23984.471,-27889.359,-45343.149,1182.4121,399.34682,290.06449,4.05E-05,0.12779853,780.32656,1602.5219
1012,24.985748,9.617,15,290,15619.73,-29090.243,-45755.944,1175.0377,228.19719,290.05957,7.11E-05,0.12818014,942.7601,1410.0076
1026,25.073509,3.612,25,-150,23255.01,-26978.581,-45167.136,1182.3958,385.47507,290.05969,4.20E-05,0.1285461,784.99479,1580.1668
1029,25.091971,25.612,25,-150,23211.223,-26902.807,-45149.128,1159.811,232.10905,290.04042,6.94E-05,0.12510141,920.12814,1400.983
1033,25.118432,21.609,25,0,23994.544,-27889.729,-45336.489,1162.9336,264.09578,289.99378,6.12E-05,0.12619983,898.64979,1445.1381
1032,25.111264,13.602,25,0,23991.872,-27890.675,-45340.395,1169.6896,306.08765,290.0454,5.29E-05,0.12732514,854.51436,1487.122
1015,25.01157,1.62,25,-400,22564.691,-25922.586,-44957.614,1186.8438,361.60466,290.06499,4.47E-05,0.12666838,817.42306,1568.0719
1037,25.147949,9.618,25,150,24740.039,-28831.63,-45533.512,1162.2035,273.17076,290.06411,5.91E-05,0.12670695,887.05908,1451.7692
1035,25.139718,1.609,25,150,24757.924,-28878.09,-45535.855,1180.5993,415.70607,290.03118,3.89E-05,0.12645741,753.41142,1611.4573
1038,25.154011,16.612,25,150,24757.349,-28884.257,-45541.282,1160.8276,277.89876,290.12052,5.85E-05,0.12828643,881.56004,1455.541
1025,25.069672,1.611,25,-150,23213.978,-26938.823,-45158.378,1186.1064,425.63458,290.0458,3.81E-05,0.12912005,756.04981,1641.8694
1024,25.060554,20.62,25,-300,22504.417,-26026.566,-44981.296,1162.1322,214.16941,290.05551,7.54E-05,0.12575036,947.73006,1391.7447
1042,25.180759,8.607,25,300,25664.755,-29826.447,-45719.023,1163.4908,315.23094,290.04106,5.18E-05,0.13444173,864.41253,1514.3046
1021,25.04293,3.612,25,-300,22324.909,-25971.924,-44977.842,1188.8305,368.52239,290.05959,4.39E-05,0.12724786,815.99855,1584.7994
1022,25.047323,8.607,25,-300,22505.28,-26054.154,-44990.588,1178.4062,327.16398,290.06714,4.89E-05,0.12085724,836.90271,1519.0064
1044,25.19399,20.619,25,300,25632.15,-29769.75,-45706.606,1146.3494,221.73982,290.07055,7.28E-05,0.12626476,915.01366,1370.249
1023,25.053104,14.613,25,-300,22571.023,-26129.353,-45001.607,1168.561,254.96795,290.0611,6.30E-05,0.12301469,904.17436,1432.6337
1031,25.106314,5.614,25,0,23987.842,-27885.083,-45340.23,1177.6933,380.04189,290.05729,4.26E-05,0.12822632,787.77817,1572.838
1046,25.206945,3.613,25,400,25900.795,-30334.34,-45819.508,1168.8219,340.34348,290.07834,4.77E-05,0.12948143,836.39073,1542.7305
1027,25.077903,9.62,25,-150,23232.109,-26934.301,-45155.953,1174.8027,332.38752,290.0668,4.87E-05,0.12820872,832.51764,1516.6743
1034,25.127825,30.607,25,0,24001.739,-27889.318,-45341.751,1157.1219,219.67887,290.03217,7.38E-05,0.12732752,931.68989,1386.0677
1036,25.143555,3.613,25,150,24893.768,-28960.443,-45548.313,1173.8568,383.08625,289.9986,4.23E-05,0.12813514,786.91264,1586.3399
1051,25.235724,3.632,40,-550,36873.465,-26716.227,-44846.974,1164.6986,364.50895,290.06318,4.44E-05,0.12797942,792.12127,1543.4545
1050,25.231882,1.62,40,-550,36444.512,-26031.335,-44713.679,1166.9939,387.94539,290.08735,4.18E-05,0.12876969,771.27535,1574.0176
1041,25.176366,3.612,25,300,25512.177,-29845.442,-45718.365,1168.5959,385.85436,290.07837,4.20E-05,0.12849282,787.79745,1586.0005
1054,25.253359,20.618,40,-550,35646.307,-25379.87,-44592.965,1147.2749,199.48809,290.08074,8.07E-05,0.12426281,947.03676,1359.2764
1047,25.21134,6.624,25,400,25251.714,-29402.141,-45640.945,1158.4782,312.15,290.05561,5.19E-05,0.12614613,849.08017,1494.8592
1045,25.203108,1.61,25,400,26151.35,-30389.968,-45833.322,1166.0839,394.43382,290.10276,4.14E-05,0.13121439,760.75843,1574.5951
1039,25.162017,25.613,25,150,24692.141,-28856.793,-45540.501,1155.1117,231.46314,290.07045,7.00E-05,0.12774527,911.6316,1387.0452
1040,25.172522,1.631,25,300,24970.9,-29096.657,-45578.82,1174.5892,401.39613,290.0802,4.06E-05,0.13227156,788.67056,1621.39
1052,25.240123,8.627,40,-550,37012.31,-26918.266,-44886.567,1163.9453,322.06506,290.08317,5.01E-05,0.12603705,832.28178,1499.6071
1059,25.284777,25.611,40,-400,36708.059,-26201.469,-44741.76,1152.0979,207.49392,290.0947,7.77E-05,0.12456623,942.76525,1371.0428
1055,25.262477,1.609,40,-400,36415.362,-26263.593,-44761.249,1175.3398,411.16395,290.08584,3.94E-05,0.12830082,756.06117,1611.8378
1057,25.270709,9.62,40,-400,36511.447,-26428.629,-44796.937,1162.7842,325.51549,290.08392,4.97E-05,0.12732662,827.98263,1500.7042
1061,25.299119,3.614,40,-200,37550.258,-27634.2,-45027.427,1179.1708,413.23959,290.0804,3.93E-05,0.12929177,776.52426,1630.405
1060,25.295282,1.612,40,-200,37619.907,-27609.407,-45025.906,1177.2909,379.70033,290.11671,4.25E-05,0.12625823,786.36731,1570.6226
1043,25.186541,14.611,25,300,25299.079,-29718.932,-45696.656,1150.2419,270.03839,290.06857,5.98E-05,0.12579648,869.42059,1425.2057
1053,25.24591,14.613,40,-550,36271.994,-25523.155,-44615.619,1156.0652,248.63539,290.07089,6.48E-05,0.12432242,907.43659,1420.0079
1048,25.21657,10.61,25,400,25687.039,-30365.258,-45827.155,1162.3975,266.80584,290.12889,6.06E-05,0.12594655,880.6495,1425.2798
1064,25.317579,25.616,40,-200,37569.458,-27684.771,-45038.857,1153.195,209.32024,290.05972,7.72E-05,0.12677544,945.6544,1379.7698
1049,25.222908,15.602,25,400,25849.69,-30468.416,-45844.012,1146.796,229.83096,290.07793,7.04E-05,0.12689434,917.92928,1395.7273
1067,25.336874,13.599,40,0,38581.544,-28882.818,-45263.88,1161.7026,316.55155,290.06211,5.11E-05,0.12629291,831.24418,1483.2811
1056,25.266315,3.613,40,-400,36684.829,-26363.05,-44773.707,1173.1759,390.68709,290.0551,4.15E-05,0.1293914,772.92792,1579.86
1070,25.365327,1.61,40,200,39593.013,-30083.045,-45502.963,1178.1462,431.08192,290.07547,3.76E-05,0.12789,757.04923,1652.3447
1075,25.398132,1.609,40,400,40442.161,-31428.408,-45756.232,1174.0308,389.88381,290.04444,4.14E-05,0.1260818,782.59157,1585.7721
1077,25.406364,9.617,40,400,40450.096,-31419.116,-45766.51,1165.7341,312.06107,290.06207,5.18E-05,0.12650204,841.50418,1486.4958
1074,25.387627,25.611,40,200,39489.897,-30202.484,-45516.326,1151.6273,236.62225,290.06746,6.82E-05,0.1253621,903.85805,1392.5662
1083,25.44495,14.632,40,550,40524.391,-31064.623,-45690.571,1156.6537,243.93649,290.02884,6.66E-05,0.12642437,912.36208,1416.9612
1058,25.276771,16.614,40,-400,36684.418,-26399.93,-44785.712,1159.9583,233.51374,290.08583,6.91E-05,0.12592429,915.19027,1396.8703
1063,25.309576,16.614,40,-200,37646.22,-27616.52,-45021.013,1169.1893,281.92611,290.08458,5.74E-05,0.12712273,889.94971,1476.4341
1065,25.328086,1.61,40,0,38581.955,-28886.272,-45270.252,1185.5535,377.6094,290.07794,4.26E-05,0.12251997,796.64817,1575.0791
1072,25.373559,9.618,40,200,39642.68,-30164.412,-45517.477,1165.9309,352.9214,290.07345,4.57E-05,0.12535685,801.84895,1531.1005
1082,25.439168,8.607,40,550,41342.538,-32259.67,-45924.721,1165.2401,270.65203,290.05597,5.98E-05,0.12657556,899.57851,1460.0781
1068,25.344042,21.607,40,0,38584.875,-28889.644,-45276.009,1157.1429,266.52786,290.20332,6.06E-05,0.12496043,879.12271,1431.5238
1085,25.462771,1.622,65,-810,60221.124,-26902.149,-44434.713,1176.2549,400.67505,290.06739,4.03E-05,0.1263352,763.62598,1593.97
1086,25.466611,3.617,65,-810,60148.021,-26308.162,-44314.205,1169.8654,374.72788,290.05182,4.33E-05,0.12901436,793.79728,1575.1825
1084,25.452405,20.618,40,550,41339.578,-32209.838,-45914.483,1147.2432,204.12201,290.05395,7.91E-05,0.12543633,936.15746,1357.5698
1062,25.303513,9.619,40,-200,37640.793,-27637.448,-45030.675,1169.9534,307.2214,290.07482,5.24E-05,0.12415389,846.993,1482.4413
1087,25.471005,9.622,65,-810,60021.716,-26145.019,-44281.272,1157.1473,260.59799,290.06396,6.18E-05,0.12444208,895.24599,1434.2591
1076,25.401969,3.613,40,400,40706.489,-31521.698,-45783.491,1170.7484,378.38149,290.06558,4.30E-05,0.12869283,800.30594,1585.3506
1066,25.331924,5.615,40,0,38579.406,-28878.543,-45272.144,1173.5515,380.38945,290.12007,4.26E-05,0.1282187,779.07397,1560.0876
1073,25.379621,16.616,40,200,39628.701,-30315.756,-45547.162,1156.7246,261.39145,290.08027,6.18E-05,0.12666726,886.81241,1427.3088
1079,25.420431,25.612,40,400,40469.297,-31399.011,-45758.534,1152.479,194.70861,290.05105,8.31E-05,0.12694129,955.70004,1357.603
1069,25.353435,30.608,40,0,38586.766,-28891.165,-45269.923,1154.0168,218.7595,290.08323,7.38E-05,0.12519539,923.98208,1375.8462
1081,25.434774,3.611,40,550,41288.019,-32200.341,-45914.031,1171.9992,365.78734,290.05451,4.42E-05,0.12786263,794.27753,1547.9245
1071,25.369165,3.615,40,200,39493.803,-30101.506,-45509.172,1174.8763,409.24207,290.06568,3.96E-05,0.12874525,758.24858,1609.0342
1091,25.499417,3.614,65,-600,60549.921,-26941.085,-44439.524,1167.1235,374.72448,290.05931,4.32E-05,0.12754173,781.04303,1552.7246
1099,25.550684,25.611,65,-300,61461.484,-28643.489,-44779.792,1176.7433,222.62208,290.06533,7.28E-05,0.12786239,947.11135,1406.6159
1094,25.517877,25.617,65,-600,60076.81,-27220.749,-44506.171,1147.2497,181.69345,290.06887,8.83E-05,0.12195014,961.16833,1337.963
1098,25.542678,16.618,65,-300,61471.023,-28695.869,-44792.455,1169.8096,299.83407,290.0709,5.39E-05,0.1264575,867.32217,1484.8091
1093,25.509874,16.614,65,-600,60184.202,-26794.593,-44416.376,1153.9272,257.82428,290.06249,6.26E-05,0.12474235,888.87766,1425.0011
1078,25.412425,16.615,40,400,40548.978,-31267.772,-45731.933,1151.4445,232.24958,290.06422,6.95E-05,0.12625269,911.94604,1393.2964
1096,25.532222,3.613,65,-300,61434.471,-28671.57,-44787.192,1168.7902,356.55282,290.07301,4.54E-05,0.12811837,820.24819,1558.0245
1080,25.430936,1.611,40,550,40955.523,-32080.367,-45892.24,1178.5647,393.02163,290.05708,4.12E-05,0.12757172,775.79585,1589.9213
1092,25.503812,9.618,65,-600,60066.202,-26714.912,-44398.902,1161.0319,285.67729,290.05414,5.69E-05,0.13002279,880.09361,1468.866
1095,25.528384,1.611,65,-300,61463.745,-28658.537,-44778.64,1172.4898,369.54608,290.04722,4.37E-05,0.12671127,795.07944,1562.9408
1090,25.495579,1.611,65,-600,59935.703,-26919.829,-44448.775,1166.214,356.79224,290.07162,4.56E-05,0.13069272,816.60762,1554.6752
1097,25.536616,9.618,65,-300,61489.072,-28544.155,-44759.275,1169.1099,312.88822,290.07492,5.16E-05,0.12584975,846.22242,1495.3028
1104,25.586537,30.608,65,0,62790.242,-30531.362,-45147.935,1194.3014,216.14801,290.08697,7.45E-05,0.12446012,968.38234,1415.9712
1108,25.612723,16.614,65,300,63869.268,-32400.858,-45519.409,1175.0705,278.56317,290.09191,5.81E-05,0.12744694,890.13393,1464.563
1088,25.477067,16.619,65,-810,59937.265,-25995.936,-44252.615,1148.3139,209.59493,290.06847,7.68E-05,0.12372854,927.20564,1359.7035
1089,25.485074,25.615,65,-810,58846.605,-25667.469,-44205.086,1143.449,172.45186,290.06035,9.33E-05,0.12356752,966.28977,1325.4274
1107,25.606661,9.617,65,300,64153.332,-32493.449,-45534.951,1198.6111,333.91055,290.05804,4.85E-05,0.12760631,849.41482,1532.9791
1103,25.577145,21.607,65,0,62783.787,-30520.631,-45149.21,1194.3585,262.60361,290.05488,6.16E-05,0.12786815,924.79665,1469.4458
1106,25.602267,3.612,65,300,63936.655,-32409.41,-45520.519,1208.266,390.41499,290.07386,4.17E-05,0.13108837,814.70118,1627.2685
1100,25.561188,1.61,65,0,62783.047,-30519.809,-45148.305,1201.0897,401.47849,290.0939,4.04E-05,0.128365,808.06321,1639.2802
1110,25.631234,1.609,65,600,65786.303,-34415.819,-45905.438,1181.4268,394.57778,290.04924,4.11E-05,0.12892033,775.64781,1588.7259
1105,25.598429,1.61,65,300,63879.464,-32311.639,-45510.035,1211.0452,405.6296,290.07066,3.98E-05,0.12721563,813.04736,1656.6193
1121,25.701933,3.615,90,-1070,81726.141,-25554.075,-43738.966,1164.738,354.90957,290.07339,4.57E-05,0.12698966,817.17297,1554.4836
1122,25.706328,9.637,90,-1070,83361.05,-27945.852,-44206.155,1153.0019,291.15793,290.04761,5.54E-05,0.12561312,848.90137,1450.7249
1102,25.569975,13.602,65,0,62780.539,-30525.812,-45146.208,1202.5078,309.73735,290.06631,5.23E-05,0.12787998,879.94747,1520.4869
1120,25.698092,1.621,90,-1070,82945.703,-27076.888,-44035.569,1168.2038,400.71495,290.08779,4.05E-05,0.12977371,768.70713,1589.9393
1118,25.678332,16.613,65,810,66894.11,-35879.43,-46179.428,1150.7479,220.05132,290.04904,7.32E-05,0.12506255,930.86356,1386.5304
1109,25.620729,25.613,65,300,64097.169,-32392.018,-45519.245,1162.8615,223.22873,290.08738,7.24E-05,0.12633244,928.61353,1390.0329
1101,25.565026,5.612,65,0,62784.322,-30524.373,-45146.085,1204.2296,364.77455,290.07072,4.45E-05,0.12982342,837.14381,1594.8461
1119,25.686338,25.612,65,810,66644.417,-35505.695,-46117.838,1139.7413,166.46025,290.04121,9.67E-05,0.12441977,966.14936,1312.0628
1127,25.739138,9.618,90,-700,83352.374,-27533.674,-44125.447,1148.6102,311.94692,290.07353,5.18E-05,0.12609252,826.592,1470.8423
1115,25.664038,1.612,65,810,66440.363,-35734.294,-46187.158,1176.7917,388.81174,290.0784,4.16E-05,0.12547511,785.24321,1584.9891
1112,25.639466,9.617,65,600,65731.249,-34368.208,-45895.529,1173.6255,320.55491,290.19326,5.06E-05,0.12975684,859.02473,1521.5712
1129,25.753205,25.613,90,-700,83882.432,-27739.249,-44156.529,1134.6666,203.42449,290.04746,7.92E-05,0.12480527,921.79104,1341.9564
1111,25.635072,3.613,65,600,65314.465,-34252.058,-45877.932,1178.7334,368.4895,290.0732,4.40E-05,0.12859298,804.85635,1564.9719
1117,25.67227,9.618,65,810,66805.918,-35743.422,-46163.353,1157.878,296.30522,289.98045,5.46E-05,0.12671658,864.88396,1480.813
1124,25.720401,25.612,90,-1070,81783.25,-25454.618,-43721.41,1136.8665,169.22193,290.05254,9.52E-05,0.12467047,963.78681,1312.1526
1113,25.645528,16.614,65,600,65562.307,-34367.509,-45913.127,1165.1255,249.6488,290.07348,6.47E-05,0.12582569,902.43779,1415.0774
1136,25.800353,5.615,90,0,86834.554,-32157.293,-45027.345,1154.4542,350.56914,290.03414,4.60E-05,0.12520799,792.70281,1513.4487
1134,25.78601,25.612,90,-300,85541.147,-30224.974,-44646.661,1139.1613,244.83915,290.06737,6.56E-05,0.12210757,889.94735,1395.689
1130,25.763711,1.61,90,-300,85334.995,-30157.463,-44636.629,1163.5122,431.01926,290.04829,3.76E-05,0.12845211,721.64541,1613.2839
1131,25.767549,3.611,90,-300,85407.44,-30272.585,-44659.16,1167.1872,393.29049,290.05266,4.09E-05,0.12433531,764.92795,1583.9104
1135,25.796515,1.611,90,0,86832.498,-32163.214,-45030.017,1157.0093,365.89466,290.03881,4.44E-05,0.12992433,783.70327,1538.2563
1128,25.7452,16.615,90,-700,83571.847,-27924.924,-44203.113,1138.6686,238.46561,290.0384,6.77E-05,0.12546829,891.52123,1382.5798
1114,25.653533,25.612,65,600,65334.817,-34192.031,-45881.674,1151.8161,191.98217,290.05307,8.39E-05,0.12422728,948.46494,1344.3128
1116,25.667876,3.614,65,810,66895.59,-35857.926,-46184.116,1172.5143,354.50362,290.05858,4.56E-05,0.12728503,820.67148,1557.5911
1141,25.837594,3.614,90,300,88232.106,-34033.203,-45394.296,1156.0959,366.18005,290.05423,4.41E-05,0.12708475,777.71728,1533.515
1138,25.812471,21.607,90,0,86832.334,-32167.448,-45025.536,1138.3163,241.73206,290.05808,6.68E-05,0.1258693,894.18842,1392.054
1125,25.730906,1.611,90,-700,83677.802,-27597.403,-44132.23,1160.6702,377.33043,290.05523,4.29E-05,0.1269696,780.06484,1555.8948
1126,25.734744,3.611,90,-700,83780.055,-27642.012,-44135.232,1159.2169,354.63005,290.03991,4.57E-05,0.12858702,810.51065,1547.4994
1140,25.833756,1.609,90,300,88307.265,-34171.473,-45422.748,1152.3903,359.38141,290.07871,4.50E-05,0.12755845,787.14454,1532.1282
1123,25.712396,16.614,90,-1070,82240.082,-25393.275,-43694.397,1146.5828,223.64759,290.05588,7.20E-05,0.12471033,909.94172,1370.2805
1144,25.856062,25.611,90,300,88251.965,-34092.326,-45403.917,1132.8394,198.83264,290.04408,8.10E-05,0.12442482,932.22269,1343.2824
1132,25.771942,9.618,90,-300,85365.297,-30204.17,-44644.729,1156.0425,358.45436,290.05967,4.52E-05,0.12756044,803.44487,1543.2218
1143,25.848051,16.633,90,300,87767.461,-33331.412,-45257.63,1140.6644,263.8806,290.04494,6.09E-05,0.12237454,874.02575,1421.6712
1147,25.874798,9.619,90,700,90137.517,-36676.237,-45912.428,1146.6252,335.25436,290.04367,4.81E-05,0.12494941,814.95703,1508.1238
1154,25.921682,25.615,90,1070,91353.876,-38361.417,-46241.389,1125.6482,138.06093,290.02181,0.000116353,0.1216387,984.5445,1269.9908
1148,25.880859,16.619,90,700,89832.729,-36116.416,-45802.281,1135.7992,216.90416,290.05282,7.44E-05,0.12602191,912.14389,1360.8763
1133,25.778005,16.614,90,-300,85407.111,-30301.201,-44663.971,1149.2563,256.72305,290.03601,6.28E-05,0.12516891,885.49008,1416.7018
1137,25.805303,13.601,90,0,86835.993,-32159.76,-45025.577,1142.8614,292.54943,290.06529,5.51E-05,0.1254093,851.34721,1457.2386
1151,25.903221,3.614,90,1070,92113.689,-39356.564,-46433.519,1152.6271,297.01021,290.03092,5.46E-05,0.12911651,851.15563,1465.6525
1158,25.947734,16.616,120,-1380,106374.11,-25504.738,-43199.866,1134.742,198.94844,290.02983,8.09E-05,0.12387865,924.42189,1336.5781
1139,25.821864,30.607,90,0,86823.042,-32166.873,-45027.181,1134.9582,197.65778,290.0463,8.14E-05,0.1233362,933.97135,1341.9276
1160,25.966245,1.61,120,-1000,107356.89,-27561.592,-43610.892,1155.8004,347.01409,290.03336,4.67E-05,0.1281806,812.91978,1528.8883
1156,25.937278,3.612,120,-1380,106319.67,-25256.897,-43147.157,1147.8622,311.32946,290.05387,5.17E-05,0.12409714,828.25085,1470.9007
1153,25.913677,16.614,90,1070,91963.453,-39199.751,-46403.341,1136.3211,224.87385,290.03214,7.18E-05,0.12488522,905.41254,1368.5572
1152,25.907615,9.616,90,1070,91781.641,-39041.171,-46374.684,1139.4357,236.69145,290.03054,6.80E-05,0.12448097,896.13987,1385.446
1159,25.95574,25.615,120,-1380,106622.94,-25920.533,-43278.437,1132.2586,156.95448,290.0593,0.000102472,0.1235385,969.51926,1295.3696
1157,25.941672,9.618,120,-1380,106250.31,-24990.144,-43097.366,1143.8527,260.45702,290.04951,6.21E-05,0.12709136,878.61289,1419.2659
1168,26.013344,16.614,120,-500,107374.18,-31046.574,-44281.766,1140.955,252.81772,290.03504,6.37E-05,0.12458907,884.99434,1408.036
1150,25.899378,1.629,90,1070,90423.557,-36753.945,-45924.351,1155.1464,317.50108,290.04613,5.08E-05,0.12405336,837.28821,1497.2976
1145,25.866567,1.611,90,700,90250.708,-36822.894,-45940.098,1153.2925,354.25914,290.05368,4.56E-05,0.12663713,787.38517,1518.2613
1164,25.988544,25.61,120,-1000,107374.18,-27441.825,-43581.66,1136.2591,181.07324,290.04263,8.89E-05,0.12371896,944.24716,1317.6114
1142,25.841988,9.617,90,300,88315.694,-34177.229,-45422.213,1148.7073,350.5906,290.05295,4.61E-05,0.12785928,809.33729,1535.8041
1165,25.999049,1.611,120,-500,107374.18,-30854.937,-44242.542,1171.0436,427.63651,290.04214,3.80E-05,0.12971735,734.57664,1617.484
1149,25.888867,25.633,90,700,89074.026,-35141.909,-45612.617,1132.8554,171.6377,290.03457,9.39E-05,0.12491016,955.90042,1313.0895
1146,25.870404,3.612,90,700,90194.75,-36713.364,-45914.113,1144.4608,335.91699,290.04578,4.80E-05,0.12592724,796.334,1489.767
1172,26.040642,13.621,120,0,107374.18,-34082.048,-44871.971,1141.8504,282.4527,290.0326,5.72E-05,0.12657538,857.79821,1443.9897
1169,26.021349,25.61,120,-500,107374.18,-30818.756,-44240.24,1136.1528,206.6854,290.03479,7.77E-05,0.12246913,924.61242,1353.1856
1170,26.031854,1.609,120,0,107374.18,-34073.496,-44868.435,1152.6397,366.34502,290.03311,4.41E-05,0.12682026,784.56131,1546.5094
1173,26.047816,21.608,120,0,107374.18,-34083.857,-44873.945,1137.1793,236.07721,290.02848,6.84E-05,0.12594628,900.66041,1391.3699
1155,25.933438,1.617,120,-1380,107013.9,-26506.132,-43388.378,1150.1871,344.25237,290.04535,4.69E-05,0.12666058,802.13118,1518.99
1175,26.069101,1.612,120,500,107374.18,-37387.361,-45510.405,1154.509,372.2913,290.03495,4.34E-05,0.1269899,786.67303,1558.5896
1174,26.057209,30.607,120,0,107374.18,-34088.215,-44872.506,1129.1801,194.40554,290.0353,8.26E-05,0.12262867,920.90736,1321.3452
1178,26.083395,16.615,120,500,107374.18,-37462.807,-45527.673,1135.3679,254.7359,290.04063,6.33E-05,0.12500284,871.85857,1396.3333
1162,25.974477,9.618,120,-1000,107374.18,-27639.546,-43617.306,1148.1039,305.39544,290.03568,5.27E-05,0.12480625,830.39456,1461.1307
1163,25.980539,16.614,120,-1000,107374.18,-27794.179,-43645.1,1144.785,228.12685,290.0381,7.02E-05,0.12116148,907.93017,1379.4234
1181,26.105744,3.612,120,1000,107374.18,-40375.022,-46094.773,1150.2145,345.45717,290.0205,4.69E-05,0.12731766,809.54753,1525.2808
1161,25.970083,3.61,120,-1000,107374.18,-27480.061,-43583.839,1152.4881,335.79837,290.04746,4.81E-05,0.12604162,819.65303,1515.5591
1182,26.110137,9.618,120,1000,107374.18,-40545.937,-46114.837,1139.5415,295.7533,290.027,5.44E-05,0.12335271,836.95972,1447.616
1179,26.091401,25.611,120,500,107374.18,-37306.159,-45495.11,1135.8157,209.91247,290.0426,7.66E-05,0.12349314,922.03136,1358.7565
1185,26.13471,1.61,120,1380,107374.18,-42660.523,-46535.978,1145.3995,344.38825,290.02448,4.68E-05,0.12505317,795.03551,1507.2372
1166,26.002887,3.611,120,-500,107374.18,-30861.598,-44251.505,1159.5742,370.13958,290.04991,4.37E-05,0.12726813,787.06287,1560.1695
1171,26.035692,5.613,120,0,107374.18,-34080.896,-44874.233,1152.5422,343.64548,290.03675,4.72E-05,0.12918608,804.5841,1517.7391
1187,26.142941,9.62,120,1380,107374.18,-42545.812,-46516.284,1132.6293,255.5185,290.02432,6.30E-05,0.12446566,869.32443,1395.7463
1167,26.007281,9.621,120,-500,107374.18,-31216.337,-44314.863,1148.5661,291.51926,290.0384,5.54E-05,0.12577589,859.20928,1460.417
1186,26.138547,3.612,120,1380,107374.18,-42519.458,-46509.294,1144.2521,355.49196,290.02191,4.55E-05,0.12724459,781.53328,1517.3758
1180,26.101906,1.609,120,1000,107374.18,-40500.875,-46119.113,1146.1532,319.08259,290.03576,5.07E-05,0.12710926,827.85643,1487.1436
1190,26.168764,1.621,40,-550,36045.985,-26222.479,-44757.261,1139.6939,365.04023,290.02624,4.43E-05,0.12641809,770.27044,1529.2144
1176,26.072939,3.613,120,500,107374.18,-37255.875,-45488.861,1150.4672,348.27054,290.03146,4.65E-05,0.12867847,797.18464,1519.3709
1177,26.077332,9.62,120,500,107374.18,-37370.421,-45509.089,1143.0434,307.31135,290.0236,5.25E-05,0.12523969,833.48675,1467.0082
1192,26.176999,8.605,40,-550,35841.192,-25419.792,-44597.241,1129.3043,279.24745,290.03391,5.77E-05,0.1248079,838.00375,1412.3801
1197,26.207579,9.618,40,-400,36399.08,-26416.335,-44792.948,1133.5915,281.8946,290.04016,5.73E-05,0.12609015,841.51991,1417.4599
1198,26.213641,16.615,40,-400,36384.608,-26367.162,-44785.013,1125.0377,242.87079,290.02314,6.66E-05,0.12656816,878.62315,1377.6395
1184,26.124205,25.612,120,1000,107374.18,-40364.702,-46093.622,1122.5095,177.64616,290.0263,9.04E-05,0.12273978,934.59154,1299.8125
1195,26.199347,1.611,40,-400,36386.335,-26410.045,-44792.373,1142.1414,360.36499,290.02666,4.47E-05,0.12501811,788.44168,1540.0129
1183,26.1162,16.613,120,1000,107374.18,-40558.189,-46127.541,1133.0953,232.8156,290.04102,6.92E-05,0.1244486,887.62615,1365.5153
1201,26.235989,3.616,40,-200,37332.349,-27664.995,-45040.707,1135.7116,344.59264,290.02688,4.68E-05,0.12571033,786.91122,1498.4019
1188,26.149004,16.613,120,1380,107374.18,-42950.384,-46584.494,1123.557,207.2976,290.01829,7.78E-05,0.12508511,916.43491,1344.4237
1200,26.232152,1.611,40,-200,37351.755,-27723.707,-45050.986,1140.8755,356.87455,290.02962,4.52E-05,0.12503859,786.51668,1524.4429
1202,26.240384,9.637,40,-200,37684.251,-28086.998,-45120.347,1130.328,292.20773,290.02208,5.52E-05,0.12450814,823.95396,1424.5511
1196,26.203186,3.61,40,-400,36367.298,-26437.139,-44800.102,1138.7742,339.50142,290.03125,4.77E-05,0.12886856,810.80625,1516.6887
1191,26.172605,3.613,40,-550,35883.581,-25570.232,-44626.268,1141.7026,368.74668,290.03558,4.40E-05,0.128984,770.58584,1538.4344
1205,26.264962,1.612,40,0,38386.125,-28884.011,-45273.5,1134.1687,359.49976,290.02871,4.48E-05,0.12484046,762.37311,1506.142
1208,26.280918,21.608,40,0,38394.636,-28879.57,-45271.198,1115.6045,246.07669,290.02684,6.53E-05,0.12252899,861.25347,1368.9182
1189,26.157009,25.612,120,1380,107374.18,-43081.459,-46597.075,1114.6883,154.35512,290.01493,0.000104393,0.12486554,956.45538,1277.1305
1199,26.221647,25.611,40,-400,36515.477,-26284.439,-44764.373,1116.0097,173.75333,290.03315,9.23E-05,0.12122902,931.38236,1290.6681
1209,26.290311,30.607,40,0,38402.735,-28881.749,-45270.417,1110.0831,202.484,290.03083,7.94E-05,0.12282993,903.51137,1321.3775
1193,26.18278,14.612,40,-550,35886.295,-25387.641,-44591.403,1124.2653,243.15353,290.01556,6.62E-05,0.12426536,880.0572,1383.8519
1207,26.27375,13.6,40,0,38390.277,-28878.625,-45273.624,1124.9119,299.93288,290.03068,5.37E-05,0.12449299,828.2099,1452.3154
1212,26.310435,9.62,40,200,39274.66,-30120.624,-45514.969,1124.3661,311.62656,290.0192,5.18E-05,0.12572588,811.34428,1454.5143
1214,26.324503,25.613,40,200,39457.087,-30142.168,-45515.997,1110.2789,206.31709,290.01994,7.82E-05,0.12333688,902.38971,1327.6002
1216,26.338852,3.612,40,400,40115.132,-31323.565,-45751.75,1129.6603,349.82635,290.02444,4.62E-05,0.12596328,771.80312,1493.3383
1194,26.19023,20.617,40,-550,35620.774,-25418.23,-44600.037,1117.5861,175.62768,290.02373,9.16E-05,0.12362062,941.67666,1305.5254
1223,26.381831,14.613,40,550,41510.616,-32340.872,-45936.192,1117.3156,202.81826,290.03872,7.89E-05,0.12037144,901.06148,1320.8577
1220,26.367818,1.61,40,550,40720.838,-32201.698,-45925.132,1136.678,369.40476,290.02145,4.35E-05,0.12293939,754.89063,1519.6245
1203,26.246452,16.613,40,-200,37429.585,-27695.009,-45044.983,1120.1428,261.27897,290.0201,6.17E-05,0.12468716,848.69628,1389.2734
1219,26.357314,25.612,40,400,40351.749,-31456.037,-45773.747,1104.7273,180.08563,290.03485,8.90E-05,0.12139815,926.38571,1299.7153
1211,26.306042,3.611,40,200,39405.2,-30190.807,-45526.111,1134.1637,369.1578,290.02343,4.38E-05,0.12761177,771.78755,1536.3236
1225,26.399648,1.621,65,-810,59518.631,-26530.059,-44370.286,1133.5412,333.37312,290.03086,4.83E-05,0.12465502,788.75799,1476.3026
1221,26.371657,3.612,40,550,41062.422,-32289.971,-45934.876,1132.3963,340.16108,290.02544,4.75E-05,0.12675371,785.98903,1489.112
1204,26.254457,25.611,40,-200,37429.01,-27578.16,-45019.615,1113.9825,200.43139,290.01646,8.01E-05,0.12255658,903.43695,1318.5833
1227,26.407883,9.62,65,-810,58979.695,-25697.935,-44205.867,1117.0382,252.36835,290.02979,6.37E-05,0.12379046,856.75563,1378.9615
1213,26.316497,16.614,40,200,39403.268,-30174.649,-45522.534,1114.2951,237.06489,290.01867,6.78E-05,0.12307792,874.67038,1364.764
1206,26.2688,5.615,40,0,38385.919,-28875.5,-45272.596,1135.0936,341.40058,290.02859,4.74E-05,0.12782135,794.68869,1503.2507
1210,26.302204,1.611,40,200,39300.563,-30157.258,-45519.985,1129.8747,365.73478,290.03295,4.41E-05,0.1258961,768.3593,1526.3377
1232,26.440688,9.638,65,-600,61144.733,-28386.726,-44726.877,1122.7335,270.03099,290.0417,5.99E-05,0.1254297,855.1031,1410.2403
1228,26.413945,16.615,65,-810,58496.634,-25535.778,-44184.611,1115.0792,198.35519,290.0239,8.14E-05,0.12491205,909.64141,1318.0859
1218,26.349308,16.613,40,400,40428.716,-31502.949,-45782.257,1111.8846,219.98925,290.03802,7.31E-05,0.12373367,892.12304,1347.6042
1222,26.37605,8.606,40,550,41065.176,-32281.132,-45933.314,1123.3547,247.83765,290.03681,6.47E-05,0.12252311,865.93484,1377.9844
1215,26.335008,1.63,40,400,39718.702,-30359.296,-45556.865,1133.0162,373.07543,290.03372,4.33E-05,0.1264911,752.33788,1520.8944
1224,26.389281,20.618,40,550,41068.013,-32237.509,-45924.844,1106.1821,160.19926,290.02564,0.000100194,0.12208803,936.93701,1268.1741
1217,26.343246,9.621,40,400,40113.899,-31297.95,-45746.857,1121.2629,290.36784,290.02916,5.56E-05,0.12568907,834.14076,1435.839
1238,26.47956,16.614,65,-300,61290.157,-28674.202,-44787.11,1117.1941,263.37707,290.04463,6.11E-05,0.12430266,844.92644,1391.3867
1231,26.436294,3.611,65,-600,59523.236,-26645.469,-44394.503,1132.2643,326.94624,290.03263,4.93E-05,0.12519261,807.28546,1481.8661
1235,26.465266,1.612,65,-300,61309.07,-28754.622,-44801.994,1130.8409,357.57226,290.04376,4.52E-05,0.12669267,759.95462,1492.7221
1237,26.473497,9.618,65,-300,61324.159,-28694.019,-44791.468,1122.7934,298.21081,290.03232,5.41E-05,0.12528025,816.27863,1431.8325
1242,26.506859,13.62,65,0,62669.939,-30517.589,-45148.84,1112.6722,265.23212,290.0318,6.06E-05,0.12329207,842.25305,1387.4742
1239,26.487566,25.612,65,-300,61424.069,-28657.879,-44779.75,1105.1612,204.05326,290.03298,7.87E-05,0.12288495,890.39456,1311.6155
1240,26.49807,1.612,65,0,62658.016,-30514.505,-45148.716,1126.6359,364.03385,290.0327,4.43E-05,0.12497322,769.75654,1527.5667
1226,26.403489,3.614,65,-810,58537.625,-25611.882,-44197.316,1132.0286,345.99528,290.03147,4.67E-05,0.12649973,776.46589,1491.019
1245,26.535318,1.611,65,300,63899.282,-32393.046,-45516.613,1126.7977,358.83723,290.0305,4.49E-05,0.12425198,769.53158,1510.6805
1250,26.568123,1.629,65,600,64592.154,-32822.944,-45598.432,1119.0738,361.07893,290.04482,4.49E-05,0.12637253,764.28479,1510.7253
1243,26.514033,21.607,65,0,62669.857,-30521.495,-45148.223,1109.2652,221.29728,290.04022,7.26E-05,0.12251971,877.02102,1333.8275
1233,26.446756,16.615,65,-600,59901.742,-26862.432,-44434.385,1116.6199,229.57903,290.03458,7.00E-05,0.12291101,880.81469,1354.1449
1236,26.469104,3.612,65,-300,61112.17,-28575.69,-44768.855,1131.9637,340.51489,290.03258,4.72E-05,0.12349759,791.93258,1498.4816
1229,26.421951,25.612,65,-810,59251.301,-25354.708,-44130.791,1102.2627,143.79643,290.03873,0.000111501,0.12151674,953.85449,1252.1859
1247,26.543549,9.618,65,300,63866.924,-32338.774,-45506.828,1116.5604,302.08731,290.03953,5.32E-05,0.12298892,808.91398,1437.4295
1255,26.600933,1.608,65,810,66458.577,-35839.712,-46189.995,1143.711,364.87787,290.04969,4.43E-05,0.12623331,772.26991,1523.8513
1241,26.501908,5.615,65,0,62659.414,-30517.712,-45146.825,1123.3176,333.05258,290.03085,4.85E-05,0.12637033,784.59777,1469.3315
1230,26.432456,1.61,65,-600,60160.026,-26788.138,-44414.115,1128.1923,340.37073,290.03222,4.73E-05,0.12480891,791.95665,1496.4171
1248,26.549612,16.615,65,300,64035.866,-32362.786,-45508.719,1107.3223,255.73451,290.02432,6.29E-05,0.12408941,852.74468,1381.4573
1244,26.523426,30.605,65,0,62675.695,-30518.534,-45148.593,1103.4483,180.96213,290.03893,8.86E-05,0.12114815,910.95442,1285.3991
1234,26.454761,25.612,65,-600,59961.235,-26713.308,-44402.89,1106.805,172.73706,290.04125,9.31E-05,0.12384581,934.82813,1292.0709
1254,26.590428,25.611,65,600,65776.394,-34489.045,-45920.98,1112.6401,170.14557,290.03769,9.44E-05,0.1221957,931.41154,1283.346
1261,26.638827,3.614,90,-1070,81242.83,-25799.572,-43801.954,1169.0639,345.58268,290.04977,4.67E-05,0.12535496,817.21553,1529.1784
1264,26.65729,25.611,90,-1070,82383.081,-25195.43,-43652.953,1122.6003,160.0842,290.03424,0.000100383,0.1226069,954.45199,1284.7096
1253,26.582422,16.617,65,600,65659.832,-34690.344,-45964.479,1110.0566,234.31184,290.04407,6.87E-05,0.12293575,876.57109,1359.8936
1266,26.671632,3.613,90,-700,83072.091,-27705.781,-44167.137,1145.9345,340.3111,290.045,4.74E-05,0.12578453,805.22064,1510.3753
1267,26.676026,9.619,90,-700,83126.692,-27749.281,-44173.839,1135.9565,285.61604,290.03799,5.64E-05,0.12463582,838.93685,1427.4975
1252,26.57636,9.617,65,600,65148.031,-34275.658,-45890.39,1111.8778,284.11672,290.0425,5.66E-05,0.12373063,826.24935,1416.1446
1263,26.649284,16.614,90,-1070,81395.41,-25022.089,-43637.494,1138.7493,239.31345,290.03537,6.74E-05,0.12531442,889.78407,1384.7816
1265,26.667794,1.61,90,-700,83616.827,-27672.684,-44148.594,1151.1579,385.55374,290.0364,4.21E-05,0.12987946,775.9895,1574.8691
1262,26.643222,9.619,90,-1070,82231.735,-25756.648,-43772.721,1157.1784,282.28958,290.04247,5.73E-05,0.12730512,868.25171,1451.3543
1257,26.609165,9.618,65,810,66365.122,-35597.175,-46142.261,1142.7811,277.96871,290.03816,5.81E-05,0.12542476,863.44841,1436.7334
1251,26.571966,3.615,65,600,65410.181,-34216.658,-45871.23,1118.1571,329.44212,290.04915,4.88E-05,0.12299072,787.54467,1470.7887
1259,26.623233,25.611,65,810,66683.723,-35760.525,-46168.163,1140.9514,155.69858,290.03078,0.000103346,0.12372835,973.73358,1295.4179
1256,26.60477,3.614,65,810,66679.53,-35510.3,-46118.332,1143.5991,336.24665,290.03502,4.80E-05,0.12581088,805.41986,1498.0549
1249,26.557617,25.612,65,300,64008.031,-32426.308,-45522.328,1096.5768,201.09065,290.04241,7.99E-05,0.12266073,890.92767,1306.9612
1269,26.690094,25.613,90,-700,83643.018,-27732.917,-44160.723,1104.146,185.58211,290.04519,8.64E-05,0.12192669,918.29201,1302.5969
1246,26.539156,3.61,65,300,64158.471,-32577.159,-45551.109,1120.8145,329.58139,290.02863,4.89E-05,0.12462879,782.33502,1464.3821
1271,26.704437,3.613,90,-300,85202.522,-30297.172,-44668.946,1127.6802,357.38056,290.04808,4.53E-05,0.12690992,778.11359,1515.5329
1258,26.615227,16.615,65,810,66438.225,-35759.579,-46174.988,1143.7729,209.47698,290.04304,7.70E-05,0.12498941,932.7953,1365.6491
1270,26.700599,1.609,90,-300,85302.843,-30251.822,-44654.555,1130.0546,374.54276,290.04415,4.31E-05,0.12629281,744.14525,1515.0265
1275,26.733403,1.611,90,0,86761.903,-32150.838,-45027.921,1124.9948,385.13307,290.04379,4.19E-05,0.12480788,744.51277,1540.7297
1276,26.737241,5.613,90,0,86766.426,-32157.458,-45027.756,1115.3938,324.6867,290.03452,4.96E-05,0.12464246,787.66981,1455.9059
1268,26.682088,16.617,90,-700,83080.971,-27208.908,-44062.171,1120.5241,230.56271,290.03954,6.99E-05,0.1249769,882.43704,1359.6236
1260,26.634987,1.622,90,-1070,82498.039,-27181.279,-44062.171,1173.816,367.84485,290.04565,4.38E-05,0.12430173,789.60854,1549.9268
1282,26.778882,9.618,90,300,88212.577,-34036.328,-45394.214,1106.4548,282.97665,290.03241,5.70E-05,0.12492633,827.50023,1413.7018
1279,26.758752,30.607,90,0,86771.812,-32154.168,-45028.373,1090.5268,182.60605,290.04091,8.82E-05,0.12409299,901.03284,1280.3914
1273,26.714892,16.613,90,-300,85321.016,-30291.046,-44662.902,1107.6372,246.84204,290.03814,6.52E-05,0.12348772,850.27023,1357.154
1287,26.811686,9.62,90,700,90359.993,-36520.124,-45874.191,1110.3355,258.97226,290.03336,6.21E-05,0.1236537,849.89902,1385.505
1289,26.825755,25.612,90,700,90095.785,-36554.208,-45888.499,1093.7428,166.96477,290.02607,9.59E-05,0.12031093,917.41634,1261.3412
1283,26.784945,16.613,90,300,88110.24,-34114.158,-45413.168,1100.19,260.97021,290.04227,6.16E-05,0.12260539,835.7292,1375.8769
1286,26.807293,3.612,90,700,90055.245,-36557.291,-45888.704,1117.0986,309.10744,290.02966,5.21E-05,0.12408386,811.03271,1452.2905
1272,26.708831,9.617,90,-300,85309.791,-30228.058,-44652.376,1118.9625,311.57321,290.04052,5.17E-05,0.12479054,796.21149,1439.8693
1284,26.79295,25.612,90,300,87976.944,-34009.233,-45395.119,1097.1127,191.25572,290.03536,8.40E-05,0.1231107,899.90011,1297.4837
1290,26.83626,1.608,90,1070,91884.677,-39190.994,-46402.436,1120.5793,357.08388,290.02727,4.52E-05,0.1254513,767.03289,1505.7449
1277,26.742191,13.599,90,0,86769.427,-32155.566,-45029.319,1107.3286,277.41305,290.04087,5.81E-05,0.12440805,832.10637,1404.8936
1297,26.878547,9.621,120,-1380,106125.6,-26134.042,-43330.817,1110.8865,285.15601,290.02725,5.65E-05,0.12406842,813.60632,1401.6159
1288,26.817748,16.615,90,700,90352.633,-36619.128,-45893.227,1104.9792,244.44215,290.02657,6.57E-05,0.12261633,851.47447,1353.2629
1291,26.840097,3.612,90,1070,92149.007,-38756.573,-46307.625,1120.5759,297.14396,290.03013,5.41E-05,0.12308397,809.62986,1422.7944
1278,26.749359,21.61,90,0,86771.73,-32159.719,-45028.332,1098.3155,229.78985,290.03161,6.99E-05,0.12269514,866.66143,1341.086
1302,26.911353,9.617,120,-1000,107374.18,-27484.337,-43588.937,1114.013,273.2203,290.02516,5.89E-05,0.12385834,828.38128,1390.4066
1274,26.722898,25.614,90,-300,85501.348,-30395.683,-44683.665,1098.1958,209.90543,290.04848,7.66E-05,0.12293142,876.58247,1308.7004
1280,26.770645,1.609,90,300,88263.477,-34192.318,-45425.462,1114.787,350.45037,290.03448,4.59E-05,0.12363492,763.73076,1491.1076
1301,26.906959,3.613,120,-1000,107374.18,-27849.479,-43651.062,1124.0544,359.23075,290.02547,4.49E-05,0.1257373,768.45589,1511.2613
1299,26.892616,25.615,120,-1380,106227.69,-25726.511,-43260.141,1097.2752,169.30187,290.02687,9.49E-05,0.12246449,918.06191,1267.332
1285,26.803455,1.61,90,700,90510.681,-36692.149,-45907.453,1116.7937,331.03731,290.03605,4.85E-05,0.12305659,788.21553,1474.5622
1281,26.774483,3.632,90,300,87816.512,-33370.307,-45263.098,1116.5152,346.37105,290.0453,4.65E-05,0.12429973,759.94844,1475.9607
1303,26.917415,16.615,120,-1000,107374.18,-27770.538,-43636.507,1107.2917,235.67347,290.02092,6.83E-05,0.12435156,861.44074,1346.7613
1306,26.939763,3.612,120,-500,107374.18,-30831.707,-44242.542,1126.1889,333.39062,290.02143,4.83E-05,0.12481341,787.07333,1471.4923
1293,26.850554,16.616,90,1070,91969.168,-38659.665,-46291.261,1103.9801,188.95621,290.02386,8.49E-05,0.12149023,903.7033,1292.6401
1309,26.958226,25.612,120,-500,107374.18,-30792.936,-44237.69,1104.0999,204.98314,290.02754,7.84E-05,0.12267693,888.93205,1311.0781
1310,26.96873,1.608,120,0,107374.18,-34067.411,-44868.559,1127.4074,367.56038,290.01133,4.39E-05,0.12609994,758.23733,1514.8839
1295,26.870314,1.62,120,-1380,106726.75,-27045.066,-43505.474,1121.8336,344.87586,290.01812,4.68E-05,0.12596685,777.66395,1492.235
1292,26.844491,9.62,90,1070,92111.921,-38707.893,-46299.895,1113.8635,267.09622,290.03497,6.04E-05,0.12493031,846.89736,1398.1733
1294,26.858559,25.612,90,1070,91850.468,-38963.874,-46356.264,1099.6113,145.16097,290.01257,0.000110546,0.12206161,953.08798,1253.1949
1296,26.874154,3.616,120,-1380,106938.95,-26431.385,-43361.736,1122.9959,318.26733,290.02966,5.06E-05,0.1236996,805.23843,1462.903
1307,26.944157,9.62,120,-500,107374.18,-31087.483,-44286.987,1118.4212,294.28048,290.02646,5.46E-05,0.12344695,827.00663,1435.9328
1311,26.972567,5.616,120,0,107374.18,-34073.126,-44869.34,1118.897,299.4024,290.01393,5.38E-05,0.12467781,808.70109,1426.3595
1312,26.977518,13.621,120,0,107374.18,-34068.11,-44867.613,1120.0865,301.20271,290.02783,5.35E-05,0.12457232,805.95724,1427.1438
1298,26.884611,16.613,120,-1380,106662.16,-25678.489,-43227.906,1102.4138,197.19133,290.02073,8.15E-05,0.12272073,903.37149,1311.6386
1321,27.042632,3.613,120,1000,107374.18,-40503.26,-46110.15,1129.9356,341.94027,290.02681,4.72E-05,0.12491543,791.83854,1497.2928
1315,27.005983,1.61,120,500,107374.18,-37156.665,-45464.685,1132.3089,377.37846,290.01931,4.28E-05,0.12596452,757.05595,1538.2875
1314,26.994086,30.625,120,0,107374.18,-34080.033,-44871.437,1108.4808,196.40603,290.0206,8.16E-05,0.12111842,898.66115,1304.2378
1305,26.935926,1.61,120,-500,107374.18,-31001.471,-44268.115,1124.2247,343.6506,290.01462,4.70E-05,0.12598886,765.87297,1471.9048
1317,27.014215,9.623,120,500,107374.18,-37262.001,-45484.215,1120.9958,308.38646,290.03472,5.22E-05,0.12416697,815.38784,1452.9253
1304,26.925421,25.613,120,-1000,107124.75,-27615.453,-43619.856,1101.6671,180.26299,290.021,8.90E-05,0.12211337,919.50435,1292.1219
1300,26.903121,1.612,120,-1000,107374.18,-28322.876,-43749.08,1120.9485,335.77736,290.03065,4.81E-05,0.12595042,779.36898,1477.4189
1319,27.028289,25.61,120,500,107374.18,-37463.999,-45526.234,1106.79,209.51378,290.0327,7.67E-05,0.12301088,888.83374,1323.54
1308,26.950219,16.615,120,-500,107374.18,-31068.2,-44290.688,1110.152,258.80446,290.02747,6.22E-05,0.12345517,841.83751,1375.4251
1325,27.071598,1.61,120,1380,107374.18,-42921.028,-46577.298,1129.601,368.83018,290.02845,4.37E-05,0.12541529,747.62323,1507.5283
1324,27.061094,25.61,120,1000,107374.18,-40512.84,-46120.182,1106.0148,187.36417,290.04063,8.58E-05,0.12275026,905.23983,1290.9218
1331,27.109494,3.611,65,-810,58754.261,-25402.196,-44152.788,1142.2934,372.13145,290.01951,4.34E-05,0.12631172,758.81423,1529.5696
1329,27.093898,25.611,120,1380,107374.18,-42994.583,-46602.954,1107.7298,173.27338,289.99701,9.27E-05,0.12310656,926.60665,1284.6964
1328,27.085892,16.614,120,1380,107374.18,-44286.786,-46855.277,1112.0149,217.84697,290.01891,7.39E-05,0.12389467,884.97949,1336.2932
1332,27.113887,9.62,65,-810,58657.352,-25800.476,-44237.773,1127.7861,299.91218,290.01237,5.38E-05,0.12497974,823.18142,1442.859
1316,27.009821,3.612,120,500,107374.18,-37232.686,-45478.541,1132.3163,355.04946,290.01723,4.55E-05,0.12547118,768.4271,1504.5224
1313,26.984692,21.61,120,0,107374.18,-34071.358,-44869.751,1110.7452,237.55393,290.02232,6.76E-05,0.12279987,871.60931,1361.7341
1323,27.053088,16.616,120,1000,107374.18,-40250.69,-46062.867,1110.9694,201.26435,290.02681,8.01E-05,0.12530245,898.91582,1311.5488
1320,27.038794,1.61,120,1000,107374.18,-40573.237,-46111.342,1132.5943,371.53909,290.02963,4.36E-05,0.1283567,764.2454,1533.1485
1322,27.047025,9.621,120,1000,107374.18,-40306.853,-46060.606,1122.0421,291.91005,290.02654,5.52E-05,0.12425945,830.68804,1436.8473
1337,27.146692,9.619,65,-600,59861.572,-26898.243,-44445.198,1129.5732,274.39583,290.01559,5.87E-05,0.12493605,858.42256,1427.6886
1318,27.020278,16.633,120,500,107374.18,-36041.997,-45251.956,1111.9829,235.66692,290.01887,6.83E-05,0.1240651,872.54266,1361.5078
1339,27.160759,25.614,65,-600,59530.472,-26770.993,-44426.203,1113.8442,172.28776,290.0206,9.33E-05,0.12243699,936.06643,1290.9841
1326,27.075436,3.614,120,1380,107374.18,-42379.913,-46476.279,1126.6401,335.44454,290.02591,4.81E-05,0.12549499,792.19689,1486.8738
1338,27.152754,16.614,65,-600,59632.479,-26648.594,-44398.738,1122.022,248.02704,290.03319,6.48E-05,0.12330579,864.4826,1375.0629
1342,27.179497,9.618,65,-300,61187.205,-28569.729,-44770.5,1127.9361,291.19031,290.03153,5.54E-05,0.12576242,829.37503,1432.7462
1341,27.175102,3.614,65,-300,61035.819,-28576.471,-44775.762,1137.4461,344.25351,290.03017,4.69E-05,0.12591059,794.7582,1510.8883
1348,27.220026,21.606,65,0,62459.307,-30509.037,-45154.02,1113.4383,250.70191,290.02547,6.42E-05,0.12343734,852.28424,1369.342
1335,27.13846,1.609,65,-600,59833.408,-26848.577,-44434.631,1134.2098,345.25677,290.01826,4.67E-05,0.12520062,792.98837,1507.6379
1345,27.204069,1.61,65,0,62439.407,-30523.92,-45155.953,1133.5005,376.92407,290.01971,4.28E-05,0.12597901,755.79025,1538.9572
1333,27.11995,16.613,65,-810,59018.425,-25367.947,-44142.057,1117.6877,202.93066,290.02435,7.93E-05,0.12390786,911.91873,1330.0611
1336,27.142298,3.613,65,-600,59944.049,-26693.697,-44402.356,1141.3025,384.38206,290.02684,4.20E-05,0.12655092,747.70395,1537.589
1327,27.07983,9.617,120,1380,107374.18,-42440.558,-46485.612,1120.8868,290.38664,290.02155,5.56E-05,0.12586079,830.66321,1431.9732
1330,27.105653,1.621,65,-810,59068.339,-26362.023,-44347.262,1141.459,398.4412,290.01267,4.06E-05,0.12659531,744.36567,1567.1091
1343,27.185559,16.613,65,-300,61015.015,-28508.097,-44761.619,1118.9214,279.29813,290.01543,5.75E-05,0.12284881,830.47675,1411.3717
1334,27.127955,25.613,65,-810,58306.271,-25314.457,-44141.975,1109.9988,172.91428,290.03251,9.30E-05,0.12331898,931.91453,1288.6107
1350,27.24131,1.609,65,300,63725.118,-32343.873,-45510.857,1135.3812,365.75145,290.02198,4.42E-05,0.12662751,758.95484,1511.025
1344,27.193564,25.612,65,-300,60980.19,-28619.519,-44786,1108.7369,200.72521,290.01241,8.00E-05,0.12231464,895.75186,1309.9249
1354,27.263609,25.613,65,300,64014.856,-32335.814,-45504.567,1110.6298,204.60447,290.02382,7.85E-05,0.12285851,897.779,1318.0392
1346,27.207906,5.615,65,0,62448.987,-30513.231,-45156.693,1127.53,325.33207,290.01582,4.96E-05,0.12502343,806.68282,1478.7818
1352,27.249542,9.618,65,300,63938.012,-32428.57,-45526.111,1125.4576,300.82218,290.02529,5.36E-05,0.12496914,811.78663,1433.274
1355,27.274114,1.612,65,600,65299.828,-34522.841,-45935.699,1131.9605,323.93495,290.02457,4.97E-05,0.12390963,803.54131,1471.2365
1351,27.245146,3.615,65,300,63826.96,-32311.597,-45503.703,1136.7989,372.3627,290.01086,4.33E-05,0.12569318,753.26212,1521.95
1340,27.171264,1.611,65,-300,61221.166,-28650.684,-44787.686,1138.3856,350.70768,290.01662,4.61E-05,0.12590187,775.44817,1497.9458
1353,27.255604,16.612,65,300,63846.408,-32440.246,-45528.167,1119.4205,269.8904,290.0271,5.97E-05,0.1244935,841.35801,1400.7733
1363,27.321213,16.616,65,810,66854.557,-35756.044,-46166.847,1113.4632,223.77086,290.00787,7.20E-05,0.12457894,877.62469,1338.8501
1365,27.340973,1.622,90,-1070,82655.963,-26830.857,-43987.711,1132.8921,332.03725,290.01381,4.85E-05,0.12588139,802.83537,1489.3363
1361,27.310757,3.611,65,810,66423.835,-35737.419,-46170.753,1127.8686,298.78295,290.02239,5.40E-05,0.1254495,832.50296,1449.6688
1347,27.212857,13.6,65,0,62454.208,-30512.079,-45153.609,1122.9538,303.003,290.01753,5.32E-05,0.12480473,811.03136,1438.0191
1367,27.349214,9.619,90,-1070,82073.031,-25550.416,-43736.211,1121.5205,262.15115,290.03505,6.15E-05,0.12514296,850.65014,1390.36
1349,27.229418,30.606,65,0,62473.327,-30519.521,-45152.581,1110.6843,187.08208,290.01838,8.58E-05,0.12194817,916.38075,1303.4475
1377,27.414829,9.622,90,-300,85068.444,-30210.995,-44653.075,1128.7931,307.35967,290.02403,5.25E-05,0.1253531,816.42203,1448.7093
1375,27.406591,1.611,90,-300,85094.512,-30295.897,-44668.617,1138.5548,399.7108,290.03508,4.04E-05,0.12642765,728.09177,1553.0901
1366,27.344814,3.631,90,-1070,83001.866,-28179.919,-44260.962,1130.916,312.80402,290.02992,5.16E-05,0.12555277,810.50413,1460.5868
1368,27.355276,16.616,90,-1070,80916.128,-25066.534,-43654.639,1113.2517,230.3267,290.02555,6.98E-05,0.12324623,871.16597,1347.6421
1358,27.288409,16.614,65,600,65474.239,-34468.981,-45920.733,1117.0837,247.13624,290.0202,6.52E-05,0.12467025,866.8899,1376.1303
1370,27.373786,1.611,90,-700,82913.55,-27623.14,-44153.898,1134.7098,351.07624,290.03705,4.60E-05,0.12586976,774.16972,1502.0525
1362,27.31515,9.619,65,810,66107.412,-35699.675,-46167.382,1121.555,263.33182,290.01947,6.12E-05,0.12420209,847.23824,1390.5698
1364,27.329219,25.61,65,810,66514.534,-35922.312,-46205.989,1105.0718,141.95678,290.0158,0.000113104,0.12227132,955.59092,1248.6515
1369,27.363281,25.614,90,-1070,81334.723,-25659.041,-43770.172,1111.0955,152.13139,290.02985,0.000105792,0.12362283,950.77672,1263.4354
1360,27.306919,1.609,65,810,66500.473,-35841.069,-46190.776,1132.9413,321.44576,290.01673,5.03E-05,0.12635138,812.20387,1478.7456
1381,27.443239,5.615,90,0,86638.475,-32146.768,-45029.031,1129.7321,337.64111,290.03068,4.77E-05,0.12440273,776.38503,1473.8675
1379,27.428896,25.614,90,-300,85195.121,-30381.581,-44690.408,1112.5758,212.15024,290.04157,7.58E-05,0.12311231,886.59037,1323.7935
1357,27.282346,9.618,65,600,65201.028,-34349.213,-45902.478,1121.9631,256.51879,290.01495,6.29E-05,0.12545057,866.06173,1394.7766
1356,27.277953,3.61,65,600,65271.089,-34553.472,-45943.922,1130.2064,338.43038,290.02831,4.77E-05,0.12571429,781.70538,1480.9411
1382,27.448189,13.601,90,0,86648.137,-32159.472,-45029.524,1118.9073,278.16392,290.0308,5.80E-05,0.12479007,842.38324,1417.3339
1359,27.296414,25.61,65,600,65431.726,-34415.161,-45910.577,1108.8206,152.47927,290.01728,0.000105294,0.1224985,947.32479,1263.2914
1388,27.490935,16.618,90,300,88056.667,-33882.435,-45367.942,1118.0635,266.25083,290.02545,6.05E-05,0.12465251,846.83483,1396.4581
1385,27.476642,1.614,90,300,88004.574,-33952.659,-45380.441,1133.1083,370.4942,290.04026,4.36E-05,0.12650081,762.43571,1533.2613
1387,27.484874,9.62,90,300,87873.95,-33903.198,-45372.547,1125.6155,300.54677,290.05068,5.36E-05,0.12487571,812.46956,1431.4395
1383,27.455357,21.611,90,0,86646.204,-32150.591,-45029.606,1111.7669,229.55371,290.02531,7.00E-05,0.12334843,870.86688,1344.8402
1378,27.420891,16.613,90,-300,85079.792,-30218.807,-44656.776,1121.8901,254.0663,290.02911,6.33E-05,0.12345986,857.73034,1379.401
1371,27.377624,3.612,90,-700,82966.918,-27670.217,-44162.656,1134.5795,330.01936,290.03278,4.89E-05,0.12552884,802.38779,1481.4304
1372,27.382018,9.618,90,-700,82892.663,-27558.426,-44139.384,1126.4444,295.88094,290.04284,5.45E-05,0.12531199,821.43253,1431.9008
1386,27.48048,3.615,90,300,87946.313,-33932.184,-45376.699,1131.5925,341.76968,290.04339,4.73E-05,0.12700074,778.59698,1481.504
1373,27.388081,16.614,90,-700,82746.704,-27324.564,-44093.459,1117.3428,235.08916,290.03231,6.84E-05,0.12371907,868.71922,1354.0788
1384,27.46475,30.607,90,0,86645.793,-32154.415,-45031.868,1107.1391,186.86275,290.0436,8.60E-05,0.12265622,910.24838,1294.6708
1374,27.396086,25.613,90,-700,83910.103,-27920.977,-44195.876,1109.6136,196.80011,290.03566,8.18E-05,0.12355236,906.33571,1313.8057
1390,27.509446,1.615,90,700,89985.555,-36220.807,-45819.343,1136.0088,382.63374,290.03228,4.22E-05,0.12665651,739.89559,1529.761
1392,27.517678,9.62,90,700,90179.948,-36532.047,-45881.18,1126.201,306.50939,290.03503,5.26E-05,0.12566422,821.73791,1456.9793
1393,27.523741,16.613,90,700,89848.147,-36560.951,-45893.391,1118.5724,220.27875,290.03782,7.27E-05,0.12107049,890.26242,1346.1719
1376,27.41043,3.632,90,-300,85748.944,-30952.872,-44796.649,1136.5221,348.56625,290.02394,4.62E-05,0.12458466,773.27547,1493.27
1394,27.531747,25.61,90,700,90315.752,-36861.789,-45946.512,1110.7267,180.66334,290.03712,8.90E-05,0.1232635,921.37421,1292.6662
1380,27.439402,1.609,90,0,86637.118,-32153.881,-45030.388,1141.1452,407.88093,290.03473,3.97E-05,0.12794887,720.925,1556.7619
1395,27.542252,1.609,90,1070,92164.713,-39165.913,-46393.35,1135.9139,393.29231,290.03033,4.11E-05,0.1272361,733.20844,1543.9532
1402,27.58454,9.618,120,-1380,106107.92,-25702.007,-43248.752,1125.8027,310.8753,290.04083,5.20E-05,0.12600544,819.72628,1462.0111
1403,27.590603,16.614,120,-1380,106173.42,-25260.392,-43163.274,1115.4763,204.03891,290.04322,7.88E-05,0.12305425,899.64345,1320.6192
1397,27.550484,9.618,90,1070,92183.174,-39173.067,-46397.461,1127.0953,301.85004,290.02432,5.35E-05,0.12608664,812.54904,1435.8045
1410,27.641918,1.61,120,-500,107374.18,-31038.022,-44288.673,1148.3737,348.65182,290.02705,4.65E-05,0.12606958,803.49304,1524.0928
1406,27.612951,3.613,120,-1000,107374.18,-28143.327,-43722.108,1140.302,386.25648,290.03408,4.19E-05,0.12716073,749.17612,1543.7734
1398,27.556546,16.612,90,1070,91992.769,-38962.065,-46354.62,1113.4392,190.99071,290.02786,8.40E-05,0.12203266,912.05506,1306.1066
1389,27.498941,25.617,90,300,87619.364,-33720.73,-45337.517,1109.9303,200.43989,290.03062,8.03E-05,0.12366043,900.69849,1313.3419
1391,27.513284,3.615,90,700,89941.397,-36204.607,-45816.219,1135.5397,338.79354,290.04598,4.76E-05,0.12474789,797.16373,1499.4726
1411,27.645756,3.612,120,-500,107374.18,-31007.885,-44275.681,1151.967,335.35849,290.01117,4.81E-05,0.12597567,818.67294,1512.5897
1408,27.623408,16.613,120,-1000,107374.18,-27783.777,-43644.154,1122.5105,239.61821,290.02152,6.73E-05,0.12459245,881.70878,1378.2407
1409,27.631413,25.613,120,-1000,107259.16,-27792.946,-43657.764,1120.008,177.21674,290.03514,9.07E-05,0.12321255,937.8939,1304.8132
1415,27.674722,1.608,120,0,107374.18,-34055.528,-44869.587,1176.4487,358.78127,290.03582,4.51E-05,0.12782805,806.04676,1544.8017
1396,27.546089,3.614,90,1070,91438.656,-38905.039,-46353.263,1137.4643,350.12348,290.02815,4.62E-05,0.12698496,790.00117,1514.3423
1401,27.580147,3.611,120,-1380,106352.03,-25676.393,-43226.344,1133.4768,377.542,290.03083,4.28E-05,0.12635485,742.29648,1521.3298
1420,27.711963,1.611,120,500,107374.18,-37093.759,-45455.475,1158.0155,361.78726,290.03187,4.50E-05,0.12746299,802.00099,1551.3222
1419,27.700072,30.605,120,0,107374.18,-34078.923,-44874.438,1136.4252,211.28476,290.02873,7.65E-05,0.12626421,916.37835,1352.9348
1425,27.744768,1.609,120,1000,107374.18,-40340.033,-46083.672,1138.2658,284.18032,290.02906,5.69E-05,0.12702891,846.40346,1432.1117
1421,27.715801,3.613,120,500,107374.18,-37121.47,-45462.424,1160.1927,384.61463,290.02113,4.21E-05,0.12824732,777.03828,1569.4062
1399,27.564551,25.614,90,1070,91753.723,-38918.072,-46347.466,1106.1498,176.63401,290.02336,9.10E-05,0.1233675,919.06002,1283.0208
1423,27.726257,16.614,120,500,107374.18,-37329.142,-45510.899,1135.4008,227.94584,290.03306,7.08E-05,0.12586421,898.66861,1369.9778
1414,27.664217,25.615,120,-500,107374.18,-31023.179,-44279.258,1152.8249,205.71584,290.029,7.84E-05,0.12503807,932.52345,1356.4968
1407,27.617345,9.618,120,-1000,107369.47,-28260.875,-43745.01,1128.9459,324.78432,290.02599,4.97E-05,0.12577007,793.63065,1461.8946
1400,27.576306,1.621,120,-1380,106891.59,-27331.185,-43560.979,1139.8352,405.64802,290.03901,3.98E-05,0.12575646,722.28505,1559.018
1426,27.748606,3.613,120,1000,107374.18,-40935.501,-46211.293,1140.0655,327.48493,290.01559,4.94E-05,0.126759,813.55792,1489.3512
1427,27.752999,9.618,120,1000,107374.18,-39986.568,-46014.27,1128.8661,231.37993,290.02587,6.97E-05,0.12532254,888.36826,1367.6115
1416,27.67856,5.614,120,0,107374.18,-34065.93,-44872.547,1185.6213,388.40708,290.0272,4.19E-05,0.13090008,791.28044,1587.3559
1404,27.598608,25.615,120,-1380,105936.64,-25211.136,-43157.805,1110.7755,182.5279,290.03718,8.79E-05,0.12180188,917.24592,1294.1076
1413,27.656212,16.613,120,-500,107374.18,-30768.596,-44228.44,1155.5896,290.16359,290.0233,5.56E-05,0.12563467,859.01836,1460.0523
1405,27.609114,1.609,120,-1000,107356.4,-27888.332,-43665.822,1131.3245,338.0903,290.02979,4.78E-05,0.12602062,789.20695,1491.0557
1428,27.759061,16.617,120,1000,107374.18,-40562.013,-46138.108,1125.5627,254.39929,290.03013,6.34E-05,0.1250613,870.87956,1397.3124
1412,27.650149,9.619,120,-500,107374.18,-31145.414,-44302.405,1153.857,297.55803,290.01446,5.44E-05,0.12755823,844.67412,1458.3259
1418,27.690679,21.609,120,0,107374.18,-34075.017,-44873.739,1158.6801,262.08475,290.0235,6.17E-05,0.12619361,897.08982,1438.6172
1417,27.68351,13.601,120,0,107374.18,-34066.876,-44875.014,1168.8952,319.48195,290.02162,5.07E-05,0.12740442,849.64706,1510.7469
1429,27.767067,25.612,120,1000,107374.18,-40247.566,-46067.185,1109.6542,145.68167,290.03333,0.000110224,0.12227238,954.92638,1256.5787
1434,27.799872,25.612,120,1380,107374.18,-42277.66,-46479.075,1113.64,138.86106,290.0103,0.000115913,0.12388414,971.30901,1259.4284
1430,27.777572,1.61,120,1380,107374.18,-42915.601,-46585.604,1128.4815,285.42045,290.01215,5.65E-05,0.12553683,831.00945,1420.94
1422,27.720195,9.618,120,500,107374.18,-37283.134,-45494.37,1148.8525,300.25719,290.02164,5.38E-05,0.12669409,851.48889,1473.7838
1424,27.734263,25.612,120,500,107374.18,-37316.026,-45500.167,1125.025,204.40459,290.04769,7.89E-05,0.12521281,917.12111,1339.0809
1435,27.811626,1.621,120,-1380,106552.63,-27233.126,-43548.357,1140.7862,348.08182,290.01836,4.64E-05,0.12678377,780.75723,1498.3741
1443,27.858734,16.614,120,-1000,107266.6,-27709.112,-43642.14,1116.8365,233.45153,290.02054,6.90E-05,0.1243003,876.06437,1357.5013
1437,27.819861,9.619,120,-1380,106040.95,-25468.968,-43192.177,1128.4652,267.1316,290.0276,6.04E-05,0.12509092,849.88716,1399.6987
1440,27.84444,1.609,120,-1000,106999.06,-27855.194,-43676.882,1136.6477,363.96024,290.01964,4.44E-05,0.12642228,759.77291,1509.6412
1436,27.815467,3.614,120,-1380,105734.26,-24097.457,-42937.676,1136.332,320.4148,290.02515,5.04E-05,0.12621459,814.67278,1479.2868
1441,27.848277,3.613,120,-1000,107266.23,-27749.898,-43651.308,1136.7385,336.29638,290.01186,4.81E-05,0.12673266,794.03135,1484.0091
1431,27.78141,3.612,120,1380,107374.18,-42912.846,-46597.938,1129.8177,261.69471,290.02338,6.16E-05,0.12544342,863.30403,1405.9788
1433,27.791866,16.612,120,1380,107374.18,-43390.397,-46688.268,1120.2496,206.7352,290.0037,7.80E-05,0.12506609,913.20969,1339.5984
1445,27.877244,1.61,120,-500,107374.18,-30795.197,-44243.447,1133.8276,372.52324,290.02753,4.34E-05,0.12666365,764.57286,1538.3564
1442,27.852672,9.618,120,-1000,107134.17,-26484.217,-43401.658,1127.9528,291.80287,290.02814,5.52E-05,0.12460113,830.15453,1435.4111
1450,27.910049,1.61,120,0,107374.18,-34071.933,-44878.673,1134.0935,369.6654,290.01453,4.37E-05,0.12652385,771.26397,1537.029
1449,27.899544,25.614,120,-500,107374.18,-31046.574,-44295.334,1110.9645,210.3536,290.01653,7.64E-05,0.12280462,897.30475,1332.766
1438,27.825924,16.635,120,-1380,107136.84,-28999.751,-43892.53,1120.0542,241.18325,290.04336,6.68E-05,0.12468712,874.63563,1372.7179
1447,27.885476,9.618,120,-500,107374.18,-30764.032,-44236.868,1127.4964,309.71664,290.02997,5.21E-05,0.12520357,810.80462,1447.5085
1439,27.833935,25.613,120,-1380,106214.33,-25368.894,-43185.764,1109.8305,156.55225,290.02754,0.000102623,0.12272918,949.60889,1274.482
1432,27.785804,9.621,120,1380,107374.18,-43395.125,-46675.522,1125.58,247.0058,290.02124,6.53E-05,0.12499159,880.09597,1390.0151
1455,27.94729,1.611,120,500,107374.18,-37454.378,-45533.676,1131.5937,353.57855,290.00953,4.57E-05,0.12627454,768.69641,1499.9299
1453,27.926005,21.608,120,0,107374.18,-34073.825,-44881.017,1110.9109,226.28417,290.02416,7.11E-05,0.12356148,877.5761,1343.1815
1459,27.969596,25.612,120,500,107374.18,-37255.752,-45489.478,1105.6151,187.97614,290.02844,8.56E-05,0.12347279,913.86094,1302.7956
1467,28.021142,9.618,120,1380,107374.18,-43180.258,-46622.319,1117.8872,238.56068,290.01378,6.73E-05,0.12406219,873.871,1366.8866
1464,28.002406,25.613,120,1000,107374.18,-40305.003,-46086.961,1101.9906,158.70489,290.01271,0.000101293,0.12315112,937.93427,1266.49
1461,27.983939,3.612,120,1000,107374.18,-40624.015,-46148.469,1125.9925,308.79116,290.01613,5.23E-05,0.12568219,814.72297,1450.0346
1448,27.891538,16.614,120,-500,107374.18,-30913.074,-44265.361,1117.6875,251.92237,290.02152,6.40E-05,0.12461816,864.13203,1384.6962
1460,27.980101,1.609,120,1000,107374.18,-40341.842,-46094.814,1125.88,326.55076,290.03102,4.96E-05,0.12755184,795.97114,1472.544
1458,27.961584,16.634,120,500,107374.18,-35951.339,-45243.322,1119.8415,273.13191,290.01034,5.91E-05,0.12570436,841.64415,1402.9922
1444,27.866739,25.611,120,-1000,107374.18,-27784.476,-43658.709,1108.3998,188.77785,290.0174,8.51E-05,0.12306796,909.30268,1299.1418
1446,27.881082,3.613,120,-500,107374.18,-30924.997,-44268.362,1134.3398,355.81223,290.03111,4.54E-05,0.12619695,773.47884,1512.3494
1466,28.016749,3.611,120,1380,107374.18,-43392.247,-46687.404,1125.2028,292.4251,290.03189,5.52E-05,0.12563379,822.21428,1426.4221
1468,28.027205,16.616,120,1380,107374.18,-42689.797,-46549.258,1107.8387,186.94742,290.01183,8.60E-05,0.12324654,909.54552,1295.7373
1465,28.012911,1.609,120,1380,107374.18,-43296.121,-46657.884,1124.3389,311.19785,290.02315,5.18E-05,0.12455946,813.92323,1457.097
1452,27.918837,13.601,120,0,107374.18,-34068.562,-44881.346,1119.7851,274.32786,290.01902,5.88E-05,0.12506163,845.78523,1413.2552
1472,28.0552,9.617,15,-290,12607.984,-25162.865,-44991.904,1119.8818,244.82428,290.03302,6.59E-05,0.12383762,875.3673,1381.3196
1454,27.935398,30.606,120,0,107374.18,-34082.459,-44880.934,1106.9697,182.83572,290.01685,8.78E-05,0.12238467,912.33175,1289.9107
1457,27.955521,9.62,120,500,107374.18,-37300.156,-45504.649,1125.8114,302.34526,290.01983,5.34E-05,0.12570716,821.13231,1445.2919
1473,28.061262,16.613,15,-290,12710.566,-25355.242,-45028.825,1110.8898,166.57397,290.02655,9.64E-05,0.12230535,940.53244,1285.316
1474,28.069268,25.611,15,-290,12925.391,-25437.101,-45043.257,1103.8864,116.2133,290.02741,0.000138188,0.1221952,981.6717,1221.7626
1469,28.03521,25.616,120,1380,107374.18,-42299.657,-46475.21,1100.3807,140.13673,290.0125,0.000114613,0.12259784,952.29369,1241.5851
1451,27.913885,5.618,120,0,107374.18,-34070.7,-44878.797,1129.7609,334.41624,290.01434,4.83E-05,0.1256645,784.00685,1473.2962
1456,27.951128,3.612,120,500,107374.18,-37340.202,-45514.681,1132.0025,331.50769,290.02442,4.87E-05,0.12552832,786.12254,1470.3522
1462,27.988333,9.616,120,1000,107374.18,-40439.614,-46113.727,1117.2507,285.7053,290.03067,5.64E-05,0.12459442,830.29665,1422.5013
1463,27.994395,16.635,120,1000,107374.18,-37987.434,-45639.63,1110.0712,244.149,290.02757,6.59E-05,0.12346765,863.42765,1368.0774
1475,28.079773,1.611,15,-200,13292.999,-25935.949,-45138.89,1136.7852,389.75631,290.02643,4.14E-05,0.12628004,735.13988,1539.3753
1480,28.112577,1.611,15,-100,13805.578,-26635.149,-45277.242,1138.295,413.52389,290.02413,3.91E-05,0.12668548,727.37443,1580.8781
1483,28.128539,21.608,15,-100,13750.361,-26551.192,-45263.633,1112.6728,214.39147,290.0238,7.50E-05,0.12283246,884.78255,1326.6922
1484,28.137933,30.625,15,-100,13854.299,-26800.019,-45312.395,1107.2654,170.15012,290.03137,9.45E-05,0.12279579,932.91938,1282.9998
1482,28.121365,13.623,15,-100,13740.987,-26578.903,-45267.457,1120.5222,266.60989,290.02641,6.04E-05,0.1237048,843.79062,1395.4013
1471,28.050806,3.614,15,-290,12832.184,-25333.78,-45027.509,1131.6319,319.52591,290.0314,5.05E-05,0.12580082,815.69467,1474.8609
1470,28.046966,1.62,15,-290,13013.459,-25682.023,-45092.389,1134.6794,368.64192,290.02593,4.38E-05,0.12667214,772.09737,1534.7208
1476,28.08361,3.612,15,-200,13315.16,-25956.712,-45143.742,1135.59,360.40953,290.02503,4.48E-05,0.12568856,769.7002,1511.4715
1487,28.158618,13.601,15,0,14251.921,-27208.866,-45389.979,1124.7773,280.66492,290.01896,5.73E-05,0.12371525,843.96011,1424.1813
1493,28.203028,21.608,15,100,14825.926,-27861.524,-45516.408,1114.7083,193.26185,290.0246,8.31E-05,0.12251512,917.38536,1315.2611
1498,28.238607,16.613,15,200,15209.281,-28529.23,-45649.374,1114.2535,187.12268,290.01582,8.60E-05,0.12364203,922.38029,1307.1652
1492,28.19586,13.601,15,100,14743.326,-27861.812,-45518.053,1121.2242,238.86839,290.01978,6.73E-05,0.12318767,880.37538,1374.2812
1495,28.224313,1.608,15,200,15217.463,-28532.273,-45651.183,1131.3492,322.41932,290.02241,5.00E-05,0.12527056,800.53372,1468.1127
1491,28.190909,5.615,15,100,14692.549,-27785.626,-45503.004,1126.5839,295.69728,290.01809,5.44E-05,0.12376113,816.96711,1426.841
1481,28.116416,5.612,15,-100,13731.489,-26575.326,-45267.58,1131.3633,345.06474,290.01749,4.67E-05,0.12513455,779.59412,1489.4261
1500,28.257117,1.612,15,290,15650.032,-29012.906,-45741.636,1130.3064,307.50414,290.01871,5.24E-05,0.12445434,823.45865,1461.3494
1478,28.094067,16.613,15,-200,13180.55,-25875.962,-45130.996,1117.7908,207.26969,290.02112,7.75E-05,0.12291898,897.92165,1324.8561
1485,28.149831,1.609,15,0,14251.551,-27197.929,-45388.294,1133.8935,375.91789,290.01458,4.30E-05,0.12618124,762.17269,1540.4233
1499,28.246612,25.612,15,200,15273.173,-28478.536,-45635.806,1107.1586,157.34509,290.01728,0.000102031,0.12231651,942.31802,1267.4598
1477,28.088004,9.62,15,-200,13307.595,-25945.528,-45140.699,1126.2241,306.78646,290.01253,5.25E-05,0.12480213,820.661,1454.7026
1486,28.153668,5.615,15,0,14256.444,-27204.22,-45389.28,1133.1689,354.09493,290.01863,4.56E-05,0.12618766,767.15465,1497.7746
1479,28.102073,25.611,15,-200,13319.025,-25909.882,-45135.889,1106.0447,162.10775,290.02711,9.91E-05,0.12251424,936.4272,1272.0879
1488,28.165787,21.608,15,0,14261.213,-27205.865,-45390.884,1115.1906,230.607,290.00864,6.96E-05,0.12226839,881.8859,1359.1747
1496,28.22815,3.613,15,200,15188.6,-28506.864,-45645.098,1130.4691,292.5683,290.02641,5.51E-05,0.12494017,835.02946,1438.3746
1503,28.271411,16.616,15,290,15526.605,-28903.623,-45722.846,1116.0399,165.50549,290.03656,9.71E-05,0.12304254,940.01289,1281.2295
1507,28.299406,6.604,25,-400,22325.033,-25352.487,-44844.424,1131.6123,286.44704,290.02582,5.63E-05,0.12538682,838.77979,1426.7354
1501,28.260955,3.612,15,290,15587.414,-29068.37,-45755.368,1127.3689,258.51006,290.01711,6.24E-05,0.12502298,856.3512,1387.5175
1506,28.295012,3.613,25,-400,22394.311,-25478.504,-44871.519,1137.8313,340.69095,290.02758,4.74E-05,0.12605989,792.9442,1499.7629
1505,28.291172,1.619,25,-400,22378.4,-25828.104,-44943.059,1139.0019,373.58246,290.03225,4.32E-05,0.12648982,756.8972,1531.0624
1489,28.175179,30.608,15,0,14272.52,-27206.975,-45389.321,1106.1631,186.1063,290.03306,8.63E-05,0.12257445,916.94212,1301.2498
1490,28.187072,1.611,15,100,14710.516,-27817.654,-45509.994,1133.078,367.86783,290.02328,4.39E-05,0.1259397,752.48812,1510.027
1514,28.340155,20.618,25,-300,22370.095,-25944.583,-44969.99,1115.8229,192.74976,290.02914,8.33E-05,0.12253973,916.34887,1312.4592
1494,28.212421,30.606,15,100,14864.162,-27842.899,-45509.254,1106.2502,155.19996,290.03026,0.000103458,0.12219748,943.057,1264.8622
1509,28.310968,15.604,25,-400,22171.345,-25277.699,-44832.83,1117.015,197.38375,290.03096,8.14E-05,0.12266247,909.44973,1317.1664
1502,28.265349,9.616,15,290,15594.774,-29043.619,-45751.38,1121.4363,215.31587,290.02197,7.48E-05,0.1245654,894.3926,1339.2539
1508,28.304631,10.608,25,-400,21942.788,-25261.418,-44832.501,1125.521,243.63815,290.02812,6.62E-05,0.12471875,870.52491,1373.3236
1513,28.332706,14.613,25,-300,22449.364,-25720.877,-44920.981,1122.5882,236.3797,290.04133,6.80E-05,0.12320093,885.99275,1374.2093
1497,28.232544,9.618,15,200,15370.985,-28508.919,-45642.837,1124.7677,271.00416,290.02397,5.94E-05,0.12388459,845.8644,1407.5093
1518,28.363566,16.614,25,-150,23409.52,-26896.105,-45148.141,1125.0897,251.34592,290.03268,6.42E-05,0.12481375,872.92243,1391.7442
1517,28.357504,9.619,25,-150,23264.549,-26893.145,-45150.978,1134.0483,306.98746,290.03634,5.26E-05,0.12518501,820.12238,1451.4433
1516,28.353111,3.611,25,-150,23273.101,-26904.287,-45151.348,1140.7287,354.12444,290.03142,4.56E-05,0.12613037,773.62794,1503.4832
1510,28.318693,1.61,25,-300,22650.498,-26019.535,-44979.528,1140.1146,359.15973,290.04225,4.49E-05,0.12540707,774.57273,1513.3061
1504,28.279417,25.611,15,290,15890.184,-29111.171,-45759.85,1110.0559,117.22307,290.03293,0.000137163,0.12323254,993.8808,1236.3616
1520,28.382077,1.611,25,0,24055.065,-27872.584,-45340.436,1147.5601,395.79004,290.03077,4.09E-05,0.12703993,738.3767,1553.795
1515,28.349273,1.609,25,-150,23284.613,-26918.759,-45157.844,1141.5568,370.49603,290.03778,4.36E-05,0.12579447,759.77776,1526.1212
1512,28.326924,8.608,25,-300,22487.272,-25964.112,-44972.415,1130.9325,302.76924,290.03599,5.32E-05,0.12467334,829.22013,1453.5981
1523,28.398034,21.608,25,0,24071.593,-27871.721,-45341.587,1122.0957,231.81752,290.02159,6.94E-05,0.12361302,883.91125,1364.3211
1533,28.466141,14.613,25,300,25390.847,-29736.405,-45706.976,1127.4176,223.38302,290.05389,7.21E-05,0.124572,899.808,1360.596
1511,28.322531,3.612,25,-300,22355.746,-25950.092,-44970.401,1137.8271,338.78518,290.0372,4.76E-05,0.12564168,802.54768,1502.5634
1529,28.441624,25.612,25,150,24715.782,-28818.597,-45528.372,1122.4682,190.93097,290.05301,8.43E-05,0.12368716,929.53959,1323.7331
1530,28.452129,1.61,25,300,25473.406,-29758.69,-45710.964,1145.4374,351.49136,290.06241,4.60E-05,0.12669833,789.54177,1520.0845
1532,28.460361,8.606,25,300,25465.306,-29742.984,-45708.045,1137.133,285.29174,290.04632,5.65E-05,0.12492861,853.57796,1442.523
1536,28.486547,3.614,25,400,26248.874,-30381.046,-45825.798,1144.2591,307.7248,290.03825,5.25E-05,0.12535743,824.21398,1458.6951
1528,28.433619,16.613,25,150,24869.51,-28871.06,-45538.528,1129.28,245.9082,290.0563,6.55E-05,0.12360044,874.61537,1381.0109
1538,28.496172,10.61,25,400,25683.873,-30293.389,-45818.192,1137.5091,259.23225,290.05369,6.22E-05,0.12474704,877.40047,1413.8218
1541,28.515324,3.613,40,-550,36497.715,-25486.851,-44601.969,1153.1644,366.13798,290.06032,4.42E-05,0.12684918,786.35715,1541.0065
1531,28.455967,3.612,25,300,25598.477,-29758.69,-45711.129,1145.6964,330.30131,290.05595,4.89E-05,0.12568597,809.89981,1490.585
1522,28.390865,13.601,25,0,24066.742,-27868.514,-45340.847,1131.3807,281.09364,290.04635,5.73E-05,0.12436108,840.75556,1419.1737
1521,28.385915,5.616,25,0,24066.495,-27869.007,-45343.972,1141.3038,340.36864,290.03512,4.74E-05,0.12548126,786.04949,1486.0414
1519,28.371571,25.617,25,-150,23288.108,-27038.28,-45182.595,1118.3692,200.55029,290.03058,8.01E-05,0.12308769,914.71325,1329.3575
1540,28.511483,1.619,40,-550,36504.335,-25990.837,-44705.086,1160.7133,394.81597,290.05934,4.09E-05,0.1259695,750.32034,1563.4574
1545,28.542066,1.613,40,-400,36996.481,-26438.291,-44789.166,1158.0882,395.88477,290.03609,4.08E-05,0.12715543,753.40209,1576.8605
1549,28.564366,25.613,40,-400,36814.424,-26472.375,-44801.089,1129.8114,185.91005,290.04247,8.65E-05,0.1233119,934.89641,1317.841
1525,28.419319,1.629,25,150,24546.1,-28460.692,-45453.831,1142.396,357.32056,290.04819,4.52E-05,0.12595526,785.88848,1524.9499
1527,28.427556,9.619,25,150,24849.446,-28814.362,-45524.096,1136.3296,292.49777,290.05877,5.51E-05,0.12475118,846.17204,1449.6158
1544,28.532948,20.62,40,-550,36503.512,-25496.348,-44602.175,1128.2528,190.77612,290.04888,8.43E-05,0.12357698,925.25371,1317.6554
1543,28.525499,14.613,40,-550,35934.235,-25467.321,-44610.645,1136.2547,239.93582,290.05489,6.72E-05,0.12454391,890.87529,1389.0439
1548,28.55636,16.615,40,-400,36908.042,-26428.135,-44792.578,1136.0604,223.87168,290.05448,7.20E-05,0.12530609,907.57131,1371.9236
1524,28.407427,30.605,25,0,24080.474,-27876.737,-45344.013,1116.5352,184.14059,290.04873,8.73E-05,0.12281768,927.70304,1307.4182
1526,28.423162,3.613,25,150,24674.584,-28759.556,-45514.846,1142.5959,344.90299,290.05592,4.68E-05,0.12537602,793.53375,1509.9208
1535,28.482709,1.612,25,400,26268.527,-30413.445,-45832.706,1144.2116,336.41455,290.05007,4.83E-05,0.1257679,812.42267,1505.6985
1534,28.473591,20.617,25,300,25750.068,-30035.804,-45764.085,1122.1039,183.32632,290.05618,8.77E-05,0.12315027,935.41877,1314.2479
1551,28.578708,3.613,40,-200,37820.712,-27676.137,-45033.512,1157.1751,364.25855,290.04802,4.44E-05,0.12658402,780.70559,1532.2237
1552,28.583102,9.617,40,-200,37767.509,-27587.534,-45017.025,1146.8979,295.39591,290.0505,5.46E-05,0.12555489,837.26803,1446.2471
1555,28.607681,1.611,40,0,38689.142,-28872.91,-45269.553,1159.9107,381.3157,290.04731,4.24E-05,0.12731029,771.59468,1555.2033
1554,28.597176,25.615,40,-200,37632.817,-27614.588,-45026.358,1136.0841,209.48714,290.0532,7.69E-05,0.1244162,922.77795,1355.6463
1546,28.545904,3.612,40,-400,36826.224,-26301.748,-44765.196,1158.1337,369.94866,290.03609,4.36E-05,0.12680929,792.36603,1555.8865
1547,28.550297,9.619,40,-400,36845.301,-26272.063,-44760.92,1148.9555,306.0927,290.04556,5.27E-05,0.12573589,837.11202,1466.595
1542,28.519718,8.606,40,-550,36178.252,-25395.905,-44589.676,1146.4585,321.84517,290.04944,5.01E-05,0.12562042,809.78155,1472.9962
1539,28.502509,15.602,25,400,25953.587,-30406.661,-45836.817,1131.1622,219.04867,290.06674,7.34E-05,0.12377441,899.59713,1350.7362
1537,28.490941,6.623,25,400,25521.839,-29466.568,-45649.168,1144.1396,313.86168,290.03081,5.14E-05,0.12579408,821.03243,1472.8565
1559,28.63303,30.605,40,0,38690.869,-28874.842,-45270.664,1132.8532,168.94285,290.04541,9.52E-05,0.12366891,951.59883,1299.8961
1556,28.611519,5.614,40,0,38684.496,-28876.281,-45269.389,1157.3256,347.42076,290.05629,4.65E-05,0.1264371,796.54838,1513.7243
1560,28.644922,1.61,40,200,39678.944,-30183.53,-45526.029,1155.6405,327.05621,290.06152,4.94E-05,0.12619127,822.88325,1496.2279
1557,28.616469,13.6,40,0,38690.869,-28868.757,-45268.978,1146.4872,283.50291,290.05153,5.69E-05,0.12525904,851.78763,1435.3538
1566,28.681565,3.633,40,400,39883.203,-30415.871,-45571.379,1167.8114,342.08787,290.06192,4.73E-05,0.12705955,810.60864,1516.2095
1565,28.677726,1.611,40,400,40295.093,-31299.06,-45747.145,1165.5518,368.91733,290.06362,4.38E-05,0.12689898,781.32333,1542.5454
1550,28.574871,1.609,40,-200,37774.458,-27601.842,-45018.053,1155.303,357.96685,290.03469,4.52E-05,0.12674081,793.70331,1529.3472
1571,28.714375,3.612,40,550,40954.906,-32650.344,-46017.97,1190.5343,346.25029,290.05168,4.68E-05,0.12837635,842.43048,1555.0342
1572,28.718769,8.606,40,550,41101.645,-32293.795,-45941.825,1179.7075,259.18448,290.05662,6.24E-05,0.12730876,909.11815,1443.0334
1567,28.685964,9.618,40,400,40549.101,-31395.31,-45761.947,1164.2163,289.27234,290.06064,5.58E-05,0.12597545,873.81392,1472.0144
1553,28.589165,16.635,40,-200,37992.038,-28128.977,-45125.98,1139.66,239.49478,290.04938,6.73E-05,0.12472107,888.50325,1382.2846
1570,28.710537,1.608,40,550,41178.9,-32464.833,-45974.347,1190.0193,370.79274,290.05998,4.37E-05,0.12891449,808.06838,1574.1841
1577,28.750608,9.618,65,-810,58833.078,-25478.834,-44170.385,1173.975,292.97975,290.05317,5.52E-05,0.12747547,873.45423,1477.0205
1562,28.653154,9.619,40,200,39617.929,-30100.93,-45509.295,1151.6455,299.48824,290.05061,5.39E-05,0.12551842,853.86984,1473.4029
1558,28.623637,21.609,40,0,38691.321,-28878.913,-45269.389,1136.2827,216.0054,290.04644,7.46E-05,0.12468725,912.07358,1357.381
1578,28.75667,16.615,65,-810,58944.048,-25228.28,-44115.579,1158.031,209.69472,290.06029,7.70E-05,0.1256566,940.13905,1374.3458
1575,28.742373,1.622,65,-810,59778.108,-26110.852,-44282.752,1188.676,386.65201,290.05579,4.21E-05,0.13082917,809.08418,1609.33
1563,28.659216,16.614,40,200,39631.826,-30230.894,-45537.007,1139.3059,219.00865,290.05918,7.36E-05,0.12480865,909.05199,1359.9884
1579,28.764676,25.61,65,-810,58609.947,-25168.787,-44109.329,1146.3343,169.21476,290.05935,9.54E-05,0.1263046,970.89489,1317.5496
1580,28.77518,1.611,65,-600,60420.408,-26909.221,-44438.537,1175.6661,393.2936,290.04379,4.13E-05,0.12928485,775.4068,1591.8255
1588,28.822279,16.615,65,-300,61518.387,-28644.599,-44782.505,1153.3957,277.37759,290.0582,5.82E-05,0.12536874,861.90606,1432.6596
1586,28.811823,3.613,65,-300,61701.02,-28672.886,-44783.327,1170.8662,360.12539,290.05284,4.49E-05,0.12756399,815.5879,1560.9576
1573,28.724551,14.631,40,550,40616.447,-30982.763,-45678.935,1171.3412,233.71746,290.07163,6.92E-05,0.12688916,935.05926,1418.9104
1574,28.732006,20.617,40,550,41300.724,-32429.228,-45964.274,1165.1493,192.16524,290.04838,8.41E-05,0.12680286,970.2007,1367.6175
1587,28.816217,9.618,65,-300,61683.341,-28632.141,-44777.119,1163.8485,309.21995,290.05081,5.23E-05,0.12725844,853.28747,1493.763
1564,28.667222,25.612,40,200,39761.009,-30155.284,-45519.121,1137.3339,202.22819,290.06673,7.97E-05,0.12405337,930.76403,1349.0643
1561,28.648761,3.611,40,200,39602.223,-30172.635,-45522.205,1161.0929,351.30802,290.04496,4.60E-05,0.12661878,795.73043,1518.5827
1576,28.746214,3.614,65,-810,59540.134,-25286.622,-44115.044,1181.6766,335.6235,290.05292,4.83E-05,0.12837873,832.96826,1526.8095
1589,28.830284,25.613,65,-300,61580.019,-28660.592,-44785.013,1144.722,207.91385,290.06106,7.76E-05,0.12542446,923.86453,1351.7415
1569,28.700032,25.612,40,400,40619.531,-31316.904,-45745.254,1162.065,181.18942,290.06554,8.90E-05,0.12545879,974.60632,1350.5553
1568,28.692027,16.614,40,400,40245.59,-31358.101,-45758.287,1159.0372,207.99401,290.05894,7.76E-05,0.12554241,938.68261,1366.3376
1590,28.840789,1.611,65,0,62932.089,-30512.819,-45146.866,1168.9783,374.29699,290.07198,4.33E-05,0.12798872,784.65667,1559.5049
1593,28.856745,21.61,65,0,62928.389,-30516.479,-45146.866,1148.7016,233.96222,290.04713,6.89E-05,0.12499166,909.27473,1393.8162
1594,28.866137,30.611,65,0,62936.735,-30518.946,-45148.799,1141.4514,204.04643,290.05038,7.90E-05,0.12461678,924.51614,1344.9586
1591,28.844627,5.613,65,0,62930.609,-30508.461,-45148.1,1165.0786,324.03059,290.05663,4.99E-05,0.1266777,826.85135,1495.987
1597,28.886269,9.618,65,300,64576.736,-32660.951,-45568.706,1161.2214,310.82523,290.06206,5.20E-05,0.12705753,836.81751,1478.0815
1595,28.878031,1.631,65,300,63895.252,-31727.437,-45385.087,1171.1089,395.42003,290.04033,4.09E-05,0.12765336,760.45515,1575.1004
1598,28.892331,16.613,65,300,64296.701,-32420.059,-45519.574,1150.8505,252.23709,290.0442,6.40E-05,0.12613292,891.24864,1409.519
1585,28.807986,1.609,65,-300,61439.446,-28511.633,-44753.848,1169.8005,374.90659,290.03668,4.32E-05,0.1276569,788.52565,1559.4743
1583,28.789475,16.615,65,-600,60367.699,-26668.904,-44388.5,1151.3049,239.50142,290.03885,6.74E-05,0.12561681,908.63164,1404.4795
1582,28.783412,9.62,65,-600,60825.762,-27097.815,-44470.155,1159.3889,278.56775,290.06128,5.80E-05,0.12635149,867.83691,1442.4156
1581,28.779018,3.614,65,-600,60363.3,-26718.366,-44401.369,1175.1401,372.27443,290.06393,4.35E-05,0.12750971,787.16228,1554.8377
1584,28.797481,25.61,65,-600,59921.477,-26805.159,-44425.051,1141.6295,174.08097,290.04233,9.25E-05,0.12436544,957.49763,1317.6438
1592,28.849577,13.601,65,0,62932.788,-30508.461,-45146.25,1155.7135,278.03097,290.06114,5.81E-05,0.12644194,864.79471,1437.2457
1607,28.951876,9.621,65,810,66629.986,-35579.496,-46140.287,1154.7851,251.75598,290.02139,6.42E-05,0.12620403,901.63196,1420.8327
1599,28.900336,25.612,65,300,64475.14,-32412.658,-45514.476,1141.6909,211.59374,290.0271,7.62E-05,0.12522484,918.42075,1354.3772
1601,28.914677,3.616,65,600,65626.899,-34141.5,-45852.317,1168.1123,364.03575,290.04976,4.44E-05,0.1272531,788.74706,1538.4348
1610,28.9777,1.622,90,-1070,82544.171,-26890.268,-44006.789,1161.9299,335.52874,290.0675,4.82E-05,0.12755244,826.22886,1520.2055
1596,28.881875,3.611,65,300,64396.857,-32520.05,-45535.896,1171.5568,379.79627,290.04641,4.27E-05,0.12886202,794.80157,1579.5823
1606,28.947484,3.612,65,810,66851.884,-35988.508,-46215.692,1169.6706,364.23911,290.03143,4.45E-05,0.12796622,808.84041,1559.0485
1618,29.024801,16.615,90,-700,83638.701,-27771.73,-44175.771,1146.9807,257.67246,290.09423,6.26E-05,0.12531329,881.91069,1412.4832
1614,29.000002,25.613,90,-1070,82532.412,-25616.898,-43741.104,1138.1243,152.29027,290.06274,0.000105676,0.12384345,981.24424,1296.2305
1600,28.910841,1.609,65,600,65408.208,-34348.144,-45901.285,1167.6326,382.91124,290.02842,4.23E-05,0.12815195,772.35598,1562.1087
1623,29.057612,16.612,90,-300,85511.421,-30157.504,-44647.936,1155.2931,280.03286,290.03068,5.77E-05,0.12592617,861.83109,1439.6841
1617,29.018739,9.617,90,-700,83542.08,-27554.972,-44129.928,1159.3799,294.80827,290.05104,5.49E-05,0.12744912,859.59718,1471.9079
1602,28.919072,9.618,65,600,65869.15,-34283.059,-45879.248,1156.7588,313.02431,290.02745,5.17E-05,0.12703609,833.62414,1478.3153
1619,29.032807,25.613,90,-700,84222.209,-27712.113,-44150.486,1141.7315,188.2919,290.04872,8.56E-05,0.12493973,944.25205,1334.4348
1620,29.043312,1.629,90,-300,86088.064,-30979.433,-44798.088,1168.2006,359.48381,290.04268,4.50E-05,0.127796,796.62203,1538.8123
1613,28.991996,16.615,90,-1070,81863.014,-25455.194,-43720.382,1144.2142,238.04562,290.06203,6.77E-05,0.12477557,891.6452,1382.87
1604,28.933141,25.612,65,600,66200.784,-34280.757,-45874.191,1138.3809,166.87418,290.03151,9.65E-05,0.12407278,958.63425,1302.3456
1612,28.985934,9.62,90,-1070,82223.595,-25593.751,-43745.832,1152.029,265.83783,290.06078,6.08E-05,0.12663618,871.4129,1420.5568
1622,29.051549,9.619,90,-300,85563.638,-30251.082,-44655.254,1161.4169,295.60684,290.03945,5.47E-05,0.12704736,865.71294,1477.3679
1603,28.925135,16.615,65,600,65391.433,-34205.804,-45873.451,1145.764,225.619,290.05484,7.14E-05,0.12480346,907.02729,1374.0737
1605,28.943645,1.612,65,810,66687.588,-35748.602,-46171,1162.3579,335.27499,290.03216,4.82E-05,0.12677621,811.68238,1503.4085
1621,29.047156,3.614,90,-300,85419.652,-30243.928,-44659.448,1169.2482,350.80982,290.02664,4.62E-05,0.12770438,807.46008,1532.2975
1608,28.957939,16.614,65,810,66621.681,-35574.274,-46136.176,1147.9804,232.43735,290.02259,6.94E-05,0.12530612,904.06036,1382.98
1611,28.981541,3.61,90,-1070,81644.857,-25113.652,-43651.966,1161.2178,317.44096,290.05262,5.10E-05,0.12737763,843.03151,1498.4028
1609,28.965946,25.61,65,810,66870.263,-35597.628,-46132.722,1138.7244,146.92311,290.07253,0.00010957,0.12383992,987.93826,1290.587
1630,29.113364,1.61,90,300,88482.787,-34071.234,-45401.861,1172.4845,378.61752,290.07537,4.28E-05,0.12805197,781.83631,1562.5172
1616,29.014345,3.614,90,-700,83298.8,-27800.551,-44183.748,1166.2464,339.47924,290.05094,4.77E-05,0.12825802,820.1599,1517.9613
1615,29.010507,1.61,90,-700,83538.133,-27629.02,-44150.362,1166.2653,355.02098,290.08297,4.57E-05,0.12878616,808.60889,1544.5628
1625,29.076122,1.61,90,0,87014.269,-32143.561,-45023.727,1170.8867,343.22383,290.0402,4.71E-05,0.12737009,830.34556,1540.6443
1631,29.117201,3.611,90,300,88319.394,-34055.487,-45401.574,1171.6629,346.05214,290.05384,4.68E-05,0.12744023,812.39305,1525.9706
1627,29.08491,13.601,90,0,87011.925,-32142.574,-45025.659,1161.996,286.44553,290.06393,5.66E-05,0.12670243,876.27631,1468.8752
1624,29.065617,25.61,90,-300,85644.224,-30209.309,-44647.072,1149.7018,199.2625,290.04271,8.10E-05,0.12587348,948.95802,1359.7693
1632,29.121595,9.619,90,300,88325.89,-34062.683,-45402.067,1166.5152,313.76358,290.06183,5.16E-05,0.12720618,842.11303,1492.4425
1626,29.07996,5.614,90,0,87009.746,-32144.959,-45025.783,1172.7464,344.72353,290.05557,4.69E-05,0.12721882,814.89882,1524.5254
1636,29.150006,3.611,90,700,90405.384,-36663.861,-45910.084,1173.7569,301.02519,290.03039,5.38E-05,0.12791835,859.75966,1480.2302
1637,29.1544,9.616,90,700,90489.958,-36804.721,-45939.481,1164.9925,267.15127,290.04005,6.06E-05,0.12708097,886.64612,1436.7781
1633,29.127657,16.614,90,300,88439.986,-34070.535,-45404.781,1158.0403,261.38755,290.05344,6.18E-05,0.12594728,890.21172,1431.8792
1639,29.168467,25.613,90,700,90002.083,-36513.997,-45885.497,1145.6313,174.84586,290.04518,9.23E-05,0.12537865,962.07137,1321.4842
1640,29.178972,1.61,90,1070,92585.365,-38886.578,-46334.309,1171.3425,340.23386,290.04339,4.76E-05,0.12754518,817.94067,1518.2513
1629,29.101472,30.605,90,0,87001.893,-32143.108,-45026.194,1144.8477,186.87872,290.0582,8.62E-05,0.12434186,952.54184,1338.145
1650,29.24584,1.613,120,-1000,107372.47,-27934.587,-43677.787,1184.705,405.35166,290.0556,4.01E-05,0.12981478,775.92863,1618.8896
1647,29.221261,9.619,120,-1380,106381.3,-26002.351,-43298.172,1173.053,302.58809,290.01248,5.34E-05,0.12682145,859.26988,1482.1746
1643,29.193266,16.616,90,1070,91670.095,-38556.631,-46283.326,1156.8795,200.55289,290.02612,8.06E-05,0.12643438,944.75315,1358.8529
1628,29.092079,21.608,90,0,87004.73,-32143.314,-45026.276,1151.5074,232.21953,290.0302,6.94E-05,0.12506435,917.18274,1396.787
1642,29.187204,9.62,90,1070,92412.31,-38697.696,-46297.059,1168.7187,285.33724,290.02325,5.67E-05,0.12786861,883.8499,1472.6956
1649,29.23533,25.632,120,-1380,107059.91,-28683.824,-43825.266,1153.1934,165.21097,290.01571,9.81E-05,0.12473211,976.60785,1321.079
1634,29.135663,25.61,90,300,88492.243,-34152.313,-45416.54,1150.2133,174.86134,290.05671,9.22E-05,0.1249269,963.61378,1324.6387
1658,29.292938,16.615,120,-500,107374.18,-31062.238,-44285.672,1166.2994,254.22826,290.04673,6.37E-05,0.1273827,906.79987,1430.0284
1635,29.146168,1.612,90,700,90811.563,-36797.691,-45926.612,1170.3057,323.80205,290.02812,5.00E-05,0.12752849,840.41985,1513.166
1654,29.268139,25.613,120,-1000,107374.18,-28049.462,-43694.52,1155.8663,205.32794,290.05356,7.86E-05,0.12581147,936.63381,1359.6591
1641,29.18281,3.612,90,1070,92464.65,-38740.168,-46302.732,1173.1182,317.49877,290.02655,5.10E-05,0.12775248,849.43151,1502.8311
1638,29.160461,16.617,90,700,90243.595,-36483.038,-45874.849,1156.3086,246.96585,290.03684,6.54E-05,0.12578878,896.12471,1405.2692
1648,29.227323,16.616,120,-1380,106243.48,-25554.569,-43220.136,1162.401,215.80174,290.03773,7.49E-05,0.12635535,941.47484,1387.3332
1661,29.315287,5.614,120,0,107374.18,-34072.098,-44871.026,1181.3529,373.55655,290.05105,4.34E-05,0.12843577,795.68399,1564.6089
1652,29.254072,9.619,120,-1000,107354.01,-27751.173,-43626.516,1174.4715,322.25393,290.03007,5.03E-05,0.12818364,843.26852,1507.3476
1665,29.34869,1.61,120,500,107374.18,-37323.92,-45502.552,1185.3592,400.52943,290.04886,4.05E-05,0.12903037,782.59796,1614.0586
1645,29.213027,1.62,120,-1380,106827.57,-27205.866,-43531.582,1181.5799,395.08785,289.99063,4.11E-05,0.12905793,786.65062,1601.5817
1664,29.336797,30.608,120,0,107374.18,-34072.797,-44870.697,1157.328,209.04946,290.07176,7.73E-05,0.12604732,946.45048,1377.4384
1651,29.249678,3.611,120,-1000,107333.5,-27793.48,-43648.759,1183.9173,382.84309,290.04818,4.24E-05,0.12930472,796.94352,1592.2585
1666,29.352527,3.613,120,500,107374.18,-37021.273,-45440.633,1183.2751,356.86978,290.02629,4.55E-05,0.12914182,824.00776,1561.1539
1663,29.327405,21.609,120,0,107374.18,-34071.892,-44871.355,1164.8231,256.18341,290.02936,6.31E-05,0.1268183,895.85179,1424.33
1669,29.37099,25.611,120,500,107374.18,-37273.226,-45488.738,1158.2511,221.35349,289.94134,7.30E-05,0.12622252,926.9751,1382.8128
1646,29.216867,3.612,120,-1380,106213.75,-25564.807,-43221.04,1178.9443,346.76414,290.02909,4.68E-05,0.12872063,822.05871,1541.9918
1667,29.356922,9.618,120,500,107374.18,-37087.057,-45449.226,1177.4072,323.60499,290.0284,5.01E-05,0.12843636,841.36416,1508.848
1653,29.260134,16.614,120,-1000,107374.18,-28370.939,-43760.715,1160.3198,240.69623,290.01245,6.71E-05,0.12658557,916.36318,1413.7479
1644,29.201272,25.612,90,1070,91729.753,-39197.86,-46414.236,1149.6877,168.58328,290.00459,9.56E-05,0.12505261,969.18167,1317.4547
1656,29.282483,3.611,120,-500,107374.18,-30916.938,-44268.897,1187.2616,389.04541,290.05995,4.17E-05,0.12841438,801.03912,1608.7084
1655,29.278644,1.61,120,-500,107374.18,-30995.098,-44277.037,1186.2413,411.06156,290.04467,3.95E-05,0.12927383,761.95239,1608.5325
1657,29.286876,9.617,120,-500,107374.18,-30921.091,-44274.406,1174.097,285.83941,290.03815,5.66E-05,0.12774478,874.61021,1463.4605
1660,29.311449,1.609,120,0,107374.18,-34066.342,-44866.873,1179.6737,346.50288,290.03288,4.67E-05,0.1280786,820.10033,1534.3441
1659,29.300944,25.611,120,-500,107374.18,-30804.859,-44239.87,1156.1596,199.93263,290.03945,8.07E-05,0.12545575,943.33919,1355.5598
1671,29.385332,3.611,120,1000,107374.18,-40506.713,-46116.481,1184.3987,376.18216,290.02547,4.31E-05,0.12908586,799.60476,1580.2336
1670,29.381495,1.608,120,1000,107374.18,-40994.748,-46215.774,1183.7169,398.80418,290.04673,4.07E-05,0.12926046,786.95688,1613.3259
1674,29.403794,25.613,120,1000,107374.18,-40343.446,-46079.971,1160.5366,204.25067,290.03792,7.94E-05,0.12759488,954.21679,1376.066
1673,29.395789,16.613,120,1000,107374.18,-40358.823,-46093.087,1161.7034,211.70949,289.98212,7.64E-05,0.12653635,939.4591,1377.7126
1678,29.428592,16.615,120,1380,107374.18,-43232.639,-46649.99,1163.7518,225.53879,290.02514,7.18E-05,0.12625248,933.30363,1399.656
1662,29.320236,13.602,120,0,107374.18,-34064.656,-44871.314,1173.0188,310.99323,290.04189,5.20E-05,0.12682819,858.70029,1501.5421
1668,29.362984,16.613,120,500,107374.18,-37277.748,-45488.532,1163.8256,235.90511,290.02491,6.85E-05,0.1262184,928.20513,1414.31
1676,29.418136,3.613,120,1380,107374.18,-43144.159,-46635.97,1174.6248,259.23556,290.02558,6.25E-05,0.12753221,908.81431,1442.7109
1684,29.469818,20.619,40,-550,35854.842,-25325.722,-44579.685,1157.6374,174.47047,290.08,9.34E-05,0.12906475,980.029,1338.9811
1689,29.501234,25.615,40,-400,36710.403,-26694.231,-44853.223,1157.5667,171.91693,290.03661,9.38E-05,0.1255778,978.66857,1334.2809
1682,29.456588,8.608,40,-550,36226.274,-25746.491,-44668.534,1168.3394,285.74216,290.01093,5.65E-05,0.12648337,880.97704,1471.4977
1686,29.482774,3.61,40,-400,36527.071,-26239.993,-44761.331,1183.395,344.50163,290.03021,4.73E-05,0.13080057,841.37875,1553.1162
1675,29.414299,1.612,120,1380,107374.18,-42200.282,-46434.917,1174.7976,280.10977,290.06451,5.78E-05,0.12807141,887.78045,1465.2802
1677,29.422531,9.617,120,1380,107374.18,-42847.555,-46576.23,1168.8123,218.13308,290.01083,7.43E-05,0.12827714,950.7249,1400.4367
1679,29.436598,25.612,120,1380,107374.18,-42570.276,-46512.995,1150.5639,130.36315,290.04764,0.000123636,0.12465516,1015.2323,1285.0404
1688,29.493229,16.617,40,-400,36536.486,-26565.952,-44823.086,1167.9764,259.66635,290.00114,6.22E-05,0.12595295,901.81695,1439.8598
1690,29.511739,1.614,40,-200,37485.255,-27717.663,-45046.011,1184.6405,363.59108,289.98354,4.46E-05,0.12780563,809.91392,1563.9447
1692,29.519971,9.621,40,-200,37535.991,-27729.052,-45054.44,1183.8251,335.52248,290.00671,4.82E-05,0.127713,850.84618,1543.5175
1672,29.389726,9.62,120,1000,107374.18,-40233.463,-46047.696,1177.3506,320.82753,290.03968,5.05E-05,0.12804137,847.56824,1512.5631
1700,29.581786,1.61,40,200,39386,-30147.801,-45522.041,1183.0125,323.11867,289.99201,5.02E-05,0.12768013,849.66645,1515.283
1683,29.462369,14.611,40,-550,35643.675,-25357.997,-44593.664,1163.0674,218.56507,290.00324,7.39E-05,0.12604185,933.28857,1383.6003
1703,29.59608,16.612,40,200,39504.328,-30196.358,-45535.074,1175.3438,275.23861,290.05742,5.88E-05,0.12676362,886.9254,1453.8524
1701,29.585623,3.615,40,200,39448.001,-30087.403,-45517.23,1182.8476,304.6779,290.04514,5.31E-05,0.1278816,865.65964,1492.8252
1687,29.487167,9.619,40,-400,36338.765,-26217.216,-44763.592,1176.6601,291.10905,290.02554,5.55E-05,0.12746194,887.26393,1488.7563
1680,29.448353,1.621,40,-550,36389.336,-26110.153,-44749.161,1179.6193,349.09184,290.03895,4.64E-05,0.12885977,834.27458,1555.8466
1702,29.590017,9.62,40,200,39498.12,-30182.132,-45543.503,1178.1176,266.8143,290.08296,6.06E-05,0.12655193,908.67488,1461.9413
1685,29.478936,1.609,40,-400,36660.571,-26190.738,-44745.872,1183.7391,358.98236,290.02201,4.51E-05,0.12822113,811.61976,1553.3701
1691,29.515577,3.615,40,-200,37507.169,-27734.15,-45056.084,1186.5412,341.21239,290.00552,4.75E-05,0.12842672,833.57173,1534.3475
1681,29.452194,3.61,40,-550,35733.347,-25362.766,-44589.923,1178.5647,326.54977,290.02916,4.96E-05,0.12724844,849.51478,1526.0307
1704,29.604085,25.614,40,200,39332.262,-30102.739,-45523.274,1161.4813,182.51159,290.04573,8.84E-05,0.12558041,966.3035,1342.6864
1709,29.636896,25.613,40,400,40361.576,-31279.819,-45745.994,1165.1677,170.96082,290.03489,9.44E-05,0.12553518,989.22529,1344.2293
1695,29.544544,1.612,40,0,38462.434,-28870.977,-45277.489,1192.4965,410.03923,290.01314,3.96E-05,0.12914743,783.64945,1630.6536
1696,29.548382,5.615,40,0,38469.095,-28866.167,-45276.42,1183.7338,310.0888,290.00408,5.22E-05,0.12767332,870.60107,1510.9242
1697,29.553332,13.6,40,0,38466.011,-28864.81,-45272.596,1174.7092,251.9808,290.03239,6.42E-05,0.12645838,915.06033,1433.4346
1708,29.628891,16.615,40,400,40509.631,-31508.089,-45794.798,1175.1655,256.21497,290.01851,6.31E-05,0.12742502,917.19553,1446.8348
1694,29.534039,25.615,40,-200,37622.086,-27674.328,-45038.939,1162.7358,188.5528,290.02338,8.56E-05,0.12530875,971.44705,1360.6035
1710,29.647401,1.613,40,550,40842.498,-32252.968,-45941.085,1193.487,399.05888,290.01326,4.07E-05,0.12947192,789.91842,1609.8392
1693,29.526034,16.618,40,-200,37574.022,-27799.112,-45063.526,1171.9819,259.44601,290.00654,6.23E-05,0.1265516,906.34013,1443.4275
1711,29.651239,3.61,40,550,41272.108,-32541.266,-45990.505,1185.9516,316.69961,290.03534,5.12E-05,0.12819675,872.53632,1525.9586
1699,29.569894,30.605,40,0,38472.507,-28858.108,-45279.421,1162.5161,170.5724,290.05956,9.45E-05,0.12519348,990.06606,1342.1764
1717,29.687466,9.616,65,-810,58659.655,-25000.215,-44075.41,1181.9957,311.22693,290.0104,5.21E-05,0.12837118,869.22507,1512.5123
1698,29.560501,21.61,40,0,38467.491,-28868.881,-45269.266,1169.8071,242.74866,290.02707,6.66E-05,0.12662388,923.37646,1425.1286
1713,29.661414,14.612,40,550,41272.478,-32552.12,-45993.301,1170.4309,219.60642,290.08434,7.36E-05,0.12648439,939.63936,1393.0273
1706,29.618435,3.612,40,400,40289.583,-31488.477,-45790.604,1185.214,310.49359,289.97584,5.21E-05,0.12772337,860.94718,1500.7397
1715,29.679231,1.624,65,-810,59649.583,-26605.341,-44387.842,1192.0275,370.93699,289.97208,4.38E-05,0.1293509,816.7542,1580.266
1716,29.683072,3.611,65,-810,58721.327,-25120.435,-44095.391,1191.4619,354.01464,290.03726,4.58E-05,0.12867572,838.97323,1571.8247
1707,29.622828,9.619,40,400,40298.3,-31490.245,-45790.11,1178.2219,259.98044,289.98857,6.22E-05,0.12705282,909.09855,1447.356
1705,29.614591,1.629,40,400,39833.372,-30455.999,-45582.151,1183.7942,319.0245,290.01838,5.08E-05,0.12878122,861.83107,1523.9568
1719,29.701533,25.613,65,-810,58874.81,-25272.437,-44131.408,1169.2909,179.53385,290.09206,8.99E-05,0.12609983,986.93191,1356.7651
1722,29.72027,9.618,65,-600,59881.965,-26655.213,-44382.744,1196.5681,331.46312,290.01272,4.89E-05,0.12822927,858.13613,1542.278
1721,29.715876,3.612,65,-600,59931.961,-26831.226,-44421.927,1201.6171,395.20503,289.95127,4.11E-05,0.12985801,811.91173,1627.9065
1712,29.655633,8.607,40,550,41197.608,-32407.478,-45974.799,1181.8553,311.93137,290.16482,5.19E-05,0.12747455,862.82995,1504.0993
1736,29.818726,3.613,65,300,64236.673,-32330.099,-45504.197,1206.0829,396.7013,290.0612,4.11E-05,0.13060741,816.26541,1640.6942
1725,29.744842,1.61,65,-300,61351.501,-28647.23,-44784.684,1215.2322,380.17272,289.97421,4.27E-05,0.129727,824.36514,1613.0288
1730,29.777648,1.609,65,0,62736.135,-30501.431,-45153.732,1223.3065,382.9875,290.03434,4.25E-05,0.13198403,828.11132,1617.6261
1734,29.802996,30.607,65,0,62748.058,-30516.232,-45152.006,1178.2016,210.1252,290.03177,7.71E-05,0.12775016,961.40608,1393.4222
1729,29.767142,25.613,65,-300,61321.487,-28632.305,-44787.891,1201.2542,228.65148,290.05059,7.08E-05,0.12734494,966.89393,1440.096
1738,29.829182,16.615,65,300,64137.996,-32420.717,-45524.713,1179.8267,240.63537,290.00901,6.71E-05,0.1261269,929.77063,1425.189
1720,29.712038,1.61,65,-600,59904.907,-26787.48,-44421.516,1201.068,420.13435,289.95412,3.86E-05,0.12978394,765.36774,1633.2888
1718,29.693528,16.614,65,-810,58952.23,-25460.867,-44163.108,1172.8401,217.60426,290.07934,7.45E-05,0.12808679,941.31962,1389.9531
1714,29.668863,20.62,40,550,41110.485,-32252.886,-45942.195,1166.8325,176.62881,290.04599,9.15E-05,0.1265803,978.83685,1343.8601
1742,29.85593,9.619,65,600,65410.058,-34104.086,-45852.276,1188.844,333.51638,290.01079,4.85E-05,0.12842534,857.71366,1548.2661
1733,29.793603,21.609,65,0,62740.452,-30503.24,-45148.47,1191.6068,261.52966,290.01359,6.18E-05,0.12694898,923.855,1463.4076
1740,29.847693,1.611,65,600,65708.184,-34109.307,-45854.497,1200.3999,416.77518,290.07557,3.90E-05,0.13027727,782.06859,1648.295
1744,29.869998,25.613,65,600,65566.501,-34412.201,-45930.107,1164.9254,206.29275,290.03005,7.83E-05,0.12619644,945.15005,1370.9409
1745,29.880503,1.611,65,810,66767.804,-35508.696,-46121.991,1196.5219,419.16138,290.08784,3.87E-05,0.12979136,765.70847,1632.5845
1731,29.781485,5.614,65,0,62728.857,-30512.367,-45150.772,1218.4171,393.27965,290.03846,4.15E-05,0.1319614,812.47725,1626.2096
1727,29.753074,9.618,65,-300,61164.509,-28609.075,-44778.764,1214.2185,317.57837,290.06215,5.11E-05,0.12671482,879.75216,1539.0054
1726,29.74868,3.614,65,-300,61355.448,-28671.776,-44788.138,1224.2282,413.58821,289.98076,3.95E-05,0.13181756,796.85023,1651.0791
1732,29.786435,13.6,65,0,62751.429,-30501.472,-45147.771,1202.2344,324.27959,290.03739,5.00E-05,0.12918054,871.49836,1540.0067
1724,29.734338,25.61,65,-600,59792.252,-26543.093,-44376.865,1184.6715,209.60752,290.02012,7.71E-05,0.12681581,962.74815,1394.4539
1723,29.726332,16.616,65,-600,59908.032,-26665.574,-44397.833,1186.4641,247.65181,289.9456,6.53E-05,0.12700753,926.60975,1437.7236
1746,29.884341,3.611,65,810,66568.519,-35783.796,-46184.074,1195.8122,391.62848,290.02252,4.15E-05,0.12956363,795.25074,1601.4159
1748,29.894804,16.612,65,810,66527.321,-35841.357,-46197.642,1173.6303,197.43203,290.02653,8.19E-05,0.12666238,963.74991,1371.4824
1735,29.814889,1.609,65,300,64107.777,-32362.046,-45516.696,1207.5999,415.62716,290.04275,3.92E-05,0.13166928,787.3807,1641.6496
1750,29.914564,1.62,90,-1070,81855.695,-26616.031,-43965.838,1201.3938,423.24072,290.10188,3.88E-05,0.13325936,785.39628,1662.8562
1728,29.759137,16.614,65,-300,61211.71,-28629.797,-44785.548,1208.7674,269.627,290.06268,6.01E-05,0.1284465,933.40548,1493.6955
1737,29.82312,9.621,65,300,64295.919,-32421.662,-45523.192,1195.7229,343.46719,290.02358,4.74E-05,0.13039018,846.51092,1551.8931
1752,29.922804,9.619,90,-1070,82021.719,-25394.96,-43702.62,1188.6425,306.17554,289.9624,5.31E-05,0.12955318,866.92815,1499.2941
1754,29.936872,25.613,90,-1070,81727.293,-25347.925,-43691.19,1167.4547,174.06924,290.03275,9.29E-05,0.12649937,984.78438,1343.549
1749,29.902809,25.614,65,810,66607.784,-35931.193,-46215.897,1169.2835,181.49995,290.04895,8.93E-05,0.12719479,975.66426,1350.8105
1753,29.928867,16.614,90,-1070,82187.537,-25536.19,-43734.69,1175.8635,214.8986,289.94675,7.52E-05,0.12692819,955.03613,1398.6507
1757,29.955609,9.618,90,-700,83325.196,-27601.966,-44139.261,1190.9441,342.99053,289.94548,4.73E-05,0.12866761,850.22732,1560.8232
1739,29.837188,25.611,65,300,64143.053,-32418.661,-45530.963,1174.8951,228.24771,290.05831,7.12E-05,0.12718756,936.69442,1412.5379
1741,29.851531,3.631,65,600,64524.931,-32773.524,-45596.623,1198.4815,394.22347,290.02687,4.11E-05,0.12857614,789.57567,1603.0809
1743,29.861992,16.615,65,600,65415.321,-34156.425,-45863.377,1175.6593,215.26794,290.05572,7.51E-05,0.12659552,947.70441,1390.9825
1755,29.947377,1.61,90,-700,83908.088,-27948.318,-44200.687,1199.9361,421.04926,290.0141,3.86E-05,0.1301457,776.22507,1651.4214
1756,29.951215,3.612,90,-700,83701.443,-27669.189,-44147.649,1197.7032,374.58715,290.0529,4.33E-05,0.12948289,809.20958,1581.5177
1761,29.98402,3.611,90,-300,85335.324,-30134.316,-44633.299,1200.1089,397.90085,290.01399,4.09E-05,0.13000314,804.94511,1627.9539
1747,29.888736,9.637,65,810,64939.372,-33290.586,-45698.218,1184.6975,317.27992,290.01915,5.11E-05,0.12877808,862.19149,1521.7883
1764,30.002481,25.613,90,-300,85488.479,-30194.59,-44646.949,1173.481,211.73913,290.13992,7.63E-05,0.1263244,959.78473,1396.9526
1763,29.994476,16.614,90,-300,85443.786,-30294.787,-44669.768,1181.8435,266.07969,289.99584,6.09E-05,0.12822151,912.58195,1463.216
1765,30.012986,1.611,90,0,86858.031,-32139.326,-45026.934,1198.789,374.60914,289.97997,4.34E-05,0.12994112,826.01677,1601.4176
1751,29.918405,3.631,90,-1070,82645.725,-27927.638,-44222.067,1195.1331,349.75642,290.04992,4.64E-05,0.12987386,846.33378,1570.6864
1772,30.058465,9.622,90,300,88077.965,-33909.858,-45383.935,1194.1641,339.54517,289.98508,4.78E-05,0.12860125,841.1033,1542.4927
1773,30.064528,16.633,90,300,87819.061,-33231.174,-45236.086,1183.4921,255.46728,290.01794,6.34E-05,0.128035,922.69689,1449.788
1759,29.969677,25.611,90,-700,83144.741,-27556.205,-44135.849,1172.0948,213.34256,290.01747,7.58E-05,0.12721543,955.29282,1396.1516
1780,30.115848,1.611,90,1070,91398.198,-38935.382,-46361.979,1199.7366,406.48672,289.99404,4.01E-05,0.13027091,800.43658,1640.7149
1775,30.083044,1.609,90,700,90014.047,-36748.024,-45930.888,1200.5993,377.65224,289.99811,4.30E-05,0.1302977,812.15602,1592.2884
1778,30.097338,16.615,90,700,89779.32,-36328.446,-45853.88,1179.9165,215.08881,290.00205,7.52E-05,0.12711594,956.5136,1399.0622
1786,30.153744,3.612,120,-1380,106650.2,-25730.335,-43250.108,1203.347,393.39915,290.00265,4.14E-05,0.13024627,812.62658,1627.6866
1760,29.980182,1.611,90,-300,85405.138,-30289.936,-44672.029,1196.4239,366.59718,290.04584,4.43E-05,0.12957524,816.25309,1572.6257
1770,30.050228,1.631,90,300,87862.109,-33313.897,-45256.356,1194.5291,322.8042,290.0009,5.02E-05,0.12880428,866.58234,1531.0035
1781,30.119686,3.611,90,1070,92024.098,-39042.157,-46376.369,1198.274,359.20487,290.03232,4.53E-05,0.13061368,846.42451,1589.1512
1762,29.988414,9.617,90,-300,85231.631,-30244.421,-44665.903,1187.6282,305.60147,290.05139,5.30E-05,0.1280283,871.65728,1500.8579
1758,29.961672,16.613,90,-700,83694.453,-27670.546,-44147.607,1179.2974,246.79475,290.00556,6.55E-05,0.12644967,918.54445,1426.8596
1771,30.054071,3.613,90,300,88160.894,-33995.747,-45389.321,1199.015,354.83548,289.98338,4.58E-05,0.12996714,840.79068,1571.3507
1779,30.105344,25.612,90,700,90221.064,-36685.282,-45912.14,1172.7676,196.88146,289.99079,8.20E-05,0.12556857,971.56361,1379.1334
1787,30.158138,9.638,120,-1380,107374.18,-29084.982,-43912.676,1192.7617,320.58447,290.02393,5.06E-05,0.12855346,855.44517,1517.5649
1782,30.12408,9.617,90,1070,92090.459,-39032.249,-46369.585,1189.4812,312.88349,289.99388,5.18E-05,0.12747402,863.53134,1512.9737
1788,30.164205,16.618,120,-1380,106561.84,-26045.193,-43311.74,1180.4803,221.46653,290.01641,7.31E-05,0.12712152,946.20073,1402.4053
1767,30.021774,13.599,90,0,86860.045,-32141.423,-45029.154,1187.053,308.40983,289.9904,5.25E-05,0.1282959,880.31611,1518.4314
1774,30.072539,25.613,90,300,88297.521,-34034.437,-45393.967,1172.9522,203.80624,290.04216,7.92E-05,0.12612268,965.2507,1387.6786
1769,30.038335,30.607,90,0,86861.484,-32146.891,-45027.756,1170.9762,184.57402,290.02421,8.74E-05,0.12553558,974.20755,1354.449
1766,30.016824,5.616,90,0,86861.978,-32137.599,-45027.139,1198.1499,340.42412,289.9675,4.76E-05,0.12819396,857.43155,1563.326
1768,30.028942,21.609,90,0,86856.139,-32141.423,-45026.194,1179.8662,237.12742,290.03903,6.81E-05,0.12627128,929.08776,1419.3971
1776,30.086882,3.612,90,700,89872.61,-36519.877,-45891.788,1198.5965,342.93725,290.02426,4.72E-05,0.12772878,843.25956,1547.7707
1791,30.186554,3.612,120,-1000,107374.18,-28011.718,-43699.043,1201.3698,387.51502,290.0418,4.20E-05,0.13062095,801.44855,1600.8444
1790,30.182716,1.61,120,-1000,107374.18,-28094.976,-43709.897,1201.47,404.54115,289.99216,4.01E-05,0.12664736,783.34067,1627.3866
1777,30.091276,9.618,90,700,89913.397,-36614.852,-45911.071,1189.0986,302.53077,289.95633,5.37E-05,0.12893264,887.49252,1514.6489
1792,30.190948,9.62,120,-1000,107374.18,-28115.862,-43724.74,1193.2243,339.27461,290.02321,4.78E-05,0.12907946,846.69602,1551.6272
1794,30.205016,25.612,120,-1000,107374.18,-27508.307,-43580.344,1176.7934,181.45831,289.98159,9.18E-05,0.11041007,969.63833,1372.8162
1798,30.229815,16.613,120,-500,107374.18,-30880.264,-44253.026,1188.2497,285.41733,289.99809,5.69E-05,0.1290954,906.45454,1498.6667
1784,30.138148,25.612,90,1070,92407.788,-39168.545,-46389.732,1171.0487,182.07027,290.02349,8.88E-05,0.12682839,976.26789,1352.2069
1783,30.130142,16.616,90,1070,91826.251,-38606.996,-46299.772,1177.9183,209.97048,289.95159,7.71E-05,0.12737424,966.07825,1399.2147
1797,30.223752,9.619,120,-500,107374.18,-31003.321,-44270.747,1193.6855,300.91602,290.02804,5.39E-05,0.1290505,890.7694,1512.4831
1800,30.248326,1.629,120,0,107374.18,-34052.938,-44858.239,1196.0157,351.89706,289.89896,4.62E-05,0.12888447,830.12166,1558.4036
1785,30.149903,1.619,120,-1380,107010.9,-26752.903,-43456.835,1207.1845,421.06076,290.04107,3.87E-05,0.13142108,774.67832,1642.9681
1799,30.23782,25.613,120,-500,107374.18,-30863.201,-44250.107,1173.0175,193.5145,289.95383,8.37E-05,0.12719115,966.74092,1367.0874
1795,30.21552,1.612,120,-500,107374.18,-30918.295,-44239.088,1198.5811,363.07679,289.91276,4.48E-05,0.13058102,840.44531,1589.8577
1808,30.299866,16.615,120,500,107374.18,-37156.377,-45471.634,1182.1391,221.59644,290.13383,7.31E-05,0.1285895,957.34293,1414.5056
1803,30.264288,21.608,120,0,107374.18,-34071.234,-44867.12,1179.6662,247.52722,290.01356,6.54E-05,0.1278734,921.6286,1433.3714
1793,30.19701,16.614,120,-1000,107322.03,-27797.345,-43657.393,1180.3836,246.3117,289.96569,6.57E-05,0.12724427,1174.7261,1174.7285
1807,30.293804,9.618,120,500,107374.18,-37137.423,-45475.046,1194.5488,324.37411,290.10228,5.11E-05,0.13592514,852.24726,1522.1871
1809,30.307872,25.614,120,500,107374.18,-37255.546,-45484.708,1176.9383,222.91121,289.98656,7.26E-05,0.12731425,943.18587,1401.6727
1789,30.172211,25.613,120,-1380,105618.98,-25721.249,-43259.853,1173.1588,182.13914,290.02954,8.90E-05,0.12893771,989.56014,1366.1065
1810,30.318377,1.61,120,1000,107374.18,-40109.913,-46040.748,1208.9535,425.94233,289.94825,3.83E-05,0.13195676,786.85258,1669.7434
1805,30.285572,1.61,120,500,107374.18,-37158.885,-45476.855,1198.8363,391.37932,290.03198,4.15E-05,0.13023365,809.88933,1619.3935
1817,30.359413,9.617,120,1380,107374.18,-42742.959,-46549.423,1189.4533,243.83599,290.16381,6.66E-05,0.12981816,939.5194,1442.3291
1818,30.365475,16.615,120,1380,107374.18,-42670.227,-46535.649,1184.269,233.11285,289.87866,6.95E-05,0.12812877,943.22126,1423.2434
1801,30.252169,5.615,120,0,107374.18,-34053.473,-44866.585,1201.9843,373.38533,290.00769,4.36E-05,0.1307725,832.65513,1607.062
1806,30.28941,3.613,120,500,107374.18,-37093.142,-45456.832,1199.4471,371.79792,290.04626,4.37E-05,0.12992712,813.20313,1579.7262
1828,30.432337,16.613,65,-600,59481.175,-26651.307,-44403.219,1187.0206,272.28036,289.98691,5.97E-05,0.12840546,903.2826,1465.5659
1804,30.27368,30.605,120,0,107374.18,-34068.685,-44871.19,1172.0032,202.98599,290.01332,7.97E-05,0.12666569,963.49342,1384.1429
1802,30.257119,13.601,120,0,107374.18,-34066.383,-44861.61,1186.8478,277.91454,289.98199,5.85E-05,0.13039829,896.6134,1469.1442
1796,30.219359,3.611,120,-500,107374.18,-30698.084,-44212.24,1200.5092,364.40523,290.00118,4.46E-05,0.1304256,830.83436,1585.8424
1821,30.389076,3.612,65,-810,58904.084,-25703.897,-44226.713,1197.3608,330.99793,290.05786,4.91E-05,0.12975745,868.89027,1552.4431
1820,30.385236,1.621,65,-810,59039.435,-26514.477,-44384.677,1199.1528,360.24563,290.06047,4.51E-05,0.13007428,843.47882,1589.9252
1826,30.42188,3.613,65,-600,59829.502,-26684.857,-44395.12,1199.0597,345.69652,290.02419,4.70E-05,0.1298738,840.34013,1553.2962
1822,30.39347,9.618,65,-810,58669.029,-25358.408,-44153.775,1189.148,276.92354,290.03894,5.87E-05,0.13010553,911.38727,1484.1178
1833,30.465141,16.614,65,-300,61294.598,-28634.156,-44786.041,1180.266,258.74201,290.01218,6.28E-05,0.1284383,918.35119,1452.1943
1825,30.418042,1.612,65,-600,59210.391,-26733.29,-44415.348,1205.3106,398.70561,289.92239,4.11E-05,0.13284438,795.99999,1619.5152
1831,30.454685,3.611,65,-300,61151.476,-28574.827,-44789.166,1200.3761,322.0403,290.04062,5.06E-05,0.1291458,873.22695,1544.1064
1834,30.473147,25.614,65,-300,61019.99,-28583.173,-44804.995,1174.917,204.41703,290.07451,7.92E-05,0.12698585,968.9918,1390.9072
1812,30.326608,9.618,120,1000,107374.18,-40306.278,-46090.209,1197.2673,336.40105,290.09639,4.82E-05,0.12862907,859.77499,1555.6796
1811,30.322214,3.611,120,1000,107374.18,-40418.727,-46102.461,1202.2851,380.08395,290.028,4.28E-05,0.13060865,818.76736,1608.071
1829,30.440342,25.613,65,-600,59912.061,-27003.991,-44467.112,1180.3837,169.59123,290.00366,9.54E-05,0.12705357,1006.0487,1355.7896
1814,30.340676,25.613,120,1000,107374.18,-40449.029,-46110.561,1176.5502,215.38959,290.00935,7.52E-05,0.12797791,957.50582,1402.8073
1830,30.450847,1.611,65,-300,61018.222,-28611.131,-44799.486,1206.2845,386.49386,290.0544,4.21E-05,0.12982214,817.0064,1621.9734
1816,30.355019,3.615,120,1380,107374.18,-42731.693,-46547.737,1206.1835,396.22696,290.03125,4.10E-05,0.12986621,812.21228,1632.1716
1813,30.332671,16.614,120,1000,107374.18,-40113.777,-46037.787,1183.0743,207.39765,290.00679,7.80E-05,0.12773352,968.19848,1397.7611
1823,30.399532,16.613,65,-810,57952.229,-25239.751,-44142.18,1184.7642,233.67283,290.00612,6.95E-05,0.12776821,939.13055,1422.4755
1815,30.351181,1.611,120,1380,107374.18,-43105.388,-46620.469,1193.7486,314.89996,290.04342,5.15E-05,0.12935196,876.82954,1528.1503
1836,30.487489,5.615,65,0,62502.93,-30496.127,-45146.948,1194.7157,292.35031,290.01614,5.55E-05,0.12951259,894.32391,1499.0801
1819,30.37348,25.613,120,1380,107374.18,-42471.682,-46522.903,1171.5156,145.09702,289.98602,0.000111651,0.1277693,1025.3195,1325.2967
1839,30.509007,30.607,65,0,62526.859,-30493.578,-45153.157,1176.6038,190.16296,290.00278,8.49E-05,0.12530541,982.85118,1375.4013
1847,30.561935,9.617,65,600,65459.52,-34316.157,-45903.423,1191.3583,264.05397,290.06815,6.13E-05,0.12841852,922.49192,1466.7606
1838,30.499614,21.609,65,0,62512.345,-30501.554,-45154.349,1183.0712,263.61575,290.03949,6.14E-05,0.12763936,905.51555,1448.6259
1824,30.407538,25.612,65,-810,58706.567,-25339.29,-44147.279,1174.1562,157.83215,290.06676,0.000102554,0.12767608,1006.6897,1332.3911
1827,30.426274,9.62,65,-600,59295.253,-26813.382,-44439.277,1193.1639,283.11011,290.0137,5.74E-05,0.12807407,908.14615,1495.1165
1832,30.459079,9.62,65,-300,61137.373,-28630.537,-44791.098,1196.5485,314.49769,290.07555,5.17E-05,0.12941095,870.25331,1519.3326
1837,30.49244,13.621,65,0,62509.138,-30493.578,-45158.543,1186.561,278.83371,290.05471,5.86E-05,0.12495564,904.37419,1489.242
1851,30.590345,3.613,65,810,66096.105,-35491.51,-46132.352,1203.5379,357.37351,290.02942,4.55E-05,0.12990053,837.06443,1574.2992
1835,30.483652,1.61,65,0,62502.395,-30490.083,-45158.296,1199.2922,375.5933,290.08684,4.34E-05,0.13123206,816.88187,1598.6838
1848,30.567997,16.616,65,600,65319.276,-34172.953,-45890.226,1185.7128,244.90885,289.97077,6.61E-05,0.12783762,927.74265,1432.2169
1849,30.576003,25.613,65,600,65269.65,-34394.974,-45912.88,1178.0493,170.17162,290.10298,9.55E-05,0.12965419,1002.5269,1354.4933
1850,30.586508,1.608,65,810,66680.146,-36149.185,-46264.125,1203.5318,375.64775,290.07428,4.33E-05,0.13112212,816.79228,1591.1673
1844,30.543198,25.613,65,300,63876.463,-32395.924,-45521.794,1176.292,176.96688,290.04129,9.15E-05,0.12762794,988.60731,1353.423
1856,30.624403,3.632,90,-1070,83562.761,-28003.783,-44230.043,1204.1743,343.35989,290.01219,4.73E-05,0.13050197,863.91498,1572.4184
1858,30.634865,16.617,90,-1070,81644.28,-25245.137,-43683.337,1191.2566,232.11272,290.03085,6.98E-05,0.12742938,943.07788,1421.1342
1846,30.557542,3.611,65,600,65214.884,-34431.155,-45924.844,1198.0599,310.49232,289.97574,5.23E-05,0.12901831,873.19824,1513.4078
1852,30.594739,9.619,65,810,65935.798,-35638.825,-46174.289,1194.4372,289.61625,290.03919,5.61E-05,0.12922894,904.00854,1502.5369
1853,30.600802,16.615,65,810,66284.495,-35943.158,-46218.529,1186.2449,232.50561,289.98598,6.96E-05,0.1278318,952.62287,1431.9731
1842,30.52913,9.619,65,300,64251.597,-32385.111,-45523.809,1192.0067,261.31368,290.0381,6.20E-05,0.12769988,924.9405,1467.1302
1840,30.520899,1.61,65,300,63850.684,-32398.802,-45535.814,1203.0577,371.26968,290.1327,4.37E-05,0.12959821,824.12206,1595.282
1841,30.524737,3.612,65,300,63994.833,-32423.553,-45527.468,1197.5495,298.34507,290.05008,5.43E-05,0.12827346,893.77491,1509.1342
1843,30.535193,16.614,65,300,64132.487,-32419.853,-45524.302,1186.9645,259.9063,290.01002,6.24E-05,0.12862293,927.55033,1465.6921
1863,30.667676,16.616,90,-700,83462.85,-27806.842,-44180.911,1185.1411,237.99436,290.08698,6.83E-05,0.12951218,945.94621,1438.8215
1845,30.553703,1.612,65,600,65691.08,-34318.048,-45891.829,1201.629,328.54267,290.00036,4.95E-05,0.13068369,861.5249,1536.0105
1855,30.620562,1.62,90,-1070,82689.801,-26653.528,-43960.658,1208.9596,401.43827,290.06677,4.05E-05,0.13101688,814.47165,1643.9021
1867,30.694425,9.637,90,-300,85686.737,-30981.406,-44799.116,1195.5066,300.86897,290.02378,5.39E-05,0.12888497,885.21076,1504.4862
1865,30.686192,1.61,90,-300,85285.04,-30253.796,-44660.723,1207.6693,365.70589,290.00278,4.45E-05,0.13078604,828.04723,1580.9427
1854,30.608808,25.611,65,810,66523.539,-35614.115,-46132.927,1175.4078,165.66765,290.12841,9.91E-05,0.13254519,1002.9415,1344.614
1862,30.661614,9.618,90,-700,83252.422,-27902.187,-44198.837,1200.0302,322.35542,290.07181,5.03E-05,0.12821539,863.7854,1530.2146
1866,30.69003,3.613,90,-300,85189.899,-30331.174,-44684.24,1207.7924,345.51782,290.03816,4.73E-05,0.13238717,856.51775,1571.0479
1860,30.653376,1.629,90,-700,84745.895,-29486.221,-44513.325,1202.6266,370.79481,290.07281,4.39E-05,0.13036987,821.97299,1585.7442
1872,30.727791,13.6,90,0,86684.771,-32149.975,-45042.969,1191.4681,297.73444,289.98406,5.48E-05,0.13004238,886.05868,1507.2343
1861,30.657219,3.614,90,-700,83221.627,-27932.941,-44215.612,1206.5681,347.1294,290.04838,4.68E-05,0.12987731,859.70465,1577.962
1857,30.628803,9.616,90,-1070,81222.109,-25585.281,-43771.488,1203.0921,306.79769,290.00029,5.28E-05,0.12894759,893.86562,1527.0334
1874,30.744352,30.607,90,0,86689.499,-32151.66,-45028.948,1179.3881,205.05242,290.02886,7.90E-05,0.12794764,968.60096,1393.2071
1882,30.797286,9.617,90,700,89533.203,-36476.747,-45880.152,1228.4191,267.96032,289.99516,6.08E-05,0.1307736,962.66017,1516.6328
1859,30.642871,25.614,90,-1070,81316.18,-24898.457,-43635.603,1176.2568,163.69876,290.04432,9.88E-05,0.12668222,1008.4104,1346.2562
1875,30.756245,1.628,90,300,87706.117,-33381.86,-45301.171,1208.9872,401.44239,290.13971,4.05E-05,0.13031285,795.90443,1628.5501
1869,30.708498,25.614,90,-300,85369.162,-30310.329,-44675.154,1178.4566,197.47719,290.09428,8.20E-05,0.12727938,972.7132,1379.5797
1884,30.81136,25.611,90,700,90552.248,-37201.069,-46010.322,1222.575,209.36858,290.06985,7.94E-05,0.13596174,1008.7264,1441.6877
1871,30.722841,5.614,90,0,86680.618,-32149.933,-45033.307,1200.5329,319.22373,289.96975,5.08E-05,0.12900451,866.59742,1525.9076
1876,30.760087,3.614,90,300,87885.216,-33969.352,-45403.218,1211.5144,380.94202,289.95285,4.27E-05,0.13129525,817.29251,1601.3035
1878,30.770544,16.612,90,300,88135.321,-34144.09,-45422.666,1201.7249,237.15366,289.99934,6.86E-05,0.12963693,954.13436,1445.4919
1881,30.792892,3.614,90,700,90257.698,-36609.507,-45900.957,1238.6515,395.55876,290.0263,4.12E-05,0.13184233,845.91456,1664.8329
1879,30.778549,25.613,90,300,88167.103,-33995.418,-45384.717,1202.1993,232.0355,290.02018,6.99E-05,0.12822509,955.74785,1434.1309
1864,30.675682,25.633,90,-700,83895.137,-29276.659,-44481.009,1178.6058,178.51406,290.07547,9.07E-05,0.12705592,991.8042,1362.9534
1887,30.830103,9.619,90,1070,91624.086,-38798.099,-46333.445,1234.1388,312.08757,290.0933,5.21E-05,0.12969056,922.52661,1567.9481
1868,30.700492,16.613,90,-300,85312.834,-30273.202,-44663.313,1191.1198,279.65561,290.03744,5.80E-05,0.12873087,902.93654,1484.0534
1890,30.855926,1.621,120,-1380,106529.32,-26687.654,-43444.87,1234.3021,403.10802,290.08996,4.04E-05,0.13224112,834.54934,1669.7335
1891,30.859766,3.612,120,-1380,107003.67,-25489.155,-43180.665,1227.2195,377.60015,289.97979,4.32E-05,0.13201231,834.33758,1612.1978
1893,30.870222,16.615,120,-1380,106266.34,-25421.234,-43185.887,1203.2642,245.22881,290.07672,6.62E-05,0.13015979,953.05087,1463.0905
1894,30.878228,25.613,120,-1380,106561.1,-25354.257,-43170.88,1194.0388,173.03034,290.06738,9.36E-05,0.12684625,1013.057,1370.5592
1873,30.734958,21.609,90,0,86691.02,-32140.847,-45032.279,1184.9895,249.56845,289.97942,6.50E-05,0.12651375,930.72563,1447.9915
1889,30.84417,25.613,90,1070,92127.093,-39130.102,-46387.1,1208.0005,174.23894,290.03329,9.33E-05,0.13049249,1028.7639,1387.2058
1877,30.764481,9.62,90,300,87959.018,-34015.606,-45408.07,1205.7506,335.11882,290.0006,4.85E-05,0.13071281,860.76609,1555.0218
1880,30.789054,1.611,90,700,89534.107,-36419.351,-45891.87,1223.1499,325.43698,290.14391,5.00E-05,0.13079213,888.54912,1562.9761
1885,30.821865,1.612,90,1070,90943.873,-38605.599,-46293.605,1240.9249,340.63644,290.05512,4.78E-05,0.13144512,890.21149,1596.1723
1902,30.929769,9.617,120,-500,107374.18,-30902.63,-44264.785,1205.0748,261.20916,290.03694,6.21E-05,0.12892908,943.05864,1482.5272
1883,30.803349,16.634,90,700,89305.095,-34932.017,-45566.363,1227.6138,224.23601,289.9959,7.25E-05,0.13037873,989.48082,1451.8424
1899,30.911032,25.613,120,-1000,107374.18,-28060.933,-43686.133,1189.9661,184.52145,289.95821,8.78E-05,0.1283253,992.94457,1373.2878
1888,30.836165,16.614,90,1070,91039.589,-38776.185,-46339.859,1215.9817,205.13012,290.07686,7.93E-05,0.12982071,1008.3352,1432.7153
1900,30.921537,1.611,120,-500,107374.18,-30929.807,-44256.439,1211.4661,320.26692,289.99082,5.08E-05,0.12978363,876.82837,1539.7171
1906,30.958179,5.616,120,0,107374.18,-34075.222,-44874.52,1207.7714,324.0684,290.08775,5.09E-05,0.12775786,865.37003,1545.8623
1892,30.864161,9.618,120,-1380,107027.06,-25687.74,-43213.598,1215.4483,305.85366,290.05261,5.33E-05,0.13129402,902.5542,1532.6377
1896,30.892571,3.612,120,-1000,107029.57,-27855.605,-43661.916,1213.1717,332.99805,289.96426,4.92E-05,0.13382145,868.57845,1555.3407
1886,30.825704,3.632,90,1070,90822.871,-36548.699,-45889.033,1246.1942,378.04502,290.03919,4.33E-05,0.13360196,859.66317,1643.6399
1907,30.963129,13.6,120,0,107374.18,-34086.94,-44873.287,1200.6083,278.91623,290.16135,6.01E-05,0.13626609,908.61563,1491.95
1909,30.979691,30.606,120,0,107374.18,-34086.94,-44867.243,1184.2348,186.8775,290.11352,8.68E-05,0.12817284,986.49502,1371.5252
1908,30.970297,21.609,120,0,107374.18,-34063.299,-44868.189,1189.7931,233.26637,289.9665,6.99E-05,0.1289488,941.93048,1425.8271
1904,30.943837,25.61,120,-500,107374.18,-30849.304,-44239.129,1185.5078,170.26517,290.04722,9.52E-05,0.12782755,1008.3435,1360.7879
1901,30.925375,3.61,120,-500,107374.18,-30465.291,-44172.564,1215.2348,347.07592,289.96041,4.70E-05,0.1310497,872.23442,1590.2403
1897,30.896965,9.617,120,-1000,107374.18,-27711.168,-43620.308,1207.5994,293.63572,290.08037,5.52E-05,0.12846001,899.03938,1504.9707
1914,31.013882,25.611,120,500,107374.18,-37230.713,-45490.094,1188.4799,178.70715,289.99214,9.14E-05,0.13095524,996.7628,1363.9342
1911,30.995421,3.613,120,500,107374.18,-37337.488,-45498.153,1213.5942,364.55419,289.99924,4.46E-05,0.13034036,853.30446,1608.6955
1905,30.954341,1.611,120,0,107374.18,-34068.973,-44890.555,1205.0559,299.36575,290.12562,5.45E-05,0.13062915,908.21539,1525.1988
1916,31.028226,3.632,120,1000,107374.18,-38013.871,-45632.599,1211.3034,364.73794,289.97594,4.46E-05,0.1309364,833.36804,1583.9552
1913,31.005876,16.616,120,500,107374.18,-37181.539,-45480.309,1191.2106,250.75408,290.16227,6.48E-05,0.12963179,928.14846,1445.5889
1895,30.888733,1.608,120,-1000,107374.18,-27532.73,-43599.997,1216.6238,371.06193,290.04994,4.38E-05,0.13010527,851.75102,1621.0571
1915,31.024387,1.611,120,1000,107374.18,-40306.73,-46074.092,1206.1624,327.01476,289.97933,4.97E-05,0.13025153,872.30334,1553.7876
1912,30.999814,9.619,120,500,107374.18,-37512.227,-45554.357,1202.1732,258.82639,289.97099,6.27E-05,0.12903795,928.96535,1461.8427
1903,30.935831,16.616,120,-500,107374.18,-31010.886,-44283.369,1200.8034,253.62969,290.00881,6.40E-05,0.12928454,946.76682,1471.4857
1898,30.903027,16.615,120,-1000,107103.91,-28160.472,-43729.139,1200.2561,249.24273,290.09598,6.51E-05,0.12908534,941.63674,1457.5047
1924,31.079503,25.613,120,1380,107374.18,-43203.447,-46650.072,1183.8148,160.07291,289.91723,0.000101488,0.12853426,1013.9821,1344.0987
1927,31.099492,9.62,120,-1380,106379.12,-25944.421,-43278.601,1198.7865,283.00184,289.99645,5.75E-05,0.13021811,912.03759,1498.4473
1910,30.991583,1.61,120,500,107374.18,-37193.01,-45480.761,1202.5536,296.21686,290.0171,5.47E-05,0.12880303,900.23181,1514.1419
1926,31.095099,3.612,120,-1380,105638.79,-25517.689,-43226.18,1209.164,339.75177,290.0743,5.00E-05,0.14865083,868.8274,1563.2029
1934,31.146371,25.612,120,-1000,107275.81,-28080.01,-43724.411,1188.5046,188.01339,289.94763,8.64E-05,0.12739464,999.75717,1388.0711
1922,31.065436,9.618,120,1380,107374.18,-42881.27,-46610.889,1193.8923,261.29308,289.97904,6.23E-05,0.13053134,919.33622,1458.5325
1929,31.113567,25.611,120,-1380,105907.69,-25420.946,-43203.607,1182.4964,159.17327,289.97231,0.000101794,0.12782723,1018.3018,1347.0012
1932,31.132303,9.618,120,-1000,107042.48,-27885.208,-43665.617,1200.3825,297.19175,290.14639,5.48E-05,0.13086482,906.15105,1519.3136
1931,31.127909,3.612,120,-1000,107097.99,-27946.962,-43668.823,1207.6945,340.0232,289.88646,4.84E-05,0.13528935,853.97202,1553.432
1933,31.138365,16.615,120,-1000,107152.01,-28115.78,-43730.208,1195.349,265.15991,290.02354,6.12E-05,0.12948832,918.74419,1468.1952
1938,31.17117,16.616,120,-500,107374.18,-30595.502,-44203.688,1199.1022,264.40651,290.00202,6.13E-05,0.1288125,922.49185,1467.7607
1923,31.071498,16.614,120,1380,107374.18,-42959.635,-46588.235,1189.6598,229.85947,290.13522,7.10E-05,0.1283118,954.70827,1433.3422
1920,31.057204,1.61,120,1380,107374.18,-42924.029,-46601.351,1204.9681,343.64903,290.04063,4.74E-05,0.13066086,848.70676,1556.6872
1918,31.038694,16.613,120,1000,107374.18,-40787.035,-46171.534,1183.8281,215.94418,289.9832,7.50E-05,0.12829346,966.78063,1413.6335
1925,31.091259,1.619,120,-1380,106050.28,-26761.374,-43458.89,1211.6276,376.34593,289.9862,4.33E-05,0.13171019,826.42293,1607.7488
1917,31.032626,9.639,120,1000,107374.18,-38152.963,-45651.306,1202.7994,303.59909,289.9137,5.38E-05,0.13170353,887.88538,1514.1449
1919,31.046699,25.613,120,1000,107374.18,-40160.649,-46044.53,1181.0539,195.03495,290.02345,8.30E-05,0.12788655,983.88519,1388.2259
1940,31.189681,1.61,120,0,107374.18,-34064.08,-44892.118,1215.7796,400.09706,290.07848,4.08E-05,0.13128996,816.71112,1642.1879
1937,31.165108,9.617,120,-500,107374.18,-30899.917,-44266.43,1205.5228,329.68522,290.01021,4.93E-05,0.13060347,866.36464,1550.4737
1943,31.205636,21.608,120,0,107374.18,-34076.538,-44878.468,1192.5161,204.6312,290.01962,7.93E-05,0.12898323,976.69271,1398.9134
1941,31.193518,5.614,120,0,107374.18,-34075.14,-44881.716,1211.6756,313.72816,290.07165,5.19E-05,0.13073924,897.68849,1544.3216
1947,31.235153,9.619,120,500,107374.18,-37380.988,-45545.476,1206.9708,278.72434,289.98048,5.83E-05,0.12973649,923.99958,1500.0004
1935,31.156876,1.612,120,-500,107374.18,-30949.419,-44275.393,1211.3667,368.23722,289.93422,4.43E-05,0.13169859,837.20765,1595.954
1928,31.105556,16.633,120,-1380,106845.41,-28934.502,-43888.172,1192.1697,241.38471,290.09648,6.70E-05,0.1269646,942.29186,1444.3142
1921,31.061042,3.614,120,1380,107374.18,-42945.368,-46618.167,1208.5407,366.45109,289.95869,4.48E-05,0.13503306,843.34389,1600.6763
1948,31.241216,16.615,120,500,107374.18,-37217.597,-45478.623,1198.8972,277.87406,289.93656,5.84E-05,0.12885871,979.41774,1425.0065
1930,31.124072,1.61,120,-1000,107021.72,-27706.07,-43637.083,1208.495,374.27853,289.97439,4.35E-05,0.13197584,825.61471,1602.1025
1939,31.179176,25.611,120,-500,107374.18,-30889.145,-44276.585,1190.5439,199.54688,290.17704,8.11E-05,0.12725999,977.5935,1390.8307
1950,31.259727,1.63,120,1000,107374.18,-37907.795,-45596.829,1209.3183,327.22812,290.023,4.98E-05,0.13114717,868.41422,1544.303
1945,31.226922,1.609,120,500,107374.18,-37204.153,-45478.418,1211.4486,337.31358,289.91845,4.82E-05,0.13045349,873.08304,1571.3816
1951,31.26357,3.612,120,1000,107374.18,-40468.189,-46103.407,1211.0673,311.93389,289.96971,5.21E-05,0.13037742,902.43851,1548.208
1936,31.160714,3.613,120,-500,107374.18,-30818.633,-44250.477,1211.9666,339.20208,290.05359,4.79E-05,0.13111673,863.5862,1564.4441
1952,31.267964,9.62,120,1000,107374.18,-40572.621,-46119.935,1205.4481,266.93105,289.93712,6.08E-05,0.12917886,935.27791,1486.5807
1953,31.274026,16.613,120,1000,107374.18,-40615.833,-46141.233,1196.1449,259.27551,289.96799,6.28E-05,0.13056375,923.74895,1457.5642
1954,31.282032,25.611,120,1000,107374.18,-40332.016,-46080.095,1188.3278,173.48114,289.99398,9.34E-05,0.12786679,1005.6498,1364.7542
1944,31.215029,30.608,120,0,107374.18,-34074.606,-44879.865,1187.6413,205.34294,290.00825,7.89E-05,0.12813458,980.53917,1406.2386
1956,31.296375,3.612,120,1380,107374.18,-42846.61,-46564.553,1209.5378,311.03299,289.95677,5.23E-05,0.13114543,899.75228,1543.4194
1955,31.292537,1.611,120,1380,107374.18,-43006.342,-46596.047,1211.2999,340.56223,289.96513,4.79E-05,0.1315565,866.76243,1574.1265
1942,31.198468,13.602,120,0,107374.18,-34067.534,-44873.287,1197.3939,246.05865,290.00667,6.59E-05,0.12802786,947.55346,1457.0223
1957,31.300769,9.617,120,1380,107374.18,-42856.231,-46583.342,1205.0645,297.11061,289.9904,5.47E-05,0.12985019,906.21947,1523.0432
1965,31.359398,1.613,15,-200,13333.538,-26017.397,-45156.405,1219.0406,395.18465,289.90786,4.13E-05,0.13040448,808.59134,1624.6713
1946,31.230759,3.613,120,500,107374.18,-37118.798,-45457.613,1210.0674,305.47801,289.95816,5.32E-05,0.13040404,905.99605,1538.1353
1966,31.363236,3.613,15,-200,13194.2,-25959.384,-45141.768,1217.3981,373.33512,289.97563,4.36E-05,0.13026888,847.6752,1620.7692
1964,31.348894,25.61,15,-290,12803.732,-25277.041,-45005.39,1186.2438,117.89339,289.9152,0.000136862,0.12399301,1064.6111,1309.5808
1967,31.36763,9.617,15,-200,13306.197,-25958.48,-45145.468,1209.8174,293.83047,290.13086,5.53E-05,0.12924133,914.16588,1521.3594
1968,31.373692,16.617,15,-200,13218.129,-25955.231,-45158.995,1200.2809,223.24793,289.9848,7.28E-05,0.13059474,978.05628,1438.368
1949,31.249221,25.615,120,500,107374.18,-37098.364,-45455.722,1189.3977,184.04831,290.08112,8.81E-05,0.12825818,996.04338,1376.5627
1972,31.400991,13.619,15,-100,13908.201,-26862.802,-45310.052,1204.7212,238.32307,290.02804,6.82E-05,0.12922459,959.44041,1450.8323
1960,31.326591,1.619,15,-290,12973.413,-25826.83,-45114.632,1223.142,403.38837,289.91407,4.04E-05,0.13210036,830.44999,1664.3581
1962,31.334826,9.617,15,-290,12704.234,-25379.993,-45019.04,1206.0354,266.86119,289.93223,6.09E-05,0.13034764,938.52367,1489.5066
1977,31.438238,13.602,15,0,14233.913,-27214.992,-45405.603,1209.1192,299.18788,290.04608,5.41E-05,0.12679502,897.57242,1516.5185
1979,31.454799,30.607,15,0,14269.888,-27217.459,-45385.128,1194.7204,200.83948,289.88553,8.09E-05,0.12849189,983.89404,1398.4494
1958,31.306831,16.613,120,1380,107374.18,-42941.914,-46594.978,1195.6751,236.43405,289.93539,6.85E-05,0.12814452,956.18823,1447.2461
1969,31.381698,25.611,15,-200,13286.832,-25932.125,-45150.731,1189.1989,164.93309,289.92211,9.83E-05,0.12770766,1012.8954,1352.7511
1963,31.340888,16.615,15,-290,12820.466,-25551.689,-45064.677,1194.9723,188.68241,290.13178,8.59E-05,0.12839781,1000.6619,1389.5806
1959,31.314836,25.611,120,1380,107374.18,-42961.609,-46584.823,1192.1189,156.27509,290.20904,0.000103917,0.12957926,1026.2552,1349.2801
1975,31.42945,1.608,15,0,14215.123,-27205.412,-45390.966,1214.5819,325.02562,289.99988,5.02E-05,0.13214269,877.76159,1546.4404
1983,31.482647,21.608,15,100,14702.499,-27823.123,-45513.735,1195.0964,235.59692,289.92445,6.86E-05,0.12687844,951.76072,1440.1585
1980,31.466691,1.612,15,100,14688.191,-27836.773,-45513.735,1218.9151,373.72324,290.0208,4.36E-05,0.13067354,839.00998,1622.1415
1971,31.396041,5.614,15,-100,13712.412,-26562.91,-45256.15,1216.6634,357.14879,289.94883,4.55E-05,0.13048289,861.77982,1601.3818
1961,31.330432,3.612,15,-290,12775.198,-25474.228,-45052.96,1216.0508,322.00892,290.01205,5.06E-05,0.13093456,890.16484,1560.7746
1973,31.408165,21.608,15,-100,13787.734,-26595.925,-45277.036,1197.0838,187.26347,290.07078,8.92E-05,0.13412906,1005.6016,1395.5802
1970,31.392203,1.609,15,-100,13718.497,-26580.342,-45268.608,1220.2171,397.57057,289.93626,4.09E-05,0.13039961,824.71752,1649.4946
1984,31.492039,30.61,15,100,14702.417,-27748.869,-45493.671,1191.8404,186.38979,289.92684,8.90E-05,0.13077049,999.60922,1390.6837
1981,31.470527,5.617,15,100,14716.108,-27841.254,-45517.6,1218.7538,360.47687,289.97796,4.50E-05,0.12994604,846.45348,1591.5869
1978,31.445406,21.607,15,0,14236.791,-27211.662,-45390.843,1198.9369,246.38502,290.0387,6.60E-05,0.1289645,941.92446,1451.1968
1986,31.507769,3.614,15,200,15197.357,-28394.908,-45618.126,1223.6313,378.8246,289.91996,4.29E-05,0.13092941,838.94585,1626.842
1990,31.536735,1.614,15,290,15446.801,-28903.911,-45720.174,1217.8371,396.57502,290.00149,4.11E-05,0.13136878,809.13818,1627.0537
1992,31.544975,9.616,15,290,15690.654,-29024.706,-45737.73,1204.0907,272.37525,289.90374,5.95E-05,0.12823642,918.03507,1482.1771
1987,31.512163,9.621,15,200,15182.515,-28363.866,-45620.676,1212.8775,307.18242,289.96566,5.28E-05,0.12898102,904.09168,1541.373
1974,31.417558,30.607,15,-100,13740.534,-26546.381,-45271.733,1190.7392,176.38005,290.00456,9.17E-05,0.12752148,1002.2159,1366.2184
1991,31.540575,3.633,15,290,15223.054,-28388.083,-45620.922,1215.6876,361.89541,289.96263,4.49E-05,0.12944116,849.01548,1596.7219
1994,31.559042,25.612,15,290,15643.742,-29134.36,-45769.635,1187.8878,129.33976,289.88457,0.000124976,0.1263334,1048.393,1315.4151
1976,31.433287,5.616,15,0,14241.026,-27217.048,-45403.794,1219.2066,362.51619,290.1171,4.51E-05,0.13189504,844.42121,1593.9525
1989,31.526231,25.613,15,200,15283.986,-28510.276,-45642.261,1189.9705,177.04715,289.91528,9.16E-05,0.12773036,1007.1323,1373.7566
1985,31.503932,1.611,15,200,15204.018,-28376.571,-45614.919,1222.627,403.16826,289.96269,4.02E-05,0.12905945,817.82007,1652.584
2003,31.612331,14.612,25,-300,22569.42,-25929.37,-44955.394,1205.2872,234.98612,289.95293,6.92E-05,0.12936545,967.53604,1451.1205
1982,31.475478,13.604,15,100,14710.598,-27797.22,-45501.977,1205.3014,258.87572,289.90748,6.28E-05,0.12938912,942.34035,1478.4374
1997,31.579032,6.604,25,-400,22044.712,-25282.468,-44830.939,1213.1625,303.65319,289.96831,5.35E-05,0.13049541,913.06961,1542.4859
1998,31.584257,10.609,25,-400,22064.94,-25323.049,-44842.698,1208.6893,282.80053,290.01523,5.73E-05,0.12865184,912.61013,1495.6222
2005,31.628898,1.61,25,-150,23351.548,-26911.975,-45170.137,1229.4494,408.35078,290.12113,4.17E-05,0.14523419,804.83546,1650.609
2004,31.619781,20.618,25,-300,22577.396,-25904.043,-44957.367,1202.1462,191.42895,289.97302,8.46E-05,0.12770682,1002.5632,1400.1843
1993,31.551036,16.615,15,290,15649.662,-28963.897,-45728.685,1192.2436,179.12794,289.87816,9.02E-05,0.12768654,1005.9675,1376.2143
2015,31.69895,1.612,25,150,24750.935,-28858.643,-45535.773,1219.7727,346.79274,290.00572,4.69E-05,0.13069932,859.3365,1573.8756
1988,31.518225,16.614,15,200,15246.942,-28451.934,-45631.571,1200.2142,215.80851,290.03592,7.54E-05,0.12966609,977.37839,1424.0762
2000,31.598318,1.61,25,-300,22431.52,-25734.074,-44947.212,1224.1015,370.3137,290.1627,4.39E-05,0.13018343,859.68227,1625.6612
1995,31.570798,1.62,25,-400,22423.626,-25819.84,-44932.657,1225.4179,416.29484,289.87111,3.91E-05,0.13191623,796.46046,1652.7719
1999,31.590594,15.604,25,-400,22168.344,-25497.376,-44891.337,1200.4653,201.41354,290.14495,8.57E-05,0.13370786,983.20328,1413.2311
2011,31.665547,5.614,25,0,24045.28,-27879.944,-45324.647,1217.3258,312.13557,289.93686,5.20E-05,0.12885677,890.53313,1534.1941
2010,31.661709,1.61,25,0,24031.63,-27870.158,-45366.256,1222.7504,358.12124,289.93493,4.57E-05,0.13314837,857.19562,1601.8044
2018,31.713244,16.614,25,150,24761.954,-28874.883,-45546.997,1206.3464,286.75049,289.98292,5.65E-05,0.12831835,918.0396,1511.8291
1996,31.574638,3.612,25,-400,22082.167,-25355.9,-44845.863,1221.7178,379.95075,290.04267,4.28E-05,0.1302971,833.66531,1615.2943
2014,31.687057,30.608,25,0,24056.381,-27887.673,-45344.424,1199.1686,211.85178,290.21142,7.61E-05,0.12432122,984.17806,1424.9432
2016,31.702788,3.612,25,150,24789.377,-28902.924,-45545.23,1227.8581,404.75484,290.00696,4.02E-05,0.13143995,829.33768,1669.7431
2002,31.60655,8.606,25,-300,22553.714,-25896.437,-44962.178,1218.4128,331.93438,289.91964,4.89E-05,0.1294828,879.55245,1563.4678
2013,31.677665,21.608,25,0,24053.133,-27883.891,-45338.298,1205.9963,260.40609,290.18162,6.22E-05,0.12781373,944.94725,1483.78
2009,31.651198,25.631,25,-150,23519.996,-27225.353,-45211.828,1199.3114,188.68177,290.04847,8.62E-05,0.12802996,1007.176,1400.9654
2019,31.721249,25.613,25,150,24815.485,-28793.681,-45522.411,1199.7686,180.36639,289.9763,9.00E-05,0.12859863,1015.4936,1387.769
2021,31.735592,3.613,25,300,25462.14,-29824.186,-45716.186,1221.0601,310.17662,289.92564,5.24E-05,0.13037699,914.53384,1556.4359
2007,31.63713,9.618,25,-150,23292.918,-26909.344,-45166.766,1217.4555,337.18215,290.02981,4.82E-05,0.12911816,877.03911,1579.7791
2001,31.602156,3.613,25,-300,22562.882,-25962.386,-44957.614,1222.507,346.31563,290.11372,4.69E-05,0.13027058,864.20116,1578.2736
2006,31.632736,3.612,25,-150,23291.027,-26912.428,-45151.43,1222.6144,343.43854,289.98002,4.74E-05,0.13089619,877.16082,1585.5664
2017,31.707182,9.619,25,150,24739.135,-28819.337,-45526.111,1209.7831,271.88372,289.94339,5.99E-05,0.13049123,940.96766,1503.6081
2028,31.775792,10.627,25,400,25324.981,-29538.108,-45661.05,1212.7727,278.4448,290.12246,5.82E-05,0.12461124,923.911,1504.7658
2012,31.670497,13.601,25,0,24037.591,-27879.162,-45349.604,1215.9134,318.59529,289.8996,5.12E-05,0.13231609,897.66351,1556.488
2025,31.762334,1.612,25,400,25987.095,-30479.27,-45843.56,1220.5147,353.00685,289.99466,4.62E-05,0.13180254,871.07702,1600.5088
2026,31.766172,3.612,25,400,25851.375,-30302.928,-45818.069,1219.5456,322.88091,289.99985,5.04E-05,0.13134405,885.46941,1551.2781
2023,31.745767,14.61,25,300,25652.215,-29871.673,-45722.887,1210.4842,219.35856,289.98722,7.40E-05,0.1290155,978.89025,1431.6148
2030,31.791109,1.62,40,-550,36020.987,-26063.734,-44726.013,1228.8845,399.91381,289.79583,4.09E-05,0.13233156,818.65714,1645.8176
2020,31.731754,1.61,25,300,25597.902,-29918.544,-45736.825,1220.7502,335.99293,289.9666,4.85E-05,0.1314189,874.64966,1566.2594
2008,31.643192,16.615,25,-150,23347.848,-26976.731,-45164.916,1208.9952,274.05463,290.04129,5.96E-05,0.13190939,927.75552,1496.1738
2027,31.770566,6.604,25,400,25971.554,-30495.181,-45847.466,1222.7453,332.30361,289.97781,4.88E-05,0.12901423,886.80649,1573.0117
2022,31.739986,8.605,25,300,25472.049,-29794.007,-45694.518,1217.2442,332.84595,289.91176,4.88E-05,0.13036888,883.12114,1570.9395
1870,30.719003,1.61,90,0,86683.907,-32144.342,-45023.275,1183.4512,42.635923,289.95142,0.000351961,0.054294497,1542.5664,1635.3124
2036,31.825529,3.614,40,-400,36909.235,-26483.229,-44797.389,1240.3452,390.33854,290.04058,4.18E-05,0.13209148,836.2374,1640.7727
2042,31.862728,9.62,40,-200,37698.847,-27678.357,-45047.532,1245.7198,340.50596,290.08061,4.98E-05,0.14591279,891.76979,1594.7757
2039,31.843991,25.612,40,-400,36789.96,-26287.029,-44759.07,1226.1566,197.46335,289.93734,8.26E-05,0.13129558,1025.9141,1433.4496
2024,31.753216,20.619,25,300,25484.219,-29852.637,-45747.885,1198.8154,183.4852,289.97229,8.83E-05,0.12820941,1006.4256,1384.4936
2045,31.8873,1.61,40,0,38632.897,-28874.472,-45281.477,1238.6163,381.46245,290.07928,4.28E-05,0.13296758,852.45467,1635.4241
2037,31.829923,9.621,40,-400,36982.46,-26635.93,-44814.452,1235.1893,317.68846,290.14089,5.12E-05,0.13093523,914.79245,1572.9045
2035,31.821692,1.61,40,-400,36605.889,-26313.055,-44749.079,1242.2673,430.61544,289.97446,3.79E-05,0.13244103,819.48533,1709.252
2032,31.799343,8.605,40,-550,35847.03,-25326.708,-44575.203,1217.6383,315.38703,290.11997,5.15E-05,0.13022607,898.47282,1549.1332
2040,31.854496,1.61,40,-200,37647.001,-27612.943,-45015.997,1253.9043,411.14291,289.94908,3.97E-05,0.13294725,834.17637,1687.1671
2031,31.794949,3.613,40,-550,37654.114,-27368.063,-44970.935,1226.8401,385.93658,289.97478,4.22E-05,0.13168996,847.2836,1645.7871
2044,31.876795,25.614,40,-200,37781.324,-27682.099,-45031.333,1215.0095,214.44474,290.03858,7.58E-05,0.13004659,995.72747,1438.7271
2033,31.805124,14.612,40,-550,36195.397,-25444.585,-44590.498,1209.7929,250.02723,290.0645,6.52E-05,0.12898827,949.23315,1465.878
2050,31.924546,1.613,40,200,39452.359,-30010.066,-45483.146,1223.5617,409.30207,289.84982,3.98E-05,0.13269313,812.07348,1665.5427
2053,31.938842,16.615,40,200,39600.25,-30075.439,-45511.351,1203.7963,227.40642,290.01703,7.24E-05,0.13107657,968.7059,1442.5163
2055,31.957352,1.613,40,400,40543.797,-31227.685,-45731.275,1221.1066,404.53661,289.97056,4.04E-05,0.13146008,815.43123,1652.6294
2034,31.812574,20.617,40,-550,36191.943,-25552.799,-44626.474,1205.9175,201.45159,290.02814,8.05E-05,0.12860147,992.41161,1408.1742
2052,31.932779,9.618,40,200,39501.985,-30107.139,-45509.542,1213.2473,328.59653,290.07578,5.01E-05,0.1304443,884.61342,1573.0431
2049,31.912656,30.606,40,0,38641.079,-28879.283,-45265.319,1196.5414,195.51944,290.0453,8.29E-05,0.12816655,995.93095,1399.0589
2041,31.858332,3.616,40,-200,37732.808,-27676.795,-45049.629,1254.2063,393.48482,290.16288,4.15E-05,0.13345271,850.62656,1667.2724
2043,31.86879,16.613,40,-200,37572.46,-27633.501,-45032.197,1237.6309,285.15157,289.92507,5.69E-05,0.12861021,944.82065,1534.2703
2054,31.946848,25.61,40,200,39623.48,-30175.883,-45519.533,1195.7487,224.79007,289.98745,7.21E-05,0.12849162,967.05841,1432.1941
2058,31.971653,16.635,40,400,39959.348,-30356.871,-45567.185,1198.8018,259.97642,289.93804,6.27E-05,0.12947671,928.29335,1466.3632
2038,31.835986,16.613,40,-400,36642.974,-26307.052,-44772.514,1225.873,207.82157,289.86963,7.80E-05,0.12850072,1009.6801,1441.2491
2056,31.96119,3.613,40,400,40355.778,-31361.925,-45748.954,1221.3165,389.47585,289.96504,4.19E-05,0.13197526,834.22505,1640.6133
2063,32.004182,14.614,40,550,41304.63,-32247.787,-45935.164,1203.8718,253.18023,289.99672,6.49E-05,0.12939763,937.71967,1468.9268
2046,31.891138,5.616,40,0,38648.849,-28872.375,-45265.73,1239.8361,369.77734,290.07249,4.43E-05,0.13365364,861.51924,1627.3494
2048,31.903263,21.609,40,0,38621.631,-28856.587,-45261.207,1210.5601,238.00721,290.06893,6.85E-05,0.13012717,969.67007,1462.5926
2047,31.896089,13.619,40,0,38638.53,-28873.403,-45273.336,1221.8512,286.65055,290.02093,5.69E-05,0.13179571,936.95165,1531.5332
2065,32.021998,1.621,65,-810,59931.961,-26768.403,-44434.713,1229.219,410.4683,290.0006,3.97E-05,0.13182765,825.79904,1678.5747
2066,32.025839,3.613,65,-810,59088.485,-25462.799,-44163.313,1228.7318,384.57384,290.07068,4.24E-05,0.13265292,834.9471,1631.9216
2069,32.044301,25.611,65,-810,58668.577,-25183.094,-44124.46,1194.2251,179.71467,290.08564,9.01E-05,0.12789971,1007.5677,1377.5232
2062,31.9984,8.608,40,550,41013.7,-32185.375,-45896.968,1212.2024,317.14663,289.9932,5.12E-05,0.12800319,879.48236,1536.8914
2051,31.928386,3.612,40,200,39622.041,-30131.849,-45509.706,1219.181,362.72392,289.9632,4.49E-05,0.13114612,844.98023,1591.2319
2061,31.994007,3.612,40,550,41033.065,-32254.448,-45926.9,1218.2097,372.44111,289.96563,4.37E-05,0.13058403,831.57925,1598.7642
2057,31.965585,9.637,40,400,39922.961,-30305.6,-45538.528,1212.4814,323.29469,289.90779,5.02E-05,0.12946776,890.07289,1560.0079
2067,32.030234,9.618,65,-810,59410.293,-25393.849,-44149.417,1214.9476,307.35697,290.02668,5.33E-05,0.13273745,909.53993,1544.4298
2071,32.058644,3.614,65,-600,59769.145,-26759.234,-44421.31,1224.7662,390.1072,290.06326,4.19E-05,0.13318831,839.70158,1648.7429
2073,32.0691,16.615,65,-600,60162.288,-26849.44,-44417.116,1206.5747,260.25747,289.99501,6.23E-05,0.12884093,938.77476,1478.1242
2059,31.979664,25.611,40,400,40588.654,-31392.885,-45766.88,1190.4482,191.82233,289.99212,8.44E-05,0.12793536,992.32451,1388.0795
2074,32.077106,25.612,65,-600,60105.714,-26565.007,-44355.238,1196.3152,193.48661,289.96256,8.44E-05,0.13022427,994.44281,1393.6077
2064,32.011631,20.619,40,550,41437.267,-32514.377,-45986.805,1196.0197,196.12048,289.97369,8.26E-05,0.12737985,986.91681,1390.7701
2075,32.087611,1.609,65,-300,61321.199,-28617.792,-44788.138,1225.1477,394.73772,290.05845,4.14E-05,0.13052287,833.09672,1651.7215
2082,32.129215,13.6,65,0,62890.686,-30509.325,-45151.389,1206.9319,253.83097,289.97175,6.40E-05,0.12994753,943.91689,1466.4467
2060,31.990169,1.613,40,550,41054.116,-32304.896,-45938.536,1219.7935,403.34238,290.04019,4.03E-05,0.13105611,805.71592,1642.072
2077,32.095842,9.617,65,-300,61312.03,-28624.247,-44785.877,1216.9857,334.13459,290.0603,4.91E-05,0.13421486,886.20986,1577.2043
2070,32.054806,1.611,65,-600,60053.579,-26816.877,-44425.051,1225.3662,385.95544,289.986,4.22E-05,0.13204779,844.26492,1644.6543
2068,32.036296,16.612,65,-810,59063.652,-25397.097,-44156.776,1204.7291,221.37998,289.98726,7.33E-05,0.12890957,971.56443,1429.9608
2081,32.124259,5.635,65,0,62896.648,-30516.273,-45147.36,1214.3245,312.81175,289.96553,5.20E-05,0.1306018,895.42078,1539.0439
2090,32.190473,1.61,65,600,65779.519,-34506.354,-45929.696,1224.0117,396.0794,289.9369,4.12E-05,0.13124867,833.22522,1654.4919
2091,32.194311,3.612,65,600,65558.771,-34120.861,-45875.794,1221.0452,365.19753,289.95031,4.48E-05,0.1321849,858.52556,1617.929
2085,32.157669,1.609,65,300,64358.085,-32491.928,-45516.901,1220.3207,380.02167,289.844,4.34E-05,0.13480159,829.76636,1619.4357
2092,32.198704,9.617,65,600,65325.278,-34236.27,-45872.012,1213.8265,331.46462,290.0721,4.96E-05,0.13275703,883.22192,1571.0912
2083,32.136383,21.609,65,0,62852.819,-30488.644,-45143.988,1197.6933,208.61306,289.96934,7.79E-05,0.12913774,989.34872,1419.0654
2089,32.179968,25.613,65,300,64442.289,-32463.517,-45523.644,1196.1086,213.54947,290.10093,7.58E-05,0.12797096,980.05155,1420.9383
2078,32.101904,16.615,65,-300,61381.556,-28646.983,-44791.838,1205.3999,247.3049,290.02211,6.57E-05,0.12946242,954.22788,1465.0651
2072,32.063038,9.618,65,-600,60095.188,-26826.909,-44432.247,1212.6498,307.91347,290.03103,5.29E-05,0.12995881,891.94515,1529.8427
2079,32.109911,25.631,65,-300,62106.703,-29419.82,-44927.847,1200.4286,228.52958,290.1726,7.10E-05,0.12868071,957.97432,1429.753
2097,32.231515,9.62,65,810,66130.519,-35418.325,-46104.27,1213.6355,315.45893,290.03732,5.16E-05,0.13036199,896.22086,1548.062
2100,32.257338,1.621,90,-1070,83177.099,-27039.145,-44013.778,1220.0782,388.61668,289.9192,4.19E-05,0.13175235,835.77848,1640.1306
2094,32.212773,25.63,65,600,65080.109,-32933.05,-45617.633,1193.6876,189.28422,289.98749,8.56E-05,0.12837698,1004.2741,1395.332
2098,32.237578,16.614,65,810,66599.602,-35590.104,-46143.453,1200.6708,202.80577,289.92203,8.00E-05,0.12933245,991.0636,1408.5425
2096,32.227121,3.612,65,810,66189.642,-35583.361,-46143.535,1220.8363,365.59314,289.97423,4.46E-05,0.13178554,851.12411,1610.2395
2076,32.091448,3.611,65,-300,61475.504,-28614.009,-44801.829,1223.5714,381.94059,289.98523,4.26E-05,0.13192688,833.17459,1624.9971
2080,32.120421,1.61,65,0,62905.611,-30504.309,-45133.627,1226.2612,416.91512,289.95553,3.91E-05,0.13233926,811.95808,1675.9712
2086,32.161506,3.612,65,300,64165.214,-32410.767,-45515.873,1214.2048,309.65833,290.00828,5.25E-05,0.12993412,891.91014,1532.6454
2102,32.265572,9.617,90,-1070,82091.573,-25221.743,-43703.524,1210.7773,314.78257,290.0257,5.16E-05,0.13022136,898.99086,1550.292
2088,32.171962,16.616,65,300,64297.235,-32434.942,-45527.221,1208.1163,291.73986,290.00282,5.57E-05,0.12975015,908.00296,1510.0475
2095,32.223284,1.61,65,810,66396.534,-35790.416,-46190.982,1223.9053,392.2203,289.95017,4.16E-05,0.13203159,836.98712,1652.3866
2084,32.145776,30.606,65,0,62888.713,-30508.626,-45155.706,1191.5404,169.42678,289.8502,9.71E-05,0.13516664,1022.3279,1371.4499
2105,32.290145,1.61,90,-700,83873.387,-27815.188,-44174.702,1226.447,413.69742,289.99619,3.94E-05,0.13247906,818.45989,1675.9037
2109,32.312444,25.614,90,-700,84239.436,-27818.313,-44171.002,1194.7079,206.48458,289.98846,7.85E-05,0.12774689,977.44561,1404.9281
2103,32.271635,16.612,90,-1070,81463.948,-24196.214,-43469.375,1200.0526,219.66332,290.02897,7.38E-05,0.12871512,971.49412,1425.5463
2087,32.1659,9.619,65,300,64180.756,-32455.418,-45527.344,1212.7991,320.76669,289.97108,5.08E-05,0.13114091,885.06857,1551.487
2099,32.245583,25.612,65,810,66649.351,-35837.821,-46192.462,1188.9992,162.53276,289.95862,0.00010069,0.12805535,1024.4352,1363.7365
2108,32.304439,16.612,90,-700,83393.941,-27410.618,-44129.846,1202.7033,238.72989,289.94598,6.83E-05,0.13084348,962.14127,1457.1113
2093,32.204766,16.616,65,600,65544.874,-34089.243,-45853.51,1201.1658,207.77772,289.90503,7.94E-05,0.12869916,985.95675,1422.518
2029,31.782134,15.601,25,400,25902.933,-30426.561,-45828.265,1197.9654,42.594835,289.98862,0.000355621,0.061295023,1216.3046,1358.8469
2101,32.261179,3.61,90,-1070,82080.842,-25233.913,-43678.198,1219.5879,358.93635,290.0424,4.53E-05,0.13033229,849.82238,1589.6423
2110,32.32295,1.61,90,-300,85483.586,-30271.187,-44662.038,1218.1493,363.71603,289.98928,4.47E-05,0.131107,859.50546,1614.242
2112,32.331181,9.62,90,-300,85345.603,-30285.906,-44664.793,1215.019,306.46185,290.07023,5.31E-05,0.13051652,908.8166,1544.5874
2121,32.396839,3.611,90,300,88099.468,-33968.941,-45393.885,1223.2599,354.84537,290.07709,4.62E-05,0.13453612,857.06296,1590.6845
2111,32.326787,3.612,90,-300,85797.83,-30276.285,-44657.104,1223.9482,386.98258,290.01575,4.21E-05,0.13207896,824.02076,1621.2318
2118,32.371716,21.608,90,0,86961.025,-32144.959,-45034.828,1204.6116,229.42693,289.81568,7.09E-05,0.13001895,960.66279,1433.0948
2106,32.293983,3.612,90,-700,83510.174,-27782.584,-44178.444,1222.7754,355.03926,290.03987,4.59E-05,0.13180318,854.25721,1585.7428
2117,32.364548,13.6,90,0,86952.719,-32149.276,-45023.521,1210.8234,283.33276,289.98606,5.73E-05,0.12976098,914.08792,1498.1747
2122,32.401233,9.618,90,300,88098.975,-33985.88,-45396.558,1220.2938,320.70898,290.04205,5.08E-05,0.1322472,903.13549,1567.8241
2120,32.393001,1.61,90,300,88288.558,-34072.632,-45410.085,1225.8704,376.66255,290.009,4.31E-05,0.12940778,849.91071,1628.857
2119,32.381109,30.606,90,0,86965.588,-32133.076,-45033.266,1197.6182,195.56407,289.93922,8.29E-05,0.12830255,994.49155,1400.8317
2104,32.27964,25.613,90,-1070,81453.136,-25716.437,-43780.451,1194.3809,178.75309,290.00217,9.05E-05,0.12757304,1013.5332,1382.4668
2107,32.298377,9.617,90,-700,83836.589,-27778.843,-44154.474,1213.7496,326.3667,289.97747,5.02E-05,0.13222593,874.03311,1548.6437
2126,32.429643,3.611,90,700,90297.374,-36580.028,-45895.447,1224.3153,395.65013,290.04288,4.12E-05,0.13256012,819.13601,1634.6115
2130,32.45861,1.611,90,1070,91940.305,-38716.65,-46309.681,1219.3082,345.33155,290.00592,4.72E-05,0.13185039,876.32845,1592.3281
2115,32.35576,1.609,90,0,86949.471,-32134.598,-45041.694,1222.873,357.01165,290.08993,4.59E-05,0.13071756,859.86472,1599.9939
2131,32.462448,3.61,90,1070,92189.712,-39212.25,-46391.993,1215.4263,324.42838,289.91043,5.09E-05,0.13481851,894.70931,1567.1998
2116,32.359597,5.616,90,0,86958.023,-32136.694,-45020.397,1220.256,340.48953,290.07514,4.98E-05,0.14662053,871.12383,1573.4822
2132,32.466841,9.619,90,1070,92063.939,-38774.951,-46314.08,1206.7151,262.40131,290.21401,6.60E-05,0.15404015,936.47587,1474.312
2135,32.492665,1.621,120,-1380,106222.18,-26992.151,-43493.139,1218.0932,369.7805,289.95519,4.41E-05,0.13264894,843.48414,1604.4452
2114,32.345255,25.614,90,-300,85761.279,-30260.004,-44646.867,1199.2047,225.3177,290.04092,7.21E-05,0.12836564,963.14642,1426.2374
2113,32.337244,16.633,90,-300,85812.015,-30808.765,-44772.596,1208.6215,254.49818,289.97541,6.37E-05,0.12922099,951.04663,1479.1857
2140,32.525477,1.612,120,-1000,107047.13,-27968.136,-43693.287,1216.3871,392.34335,290.02903,4.15E-05,0.13032262,829.37915,1642.3582
2124,32.415301,25.615,90,300,88482.005,-33987.483,-45361.24,1198.716,221.42612,290.10651,7.35E-05,0.13026207,970.52509,1428.2123
2139,32.514967,25.631,120,-1380,107374.18,-28615.696,-43813.754,1187.4986,152.05775,289.79523,0.000110555,0.13822442,1023.8019,1338.5415
2142,32.533709,9.618,120,-1000,107132.36,-27852.974,-43661.628,1206.3706,285.05282,289.98876,5.70E-05,0.12981205,924.10856,1512.6692
2143,32.539771,16.615,120,-1000,107196.95,-28027.383,-43695.219,1201.2303,256.86232,290.01354,6.33E-05,0.12946236,935.10433,1464.8957
2129,32.448106,25.611,90,700,90218.391,-36587.758,-45882.825,1196.1926,214.50778,290.01518,7.57E-05,0.12917832,971.47689,1415.1797
2123,32.407295,16.614,90,300,88408.409,-34042.495,-45383.606,1206.6321,233.58527,289.91689,6.97E-05,0.13062061,962.54829,1446.1487
2141,32.529316,3.613,120,-1000,107130.3,-27601.926,-43604.561,1212.1345,339.47044,289.90619,4.80E-05,0.12900985,858.55695,1561.6653
2125,32.425806,1.608,90,700,90502.91,-36861.172,-45949.554,1225.8611,416.66418,290.11227,3.91E-05,0.13194751,796.28335,1655.4338
2128,32.440099,16.616,90,700,90183.073,-36287.988,-45822.468,1204.4458,255.40802,289.98419,6.36E-05,0.1294309,944.01702,1469.286
2134,32.48091,25.612,90,1070,91694.681,-39120.605,-46396.845,1191.4134,151.59098,289.97487,0.000107064,0.12825176,1028.5934,1341.8107
2146,32.56212,3.612,120,-500,107374.18,-30917.925,-44248.216,1220.4973,316.31879,290.19336,5.13E-05,0.12902751,910.39609,1571.1595
2133,32.472904,16.615,90,1070,92160.725,-39325.193,-46457.243,1201.6359,240.92071,290.06788,6.79E-05,0.13190106,957.67177,1455.5504
2152,32.599881,13.6,120,0,107374.18,-34056.268,-44872.547,1219.3702,302.86506,289.96821,5.37E-05,0.13044582,902.93381,1527.3086
2145,32.558282,1.613,120,-500,107374.18,-30961.425,-44265.978,1219.7509,346.01244,289.8964,4.72E-05,0.13229166,873.45225,1590.3861
2127,32.434037,9.618,90,700,90343.464,-36609.014,-45895.817,1216.1989,335.62347,289.93361,4.85E-05,0.13069732,880.49721,1575.8159
2147,32.566514,9.617,120,-500,107374.18,-30921.173,-44235.717,1218.5381,321.87098,289.92242,5.06E-05,0.13136908,888.00663,1555.9429
2151,32.59493,5.617,120,0,107374.18,-34059.393,-44887.02,1225.9637,360.96744,289.88451,4.57E-05,0.13603318,851.32506,1597.877
2148,32.572576,16.614,120,-500,107374.18,-31036.418,-44308.86,1209.7458,288.0588,289.94467,5.66E-05,0.13166495,912.63348,1509.7201
2138,32.506961,16.616,120,-1380,106002.71,-25629.686,-43228.729,1202.2788,243.33987,289.97297,6.69E-05,0.12955506,955.79281,1458.6617
2156,32.632172,3.612,120,500,107374.18,-37106.957,-45484.133,1233.4914,384.60219,290.17357,4.39E-05,0.14392561,1205.1343,1259.1385
2157,32.636566,9.621,120,500,107374.18,-37083.069,-45463,1226.6333,349.87087,290.04843,4.76E-05,0.13763067,867.35758,1601.1374
2154,32.616442,30.607,120,0,107374.18,-34032.833,-44874.562,1207.0384,217.35406,290.06594,7.48E-05,0.12992916,975.12315,1423.7152
2136,32.496506,3.611,120,-1380,105891.37,-25348.09,-43156.284,1219.6882,356.34035,289.96687,4.57E-05,0.13163385,851.91955,1589.4239
2137,32.500899,9.617,120,-1380,105522.48,-25431.718,-43239.706,1208.5247,281.21441,289.90406,5.78E-05,0.13070216,928.14734,1509.5597
2149,32.580582,25.613,120,-500,107374.18,-30852.388,-44258.988,1203.0148,213.48241,289.98397,7.60E-05,0.12910526,980.303,1420.1717
2162,32.66937,9.619,120,1000,107374.18,-40975.095,-46230.987,1224.5524,263.30949,290.0734,6.20E-05,0.13286749,953.21743,1494.3987
2160,32.661139,1.609,120,1000,107374.18,-40353.19,-46105.833,1230.0571,316.35213,290.12643,5.16E-05,0.13236005,914.78501,1571.2756
2144,32.547777,25.611,120,-1000,107374.18,-27657.842,-43619.403,1190.664,166.1551,289.98605,9.75E-05,0.12804831,1016.6985,1360.8369
2164,32.683438,25.612,120,1000,107374.18,-40513.785,-46183.376,1213.5956,166.99308,290.06135,9.75E-05,0.13158719,1031.1337,1375.1088
2163,32.675432,16.617,120,1000,107374.18,-40081.667,-46040.994,1220.4752,260.35655,290.03847,6.26E-05,0.13203937,954.11021,1489.2534
2167,32.702187,9.618,120,1380,107374.18,-43014.894,-46623.8,1232.3293,324.51692,289.9302,5.03E-05,0.13293031,892.28663,1561.8548
2155,32.628334,1.609,120,500,107374.18,-37198.479,-45501.935,1237.1044,425.98384,290.12084,3.92E-05,0.13882548,815.45441,1703.5153
2153,32.607049,21.607,120,0,107374.18,-34049.32,-44872.999,1211.4772,253.12528,290.0388,6.43E-05,0.13095298,958.18037,1481.0722
2150,32.591087,1.63,120,0,107374.18,-34049.197,-44869.217,1229.7657,382.61779,290.00302,4.26E-05,0.13287454,835.60867,1624.3307
2158,32.642628,16.612,120,500,107374.18,-37203.125,-45516.161,1213.8358,254.32297,289.94216,6.41E-05,0.1310531,955.30962,1482.751
2176,32.76243,3.612,40,-400,36419.926,-26203.771,-44784.026,1247.6835,357.7133,290.0719,4.58E-05,0.13582168,890.71943,1632.7755
2159,32.650634,25.61,120,500,107374.18,-37299.58,-45510.981,1210.1183,237.67447,290.0387,6.88E-05,0.13287112,965.10315,1452.1494
2173,32.742025,14.613,40,-550,35695.275,-24875.143,-44528.949,1229.8812,228.46159,290.03302,7.14E-05,0.13225303,1001.3159,1473.0881
2171,32.73185,3.613,40,-550,36163.533,-25361.574,-44611.343,1242.1598,359.60026,290.10394,4.55E-05,0.13467707,886.86308,1630.844
2161,32.664976,3.612,120,1000,107374.18,-40458.362,-46108.012,1231.7458,294.97785,289.97003,5.53E-05,0.13292535,938.62309,1549.5991
2165,32.693943,1.63,120,1380,107374.18,-39076.324,-45863.049,1233.8246,328.54848,290.03909,4.98E-05,0.13286356,907.91129,1589.2705
2178,32.772886,16.614,40,-400,36485.668,-26282.959,-44803.679,1229.0221,235.88973,290.05577,6.90E-05,0.13072523,993.71023,1481.8453
2177,32.766824,9.619,40,-400,36316.974,-26297.39,-44801.459,1234.5021,292.58677,290.16527,5.60E-05,0.13061556,926.66416,1538.8005
2180,32.791397,1.609,40,-200,37607.284,-27532.81,-45038.405,1246.2127,375.10256,290.05328,4.37E-05,0.13524438,861.37706,1635.2795
2182,32.799628,9.619,40,-200,37447.141,-27625.278,-45074.545,1241.6777,304.24292,290.07254,5.37E-05,0.13314223,928.40254,1558.2338
2181,32.795234,3.613,40,-200,37554.616,-27610.764,-45057.935,1243.0257,300.34504,290.0608,5.42E-05,0.13097197,929.26884,1550.9029
2174,32.749475,20.617,40,-550,35652.063,-25249.001,-44598.557,1220.2885,205.23411,290.04235,7.94E-05,0.13163642,1004.6604,1427.7133
2169,32.716254,25.613,120,1380,107374.18,-42170.227,-46474.182,1218.4779,189.13327,290.03112,8.63E-05,0.13222874,1019.0522,1408.5639
2186,32.828039,5.613,40,0,38528.67,-28785.458,-45285.712,1249.9752,343.93789,290.02427,4.76E-05,0.13503476,908.9362,1621.2254
2187,32.832989,13.622,40,0,38531.507,-28795.49,-45283.204,1242.9435,322.87107,290.02497,5.05E-05,0.1326816,905.58616,1571.828
2168,32.708249,16.614,120,1380,107374.18,-42698.02,-46565.375,1223.1402,216.84693,290.16908,7.54E-05,0.13431761,1005.7645,1457.8314
2170,32.728009,1.62,40,-550,36131.258,-25985.533,-44730.33,1242.0032,365.40481,290.00442,4.48E-05,0.13467946,879.71581,1637.6478
2166,32.697787,3.632,120,1380,107374.18,-39390.977,-45903.465,1240.0444,365.02178,290.09983,4.47E-05,0.13351577,865.83774,1624.5259
2175,32.758592,1.611,40,-400,36471.402,-26285.631,-44808.819,1246.1775,381.77884,290.20559,4.29E-05,0.13340752,865.10121,1657.6261
2190,32.861455,1.608,40,200,39467.901,-30084.608,-45542.721,1261.1795,390.41108,290.02731,4.19E-05,0.13441775,874.22775,1684.55
2189,32.849557,30.626,40,0,38534.838,-28798.451,-45300.842,1230.5386,198.74218,289.9814,8.20E-05,0.13136569,1018.7779,1428.8988
2188,32.840163,21.608,40,0,38524.23,-28789.858,-45270.211,1236.8927,241.20387,289.99516,6.76E-05,0.13197792,982.07497,1477.2382
2179,32.780892,25.613,40,-400,36621.841,-26240.158,-44782.176,1224.7324,180.51743,290.15571,9.03E-05,0.13166687,1034.6937,1405.8113
2172,32.736244,8.605,40,-550,35593.063,-25241.066,-44598.146,1234.9543,312.65006,290.08975,5.22E-05,0.13122946,914.22644,1567.3089
2191,32.865292,3.614,40,200,39398.457,-30145.992,-45544.161,1263.0097,370.77417,290.09454,4.44E-05,0.13727572,884.707,1654.9799
2183,32.805691,16.614,40,-200,37652.84,-27558.261,-45045.107,1231.7899,257.35004,289.93326,6.33E-05,0.13212965,975.55655,1508.3727
2184,32.813696,25.613,40,-200,37466.63,-27448.977,-45022.617,1229.8748,205.28935,290.0346,7.93E-05,0.131275,1024.3222,1448.5869
2195,32.894259,1.629,40,400,39824.779,-30336.765,-45615.495,1290.1776,411.10007,290.08988,3.99E-05,0.13541347,869.9871,1717.2654
2185,32.824201,1.609,40,0,38525.463,-28799.355,-45280.613,1255.1364,378.48028,289.9562,4.33E-05,0.13579961,866.72892,1648.1095
2196,32.898103,3.615,40,400,40261.05,-31154.089,-45740.156,1291.4594,385.82537,290.08934,4.25E-05,0.13684584,894.20862,1690.155
2202,32.935301,8.604,40,550,41045.564,-32358.387,-45979.651,1278.9243,288.86949,290.05971,5.65E-05,0.13451155,991.83776,1590.1117
2199,32.916565,25.611,40,400,40519.046,-31415.909,-45775.597,1269.5953,200.16984,290.09173,8.16E-05,0.13296831,1058.0746,1472.5719
2193,32.875749,16.613,40,200,39564.11,-30124.982,-45557.687,1260.8716,278.24485,290.11945,5.87E-05,0.13332625,981.8768,1559.3858
2206,32.962741,3.631,65,-810,59968.513,-27357.332,-44561.677,1279.359,384.72509,289.97498,4.27E-05,0.13680798,888.23179,1680.1824
2203,32.941082,14.614,40,550,41383.859,-32062.4,-45931.423,1269.185,231.05375,290.1167,7.06E-05,0.13262508,1034.6512,1513.9548
2204,32.948532,20.618,40,550,41249.125,-32317.93,-45973.771,1258.723,181.24983,290.03341,9.00E-05,0.13277276,1068.1117,1442.05
2210,32.991713,1.613,65,-600,60174.581,-26688.681,-44412.594,1269.5524,383.45182,290.09088,4.29E-05,0.1362127,885.51664,1676.8066
2205,32.958899,1.622,65,-810,59469.129,-26561.595,-44402.315,1284.9683,409.2049,289.98461,4.02E-05,0.13787156,871.42827,1720.3394
2192,32.869686,9.62,40,200,39470.738,-30084.443,-45546.792,1262.1899,327.43892,290.05225,5.01E-05,0.13542163,933.88144,1610.0377
2209,32.981208,25.612,65,-810,59013.656,-25471.515,-44191.107,1244.9431,160.54803,290.12924,0.000101528,0.13213078,1085.0452,1416.2376
2201,32.930907,3.612,40,550,41238.065,-32317.889,-45963.945,1294.9483,391.73815,290.0087,4.19E-05,0.13715594,895.5812,1701.0956
2197,32.902497,9.617,40,400,40199.377,-31354.319,-45785.711,1284.9802,329.16074,290.06346,4.97E-05,0.13494773,939.3359,1623.0277
2194,32.883754,25.612,40,200,39441.587,-30078.975,-45536.349,1259.8237,226.13939,289.99926,7.27E-05,0.13513198,1021.6084,1489.1189
2200,32.927069,1.609,40,550,41347.39,-32489.091,-45989.148,1294.2339,398.17567,289.95251,4.16E-05,0.13739445,884.78138,1712.0772
2207,32.96714,9.619,65,-810,59628.203,-25523.32,-44193.78,1262.517,273.28476,290.05795,6.01E-05,0.13469993,983.34485,1547.2915
2198,32.908559,16.616,40,400,40355.491,-31336.023,-45778.927,1282.6316,261.38098,289.96271,6.26E-05,0.13396211,1021.3083,1562.9139
2208,32.973202,16.615,65,-810,59224.535,-25376.663,-44157.598,1253.1307,238.8099,290.01914,6.83E-05,0.13252392,1013.2384,1507.5293


==> anc/data_CO2_1mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,,,,Smin,Smax
19,9.8248144,30.612,15,0,14530.926,-27135.805,-45391.213,12076.081,2951.1641,290.13944,1.48E-05,0.77414236,,,,9148.8829,15292.642
27,9.8833036,9.626,15,200,15326.746,-28196.076,-45588.277,12086.04,4257.9167,290.16778,1.05E-05,0.78605672,,,,8128.4063,16975.432
31,9.9122764,3.62,15,290,15701.755,-28722.553,-45706.318,12064.143,3903.7821,290.09335,1.12E-05,0.77716562,,,,8300.608,16439.917
30,9.9082983,1.617,15,290,15614.714,-28614.009,-45678.072,12103.037,4716.7127,290.11129,9.32E-06,0.77905848,,,,7688.9266,17521.528
28,9.8895069,16.62,15,200,15462.343,-28310.663,-45617.633,12067.503,3476.0856,290.16734,1.26E-05,0.77499748,,,,8557.9795,15732.849
5,9.7274519,1.617,15,-200,13679.438,-26064.72,-45170.631,12034.262,5086.722,290.05569,8.65E-06,0.78125633,,,,7287.6754,17819.325
26,9.8787692,3.62,15,200,15389.446,-28271.152,-45604.147,12113.32,4519.4612,290.09117,9.72E-06,0.78021996,,,,7685.2118,17030.647
1,9.6979236,3.617,15,-290,13146.466,-25502.556,-45059.456,12034.674,4687.4379,290.06081,9.36E-06,0.77864328,,,,7686.414,17436.424
24,9.8627583,30.612,15,100,14984.177,-27710.18,-45487.915,12039.961,2459.5333,289.99389,1.77E-05,0.77663862,,,,9667.5763,14765.151
14,9.7868706,30.614,15,-100,14103.537,-26609.822,-45304.378,11965.354,2523.8783,290.04842,1.72E-05,0.77050162,,,,9535.8295,14757.544
18,9.8152811,21.614,15,0,14547.002,-27155.088,-45382.743,12066.174,3191.0073,290.1218,1.40E-05,0.77309192,,,,9042.4497,15650.308
6,9.7314303,3.619,15,-200,13621.753,-26013.45,-45164.834,12026.981,4861.711,290.03776,9.04E-06,0.77784092,,,,7531.6487,17643.573
16,9.8028817,5.62,15,0,14530.926,-27142.589,-45405.644,12061.313,4688.5397,290.11077,9.34E-06,0.7784364,,,,7636.3802,17332.882
2,9.7024578,9.626,15,-290,13238.522,-25493.634,-45052.425,11996.705,4091.886,290.03344,1.08E-05,0.7803739,,,,8054.5047,16488.223
21,9.8408253,5.621,15,100,14920.367,-27657.183,-45483.886,12136.743,4445.1752,290.08486,9.88E-06,0.78089401,,,,7934.0017,17198.392
9,9.7503139,25.619,15,-200,13482.497,-26009.174,-45155.007,11960.045,2561.7038,290.0302,1.72E-05,0.77677947,,,,9507.621,14803.561
25,9.8747908,1.617,15,200,15473.238,-28289.407,-45582.192,12147.747,5648.1355,290.00106,7.93E-06,0.79238364,,,,6787.0423,18468.705
8,9.7421678,16.621,15,-200,13569.702,-26003.213,-45169.274,11981.46,3289.495,290.18532,1.32E-05,0.77190843,,,,8786.089,15569.436
13,9.7773358,21.621,15,-100,14134.415,-26685.802,-45319.837,11994.924,3331.4612,290.02307,1.31E-05,0.77589539,,,,8788.6596,15671.613
22,9.8459147,13.61,15,100,14924.231,-27613.889,-45475.498,12110.193,4004.6747,290.24908,1.11E-05,0.7831579,,,,8203.6274,16467.696
3,9.7086603,16.623,15,-290,13325.11,-25555.019,-45076.313,11980.666,2929.6434,290.09949,1.49E-05,0.77210806,,,,9023.1499,15058.234
11,9.7649375,5.623,15,-100,14105.634,-26591.485,-45273.254,12029.195,4616.1873,290.07573,9.45E-06,0.77555505,,,,7520.0524,17085.584
29,9.8976531,25.618,15,200,15425.422,-28248.744,-45595.801,11992.056,2537.903,290.107,1.71E-05,0.77205687,,,,9463.5785,14710.28
0,9.6939461,1.613,15,-290,13171.093,-25385.626,-45021.096,12061.304,5515.9467,289.99565,8.11E-06,0.78935892,,,,6756.0769,18153.691
12,9.7700283,13.606,15,-100,14107.238,-26568.666,-45274.487,11986.458,3782.785,290.09784,1.15E-05,0.77218751,,,,8270.7705,16141.421
20,9.8368472,1.617,15,100,15004.858,-27726.462,-45501.977,12164.746,4886.8176,290.14996,9.06E-06,0.78432021,,,,7433.1302,17552.264
7,9.7359647,9.626,15,-200,13708.753,-26099.38,-45175.688,12014.983,4398.2209,290.04703,9.92E-06,0.77665351,,,,7884.0495,17035.466
15,9.7989033,1.617,15,0,14530.803,-27144.973,-45385.786,12085.811,5290.206,290.09211,8.28E-06,0.7794628,,,,6958.0686,17919.356
4,9.7168064,25.619,15,-290,13332.922,-25608.057,-45080.096,11944.106,2141.6885,290.05253,2.02E-05,0.76920856,,,,9746.9304,14172.1
17,9.8079722,13.606,15,0,14532.448,-27139.423,-45383.606,12057.968,3833.6061,290.03356,1.14E-05,0.77437735,,,,8342.0734,16329.058
10,9.7609583,1.62,15,-100,14127.96,-26593.91,-45274.775,12061.392,5113.976,290.0918,8.58E-06,0.77967227,,,,7082.5646,17675.284
33,9.9230136,16.622,15,290,15779.873,-28802.768,-45710.882,12009.09,3271.6925,290.06029,1.32E-05,0.77123412,,,,8846.7309,15624.996
23,9.853225,21.616,15,100,15058.348,-27707.466,-45497.618,12119.638,3012.7838,290.04376,1.45E-05,0.77696692,,,,9188.5863,15438.606
34,9.93116,25.62,15,290,15857.333,-28812.101,-45692.915,11978.735,2113.0393,290.08359,2.05E-05,0.76920627,,,,9843.35,14211.832
36,9.9457836,3.619,25,-400,22511.365,-25573.562,-44896.764,12071.982,4549.4452,290.10741,9.70E-06,0.78076759,,,,7806.8754,17254.943
32,9.9168103,9.626,15,290,15966.288,-28755.198,-45698.671,12038.175,3605.9215,290.12315,1.21E-05,0.7751499,,,,8624.5837,16120.76
35,9.9418056,1.616,25,-400,22740.499,-25568.299,-44891.254,12089.863,4865.4084,290.06682,9.00E-06,0.77910463,,,,7405.7192,17521.634
40,9.9700264,1.618,25,-300,23156.458,-26220.258,-45042.393,12093.624,5103.1531,290.0868,8.56E-06,0.77821338,,,,7373.9016,18009.795
38,9.9556844,10.613,25,-400,22689.681,-25439.856,-44873.164,12025.01,3618.4976,290.15702,1.20E-05,0.77179597,,,,8448.1466,15934.55
42,9.9785394,8.612,25,-300,23053.671,-26122.487,-45014.887,12072.661,4586.0271,290.04809,9.59E-06,0.77864579,,,,7716.1392,17188.81
46,10.005288,3.619,25,-150,23602.226,-26947.128,-45181.608,12082.177,4781.5846,290.17724,9.13E-06,0.77665643,,,,7417.7724,17318.803
41,9.9740047,3.621,25,-300,22980.651,-26106.699,-45006.952,12070.539,4699.119,290.13528,9.32E-06,0.78133606,,,,7710.9811,17466.908
37,9.9503183,6.61,25,-400,22361.872,-25625.326,-44933.973,12044.324,4100.1425,290.22251,1.06E-05,0.77545816,,,,8142.3232,16621.98
62,10.114781,8.614,25,300,25680.707,-29529.104,-45623.718,12070.963,4154.8572,289.6879,1.07E-05,0.78306667,,,,8012.338,16600.965
51,10.038795,5.622,25,0,24312.527,-27820.245,-45333.528,12092.549,4610.2184,290.08046,9.53E-06,0.77831022,,,,7745.5875,17284.897
49,10.024171,25.618,25,-150,23666.242,-27010.075,-45187.118,12048.676,2501.691,290.06716,1.73E-05,0.77130121,,,,9646.0019,14831.392
68,10.151429,10.617,25,400,25794.883,-30007.435,-45760.261,12055.125,3378.7015,290.09267,1.29E-05,0.77443228,,,,8844.8006,15858.957
63,10.120703,14.618,25,300,25807.259,-29673.87,-45661.092,12054.159,3574.2471,290.02764,1.23E-05,0.77925653,,,,8570.5481,16004.159
44,9.9920508,20.627,25,-300,23057.618,-26193.903,-45015.422,12010.559,2712.7659,290.20963,1.60E-05,0.76987237,,,,9282.7986,14892.939
70,10.165771,1.618,40,-550,36564.157,-25666.235,-44657.187,12107.896,4882.7776,290.12417,8.99E-06,0.77975163,,,,7502.2861,17589.088
39,9.9621614,15.61,25,-400,22733.756,-25636.468,-44920.405,12033.36,3144.6579,290.11346,1.38E-05,0.76947544,,,,8922.4214,15462.084
45,10.001309,1.616,25,-150,23707.85,-26984.214,-45172.44,12092.512,5014.8206,290.06698,8.73E-06,0.77792976,,,,7230.1849,17632.936
43,9.9844611,14.619,25,-300,22966.836,-26101.971,-45009.09,12037.947,3880.1121,290.14209,1.12E-05,0.77362068,,,,8177.8142,16210.711
47,10.009822,9.626,25,-150,23729.517,-27017.599,-45189.42,12041.83,3611.2547,290.08656,1.21E-05,0.77452056,,,,8478.1577,15953.751
50,10.034816,1.618,25,0,24309.073,-27822.547,-45332.788,12124.945,5492.2476,290.11614,8.03E-06,0.78262055,,,,6838.8624,18221.218
48,10.016025,16.621,25,-150,23575.172,-26962.793,-45167.958,12037.709,3248.3317,290.12705,1.34E-05,0.7720159,,,,8818.0903,15551.273
57,10.081273,9.625,25,150,25024.555,-28709.971,-45511.844,12064.11,3737.6866,290.09391,1.17E-05,0.77573488,,,,8504.8119,16231.229
66,10.141529,3.62,25,400,26124.666,-29992.264,-45755.574,12098.233,4486.0887,290.12613,9.76E-06,0.77844164,,,,7713.9377,16998.82
67,10.146064,6.61,25,400,25898.493,-30115.197,-45772.76,12068.542,3799.8055,290.0829,1.15E-05,0.77540566,,,,8350.2879,16258.712
58,10.087476,16.621,25,150,25064.148,-28645.215,-45497.084,12036.875,3223.674,289.89926,1.38E-05,0.77793091,,,,8971.4202,15644.56
69,10.157907,15.609,25,400,26211.83,-30108.865,-45784.108,12037.524,3346.2399,290.11234,1.30E-05,0.77310233,,,,8706.8709,15620.877
60,10.106267,1.617,25,300,25483.027,-29446.833,-45616.4,12127.061,5005.4557,289.80535,8.79E-06,0.78203805,,,,7385.1061,17731.217
65,10.137551,1.616,25,400,26077.219,-30079.921,-45776.378,12100.552,4784.3533,290.07815,9.18E-06,0.78012228,,,,7452.884,17356.207
59,10.095622,25.62,25,150,24906.966,-28617.463,-45462.712,12044.033,2647.1903,289.77174,1.64E-05,0.77414344,,,,9456.0189,14956.698
53,10.051194,21.615,25,0,24316.021,-27822.3,-45342.491,12028.699,2880.3473,290.13232,1.51E-05,0.77256722,,,,9246.6446,15241.487
54,10.060728,30.615,25,0,24320.256,-27829.454,-45351.825,12029.928,2656.3444,290.09369,1.63E-05,0.7707445,,,,9381.3309,14881.194
64,10.128293,20.625,25,300,25717.669,-29622.353,-45701.754,12025.658,2844.3192,290.15283,1.53E-05,0.77227535,,,,9181.9511,15053.685
52,10.043885,13.608,25,0,24312.157,-27826.823,-45331.966,12082.354,3365.0444,290.1214,1.30E-05,0.77604004,,,,8821.5461,15815.464
55,10.072761,1.616,25,150,24927.441,-28702.324,-45522.904,12104.06,4476.2142,290.09964,9.76E-06,0.77743245,,,,7784.2806,17136.588
61,10.110246,3.618,25,300,25743.243,-29639.621,-45655.623,12121.212,5234.6245,289.84312,8.43E-06,0.78495807,,,,7277.8859,18178.134
56,10.076739,3.62,25,150,24933.937,-28643.571,-45500.866,12096.113,5246.6621,290.10502,8.36E-06,0.780778,,,,7136.7802,18124.856
79,10.219916,25.62,40,-400,37239.059,-26676.88,-44840.272,12055.36,2654.0836,290.10166,1.64E-05,0.77281853,,,,9487.7446,14970.629
72,10.174284,8.613,40,-550,36024.4,-25708.049,-44676.223,12101.259,3997.547,290.02128,1.10E-05,0.77978352,,,,8183.3234,16464.374
81,10.23454,3.619,40,-200,38141.409,-27788.545,-45079.89,12128.083,4820.5503,290.24313,9.72E-06,0.80753895,,,,7458.2478,17361.51
75,10.197054,1.617,40,-400,37063.662,-26285.261,-44766.018,12121.898,4964.6229,290.11422,8.84E-06,0.78108491,,,,7495.4225,17837.709
78,10.21177,16.621,40,-400,37453.679,-26700.234,-44847.261,12081.287,3361.0263,290.09754,1.30E-05,0.77543432,,,,8774.6346,15755.517
73,10.180206,14.619,40,-550,36590.059,-25792.787,-44677.004,12037.585,3341.4574,290.09556,1.31E-05,0.77586016,,,,8714.1208,15632.435
92,10.310526,9.625,40,200,39844.308,-29943.501,-45489.149,12133.309,3864.3726,290.16519,1.13E-05,0.77742585,,,,8483.5148,16521.889
94,10.324875,25.616,40,200,39753.074,-30061.049,-45503.169,12121.434,3083.7632,290.05567,1.42E-05,0.77482506,,,,9165.0976,15574.145
71,10.16975,3.618,40,-550,36877.658,-25803.23,-44670.755,12110.733,4679.8363,290.07421,9.38E-06,0.780439,,,,7658.7608,17433.674
74,10.187796,20.625,40,-550,36320.222,-25718.245,-44656.406,12034.054,3007.8693,290.09902,1.45E-05,0.77148544,,,,8999.7453,15205.76
90,10.302013,1.618,40,200,39803.933,-29924.835,-45487.792,12182.227,4707.6239,290.16848,9.41E-06,0.78488818,,,,7601.972,17325.765
76,10.201033,3.618,40,-400,37228.287,-26577.711,-44827.855,12112.967,5001.7525,290.10408,8.79E-06,0.78049835,,,,7337.1033,17673.826
89,10.28998,30.614,40,0,38916.426,-28833.111,-45271.363,12082.98,2799.1039,290.02792,1.56E-05,0.77373214,,,,9288.8544,15115.206
95,10.33552,1.618,40,400,40654.89,-31096.816,-45713.267,12171.536,4626.2167,290.07493,9.57E-06,0.78374365,,,,7877.2104,17493.982
86,10.268047,5.619,40,0,38916.96,-28828.67,-45267.374,12140.881,4748.4213,290.05869,9.25E-06,0.78000843,,,,7627.9407,17440.039
80,10.230562,1.617,40,-200,38158.759,-27670.504,-45043.668,12132.096,4968.3902,290.07535,8.85E-06,0.78146214,,,,7536.7052,17889.386
82,10.239074,9.625,40,-200,38082.121,-27674.451,-45021.342,12147.836,4078.0795,290.06913,1.08E-05,0.78055678,,,,8172.1628,16655.726
77,10.205568,9.624,40,-400,36808.01,-26497.743,-44824.854,12093.072,4020.0745,290.10927,1.09E-05,0.77607621,,,,8239.0047,16545.551
91,10.305991,3.62,40,200,39737.944,-29925.205,-45487.257,12195.828,5015.0345,290.09041,8.82E-06,0.78336158,,,,7567.5775,17997.423
104,10.391052,20.624,40,550,41633.221,-31895.967,-45847.63,12123.257,2701.3581,290.10013,1.62E-05,0.77464223,,,,9471.9473,15041.861
83,10.245278,16.619,40,-200,38066.045,-27661.253,-45036.102,12078.634,3445.5697,290.03115,1.26E-05,0.77374398,,,,8638.6281,15761.776
103,10.383462,14.618,40,550,41754.798,-32034.853,-45878.837,12147.281,3543.9803,290.12749,1.23E-05,0.77773131,,,,8638.8874,15980.304
85,10.264069,1.616,40,0,38903.515,-28819.954,-45263.263,12164.373,5175.647,290.07353,8.51E-06,0.7826666,,,,7304.2324,18003.303
107,10.408823,9.625,65,-810,59428.343,-25939.65,-44254.589,12162.617,3813.7682,290.01218,1.17E-05,0.77912819,,,,8580.7451,16502.346
84,10.253423,25.619,40,-200,38191.034,-27706.768,-45051.109,12077.736,2771.3656,290.20864,1.57E-05,0.77494535,,,,9287.0225,15004.109
105,10.40031,1.617,65,-810,60000.788,-26185.681,-44295.868,12210.056,5194.8217,290.00551,8.58E-06,0.78807776,,,,7177.4088,17956.541
96,10.339498,3.619,40,400,40485.784,-30959.78,-45680.005,12180.542,5026.255,290.16745,8.99E-06,0.79317518,,,,7309.7581,17691.01
106,10.404288,3.62,65,-810,59162.369,-25920.326,-44268.568,12205.721,4902.8227,290.03398,9.01E-06,0.78375747,,,,7569.4089,17700.238
87,10.273138,13.608,40,0,38876.174,-28791.831,-45252.573,12115.842,3668.7402,290.17916,1.19E-05,0.77781719,,,,8510.5724,16141.973
88,10.280447,21.615,40,0,38911.122,-28822.051,-45261.947,12162.252,3044.7593,290.07003,1.44E-05,0.78010529,,,,9264.9045,15581.025
93,10.316728,16.62,40,200,39672.489,-29938.197,-45485.119,12123.802,3260.6801,290.06314,1.34E-05,0.77568551,,,,8903.1464,15685.268
100,10.369027,1.617,40,550,41228.567,-31932.025,-45869.257,12201.381,4886.6258,290.00921,9.03E-06,0.78367686,,,,7628.6525,17778.943
109,10.423172,25.619,65,-810,59465.634,-25779.219,-44232.921,12112.209,2456.8509,290.02478,1.77E-05,0.77422413,,,,9737.1603,14822.759
110,10.433817,1.618,65,-600,60812.441,-27200.726,-44502.8,12228.735,5070.7038,290.12751,8.68E-06,0.78337439,,,,7538.5137,18112.507
116,10.471303,3.62,65,-300,61937.638,-28796.231,-44821.318,12213,4730.7625,290.07582,9.32E-06,0.78351471,,,,7847.1585,17678.165
113,10.448533,16.622,65,-600,60294.966,-27174.741,-44524.467,12137.713,3142.7815,290.06812,1.40E-05,0.77782981,,,,9003.9291,15512.576
97,10.344033,9.626,40,400,40609.91,-30872.493,-45659.981,12137.64,3732.0902,290.03221,1.17E-05,0.77752802,,,,8517.192,16298.091
101,10.373005,3.62,40,550,41106.826,-31846.053,-45857.498,12212.998,4957.6879,290.04205,8.94E-06,0.78506805,,,,7505.8326,17742.42
99,10.358381,25.62,40,400,40352.201,-31014.216,-45692.051,12107.05,2493.6813,290.11513,1.76E-05,0.77740062,,,,9722.8333,14880.611
102,10.37754,8.613,40,550,41562.133,-31970.138,-45864.981,12171.072,4240.7191,290.01257,1.03E-05,0.77848324,,,,7548.376,17200.624
115,10.467324,1.616,65,-300,62012.139,-28796.354,-44799.198,12221.252,4940.7549,290.02851,8.91E-06,0.78250184,,,,7391.0586,17624.871
111,10.437795,3.619,65,-600,60385.707,-27064.676,-44490.548,12211.974,4583.6801,290.25912,9.65E-06,0.78439503,,,,7819.8679,17266.698
98,10.350235,16.622,40,400,40280.867,-30913.156,-45670.466,12124.792,3142.8446,290.07408,1.39E-05,0.77665405,,,,8970.739,15459.2
122,10.5099,13.609,65,0,63151.562,-30456.04,-45136.382,12152.914,3306.9804,290.02696,1.32E-05,0.77732422,,,,8921.3349,15750.352
114,10.456679,25.618,65,-600,60503.954,-27051.478,-44480.474,12138.547,2399.1826,290.14247,1.83E-05,0.77625348,,,,9827.0765,14791.893
124,10.526743,30.613,65,0,63181.74,-30478.982,-45150.361,12111.121,2305.4526,290.06324,1.89E-05,0.77466314,,,,9793.6144,14563.911
126,10.542754,3.617,65,300,64491.422,-32164.447,-45463.781,12207.822,4748.6383,290.06384,9.37E-06,0.78599879,,,,7608.5698,17415.147
130,10.572283,1.617,65,600,65466.55,-33790.05,-45790.563,12198.339,4979.0808,289.9589,8.92E-06,0.78675314,,,,7401.81,17728.432
117,10.475837,9.626,65,-300,61966.131,-28775.468,-44816.795,12188.468,4095.2995,290.15814,1.08E-05,0.78244856,,,,8328.942,16831.715
108,10.415026,16.62,65,-810,59564.433,-25875.921,-44253.972,12146.288,3037.4835,290.1344,1.44E-05,0.7765297,,,,9158.9407,15477.019
112,10.44233,9.626,65,-600,61023.567,-27141.274,-44507.076,12205.465,4075.9698,290.12301,1.11E-05,0.79231795,,,,8219.2039,16651.927
127,10.547288,9.625,65,300,64406.93,-32170.614,-45475.54,12165.289,3691.4424,290.01334,1.21E-05,0.78651976,,,,8552.3658,16226.24
119,10.490186,25.621,65,-300,61890.931,-28890.219,-44836.736,12140.046,2505.756,290.0799,1.74E-05,0.77608823,,,,9616.4267,14789.078
138,10.620505,16.623,65,810,66762.089,-34991.758,-46026.275,12135.36,3420.0574,290.00884,1.28E-05,0.77839302,,,,8794.7215,15847.773
118,10.48204,16.623,65,-300,61646.625,-28585.393,-44766.141,12191.682,3460.4861,290.08339,1.26E-05,0.77763652,,,,8750.2406,15931.456
135,10.60579,1.618,65,810,66270.639,-34885.804,-46020.848,12180.012,4494.9882,290.08704,1.02E-05,0.8006548,,,,7997.899,17295.242
132,10.580795,9.626,65,600,65409.523,-33652.561,-45765.935,12176.982,4103.5622,290.04075,1.07E-05,0.77927185,,,,8260.5791,16768.239
120,10.500831,1.618,65,0,63176.066,-30471.088,-45145.838,12220.556,4990.6046,290.09953,8.87E-06,0.78485708,,,,7370.2566,17679.289
136,10.609768,3.619,65,810,66686.437,-34847.979,-46007.814,12190.108,4441.1648,289.97385,9.93E-06,0.78075296,,,,8046.2302,17259.295
129,10.561637,25.62,65,300,64487.886,-32141.423,-45493.548,12132.452,2607.2375,290.01528,1.68E-05,0.7756026,,,,9609.7301,15016.421
121,10.50481,5.62,65,0,63159.127,-30464.345,-45162.12,12225.086,4692.4963,290.13253,9.38E-06,0.78143807,,,,7628.7959,17348.113
123,10.517209,21.616,65,0,63180.384,-30476.72,-45138.109,12141.525,3146.3783,290.07847,1.39E-05,0.77717025,,,,9129.0043,15652.915
128,10.553491,16.622,65,300,64616.946,-32158.157,-45477.472,12156.521,3205.267,290.03294,1.37E-05,0.77744895,,,,9086.561,15722.651
143,10.654013,16.622,90,-1070,82744.896,-26452.641,-43918.227,12104.652,3055.0726,290.08493,1.43E-05,0.77685979,,,,9080.2416,15392.102
144,10.662159,25.619,90,-1070,82545.569,-26154.434,-43861.365,12106.172,2714.5756,290.05719,1.60E-05,0.77424113,,,,9350.1279,14952.872
137,10.614303,9.626,65,810,66298.063,-35005.901,-46037.541,12164.388,4086.8372,290.07451,1.08E-05,0.78325589,,,,8197.7907,16712.118
133,10.586998,16.622,65,600,66240.091,-33875.487,-45810.339,12157.614,3152.6865,290.06027,1.39E-05,0.77852122,,,,9093.2513,15651.324
125,10.538776,1.618,65,300,64244.731,-32144.589,-45473.566,12204.744,4948.5746,290.07609,8.93E-06,0.78583608,,,,7451.0894,17752.406
139,10.628652,25.618,65,810,67099.274,-35176.816,-46060.442,12112.451,2666.686,290.05494,1.65E-05,0.77642104,,,,9567.9503,15087.019
131,10.576261,3.62,65,600,66211.762,-33823.271,-45782.833,12195.363,4245.4743,290.0647,1.04E-05,0.7811804,,,,8020.2391,16814.943
134,10.595144,25.62,65,600,65737.704,-33884.162,-45804.747,12098.267,2582.5609,290.05755,1.70E-05,0.77689469,,,,9542.8592,14860.797
146,10.676783,3.617,90,-700,84512.689,-28147.191,-44246.612,12214.044,4979.0465,290.04725,8.85E-06,0.78398251,,,,7540.9114,17913.472
148,10.68752,16.62,90,-700,84712.345,-28345.447,-44283.904,12130.902,3263.8053,290.01507,1.34E-05,0.77629056,,,,8896.8554,15639.973
142,10.64781,9.626,90,-1070,82832.594,-26167.55,-43865.6,12179.581,3946.4802,290.03312,1.12E-05,0.78057421,,,,8414.3039,16586.878
149,10.695666,25.621,90,-700,84285.28,-28345.694,-44277.366,12113.81,2733.1017,290.05311,1.59E-05,0.77397767,,,,9378.386,15019.291
150,10.706312,1.617,90,-300,85936.965,-30407.894,-44708.087,12186.307,4800.6527,290.13359,9.20E-06,0.78364999,,,,7502.7116,17456.571
155,10.739819,1.618,90,0,87260.55,-32121.729,-45036.349,12178.61,4744.4903,290.09262,9.41E-06,0.78557113,,,,7765.1847,17634.553
140,10.639297,1.619,90,-1070,82912.358,-26406.099,-43915.02,12182.102,4884.5535,290.09684,9.04E-06,0.78402991,,,,7464.0849,17576.137
145,10.672804,1.618,90,-700,84107.95,-28324.807,-44301.049,12205.558,4778.2454,290.087,9.31E-06,0.7861434,,,,7728.6132,17673.397
154,10.729173,25.619,90,-300,86126.301,-30448.927,-44699.576,12091.794,2549.2335,290.05161,1.71E-05,0.77368086,,,,9505.2905,14767.588
141,10.643275,3.62,90,-1070,83458.534,-26489.85,-43915.267,12200.79,4581.5216,290.06457,9.60E-06,0.78185016,,,,7719.8676,17210.819
161,10.781741,3.62,90,300,88377.49,-33768.258,-45362.556,12139.313,4447.9145,290.18854,1.03E-05,0.8003912,,,,7997.1968,17190.864
156,10.743797,5.621,90,0,87273.131,-32127.074,-45014.024,12171.384,4459.975,289.98369,9.88E-06,0.78200356,,,,7783.9202,17008.827
158,10.756196,21.616,90,0,87255.164,-32118.563,-45029.319,12096.831,3022.3946,290.07513,1.44E-05,0.77519246,,,,9078.7232,15315.246
167,10.819783,9.626,90,700,90066.798,-35924.902,-45771.526,12126.627,3628.9861,290.02617,1.21E-05,0.77859782,,,,8710.0525,16235.463
147,10.681317,9.625,90,-700,84470.669,-28419.988,-44302.488,12170.038,3994.6511,290.02539,1.10E-05,0.77934684,,,,8238.2642,16514.817
166,10.815247,3.621,90,700,89930.994,-35759.044,-45735.222,12180.346,4633.3619,290.05986,9.86E-06,0.79774123,,,,7856.2429,17461.323
160,10.777762,1.619,90,300,88626.485,-33783.43,-45361.199,12153.716,4389.5438,290.18809,9.96E-06,0.78159869,,,,8054.7566,17180.799
168,10.825985,16.623,90,700,89477.944,-35568.847,-45706.154,12083.093,2839.8479,290.01524,1.54E-05,0.77525336,,,,9264.7347,15143.629
175,10.878285,1.617,120,-1380,106509.21,-26435.743,-43383.65,12305.207,5203.8399,289.98568,8.55E-06,0.78857301,,,,7420.026,18230.439
174,10.867638,25.622,90,1070,90926.481,-37868.325,-46165.49,12185.436,2683.2393,290.05526,1.64E-05,0.77753022,,,,9584.9023,15147.158
151,10.71029,3.619,90,-300,86146.16,-30474.624,-44713.966,12211.225,5020.4056,290.06732,8.79E-06,0.78465095,,,,7333.8728,17726.36
164,10.800624,25.618,90,300,88654.937,-33777.345,-45338.216,12093.163,3063.3918,289.97756,1.42E-05,0.77557567,,,,9020.089,15360.679
163,10.792479,16.62,90,300,88579.86,-33855.011,-45358.979,12124.473,3767.2435,290.07476,1.17E-05,0.781103,,,,8597.8452,16399.852
152,10.714824,9.626,90,-300,86063.765,-30535.227,-44714.83,12158.505,3950.1016,290.11379,1.11E-05,0.77879535,,,,8380.8801,16605.968
177,10.886797,9.624,120,-1380,106441.82,-26703.566,-43467.319,12266.262,3767.598,290.06056,1.18E-05,0.78715676,,,,8717.9696,16530.929
157,10.748888,13.606,90,0,87252.491,-32128.759,-45031.128,12151.59,3949.2434,290.11792,1.11E-05,0.77881175,,,,8391.812,16599.329
153,10.721027,16.623,90,-300,86323.614,-30531.486,-44723.053,12132.294,3235.3644,290.14766,1.35E-05,0.77582428,,,,8885.5617,15565.539
159,10.76573,30.615,90,0,87233.085,-32124.196,-45033.965,12082.013,2747.9944,290.04267,1.59E-05,0.77511,,,,9435.0821,15127.211
179,10.901146,25.618,120,-1380,106867.7,-26872.26,-43468.594,12194.197,2525.5652,290.02308,1.74E-05,0.77857204,,,,9649.4227,14856.284
169,10.834132,25.618,90,700,90239.072,-36097.009,-45810.38,12104.055,2865.0019,289.9999,1.54E-05,0.7792831,,,,9328.084,15249.643
165,10.81127,1.619,90,700,90644.963,-35979.01,-45768.402,12187.487,4542.2819,290.05191,9.71E-06,0.7830481,,,,7780.1212,17170.434
185,10.945299,1.619,120,-500,107374.18,-31387.827,-44360.994,12201.97,4836.9542,290.08686,9.15E-06,0.78410925,,,,7662.2027,17692.504
186,10.949277,3.619,120,-500,107374.18,-31265.387,-44348.002,12152.706,3694.1923,290.06833,1.19E-05,0.77904546,,,,8684.9892,16354.031
170,10.844777,1.617,90,1070,92238.598,-38020.491,-46161.009,12174.341,4764.7309,289.99425,9.24E-06,0.78320063,,,,7683.7093,17636.866
178,10.892998,16.625,120,-1380,107374.18,-27394.543,-43568.338,12255.164,3148.2711,290.05983,1.40E-05,0.78064047,,,,9072.1333,15580.917
176,10.882263,3.617,120,-1380,107374.18,-26275.601,-43347.387,12323.803,4936.0407,290.01427,9.03E-06,0.7895912,,,,-4480.1738,30016.588
182,10.920304,9.625,120,-1000,107374.18,-28755.446,-43858.364,12192.474,4128.4412,290.0282,1.07E-05,0.78190394,,,,8143.2311,16687.708
162,10.786276,9.624,90,300,88574.351,-33870.018,-45378.508,12112.726,3397.1729,290.05973,1.29E-05,0.77696213,,,,8803.7294,15874.422
171,10.848756,3.618,90,1070,91812.065,-38424.035,-46259.808,12187.672,4860.3382,290.07323,9.11E-06,0.78477288,,,,7437.6228,17505.943
173,10.859492,16.622,90,1070,91364.278,-37817.013,-46155.623,12152.187,3149.2353,290.27012,1.39E-05,0.77706366,,,,9113.4385,15612.955
187,10.953811,9.625,120,-500,107374.18,-31248.612,-44333.858,12168.146,4085.2102,289.82753,1.07E-05,0.78104777,,,,8336,16838.01
180,10.911791,1.617,120,-1000,107374.18,-29019.773,-43894.997,12310.437,5056.4709,290.0415,8.79E-06,0.79005227,,,,7621.8394,18155.888
184,10.934653,25.621,120,-1000,107374.18,-28524.339,-43796.65,12128.231,2355.7863,290.04647,1.85E-05,0.77564688,,,,9743.4893,14608.753
172,10.85329,9.624,90,1070,91927.395,-37901.957,-46138.807,12132.029,3713.517,289.99814,1.18E-05,0.77921266,,,,8619.5554,16325.131
192,10.987875,13.605,120,0,107374.18,-34035.218,-44876.864,12079.156,3134.0974,289.99784,1.40E-05,0.77597797,,,,9035.0996,15508.638
181,10.91577,3.619,120,-1000,107374.18,-28617.464,-43828.514,12256.993,4549.2951,290.09836,9.75E-06,0.7867333,,,,8011.301,17456.012
191,10.982784,5.62,120,0,107374.18,-34031.805,-44848.536,12123.734,4351.5799,289.99198,1.05E-05,0.79412688,,,,7911.3557,16846.382
189,10.96816,25.62,120,-500,107374.18,-31174.976,-44291.88,12082.776,2848.5801,289.80773,1.53E-05,0.77437611,,,,9341.7872,15254.718
198,11.031466,16.622,120,500,107374.18,-36902.615,-45430.56,12092.943,3242.8642,290.10848,1.35E-05,0.7773272,,,,8984.267,15706.238
193,10.995184,21.614,120,0,107374.18,-34044.386,-44866.133,12078.609,3164.2728,290.08464,1.37E-05,0.7723725,,,,9048.0143,15603.854
183,10.926507,16.62,120,-1000,107374.18,-28298.371,-43755.617,12182.998,3104.8785,290.01945,1.43E-05,0.78280272,,,,9223.1582,15654.468
205,11.083764,1.616,120,1380,107374.18,-42004.368,-46405.355,12118.678,3966.3276,290.01352,1.10E-05,0.77710485,,,,8251.9143,16449.53
210,11.117271,1.618,40,-550,36276.311,-25722.809,-44665.204,12140.894,4748.0942,289.99398,9.31E-06,0.78267133,,,,7540.4347,17420.777
202,11.05877,9.625,120,1000,107374.18,-39639.352,-45952.021,12100.252,4184.5136,289.98667,1.04E-05,0.77639656,,,,8141.7721,16842.258
188,10.960015,16.62,120,-500,107374.18,-31087.154,-44268.732,12100.085,3422.567,289.79778,1.28E-05,0.77703294,,,,8664.3116,15744.729
194,11.004717,30.613,120,0,107374.18,-34033.121,-44870.162,12043.894,2123.9124,289.95867,2.05E-05,0.77145928,,,,9979.472,14380.084
206,11.087743,3.618,120,1380,107374.18,-41647.82,-46341.052,12129.988,4457.564,290.0546,9.82E-06,0.77864055,,,,7790.1192,17031.164
203,11.064973,16.62,120,1000,107374.18,-39905.9,-45990.998,12068.027,3280.689,289.93808,1.32E-05,0.77306849,,,,8796.6427,15575.58
204,11.073119,25.62,120,1000,107374.18,-39343.488,-45905.191,12037.825,2594.3713,290.06152,1.67E-05,0.77065343,,,,9506.0096,14872.778
190,10.978806,1.617,120,0,107374.18,-34009.027,-44852.401,12132.99,4874.6827,289.89664,9.07E-06,0.78452779,,,,7500.3097,17696.387
208,11.09848,16.621,120,1380,107374.18,-42068.426,-46414.853,12087.993,3423.9763,290.01911,1.28E-05,0.77603611,,,,8833.9879,15936.962
196,11.020728,3.62,120,500,107374.18,-36733.016,-45396.064,12151.432,4756.3472,289.95537,9.38E-06,0.78612819,,,,7629.2652,17547.704
201,11.054236,3.62,120,1000,107374.18,-39624.345,-45945.196,12102.108,4020.929,289.9794,1.09E-05,0.77686395,,,,8330.5285,16684.633
214,11.139297,20.624,40,-550,36309.861,-25808.205,-44669.85,12077.262,3045.2342,289.98907,1.44E-05,0.77270004,,,,9156.8419,15458.653
218,11.16327,16.621,40,-400,36726.89,-26659.365,-44854.868,12127.12,3443.332,289.94062,1.26E-05,0.77225948,,,,8778.0096,15914.304
197,11.025263,9.627,120,500,107374.18,-36704.647,-45384.141,12105.376,4145.8469,290.00284,1.11E-05,0.7989161,,,,8069.0673,16591.943
216,11.152532,3.62,40,-400,37017.49,-26754.546,-44867.778,12140.724,4511.3208,290.0538,9.83E-06,0.78196522,,,,7854.1958,17261.531
211,11.12125,3.619,40,-550,36031.143,-25912.102,-44702.125,12142,4576.7539,290.00736,9.57E-06,0.77788751,,,,7750.7042,17203.134
220,11.182061,1.617,40,-200,37652.058,-27696.324,-45050.534,12120.245,4564.0294,289.99743,9.63E-06,0.77755211,,,,7848.7622,17336.056
207,11.092277,9.626,120,1380,107374.18,-41440.682,-46319.631,12126.15,4163.068,290.09846,1.07E-05,0.78283675,,,,7978.998,16575.659
200,11.050257,1.618,120,1000,107374.18,-39587.67,-45944.333,12142.059,5006.6713,290.02128,8.75E-06,0.77868769,,,,7335.8442,17689.115
195,11.01675,1.619,120,500,107374.18,-36733.797,-45393.474,12131.819,4932.7436,290.01695,8.88E-06,0.77983422,,,,7369.0724,17640.685
223,11.196778,16.618,40,-200,37613.451,-27704.013,-45046.71,12074.742,3714.7005,290.02667,1.18E-05,0.77178882,,,,8547.2778,16265.884
222,11.190575,9.624,40,-200,37658.02,-27716.8,-45067.309,12088.028,3775.3534,289.93712,1.17E-05,0.77849381,,,,8376.8045,16183.337
221,11.18604,3.618,40,-200,37742.758,-27760.052,-45078.081,12124.935,5082.9994,290.13693,8.84E-06,0.79038446,,,,7393.565,17931.324
199,11.039611,25.619,120,500,107374.18,-36874.164,-45435.37,12047.075,2649.6684,289.92558,1.64E-05,0.77113108,,,,9467.9372,14971.224
212,11.125784,8.614,40,-550,35959.562,-25657.19,-44651.842,12125.466,3998.008,290.17163,1.16E-05,0.80140371,,,,8197.9866,16381.64
209,11.106626,25.619,120,1380,107374.18,-41895.044,-46402.066,12074.496,2702.7891,289.94247,1.61E-05,0.77315381,,,,9396.3948,15010.05
225,11.215569,1.616,40,0,38537.633,-28818.638,-45272.308,12079.997,4474.6164,290.08252,9.76E-06,0.77631618,,,,7698.3031,16982.859
213,11.131706,14.619,40,-550,36372.602,-25951.161,-44710.266,12078.862,3264.4934,290.0567,1.34E-05,0.7758704,,,,8911.1284,15713.114
226,11.219547,5.623,40,0,38539.895,-28822.462,-45262.852,12102.394,4126.3678,289.98139,1.06E-05,0.77462428,,,,8037.6721,16579.611
230,11.253512,1.618,40,200,39405.94,-29914.186,-45476.732,12112.928,5359.0028,290.0397,8.17E-06,0.77762726,,,,7034.9974,18123.72
231,11.257491,3.619,40,200,39435.009,-29906.128,-45471.346,12086.373,4224.9942,290.05171,1.03E-05,0.77511205,,,,7965.0197,16718.425
227,11.224638,13.605,40,0,38554.984,-28834.056,-45258.699,12075.334,4063.004,290.0471,1.08E-05,0.77699316,,,,8156.6035,16635.417
215,11.148555,1.616,40,-400,36597.378,-26400.3,-44789.988,12129.489,4802.8679,289.95392,9.15E-06,0.78024911,,,,7504.5359,17511.626
219,11.171416,25.617,40,-400,36791.728,-26567.186,-44830.856,12028.516,2769.0902,289.98442,1.57E-05,0.77022426,,,,9286.8278,14997.021
237,11.295533,9.625,40,400,40320.378,-31074.038,-45704.386,12069.892,3542.0871,290.11852,1.23E-05,0.77233006,,,,8618.5657,15994.364
217,11.157067,9.626,40,-400,36929.751,-26575.45,-44822.921,12089.068,4085.753,290.08408,1.07E-05,0.7756347,,,,8231.48,16737.752
238,11.301736,16.622,40,400,40111.309,-30951.598,-45685.349,12054.52,3612.014,290.02019,1.22E-05,0.77427687,,,,8642.5622,16115.185
234,11.276374,25.62,40,200,39479.454,-29982.971,-45498.646,12043.085,3057.0196,290.05812,1.41E-05,0.76811953,,,,9077.8134,15423.075
243,11.334961,14.621,40,550,40895.248,-31858.265,-45858.32,12040.067,3550.2027,290.01176,1.30E-05,0.79618931,,,,8700.6031,15990.154
240,11.320528,1.615,40,550,41207.434,-32190.309,-45912.14,12111.068,4587.5601,290.029,9.51E-06,0.77627311,,,,7666.3618,17182.133
224,11.204923,25.618,40,-200,37642.561,-27730.696,-45059.003,12042.456,3011.907,290.01451,1.44E-05,0.76988655,,,,9019.0936,15262.351
242,11.32904,8.612,40,550,41053.088,-32147.467,-45908.111,12057.306,3822.4488,289.99894,1.13E-05,0.77195606,,,,8402.1026,16359.635
232,11.262025,9.626,40,200,39378.476,-29850.54,-45470.894,12079.64,4455.5931,290.05107,9.77E-06,0.77467823,,,,7788.9879,17100.204
248,11.366525,16.622,65,-810,59988.289,-26139.427,-44289.084,12007.495,3114.9925,290.02684,1.39E-05,0.76941239,,,,8963.3616,15384.022
246,11.355788,3.62,65,-810,59649.007,-26232.716,-44300.884,12091.732,4911.7031,290.05154,8.87E-06,0.77601934,,,,7317.7368,17491.374
229,11.24148,30.614,40,0,38563.659,-28828.67,-45273.871,12028.229,2739.0623,290.03342,1.58E-05,0.76819786,,,,9340.0694,14994.638
233,11.268228,16.622,40,200,39468.024,-29941.363,-45484.42,12064.813,3766.5046,290.02861,1.15E-05,0.77254202,,,,8395.354,16176.333
241,11.324506,3.618,40,550,41074.468,-32076.05,-45891.336,12090.729,4883.3356,289.94368,8.95E-06,0.77609992,,,,7432.705,17528.436
254,11.408179,25.619,65,-600,60736.008,-27303.965,-44518.218,12039.569,2575.9561,290.00323,1.67E-05,0.76855104,,,,9575.9011,14904.18
228,11.231946,21.616,40,0,38544.582,-28824.353,-45264.702,12059.567,2789.9562,290.08094,1.55E-05,0.77004216,,,,9336.4044,15104.717
247,11.360323,9.624,65,-810,59480.764,-25895.574,-44238.389,12070.418,3874.7762,290.0143,1.13E-05,0.77779664,,,,8321.9757,16367.974
235,11.28702,1.617,40,400,40343.855,-31147.716,-45718.735,12090.808,4399.5988,290.01871,9.89E-06,0.77438951,,,,7857.2918,17046.001
256,11.422802,3.62,65,-300,61530.146,-28748.661,-44811.779,12096.781,4859.9097,290.06913,9.01E-06,0.77607736,,,,7537.9832,17661.411
236,11.290998,3.62,40,400,40079.897,-30976.349,-45691.27,12089.944,4396.7523,290.0402,9.92E-06,0.77547954,,,,7791.9613,16900.574
257,11.427338,9.623,65,-300,61543.591,-28739.081,-44801.377,12057.363,3475.6476,290.02444,1.25E-05,0.77244969,,,,8645.0491,15821.325
245,11.35181,1.618,65,-810,59318.935,-25892.779,-44249.86,12084.788,4406.2206,289.98374,9.90E-06,0.7763187,,,,7798.179,16936.478
252,11.39383,9.624,65,-600,60193.659,-27045.928,-44479.693,12022.544,3338.2945,289.99031,1.30E-05,0.77162966,,,,8713.4287,15609.066
250,11.385317,1.618,65,-600,60335.999,-27205.043,-44506.459,12048.42,4103.6631,290.064,1.07E-05,0.77822509,,,,8105.3434,16584.727
260,11.452332,1.616,65,0,62867.868,-30474.911,-45148.881,12126.993,5120.9602,290.12124,8.56E-06,0.77860521,,,,7287.9344,17869.722
239,11.309882,25.619,40,400,40405.363,-31106.642,-45720.791,12063.754,2800.6203,290.05807,1.54E-05,0.76871521,,,,9270.2684,15101.732
264,11.478243,30.611,65,0,62885.547,-30469.525,-45130.215,12032.627,2765.0967,289.95429,1.57E-05,0.76993192,,,,9269.2925,14966.132
253,11.400033,16.621,65,-600,60465.799,-27295.619,-44521.548,12033.824,3328.0624,290.05171,1.33E-05,0.77851818,,,,8729.277,15593.763
262,11.4614,13.607,65,0,62867.662,-30476.638,-45140.987,12072.305,3197.3589,290.06788,1.36E-05,0.77434176,,,,9029.9403,15650.413
263,11.468709,21.615,65,0,62877.776,-30487.328,-45149.621,12032.867,3182.5934,289.96341,1.37E-05,0.77151239,,,,8910.5698,15470.42
244,11.342551,20.624,40,550,41008.931,-32002.372,-45874.725,12051.538,2962.1805,290.02052,1.47E-05,0.77091113,,,,9170.7135,15306.529
255,11.418825,1.616,65,-300,61649.421,-28889.479,-44837.558,12114.147,5051.6989,290.04696,8.66E-06,0.77828605,,,,7217.7802,17671.765
249,11.374671,25.62,65,-810,59607.892,-26325.636,-44361.241,11983.318,2614.881,290.0421,1.65E-05,0.76793011,,,,9344.6907,14745.915
251,11.389296,3.618,65,-600,60306.89,-26997.865,-44462.096,12096.409,4812.8584,289.96819,9.07E-06,0.77567742,,,,7487.1563,17420.672
276,11.561267,3.622,65,810,66190.3,-34827.586,-45989.559,12109.404,4291.2409,290.02674,1.03E-05,0.7776394,,,,8095.0621,17029.544
277,11.565802,9.627,65,810,66029.828,-34719.248,-45982.2,12069.272,3697.2947,290.14948,1.18E-05,0.77279796,,,,8413.4299,16070.166
265,11.490276,1.616,65,300,64258.217,-32364.8,-45511.474,12140.96,5025.7267,290.01313,8.71E-06,0.77813356,,,,7345.4686,17720.582
259,11.441686,25.62,65,-300,61522.334,-28873.732,-44849.482,12037.151,2397.7646,290.13787,1.84E-05,0.77608751,,,,9622.7502,14563.31
269,11.513137,25.619,65,300,64043.144,-31984.364,-45434.918,12030.685,3081.7638,290.04543,1.41E-05,0.77116653,,,,8952.0712,15322.313
261,11.45631,5.621,65,0,62873.048,-30485.19,-45140.041,12074.244,4687.9158,290.03034,9.30E-06,0.77505666,,,,7593.4713,17280.923
267,11.498789,9.621,65,300,64373.997,-32422.855,-45522.534,12069.113,3722.4553,289.9791,1.17E-05,0.77243597,,,,8479.485,16235.01
270,11.523782,1.617,65,600,65294.648,-33687.427,-45765.318,12125.691,5289.6131,289.96912,8.23E-06,0.77506661,,,,6955.4531,17923.375
280,11.590798,1.616,90,-1070,82338.676,-26303.188,-43885.828,12115.829,5364.1535,290.03094,8.17E-06,0.77916951,,,,7171.6178,18377.544
278,11.572005,16.621,65,810,66498.993,-35045.001,-46032.566,12052.711,3132.3068,290.03403,1.39E-05,0.77139961,,,,9058.2488,15555.226
274,11.546643,25.622,65,600,64941.838,-33282.774,-45697.643,12032.111,2472.4157,290.02016,1.75E-05,0.7681849,,,,9515.8171,14606.021
258,11.433539,16.622,65,-300,61621.463,-28778.181,-44807.996,12029.26,2863.4491,289.94719,1.51E-05,0.77137624,,,,9310.9612,15235.938
282,11.59931,9.625,90,-1070,83138.78,-26858.609,-43997.949,12079.638,4289.6918,289.92024,1.02E-05,0.77399341,,,,7908.1576,16759.661
283,11.605513,16.621,90,-1070,82521.023,-26059.829,-43826.869,12048.38,3368.9316,290.02436,1.31E-05,0.77625144,,,,8718.7493,15725.938
266,11.494254,3.62,65,300,64185.607,-32283.639,-45480.432,12114.794,5035.3103,289.99524,8.78E-06,0.78236186,,,,7466.2845,17951.524
286,11.628283,3.62,90,-700,84332.028,-28421.263,-44285.425,12091.568,4193.1046,289.94294,1.05E-05,0.77748523,,,,8174.1712,16891.506
284,11.613659,25.619,90,-1070,83059.88,-26417.487,-43899.396,12037.944,2354.5684,290.06119,1.83E-05,0.76795474,,,,9640.6365,14501.909
268,11.504991,16.621,65,300,64111.641,-32114.287,-45466.165,12047.815,3162.6708,289.99664,1.37E-05,0.77011922,,,,8891.5805,15429.864
288,11.63902,16.621,90,-700,84177.394,-28287.187,-44268.403,12061.016,3534.0622,290.03265,1.23E-05,0.77331456,,,,8691.4707,16015.004
294,11.680673,25.618,90,-300,85741.996,-30378.004,-44689.914,12025.949,3134.4947,290.16837,1.41E-05,0.77783147,,,,8983.154,15447.614
289,11.647166,25.62,90,-700,84075.88,-28120.795,-44235.758,12031.906,2793.3102,290.03218,1.55E-05,0.76928641,,,,9341.518,15138.724
285,11.624304,1.616,90,-700,83544.012,-28113.024,-44258.782,12105.649,5149.4499,290.07278,8.53E-06,0.78069109,,,,7270.5836,17925.73
272,11.532295,9.627,65,600,65213.569,-33629.989,-45752.202,12062.078,3712.2026,289.99408,1.17E-05,0.7717597,,,,8402.9508,16102.18
273,11.538497,16.622,65,600,65125.212,-33606.348,-45757.712,12042.511,3114.2962,289.99757,1.39E-05,0.76979003,,,,8946.0344,15397.248
271,11.527759,3.625,65,600,65067.322,-33470.34,-45725.313,12097.88,5030.7405,290.02028,8.75E-06,0.77983243,,,,7254.7539,17740.62
298,11.707696,21.617,90,0,87030.386,-32120.701,-45027.222,12032.325,3465.2004,289.9954,1.26E-05,0.77123957,,,,8728.0753,15930.49
275,11.557289,1.618,65,810,65932.261,-34621.682,-45953.255,12114.201,5326.6273,290.07471,8.21E-06,0.77832363,,,,7005.1053,18135.501
295,11.691319,1.619,90,0,87012.008,-32122.345,-45028.085,12107.635,4142.7783,289.94388,1.06E-05,0.77919655,,,,8200.1317,16809.282
281,11.594775,3.621,90,-1070,82892.993,-26509.996,-43918.761,12080.876,4356.4095,290.00098,1.00E-05,0.77584069,,,,7892.8389,16879.02
301,11.733241,3.618,90,300,88202.38,-33826.683,-45355.237,12099.125,3987.4359,289.9933,1.10E-05,0.77537613,,,,8374.2486,16636.125
293,11.672527,16.621,90,-300,85855.598,-30504.473,-44698.877,12041.501,3798.1115,290.02241,1.15E-05,0.77363663,,,,8376.1498,16296.547
300,11.729263,1.618,90,300,88327.535,-33817.062,-45345.534,12123.002,5389.912,289.99847,8.15E-06,0.78208823,,,,7094.2143,18356.846
279,11.58015,25.622,65,810,66125.42,-34470.173,-45922.131,12022.522,2370.7619,289.99164,1.82E-05,0.76746812,,,,9597.2899,14497.256
303,11.743979,16.619,90,300,88288.804,-33923.878,-45366.338,12072.709,3560.5456,289.96786,1.22E-05,0.7734441,,,,8629.1056,15988.218
306,11.766749,3.62,90,700,89745.071,-36006.968,-45780.12,12108.278,4204.2548,290.05844,1.04E-05,0.77695531,,,,8172.5725,16903.821
287,11.632817,9.625,90,-700,84022.512,-28421.057,-44298.047,12077.556,4173.5144,290.05906,1.05E-05,0.77702892,,,,7984.3053,16609.826
290,11.657812,1.617,90,-300,85694.138,-30393.175,-44684.035,12084.915,5272.4184,289.99914,8.31E-06,0.77751146,,,,10063.478,15101.724
302,11.737775,9.625,90,300,88279.019,-33747.249,-45373.451,12075.67,4463.5668,290.01208,9.82E-06,0.77799976,,,,7689.1183,16918.771
307,11.771283,9.625,90,700,89964.914,-35873.961,-45746.57,12094.179,4319.0458,289.93494,1.01E-05,0.7761634,,,,8042.1757,17030.289
292,11.666324,9.625,90,-300,85618.239,-30568.53,-44730.7,12066.872,4439.0304,290.02058,9.89E-06,0.77524663,,,,7925.9219,17151.118
291,11.66179,3.619,90,-300,85871.262,-30500.896,-44708.786,12095.017,4268.4621,290.04543,1.02E-05,0.77659298,,,,7908.3512,16725.568
310,11.796277,1.619,90,1070,91444.371,-38041.419,-46175.687,12102.274,4237.7929,289.95761,1.04E-05,0.7788278,,,,8059.5098,16802.106
309,11.785632,25.618,90,700,90348.028,-36213.858,-45815.478,12019.879,2656.1187,289.97913,1.64E-05,0.77137546,,,,9462.6886,14957.917
304,11.752125,25.617,90,300,88373.091,-33932.184,-45362.802,12032.256,2616.4286,290.15332,1.66E-05,0.77041962,,,,9498.4575,14918.452
312,11.80479,9.625,90,1070,91521.626,-38021.519,-46162.325,12079.976,4074.423,289.96582,1.07E-05,0.77609634,,,,8061.4818,16505.306
305,11.762769,1.618,90,700,90347.247,-36045.739,-45776.584,12137.35,5322.5894,289.94906,8.27E-06,0.78168757,,,,7143.4405,18173.337
296,11.695297,5.622,90,0,87022.903,-32127.978,-45035.568,12100.477,3800.3646,290.0095,1.15E-05,0.77670409,,,,8467.1193,16295.86
297,11.700388,13.61,90,0,87034.292,-32122.222,-45028.332,12044.026,3344.1084,289.93239,1.30E-05,0.77061777,,,,8711.9619,15630.149
299,11.71723,30.613,90,0,87027.344,-32127.773,-45012.256,12020.222,2236.8231,289.98491,1.93E-05,0.76681298,,,,9751.6476,14365.393
313,11.810993,16.622,90,1070,90924.014,-37804.514,-46140.369,12067.775,3410.4384,290.00609,1.28E-05,0.7722572,,,,8811.8816,15881.795
314,11.819139,25.619,90,1070,91101.386,-38052.068,-46191.681,12037.084,2629.7088,289.99657,1.65E-05,0.77294485,,,,9453.8572,14929.062
325,11.896799,1.617,120,-500,107374.18,-31339.106,-44337.518,12157.238,4745.2491,289.98377,9.35E-06,0.7842427,,,,7595.7035,17416.135
323,11.878007,16.623,120,-1000,107374.18,-28716.181,-43836.984,12067.402,3173.5771,290.02946,1.38E-05,0.77646317,,,,8985.0274,15531.427
321,11.867269,3.621,120,-1000,107374.18,-28772.714,-43843.603,12127.7,4397.5131,289.93469,9.96E-06,0.77912977,,,,7863.4206,17023.499
319,11.852646,25.621,120,-1380,107087.38,-26856.596,-43439.196,12053.316,2630.0868,289.96225,1.65E-05,0.77166007,,,,9481.4886,14940.865
324,11.886153,25.618,120,-1000,107374.18,-28645.998,-43820.456,12067.231,2534.5092,290.09669,1.80E-05,0.79326325,,,,9654.032,14837.938
316,11.833763,3.621,120,-1380,106916.09,-26963.001,-43503.706,12115.822,4422.6753,290.04427,9.89E-06,0.77821365,,,,7946.4663,17130.433
331,11.934284,5.622,120,0,107374.18,-34041.138,-44870.203,12288.942,4397.7315,290.10141,1.04E-05,0.79863678,,,,8209.7389,17299.635
334,11.956217,30.615,120,0,107374.18,-34053.02,-44867.654,12204.292,2817.7774,290.06538,1.56E-05,0.77989893,,,,9452.2734,15281.878
311,11.800256,3.619,90,1070,90965.911,-37867.667,-46144.645,12082.345,3659.1405,289.9324,1.20E-05,0.77634076,,,,8457.4288,16022.177
327,11.905311,9.625,120,-500,107374.18,-31294.209,-44324.196,12163.718,3879.6538,289.98392,1.13E-05,0.77853058,,,,8412.5111,16501.721
328,11.911515,16.619,120,-500,107374.18,-31313.327,-44342.904,12169.837,2902.4525,289.9628,1.50E-05,0.7758189,,,,9238.8032,15240.065
317,11.838297,9.623,120,-1380,106286.16,-26244.23,-43363.956,12068.782,3838.3332,289.971,1.14E-05,0.77476395,,,,8322.3793,16235.883
337,11.976763,9.624,120,500,107374.18,-37038.13,-45434.671,12205.753,3688.8644,289.88603,1.19E-05,0.77867607,,,,8530.2177,16166.712
320,11.86329,1.62,120,-1000,107374.18,-28923.935,-43857.87,12124.203,4611.7927,289.88424,9.52E-06,0.78009754,,,,7802.6718,17409.177
322,11.871804,9.627,120,-1000,107320.09,-28550.077,-43805.695,12056.555,3176.6672,290.00808,1.46E-05,0.79776656,,,,8889.6158,15434.061
318,11.8445,16.621,120,-1380,107124.88,-26738.02,-43468.635,12041.151,3409.6699,289.84041,1.30E-05,0.77903197,,,,8783.647,15869.04
329,11.91966,25.621,120,-500,107374.18,-31309.462,-44355.773,12238.577,2448.0676,289.95629,1.77E-05,0.77813797,,,,9845.411,14918.427
335,11.968251,1.616,120,500,107374.18,-37076.861,-45449.966,12247.559,4430.8961,289.93671,1.00E-05,0.78874144,,,,8010.2495,17255.023
308,11.777485,16.623,90,700,89749.634,-36015.026,-45792.989,12062.844,3399.5749,289.99728,1.29E-05,0.77461183,,,,8654.186,15674.996
336,11.972228,3.621,120,500,107374.18,-36823.757,-45405.027,12257.706,4896.9046,289.95751,9.02E-06,0.78510739,,,,7464.7136,17583.569
315,11.829784,1.617,120,-1380,106761.41,-26654.269,-43416.706,12150.259,4802.7631,289.98473,9.12E-06,0.77908232,,,,7483.6558,17441.819
326,11.900777,3.619,120,-500,107374.18,-31157.707,-44309.971,12173.892,4937.9228,289.86129,8.94E-06,0.78296726,,,,7600.7795,17874.614
332,11.939375,13.607,120,0,107374.18,-34050.924,-44863.132,12244.121,4133.7995,289.9541,1.22E-05,0.8389054,,,,8447.9098,16921.908
333,11.946684,21.614,120,0,107374.18,-34040.727,-44883.936,12305.265,3214.3785,289.90866,1.39E-05,0.7864884,,,,9243.9285,15884.011
338,11.982965,16.621,120,500,107374.18,-36801.226,-45390.144,12161.955,3134.9553,290.01743,1.39E-05,0.77573538,,,,9160.2149,15648.401
330,11.930306,1.615,120,0,107374.18,-34034.806,-44872.835,12308.401,4899.9583,290.00099,9.08E-06,0.78813758,,,,7757.7948,17959.619
341,12.005735,3.621,120,1000,107374.18,-39455.937,-45910.043,12178.483,4949.8072,290.00971,8.89E-06,0.78171879,,,,7556.4354,17848.797
345,12.035264,1.617,120,1380,107374.18,-41451.701,-46311.243,12139.247,4891.3091,289.86549,9.00E-06,0.78110914,,,,7618.9708,17792.706
346,12.039243,3.618,120,1380,107374.18,-42219.318,-46446.265,12134.075,4525.2846,289.84622,9.65E-06,0.77587853,,,,7658.7696,17031.362
340,12.001757,1.615,120,1000,107374.18,-39841.432,-45978.335,12177.558,4959.7713,289.9333,8.87E-06,0.78081017,,,,7381.8413,17650.654
339,11.991111,25.619,120,500,107374.18,-36992.123,-45428.71,12067.395,2599.7304,289.95389,1.67E-05,0.77288151,,,,9476.6334,14841.407
348,12.04998,16.619,120,1380,107374.18,-41583.803,-46306.556,12074.607,2750.774,289.92126,1.59E-05,0.77538547,,,,9385.6725,15065.216
344,12.024619,25.618,120,1000,107374.18,-40012.429,-46008.801,12047.581,2747.2042,290.02771,1.58E-05,0.77058042,,,,9352.6476,15063.312
354,12.091633,25.62,65,-810,58974.267,-26183.379,-44333.324,12038.037,2270.2251,289.89712,1.89E-05,0.7694099,,,,9841.0011,14536.746
350,12.068772,1.618,65,-810,59397.67,-26294.759,-44314.329,12099.671,5172.9495,290.05135,8.81E-06,0.79764921,,,,7116.3474,17766.137
357,12.110791,9.625,65,-600,59850.183,-27148.633,-44500.251,12099.183,4103.0904,289.99008,1.06E-05,0.77511677,,,,8175.2362,16678.441
349,12.058126,25.618,120,1380,107374.18,-41855.943,-46379.494,12051.489,2115.0713,289.93096,2.05E-05,0.76995094,,,,9903.7566,14289.526
347,12.043777,9.626,120,1380,107374.18,-41680.342,-46366.214,12088.111,3895.2166,289.93821,1.12E-05,0.77417747,,,,8244.4458,16327.483
352,12.077284,9.627,65,-810,59339.739,-26249.286,-44310.135,12085.551,4101.666,289.9222,1.06E-05,0.77563345,,,,8122.4607,16674.923
351,12.07275,3.619,65,-810,58783.041,-26118.253,-44288.755,12133.428,4935.4266,289.91229,8.99E-06,0.78492021,,,,7569.7211,17843.198
355,12.102279,1.616,65,-600,60178.857,-27288.465,-44516.368,12098.263,5019.4611,289.96998,8.71E-06,0.77829447,,,,7226.792,17632.238
342,12.01027,9.625,120,1000,107374.18,-39783.501,-45971.674,12095.456,3598.1409,289.8829,1.21E-05,0.77681238,,,,8709.6445,16178.84
364,12.158648,25.618,65,-300,61294.557,-28733.448,-44794.593,12056.656,2942.1841,289.95902,1.47E-05,0.77067706,,,,9191.3274,15295.844
362,12.144299,9.625,65,-300,61240.285,-28813.951,-44821.523,12087.41,4516.404,290.06107,9.67E-06,0.77682436,,,,7687.2369,17095.864
343,12.016472,16.623,120,1000,107374.18,-39399.61,-45885.168,12072.038,2978.6738,289.92252,1.46E-05,0.77244445,,,,9100.0156,15261.338
365,12.169293,1.617,65,0,62590.135,-30477.008,-45142.631,12126.913,4288.8755,289.99803,1.02E-05,0.77990231,,,,8094.1199,17008.516
369,12.195204,30.614,65,0,62628.084,-30484.985,-45145.551,12055.068,2307.2654,290.01845,1.90E-05,0.77447804,,,,9786.6625,14537.236
366,12.173271,5.622,65,0,62599.756,-30481.531,-45168.904,12142.317,3975.8737,289.97626,1.10E-05,0.77924929,,,,8369.603,16574.963
360,12.135787,1.614,65,-300,61027.103,-28687.564,-44787.274,12161.755,5457.251,289.90657,8.08E-06,0.78142531,,,,7086.8483,18434.707
378,12.255459,16.622,65,600,65123.198,-33800.945,-45798.457,12087.55,3176.4074,289.98377,1.36E-05,0.77366688,,,,9019.2703,15587.255
358,12.116994,16.62,65,-600,59955.315,-27079.19,-44466.907,12089.636,3404.3653,289.98283,1.31E-05,0.77743477,,,,8785.7652,15832.78
361,12.139765,3.618,65,-300,61467.075,-28814.157,-44815.356,12121.565,4157.5387,289.95222,1.05E-05,0.77655292,,,,8067.0974,16657.529
372,12.21575,9.626,65,300,63843.118,-32117.782,-45465.261,12105.785,4114.7962,289.99837,1.06E-05,0.7776739,,,,8171.9487,16665.95
381,12.27823,3.619,65,810,65829.556,-35382.72,-46111.095,12098.166,3454.0658,289.96045,1.26E-05,0.77486654,,,,8728.3253,15864.2
376,12.244722,3.62,65,600,64949.486,-33615.599,-45758.123,12117.392,4247.9274,290.03761,1.03E-05,0.77711802,,,,7968.2793,16756.387
363,12.150502,16.62,65,-300,61306.768,-28778.428,-44804.461,12081.369,3626.7505,289.99721,1.20E-05,0.77462318,,,,8645.348,16174.854
353,12.083488,16.619,65,-810,58789.249,-25787.031,-44233.332,12083.911,3330.9959,289.92002,1.30E-05,0.77114907,,,,8718.4375,15589.199
356,12.106257,3.62,65,-600,60374.031,-27186.294,-44494.412,12102.082,4204.4779,290.04046,1.04E-05,0.7759613,,,,8052.2539,16831.059
373,12.221953,16.623,65,300,64049.311,-32153.387,-45479.569,12093.189,3432.0796,289.97998,1.27E-05,0.7736863,,,,8720.8614,15866.563
382,12.282764,9.625,65,810,66250.369,-35031.557,-46028.536,12143.638,4166.8572,290.09529,1.06E-05,0.78151102,,,,8175.5121,16785.276
380,12.274252,1.617,65,810,66581.388,-34996.034,-46009.171,12169.786,5234.1419,289.96076,8.38E-06,0.78007645,,,,7084.9768,17930.458
377,12.249257,9.626,65,600,65321.29,-33859.082,-45802.527,12182.541,3976.2356,290.02222,1.10E-05,0.7742789,,,,8168.2438,16375.433
359,12.125141,25.617,65,-600,59619.939,-26976.732,-44461.397,12089.3,2694.928,289.91437,1.62E-05,0.77644231,,,,9479.7429,15079.54
367,12.178362,13.609,65,0,62622.739,-30493.002,-45149.703,12085.821,3755.3168,289.96633,1.16E-05,0.77609835,,,,8515.8544,16310.327
379,12.263606,25.621,65,600,65418.445,-33804.317,-45807.255,12090.362,2462.4989,289.94764,1.76E-05,0.77135301,,,,9662.9942,14771.117
368,12.185671,21.614,65,0,62633.552,-30483.998,-45140.658,12096.688,3486.3282,289.9274,1.25E-05,0.77363887,,,,8626.216,15857.107
384,12.297114,25.62,65,810,66411.952,-35590.515,-46142.507,12077.326,2274.3576,289.99361,1.91E-05,0.77105468,,,,9868.7465,14568.961
375,12.240744,1.616,65,600,65618.1,-33948.589,-45813.012,12158.912,5004.9485,289.99609,8.80E-06,0.7807898,,,,7528.2139,17961.978
383,12.288967,16.621,65,810,65790.785,-34793.008,-45991.204,12089.613,3042.18,290.15356,1.43E-05,0.77126758,,,,9064.8964,15387.972
387,12.316272,9.624,90,-1070,81630.342,-25989.934,-43836.408,12125.356,4181.5516,289.80974,1.10E-05,0.79591317,,,,8015.1797,16616.356
385,12.307759,1.616,90,-1070,81959.059,-26062.913,-43870.41,12172.583,4736.5989,290.08117,9.70E-06,0.79392385,,,,7684.6308,17503.723
388,12.322474,16.623,90,-1070,83462.44,-26591.691,-43928.835,12087.234,3023.1259,290.01671,1.44E-05,0.77234557,,,,9153.7333,15430.893
371,12.211216,3.619,65,300,63889.373,-32174.274,-45477.595,12112.88,4121.7926,289.97969,1.06E-05,0.77797395,,,,8111.2937,16681.514
370,12.207237,1.618,65,300,63962.846,-32131.103,-45469.537,12150.663,5040.8636,290.08988,8.74E-06,0.78236077,,,,7273.5833,17745.891
390,12.341267,1.616,90,-700,83790.499,-27860.908,-44196.247,12147.748,3970.5172,290.10903,1.10E-05,0.77652979,,,,8225.4124,16444.668
391,12.345245,3.617,90,-700,84188.906,-28334.552,-44280.943,12137.706,4463.6143,289.94301,1.01E-05,0.78908044,,,,7761.6369,16971.09
394,12.364128,25.618,90,-700,84433.419,-28223.624,-44252.656,12090.048,2663.7343,290.03719,1.63E-05,0.7722349,,,,9434.6618,14926.823
374,12.230099,25.619,65,300,64132.199,-32197.298,-45489.806,12035.604,2603.9929,289.95364,1.67E-05,0.77113121,,,,9417.5466,14791.171
386,12.311737,3.619,90,-1070,81967.281,-25895.246,-43829.049,12138.929,4366.0813,290.30068,1.00E-05,0.77877495,,,,8064.2156,17125.35
399,12.397635,25.62,90,-300,85562.486,-30440.992,-44699.946,12094.637,3089.9414,289.96222,1.41E-05,0.77496656,,,,9113.6934,15534.498
398,12.389489,16.621,90,-300,85584.154,-30489.795,-44716.187,12075.715,3070.6331,290.02637,1.42E-05,0.77532381,,,,9034.7204,15402.482
397,12.383286,9.626,90,-300,85553.605,-30510.476,-44712.939,12142.323,3960.86,290.06925,1.10E-05,0.77612603,,,,8255.677,16505.01
404,12.434192,30.613,90,0,86841.502,-32124.36,-45028.907,12076.289,2625.0491,290.05079,1.71E-05,0.78102127,,,,9524.6995,14988.502
405,12.446224,1.618,90,300,88044.867,-33736.888,-45337.393,12159.924,4492.6224,290.01756,9.76E-06,0.77880921,,,,7745.6433,17053.013
403,12.424658,21.614,90,0,86826.29,-32118.234,-45012.338,12106.818,2903.0518,290.05674,1.50E-05,0.77420347,,,,9237.2183,15269.832
406,12.450202,3.62,90,300,88091.862,-33784.334,-45344.424,12165.332,4780.2761,289.98972,9.17E-06,0.77951043,,,,7501.7366,17403.859
409,12.469086,25.619,90,300,87968.146,-33756.376,-45339.696,12083.788,2974.0728,290.08448,1.46E-05,0.77382383,,,,9098.2606,15240.962
395,12.374773,1.619,90,-300,85819.745,-30484.327,-44706.36,12214.755,4779.8414,290.0566,9.23E-06,0.78570311,,,,7677.1349,17682.774
413,12.494447,16.622,90,700,89792.065,-36042.573,-45780.531,12116.918,2998.0472,289.93558,1.45E-05,0.77371199,,,,9154.2511,15339.416
415,12.513239,1.619,90,1070,91295.986,-38621.181,-46300.964,12180.87,4787.2392,290.03407,9.31E-06,0.78718818,,,,7696.829,17615.413
389,12.33062,25.62,90,-1070,83202.262,-26266.267,-43869.095,12071.047,2371.991,290.03042,1.84E-05,0.7739977,,,,9746.0203,14663.424
411,12.48371,3.62,90,700,89733.188,-35991.467,-45781.6,12143.45,4702.4707,290.15192,9.35E-06,0.7820741,,,,7715.8446,17530.438
416,12.517217,3.618,90,1070,92233.787,-38288.314,-46210.676,12153.166,4688.9368,290.01595,9.34E-06,0.77873295,,,,7564.4927,17278.962
414,12.502592,25.622,90,700,89170.77,-35652.022,-45718.899,12088.636,2651.633,290.06711,1.64E-05,0.77221011,,,,9409.7615,14895.744
408,12.46094,16.622,90,300,88264.341,-33807.688,-45351.454,12136.038,3079.1356,290.09535,1.47E-05,0.78739731,,,,9079.4718,15439.478
420,12.546746,1.618,120,-1380,106801.26,-26662.985,-43432.001,12190.51,4923.3808,290.01597,8.93E-06,0.78178628,,,,7523.8502,17821.968
392,12.349779,9.626,90,-700,83718.711,-28515.087,-44331.926,12112.809,3719.4128,290.00524,1.17E-05,0.7752641,,,,8408.3309,16095.255
393,12.355981,16.622,90,-700,83843.126,-28237.685,-44290.112,12106.91,3627.4529,289.99636,1.21E-05,0.77716273,,,,8530.3174,16058.874
396,12.378752,3.619,90,-300,85406.906,-30442.39,-44703.647,12171.756,4511.3827,289.99934,9.78E-06,0.7816586,,,,7941.3745,17311.423
400,12.40828,1.619,90,0,86838.542,-32128.348,-45021.507,12165.832,4953.9451,290.04231,8.92E-06,0.78342436,,,,7435.7255,17805.921
401,12.412259,5.62,90,0,86840.104,-32128.718,-45031.95,12158.302,4473.7666,289.96728,9.80E-06,0.77993727,,,,7839.8125,17172.682
421,12.550724,3.621,120,-1380,106373.16,-27133.587,-43526.566,12160.055,4645.4731,290.02291,9.46E-06,0.78108648,,,,7622.7577,17235
402,12.41735,13.606,90,0,86839.118,-32129.294,-45023.686,12110.781,4113.545,290.00797,1.06E-05,0.77684679,,,,8055.6352,16559.648
426,12.584231,3.62,120,-1000,107374.18,-28824.806,-43856.431,12194.492,4796.3483,290.0332,9.17E-06,0.78261887,,,,7655.074,17680.734
410,12.479732,1.615,90,700,89679.533,-36291.524,-45838.832,12178.686,4429.4876,289.96614,9.91E-06,0.77981562,,,,8049.0358,17267.398
417,12.52175,9.629,90,1070,90917.847,-37393.694,-46051.026,12133.639,3815.2048,289.94795,1.14E-05,0.77630702,,,,8527.5663,16451.818
425,12.580254,1.617,120,-1000,107374.18,-28678.972,-43823.621,12190.183,4992.6257,290.07223,8.81E-06,0.78274614,,,,7378.6841,17818.417
428,12.594969,16.621,120,-1000,107374.18,-28604.76,-43821.36,12140.937,3281.809,290.07179,1.34E-05,0.77985135,,,,8935.5569,15755.403
407,12.454737,9.626,90,300,88329.92,-33796.833,-45347.507,12137.122,3562.0991,289.95151,1.23E-05,0.77655527,,,,8644.1968,16067.995
427,12.588766,9.623,120,-1000,107374.18,-28742.042,-43829.213,12173.666,4134.5706,290.1986,1.07E-05,0.7833348,,,,8322.4557,16899.463
418,12.527954,16.623,90,1070,91737.441,-38167.559,-46190.242,12086.099,2662.8252,290.00869,1.64E-05,0.77387823,,,,9393.2533,14887.828
433,12.628476,16.621,120,-500,107374.18,-31308.805,-44351.661,12173.407,3562.9078,290.11097,1.24E-05,0.781383,,,,8792.0758,16168.056
412,12.488244,9.624,90,700,90297.209,-36086.073,-45789.905,12120.712,3590.3222,290.06378,1.21E-05,0.77544777,,,,8567.3504,16019.256
430,12.61376,1.619,120,-500,107374.18,-31358.759,-44341.958,12224.184,5128.6372,289.95976,8.82E-06,0.79541056,,,,7349.8808,18052.968
423,12.561461,16.622,120,-1380,106688.27,-26635.562,-43432.248,12123.422,3214.9933,290.05109,1.36E-05,0.77553904,,,,9059.4846,15723.445
431,12.617739,3.619,120,-500,107374.18,-31351.77,-44333.571,12182.329,3894.5355,290.01054,1.13E-05,0.77909902,,,,8405.0107,16534.686
419,12.536101,25.619,90,1070,91383.108,-38271.087,-46228.479,12145.533,2110.1129,290.01187,2.07E-05,0.77628907,,,,10028.946,14390.913
440,12.685218,1.618,120,500,107374.18,-36726.397,-45401.779,12215.194,4734.5703,289.92032,9.51E-06,0.79165836,,,,7622.8546,17425.408
429,12.603115,25.619,120,-1000,107374.18,-28800.59,-43858.199,12123.311,2621.2572,290.06326,1.69E-05,0.78194827,,,,9463.487,14849.927
436,12.651246,5.62,120,0,107374.18,-34057.954,-44870.08,12185.962,3785.3622,289.95615,1.16E-05,0.77973795,,,,8479.2784,16333.419
434,12.636622,25.618,120,-500,107374.18,-31296.141,-44341.136,12142.375,2740.5769,290.06221,1.59E-05,0.77581403,,,,9459.6568,15126.404
437,12.656336,13.631,120,0,107374.18,-34061.778,-44880.934,12169.546,3154.0085,290.04539,1.39E-05,0.77716777,,,,9157.2237,15701.635
424,12.569608,25.618,120,-1380,106588.15,-26029.446,-43322.553,12095.852,2159.4467,290.0327,2.01E-05,0.77229698,,,,9985.9323,14453.734
438,12.663652,21.614,120,0,107374.18,-34055.117,-44873.493,12158.76,3114.71,290.0733,1.42E-05,0.7781056,,,,9054.5205,15513.661
443,12.699933,16.623,120,500,107374.18,-36924.612,-45439.029,12155.537,3109.7483,290.05279,1.41E-05,0.77878789,,,,9188.6913,15641.248
439,12.673185,30.613,120,0,107374.18,-34070.042,-44877.234,12156.911,2584.939,290.0933,1.69E-05,0.77589718,,,,9639.6197,14991.663
422,12.555259,9.626,120,-1380,106844.96,-27017.56,-43489.932,12147.068,3946.2762,290.04351,1.12E-05,0.78118383,,,,8317.16,16537.093
455,12.785739,1.618,120,-1380,107285.6,-26652.172,-43437.839,12255.075,4557.6112,290.07442,9.63E-06,0.78423513,,,,7931.748,17360.777
446,12.722703,3.619,120,1000,107374.18,-39382.26,-45895.077,12238.09,4214.0589,290.05724,1.05E-05,0.78307453,,,,8107.804,16824.842
451,12.756211,3.62,120,1380,107374.18,-41622.411,-46324.236,12250.012,4237.8204,290.06325,1.04E-05,0.78087337,,,,8083.9,16848.908
432,12.622273,9.625,120,-500,107374.18,-31218.516,-44328.02,12201.952,4182.6234,289.99309,1.05E-05,0.78003084,,,,8080.0159,16752.338
448,12.73344,16.622,120,1000,107374.18,-39593.138,-45943.346,12175.877,3011.449,290.02293,1.45E-05,0.77695748,,,,9169.3551,15401.402
435,12.647267,1.619,120,0,107374.18,-34056.392,-44874.233,12221.174,5043.7313,290.04338,8.75E-06,0.78441696,,,,7499.5192,17982.178
452,12.760745,9.624,120,1380,107374.18,-41702.708,-46382.249,12233.583,3378.1809,290.07419,1.30E-05,0.7793111,,,,8933.8679,15903.344
441,12.689196,3.618,120,500,107374.18,-36879.632,-45417.65,12215.933,4479.7602,290.00977,9.97E-06,0.78902584,,,,7978.2042,17332.392
454,12.775093,25.622,120,1380,107374.18,-41775.03,-46357.004,12154.22,2138.913,289.98849,2.04E-05,0.77576265,,,,9969.7592,14384.726
444,12.70808,25.618,120,500,107374.18,-37030.113,-45455.846,12169.001,2667.3277,290.13679,1.65E-05,0.77882839,,,,9586.0011,15107.181
442,12.69373,9.626,120,500,107374.18,-36723.519,-45394.666,12193.177,4006.4122,290.1627,1.12E-05,0.79080278,,,,8267.8052,16529.094
445,12.718725,1.615,120,1000,107374.18,-39736.959,-45974.84,12241.623,4460.2901,289.99711,9.87E-06,0.78397757,,,,8047.9047,17304.216
458,12.800455,16.62,120,-1380,106320.41,-26673.346,-43448.941,12235.574,3019.7176,290.03486,1.45E-05,0.77911195,,,,9209.4027,15442.597
456,12.789718,3.62,120,-1380,106570.97,-26655.297,-43449.146,12259.963,4340.9178,290.03066,1.02E-05,0.78399804,,,,8006.5339,17004.335
463,12.833962,16.619,120,-1000,107374.18,-28791.956,-43858.61,12239.247,3271.4067,290.10634,1.38E-05,0.78973998,,,,9152.0983,15900.871
447,12.727238,9.626,120,1000,107374.18,-39604.651,-45953.789,12205.037,3577.0526,290.08355,1.23E-05,0.78020545,,,,8791.7894,16219.443
462,12.827759,9.627,120,-1000,107374.18,-28468.587,-43798.788,12275.727,3858.1378,290.0972,1.19E-05,0.79290137,,,,8431.7692,16416.2
460,12.819247,1.617,120,-1000,107374.18,-28514.43,-43810.382,12276.89,4670.7541,290.05307,9.48E-06,0.78667497,,,,7739.5297,17408.834
468,12.867469,16.621,120,-500,107374.18,-31374.835,-44359.309,12271.567,3480.1288,289.97826,1.27E-05,0.78380519,,,,8930.368,16115.743
464,12.842108,25.619,120,-1000,107374.18,-28712.439,-43843.11,12239.96,2653.6663,289.86388,1.66E-05,0.78060041,,,,9580.6545,15070.76
459,12.808601,25.62,120,-1380,106723.67,-26891.502,-43497.991,12190.739,2390.5919,290.00713,1.83E-05,0.77564194,,,,9847.4104,14793.095
449,12.741586,25.62,120,1000,107374.18,-39547.912,-45954.612,12177.716,2410.6618,290.03172,1.82E-05,0.77642128,,,,9731.0434,14710.189
465,12.852754,1.617,120,-500,107374.18,-31357.361,-44361.652,12306.888,4296.6745,290.03904,1.03E-05,0.78605096,,,,8229.2381,17117.196
466,12.856732,3.618,120,-500,107374.18,-31173.66,-44327.198,12283.596,4569.5145,289.99163,9.78E-06,0.78644001,,,,7996.0876,17532.185
469,12.875615,25.621,120,-500,107374.18,-31306.79,-44337.641,12233.161,2859.2855,290.08115,1.54E-05,0.77915054,,,,9443.0692,15349.062
450,12.752232,1.618,120,1380,107374.18,-41608.636,-46326.209,12272.518,4255.6915,289.99109,1.04E-05,0.78370399,,,,8096.9293,16923.03
457,12.794252,9.626,120,-1380,107279.96,-26365.683,-43382.088,12228.424,3655.3626,290.02764,1.20E-05,0.78045147,,,,8575.6599,16131.088
461,12.823225,3.618,120,-1000,107374.18,-28775.551,-43857.706,12293.022,4449.9672,290.10149,9.97E-06,0.78726653,,,,7930.955,17133.702
453,12.766948,16.621,120,1380,107374.18,-41912.806,-46386.566,12179.738,2759.7839,290.03637,1.58E-05,0.77692217,,,,9485.8641,15220.429
474,12.912173,30.61,120,0,107374.18,-34046.319,-44882.456,12214.335,2614.4407,289.93104,1.68E-05,0.77908881,,,,9657.05,15073.597
472,12.89533,13.607,120,0,107374.18,-34024.034,-44878.344,12267.568,3761.9608,289.94809,1.17E-05,0.78149923,,,,8661.1018,16479.373
476,12.928183,3.621,120,500,107374.18,-36672.659,-45381.88,12294.972,4263.7614,289.93958,1.04E-05,0.78458217,,,,8241.8561,17069.558
473,12.902639,21.616,120,0,107374.18,-34042.783,-44868.312,12261.222,3259.1504,290.01274,1.36E-05,0.78213383,,,,12178.018,12504.477
467,12.861266,9.624,120,-500,107374.18,-31198.082,-44333.2,12283.326,4100.2542,290.06349,1.08E-05,0.78310648,,,,8325.2592,16877.69
478,12.938921,16.621,120,500,107374.18,-36843.369,-45437.467,12282.34,3524.5315,289.95048,1.25E-05,0.78311221,,,,8810.1021,16129.666
480,12.957712,1.618,120,1000,107374.18,-39654.811,-45947.416,12365.954,4344.0102,289.9569,1.03E-05,0.79145921,,,,8176.3031,17245.909
471,12.890238,5.624,120,0,107374.18,-34046.853,-44876.124,12282.684,4481.1211,290.11974,9.88E-06,0.78502769,,,,8003.4945,17352.92
490,13.024727,1.617,15,-290,13012.637,-25636.632,-45076.148,12392.109,4956.5317,289.97183,8.96E-06,0.78777908,,,,7640.4548,17886.717
484,12.980574,25.619,120,1000,107374.18,-39485.129,-45913.661,12375.965,2668.9112,290.03339,1.67E-05,0.78837186,,,,9792.2923,15308.586
488,13.005935,16.622,120,1380,107374.18,-41966.46,-46415.881,12404.82,2912.4522,289.93897,1.54E-05,0.79231615,,,,9502.497,15550.543
485,12.991219,1.619,120,1380,107374.18,-41853.189,-46382.126,12458.042,4004.4636,290.01543,1.12E-05,0.79188316,,,,8613.7677,16887.697
489,13.014081,25.619,120,1380,107374.18,-41267.054,-46270.128,12297.711,2467.9429,289.93461,1.79E-05,0.78209431,,,,9888.2507,14997.658
486,12.995198,3.619,120,1380,107374.18,-41862.604,-46391.705,12504.782,4539.2249,289.93373,9.87E-06,0.79391032,,,,8048.6359,17446.152
495,13.058234,1.615,15,-200,13418.975,-26123.433,-45169.685,12303.437,4926.6141,289.98811,8.97E-06,0.78355498,,,,7676.3255,17948.584
470,12.886261,1.617,120,0,107374.18,-34035.834,-44863.748,12306.351,4446.4072,289.95635,9.94E-06,0.78555078,,,,7963.211,17158.476
482,12.966225,9.623,120,1000,107374.18,-39930.034,-46022.657,12369.355,3586.0696,289.90688,1.25E-05,0.78523658,,,,8930.7934,16386.106
491,13.028705,3.619,15,-290,12979.375,-25511.807,-45042.064,12382.526,4618.9533,289.94995,9.64E-06,0.7891384,,,,8003.6792,17555.28
494,13.047588,25.621,15,-290,13219.979,-25690.534,-45077.423,12243.45,2141.0725,289.97403,2.06E-05,0.78383047,,,,10183.508,14594.714
496,13.062212,3.62,15,-200,13409.683,-26056.662,-45167.218,12240.596,4664.0955,290.02647,9.52E-06,0.78593033,,,,7770.8479,17408.768
483,12.972428,16.622,120,1000,107374.18,-39633.184,-45945.813,12372.131,3097.4768,289.91088,1.43E-05,0.78632913,,,,9385.0526,15811.715
501,13.095719,5.622,15,-100,13848.749,-26612.535,-45261.372,12336.889,4673.2327,289.94958,9.52E-06,0.78306996,,,,7923.0555,17650.854
479,12.947066,25.62,120,500,107374.18,-36800.486,-45396.969,12287.357,2847.3886,289.98596,1.55E-05,0.7826344,,,,9418.82,15300.079
503,13.10812,21.613,15,-100,13834.934,-26611.549,-45257.342,12192.691,2808.4522,290.0269,1.56E-05,0.77696846,,,,9513.8328,15322.288
477,12.932718,9.625,120,500,107374.18,-36878.399,-45426.654,12294.008,4165.54,289.96996,1.06E-05,0.78138678,,,,8153.7794,16762.645
475,12.924205,1.616,120,500,107374.18,-36954.626,-45436.768,12314.326,5000.4665,289.94411,8.89E-06,0.78841208,,,,7472.1022,17827.514
502,13.10081,13.609,15,-100,13851.133,-26632.928,-45278.146,12227.154,3794.616,289.91558,1.16E-05,0.77918567,,,,8474.5079,16347.977
481,12.96169,3.622,120,1000,107374.18,-39704.19,-45975.991,12373.366,4592.2402,290.00779,9.67E-06,0.78928157,,,,7979.3798,17569.176
504,13.117653,30.611,15,-100,13869.799,-26619.648,-45269.595,12170.082,2498.8426,289.97121,1.75E-05,0.77575018,,,,9699.6636,14864.609
509,13.155597,30.614,15,0,14321.57,-27195.175,-45385.498,12277.507,2697.5994,290.11636,1.61E-05,0.77796481,,,,9646.0894,15225.234
493,13.039442,16.622,15,-290,13052.929,-25612.785,-45078.328,12269.363,2934.4228,289.88279,1.49E-05,0.77539077,,,,9229.1256,15287.723
497,13.066747,9.625,15,-200,13421.154,-26121.623,-45181.362,12248.482,3890.4731,289.99326,1.13E-05,0.77975842,,,,8385.9499,16437.858
510,13.167629,1.617,15,100,14798.872,-27768.317,-45479.569,12310.73,4877.9456,289.92588,9.06E-06,0.78604542,,,,7706.0872,17889.832
506,13.133664,5.62,15,0,14295.873,-27182.265,-45377.562,12302.409,4592.8366,290.02712,9.72E-06,0.78856907,,,,7816.6118,17305.025
511,13.171607,5.621,15,100,14795.007,-27722.843,-45472.456,12296.035,4421.1832,289.98612,9.97E-06,0.78417939,,,,8146.3333,17359.03
487,12.999732,9.627,120,1380,107374.18,-41710.15,-46349.85,12431.955,3932.3396,290.01373,1.13E-05,0.79157062,,,,8684.85,16872.655
512,13.176697,13.607,15,100,14743.86,-27700.806,-45477.842,12226.795,3668.0298,290.06092,1.20E-05,0.77856652,,,,8611.0534,16186.866
513,13.184007,21.614,15,100,14842.577,-27811.981,-45497.248,12230.65,2918.8752,290.15925,1.50E-05,0.77830095,,,,9417.6253,15468.536
498,13.072949,16.622,15,-200,13479.003,-26124.255,-45170.466,12226.935,2814.5979,290.03234,1.55E-05,0.77550322,,,,9498.9178,15329.113
492,13.033239,9.625,15,-290,12957.502,-25582.689,-45076.683,12279.335,3217.9406,290.05554,1.38E-05,0.7863241,,,,9177.2841,15861.271
507,13.138754,13.608,15,0,14320.706,-27196.161,-45369.874,12244.87,3749.2744,289.99929,1.17E-05,0.78111591,,,,8655.2976,16454.561
518,13.220288,16.622,15,200,15343.068,-28344.049,-45595.39,12272.812,3116.0811,289.89035,1.44E-05,0.78739078,,,,9231.3249,15653.655
514,13.19354,30.611,15,100,14781.193,-27772.592,-45485.037,12248.347,2384.3043,289.94634,1.84E-05,0.77882214,,,,9905.4272,14837.543
500,13.091741,1.617,15,-100,13817.748,-26617.099,-45274.775,12289.214,5109.2645,290.0158,8.64E-06,0.78431614,,,,7490.34,18175.933
499,13.081095,25.621,15,-200,13358.824,-26090.129,-45157.762,12179.999,2543.1611,290.01118,1.72E-05,0.77657586,,,,9694.1313,14946.98
515,13.205573,1.619,15,200,15130.628,-28192.664,-45561.47,12316.445,4738.9683,289.99566,9.33E-06,0.78615823,,,,7724.9422,17581.825
520,13.23908,1.618,15,290,15555.345,-28832.864,-45689.954,12300.004,4799.6446,290.02364,1.08E-05,0.85305726,,,,7811.6128,17500.872
505,13.129684,1.618,15,0,14306.892,-27188.226,-45371.971,12298.2,4705.9848,289.99198,9.50E-06,0.78936456,,,,7859.8524,17587.814
519,13.228434,25.619,15,200,15187.901,-28325.382,-45582.603,12202.726,2335.365,290.04034,1.88E-05,0.77688872,,,,9906.0044,14721.117
522,13.247592,9.625,15,290,15461.438,-28652.082,-45699.699,12261.635,3525.1767,289.98763,1.26E-05,0.78586637,,,,8816.2682,16113.045
527,13.2811,6.61,25,-400,22475.76,-25633.919,-44907.001,12316.082,3971.1736,289.94394,1.11E-05,0.78312639,,,,8488.7675,16689.495
516,13.209551,3.618,15,200,15272.392,-28377.64,-45608.588,12302.167,4498.5716,289.97453,9.83E-06,0.78561178,,,,7983.6364,17392.788
529,13.292944,15.608,25,-400,22412.731,-25574.096,-44874.274,12255.514,3095.3503,289.97726,1.42E-05,0.78011573,,,,9138.2863,15539.158
524,13.261942,25.619,15,290,15522.453,-28768.231,-45677.867,12204.312,1972.6586,289.98451,2.22E-05,0.77664247,,,,10192.916,14263.044
533,13.315243,14.62,25,-300,22786.095,-26198.179,-45018.423,12268.777,3476.6243,289.96094,1.27E-05,0.78105905,,,,8830.7558,16007.022
508,13.146063,21.615,15,0,14300.601,-27186.088,-45360.459,12222.61,3149.1733,289.90988,1.39E-05,0.77823812,,,,9204.0208,15738.03
517,13.214085,9.627,15,200,15150.486,-28238.63,-45571.338,12262.13,3727.7047,289.97759,1.18E-05,0.78035862,,,,8544.3495,16253.257
534,13.322833,20.626,25,-300,22834.734,-26232.634,-45013.942,12270.357,2941.4457,289.98635,1.49E-05,0.77878072,,,,9417.8251,15516.7
530,13.300808,1.618,25,-300,22892.542,-26226.96,-44994.576,12339.681,4515.1345,289.95854,9.87E-06,0.78909305,,,,7981.3198,17298.155
537,13.340604,9.625,25,-150,23491.216,-27012.46,-45153.856,12316.66,3939.9498,289.98796,1.12E-05,0.78476463,,,,8415.3552,16562.867
538,13.346806,16.622,25,-150,23465.683,-27054.233,-45176.716,12277.572,2977.2123,289.88038,1.48E-05,0.78201717,,,,9415.694,15604.316
535,13.332091,1.617,25,-150,23527.684,-27070.761,-45167.835,12338.402,5092.6661,289.9062,8.72E-06,0.78914686,,,,7540.6877,18184.353
543,13.381976,21.613,25,0,24116.984,-27859.304,-45333.611,12257.811,2961.7756,289.98338,1.50E-05,0.78335638,,,,9306.3436,15450.212
541,13.369577,5.62,25,0,24119.78,-27848.737,-45316.753,12347.679,4760.9077,289.9014,9.29E-06,0.78561441,,,,7678.8814,17536.008
542,13.374667,13.607,25,0,24125.659,-27845.16,-45329.129,12286.61,3930.5971,289.9683,1.12E-05,0.78366623,,,,8395.3722,16526.911
521,13.243058,3.62,15,290,15555.879,-28773.083,-45677.661,12267.553,3753.8539,290.01241,1.17E-05,0.78092442,,,,8708.3605,16493.852
546,13.40752,3.62,25,150,24861.287,-28717.907,-45484.585,12312.322,4879.4122,290.01053,9.12E-06,0.78918135,,,,7688.0693,17768.436
526,13.276566,3.619,25,-400,22405.042,-25594.243,-44884.882,12302.47,4546.9522,289.9436,9.72E-06,0.78439543,,,,7847.086,17262.975
523,13.253795,16.622,15,290,15816.958,-29107.347,-45751.997,12253.373,2694.0554,289.96389,1.63E-05,0.77901148,,,,9535.3652,15108.645
540,13.365598,1.616,25,0,24104.855,-27858.523,-45325.593,12326.597,5167.2269,290.00013,8.59E-06,0.78774528,,,,7418.9701,18101.616
549,13.426404,25.62,25,150,24691.072,-28627.618,-45474.018,12217.379,2878.0484,289.92503,1.54E-05,0.78226155,,,,6812.9609,17998.029
547,13.412056,9.623,25,150,24810.14,-28738.875,-45488.326,12272.393,3830.8929,290.05907,1.15E-05,0.78470838,,,,8523.0166,16480.276
531,13.304786,3.619,25,-300,22617.647,-26201.715,-45000.332,12303.739,4698.077,289.91985,9.43E-06,0.7862989,,,,7790.2347,17519.068
536,13.336069,3.619,25,-150,23442.412,-26988.983,-45147.935,12337.238,4872.5142,289.93003,9.12E-06,0.78918725,,,,7677.3167,17873.916
525,13.272587,1.618,25,-400,22308.381,-25701.84,-44912.963,12316.026,4810.8061,289.9147,9.19E-06,0.78623235,,,,7657.9073,17688.194
539,13.354953,25.617,25,-150,23441.467,-27047.449,-45163.107,12252.233,2908.5042,289.98122,1.51E-05,0.77904131,,,,9332.7622,15341.511
528,13.286465,10.616,25,-400,22579.698,-25765.815,-44918.185,12268.111,3670.8691,289.95177,1.21E-05,0.78449616,,,,8618.2409,16188.284
532,13.309321,8.614,25,-300,22862.281,-26203.072,-45015.792,12295.778,4112.5809,290.07595,1.08E-05,0.78551862,,,,8258.7885,16761.131
553,13.451484,14.617,25,300,25613.854,-29559.323,-45652.992,12295.782,3422.1214,289.97432,1.29E-05,0.78234685,,,,8943.0704,15994.879
550,13.43705,1.615,25,300,25416.75,-29645.541,-45654.513,12367.447,4994.7084,289.83696,9.05E-06,0.79620222,,,,7678.4965,18078.766
545,13.403542,1.616,25,150,24758.5,-28713.466,-45498.934,12309.483,4533.1047,289.9371,9.85E-06,0.78848821,,,,8090.2372,17523.48
551,13.441027,3.62,25,300,25249.412,-29467.39,-45640.041,12325.75,4860.3485,290.04257,9.11E-06,0.78657831,,,,7612.1821,17767.474
554,13.459074,20.626,25,300,25500.994,-29539.3,-45667.588,12260.743,2945.7293,289.96796,1.49E-05,0.7789099,,,,9280.2025,15374.121
558,13.482211,10.614,25,400,25854.089,-30201.826,-45794.839,12285.375,3592.7123,289.93568,1.23E-05,0.78253423,,,,8840.7835,16291.116
555,13.468332,1.617,25,400,25694.769,-30045.137,-45769.306,12326.368,4437.3927,289.97557,1.03E-05,0.79465361,,,,8140.2455,17366.522
544,13.391509,30.613,25,0,24130.634,-27856.549,-45324.442,12234.345,2717.3085,290.01272,1.68E-05,0.79683781,,,,9497.8017,15072.451
559,13.488688,15.609,25,400,25885.418,-30063.886,-45751.092,12270.382,3056.483,289.82217,1.44E-05,0.78275151,,,,9361.0503,15694.97
552,13.445562,8.613,25,300,25365.726,-29541.48,-45652.786,12294.562,3994.0855,289.96141,1.11E-05,0.78436814,,,,8550.1194,16829.83
565,13.527835,1.619,40,-400,37175.166,-26811.244,-44865.557,12374.971,5269.5171,290.11408,8.60E-06,0.79925814,,,,7286.8389,18192.696
548,13.418257,16.621,25,150,24859.807,-28680.286,-45486.394,12265.256,3613.4356,289.9334,1.22E-05,0.78181505,,,,8715.0191,16232.102
561,13.500531,3.619,40,-550,36400.766,-25897.465,-44680.622,12335.876,4862.2008,289.96248,9.16E-06,0.79047917,,,,7797.8209,17929.088
564,13.518576,20.63,40,-550,36929.71,-26255.124,-44738.8,12280.3,2711.6994,289.94017,1.63E-05,0.78311059,,,,9628.236,15216.431
567,13.536348,9.626,40,-400,37161.146,-26809.394,-44845.658,12325.766,4193.1549,289.99098,1.07E-05,0.78796297,,,,8362.0822,17113.686
556,13.47231,3.62,25,400,25889.448,-30122.146,-45764.085,12338.53,4701.9698,289.93621,9.40E-06,0.78706401,,,,7968.4923,17751.821
562,13.505066,8.614,40,-550,36454.092,-25927.89,-44684.528,12303.932,4153.2425,289.95649,1.06E-05,0.78403223,,,,8222.317,16830.632
563,13.510988,14.617,40,-550,36731.33,-26018.59,-44690.86,12259.226,3489.3473,289.98966,1.27E-05,0.78393005,,,,8885.924,16087.197
571,13.565321,3.618,40,-200,37807.843,-27768.851,-45050.411,12342.06,4675.3175,289.97128,9.50E-06,0.78701099,,,,8005.1323,17723.494
560,13.496553,1.617,40,-550,36716.693,-25884.596,-44661.093,12337.624,5095.6569,289.977,8.72E-06,0.78874232,,,,7363.0829,17916.2
557,13.476845,6.611,25,400,25761.621,-30072.725,-45763.386,12292.817,3941.3737,289.94292,1.12E-05,0.78360009,,,,8510.6853,16666.628
572,13.569855,9.629,40,-200,37927.94,-27921.881,-45073.764,12322.682,4231.3504,289.95235,1.04E-05,0.78406789,,,,8345.3535,17139.04
579,13.620762,30.612,40,0,38742.057,-28858.396,-45239.704,12271.112,2640.3989,289.96271,1.66E-05,0.77719006,,,,9582.5917,15038.166
574,13.584205,25.618,40,-200,38017.2,-27763.054,-45033.718,12265.615,2892.3667,289.87299,1.53E-05,0.78321314,,,,9481.5664,15479.838
583,13.64751,16.622,40,200,39521.885,-29957.604,-45464.356,12280.658,3442.9476,290.0244,1.31E-05,0.78981913,,,,8917.7866,16021.193
585,13.666302,1.618,40,400,40393.481,-31076.752,-45682.554,12335.919,4867.1168,289.95503,9.15E-06,0.78934492,,,,7798.1241,17927.411
573,13.576058,16.621,40,-200,37816.724,-27767.659,-45032.567,12341.238,3625.6988,289.90804,1.21E-05,0.78164605,,,,8835.2118,16346.384
584,13.655656,25.621,40,200,39606.17,-29971.747,-45453.296,12242.279,2615.3192,289.90444,1.68E-05,0.77974565,,,,9590.2209,14988.718
566,13.531813,3.623,40,-400,37223.147,-26993.013,-44891.131,12343.579,4542.5367,289.97587,9.76E-06,0.78621647,,,,7938.6896,17309.028
575,13.59485,1.618,40,0,38752.665,-28871.923,-45247.845,12333.98,4951.2198,289.96298,9.01E-06,0.78756624,,,,7735.7925,18050.288
580,13.632795,1.617,40,200,39683.425,-29994.237,-45459.669,12427.374,4868.3058,289.95589,9.06E-06,0.78429667,,,,7593.4778,17705.765
589,13.689163,25.62,40,400,40206.325,-31026.921,-45667.341,12248.343,2415.1494,290.03788,1.81E-05,0.77886863,,,,9920.761,14922.754
586,13.67028,3.619,40,400,40705.996,-31164.902,-45707.839,12330.301,4721.7216,289.95838,9.43E-06,0.78686124,,,,7807.987,17539.033
570,13.561343,1.618,40,-200,37890.361,-27797.467,-45038.816,12381.775,5182.4196,289.8921,8.63E-06,0.7922173,,,,7353.8307,18074.583
568,13.542551,16.624,40,-400,37075.38,-26785.013,-44849.44,12315.07,3328.499,289.9799,1.33E-05,0.78306336,,,,8957.8661,15827.528
595,13.731092,1.616,65,-810,59988.33,-26007.53,-44239.417,12376.35,4722.9327,289.88938,9.44E-06,0.78876343,,,,7967.7579,17793.131
576,13.598829,5.621,40,0,38760.888,-28869.497,-45260.015,12336.08,4474.9725,289.83345,9.91E-06,0.78633058,,,,8023.1664,17264.672
587,13.674814,9.626,40,400,40595.849,-31100.927,-45682.019,12296.161,3904.4065,289.9228,1.13E-05,0.78241281,,,,8566.7387,16681.665
597,13.739606,9.622,65,-810,58763.676,-25477.107,-44155.707,12326.025,3906.7377,289.90742,1.13E-05,0.78277043,,,,8459.6079,16548.665
593,13.714243,14.62,40,550,41276.631,-31835.61,-45833.446,12281.767,3067.931,289.99172,1.45E-05,0.78457503,,,,9354.9848,15717.369
569,13.550697,25.62,40,-400,37223.517,-26718.16,-44818.933,12282.074,2569.9515,289.96229,1.78E-05,0.79725531,,,,9706.7136,15002.297
591,13.703787,3.62,40,550,41260.349,-31818.876,-45814.245,12334.167,4103.2003,289.95436,1.07E-05,0.78369151,,,,8344.157,16910.277
592,13.708321,8.614,40,550,40991.087,-31959.119,-45851.66,12307.502,3567.9569,289.975,1.24E-05,0.78263824,,,,8882.2265,16263.703
578,13.611228,21.615,40,0,38754.433,-28865.18,-45248.708,12288.042,3198.8219,289.86137,1.37E-05,0.78171623,,,,9197.3376,15854.44
577,13.603919,13.608,40,0,38747.649,-28861.685,-45249.407,12338.088,3735.5066,289.99458,1.19E-05,0.78785966,,,,8790.329,16539.651
598,13.745807,16.622,65,-810,59310.671,-25996.881,-44261.044,12309.438,3245.841,289.90263,1.36E-05,0.78400426,,,,9227.8627,15953.551
582,13.641307,9.625,40,200,39700.365,-29976.187,-45466.577,12302.907,4039.7659,290.0484,1.10E-05,0.7839794,,,,12484.321,12485.052
594,13.721832,20.629,40,550,41057.2,-31576.751,-45781.271,12298.347,2784.8386,289.88892,1.58E-05,0.77902785,,,,9580.7173,15351.535
600,13.764599,1.617,65,-600,60950.3,-27357.826,-44507.734,12428.119,4876.8478,289.95628,9.17E-06,0.79198692,,,,7660.5626,17741.518
588,13.681017,16.621,40,400,40424.81,-31128.803,-45691.599,12257.138,3213.8211,289.98075,1.37E-05,0.78079059,,,,9034.6226,15671.499
581,13.636773,3.617,40,200,39522.912,-30002.748,-45470.195,12319.832,4656.9986,289.9583,9.50E-06,0.78692356,,,,7822.6397,17555.108
601,13.768577,3.62,65,-600,60359.805,-27209.976,-44483.27,12379.442,4778.1026,290.05149,9.36E-06,0.79334017,,,,7800.705,17689.507
603,13.779314,16.622,65,-600,60169.401,-27423.404,-44533.513,12303.831,3489.963,289.8977,1.27E-05,0.78337092,,,,8902.868,16148.021
606,13.802084,3.62,65,-300,61609.909,-28867.565,-44802.898,12408.115,4949.9039,289.83439,8.93E-06,0.78481272,,,,7704.9171,17992.255
604,13.78746,25.62,65,-600,60326.872,-27240.854,-44486.066,12391.624,2774.6899,289.95792,1.58E-05,0.77880543,,,,9662.7364,15407.799
607,13.806619,9.626,65,-300,61911.9,-28849.104,-44807.462,12362.845,4132.2352,290.02061,1.07E-05,0.78462125,,,,8338.5329,16957.588
590,13.699809,1.617,40,550,41080.348,-31894.98,-45848.329,12344.464,4774.7402,289.93377,9.27E-06,0.78669322,,,,7678.205,17579.583
596,13.73507,3.617,65,-810,59172.278,-25720.014,-44196.74,12358.518,4430.3358,289.90262,1.00E-05,0.78848508,,,,8025.4243,17177.404
610,13.831613,1.618,65,0,63007.33,-30513.888,-45131.695,12388.597,5189.5341,289.97861,8.58E-06,0.79086476,,,,7380.2004,18156.274
609,13.820968,25.62,65,-300,61687.699,-28882.654,-44812.437,12295.636,2425.0406,289.96731,1.81E-05,0.77974697,,,,9829.7532,14844.924
616,13.873536,3.617,65,300,64553.876,-32270.976,-45468.509,12415.582,4772.1401,289.93612,9.33E-06,0.78904131,,,,7831.9397,17675.949
611,13.835591,5.622,65,0,63008.029,-30512.038,-45128.817,12392.917,4633.4891,290.01318,9.59E-06,0.78935916,,,,7973.5729,17670.427
617,13.87807,9.627,65,300,64259.615,-32212.387,-45477.965,12358.069,3939.1482,290.05177,1.12E-05,0.78334816,,,,8443.4262,16585.746
618,13.884273,16.622,65,300,64355.454,-32194.42,-45458.765,12343.574,3370.9667,289.95608,1.32E-05,0.78672524,,,,9135.7427,16149.368
614,13.857524,30.614,65,0,63015.471,-30522.851,-45133.134,12308.548,2717.5264,290.07508,1.62E-05,0.78253634,,,,9604.2625,15250.687
608,13.812821,16.623,65,-300,61681.244,-28871.224,-44821.482,12315.66,3251.2638,289.96818,1.35E-05,0.7813494,,,,9145.8512,15862.27
602,13.773112,9.624,65,-600,60537.628,-27182.676,-44476.61,12334.17,3998.7593,289.98682,1.11E-05,0.7870146,,,,8512.9745,16763.127
599,13.753953,25.619,65,-810,59788.593,-26155.873,-44266.471,12270.54,2530.1722,289.88962,1.73E-05,0.77976928,,,,9810.8148,15058.337
624,13.925932,25.619,65,600,65423.379,-33896.496,-45795.579,12314.288,2730.445,289.79365,1.61E-05,0.77990808,,,,9545.8345,15189.913
620,13.903065,1.629,65,600,64644.124,-32767.645,-45565.828,12423.973,4892.3232,289.98695,9.07E-06,0.78907991,,,,7867.4076,18052.229
612,13.840682,13.607,65,0,63008.07,-30518.863,-45153.774,12346.518,3999.5497,289.91523,1.11E-05,0.78497935,,,,8539.8413,16865.128
630,13.970085,1.618,90,-1070,83614.978,-26511.641,-43873.782,12408.649,4687.8363,289.92639,9.52E-06,0.78952188,,,,7815.5904,17514.733
627,13.945091,9.624,65,810,66320.759,-35115.719,-46035.115,12354.639,3542.0213,289.92516,1.25E-05,0.78478661,,,,8909.4158,16282.271
605,13.798106,1.618,65,-300,61658.055,-28873.979,-44811.286,12394.691,5005.7155,289.99053,8.88E-06,0.78951784,,,,7648.5097,18103.884
632,13.978598,9.624,90,-1070,82900.641,-26303.64,-43864.243,12347.145,3788.9077,289.99989,1.29E-05,0.8174826,,,,8737.5204,16575.692
623,13.917786,16.621,65,600,65669.083,-33942.298,-45800.348,12329.273,3342.6461,289.99254,1.33E-05,0.78361464,,,,9145.3284,16094.217
613,13.847991,21.617,65,0,62973.739,-30495.181,-45123.307,12335.596,3161.252,289.96907,1.40E-05,0.78228689,,,,9179.0408,15716.141
626,13.940556,3.619,65,810,66916.682,-35011.411,-45987.298,12400.008,4479.3007,289.90829,9.89E-06,0.78699159,,,,8043.8467,17379.365
633,13.9848,16.624,90,-1070,82641.779,-26279.095,-43871.15,12370.076,3465.6004,289.99895,1.46E-05,0.83098982,,,,8951.2309,16122.779
619,13.892419,25.62,65,300,64039.567,-32180.482,-45461.56,12329.554,2945.6548,289.98737,1.51E-05,0.78296528,,,,9495.9634,15589.905
631,13.974063,3.62,90,-1070,82598.443,-26196.289,-43856.883,12399.382,4866.0958,290.02894,9.13E-06,0.78978397,,,,7884.2526,18018.545
621,13.907049,3.621,65,600,65613.413,-33727.349,-45748.214,12380.261,4619.3579,289.81289,9.60E-06,0.78652003,,,,7881.866,17448.144
629,13.959439,25.618,65,810,65607.164,-34784.127,-45966.823,12311.84,2618.0314,289.81766,1.69E-05,0.78262098,,,,9710.6086,15145.563
638,14.018307,16.622,90,-700,83977.984,-28326.164,-44267.622,12452.447,3302.8213,289.9569,1.35E-05,0.78977653,,,,9138.4971,15956.877
634,13.992947,25.618,90,-1070,82464.777,-26138.852,-43834.352,12333.612,2693.4532,290.07388,1.64E-05,0.7844217,,,,9732.2386,15317.479
622,13.911583,9.626,65,600,65516.505,-33716.125,-45754.382,12364.82,4035.805,289.91649,1.10E-05,0.78767977,,,,8506.3973,16917.067
628,13.951293,16.623,65,810,66442.418,-34854.105,-45977.143,12342.944,3340.6385,290.02996,1.32E-05,0.78319986,,,,9037.8816,15991.32
637,14.012105,9.625,90,-700,84722.172,-28377.229,-44301.789,12440.875,3906.8324,289.99516,1.14E-05,0.78986154,,,,8588.7662,16680.921
615,13.869557,1.619,65,300,64187.252,-32108.202,-45431.752,12417.145,4964.1327,289.8146,1.01E-05,0.84364019,,,,7701.8751,17773.943
639,14.026454,25.62,90,-700,83817.511,-28353.711,-44283.698,12455.069,2674.6129,289.96015,1.67E-05,0.79067766,,,,9849.7326,15399.288
640,14.037099,1.618,90,-300,85829.818,-30557.429,-44749.202,12680.385,4975.7143,290.27249,9.38E-06,0.80676937,,,,7863.3702,18109.852
642,14.045612,9.626,90,-300,85986.591,-30551.92,-44702.249,12492.098,4066.2453,289.94778,1.10E-05,0.79196892,,,,8522.1439,17001.058
647,14.079676,13.606,90,0,87094.65,-32169.463,-45011.392,12355.482,3734.7826,289.94952,1.20E-05,0.7870467,,,,8798.9974,16535.013
643,14.051815,16.621,90,-300,85928.289,-30512.367,-44676.963,12404.175,3476.1367,290.03443,1.29E-05,0.79044343,,,,8964.5345,16144.789
641,14.041077,3.623,90,-300,85814.071,-30553.235,-44697.644,12548.99,4982.6204,289.8923,9.10E-06,0.80142958,,,,7927.1522,18310.676
653,14.123266,16.621,90,300,88535.456,-33851.681,-45334.063,12383.997,3516.0968,289.86159,1.26E-05,0.78396773,,,,8944.9909,16189.878
625,13.936578,1.617,65,810,65892.585,-35061.119,-46020.355,12397.355,4499.8086,289.91229,9.87E-06,0.7892391,,,,8210.7159,17564.799
651,14.112529,3.62,90,300,88541.787,-33858.136,-45323.825,12331.992,4224.64,289.78325,1.05E-05,0.78732861,,,,8354.3964,17136.664
648,14.086984,21.617,90,0,87087.783,-32178.961,-45016.038,12290.028,2718.1948,289.89214,1.62E-05,0.78294968,,,,9609.47,15246.156
650,14.108551,1.616,90,300,88207.93,-33885.148,-45324.935,12360.842,4281.7819,289.81812,1.04E-05,0.78765579,,,,8160.2751,17009.24
656,14.146036,3.618,90,700,90081.929,-36083.77,-45761.33,12326.937,4595.7537,289.82423,9.71E-06,0.78811303,,,,7837.7664,17391.527
659,14.164919,25.619,90,700,90230.438,-36052.893,-45752.819,12242.049,2623.9406,289.82895,1.72E-05,0.78921435,,,,9609.762,15013.622
635,14.003592,1.62,90,-700,84140.636,-28379.49,-44293.237,12445.681,4740.0283,290.09185,9.47E-06,0.79311248,,,,7840.4985,17686.653
636,14.007571,3.619,90,-700,84283.348,-28228.146,-44241.637,12470.675,4980.7902,289.88655,8.98E-06,0.79423716,,,,7641.0078,17986.719
646,14.074585,5.621,90,0,87092.142,-32167.818,-45019.204,12416.638,4587.9081,289.95484,9.76E-06,0.79299274,,,,7997.0319,17570.685
657,14.150571,9.624,90,700,89619.422,-35923.258,-45742.212,12270.452,3333.6314,289.93992,1.32E-05,0.78182319,,,,8974.4924,15896.417
663,14.19028,16.622,90,1070,90910.488,-37975.676,-46127.788,12259.737,2789.6795,289.65974,1.58E-05,0.77894647,,,,9550.6913,15336.783
655,14.142057,1.617,90,700,90066.634,-36169.906,-45789.206,12328.525,4365.4831,289.82171,1.01E-05,0.78682271,,,,8218.3875,17279.815
662,14.184078,9.626,90,1070,91448.153,-38192.64,-46160.392,12278.136,3612.971,289.62487,1.22E-05,0.78201897,,,,8754.0536,16223.068
644,14.059961,25.62,90,-300,85696.193,-30442.677,-44677.456,12379.094,2826.2963,289.96375,1.57E-05,0.78489514,,,,9591.9794,15419.071
649,14.096518,30.613,90,0,87044.571,-32148.453,-45000.785,12260.199,2630.3606,289.83901,1.67E-05,0.78073408,,,,9696.5206,15135.984
666,14.213051,3.618,120,-1380,107117.02,-26434.921,-43316.262,12344.949,5010.3487,289.72864,8.90E-06,0.79005662,,,,7679.6512,18108.652
660,14.175565,1.618,90,1070,91990.753,-38177.962,-46142.589,12315.223,4468.0184,289.69716,9.89E-06,0.78505081,,,,8001.1115,17330.939
670,14.242579,1.617,120,-1000,107371.32,-28719.429,-43792.251,12357.602,5210.4597,289.67954,8.55E-06,0.78885785,,,,7342.5509,18229.358
645,14.070607,1.617,90,0,87095.02,-32167.613,-45009.666,12472.41,4924.8701,289.95883,9.06E-06,0.79223242,,,,7678.7087,17905.655
669,14.231934,25.618,120,-1380,106418.14,-26717.545,-43393.147,12248.033,2535.2837,289.56933,1.74E-05,0.78143912,,,,9763.2151,14994.704
652,14.117063,9.623,90,300,88252.623,-33877.789,-45338.051,12299.224,4086.1677,289.81841,1.08E-05,0.78362078,,,,8294.6688,16754.301
658,14.156773,16.621,90,700,90411.469,-35984.272,-45738.388,12246.603,2852.7522,289.82234,1.54E-05,0.77828932,,,,9401.5786,15305.432
674,14.265441,25.62,120,-1000,107374.18,-28571.127,-43775.476,12247.019,2722.5247,289.94413,1.61E-05,0.77875135,,,,9501.977,15120.195
676,14.280065,3.618,120,-500,107374.18,-31203.633,-44299.363,12318.132,4736.7735,289.76796,9.41E-06,0.78905657,,,,7888.2822,17726.738
654,14.131412,25.618,90,300,88445.125,-33899.127,-45345.986,12268.155,2992.6199,289.82656,1.47E-05,0.7811696,,,,9259.1938,15433.826
672,14.251093,9.622,120,-1000,107374.18,-28140.408,-43704.1,12278.804,4212.4633,289.75745,1.05E-05,0.78430471,,,,8202.9266,16933.669
677,14.284599,9.625,120,-500,107374.18,-31327.882,-44326.458,12264.406,3624.3071,289.82471,1.25E-05,0.79381532,,,,8672.4065,16146.189
679,14.298948,25.619,120,-500,107374.18,-31235.579,-44294.717,12220.18,2851.4205,289.76152,1.55E-05,0.77440619,,,,9473.2077,15388.035
673,14.257295,16.619,120,-1000,107374.18,-28643.695,-43774.448,12254.727,3389.2803,289.88778,1.30E-05,0.78417085,,,,9070.1805,16099.708
671,14.246557,3.62,120,-1000,107374.18,-28537.002,-43763.922,12317.837,4679.4015,289.83028,9.52E-06,0.78832905,,,,7741.741,17407.895
661,14.179543,3.619,90,1070,91129.715,-38150.127,-46160.68,12313.986,4642.0184,289.66565,9.51E-06,0.78408816,,,,7768.8685,17433.606
668,14.223788,16.621,120,-1380,106766.51,-26993.138,-43429.74,12273.122,3152.3621,289.68927,1.40E-05,0.78061706,,,,9176.6288,15672.674
665,14.209072,1.619,120,-1380,106745.09,-26873.041,-43435.989,12334.183,4953.6903,289.67429,8.98E-06,0.78930154,,,,7742.8123,18059.935
678,14.290802,16.624,120,-500,107374.18,-31264.771,-44285.959,12262.703,3682.4726,289.79888,1.20E-05,0.78142984,,,,8725.7131,16341.307
664,14.198427,25.616,90,1070,92482.289,-38482.459,-46214.87,12232.15,2216.6359,289.68597,1.98E-05,0.77743387,,,,9971.8743,14549.338
680,14.309594,1.615,120,0,107374.18,-34077.402,-44848.371,12302.589,4857.3814,289.82541,9.09E-06,0.7851697,,,,7611.029,17713.173
667,14.217585,9.624,120,-1380,106570.97,-26277.369,-43334.682,12284.032,3790.0766,289.89668,1.17E-05,0.78366502,,,,8544.3219,16404.244
685,14.347538,1.617,120,500,107374.18,-36794.606,-45352.688,12294.963,4780.292,289.77432,9.26E-06,0.78594659,,,,7724.0045,17631.47
687,14.356051,9.624,120,500,107374.18,-36988.875,-45399.395,12263.874,4010.0294,289.86886,1.10E-05,0.78084154,,,,8388.922,16665.997
684,14.335505,30.612,120,0,107374.18,-34100.755,-44854.169,12225.872,2458.4636,289.85876,1.78E-05,0.77775345,,,,9865.7873,14953.374
675,14.276087,1.616,120,-500,107374.18,-31318.302,-44307.75,12281.956,4134.581,289.79075,1.06E-05,0.78274726,,,,8228.0369,16798.084
681,14.313572,5.622,120,0,107374.18,-34076.25,-44836.654,12296.75,4420.9443,289.84498,9.95E-06,0.7817625,,,,8143.9608,17338.878
690,14.381045,1.618,120,1000,107374.18,-39549.392,-45903.876,12307.039,5021.2419,289.90774,8.80E-06,0.78451537,,,,7415.8789,17842.081
692,14.389558,9.622,120,1000,107374.18,-40113.161,-46011.104,12330.402,4146.8266,289.9218,1.07E-05,0.78461181,,,,8292.6907,16939.804
701,14.452037,3.621,40,-550,35817.386,-25800.763,-44660.64,12265.404,4577.5693,289.97864,9.64E-06,0.78248267,,,,8004.8538,17510.338
697,14.423065,9.626,120,1380,107374.18,-41744.07,-46347.918,12261.21,4108.6946,290.09038,1.08E-05,0.78561804,,,,8333.1718,16878.788
691,14.385023,3.62,120,1000,107374.18,-39770.056,-45963.287,12288.972,4120.0906,290.00788,1.07E-05,0.78150881,,,,8261.8396,16851.898
694,14.403906,25.621,120,1000,107374.18,-39106.419,-45842.203,12205.259,2391.8365,290.13497,1.83E-05,0.7764254,,,,9788.7938,14720.651
700,14.448059,1.617,40,-550,36245.393,-25893.683,-44687.941,12263.601,4814.8022,290.11555,9.19E-06,0.78355922,,,,7650.1581,17583.559
702,14.456572,8.614,40,-550,36295.43,-25977.722,-44705.99,12229.445,3906.1486,290.00809,1.12E-05,0.77710043,,,,8357.8711,16441.472
682,14.318663,13.608,120,0,107374.18,-34079.704,-44840.724,12264.249,3791.4082,289.91212,1.16E-05,0.78134345,,,,8503.7432,16334.499
698,14.429268,16.62,120,1380,107374.18,-42120.354,-46432.615,12228.302,3386.885,289.98108,1.29E-05,0.77658224,,,,8803.4525,15797.123
708,14.494058,16.621,40,-400,36581.713,-26605.34,-44830.692,12249.711,3658.0127,290.19311,1.20E-05,0.78191986,,,,8701.3125,16245.374
703,14.462494,14.619,40,-550,35809.163,-25808.698,-44668.206,12214.101,3266.7752,290.03306,1.33E-05,0.7745273,,,,8956.0001,15727.242
710,14.51285,1.614,40,-200,37586.11,-27752.611,-45075.285,12281.715,4745.6765,290.07962,9.35E-06,0.78339967,,,,7646.7556,17525.558
704,14.470084,20.625,40,-550,35973.952,-25961.605,-44708.622,12187.962,2756.1403,290.08183,1.58E-05,0.7733062,,,,9380.7214,15063.955
686,14.351516,3.62,120,500,107374.18,-36847.686,-45392.405,12303.617,4451.5547,289.91251,9.94E-06,0.78507663,,,,8061.5607,17262.025
693,14.39576,16.623,120,1000,107374.18,-39452.114,-45892.363,12239.81,3189.9099,290.0622,1.37E-05,0.77762288,,,,9135.9123,15713.704
683,14.325972,21.612,120,0,107374.18,-34085.666,-44847.056,12242.73,2988.7193,290.00409,1.47E-05,0.77831792,,,,9229.8417,15410.148
689,14.370399,25.62,120,500,107374.18,-36752.916,-45384.593,12235.675,2615.6365,289.81501,1.67E-05,0.7765551,,,,9579.911,14976.089
688,14.362254,16.619,120,500,107374.18,-36873.465,-45429.573,12221.08,3352.2899,289.86705,1.31E-05,0.77977205,,,,9015.809,15982.949
699,14.437414,25.62,120,1380,107374.18,-41655.385,-46372.34,12190.544,2496.5689,289.97614,1.76E-05,0.77663125,,,,9756.3736,14918.798
713,14.527565,16.621,40,-200,37599.884,-27804.786,-45060.525,12247.789,3508.0003,290.13785,1.25E-05,0.77881941,,,,8875.5389,16128.936
712,14.521362,9.625,40,-200,37785.97,-27776.293,-45050.698,12257.782,4124.2582,290.04396,1.06E-05,0.77868974,,,,8174.1878,16678.479
696,14.41853,3.62,120,1380,107374.18,-41544.991,-46329.663,12283.089,3952.9038,290.01044,1.11E-05,0.77978675,,,,8369.8279,16539.586
717,14.555426,13.606,40,0,38515.966,-28867.441,-45267.991,12239.63,3529.4354,290.13871,1.24E-05,0.77841626,,,,8831.7043,16127.75
721,14.588279,3.62,40,200,39468.147,-30003.817,-45487.175,12264.912,4151.8193,290.03415,1.05E-05,0.7807868,,,,8351.8119,16976.794
714,14.535711,25.621,40,-200,37634.256,-27749.404,-45055.385,12209.161,3046.4863,290.12767,1.46E-05,0.78236734,,,,9244.1961,15516.309
695,14.414552,1.617,120,1380,107374.18,-41649.012,-46343.971,12271.976,4150.5217,289.99666,1.06E-05,0.78133859,,,,8195.3629,16791.678
719,14.572267,30.613,40,0,38545.651,-28883.271,-45264.373,12191.92,2316.4423,290.02143,1.88E-05,0.77247891,,,,9822.968,14613.497
705,14.479342,1.619,40,-400,37063.087,-26698.055,-44836.53,12261.731,4846.7434,290.02158,9.07E-06,0.78114851,,,,7676.8841,17704.702
707,14.487855,9.627,40,-400,36768.704,-26888.622,-44889.733,12251.13,3945.9654,290.05919,1.11E-05,0.77782493,,,,8488.2456,16683.795
706,14.483321,3.619,40,-400,36560.539,-26643.125,-44835.708,12261.273,4628.0911,290.14068,9.62E-06,0.78382355,,,,7954.1557,17572.036
711,14.516827,3.619,40,-200,37569.13,-27792.369,-45058.469,12272.789,4499.1513,289.9865,9.79E-06,0.78114645,,,,7925.3372,17212.693
720,14.5843,1.618,40,200,39210.727,-29936.758,-45477.554,12269.464,5005.8299,290.08608,8.80E-06,0.78216564,,,,7421.6888,17785.21
722,14.592813,9.626,40,200,39404.501,-29901.564,-45464.809,12224.638,4116.5489,290.08539,1.07E-05,0.779165,,,,8150.7333,16669.63
718,14.562734,21.616,40,0,38536.852,-28880.31,-45273.624,12213.829,3191.1638,290.11862,1.43E-05,0.79351077,,,,9138.0169,15742.791
709,14.502204,25.621,40,-400,36897.599,-26700.604,-44848.412,12206.345,2778.4861,290.12079,1.58E-05,0.77996086,,,,9438.2544,15202.968
730,14.651315,1.618,40,550,41025.089,-32004.675,-45870.573,12270.223,4562.5839,290.01583,9.65E-06,0.78150706,,,,8001.271,17479.295
728,14.632524,16.621,40,400,40441.791,-31142.125,-45702.741,12209.507,3548.3975,290.05547,1.23E-05,0.77626003,,,,8766.2793,16163.812
723,14.599017,16.62,40,200,39472.505,-30088.719,-45498.071,12215.628,3558.4859,290.21034,1.41E-05,0.83622005,,,,8864.6231,16082.852
716,14.550335,5.62,40,0,38515.801,-28879.611,-45271.239,12260.189,4084.58,290.03954,1.08E-05,0.78333454,,,,8364.6532,16809.902
729,14.640669,25.62,40,400,40079.856,-31079.63,-45692.462,12189.274,2694.2916,290.05386,1.62E-05,0.77490904,,,,9457.4079,15020.865
726,14.621786,3.618,40,400,40295.052,-31088.922,-45703.892,12236.907,4167.5218,290.03816,1.06E-05,0.78063879,,,,8150.3343,16766.302
727,14.62632,9.626,40,400,40291.516,-31034.033,-45675.4,12236.992,3965.6136,290.03096,1.11E-05,0.77860022,,,,8311.7371,16506.404
724,14.607162,25.621,40,200,39352.203,-29995.224,-45487.792,12210.617,2561.843,289.98771,1.70E-05,0.77316044,,,,9722.7694,15030.231
715,14.546357,1.617,40,0,38514.157,-28884.299,-45265.195,12297.079,4585.7478,289.98218,9.66E-06,0.78464765,,,,8053.3131,17611.455
737,14.691111,9.625,65,-810,59327.24,-25966.498,-44257.22,12232.674,3849.7938,290.11823,1.14E-05,0.77954988,,,,8573.3863,16560.634
731,14.655293,3.621,40,550,40802.04,-31965.492,-45873.738,12277.442,4400.5096,290.0592,1.00E-05,0.78367891,,,,8102.3267,17271.552
738,14.697313,16.621,65,-810,59133.712,-25862.354,-44244.927,12188.954,3141.4992,290.09386,1.39E-05,0.77538092,,,,9028.3839,15513.111
741,14.720083,3.618,65,-600,60217.875,-27218.775,-44505.061,12271.764,4186.9954,290.06156,1.05E-05,0.78024989,,,,8125.4615,16803.195
744,14.738966,25.619,65,-600,60214.874,-27256.231,-44506.254,12194.386,2655.2692,290.08465,1.64E-05,0.77542533,,,,9567.3641,15079.868
732,14.659828,8.614,40,550,41039.233,-32020.71,-45879.412,12213.139,3760.5567,290.0316,1.16E-05,0.77721975,,,,10956.329,13787.206
742,14.724618,9.627,65,-600,60200.813,-27061.346,-44474.184,12241.096,3998.7686,290.2096,1.10E-05,0.77987512,,,,8287.8864,16554.437
725,14.617808,1.616,40,400,40143.461,-31144.92,-45712.732,12262.26,4357.3883,290.06657,1.01E-05,0.7800942,,,,7993.0965,17006.681
758,14.835779,16.621,65,300,64112.998,-32152.154,-45448.568,12244.317,3291.7003,289.92686,1.34E-05,0.77859483,,,,9065.001,15879.615
749,14.772474,25.621,65,-300,61556.994,-28879.077,-44826.992,12195.294,2788.6467,290.05349,1.57E-05,0.77603492,,,,9425.588,15167.584
735,14.682598,1.616,65,-810,59253.192,-25834.519,-44247.476,12272.439,4822.8834,290.15718,9.79E-06,0.81147642,,,,7594.7441,17475.872
754,14.809031,30.613,65,0,62846.693,-30527.21,-45143.988,12212.315,2785.2102,289.95811,1.57E-05,0.77586852,,,,9519.7317,15286.036
750,14.783119,1.616,65,0,62839.745,-30524.496,-45148.182,12266.985,4298.7201,290.03569,1.03E-05,0.78363936,,,,8053.6225,16950.135
760,14.85457,1.619,65,600,65338.517,-33704.078,-45750.311,12309.459,4738.33,289.98605,9.33E-06,0.78873383,,,,7885.9937,17748.986
753,14.799497,21.615,65,0,62841.43,-30526.058,-45137.451,12228.148,3053.9357,290.02944,1.43E-05,0.77718933,,,,9266.358,15578.117
734,14.673339,20.627,40,550,40840.647,-31664.243,-45824.77,12181.205,2900.5699,290.05056,1.50E-05,0.77364213,,,,9386.2707,15402.315
747,14.758126,9.624,65,-300,61534.463,-28766.134,-44816.425,12241.996,4156.3566,290.05593,1.06E-05,0.78004964,,,,8343.615,16977.395
762,14.863083,9.627,65,600,65379.879,-33969.599,-45817.123,12255.112,3653.5235,289.99338,1.21E-05,0.77886251,,,,8800.5029,16397.649
743,14.730821,16.621,65,-600,60223.632,-27286.245,-44538.981,12230.465,3317.0724,290.03559,1.33E-05,0.77875371,,,,9028.5445,15882.617
755,14.821064,1.617,65,300,64140.299,-32297.413,-45479.528,12296.681,4666.1304,290.00595,9.45E-06,0.78397202,,,,7893.1803,17634.497
733,14.665749,14.618,40,550,40966.87,-31803.417,-45831.842,12194.251,3162.8483,290.19301,1.41E-05,0.78460158,,,,9091.0767,15651.014
746,14.75359,3.62,65,-300,61555.555,-28851.119,-44840.971,12275.478,4662.0072,290.07144,9.45E-06,0.78219832,,,,7688.4196,17325.247
739,14.70546,25.618,65,-810,59389.859,-26013.615,-44271.076,12201.623,2424.1986,290.18954,1.82E-05,0.77789965,,,,9748.7313,14740.996
756,14.825042,3.619,65,300,63990.722,-32171.601,-45452.433,12283.293,4489.2998,289.97795,9.85E-06,0.78575933,,,,8051.9217,17429.129
736,14.686576,3.617,65,-810,59324.075,-26158.299,-44293.113,12262.803,4537.4045,290.05263,9.68E-06,0.78068599,,,,7866.1278,17331.448
757,14.829576,9.625,65,300,64270.757,-32440.452,-45511.022,12269.33,3851.2542,289.94742,1.14E-05,0.77986519,,,,8451.182,16422.656
759,14.843926,25.617,65,300,64192.762,-32284.338,-45482.858,12228.467,2622.6768,289.89595,1.67E-05,0.77915687,,,,9591.9423,15002.583
740,14.716105,1.617,65,-600,60255.784,-27122.361,-44486.642,12277.619,4900.5635,290.08211,9.01E-06,0.78575423,,,,7734.2964,17919.522
751,14.787097,5.621,65,0,62833.948,-30519.686,-45146.907,12266.287,4757.6254,290.00632,9.27E-06,0.78357654,,,,7690.0183,17646.204
752,14.792188,13.607,65,0,62835.263,-30520.96,-45140.411,12245.528,3699.9909,290.05727,1.20E-05,0.78269975,,,,8767.8273,16431.082
748,14.764328,16.622,65,-300,61581.376,-28919,-44833.241,12206.509,3420.31,289.99406,1.28E-05,0.77644161,,,,8807.6943,15881.124
745,14.749613,1.616,65,-300,61508.314,-28881.051,-44829.459,12270.143,4944.2393,290.05304,8.95E-06,0.78499987,,,,7462.6177,17681.079
770,14.921585,1.615,90,-1070,82494.051,-26224.905,-43868.478,12312.016,5436.0991,289.96005,8.15E-06,0.78627032,,,,7228.3493,18529.833
764,14.877432,25.619,65,600,65456.477,-33890.082,-45813.998,12205.217,2421.5988,289.9839,1.82E-05,0.77977024,,,,9800.7719,14788.551
766,14.892056,3.618,65,810,66284.33,-35148.488,-46044.201,12291.942,4213.8369,289.98753,1.05E-05,0.78355709,,,,8359.7598,17102.372
761,14.858548,3.62,65,600,65230.549,-33632.744,-45731.234,12317.257,5171.7372,290.01251,8.71E-06,0.7936426,,,,7561.8386,18296.222
768,14.902793,16.622,65,810,66104.698,-34834.411,-45969.495,12264.132,2893.0198,289.98249,1.51E-05,0.77588672,,,,9454.223,15451.131
765,14.888078,1.617,65,810,66450.888,-35256.538,-46052.424,12310.612,4917.6525,289.95578,8.99E-06,0.78489927,,,,7585.5519,17634.761
773,14.936301,16.62,90,-1070,82157.892,-26352.279,-43900.506,12236.273,3109.4299,290.0149,1.41E-05,0.77717452,,,,9140.7479,15581.171
774,14.944446,25.621,90,-1070,82801.593,-26496.675,-43915.226,12205.029,2325.3882,289.99318,1.91E-05,0.78216871,,,,9867.8121,14679.046
771,14.925562,3.622,90,-1070,82955.241,-26627.872,-43969.168,12284.86,4393.0337,290.27463,1.00E-05,0.78280554,,,,8194.4441,17333.031
775,14.955092,1.617,90,-700,83834.862,-28418.097,-44322.469,12295.278,4648.7636,290.13421,1.02E-05,0.80969971,,,,7964.7626,17604.813
776,14.95907,3.62,90,-700,84146.146,-28239.494,-44253.067,12263.655,4384.5298,290.05126,1.00E-05,0.78199179,,,,7964.4135,17041.071
788,15.038484,21.616,90,0,86971.221,-32166.421,-45006.952,12287.064,3051.7745,289.99254,1.44E-05,0.77927969,,,,9364.5443,15679.94
787,15.031175,13.609,90,0,86975.744,-32160.706,-45008.843,12272.113,3215.8365,290.022,1.37E-05,0.78023205,,,,9087.4609,15778.832
767,14.89659,9.628,65,810,66384.364,-35382.802,-46078.532,12277.721,3812.0026,289.94697,1.20E-05,0.79337499,,,,8536.5473,16387.665
785,15.022107,1.615,90,0,86987.256,-32169.874,-45037.295,12293.837,4190.7863,290.11834,1.08E-05,0.79212487,,,,8177.5443,16813.173
781,14.992577,3.621,90,-300,85826.406,-30551.426,-44717.091,12284.969,4158.682,290.06927,1.11E-05,0.79808626,,,,8192.7755,16784.82
763,14.869286,16.62,65,600,65332.309,-33721.922,-45780.366,12229.075,3030.2523,290.00121,1.44E-05,0.77670381,,,,9205.8063,15491.679
769,14.91094,25.619,65,810,66159.135,-34863.315,-45983.639,12206.932,2255.1224,289.99074,1.94E-05,0.7750592,,,,9932.0912,14581.454
796,15.097536,3.619,90,700,90025.971,-36292.223,-45824.976,12473.414,4051.6806,289.87242,1.11E-05,0.79465588,,,,8652.4556,17064.757
777,14.963605,9.627,90,-700,84038.013,-28201.298,-44248.75,12251.507,3909.4766,290.10473,1.16E-05,0.79583491,,,,8397.7648,16430.326
790,15.060051,1.617,90,300,88154.974,-33770.89,-45339.408,12451.098,5373.1848,290.02369,8.30E-06,0.79279679,,,,7285.9852,18482.995
794,15.082912,25.618,90,300,88282.966,-33797.245,-45342.45,12421.558,2472.7115,290.03259,1.79E-05,0.78493553,,,,9908.9693,15024.354
772,14.930098,9.625,90,-1070,82594.003,-26309.931,-43875.056,12239.215,3878.3394,289.9732,1.13E-05,0.78164103,,,,8489.3118,16574.577
779,14.977954,25.617,90,-700,83999.2,-28030.836,-44206.361,12237.533,2524.6122,290.037,1.73E-05,0.77619568,,,,9643.3432,14861.626
795,15.093558,1.617,90,700,90033.947,-35948.255,-45758.534,12510.341,4212.6825,290.00661,1.06E-05,0.79289107,,,,8505.68,17268.552
799,15.11642,25.617,90,700,90190.144,-36300.446,-45820.33,12354.899,2444.8331,290.02334,1.80E-05,0.78218135,,,,9931.9034,15005.268
784,15.011461,25.619,90,-300,85795.035,-30504.761,-44696.534,12220.739,2597.6156,289.92899,1.68E-05,0.77655466,,,,9672.6212,15043.53
780,14.988599,1.619,90,-300,85620.582,-30497.196,-44697.973,12284.396,4745.8371,290.08965,9.33E-06,0.78462773,,,,7667.7485,17507.706
778,14.969808,16.62,90,-700,83728.291,-28048.515,-44229.92,12240.987,3227.6193,290.07631,1.37E-05,0.78198011,,,,8991.1172,15655.832
783,15.003315,16.622,90,-300,85784.509,-30505.46,-44686.296,12225.364,3404.8319,290.01329,1.29E-05,0.77801369,,,,8855.6633,15901.599
801,15.131044,3.619,90,1070,91589.097,-38460.709,-46255.738,12363.645,4208.1469,289.97937,1.06E-05,0.7876242,,,,8257.4167,16983.179
798,15.108273,16.622,90,700,90021.736,-36109.056,-45792.865,12367.778,3057.131,289.9288,1.45E-05,0.78716936,,,,9432.1482,15744.185
786,15.026085,5.621,90,0,86973.976,-32160.993,-45015.175,12279.308,3845.5348,289.99245,1.14E-05,0.78144978,,,,8553.3294,16495.691
803,15.141781,16.62,90,1070,91196.157,-38377.369,-46248.748,12341.947,3267.4076,289.99754,1.35E-05,0.78509747,,,,9145.204,15946.695
800,15.127066,1.615,90,1070,91081.24,-37874.821,-46151.635,12389.353,4447.436,290.0079,9.99E-06,0.7888993,,,,8104.8443,17384.337
802,15.135578,9.625,90,1070,91469.574,-37847.726,-46129.72,12369.892,3513.7226,290.02376,1.26E-05,0.7836904,,,,8906.2014,16159.788
805,15.160572,1.618,120,-1380,106964.07,-26889.652,-43473.239,12404.002,4686.2726,290.02924,9.52E-06,0.79159702,,,,7874.2489,17602.973
782,14.997112,9.624,90,-300,85788.95,-30587.936,-44717.79,12260.348,3882.9844,289.93041,1.13E-05,0.77956681,,,,8425.8871,16490.648
789,15.048018,30.613,90,0,86978.499,-32161.281,-45017.272,12343.592,2173.0978,290.0212,2.02E-05,0.77916568,,,,10221.245,14710.069
806,15.16455,3.621,120,-1380,106938.91,-26687.983,-43436.318,12391.312,4440.6972,289.98594,9.99E-06,0.78788853,,,,8199.354,17436.868
791,15.064029,3.621,90,300,88292.052,-34040.028,-45392.241,12421.939,3946.8868,290.01273,1.12E-05,0.78770206,,,,8516.8461,16686.275
808,15.175288,16.62,120,-1380,106599.21,-26224.824,-43334.559,12367.115,3129.2518,290.01528,1.41E-05,0.78353159,,,,9230.6634,15695.135
804,15.149927,25.618,90,1070,91063.642,-38120.812,-46197.56,12326.299,2432.1295,290.00599,1.81E-05,0.7798875,,,,9839.8366,14860.062
792,15.068563,9.625,90,300,88219.731,-33888.972,-45356.018,12451.369,3656.0583,289.9405,1.21E-05,0.78824941,,,,8950.3195,16551.6
812,15.202592,9.625,120,-1000,107374.18,-28737.396,-43837.847,12412.128,3886.2349,289.95871,1.15E-05,0.78975324,,,,8759.8905,16825.524
793,15.074766,16.622,90,300,88466.998,-33874.171,-45354.661,12434.952,3004.1746,290.02757,1.47E-05,0.78641519,,,,9453.922,15697.674
809,15.183434,25.619,120,-1380,106124.49,-26456.342,-43401.535,12333.714,2342.8199,289.9393,1.89E-05,0.78423544,,,,9971.2026,14830.707
815,15.227587,1.616,120,-500,107374.18,-31186.364,-44305.695,12485.648,4842.6772,290.02315,9.24E-06,0.79368842,,,,7916.7708,17943.36
797,15.102071,9.625,90,700,89835.237,-36107.987,-45795.373,12444.281,4384.5602,290.22641,1.02E-05,0.79348794,,,,8160.6946,17300.336
807,15.169085,9.624,120,-1380,106563.69,-26368.973,-43397.835,12389.471,3767.66,289.99629,1.18E-05,0.78698668,,,,8696.0278,16533.215
814,15.216941,25.619,120,-1000,107374.18,-28571.251,-43797.554,12400.449,2608.1827,289.99733,1.69E-05,0.78236898,,,,9705.1272,15076.145
818,15.242302,16.623,120,-500,107374.18,-31462.369,-44365.394,12414.31,3384.503,289.99947,1.31E-05,0.78614806,,,,9038.566,16032.889
828,15.313753,16.623,120,500,107374.18,-36882.757,-45411.894,12408.095,3589.3645,290.07677,1.22E-05,0.78454322,,,,8953.8946,16412.994
830,15.332545,1.617,120,1000,107374.18,-40040.552,-46011.268,12436.149,4378.9289,289.95019,1.02E-05,0.78992199,,,,8346.7502,17436.664
811,15.198058,3.618,120,-1000,107374.18,-28611.626,-43829.377,12408.902,4660.0549,289.98874,9.54E-06,0.78907433,,,,8060.2133,17759.554
817,15.236099,9.626,120,-500,107374.18,-31248.653,-44316.796,12415.015,3917.029,290.05749,1.13E-05,0.78908605,,,,8629.3249,16793.473
827,15.307551,9.625,120,500,107374.18,-36775.899,-45380.276,12407.842,3621.2082,290.01586,1.22E-05,0.78655176,,,,8813.2905,16297.669
824,15.287005,30.613,120,0,107374.18,-34108.772,-44870.039,12364.527,2570.6744,289.90545,1.73E-05,0.78482907,,,,9752.3731,15066.283
825,15.299038,1.615,120,500,107374.18,-37150.086,-45462.013,12447.266,4470.7622,290.06132,9.99E-06,0.79167305,,,,8078.6029,17352.185
833,15.347261,16.621,120,1000,107374.18,-39599.182,-45933.479,12382.337,2980.9674,290.0493,1.49E-05,0.78454339,,,,9386.1992,15562.043
829,15.3219,25.616,120,500,107374.18,-37226.437,-45468.591,12358.115,2928.5854,289.98546,1.51E-05,0.78546342,,,,9446.7824,15533.43
835,15.366052,1.618,120,1380,107374.18,-41824.902,-46355.812,12445.98,4329.7771,290.03592,1.03E-05,0.78959274,,,,8183.0529,17164.109
819,15.250448,25.62,120,-500,107374.18,-31277.845,-44343.274,12392.286,2659.8167,290.04264,1.66E-05,0.78434099,,,,9696.7698,15195.311
836,15.37003,3.62,120,1380,107374.18,-41543.058,-46321.645,12429.329,4836.3124,289.94708,9.24E-06,0.79177178,,,,7787.0226,17794.26
820,15.261094,1.615,120,0,107374.18,-34085.624,-44874.109,12436.802,4770.5895,290.13251,9.65E-06,0.80517933,,,,7965.1155,17804.349
810,15.194079,1.616,120,-1000,107374.18,-28641.722,-43822.388,12414.856,4806.1675,289.99789,9.28E-06,0.7921347,,,,7791.8515,17808.441
813,15.208795,16.622,120,-1000,107374.18,-28750.718,-43819.88,12372.335,3234.7632,290.04914,1.37E-05,0.78560232,,,,9284.3382,15990.672
821,15.265072,5.622,120,0,107374.18,-34097.178,-44872.383,12443.687,4112.2419,290.01646,1.10E-05,0.79529882,,,,8533.7297,17037.28
823,15.277471,21.616,120,0,107374.18,-34099.192,-44857.17,12397.164,2932.1258,290.03011,1.51E-05,0.78639478,,,,9560.7446,15647.488
832,15.341059,9.62,120,1000,107374.18,-39832.222,-45979.568,12422.804,3577.3305,290.09177,1.24E-05,0.78863571,,,,8839.0947,16214.259
838,15.380768,16.622,120,1380,107374.18,-41540.591,-46311.942,12410.318,2914.9896,289.89261,1.52E-05,0.78605788,,,,9608.5911,15632.247
831,15.336523,3.621,120,1000,107374.18,-39559.794,-45931.998,12449.583,4487.3114,289.90259,1.00E-05,0.79160053,,,,8261.78,17603.523
816,15.231565,3.62,120,-500,107374.18,-31402.177,-44352.977,12456.109,4542.0754,290.00989,9.83E-06,0.79116182,,,,8022.7646,17495.286
841,15.403538,3.62,65,-810,58138.398,-25920.654,-44296.074,12446.631,4780.8209,290.22666,9.49E-06,0.79659843,,,,8010.1813,17941.798
840,15.399559,1.62,65,-810,59530.883,-26355.445,-44323.703,12497.489,4858.0033,289.95537,9.18E-06,0.79122789,,,,7776.6492,17838.159
826,15.303016,3.62,120,500,107374.18,-36709.704,-45368.106,12438.399,4350.748,289.8828,1.02E-05,0.7908206,,,,8313.4317,17333.427
834,15.355407,25.619,120,1000,107374.18,-39782.473,-45993.548,12383.888,2394.9586,290.03879,1.86E-05,0.78525083,,,,10064.843,15014.844
822,15.270163,13.605,120,0,107374.18,-34098,-44875.014,12412.31,3492.0425,290.0412,1.27E-05,0.78859995,,,,9067.9575,16321.447
845,15.433067,1.617,65,-600,60251.343,-27311.037,-44520.15,12445.994,5032.2165,290.06241,8.89E-06,0.79294487,,,,7721.3881,18144.45
847,15.441579,9.627,65,-600,60020.688,-27323.947,-44525.249,12369.387,4006.7244,290.01457,1.11E-05,0.78720222,,,,8569.5754,16889.687
844,15.422421,25.619,65,-810,59032.527,-26033.926,-44263.593,12347.624,2268.6056,289.98902,1.94E-05,0.78184432,,,,10084.578,14796.21
842,15.408073,9.622,65,-810,58465.509,-25539.478,-44176.224,12388.12,3803.0105,290.01718,1.16E-05,0.78479799,,,,8584.0423,16463.028
850,15.466574,1.618,65,-300,61309.522,-28889.931,-44843.89,12533.455,5064.1671,290.08302,8.83E-06,0.79183604,,,,7711.2214,18178.344
852,15.475087,9.624,65,-300,61433.937,-28866.619,-44811.697,12419.943,4018.1862,289.98389,1.11E-05,0.78674954,,,,8446.7945,16762.175
846,15.437045,3.619,65,-600,59971.843,-27123.388,-44504.28,12419.333,4596.2728,290.05684,9.66E-06,0.78864579,,,,7948.2329,17487.807
851,15.470552,3.62,65,-300,61094.778,-28913.778,-44860.5,12419.379,4255.6007,289.74946,1.06E-05,0.79704656,,,,8301.4643,17188.111
849,15.455928,25.618,65,-600,59747.272,-27196.326,-44509.173,12357.229,2408.7302,290.19371,1.84E-05,0.78193472,,,,9944.944,14926.672
843,15.414275,16.622,65,-810,59269.432,-26464.44,-44353.224,12379.652,3054.0852,289.99323,1.45E-05,0.78241748,,,,9443.8636,15764.732
839,15.388914,25.619,120,1380,107374.18,-41903.761,-46386.114,12380.451,2302.2637,289.97854,1.92E-05,0.78359334,,,,10071.077,14855.317
837,15.374565,9.627,120,1380,107374.18,-41762.571,-46340.64,12411.976,3742.7046,290.05456,1.19E-05,0.78958076,,,,8833.7008,16623.532
855,15.50008,1.62,65,0,62558.887,-30537.242,-45149.909,12447.844,5032.8743,289.98681,8.93E-06,0.79352013,,,,7565.5358,17939.676
856,15.504058,5.625,65,0,62562.793,-30532.308,-45153.445,12381.822,4536.9466,290.02513,9.80E-06,0.78788097,,,,7991.1675,17367.156
857,15.509149,13.609,65,0,62572.209,-30531.527,-45163.23,12338.082,3293.3087,289.97617,1.35E-05,0.78497089,,,,9112.7888,15969.949
853,15.481289,16.622,65,-300,61270.998,-28990.786,-44854.744,12353.224,3366.0481,289.9868,1.31E-05,0.78386539,,,,9001.6325,15964.883
854,15.489434,25.622,65,-300,61325.269,-29149.202,-44885.663,12342.26,2536.1976,290.08047,1.74E-05,0.78176081,,,,9762.9749,14996.025
868,15.586247,16.622,65,600,65626.323,-33831.864,-45784.889,12412.049,3174.0726,289.97393,1.41E-05,0.78591669,,,,9386.0425,15948.978
864,15.560886,25.621,65,300,63807.266,-32113.588,-45451.117,12390.719,2566.1482,290.05528,1.76E-05,0.78803046,,,,9942.8909,15262.796
867,15.580045,9.625,65,600,65060.744,-33736.518,-45768.484,12446.446,3750.0577,290.06713,1.20E-05,0.7922505,,,,8747.8506,16475.705
848,15.447782,16.62,65,-600,59731.484,-27209.894,-44510.612,12346.551,3067.8918,290.05784,1.44E-05,0.78325762,,,,9261.4965,15599.786
859,15.525992,30.613,65,0,62585.982,-30525.771,-45143.618,12331.264,2263.1043,290.11712,1.95E-05,0.78249206,,,,10149.59,14831.491
863,15.552739,16.624,65,300,63670.435,-31918.086,-45408.687,12373.083,3151.2367,290.00098,1.41E-05,0.78396395,,,,9344.0965,15879.136
874,15.627901,25.619,65,810,66162.63,-34770.559,-45962.259,12368.06,2417.726,289.92517,1.84E-05,0.78603017,,,,9956.4887,14938.481
861,15.542002,3.621,65,300,64047.173,-32057.219,-45439.358,12436.348,4145.4018,289.88626,1.07E-05,0.78871048,,,,8542.1216,17151.585
875,15.638546,1.617,90,-1070,81921.685,-26248.505,-43876.577,12479.675,4828.4196,290.03841,9.34E-06,0.7947752,,,,7995.7809,18037.724
860,15.538024,1.62,65,300,63768.988,-32082.053,-45455.147,12414.369,4351.1622,290.02616,1.02E-05,0.7897446,,,,8197.5307,17271.409
858,15.516458,21.618,65,0,62576.402,-30535.762,-45150.526,12407.684,3073.5477,290.15388,1.44E-05,0.78524741,,,,9280.7543,15599.731
865,15.571531,1.618,65,600,65009.802,-33753.745,-45795.908,12471.444,4913.5723,290.17086,9.65E-06,0.81957067,,,,7812.436,17837.827
873,15.619755,16.621,65,810,66294.445,-35101.206,-46045.188,12386.755,3276.6617,289.99542,1.35E-05,0.78258026,,,,9107.8702,15885.847
862,15.546537,9.627,65,300,63832.47,-32139.449,-45460.163,12418.913,3745.5542,289.93086,1.19E-05,0.78846812,,,,8714.7289,16445.847
872,15.613552,9.626,65,810,65520.247,-34859.491,-45999.633,12394.903,3444.5406,290.10267,1.30E-05,0.79004723,,,,8953.7029,16064.449
876,15.642525,3.62,90,-1070,82497.135,-26435.496,-43910.497,12462.144,4550.7319,290.01961,9.81E-06,0.79180876,,,,8077.2378,17583.5
886,15.709539,3.618,90,-300,85754.001,-30599.983,-44722.231,12494.304,4612.1358,290.11294,1.02E-05,0.81276884,,,,8001.3702,17515.296
878,15.653263,16.62,90,-1070,82127.591,-25986.274,-43818.441,12406.76,3045.578,290.03353,1.45E-05,0.78425008,,,,9308.0111,15588.1
879,15.661408,25.62,90,-1070,82115.667,-26311.904,-43893.722,12376.742,2633.6478,290.0523,1.68E-05,0.78414397,,,,9788.1037,15255.815
888,15.720277,16.621,90,-300,85671.935,-30518.288,-44715.323,12465.825,3334.8247,290.08974,1.34E-05,0.78779126,,,,9259.5057,16143.959
880,15.672054,1.618,90,-700,83740.461,-28476.11,-44303.968,12469.06,4861.57,289.94866,9.31E-06,0.79646813,,,,7773.8439,17811.075
869,15.594394,25.62,65,600,65325.443,-33798.931,-45798.909,12408.042,2533.9365,290.05018,1.75E-05,0.78492328,,,,9852.7187,15095.968
866,15.57551,3.621,65,600,65546.272,-33960.677,-45818.768,12447.476,4284.0571,290.00068,1.04E-05,0.78901998,,,,8226.4122,17078.951
870,15.605039,1.616,65,810,65896.286,-35007.011,-46019.984,12454.342,4697.6169,290.03744,9.50E-06,0.79161862,,,,8000.9238,17702.47
887,15.714074,9.626,90,-300,85286.561,-30526.716,-44713.021,12461.645,3963.9125,289.99829,1.13E-05,0.79115666,,,,8546.4262,16719.463
884,15.694915,25.62,90,-700,83565.022,-28374.022,-44328.596,12405.63,2644.0038,290.01179,1.67E-05,0.78480701,,,,9867.9671,15346.73
871,15.609018,3.618,65,810,65936.209,-35190.589,-46053.082,12466.879,4441.2272,290.03246,1.01E-05,0.79285448,,,,8286.9271,17486.851
881,15.676032,3.618,90,-700,84218.303,-28311.24,-44258.207,12490.998,4705.7415,290.07849,9.51E-06,0.79501392,,,,8100.0721,17878.615
891,15.743047,5.62,90,0,86756.435,-32160.007,-45038.158,12533.836,4418.0802,290.06954,1.01E-05,0.79046942,,,,8210.6962,17343.617
885,15.705561,1.618,90,-300,85276.447,-30422.983,-44706.278,12492.93,4747.1861,290.21361,9.56E-06,0.7976964,,,,7845.4769,17657.867
889,15.728423,25.618,90,-300,85581.811,-30570.586,-44733.003,12455.984,2660.3272,290.02673,1.67E-05,0.78523302,,,,9736.7102,15228.361
890,15.739068,1.617,90,0,86770.332,-32150.139,-45029.894,12522.694,4761.9462,290.04044,9.40E-06,0.79473981,,,,8104.1936,18006.079
877,15.647059,9.626,90,-1070,83166.697,-26530.184,-43915.349,12456.621,3845.0601,290.04761,1.15E-05,0.7871357,,,,8701.1024,16618.019
883,15.686769,16.622,90,-700,84102.975,-28144.107,-44238.801,12410.4,3287.0595,290.05242,1.36E-05,0.79015847,,,,9141.125,15943.663
882,15.680566,9.627,90,-700,83619.623,-28301.824,-44280.45,12443.402,3988.4685,290.05373,1.12E-05,0.78987185,,,,8514.6453,16800.173
901,15.814498,3.618,90,700,89592.903,-36037.475,-45802.815,12539.129,4640.5065,290.04029,9.72E-06,0.79639806,,,,8140.1278,17754.195
895,15.777013,1.614,90,300,88144.983,-33981.275,-45364.282,12522.723,4436.2342,290.16159,1.03E-05,0.79932233,,,,8250.4584,17394.723
897,15.785525,9.624,90,300,87827.079,-33805.961,-45375.383,12493.089,3427.6315,290.16271,1.30E-05,0.78902779,,,,9136.3409,16277.952
903,15.825235,16.622,90,700,89493.28,-35943.651,-45770.704,12490.415,2889.9653,290.02054,1.53E-05,0.78539435,,,,9718.1709,15694.102
907,15.852539,9.625,90,1070,91890.35,-38108.354,-46172.521,12492.175,3731.4301,290.03829,1.19E-05,0.7888464,,,,8921.9484,16673.385
898,15.791728,16.621,90,300,88148.601,-33827.752,-45342.574,12485.194,3658.0303,290.03069,1.21E-05,0.78921154,,,,8990.7526,16574.116
892,15.748138,13.608,90,0,86771.483,-32172.382,-45035.239,12492.361,3639.778,290.16521,1.22E-05,0.7877758,,,,8876.4643,16415
909,15.866888,25.619,90,1070,91008.918,-38163.325,-46234.07,12486.679,2364.8409,290.07717,1.93E-05,0.79276444,,,,10085.387,14977.684
908,15.858742,16.62,90,1070,90452.256,-38091.785,-46206.112,12497.127,3052.2784,290.22851,1.46E-05,0.78836575,,,,9537.281,15863.153
893,15.755446,21.615,90,0,86749.733,-32171.395,-45052.795,12451.171,2864.7668,290.09569,1.55E-05,0.78727103,,,,9711.8445,15643.913
904,15.833381,25.619,90,700,89708.272,-36208.76,-45835.255,12486.476,2823.183,290.07584,1.57E-05,0.78592404,,,,9688.7769,15519.556
906,15.848005,3.621,90,1070,90737.761,-37900.888,-46162.201,12508.829,4757.9568,290.02143,9.43E-06,0.79411304,,,,7857.8489,17699.03
918,15.925757,16.621,120,-1000,107374.18,-28489.597,-43798.994,12473.541,3016.6184,290.07142,1.47E-05,0.78824597,,,,9572.7787,15833.262
920,15.944548,1.616,120,-500,107374.18,-31354.278,-44340.683,12532.753,4932.4908,290.03819,9.09E-06,0.79473825,,,,7867.3258,18070.008
905,15.844027,1.618,90,1070,92227.785,-38264.098,-46203.563,12544.196,4802.9258,290.01407,9.29E-06,0.7928989,,,,8047.8748,18039.347
894,15.76498,30.611,90,0,86764.288,-32164.447,-45017.395,12479.782,2475.0697,290.12091,1.79E-05,0.78695659,,,,9976.8835,15083.682
899,15.799874,25.619,90,300,88194.774,-33793.75,-45336.982,12443.984,2991.316,289.89939,1.50E-05,0.79534773,,,,9572.4322,15776.144
913,15.892249,16.624,120,-1380,107003.75,-26408.32,-43385.13,12457.498,3024.6336,289.98558,1.50E-05,0.79610016,,,,9406.6984,15648.797
917,15.919553,9.626,120,-1000,107325.6,-28721.444,-43844.508,12511.903,3796.9278,290.0612,1.17E-05,0.78977482,,,,8728.473,16578.345
914,15.900396,25.619,120,-1380,106536.88,-26757.139,-43442.115,12435.667,2445.3382,290.04252,1.81E-05,0.78565984,,,,10029.963,15104.269
902,15.819033,9.625,90,700,89990.283,-36222.245,-45812.6,12534.551,3633.2905,290.00091,1.23E-05,0.78969443,,,,8923.8448,16431.054
896,15.78099,3.62,90,300,87837.728,-33730.063,-45345.781,12535.709,4696.0905,290.06388,9.56E-06,0.79524893,,,,7974.841,17758.866
919,15.933903,25.62,120,-1000,107374.18,-28334.799,-43762.278,12460.249,2286.0975,290.14787,2.09E-05,0.81832016,,,,10161.52,14842.389
910,15.877534,1.619,120,-1380,106191.47,-26894.38,-43463.043,12552.671,4932.673,289.9652,9.09E-06,0.79448071,,,,7787.0159,17982.782
925,15.978055,1.619,120,0,107374.18,-34066.629,-44868.518,12544.379,4563.0882,289.90009,9.86E-06,0.79553402,,,,8281.0964,17779.085
900,15.81052,1.617,90,700,90248.857,-36202.839,-45811.408,12521.198,4675.827,290.07113,9.56E-06,0.79329456,,,,7947.2623,17622.435
912,15.886046,9.626,120,-1380,106487.38,-26831.968,-43477.968,12504.635,3727.3883,290.03382,1.19E-05,0.78929666,,,,8934.1773,16658.742
924,15.96741,25.618,120,-500,107374.18,-31275.337,-44352.196,12445.717,2521.8087,289.9452,1.77E-05,0.78996942,,,,8583.7555,16572.679
916,15.915019,3.621,120,-1000,107374.18,-28577.665,-43813.836,12510.56,4600.944,289.95294,9.74E-06,0.79135352,,,,8221.9458,17795.64
928,15.994434,21.614,120,0,107374.18,-34096.808,-44873.04,12489.844,3139.7826,290.00604,1.44E-05,0.79716101,,,,9570.9195,16075.868
911,15.881512,3.618,120,-1380,107025.38,-26233.088,-43345.166,12550.943,4822.853,290.062,9.29E-06,0.7943503,,,,7946.804,17915.832
927,15.987125,13.605,120,0,107374.18,-34083.158,-44875.918,12520.426,3344.6755,290.04299,1.34E-05,0.78990911,,,,9200.4691,16093.309
926,15.982034,5.62,120,0,107374.18,-34080.321,-44879.948,12493.841,3532.8789,290.08395,1.26E-05,0.7887471,,,,8979.6161,16292.293
932,16.024512,9.628,120,500,107374.18,-37001.826,-45452.145,12549.961,3803.8592,290.03723,1.20E-05,0.80076137,,,,8904.3666,16742.482
931,16.019978,3.619,120,500,107374.18,-36763.729,-45394.05,12535.997,4738.9231,290.01464,9.50E-06,0.7964639,,,,8119.0108,17957.615
915,15.911041,1.616,120,-1000,107374.18,-28559.204,-43798.582,12563.625,5096.8289,290.06044,9.03E-06,0.80929845,,,,7896.5995,18467.198
934,16.038861,25.619,120,500,107374.18,-36781.696,-45404.205,12483.715,2635.1045,289.97257,1.72E-05,0.79467758,,,,9990.4549,15434.606
921,15.948527,3.618,120,-500,107374.18,-31349.919,-44359.432,12513.605,3945.5516,290.11088,1.13E-05,0.79135146,,,,8687.2267,16832.794
922,15.953061,9.626,120,-500,107374.18,-31369.285,-44362.968,12505.838,4088.6564,290.07943,1.11E-05,0.79649061,,,,8633.4291,17114.187
936,16.053485,3.62,120,1000,107374.18,-39659.786,-45938.248,12541.338,4015.053,289.99363,1.11E-05,0.79132082,,,,8648.0976,16924.801
937,16.05802,9.623,120,1000,107374.18,-39875.639,-46001.154,12531.389,3905.8121,290.09174,1.16E-05,0.794911,,,,8835.1431,16960.493
935,16.049507,1.617,120,1000,107374.18,-39414.288,-45913.168,12586.338,5004.4716,290.24599,8.97E-06,0.7957121,,,,7693.8329,18057.672
943,16.097729,16.621,120,1380,107374.18,-42051.322,-46417.197,12706.894,3223.0239,290.0244,1.39E-05,0.79782094,,,,9604.2587,16293.661
941,16.086993,3.616,120,1380,107374.18,-42337.811,-46448.609,12654.353,4108.8494,290.03952,1.10E-05,0.80059218,,,,8629.8378,17149.839
938,16.064222,16.62,120,1000,107374.18,-39902.857,-45999.509,12548.559,3268.655,290.05873,1.37E-05,0.79192248,,,,9299.6437,16089.084
942,16.091527,9.624,120,1380,107374.18,-41881.682,-46380.851,12689.36,4093.8491,290.02104,1.10E-05,0.79687946,,,,8633.3891,17103.692
946,16.1205,3.618,120,-1380,105833.07,-26440.801,-43422.668,12911.421,4592.1346,290.08925,9.95E-06,0.80673939,,,,8371.2914,17881.628
933,16.030715,16.618,120,500,107374.18,-37004.251,-45433.479,12498.646,3164.1108,290.11031,1.41E-05,0.78991977,,,,9460.3655,15998.402
923,15.959263,16.623,120,-500,107374.18,-31397.161,-44360.46,12481.622,3183.5407,290.06058,1.40E-05,0.78834147,,,,9333.5642,15954.416
930,16.015999,1.619,120,500,107374.18,-36765.25,-45403.259,12541.442,4576.0037,290.05639,9.82E-06,0.79643032,,,,8203.5457,17732.485
929,16.003966,30.614,120,0,107374.18,-34081.102,-44880.647,12448.853,2158.8109,290.0295,2.06E-05,0.78608248,,,,10267.662,14704.48
955,16.183535,1.619,120,-500,107374.18,-31377.713,-44360.83,12879.861,4499.8393,290.06105,1.01E-05,0.80397716,,,,8682.0262,18058.792
948,16.131237,16.62,120,-1380,105749.19,-25955.193,-43316.304,12855.887,3529.3075,289.95635,1.28E-05,0.80113843,,,,9325.2058,16645.956
956,16.187514,3.619,120,-500,107374.18,-31395.352,-44341.218,12896.535,4782.7925,290.08031,9.49E-06,0.80342093,,,,8284.0979,18163.468
939,16.072368,25.619,120,1000,107374.18,-39662.787,-45966.329,12585.149,2634.7067,290.03561,1.69E-05,0.78827551,,,,9889.2964,15320.845
951,16.154007,3.618,120,-1000,107214.1,-28537.125,-43801.255,12941.242,4845.0451,290.1083,9.40E-06,0.80660786,,,,8371.167,18438.318
958,16.198251,16.62,120,-500,107374.18,-31375.986,-44363.091,12833.71,3671.8304,289.96706,1.23E-05,0.79979441,,,,9334.2394,16946.114
953,16.164744,16.621,120,-1000,107258.67,-28680.329,-43832.297,12830.324,3459.1773,290.09058,1.30E-05,0.79894593,,,,9363.9633,16541.835
944,16.105876,25.617,120,1380,107374.18,-41903.062,-46425.625,12741.621,2540.5444,290.04781,1.77E-05,0.7964593,,,,10243.037,15502.195
950,16.150029,1.616,120,-1000,107374.18,-28388.413,-43794.964,12963.283,4821.855,290.16267,9.47E-06,0.80745015,,,,8261.7207,18296.704
949,16.139382,25.62,120,-1380,106436.23,-26493.016,-43416.583,12809.3,2622.5897,290.04221,1.72E-05,0.79832808,,,,10221.375,15655.443
960,16.217043,1.617,120,0,107374.18,-34079.293,-44878.015,12888.974,4801.6418,290.08356,9.45E-06,0.80519717,,,,8425.7383,18431.353
963,16.233421,21.615,120,0,107374.18,-34085.542,-44890.021,12835.591,2671.6785,289.9831,1.70E-05,0.80277267,,,,10260.497,15765.857
957,16.192048,9.625,120,-500,107374.18,-31237.881,-44324.114,12853.509,3649.872,290.06809,1.24E-05,0.80100377,,,,9404.7212,16975.673
964,16.242954,30.614,120,0,107374.18,-34084.309,-44889.116,12853.857,2544.4563,289.99777,1.79E-05,0.80499608,,,,10484.522,15746.044
940,16.083013,1.62,120,1380,107374.18,-41105.883,-46244.349,12656.294,5125.793,289.98375,8.78E-06,0.79816741,,,,7652.5389,18256.269
967,16.263499,9.625,120,500,107374.18,-36959.148,-45428.134,12901.384,4408.7728,290.0521,1.03E-05,0.80351933,,,,8671.1227,17801.908
965,16.254987,1.615,120,500,107374.18,-36889.623,-45421.062,12900.793,4035.8804,290.09801,1.13E-05,0.80235879,,,,9096.8516,17460.906
954,16.17289,25.619,120,-1000,107374.18,-28440.629,-43801.131,12819.574,2789.1245,290.07898,1.64E-05,0.80155807,,,,10054.375,15819.615
947,16.125034,9.624,120,-1380,106512.09,-26729.468,-43445.98,12901.467,3861.3082,290.01448,1.18E-05,0.80488299,,,,9037.471,17021.923
970,16.288493,1.618,120,1000,107374.18,-39613.86,-45969.043,12948.935,4540.9303,289.97524,1.03E-05,0.81452353,,,,8553.8415,17914.441
945,16.116521,1.617,120,-1380,106771.61,-25991.168,-43312.685,12898.733,4857.3282,290.04507,9.40E-06,0.80842918,,,,8161.401,18255.367
969,16.277849,25.619,120,500,107374.18,-36896.16,-45420.61,12868.114,3019.7061,290.0794,1.50E-05,0.80081748,,,,9819.022,16053.715
966,16.258965,3.619,120,500,107374.18,-36881.565,-45426.243,12938.218,4218.7014,290.19428,1.08E-05,0.8027655,,,,8770.1264,17518.581
959,16.206397,25.619,120,-500,107374.18,-31229.987,-44337.641,12810.337,3004.9582,289.99211,1.50E-05,0.79761341,,,,9876.9018,16088.987
968,16.269703,16.62,120,500,107374.18,-36862.282,-45426.859,12827.721,3698.0851,290.00203,1.22E-05,0.79765845,,,,9119.0318,16769.039
962,16.226112,13.605,120,0,107374.18,-34080.855,-44885.252,12844.097,3959.6886,289.97719,1.14E-05,0.79961431,,,,8910.9255,17130.155
952,16.158541,9.627,120,-1000,107374.18,-28530.383,-43796.938,12904.573,3778.1291,290.00299,1.20E-05,0.80168812,,,,9112.9022,16923.906
980,16.355508,1.617,15,-290,12799.538,-25603.288,-45059.456,12902.1,4672.617,290.02738,9.84E-06,0.80774613,,,,8558.6703,18296.562
981,16.359486,3.619,15,-290,13080.394,-25688.848,-45081.781,12884.638,4924.7487,290.11245,9.24E-06,0.80545438,,,,8269.9195,18519.757
979,16.344863,25.619,120,1380,107374.18,-41765.367,-46395.817,12812.185,2653.0822,290.07994,1.70E-05,0.79964148,,,,10164.294,15642.029
961,16.221021,5.621,120,0,107374.18,-34069.713,-44881.222,12890.002,4376.5556,290.17688,1.04E-05,0.80581763,,,,8784.3775,17904.128
975,16.322001,1.618,120,1380,107374.18,-42386.656,-46460.614,12929.103,4669.9838,289.96991,9.73E-06,0.80483868,,,,8439.1106,18169.536
976,16.325979,3.62,120,1380,107374.18,-41514.36,-46301.129,12897.65,4572.8141,289.98387,1.01E-05,0.81102252,,,,8565.424,18072.97
986,16.392994,3.618,15,-200,13359.112,-26003.665,-45161.914,12844.273,4934.4434,289.99157,9.19E-06,0.80269905,,,,8075.0558,18278.449
977,16.330514,9.624,120,1380,107374.18,-42019.746,-46418.43,12847.736,3470.7924,290.14689,1.31E-05,0.80366522,,,,9386.0709,16540.848
991,16.426501,5.62,15,-100,13797.314,-26629.022,-45270.581,12857.263,4740.3848,289.97365,9.59E-06,0.8026001,,,,8333.7954,18152.972
987,16.397528,9.625,15,-200,13373.872,-26139.796,-45192.381,12819.785,3465.7639,290.18896,1.30E-05,0.79928315,,,,9413.2793,16569.296
974,16.311356,25.619,120,1000,107374.18,-39641.736,-45956.462,12827.585,2808.5971,289.8854,1.61E-05,0.79526738,,,,10053.706,15889.244
990,16.422523,1.615,15,-100,13841.8,-26659.036,-45287.767,12866.981,5252.8596,290.13133,8.91E-06,0.81816196,,,,8051.5402,19036.278
988,16.403731,16.622,15,-200,13377.038,-26153.858,-45186.953,12782.565,2814.0704,290.12176,1.61E-05,0.79792521,,,,9985.0087,15821.466
985,16.389016,1.616,15,-200,13326.754,-26129.147,-45183.335,12827.272,4849.5892,290.12003,9.33E-06,0.80213926,,,,8100.8364,18146.305
971,16.292472,3.62,120,1000,107374.18,-39343.817,-45918.266,12933.48,4692.0882,290.10913,1.01E-05,0.81814177,,,,8519.7062,18271.779
973,16.303209,16.621,120,1000,107374.18,-39889.536,-46008.061,12852.959,3598.0158,290.04607,1.25E-05,0.79799733,,,,9281.0227,16702.705
978,16.336717,16.619,120,1380,107374.18,-41850.475,-46428.462,12847.613,2879.1343,290.07998,1.57E-05,0.79971206,,,,9990.6137,15915.538
994,16.448434,30.613,15,-100,13810.306,-26632.846,-45274.323,12750.073,2563.6794,290.19374,1.75E-05,0.79297055,,,,10254.42,15553.843
972,16.297006,9.626,120,1000,107374.18,-39829.344,-45999.55,12852.896,3384.9688,289.92058,1.33E-05,0.79923809,,,,9626.2133,16635.453
996,16.464445,5.62,15,0,14270.875,-27210.757,-45403.177,12842.248,4123.2008,290.05535,1.10E-05,0.80042497,,,,8917.9022,17458.34
997,16.469536,13.608,15,0,14273.301,-27215.403,-45383.483,12811.314,3715.087,290.16216,1.21E-05,0.79708935,,,,9271.5237,16994.749
999,16.486377,30.614,15,0,14266.188,-27206.07,-45399.847,12779.154,2428.683,290.1077,1.84E-05,0.79356971,,,,10358.617,15388.212
1002,16.507479,13.61,15,100,14755.496,-27776.622,-45501.154,12841.795,3609.5296,290.05694,1.26E-05,0.80204521,,,,9300.5877,16735.028
984,16.37837,25.619,15,-290,12944.962,-25713.394,-45083.303,12779.853,2047.8747,290.02374,2.25E-05,0.80282281,,,,10755.762,14984.42
1003,16.514789,21.611,15,100,14718.534,-27787.271,-45493.753,12809.842,3260.6374,290.15863,1.38E-05,0.79455778,,,,9583.1719,16310.202
992,16.431591,13.609,15,-100,13806.853,-26651.923,-45272.966,12786.069,3688.5244,290.12951,1.22E-05,0.79692731,,,,9103.7508,16716.239
983,16.370224,16.62,15,-290,12973.824,-25752.371,-45100.201,12798.612,2848.0908,290.08627,1.57E-05,0.7935725,,,,9886.2995,15762.145
1007,16.544867,9.627,15,200,15168.33,-28280.978,-45584.494,12846.534,3902.3618,290.17211,1.15E-05,0.79313352,,,,8926.2466,16994.854
982,16.364021,9.627,15,-290,12933.162,-25591.118,-45070.598,12808.041,3330.3759,290.06578,1.35E-05,0.79832693,,,,9488.4639,16371.637
993,16.438901,21.615,15,-100,13803.152,-26661.668,-45273.377,12798.636,2695.6563,290.07477,1.68E-05,0.79721882,,,,10161.318,15731.652
989,16.411877,25.62,15,-200,13565.097,-26153.405,-45177.702,12787.14,2179.4141,290.04627,2.07E-05,0.79512262,,,,10532.695,15015.072
1004,16.524321,30.615,15,100,14753.728,-27785.338,-45506.499,12783.645,2404.2093,290.1344,1.86E-05,0.79298738,,,,10339.218,15297.549
1006,16.540333,3.619,15,200,15122.364,-28362.756,-45621.991,12894.156,4377.5063,290.16067,1.03E-05,0.79931399,,,,8543.6705,17600.016
995,16.460467,1.617,15,0,14259.733,-27215.403,-45389.691,12873.884,4564.9017,290.07481,9.90E-06,0.80016881,,,,8566.8816,18049.714
998,16.476845,21.613,15,0,14251.839,-27204.754,-45388.951,12782.098,2934.4857,290.27584,1.54E-05,0.79759934,,,,9912.3601,15972.377
1000,16.498411,1.617,15,100,14683.01,-27776.087,-45528.043,12909.733,4700.9789,290.27287,9.71E-06,0.80538474,,,,8455.2567,18158.269
1009,16.559217,25.617,15,200,15174.045,-28279.005,-45612.864,12862.594,2464.0083,290.01884,1.82E-05,0.79299405,,,,10439.586,15556.273
1010,16.569862,1.616,15,290,15575.738,-28755.28,-45694.97,12991.409,5223.6441,290.15733,8.70E-06,0.80394806,,,,7915.6663,18722.314
1013,16.584577,16.621,15,290,15551.192,-28786.24,-45698.424,12879.17,2844.7058,290.19211,1.73E-05,0.82462573,,,,10010.346,15871.947
1008,16.55107,16.623,15,200,15195.959,-28330.933,-45640.37,12873.894,3209.384,290.07109,1.42E-05,0.80167503,,,,9772.9485,16425.365
1015,16.603369,1.618,25,-400,22481.722,-25720.63,-44924.64,12974.8,5078.6088,290.21688,8.96E-06,0.80425934,,,,8039.3882,18528.965
1014,16.592723,25.62,15,290,15618.867,-28880.763,-45711.745,12860.278,2028.5357,290.16743,2.21E-05,0.79317399,,,,10766.34,14956.862
1011,16.57384,3.62,15,290,15401.616,-28764.49,-45698.177,12949.504,4508.0912,290.12775,1.03E-05,0.8115698,,,,8532.7587,17845.484
1001,16.502389,5.621,15,100,14758.497,-27773.579,-45489.395,12858.419,4324.7304,290.04985,1.05E-05,0.80179189,,,,8589.384,17530.636
1005,16.536354,1.619,15,200,15179.144,-28280.362,-45610.52,12936.607,5146.2404,290.17978,8.86E-06,0.80597676,,,,7987.8758,18742.983
1012,16.578374,9.626,15,290,15615.866,-28812.348,-45700.726,12889.55,3782.4807,290.17381,1.19E-05,0.79708161,,,,9276.3486,17136.773
1019,16.623725,15.61,25,-400,22350.812,-25653.284,-44917.033,12941.983,3263.3963,290.11262,1.39E-05,0.79856076,,,,9690.7303,16476.654
1016,16.607347,3.617,25,-400,22149.925,-25495.814,-44886.362,13006.568,4617.3711,290.12333,9.89E-06,0.801481,,,,8664.208,18277.772
1021,16.635568,3.619,25,-300,22955.16,-26318.276,-45047.944,13015.056,5084.143,290.09514,8.91E-06,0.80164703,,,,8010.711,18525.885
1024,16.653615,20.625,25,-300,22764.88,-26177.293,-45015.751,12933.397,3052.8328,290.17611,1.47E-05,0.79554375,,,,10013.61,16358.602
1026,16.666851,3.619,25,-150,23488.543,-27069.692,-45185.556,13018.892,5093.2344,290.10981,8.91E-06,0.80349435,,,,8062.9698,18651.04
1023,16.646024,14.621,25,-300,22739.964,-26190.326,-45020.849,12934.984,3366.6437,290.30934,1.41E-05,0.81597095,,,,9708.268,16657.49
1022,16.640102,8.614,25,-300,22835.104,-26296.115,-45032.197,12966.471,3993.3087,290.25851,1.22E-05,0.8269998,,,,9182.3115,17409.375
1029,16.685734,25.619,25,-150,23491.462,-27046.174,-45202.865,12939.977,2567.7102,290.1076,1.75E-05,0.79416142,,,,10475.713,15791.742
1038,16.74904,16.62,25,150,24742.753,-28732.667,-45506.787,13148.795,3845.2389,290.16064,1.18E-05,0.80246489,,,,9472.8481,17444.576
1017,16.611881,6.612,25,-400,22381.031,-25842.33,-44958.806,12992.307,4250.2462,290.18578,1.07E-05,0.80319577,,,,8976.6548,17800.002
1018,16.617248,10.613,25,-400,22463.508,-25642.676,-44911.36,12952.323,3790.5225,290.15134,1.19E-05,0.7989385,,,,9177.3613,17024.81
1033,16.712758,21.615,25,0,24062.959,-27872.461,-45344.876,13010.85,2971.0709,290.16825,1.52E-05,0.79890065,,,,10006.026,16123.913
1034,16.722291,30.613,25,0,24077.473,-27872.79,-45346.932,13029.905,2820.9996,290.14293,1.59E-05,0.79590655,,,,10154.176,15991.208
1030,16.69638,1.616,25,0,24039.236,-27838.623,-45344.342,13035.667,4997.7876,289.98365,9.15E-06,0.80630701,,,,8358.8118,18751.41
1040,16.767832,1.616,25,300,25410.007,-29670.169,-45695.053,13221.317,4787.8406,290.10475,9.54E-06,0.8097684,,,,8768.8888,18708.95
1027,16.671385,9.625,25,-150,23404.299,-27015.79,-45186.337,12952.256,3905.3287,290.20597,1.18E-05,0.80479247,,,,9087.8221,17140.643
1028,16.677588,16.623,25,-150,23427.076,-27061.675,-45194.395,12966.127,3213.153,290.14231,1.41E-05,0.79650349,,,,9875.6912,16540.844
1041,16.771809,3.62,25,300,25269.723,-29465.458,-45654.678,13234.623,4526.0897,290.08645,1.01E-05,0.80835218,,,,8761.0067,18132.377
1044,16.789856,20.625,25,300,25341.962,-29561.667,-45681.073,13229.758,3194.227,290.19899,1.44E-05,0.80830183,,,,10018.358,16595.511
1043,16.782265,14.62,25,300,25332.382,-29572.809,-45686.131,13222.058,3324.7005,290.16837,1.37E-05,0.80449063,,,,9950.7777,16818.576
1039,16.757185,25.619,25,150,24739.423,-28693.114,-45513.9,13134.889,3048.2656,290.20662,1.48E-05,0.80067938,,,,10187.662,16499.611
1042,16.776344,8.611,25,300,25544.452,-29669.799,-45685.596,13315.696,3882.5164,290.13535,1.18E-05,0.80677444,,,,9514.9588,17561.607
1037,16.742837,9.624,25,150,24755.869,-28694.677,-45500.908,13116.017,3908.9904,290.25196,1.17E-05,0.80540518,,,,9417.9834,17514.522
1025,16.662873,1.616,25,-150,23383.248,-27034.004,-45192.833,13006.338,4833.9807,290.25427,9.40E-06,0.80484479,,,,8536.8533,18599.036
1031,16.700358,5.62,25,0,24076.568,-27880.437,-45336.982,13045.273,4791.7707,290.10316,9.52E-06,0.80569829,,,,8495.4266,18416.23
1036,16.738302,3.62,25,150,24693.456,-28667.417,-45498.646,13128.836,4491.3365,290.1642,1.02E-05,0.80589156,,,,8906.5774,18249.311
1020,16.63159,1.616,25,-300,22746.872,-26159.408,-45008.062,13013.466,4946.0907,290.11704,9.60E-06,0.82348532,,,,8200.9991,18358.698
1052,16.835848,8.612,40,-550,36369.642,-25876.044,-44687.941,13316.226,4023.8984,290.13048,1.14E-05,0.80641187,,,,9451.6851,17812.133
1048,16.812992,10.615,25,400,25803.929,-30230.812,-45806.145,13278.581,3350.4864,290.32756,1.36E-05,0.80681215,,,,9908.4559,16847.807
1032,16.705449,13.608,25,0,24060.328,-27876.49,-45339.449,12957.494,3544.741,290.2167,1.27E-05,0.79547048,,,,9440.3078,16783.702
1053,16.841769,14.621,40,-550,36350.853,-25897.918,-44697.027,13278.524,3387.614,290.15544,1.35E-05,0.80570229,,,,9905.5107,16898.944
1054,16.849359,20.627,40,-550,36244.817,-25663.11,-44658.585,13280.64,2501.7939,290.09696,1.85E-05,0.80822073,,,,10830.758,16010.495
1051,16.831313,3.62,40,-550,36295.389,-25776.546,-44681.116,13345.261,4236.8626,290.19543,1.09E-05,0.81219103,,,,9145.7791,17920.797
1055,16.858618,1.617,40,-400,37047.545,-26743.939,-44864.324,13406.575,5104.3144,290.11879,9.80E-06,0.84494327,,,,8449.6422,18944.045
1050,16.827335,1.616,40,-550,36361.625,-25819.717,-44683.007,13373.218,5423.3615,290.18384,8.62E-06,0.82169199,,,,8099.3673,19323.198
1035,16.734324,1.615,25,150,24757.02,-28796.559,-45528.66,13113.884,4744.5129,290.15447,9.58E-06,0.80462438,,,,8454.8554,18267.64
1046,16.803092,3.619,25,400,25727.496,-30051.51,-45778.475,13321.109,5053.586,290.15448,9.10E-06,0.81288271,,,,8415.6807,18951.804
1059,16.881479,25.619,40,-400,36804.803,-26610.48,-44845.781,13275.62,2812.3997,290.2155,1.65E-05,0.81176664,,,,10393.085,16189.208
1061,16.896103,3.619,40,-200,37840.036,-27808.116,-45078.985,13355.386,4343.9812,290.15151,1.06E-05,0.81039596,,,,9079.7127,18057.944
1047,16.807627,6.61,25,400,25709.94,-30062.447,-45773.87,13325.636,4579.154,290.28216,1.03E-05,0.81896701,,,,9049.1083,18530.114
1049,16.819471,15.609,25,400,25694.316,-29980.587,-45793.153,13287.099,2851.7528,290.161,1.60E-05,0.80576349,,,,10382.396,16287.715
1068,16.94201,21.615,40,0,38643.258,-28875.623,-45269.389,13294.262,2929.2073,290.28612,1.56E-05,0.80485099,,,,10451.246,16508.522
1065,16.925632,1.615,40,0,38657.73,-28885.162,-45283.45,13356.005,4535.9372,290.16827,1.02E-05,0.81319219,,,,8971.6644,18428.871
1062,16.900638,9.627,40,-200,37625.539,-27775.142,-45057.071,13308.185,4415.8038,290.16329,1.03E-05,0.80657513,,,,8910.1473,18037.398
1067,16.934701,13.609,40,0,38649.219,-28876.569,-45267.045,13309.444,3842.7088,290.20035,1.21E-05,0.81306721,,,,9603.4883,17584.542
1060,16.892125,1.618,40,-200,37851.096,-27785.42,-45058.346,13361.168,4983.4362,290.13851,9.26E-06,0.81403932,,,,8574.5929,18965.569
1045,16.799114,1.616,25,400,25911.485,-30303.627,-45815.232,13275.686,4676.2471,290.10096,9.79E-06,0.81059698,,,,8717.1438,18435.099
1066,16.929611,5.619,40,0,38644.985,-28877.391,-45273.5,13311.542,4167.0863,290.13544,1.09E-05,0.80666729,,,,9349.6571,18011.222
1069,16.951543,30.613,40,0,38646.67,-28881.626,-45305.118,13241.731,2492.9439,290.21473,1.84E-05,0.80621668,,,,10813.473,15956.588
1076,17.001062,3.618,40,400,40352.078,-31105.615,-45711.581,13282.396,4654.1353,290.14085,9.84E-06,0.80956507,,,,8821.6612,18437.844
1057,16.867131,9.625,40,-400,36871.943,-26762.029,-44869.669,13324.21,4300.7627,290.10179,1.09E-05,0.8163831,,,,9040.4671,17921.745
1058,16.873334,16.619,40,-400,36811.134,-26431.342,-44820.125,13312.785,3572.1817,290.16109,1.29E-05,0.80965059,,,,9865.6792,17275.695
1075,16.997083,1.617,40,400,40441.38,-31093.773,-45703.687,13314.053,4869.0086,290.18469,9.48E-06,0.81264677,,,,8661.8798,18700.484
1082,17.039103,8.614,40,550,40788.925,-31795.318,-45861.404,13280.058,4013.5327,290.13964,1.15E-05,0.81008843,,,,9472.2367,17789.672
1080,17.030591,1.617,40,550,40915.888,-32063.387,-45898.942,13319.855,4842.0999,290.10387,9.49E-06,0.81158481,,,,8795.3449,18866.746
1081,17.034569,3.618,40,550,40910.748,-31930.462,-45869.545,13320.715,4535.1772,290.15212,1.01E-05,0.81163901,,,,8893.3316,18321.951
1063,16.906841,16.623,40,-200,37811.091,-27763.958,-45055.632,13291.899,3749.4431,290.09291,1.22E-05,0.80623547,,,,9541.8174,17288.385
1056,16.862596,3.618,40,-400,36889.828,-26587.209,-44828.02,13320.342,4144.0298,290.09251,1.11E-05,0.81229415,,,,9223.0159,17803.378
1079,17.019945,25.62,40,400,40411.284,-31111.535,-45740.032,13218.174,2806.5641,290.20516,1.62E-05,0.80276036,,,,10435.136,16216.541
1064,16.914987,25.619,40,-200,37766.646,-27720.911,-45054.974,13266.791,3012.1663,290.13353,1.51E-05,0.80374099,,,,10312.122,16568.534
1078,17.011799,16.622,40,400,40215.33,-31082.302,-45702.536,13235.373,3543.434,290.14589,1.29E-05,0.80574427,,,,9679.0025,16997.644
1086,17.065852,3.618,65,-810,59670.963,-26125.777,-44291.387,13298.746,4647.3676,290.21532,9.85E-06,0.80875451,,,,8712.0534,18338.724
1085,17.061874,1.616,65,-810,59726.139,-26022.208,-44267.704,13331.01,4923.1696,290.0982,9.37E-06,0.81418684,,,,8589.2143,18761.493
1073,16.978292,16.622,40,200,39504.123,-30007.64,-45495.686,13291.498,3453.7296,290.11606,1.33E-05,0.80957039,,,,9983.4214,17107.649
1090,17.095381,1.616,65,-600,60456.466,-27037.253,-44478.008,13274.937,4872.2446,290.19227,9.42E-06,0.8102424,,,,8460.7213,18515.036
1089,17.084735,25.62,65,-810,59549.468,-26072.451,-44284.808,13198.967,2659.7549,290.16789,1.70E-05,0.80189639,,,,10505.902,16023.946
1093,17.110096,16.622,65,-600,60255.126,-27316.957,-44543.709,13227.092,3172.6994,290.55287,1.45E-05,0.81104282,,,,10068.107,16638.085
1071,16.967554,3.621,40,200,39481.839,-29985.192,-45496.549,13343.203,4521.7246,290.09504,1.01E-05,0.81197786,,,,8934.1597,18343.123
1072,16.972089,9.624,40,200,39457.375,-29950.655,-45492.068,13330.847,4512.564,290.13869,1.02E-05,0.80928793,,,,8868.752,18204.258
1092,17.103893,9.626,65,-600,60026.074,-27252.654,-44555.92,13297.935,3826.6694,290.20588,1.20E-05,0.80673679,,,,9515.8246,17392.67
1091,17.099359,3.62,65,-600,59930.686,-27248.912,-44521.178,13335.102,4948.6076,290.0954,9.28E-06,0.81205741,,,,8498.7858,18754.265
1070,16.963577,1.615,40,200,39437.393,-29952.094,-45483.393,13361.913,5450.0236,290.17534,8.45E-06,0.81565376,,,,8236.1715,19633.071
1095,17.128888,1.616,65,-300,61575.044,-28790.845,-44825.47,13345.167,4778.9782,290.24132,9.67E-06,0.81628115,,,,8858.9138,18764.601
1077,17.005596,9.626,40,400,40377.981,-31198.041,-45730.206,13310.195,3918.7682,290.19963,1.17E-05,0.80860724,,,,9401.8921,17519.169
1097,17.1374,9.625,65,-300,61519.826,-28734.27,-44806.64,13422.193,3812.9901,290.17628,1.21E-05,0.81502132,,,,9595.2702,17467.548
1096,17.132866,3.619,65,-300,61514.728,-28858.314,-44831.925,13419.041,4954.5573,290.20175,9.35E-06,0.81847208,,,,8587.7097,18909.856
1101,17.166373,5.623,65,0,62848.05,-30540.366,-45164.011,13717.974,4914.7405,290.2005,9.68E-06,0.83407546,,,,9048.1113,19218.798
1100,17.162395,1.617,65,0,62845.378,-30535.556,-45160.27,13681.404,5024.4462,290.11567,9.39E-06,0.8308474,,,,8838.8136,19196.873
1084,17.052615,20.627,40,550,40743.575,-31632.914,-45824.729,13238.565,3008.4638,290.3072,1.55E-05,0.81357696,,,,10287.802,16473.754
1088,17.076589,16.623,65,-810,59688.437,-26204.018,-44332.049,13257.185,3454.1811,290.37356,1.33E-05,0.81106266,,,,9899.9824,17063.785
1074,16.986438,25.619,40,200,39441.669,-29978.819,-45487.175,13257.027,2827.271,290.29214,1.64E-05,0.81489466,,,,10440.17,16265.254
1087,17.070386,9.627,65,-810,59427.726,-25591.735,-44189.421,13285.913,3832.7583,290.16097,1.20E-05,0.81050666,,,,9545.3612,17504.72
1106,17.204317,3.619,65,300,64097.045,-32151.578,-45482.118,13659.351,5038.3634,290.18631,9.40E-06,0.83060327,,,,8860.1287,19264.892
1083,17.045025,14.619,40,550,41144.487,-31883.715,-45863.665,13226.891,3243.2729,290.16719,1.40E-05,0.80310752,,,,9938.8072,16629.193
1102,17.171464,13.608,65,0,62834.893,-30534.405,-45156.076,13700.728,4326.7894,290.26314,1.09E-05,0.82951344,,,,9668.8018,18719.269
1110,17.233847,1.615,65,600,65439.126,-34026.995,-45844.094,13570.86,4672.5934,290.17108,1.00E-05,0.82503309,,,,9159.0265,18923.095
1107,17.208851,9.627,65,300,64102.185,-32155.155,-45475.375,13619.434,3833.1365,290.18178,1.22E-05,0.82093067,,,,9855.1782,17763.519
1103,17.178773,21.614,65,0,62837.73,-30544.272,-45162.983,13627.073,2916.5992,290.21971,1.60E-05,0.82080547,,,,10666.072,16703.857
1094,17.118242,25.619,65,-600,60512.383,-27341.544,-44531.786,13239.999,2464.4451,290.19423,1.85E-05,0.8043344,,,,10719.835,15811.721
1108,17.215054,16.621,65,300,64010.786,-32171.56,-45478.048,13616.24,3240.7556,290.20064,1.44E-05,0.82225199,,,,10397.885,17040.68
1112,17.242359,9.625,65,600,65096.061,-33847.775,-45802.733,13495.132,3790.9497,290.14354,1.22E-05,0.81435158,,,,9764.3523,17663.688
1114,17.256708,25.619,65,600,65148.154,-33853.531,-45827.155,13479.256,2544.8356,290.1975,1.82E-05,0.81356338,,,,10985.489,16249.37
1098,17.143603,16.621,65,-300,61355.366,-28844.787,-44846.727,13436.073,3236.9125,290.24149,1.43E-05,0.81661311,,,,10148.923,16830.623
1099,17.151749,25.618,65,-300,61675.365,-28911.352,-44831.596,13514.928,2641.0962,290.16369,1.76E-05,0.81841872,,,,10909.183,16365.908
1113,17.248561,16.62,65,600,65003.676,-33669.583,-45773.664,13490.492,3187.8209,290.32255,1.67E-05,0.86834223,,,,10307.239,16794.327
1118,17.282069,16.62,65,810,66265.705,-34989.003,-46031.702,13542.229,2772.5424,290.20323,1.69E-05,0.82029458,,,,10667.09,16367.516
1117,17.275866,9.626,65,810,66690.837,-35342.879,-46099.213,13576.87,3514.1728,290.05911,1.32E-05,0.820016,,,,10084.345,17361.049
1122,17.309373,9.626,90,-1070,82737.783,-26314.7,-43904.125,13566.509,3529.065,290.3801,1.33E-05,0.82500025,,,,10098.349,17358.671
1123,17.315576,16.62,90,-1070,81856.64,-26269.022,-43910.045,13568.876,2880.1951,290.33826,1.64E-05,0.82512258,,,,10805.034,16728.057
1124,17.323722,25.621,90,-1070,81883.242,-26344.673,-43915.39,13527.261,2131.4075,290.2196,2.23E-05,0.8221926,,,,11309.55,15712.622
1104,17.188306,30.612,65,0,62828.89,-30535.844,-45181.978,13582.116,2788.199,290.16491,1.67E-05,0.81884436,,,,10725.846,16494.265
1116,17.271331,3.62,65,810,66683.518,-35134.838,-46047.532,13624.231,5223.1082,290.13123,8.98E-06,0.82495253,,,,8695.1446,19517.017
1120,17.30086,1.618,90,-1070,83044.256,-26523.729,-43928.506,13624.657,4933.2606,290.23168,9.48E-06,0.82479695,,,,8851.8312,19164.28
1111,17.237824,3.62,65,600,65307.229,-33688.578,-45767.004,13585.145,4979.5128,290.23099,1.02E-05,0.85710541,,,,8728.2282,18907.176
1125,17.334368,1.615,90,-700,84265.38,-28291.833,-44297.513,13620.158,4844.4656,290.22203,1.03E-05,0.84435622,,,,8911.3589,18906.257
1130,17.367875,1.615,90,-300,85377.837,-30394.779,-44705.867,13705.933,5471.0235,290.29093,8.53E-06,0.82226581,,,,8608.9717,19971.079
1109,17.2232,25.62,65,300,64036.195,-32217.691,-45499.181,13495.458,3175.1335,290.17835,1.46E-05,0.81595768,,,,10395.611,16977.399
1105,17.200339,1.617,65,300,64146.219,-32275.416,-45507.938,13659.95,4600.6042,290.25823,1.02E-05,0.82652465,,,,9089.8635,18560.581
1135,17.401382,1.617,90,0,86834.389,-32165.269,-45044.12,13685.004,4448.6688,290.2144,1.05E-05,0.82201071,,,,9425.9941,18610.097
1115,17.267353,1.616,65,810,66208.597,-35263.528,-46085.727,13587.483,4555.6159,290.19621,1.03E-05,0.82316447,,,,9122.886,18553.629
1121,17.304839,3.617,90,-1070,82249.251,-25801.011,-43798.5,13624.642,4601.243,290.26844,1.03E-05,0.82825484,,,,9294.1076,18839.62
1132,17.376387,9.627,90,-300,85842.399,-30664.081,-44738.594,13645.973,4044.1872,290.16987,1.14E-05,0.81536352,,,,9613.0396,17976.97
1137,17.410451,13.608,90,0,86844.38,-32172.506,-45041.571,13666.868,3410.5464,290.18453,1.35E-05,0.81164306,,,,10294.924,17325.328
1133,17.382591,16.621,90,-300,85593.241,-30462.7,-44703.606,13642.532,3416.6964,290.21604,1.35E-05,0.81534617,,,,10360.221,17456.041
1138,17.41776,21.614,90,0,86835.253,-32163.707,-45047.82,13592.241,3133.3108,290.18064,1.46E-05,0.80950142,,,,10505.948,16963.901
1134,17.390737,25.618,90,-300,85429.437,-30466.195,-44724.327,13626.492,2582.6048,290.12704,1.78E-05,0.81297192,,,,11056.725,16411.436
1144,17.462188,25.618,90,300,88239.918,-33905.994,-45384.059,13539.837,2675.999,290.2787,1.70E-05,0.80305505,,,,10917.657,16468.04
1119,17.290215,25.618,65,810,65913.801,-34982.589,-46057.029,13478.337,2366.9153,290.06077,1.95E-05,0.81167755,,,,11033.692,15919.136
1131,17.371853,3.618,90,-300,85530.622,-30486.999,-44719.764,13651.341,4005.841,290.12532,1.15E-05,0.81501841,,,,9763.392,18107.659
1143,17.454041,16.623,90,300,88228.324,-33878.364,-45371.724,13589.115,3339.5775,290.19996,1.38E-05,0.80974195,,,,10303.619,17195.34
1126,17.338346,3.619,90,-700,83948.71,-28232.751,-44274.941,13635.956,4631.744,290.1669,1.00E-05,0.81822889,,,,9043.4886,18631.754
1129,17.357229,25.621,90,-700,83585.086,-28343.72,-44294.922,13553.716,2358.6005,290.15627,1.94E-05,0.80929388,,,,11158.988,16049.901
1145,17.472834,1.614,90,700,89403.196,-36036.776,-45809.023,13704.874,5232.996,290.2718,9.41E-06,0.8436593,,,,8699.6287,19539.917
1147,17.481346,9.627,90,700,89291.814,-35943.61,-45796.401,13573.385,4180.2595,290.17859,1.11E-05,0.8148699,,,,9605.9824,18236.29
1142,17.447838,9.628,90,300,87914.408,-33750.332,-45362.679,13615.873,4196.922,290.13938,1.09E-05,0.81080275,,,,9630.7559,18336.386
1139,17.427293,30.614,90,0,86803.717,-32155.361,-45062.087,13541.572,2375.3348,290.15582,1.94E-05,0.80988357,,,,11105.34,15993.812
1152,17.514853,9.627,90,1070,90871.469,-37450.227,-46090.661,13548.37,3533.3624,290.20548,1.34E-05,0.80925758,,,,10199.53,17515.006
1127,17.34288,9.625,90,-700,84279.401,-28386.932,-44300.966,13587.487,3911.7454,290.14795,1.18E-05,0.81510287,,,,9867.0359,17988.732
1128,17.349083,16.622,90,-700,84070.288,-28475.658,-44329.706,13542.797,2916.3546,290.19087,1.57E-05,0.81020903,,,,10554.662,16576.52
1150,17.50634,1.618,90,1070,91698.957,-38021.889,-46179.634,13571.493,4688.4725,290.18464,9.80E-06,0.8123279,,,,9150.3979,18842.542
1140,17.439326,1.618,90,300,88099.879,-33849.337,-45371.107,13669.854,5038.3616,290.17537,9.19E-06,0.81665975,,,,8913.3516,19338.739
1136,17.40536,5.624,90,0,86850.836,-32165.228,-45058.716,13688.005,3967.3361,290.17252,1.17E-05,0.81555586,,,,9829.521,18017.934
1146,17.476812,3.619,90,700,89986.542,-36319.647,-45865.721,13666.408,4456.0927,290.19968,1.03E-05,0.81534531,,,,9391.0195,18698.96
1153,17.521055,16.624,90,1070,91184.357,-37921.651,-46169.684,13533.456,3254.7445,290.21372,1.40E-05,0.8027367,,,,10218.978,16931.406
1156,17.543825,3.622,120,-1380,107243.7,-27302.815,-43564.309,13561.209,4513.8358,290.24334,1.01E-05,0.80614946,,,,9057.3191,18383.358
1141,17.443304,3.619,90,300,88179.479,-33908.995,-45405.315,13664.061,4419.363,290.25079,1.06E-05,0.82229091,,,,9478.4559,18603.473
1163,17.588071,16.619,120,-1000,107374.18,-28703.312,-43823.498,13486.631,3519.2261,290.20166,1.30E-05,0.80745902,,,,10177.681,17481.471
1160,17.573355,1.615,120,-1000,107374.18,-28552.215,-43816.92,13516.011,4439.3211,290.17445,1.02E-05,0.80451514,,,,9169.3127,18358.879
1148,17.487549,16.62,90,700,89671.022,-36225.124,-45847.466,13523.194,3249.0482,290.05347,1.40E-05,0.80509556,,,,10418.595,17158.304
1162,17.581867,9.626,120,-1000,107374.18,-28740.85,-43872.877,13508.288,3603.8635,290.10246,1.26E-05,0.80479621,,,,9971.9577,17394.083
1164,17.596216,25.62,120,-1000,107258.75,-28579.268,-43831.104,13431.029,2783.5854,290.15842,1.65E-05,0.8058709,,,,10607.854,16361.338
1159,17.562709,25.619,120,-1380,106145.63,-26285.098,-43390.105,13462.931,2563.8576,290.1804,1.77E-05,0.80297215,,,,10862.408,16153.652
1161,17.577333,3.62,120,-1000,107374.18,-29169.596,-43922.051,13518.827,4447.0583,290.1476,1.02E-05,0.80661397,,,,9226.0476,18467.063
1157,17.548359,9.63,120,-1380,107086.14,-27524.754,-43626.804,13571.885,3921.2215,290.1426,1.16E-05,0.8072997,,,,9640.9781,17745.88
1149,17.495695,25.62,90,700,89908.751,-35860.804,-45753.477,13504.525,2594.8129,290.15067,1.76E-05,0.8062903,,,,10889.94,16261.939
1167,17.615375,9.623,120,-500,107374.18,-31356.745,-44374.521,13457.72,3598.5703,290.24439,1.27E-05,0.80560703,,,,9922.3335,17356.222
1151,17.510319,3.617,90,1070,91543.048,-38381.316,-46259.027,13584.462,4394.9781,290.25543,1.06E-05,0.81717444,,,,9458.4377,18579.613
1154,17.529202,25.619,90,1070,91534.496,-38033.36,-46177.661,13467.973,2531.1546,290.17647,1.79E-05,0.79955633,,,,10848.333,16064.829
1155,17.539847,1.618,120,-1380,107100.7,-27546.174,-43625.735,13598.027,4776.85,290.16418,9.61E-06,0.81183884,,,,8973.1774,18948.237
1158,17.554563,16.621,120,-1380,106175.07,-26346.689,-43381.348,13495.969,3261.8576,290.20732,1.39E-05,0.79983794,,,,10242.759,16993.14
1166,17.610841,3.62,120,-500,107374.18,-31364.968,-44364.818,13591.123,4904.5771,290.20296,9.55E-06,0.81144782,,,,8925.5847,19097.799
1170,17.64037,1.616,120,0,107374.18,-34085.83,-44884.141,13490.731,4770.1951,290.17114,9.61E-06,0.81161969,,,,8897.7816,18873.097
1168,17.621578,16.622,120,-500,107374.18,-31485.64,-44388.212,13419.729,3033.4225,290.19966,1.49E-05,0.8011671,,,,10505.473,16798.143
1169,17.629732,25.622,120,-500,107374.18,-31541.515,-44391.132,13392.677,2445.5699,290.15165,1.85E-05,0.79835294,,,,10921.948,15956.911
1165,17.606862,1.618,120,-500,107374.18,-31287.877,-44346.234,13536.69,4427.4416,290.16619,1.04E-05,0.81428504,,,,9356.7767,18595.264


==> anc/data_He-3_1mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
5,12.033979,1.611,15,-200,13849.406,-25876.949,-45149.539,788.07953,440.96608,289.98765,3.44E-05,0.0847048,335.90411,1247.5504
31,12.215174,3.611,15,290,16127.787,-29138.183,-45793.605,762.17533,352.03061,289.94606,4.28E-05,0.080974227,403.1159,1127.3892
29,12.200831,25.614,15,200,15586.88,-28344.131,-45647.277,719.68941,123.31018,289.97258,0.000121389,0.072034009,592.36909,850.4996
30,12.211336,1.61,15,290,16066.896,-29063.149,-45758.945,776.9273,421.36594,289.93286,3.59E-05,0.083039987,348.78279,1213.692
27,12.186763,9.618,15,200,15618.538,-28391.906,-45650.361,749.27838,289.84958,289.93411,5.18E-05,0.078402941,460.20655,1062.3288
25,12.178526,1.629,15,200,15332.05,-27980.099,-45555.919,785.54566,440.711,289.85855,3.43E-05,0.08385773,350.38062,1258.9931
11,12.070628,5.614,15,-100,14223.305,-26529.771,-45280.983,781.29328,367.37669,289.88765,4.11E-05,0.082462184,405.90182,1165.2093
23,12.157241,21.608,15,100,15193.78,-27777.937,-45526.769,742.84729,240.49927,289.83174,6.24E-05,0.078172002,494.55506,992.88938
28,12.192826,16.613,15,200,15665.368,-28498.846,-45649.086,729.36219,167.59822,289.88446,8.97E-05,0.077781,562.50737,909.35121
8,12.048279,16.616,15,-200,13779.84,-25938.087,-45171.453,739.97179,192.70024,289.945,7.81E-05,0.078164516,547.66054,946.16774
4,12.023469,25.63,15,-290,13708.3,-25895.039,-45159.036,718.35363,47.328865,289.94292,0.000318567,0.077478893,666.61758,764.66525
6,12.037818,3.63,15,-200,14015.264,-26301.789,-45237.977,768.18989,337.79097,289.85362,4.47E-05,0.081321796,430.01749,1123.2552
0,12.001168,1.609,15,-290,13297.604,-25281.317,-45049.383,790.73714,426.44985,290.03389,3.59E-05,0.087763673,371.94486,1258.0046
3,12.015462,16.618,15,-290,13319.354,-25323.624,-45048.355,728.30639,110.22923,289.91505,0.000137303,0.076762666,617.15289,845.53398
10,12.06679,1.608,15,-100,14274.37,-26495.81,-45281.847,799.76714,459.14765,289.92389,3.31E-05,0.086473363,348.85456,1301.9636
1,12.005006,3.612,15,-290,13305.292,-25303.437,-45042.804,767.32356,324.44258,289.88006,4.66E-05,0.078523621,429.81186,1106.0568
2,12.009401,9.617,15,-290,13282.433,-25273.834,-45032.443,742.78004,207.3199,289.94114,7.25E-05,0.078548816,532.06206,958.97834
20,12.141279,1.63,15,100,15017.48,-27549.914,-45495.275,782.50352,373.98595,289.9384,4.03E-05,0.081135215,400.57098,1172.6411
26,12.182369,3.613,15,200,15708.21,-28393.428,-45646.742,772.06849,392.53975,289.96414,3.85E-05,0.082804827,389.18982,1202.5476
12,12.075577,13.601,15,-100,14203.118,-26477.185,-45275.351,768.17485,305.48342,289.96489,4.93E-05,0.08029652,775.31122,775.32514
17,12.112818,13.601,15,0,14706.693,-27159.898,-45395.036,780.89419,337.19973,289.91516,4.51E-05,0.082376322,437.05067,1131.9796
19,12.129386,30.607,15,0,14697.113,-27160.679,-45391.295,744.73927,189.04185,289.87774,7.93E-05,0.077336135,547.73345,936.08473
21,12.145122,5.615,15,100,15144.155,-27786.9,-45525.248,783.35708,401.58064,290.10069,3.77E-05,0.084226466,385.99511,1210.1766
24,12.166633,30.608,15,100,15153.776,-27787.188,-45533.347,729.49131,183.86822,290.16517,8.14E-05,0.075416985,545.48941,926.78332
22,12.150072,13.601,15,100,15142.058,-27803.634,-45532.114,759.74121,308.0135,289.91471,4.89E-05,0.080854247,454.41945,1092.3684
7,12.042217,9.618,15,-200,13698.268,-25793.855,-45138.314,753.13781,277.42926,289.94003,5.41E-05,0.078698348,466.37374,1040.7677
18,12.119988,21.627,15,0,14688.396,-27157.719,-45427.805,758.03532,233.0297,289.94799,6.53E-05,0.081267963,514.60457,996.153
9,12.056284,25.612,15,-200,13805.002,-25951.942,-45169.603,729.79432,107.37809,289.89655,0.000139477,0.076049971,616.29409,836.84733
15,12.104031,1.61,15,0,14701.224,-27160.268,-45404.575,809.58229,448.77351,289.92039,3.43E-05,0.089122811,350.88601,1275.2554
16,12.107869,5.612,15,0,14698.47,-27161.748,-45414.073,800.77887,417.21113,289.96671,3.63E-05,0.08442222,392.83674,1256.5875
13,12.082746,21.607,15,-100,14226.471,-26496.715,-45282.71,757.13609,238.12831,289.89876,6.32E-05,0.079677314,509.11648,1000.9542
14,12.092139,30.606,15,-100,14187.33,-26485.038,-45269.553,750.34777,178.21366,289.90586,8.44E-05,0.079999793,570.01827,938.83022
34,12.233635,25.611,15,290,15990.957,-28905.432,-45757.383,715.5478,58.189298,289.91488,0.000256935,0.075795221,656.64319,777.39721
33,12.22563,16.614,15,290,16071.418,-29057.31,-45778.681,722.66933,114.77611,290.00209,0.000131045,0.071788899,600.92588,846.48826
32,12.219568,9.618,15,290,16204.836,-29100.81,-45810.462,734.15533,210.16865,289.9368,7.31E-05,0.087343871,521.83869,956.67647
37,12.253631,6.603,25,-400,22666.656,-25361.738,-44873.123,746.03711,276.8745,290.0444,5.46E-05,0.081526316,460.99332,1031.1481
40,12.272918,1.609,25,-300,22969.509,-25749.081,-44945.279,784.29535,446.89737,289.88115,3.39E-05,0.084437201,342.88453,1260.3478
36,12.249231,3.631,25,-400,23045.16,-26166.069,-45036.555,765.96068,360.35667,289.8955,4.19E-05,0.080054078,410.13231,1156.8879
35,12.245391,1.62,25,-400,22896.859,-25701.676,-44929.368,776.80384,411.94738,289.92494,3.68E-05,0.08386637,369.13037,1226.8595
39,12.265194,15.602,25,-400,22724.382,-25398.166,-44890.103,723.14761,139.74705,289.96497,0.000107866,0.076109208,581.82908,873.70627
38,12.258856,10.607,25,-400,22549.602,-25182.477,-44839.244,731.50048,203.34696,290.01616,7.37E-05,0.07619434,518.45491,940.07034
41,12.276755,3.612,25,-300,23114.315,-25954.121,-44993.302,772.28073,398.00441,289.91443,3.80E-05,0.083071389,378.52787,1197.1994
52,12.345096,13.6,25,0,24444.382,-27833.525,-45346.438,757.96413,314.50363,289.92989,4.80E-05,0.079832479,449.62049,1100.9452
65,12.43694,1.611,25,400,26271.2,-30493.249,-45873.039,770.29832,382.00041,289.94882,3.95E-05,0.08216115,381.12903,1167.8407
42,12.281149,8.606,25,-300,23136.929,-25979.119,-45002.347,749.13519,284.28638,289.88641,5.29E-05,0.078965072,465.14077,1053.5158
46,12.307336,3.612,25,-150,23760.641,-26873.533,-45165.327,774.27073,386.72825,289.92627,3.91E-05,0.082583525,389.02854,1182.8199
64,12.427822,20.619,25,300,25771.736,-29772.299,-45725.807,724.95979,154.27053,290.01049,9.69E-05,0.075665006,569.0336,888.18862
53,12.352264,21.609,25,0,24444.999,-27829.701,-45349.193,743.07436,257.2636,289.95815,5.87E-05,0.079663269,485.84057,1019.4625
49,12.325797,25.613,25,-150,23742.798,-26856.552,-45151.882,736.05773,198.91924,289.93814,7.54E-05,0.077335219,528.12103,939.37392
44,12.294379,20.621,25,-300,23173.603,-26069.202,-45009.172,725.73389,155.36491,289.93917,9.63E-05,0.07548164,566.22784,886.80246
67,12.445172,6.603,25,400,26452.187,-30460.933,-45856.265,744.01435,259.67162,289.8623,5.78E-05,0.077978786,483.82732,1022.506
71,12.469549,3.612,40,-550,36337.984,-25244.355,-44590.622,768.21844,378.7836,289.93323,3.98E-05,0.080731748,378.13892,1158.0833
69,12.456733,15.603,25,400,26368.806,-30487.287,-45883.236,724.95503,146.75296,289.85073,0.00010181,0.075679433,572.97944,878.08117
68,12.450396,10.61,25,400,26332.995,-30345.153,-45842.203,736.17699,214.31662,289.87487,7.00E-05,0.077675785,520.50862,962.63279
47,12.311729,9.617,25,-150,23669.942,-26825.511,-45160.105,760.49027,328.61836,289.95401,4.58E-05,0.079564105,436.40262,1116.3752
55,12.373549,1.611,25,150,25148.146,-28769.752,-45568.501,781.69844,407.2085,289.99334,3.72E-05,0.071109812,348.89462,1218.7114
43,12.28693,14.612,25,-300,22964.452,-25957.041,-44990.999,734.99434,216.34036,289.98124,6.93E-05,0.077387416,512.70486,962.43655
51,12.340146,5.616,25,0,24443.642,-27816.298,-45358.321,775.44054,392.04746,289.86547,3.85E-05,0.082029877,376.36979,1187.2464
66,12.440777,3.614,25,400,26149.212,-30260.785,-45831.76,764.72362,355.97171,289.91486,4.24E-05,0.080573344,416.82347,1153.5806
45,12.303498,1.609,25,-150,23769.522,-26879.741,-45164.916,783.17823,427.9302,289.92869,3.53E-05,0.08306357,359.07131,1248.858
72,12.473943,8.625,40,-550,37539.486,-26722.107,-44882.456,743.71106,265.40609,289.89526,5.65E-05,0.077704094,477.48521,1026.5754
48,12.317791,16.614,25,-150,23790.326,-26901.984,-45184.692,743.23514,258.55869,290.03841,5.81E-05,0.078844177,482.95106,1020.0388
54,12.361657,30.605,25,0,24432.007,-27824.192,-45353.387,733.31266,215.16731,289.80129,6.97E-05,0.076288965,735.21632,735.42004
50,12.336302,1.629,25,0,24452.646,-27817.654,-45348.823,785.58029,425.86098,289.87711,3.57E-05,0.086749141,366.83456,1249.7311
58,12.387849,16.614,25,150,25145.638,-28794.339,-45538.939,745.81218,268.48818,289.93426,5.61E-05,0.081160006,477.00509,1027.904
70,12.465708,1.621,40,-550,36866.023,-26083.921,-44751.833,783.0209,440.46534,289.83646,3.44E-05,0.083806291,365.91793,1230.4154
59,12.395855,25.611,25,150,25178.077,-28797.834,-45532.731,732.16182,205.23537,289.93757,7.31E-05,0.074918379,515.77481,941.94237
61,12.410197,3.616,25,300,25728.154,-29685.341,-45721.243,768.20023,370.26124,289.91603,4.07E-05,0.080729654,400.60232,1164.8118
60,12.406358,1.615,25,300,25841.179,-29738.996,-45745.418,778.78011,417.1296,290.00183,3.63E-05,0.08364263,351.84499,1209.9025
62,12.414591,8.605,25,300,26066.365,-29780.851,-45736.209,748.71837,282.57954,289.89852,5.33E-05,0.07919311,462.84901,1050.7975
57,12.381787,9.619,25,150,25148.721,-28765.682,-45517.354,760.68623,333.30164,289.91825,4.52E-05,0.08079077,417.6145,1102.9916
56,12.377388,3.63,25,150,24905.938,-28435.365,-45482.981,776.23272,394.99976,289.8708,3.82E-05,0.08219565,390.56813,1210.4319
63,12.420373,14.61,25,300,25737.898,-29763.294,-45700.973,733.25341,207.37471,289.93233,7.28E-05,0.079672147,525.08319,955.06832
75,12.496297,1.612,40,-400,37127.144,-26341.301,-44803.803,783.48586,447.06235,289.83705,3.39E-05,0.083695877,343.56127,1266.3478
78,12.510591,16.614,40,-400,37057.331,-26257.303,-44800.185,730.89474,196.35886,290.01611,7.64E-05,0.076575411,524.81973,929.60451
84,12.551401,25.614,40,-200,38165.666,-27608.832,-45020.602,733.06925,229.68501,289.93452,6.53E-05,0.077959288,495.89942,971.05007
83,12.543395,16.612,40,-200,38011.033,-27444.701,-45009.09,746.43296,288.56739,289.87257,5.21E-05,0.07887539,459.92201,1057.1588
82,12.537333,9.618,40,-200,38171.998,-27596.374,-45018.505,755.65492,327.59677,289.94438,4.59E-05,0.077818256,415.44296,1092.8096
90,12.599147,1.61,40,200,39953.468,-30124.037,-45520.149,782.51545,453.49687,289.89722,3.34E-05,0.083251885,338.65238,1281.3476
86,12.565744,5.616,40,0,39012.635,-28833.069,-45278.558,776.51766,424.98206,289.95488,3.58E-05,0.083174224,361.27537,1245.5933
92,12.607379,9.618,40,200,39923.29,-30037.983,-45514.188,759.38805,358.92227,289.91827,4.19E-05,0.07971296,390.04682,1131.0946
85,12.561906,1.609,40,0,39013.005,-28826.902,-45283.204,778.6085,429.52841,290.00195,3.52E-05,0.083286356,360.43942,1251.1262
73,12.47973,14.612,40,-550,36457.011,-25505.764,-44625.446,726.66237,177.02161,289.91271,8.45E-05,0.075356709,541.3468,905.88552
80,12.529102,1.609,40,-200,37944.797,-27513.856,-45021.137,787.19196,463.40653,289.87923,3.27E-05,0.084620556,321.05137,1272.4436
74,12.487179,20.62,40,-550,36428.93,-25486.111,-44666.808,719.44627,118.24421,289.90353,0.000126204,0.073983698,595.39919,838.96445
97,12.640183,9.619,40,400,40978.136,-31211.814,-45735.016,747.81956,305.76478,289.92342,4.91E-05,0.078146332,442.20666,1077.157
91,12.602985,3.612,40,200,39969.257,-30119.637,-45516.86,776.85943,427.77666,289.84617,3.53E-05,0.082642961,357.71502,1246.285
89,12.587255,30.606,40,0,39004.782,-28835.536,-45277.077,730.65926,222.63724,289.9343,6.73E-05,0.07638133,499.02138,958.32205
79,12.518596,25.613,40,-400,37261.179,-26270.994,-44784.684,721.69444,147.27904,289.91191,0.000101539,0.075693082,574.05128,877.28205
93,12.613441,16.615,40,200,39998.16,-30029.102,-45545.846,739.51035,267.65145,289.83037,5.61E-05,0.076175181,465.518,1024.9467
88,12.577862,21.607,40,0,39004.535,-28845.404,-45274.035,742.45289,290.32587,289.91387,5.17E-05,0.078458053,746.86976,746.92822
76,12.500135,3.61,40,-400,36889.335,-26225.48,-44770.294,777.06953,418.9238,289.9099,3.61E-05,0.082813813,351.21493,1214.9164
77,12.504529,9.619,40,-400,37370.133,-26365.147,-44786.534,750.71893,307.79125,289.92481,4.88E-05,0.078579429,435.64114,1076.1164
107,12.704827,9.616,65,-810,59448.407,-25093.669,-44091.568,740.43785,269.50273,289.89834,5.59E-05,0.079514796,474.38051,1032.2862
106,12.700427,3.632,65,-810,60780.043,-27249.529,-44532.978,766.54283,385.22961,289.85823,3.92E-05,0.082770564,383.31199,1175.7789
100,12.664756,1.61,40,550,41826.913,-32327.92,-45950.336,777.78687,436.64881,289.88234,3.47E-05,0.082775793,350.35223,1258.5367
94,12.621446,25.612,40,200,39862.316,-30156.518,-45565.211,731.32349,231.0684,289.9265,6.47E-05,0.075585052,496.21909,972.93242
111,12.733239,3.612,65,-600,60881.35,-26747.187,-44415.718,770.49365,398.04451,289.94729,3.82E-05,0.083515936,370.10558,1188.5611
105,12.696586,1.62,65,-810,60119.899,-26325.348,-44319.427,782.33508,447.29444,289.8769,3.42E-05,0.086699705,342.72484,1271.6893
87,12.570694,13.601,40,0,39011.648,-28830.767,-45269.471,756.43985,344.80861,289.83587,4.36E-05,0.078411487,403.06809,1118.0228
95,12.631951,1.611,40,400,41032.408,-31309.421,-45748.995,783.24776,453.82599,289.90346,3.33E-05,0.082815825,320.32938,1255.7716
101,12.668593,3.615,40,550,41539.068,-32457.515,-45999.057,765.49021,383.32868,289.93657,3.94E-05,0.08181123,374.00166,1163.9781
81,12.532938,3.618,40,-200,38021.6,-27696.489,-45059.127,781.29314,440.8433,289.87259,3.43E-05,0.082622028,342.53381,1261.2844
96,12.635789,3.611,40,400,41106.579,-31504.799,-45795.414,772.68851,408.24732,289.87966,3.72E-05,0.083707348,361.30001,1201.0434
98,12.646245,16.615,40,400,40955.399,-31291.783,-45751.257,731.11388,204.89895,289.95789,7.31E-05,0.076474967,520.05313,941.90647
102,12.672988,8.605,40,550,41635.482,-32562.892,-46025.329,739.93068,246.6258,289.93679,6.11E-05,0.07923115,483.76514,991.14395
110,12.729399,1.61,65,-600,60599.917,-26806.393,-44445.321,779.94896,413.65909,289.98232,3.73E-05,0.067530666,328.42653,1237.6139
108,12.710889,16.614,65,-810,58834.929,-25235.804,-44122.61,723.34156,162.83445,289.81787,9.19E-05,0.076353116,552.5954,887.21268
103,12.678769,14.614,40,550,41318.445,-32334.704,-45990.012,727.42523,178.13936,289.90276,8.41E-05,0.076867831,551.0292,920.43545
109,12.718894,25.613,65,-810,59541.368,-25297.312,-44126.474,713.86964,94.880066,290.01681,0.000157564,0.071522839,616.40022,814.7412
112,12.737631,9.617,65,-600,60281.892,-26645.346,-44389.199,740.92496,274.20436,289.88129,5.47E-05,0.078296507,466.91944,1033.5856
99,12.654251,25.613,40,400,40631.454,-31238.621,-45781.476,721.68527,150.3825,289.92398,9.96E-05,0.076098276,568.99136,881.70561
104,12.686219,20.617,40,550,41775.684,-32445.633,-45969.536,716.84688,119.46636,289.87506,0.000126419,0.075587087,591.94319,840.10732
113,12.743693,16.613,65,-600,60605.879,-26620.348,-44378.838,726.65416,206.24021,289.82123,7.28E-05,0.078160751,512.40736,936.86537
118,12.776497,16.615,65,-300,62026.817,-28556.407,-44756.315,738.34894,274.76953,289.9549,5.47E-05,0.078878533,454.15528,1020.6023
117,12.770435,9.619,65,-300,61936.733,-28543.045,-44764.456,757.48372,356.67389,289.88063,4.25E-05,0.083567443,394.4222,1128.4263
126,12.836087,3.613,65,300,64832.924,-32391.772,-45516.655,768.48821,406.88119,289.93112,3.73E-05,0.084802273,368.46803,1211.5825
115,12.762204,1.611,65,-300,61769.765,-28529.929,-44766.511,776.33984,442.99091,289.89038,3.42E-05,0.08445171,335.7864,1244.0722
119,12.784503,25.611,65,-300,61786.622,-28616.065,-44783.163,727.17747,220.75548,289.808,6.87E-05,0.079326989,500.45879,956.88465
125,12.832249,1.609,65,300,64686.842,-32381.781,-45533.142,773.6703,428.54782,289.90215,3.54E-05,0.084171284,336.94941,1217.6364
129,12.854555,25.612,65,300,64394.76,-32355.961,-45507.445,724.24141,216.01055,289.85033,6.95E-05,0.077946258,509.72914,957.15975
116,12.766041,3.612,65,-300,61866.756,-28572.031,-44778.681,763.55511,384.37508,289.93891,3.97E-05,0.085211699,389.04705,1182.8519
114,12.751699,25.613,65,-600,60525.54,-26672.399,-44402.52,716.24748,149.64035,289.97083,0.000100372,0.077227756,561.50233,870.29565
138,12.912158,16.615,65,810,66446.16,-35718.588,-46192.462,718.11257,165.38733,289.83614,9.08E-05,0.074391137,546.62495,892.8296
130,12.86506,1.608,65,600,66199.798,-34433.704,-45921.021,771.32936,422.70956,289.93567,3.58E-05,0.083571283,344.65744,1228.3224
139,12.920164,25.611,65,810,67575.676,-35782.111,-46169.931,708.88874,91.459453,289.92654,0.000163681,0.07623826,612.84194,800.97624
142,12.940153,9.618,90,-1070,82915.565,-25390.191,-43681.775,733.39419,258.15554,289.99285,5.82E-05,0.079202371,473.24136,1004.4657
120,12.795008,1.609,65,0,63249.416,-30461.714,-45152.828,766.41661,393.09626,289.98819,3.90E-05,0.081234876,362.49797,1185.0677
121,12.798846,5.612,65,0,63234.573,-30465.455,-45143.536,767.13402,398.26626,289.84597,3.83E-05,0.085377198,362.1886,1193.6094
124,12.820357,30.606,65,0,63237.616,-30470.553,-45153.65,728.77114,221.53894,289.87376,6.81E-05,0.081142883,507.63756,964.73618
141,12.935759,3.611,90,-1070,82822.151,-25599.301,-43720.752,757.62222,371.77592,289.87231,4.06E-05,0.082483629,382.80954,1160.0288
123,12.810965,21.606,65,0,63240.823,-30463.029,-45141.357,734.10401,265.59542,289.91426,5.65E-05,0.077803612,460.20892,1006.8012
136,12.901702,3.612,65,810,66972.228,-35547.879,-46138.478,746.36943,309.28223,289.91064,4.87E-05,0.080561921,437.82398,1076.0144
132,12.873292,9.617,65,600,65834.161,-34276.851,-45887.101,733.81335,246.06987,289.86216,6.14E-05,0.080998544,482.08566,989.42949
133,12.879354,16.614,65,600,66209.295,-34526.871,-45933.561,725.94648,217.16253,289.91217,6.90E-05,0.077193164,505.95474,955.37859
135,12.897864,1.611,65,810,67126.41,-35747.862,-46167.217,762.00669,389.43407,289.89255,3.89E-05,0.083517485,373.11795,1171.3568
122,12.803796,13.602,65,0,63240.124,-30440.498,-45166.807,748.45172,325.87906,289.85924,4.62E-05,0.080123453,427.96748,1103.083
146,12.968571,3.631,90,-700,85307.695,-29300.505,-44465.015,768.81639,424.09582,289.89792,3.58E-05,0.085442249,337.08858,1210.8104
137,12.906096,9.62,65,810,66883.173,-35498.664,-46127.459,731.81122,233.26302,290.02897,6.43E-05,0.078123146,493.24326,978.25169
131,12.868898,3.611,65,600,66145.443,-34371.785,-45905.068,762.19534,383.66272,289.88,3.94E-05,0.082582076,386.91016,1184.2717
134,12.887359,25.611,65,600,65822.36,-34210.943,-45876.904,714.30025,137.33981,289.91644,0.000109042,0.076845676,572.18129,855.49548
127,12.840481,9.637,65,300,64263.027,-31659.967,-45377.028,748.86729,331.19408,289.87835,4.54E-05,0.079980065,411.26297,1101.3128
145,12.964727,1.63,90,-700,85214.116,-29281.346,-44463.042,771.89067,439.43648,289.74934,3.47E-05,0.088386172,329.71371,1246.7812
140,12.931919,1.619,90,-1070,83969.145,-26656.16,-43947.665,771.41047,428.49024,290.01866,3.54E-05,0.083583712,331.53928,1215.3799
147,12.97297,9.638,90,-700,85029.673,-29408.185,-44494.782,739.58636,288.78247,290.02888,5.22E-05,0.080143607,453.67964,1051.5224
151,13.001387,3.611,90,-300,85827.804,-30088.267,-44613.153,764.92123,400.59756,289.9203,3.78E-05,0.083081215,364.08112,1188.0805
148,12.979038,16.613,90,-700,83591.994,-27507.114,-44124.09,731.04697,236.07427,289.88451,6.37E-05,0.078634334,487.63089,975.38931
128,12.846549,16.615,65,300,64680.428,-32410.232,-45529.359,734.00697,262.24319,289.92838,5.73E-05,0.079061063,473.76161,1016.5919
156,13.034197,5.613,90,0,87297.389,-32083.245,-45034.211,762.85488,395.09051,289.95042,3.83E-05,0.082563569,358.98727,1173.6895
152,13.005781,9.638,90,-300,86308.483,-30921.954,-44791.879,747.77086,337.2757,289.96675,4.46E-05,0.079806186,399.23862,1095.4281
143,12.946215,16.613,90,-1070,82699.299,-25270.793,-43668.207,719.5638,173.83229,289.90809,8.61E-05,0.076815874,542.81761,902.85916
162,13.075832,9.618,90,300,88512.595,-33995.336,-45403.794,751.69685,362.80868,289.97532,4.18E-05,0.082191258,394.31108,1148.4667
144,12.954221,25.614,90,-1070,81299.734,-25423.782,-43734.69,711.22127,100.8355,289.96982,0.000148771,0.077245305,603.9449,813.78237
155,13.030359,1.611,90,0,87275.352,-32094.716,-45020.191,770.00717,433.03805,289.9638,3.49E-05,0.083592532,333.18241,1237.6661
157,13.039147,13.599,90,0,87272.761,-32080.367,-45052.836,744.04394,313.53157,289.94837,4.88E-05,0.080515058,416.74233,1072.1264
158,13.046316,21.607,90,0,87291.428,-32086.123,-45018.176,730.15278,260.9417,289.9989,5.80E-05,0.079132928,470.19115,1014.4351
153,13.011849,16.613,90,-300,85886.845,-30202.525,-44676.757,735.35591,287.22126,289.97965,5.24E-05,0.080341109,438.91851,1030.9502
161,13.071438,3.613,90,300,88811.257,-34041.714,-45390.062,762.31556,395.96514,289.99055,3.82E-05,0.082693798,371.28612,1193.128
149,12.987044,25.612,90,-700,84182.615,-27492.395,-44118.991,719.17809,164.64861,289.91332,9.11E-05,0.077440733,554.06321,894.69437
174,13.15552,25.614,90,1070,91155.083,-38586.398,-46303.308,719.82135,105.05797,289.90411,0.000142679,0.07730175,609.73845,827.63529
150,12.997549,1.61,90,-300,85833.807,-30114.375,-44625.076,763.73183,396.29484,289.89912,3.81E-05,0.081880873,364.00904,1194.2637
178,13.181573,16.635,120,-1380,106982.74,-28786.118,-43860.296,724.47738,181.98501,289.94733,8.23E-05,0.076910307,537.87144,912.5225
169,13.122705,25.631,90,700,89187.093,-34809.371,-45561.799,728.63498,177.45516,289.95843,8.45E-05,0.077042451,549.27408,918.47339
172,13.141447,9.621,90,1070,92634.129,-38994.916,-46376.575,745.80308,271.79228,290.00308,5.53E-05,0.07940274,476.01657,1038.7915
176,13.171116,3.612,120,-1380,105877.92,-25373.952,-43178.651,763.61202,363.56787,289.95399,4.15E-05,0.081447991,399.42392,1148.4953
154,13.019854,25.612,90,-300,85925.206,-30193.439,-44631.325,722.33936,224.95324,289.98219,6.67E-05,0.0779466,492.157,958.98442
163,13.081894,16.614,90,300,88585.452,-33884.49,-45360.952,733.53801,266.66383,289.94878,5.66E-05,0.080119859,468.23165,1020.5764
167,13.108637,9.617,90,700,90795.528,-36602.6,-45912.921,748.69927,327.82727,290.00203,4.61E-05,0.080915653,427.27542,1106.7044
177,13.17551,9.618,120,-1380,106550.74,-25561.723,-43211.09,739.65375,269.64967,289.91411,5.58E-05,0.079140443,467.06368,1030.3707
160,13.067601,1.61,90,300,88680.552,-34068.151,-45403.013,773.26231,449.08355,289.9499,3.37E-05,0.083663646,317.8848,1242.9233
180,13.200089,1.609,120,-1000,107374.18,-27558.344,-43602.916,766.74362,399.18082,289.96854,3.79E-05,0.083086035,360.17597,1186.3796
181,13.203927,3.614,120,-1000,107256.4,-27834.883,-43645.799,755.08394,360.10605,289.92333,4.20E-05,0.081879688,397.66921,1141.4419
166,13.104242,3.615,90,700,90790.882,-36615.839,-45898.531,766.10698,403.84907,289.92774,3.76E-05,0.083130778,364.67312,1205.9834
159,13.055708,30.605,90,0,87258.659,-32107.421,-45024.96,721.64243,211.40238,289.99237,7.09E-05,0.077500558,509.41681,947.89632
173,13.14751,16.634,90,1070,90612.401,-36333.174,-45859.348,729.29701,159.13191,289.92737,9.45E-05,0.076992984,571.97454,899.79313
186,13.236738,3.613,120,-500,107374.18,-30746.928,-44231.852,749.4702,358.14666,289.90745,4.22E-05,0.081319942,398.82868,1141.5148
183,13.214383,16.616,120,-1000,107273.06,-27783.366,-43657.188,723.39123,226.47659,289.9576,6.63E-05,0.07827408,493.52568,959.13089
164,13.089899,25.612,90,300,88535.949,-33924.125,-45380.523,728.4969,244.20032,289.957,6.15E-05,0.07850234,474.1525,977.58487
185,13.232894,1.63,120,-500,107374.18,-32081.395,-44495.111,755.90709,387.84148,289.90752,3.91E-05,0.084096607,359.91699,1159.9618
171,13.137053,3.613,90,1070,92562.876,-38856.77,-46339.243,767.29866,369.4405,289.96592,4.09E-05,0.083200826,402.04384,1163.0067
165,13.100405,1.61,90,700,90876.155,-36530.608,-45876.822,775.58553,450.60634,289.92678,3.36E-05,0.08461768,336.84141,1270.0677
168,13.114699,16.614,90,700,90742.037,-36597.625,-45896.146,732.40654,217.23716,289.84969,6.91E-05,0.078072041,509.93413,962.20728
179,13.189584,25.614,120,-1380,106746.45,-25349.735,-43146.458,712.56022,95.959218,290.06474,0.000155821,0.075825217,615.90673,813.21448
189,13.255199,25.61,120,-500,107374.18,-30826.239,-44233.743,715.33136,213.41769,289.96343,7.04E-05,0.077244478,497.63232,937.72121
191,13.269542,5.612,120,0,107374.18,-34018.977,-44859.226,743.02545,346.56813,289.94266,4.36E-05,0.080969945,400.59314,1120.1947
175,13.167276,1.62,120,-1380,106930.77,-27044.038,-43486.766,775.11312,410.00316,289.95888,3.69E-05,0.082728557,718.40085,835.66985
170,13.133216,1.609,90,1070,92193.658,-38884.029,-46343.519,785.04877,452.31554,289.85493,3.35E-05,0.084721136,332.0383,1278.7496
187,13.241132,9.616,120,-500,107374.18,-30700.263,-44210.883,744.0767,343.57973,290.05044,4.52E-05,0.095784677,406.61799,1110.9275
193,13.28166,21.607,120,0,107374.18,-34005.533,-44845.164,716.86936,226.85455,289.81641,6.91E-05,0.093563707,487.22704,959.57094
194,13.291053,30.606,120,0,107374.18,-34029.626,-44861.282,710.28735,188.09915,289.94755,7.91E-05,0.071301795,518.15844,911.93247
195,13.302946,1.63,120,500,107374.18,-35960.877,-45263.962,746.11243,351.76379,289.94359,4.31E-05,0.069707996,374.30711,1129.5919
188,13.247193,16.616,120,-500,107374.18,-30864.27,-44245.913,729.66023,283.12202,289.95911,5.37E-05,0.081309206,434.90146,1020.8258
192,13.274492,13.6,120,0,107374.18,-34027.488,-44879.66,727.3068,270.60181,289.93625,5.61E-05,0.078899562,444.12031,1007.2837
196,13.306789,3.613,120,500,107374.18,-37245.226,-45479.98,739.59394,336.33494,289.82428,4.48E-05,0.080127206,399.20732,1101.1361
207,13.376793,9.617,120,1380,107374.18,-43652.752,-46709.853,722.08194,268.1671,289.82443,5.61E-05,0.079197195,445.32204,999.00119
200,13.335756,1.61,120,1000,107374.18,-40106.706,-46090.785,747.15243,366.89439,289.96766,4.12E-05,0.076349004,366.14596,1135.4399
182,13.208321,9.618,120,-1000,107374.18,-27760.218,-43647.896,740.54594,303.29242,290.00684,4.96E-05,0.079759675,442.21759,1070.6814
184,13.222389,25.612,120,-1000,107374.18,-27769.099,-43637.288,710.51828,155.57124,289.99414,9.63E-05,0.077033308,553.72732,874.85854
210,13.402614,1.623,40,-550,36138.617,-26145.676,-44768.403,758.63581,422.66194,289.96581,3.59E-05,0.083986829,344.45795,1221.6936
190,13.265704,1.608,120,0,107374.18,-34030.202,-44860.788,761.51,427.38858,289.90998,3.54E-05,0.08356319,341.76112,1227.2692
202,13.343987,9.617,120,1000,107374.18,-40404.543,-46097.281,728.3226,285.39922,289.9028,5.27E-05,0.080016575,436.72399,1029.68
203,13.350049,16.615,120,1000,107374.18,-40350.682,-46091.648,712.96462,204.51613,290.0026,7.34E-05,0.078229792,508.46672,930.62419
208,13.382854,16.614,120,1380,107374.18,-42922.467,-46576.928,706.8764,159.74886,289.99543,9.40E-05,0.077578994,548.42208,878.12338
215,13.433198,1.611,40,-400,36393.324,-26240.733,-44786.74,752.21465,395.59745,289.89292,3.82E-05,0.081655599,346.50774,1163.2094
205,13.36856,1.61,120,1380,107374.18,-42921.316,-46610.273,754.13257,405.02072,289.91498,3.73E-05,0.08223674,356.69031,1198.2087
198,13.317246,16.613,120,500,107374.18,-37319.85,-45480.062,723.9702,283.21135,289.92534,5.32E-05,0.079890569,431.57648,1014.4437
216,13.437036,3.612,40,-400,36667.849,-26354.334,-44807.256,745.84646,364.32438,289.90465,4.14E-05,0.081429288,758.58987,759.48083
220,13.466002,1.611,40,-200,37656.704,-27550.572,-45042.311,765.46875,441.77305,289.88329,3.44E-05,0.085848913,316.87781,1224.5666
201,13.339594,3.612,120,1000,107374.18,-40330.207,-46065.293,741.52228,347.52557,289.80038,4.34E-05,0.080975708,397.46397,1117.6067
199,13.325251,25.611,120,500,107374.18,-37258.959,-45504.69,709.50855,194.86213,289.8958,7.69E-05,0.076971147,506.39979,908.09516
197,13.311184,9.617,120,500,107374.18,-37234.742,-45472.744,730.70755,298.29713,289.81817,5.03E-05,0.07841794,429.25072,1051.7594
222,13.474233,9.62,40,-200,37604.776,-27641.683,-45062.293,741.15588,339.08779,289.85822,4.51E-05,0.074895501,401.41016,1116.6403
209,13.39086,25.612,120,1380,107374.18,-42542.852,-46520.108,700.45917,102.68063,289.88822,0.000145606,0.075551083,595.00486,807.40928
213,13.416631,14.611,40,-550,35937.73,-25355.941,-44594.24,709.97896,170.1257,290.01888,8.78E-05,0.075564315,532.04036,883.75762
223,13.480296,16.613,40,-200,37661.885,-27585.314,-44987.957,722.0698,270.5701,289.86794,5.55E-05,0.078173605,453.54515,1015.6771
212,13.410849,8.605,40,-550,36084.592,-25372.14,-44589.964,725.18603,259.52876,289.95882,5.80E-05,0.078687815,456.04624,990.96386
221,13.46984,3.61,40,-200,37653.086,-27576.022,-45041.077,755.76886,406.44711,289.86262,3.71E-05,0.081972356,350.79209,1198.3796
211,13.406455,3.612,40,-550,35614.648,-25314.744,-44612.371,744.99138,364.5284,289.91161,4.14E-05,0.081164752,377.82106,1125.6638
214,13.42408,20.617,40,-550,35891.434,-25330.285,-44603.162,700.13588,113.00039,289.92361,0.000132172,0.074921536,581.65433,815.6689
204,13.358056,25.611,120,1000,107374.18,-40505.439,-46108.3,703.36039,150.44354,289.89516,9.94E-05,0.075877418,547.53082,859.58029
230,13.536047,1.612,40,200,39644.613,-30064.461,-45510.241,771.19961,457.34543,289.89782,3.31E-05,0.084147923,304.05211,1246.059
206,13.372398,3.611,120,1380,107374.18,-43149.299,-46617.879,739.01614,338.30255,289.90505,4.45E-05,0.080565352,396.75948,1103.089
225,13.498805,1.612,40,0,38603.787,-28852.106,-45304.213,762.02856,423.05389,289.96921,3.57E-05,0.082214489,333.93764,1219.2442
233,13.550341,16.618,40,200,39514.566,-30020.838,-45517.025,726.87584,265.97997,289.87987,5.69E-05,0.079138069,463.01552,1014.4996
226,13.502643,5.617,40,0,38617.602,-28833.316,-45287.85,759.14354,412.7017,289.90847,3.65E-05,0.081245954,337.30079,1188.7396
227,13.507593,13.604,40,0,38621.59,-28851.736,-45282.176,742.46468,343.89375,289.86588,4.38E-05,0.080499895,405.26443,1118.4931
218,13.447492,16.612,40,-400,36684.953,-26318.112,-44789.577,715.40343,208.2745,289.87963,7.19E-05,0.076910135,499.78378,928.28693
232,13.544279,9.621,40,200,39611.515,-29987.042,-45495.521,734.54483,287.81178,289.91187,5.21E-05,0.078396337,449.66716,1045.5551
234,13.558346,25.616,40,200,39482.414,-30042.835,-45515.75,717.57822,227.06164,289.95331,6.61E-05,0.076950643,489.42884,960.65197
219,13.455496,25.613,40,-400,36851.139,-26397.505,-44813.506,704.48827,135.9899,289.98612,0.000109971,0.075684799,563.31913,844.85259
217,13.441429,9.617,40,-400,36659.955,-26307.257,-44798.417,730.98717,298.67322,289.89935,5.03E-05,0.079308125,434.0689,1055.0624
235,13.568851,1.615,40,400,40464.363,-30981.612,-45688.598,757.22127,400.59207,289.88697,3.77E-05,0.082224476,351.96635,1188.7003
239,13.591152,25.61,40,400,40804.096,-31495.055,-45792.248,705.65306,133.21921,289.88299,0.00011225,0.07565834,566.70673,841.80842
228,13.514762,21.611,40,0,38628.621,-28860.452,-45290.44,728.63154,269.53914,289.93759,5.58E-05,0.078248934,447.70165,1003.7428
224,13.488301,25.612,40,-200,37767.427,-27594.154,-45037.171,713.8077,209.08128,289.96028,7.15E-05,0.075985768,496.21711,926.31824
238,13.583146,16.614,40,400,40645.105,-31321.591,-45770.046,716.51517,211.51745,289.89091,7.10E-05,0.078412418,495.84932,932.47391
231,13.539884,3.616,40,200,39592.726,-29974.707,-45525.207,764.51759,437.09976,289.77547,3.46E-05,0.08265177,325.12448,1224.0977
236,13.57269,3.612,40,400,40534.3,-31389.225,-45784.025,760.46938,419.87563,289.93562,3.60E-05,0.082719994,345.71935,1209.7554
252,13.674537,9.619,65,-600,60178.569,-26729.302,-44395.983,729.88281,291.36522,289.90469,5.16E-05,0.078636344,435.11125,1035.5958
246,13.637334,3.612,65,-810,59183.584,-25307.303,-44132.683,750.3786,381.86751,289.84925,3.95E-05,0.081707537,374.64114,1166.7528
255,13.699123,1.608,65,-300,61456.18,-28513.483,-44751.381,764.87943,443.52825,289.78974,3.42E-05,0.083330905,323.00388,1237.3295
256,13.702961,3.631,65,-300,61913.216,-29371.963,-44902.314,745.85267,355.45408,289.87442,4.22E-05,0.080378128,396.63943,1134.1585
243,13.61567,14.633,40,550,40360.548,-30956.491,-45691.064,709.37564,163.07846,289.87721,9.28E-05,0.078251261,546.31497,885.76584
248,13.647796,16.613,65,-810,58752.945,-25300.724,-44145.305,711.71231,151.72205,289.98563,9.84E-05,0.074227948,556.99621,869.82197
242,13.609888,8.605,40,550,41116.488,-32188.253,-45913.538,723.12891,249.25125,289.87703,6.02E-05,0.077783923,463.20509,979.48178
257,13.70736,9.618,65,-300,61321.281,-28483.922,-44777.613,735.52883,304.9903,289.96504,4.95E-05,0.07986172,435.76876,1069.3524
237,13.577083,9.619,40,400,40621.052,-31248.324,-45747.063,727.40047,272.50345,289.90002,5.52E-05,0.079319562,448.14911,1010.4671
229,13.524154,30.609,40,0,38643.176,-28847.213,-45290.358,719.67182,234.42716,289.85101,6.40E-05,0.078717616,487.14105,972.51552
240,13.601656,1.611,40,550,41454.864,-32332.608,-45927.229,753.22762,391.19088,289.86123,3.89E-05,0.085269185,351.95107,1158.554
254,13.688612,25.632,65,-600,60900.181,-28126.387,-44685.022,703.96434,126.56935,289.84641,0.000117987,0.074689858,576.30832,837.26744
250,13.666306,1.61,65,-600,59936.607,-26818.316,-44432.863,760.29225,426.76389,289.82025,3.56E-05,0.083784741,323.57432,1204.0721
241,13.605494,3.613,40,550,41044.208,-32078.147,-45902.519,742.59863,344.26019,289.80329,4.39E-05,0.082672384,396.64005,1103.0165
251,13.670143,3.613,65,-600,60174.252,-27092.223,-44494.084,750.20899,382.75708,289.81142,3.97E-05,0.081138813,371.45573,1162.3322
244,13.623125,20.616,40,550,41500.995,-32320.931,-45956.051,703.0329,109.82306,289.9069,0.000136149,0.07561391,592.25884,820.01388
263,13.747901,21.61,65,0,62912.395,-30523.221,-45125.199,722.33218,248.49385,289.83293,6.05E-05,0.078655802,467.52992,977.81351
259,13.721429,25.631,65,-300,61935.87,-29345.402,-44910.578,710.96351,187.3698,289.89142,8.03E-05,0.077501084,515.34121,903.30525
245,13.633492,1.622,65,-810,60172.115,-26724.41,-44425.216,758.2479,410.44477,289.8953,3.68E-05,0.082548319,353.45076,1200.3876
264,13.757295,30.625,65,0,62894.099,-30481.86,-45154.02,711.94489,199.02535,289.96563,7.57E-05,0.078831178,512.79549,926.55805
260,13.731939,1.61,65,0,62897.84,-30490.741,-45159.119,751.02069,378.16876,289.87154,3.98E-05,0.080673954,364.86176,1142.9968
261,13.735777,5.615,65,0,62902.281,-30495.222,-45148.47,744.7281,349.09578,289.94995,4.32E-05,0.081900575,390.28787,1116.7121
249,13.655801,25.613,65,-810,58965.551,-25428.304,-44160.559,700.89336,96.177608,289.88685,0.000155352,0.074526666,602.31931,801.91302
273,13.816298,16.612,65,600,65842.466,-34300.738,-45887.594,710.78659,198.50711,289.8889,7.56E-05,0.07719105,504.43597,914.261
247,13.641728,9.638,65,-810,60589.186,-27360.951,-44531.868,721.94234,244.51999,289.83108,6.17E-05,0.078714384,468.23917,975.61942
271,13.805841,3.613,65,600,65708.102,-34039.618,-45844.382,747.93772,367.91871,289.88458,4.12E-05,0.08109266,368.11516,1128.0667
275,13.834808,1.61,65,810,66894.932,-35739.474,-46175.81,735.72576,324.48647,289.8897,4.64E-05,0.079712093,407.99096,1073.1505
274,13.824303,25.611,65,600,65861.543,-34388.519,-45910.619,699.9402,135.58367,289.98857,0.000110099,0.073623958,563.33748,844.61202
267,13.777431,9.616,65,300,64328.318,-32546.528,-45555.303,743.63947,357.96291,289.86409,4.24E-05,0.082738039,378.12999,1122.2943
253,13.680601,16.633,65,-600,61310.55,-28362.509,-44744.926,713.35812,191.35409,289.86805,7.82E-05,0.076481662,522.70129,918.79366
272,13.810235,9.619,65,600,65901.384,-34393.617,-45915.676,726.4262,280.53113,289.94463,5.35E-05,0.077698309,438.80701,1021.991
262,13.740728,13.621,65,0,62910.257,-30491.44,-45162.161,738.59181,327.49136,289.84642,4.62E-05,0.082155492,414.10962,1090.9611
270,13.802003,1.609,65,600,65980.736,-34478.725,-45927.846,754.76583,402.08934,289.89861,3.75E-05,0.081617196,348.46509,1187.2723
266,13.773036,3.615,65,300,64403.723,-32401.475,-45516.161,748.25983,370.36865,289.88339,4.07E-05,0.080873816,383.23135,1152.8798
265,13.769193,1.629,65,300,63876.134,-31664.654,-45379.865,751.03525,383.46608,289.85365,3.93E-05,0.081474483,373.70713,1169.1818
258,13.713423,16.615,65,-300,61515.756,-28568.536,-44748.585,725.69244,276.7793,289.80427,5.42E-05,0.077304015,438.75387,1008.731
276,13.838646,3.611,65,810,66520.003,-35805.875,-46205.002,740.64926,354.50362,289.8966,4.25E-05,0.081631508,380.84856,1117.1009
277,13.843039,9.619,65,810,66672.91,-35458.166,-46109.163,716.8815,234.34178,289.88373,6.39E-05,0.076856685,475.31846,959.87346
269,13.791498,25.612,65,300,64234.041,-32418.661,-45519.656,711.36074,202.06272,289.86324,7.42E-05,0.076931199,510.42631,926.72521
281,13.872703,3.61,90,-1070,82065.095,-25540.918,-43738.76,740.52683,357.21573,289.76994,4.23E-05,0.081930167,375.4536,1116.0616
278,13.849102,16.614,65,810,66707.282,-35365.657,-46117.756,705.82715,153.11534,289.87539,9.78E-05,0.076815986,552.77191,869.95537
289,13.923981,25.613,90,-700,84133.524,-27693.57,-44148.923,702.89695,157.91606,289.82214,9.48E-05,0.076465612,538.69586,865.50616
287,13.909907,9.619,90,-700,83736.802,-27802.031,-44169.316,727.50841,295.99595,289.93078,5.08E-05,0.079235997,423.95376,1037.925
284,13.891164,25.632,90,-1070,83535.502,-27658.664,-44144.154,698.8704,96.613687,289.74963,0.000155058,0.076113193,598.03765,796.85123
286,13.905513,3.612,90,-700,83934.813,-28010.772,-44202.373,747.72334,379.80478,289.82486,3.96E-05,0.079598437,360.9761,1152.5391
268,13.783492,16.614,65,300,64425.35,-32493.819,-45541.447,721.75424,252.97676,289.87699,5.92E-05,0.076676873,459.56566,980.62626
290,13.934486,1.61,90,-300,85640.852,-30296.185,-44656.282,755.22679,408.21807,289.88171,3.70E-05,0.079883704,353.70772,1197.3529
295,13.967303,1.611,90,0,87011.021,-32115.068,-45030.881,760.4304,417.25901,289.91981,3.63E-05,0.083031872,332.16458,1184.9061
293,13.948787,16.633,90,-300,86133.373,-31020.918,-44796.155,722.267,273.47582,289.84526,5.49E-05,0.078430156,442.46601,1004.6552
279,13.857107,25.612,65,810,66401.427,-35720.808,-46200.562,696.90902,90.185322,290.02308,0.000165604,0.074927073,600.88163,787.24968
291,13.938323,3.613,90,-300,85615.772,-30241.173,-44653.486,749.67416,389.13009,289.88822,3.87E-05,0.081366053,353.42489,1156.4539
296,13.971141,5.612,90,0,87014.639,-32091.468,-45031.785,746.5836,376.72087,290.10687,4.00E-05,0.081038458,375.14781,1155.4785
283,13.883159,16.615,90,-1070,82369.431,-25975.831,-43815.028,705.01973,161.5857,289.68636,9.27E-05,0.076454058,542.78486,878.58888
302,14.012776,9.618,90,300,88425.513,-34084.268,-45405.767,737.02021,333.67136,289.81271,4.51E-05,0.078538268,408.88891,1103.1515
297,13.976091,13.599,90,0,86998.686,-32125.593,-45018.053,728.22513,298.40101,289.95202,5.07E-05,0.081594568,435.45645,1051.6345
300,14.004544,1.609,90,300,88437.889,-34078.018,-45425.462,755.42882,406.73368,289.97152,3.84E-05,0.089495296,334.3789,1180.7423
298,13.983259,21.607,90,0,87010.24,-32117.74,-45018.834,715.81377,242.91135,289.86565,6.17E-05,0.076937727,475.44091,977.19546
280,13.868861,1.622,90,-1070,83286.672,-27248.091,-44071.421,753.25272,409.35702,289.88592,3.70E-05,0.083444908,337.86822,1185.758
282,13.877096,9.62,90,-1070,82011.81,-25315.978,-43682.268,717.65292,246.9073,289.65802,6.08E-05,0.078432861,474.11435,985.60282
309,14.059648,25.61,90,700,90697.632,-36802.912,-45902.396,701.06677,160.11003,289.80386,9.35E-05,0.07569127,541.48391,873.13225
306,14.041186,3.612,90,700,90292.81,-36645.236,-45915.265,745.76486,368.37308,289.62471,4.12E-05,0.077672545,363.58343,1133.3156
288,13.91597,16.633,90,-700,84913.687,-29492.471,-44517.108,714.83032,223.01383,289.83277,6.70E-05,0.075688653,494.10903,956.98188
285,13.901675,1.611,90,-700,83782.029,-27797.632,-44168.741,754.8186,412.31719,289.63604,3.68E-05,0.083296031,351.84638,1212.0728
294,13.956798,25.613,90,-300,85650.103,-30264.526,-44650.362,714.82122,218.44299,289.92524,6.91E-05,0.076881166,493.5233,947.87064
299,13.992652,30.606,90,0,87006.293,-32118.851,-44991.082,709.484,200.37931,289.95065,7.49E-05,0.076992231,511.57268,926.46772
311,14.07399,3.614,90,1070,91765.236,-38693.297,-46264.989,739.56822,353.57966,289.66031,4.26E-05,0.079484748,375.6784,1106.766
292,13.942718,9.638,90,-300,86106.607,-31025.523,-44822.716,733.2301,318.81061,290.00269,4.72E-05,0.080557056,417.30606,1077.7141
312,14.078384,9.618,90,1070,92049.713,-39250.693,-46388.909,715.56663,236.0886,289.68816,6.35E-05,0.077481604,478.58464,968.96081
301,14.008381,3.614,90,300,88489.242,-34163.044,-45419.212,743.74252,362.86805,289.95687,4.15E-05,0.080651383,386.71253,1138.7925
304,14.026843,25.613,90,300,88539.485,-33951.22,-45392.775,711.13478,217.40381,290.06682,6.89E-05,0.075749109,496.02075,944.95904
316,14.108048,3.612,120,-1380,106497.45,-25693.784,-43187.079,737.48724,341.3934,289.99791,4.41E-05,0.080309325,403.00225,1111.5331
303,14.018838,16.613,90,300,88326.754,-34047.1,-45395.859,721.08863,257.86425,289.89018,5.82E-05,0.077519913,460.26165,990.50603
307,14.045579,9.619,90,700,89925.691,-36576.657,-45897.174,727.26335,377.43829,289.43842,0.000144791,0.58608404,435.35322,1054.3437
317,14.112442,9.617,120,-1380,106542.8,-25209.615,-43082.647,718.5398,241.90917,289.66319,6.21E-05,0.078976183,468.14744,967.57983
318,14.118504,16.615,120,-1380,106688.19,-25965.184,-43245.833,703.54966,151.62589,289.70438,9.88E-05,0.076263854,547.12248,858.54418
321,14.140859,3.611,120,-1000,107374.18,-27641.684,-43550.782,746.55194,371.60712,289.7201,4.07E-05,0.081472364,367.21009,1134.0929
324,14.15932,25.613,120,-1000,107228.94,-27842.983,-43620.102,709.16885,155.79811,289.67173,9.59E-05,0.07445629,549.15723,872.23671
323,14.151314,16.615,120,-1000,107374.18,-28155.908,-43677.293,713.08277,192.21797,289.61802,7.80E-05,0.077060879,513.16993,909.00179
305,14.037348,1.611,90,700,90384.785,-36825.772,-45946.512,754.86626,413.5659,289.86461,3.64E-05,0.08119975,333.71669,1189.3237
325,14.169825,1.61,120,-500,107374.18,-30952.256,-44237.32,751.5398,364.11136,289.76606,4.16E-05,0.083144407,378.25142,1129.9506
326,14.173663,3.613,120,-500,107374.18,-30835.202,-44225.644,763.18665,414.65919,289.63836,3.65E-05,0.083550878,340.89737,1195.8501
308,14.051642,16.613,90,700,90236.811,-36488.177,-45872.669,711.41751,210.79099,289.78955,7.10E-05,0.076638507,495.8195,932.78656
329,14.192131,25.612,120,-500,107374.18,-30892.475,-44201.756,721.13057,222.72877,289.68342,6.76E-05,0.08058991,487.81467,943.8318
319,14.126509,25.613,120,-1380,106351.41,-25792.09,-43206.568,698.02683,97.48697,289.61564,0.000153112,0.074211544,595.55604,797.12073
313,14.084446,16.615,90,1070,91635.105,-38569.829,-46251.75,705.32122,152.92587,289.76578,9.78E-05,0.075795952,548.56305,863.12382
322,14.145252,9.617,120,-1000,107374.18,-27615.494,-43573.067,728.90019,286.97132,289.68244,5.25E-05,0.079103597,431.14966,1024.4059
330,14.202635,1.611,120,0,107374.18,-34015.441,-44845.863,750.49897,361.87489,289.70315,4.17E-05,0.082425247,384.79891,1131.3728
310,14.070153,1.61,90,1070,92030.348,-39080.6,-46364.528,744.46586,377.94444,289.7832,3.99E-05,0.081160934,359.43162,1139.3462
335,14.239876,1.611,120,500,107374.18,-37326.058,-45459.71,737.27045,364.96739,289.53547,4.14E-05,0.081460473,370.7302,1121.3405
315,14.104207,1.619,120,-1380,107020.73,-27382.208,-43528.292,752.75541,392.88809,289.67974,3.95E-05,0.08203036,354.09857,1198.3156
337,14.248114,9.619,120,500,107374.18,-37227.259,-45430.889,721.07132,297.03607,289.64356,5.07E-05,0.079805667,420.68936,1031.8258
320,14.137015,1.629,120,-1000,107374.18,-30252.604,-44093.87,752.16361,403.78721,289.64055,3.75E-05,0.08349392,338.12712,1172.7214
314,14.092452,25.611,90,1070,91825.058,-38979.786,-46381.714,695.01966,91.606097,289.65393,0.000162364,0.062498324,599.79998,794.91719
340,14.272687,1.61,120,1000,107374.18,-40749.662,-46115.536,740.15623,387.30866,289.66698,3.90E-05,0.082099963,347.62554,1143.6573
344,14.294993,25.613,120,1000,107374.18,-40603.704,-46105.01,692.91082,143.07293,289.60778,0.000104607,0.075655211,541.65684,836.7876
343,14.286987,16.614,120,1000,107374.18,-40627.55,-46086.961,700.99152,200.92583,289.60293,7.47E-05,0.077193478,490.53242,904.57869
342,14.280919,9.637,120,1000,107374.18,-37963.711,-45584.988,714.01235,266.67399,289.62452,5.67E-05,0.08018439,437.12856,988.67952
328,14.184125,16.612,120,-500,107374.18,-30893.051,-44201.427,726.04332,239.68721,289.58801,6.26E-05,0.077371886,477.24804,973.06509
327,14.178056,9.64,120,-500,107374.18,-32310.405,-44486.148,744.26962,337.34768,289.66352,4.47E-05,0.081386972,406.33785,1100.2884
347,14.313742,9.617,120,1380,107374.18,-43032.285,-46548.888,707.68734,234.48719,289.67277,6.40E-05,0.077673353,464.91652,947.84105
338,14.254176,16.614,120,500,107374.18,-37281.901,-45450.13,708.14899,243.82454,289.65432,6.16E-05,0.076808264,467.08243,971.16
334,14.227984,30.606,120,0,107374.18,-34060.544,-44848.001,700.48793,192.54572,289.64035,7.78E-05,0.076837296,504.11117,902.35348
345,14.305498,1.629,120,1380,107374.18,-39891.716,-45942.647,736.82301,374.47107,289.64976,4.03E-05,0.081627432,364.93437,1144.4495
352,14.347798,9.617,65,-810,58560.238,-25226.594,-44078.822,709.49041,237.74733,289.70299,6.49E-05,0.081865208,457.11679,958.05493
331,14.206473,5.613,120,0,107374.18,-34052.815,-44815.562,740.12291,330.04491,289.5675,4.56E-05,0.080131486,401.91255,1083.7945
346,14.309342,3.632,120,1380,107374.18,-39731.738,-45920.568,727.95448,326.37276,289.69729,4.64E-05,0.076998353,402.7168,1088.5963
333,14.218591,21.609,120,0,107374.18,-34026.419,-44821.934,714.09822,229.95364,289.73077,6.57E-05,0.07713815,482.97687,961.22515
332,14.211423,13.599,120,0,107374.18,-34072.015,-44813.547,723.41806,277.42925,289.63647,5.42E-05,0.078309004,449.21038,1024.426
336,14.243715,3.63,120,500,107374.18,-36125.049,-45229.014,733.55449,346.39332,289.65484,4.35E-05,0.080095061,378.43006,1095.0043
356,14.376209,3.612,65,-600,59834.888,-26834.392,-44402.315,734.97303,362.32914,289.65251,4.17E-05,0.08210444,377.74877,1129.2007
349,14.327809,25.611,120,1380,107374.18,-43012.468,-46584.576,688.83094,94.790433,289.48688,0.000157824,0.075825659,589.64666,785.9291
350,14.339564,1.62,65,-810,58856.637,-26378.14,-44321.483,743.26652,396.10389,289.66724,3.82E-05,0.080818589,347.87323,1176.7934
354,14.361866,25.615,65,-810,58741.433,-25658.958,-44158.092,688.01048,88.16469,289.71649,0.000169141,0.073860994,596.17626,779.23788
339,14.262182,25.613,120,500,107374.18,-37139.849,-45419.048,699.71348,197.23275,289.6714,7.59E-05,0.077092227,503.38383,912.55557
341,14.276525,3.612,120,1000,107374.18,-40410.71,-46054.316,730.99283,344.26227,289.70103,4.38E-05,0.080970312,383.66207,1090.3884
353,14.353861,16.612,65,-810,59030.389,-25423.082,-44121.088,694.85419,151.51579,289.55447,9.88E-05,0.076349168,535.90316,848.92513
358,14.386665,16.614,65,-600,59780.123,-26630.791,-44371.232,703.36612,205.02739,289.61875,7.28E-05,0.0747974,488.72412,910.94254
360,14.405176,1.608,65,-300,61194.647,-28586.216,-44749.572,747.35564,412.02159,289.71234,3.67E-05,0.081400949,343.55516,1201.6873
365,14.437981,1.609,65,0,62638.815,-30499.251,-45111.014,742.33143,388.15636,289.51019,3.91E-05,0.081612125,363.26946,1167.3669
363,14.41947,16.616,65,-300,61354.173,-28661.99,-44768.732,715.3377,260.76632,289.67246,5.77E-05,0.078208503,444.26736,982.39931
364,14.427476,25.611,65,-300,61071.137,-28641.639,-44767.293,702.217,203.76705,289.58376,7.34E-05,0.075782419,498.40242,919.98142
348,14.319804,16.612,120,1380,107374.18,-43259.857,-46589.921,695.71831,157.32992,289.7091,9.50E-05,0.075409652,532.16543,857.45073
366,14.441818,5.614,65,0,62640.748,-30509.407,-45114.673,738.68478,372.31422,289.69179,4.04E-05,0.080000597,354.90551,1123.145
369,14.46333,30.625,65,0,62662.251,-30506.447,-45131.53,701.41668,202.77567,289.56353,7.38E-05,0.076272834,489.84621,908.02248
361,14.409014,3.613,65,-300,61292.501,-28586.38,-44745.296,737.99338,367.32112,289.66978,4.10E-05,0.079563256,362.62858,1119.1795
351,14.343405,3.612,65,-810,58227.248,-25329.135,-44148.265,734.4871,350.7011,289.52901,4.32E-05,0.082232857,372.64397,1094.8712
355,14.372371,1.611,65,-600,59761.991,-26774.323,-44371.849,744.81453,408.04856,289.65329,3.70E-05,0.082620139,330.15133,1170.7477
381,14.544674,3.612,65,810,66571.027,-35769.242,-46164.627,733.49186,344.50984,289.58941,4.38E-05,0.081090807,394.98037,1109.6156
373,14.489521,16.615,65,300,64329.264,-32382.274,-45535.362,710.27155,237.62196,289.66688,6.30E-05,0.076522926,474.64826,968.33154
359,14.394671,25.612,65,-600,59791.841,-26873.657,-44416.335,692.40937,126.61034,289.57067,0.000119452,0.069545042,553.84696,821.48637
372,14.483459,9.62,65,300,63992.079,-32236.028,-45455.064,728.38723,328.09612,289.61386,4.59E-05,0.080238464,391.14622,1067.0861
380,14.540836,1.611,65,810,66199.675,-35787.784,-46148.222,747.16064,407.51827,289.52624,3.71E-05,0.081903473,334.99411,1172.3695
357,14.380603,9.617,65,-600,59828.351,-26835.913,-44428.998,712.39626,256.77342,289.45027,5.84E-05,0.077587102,446.29783,976.13651
367,14.446768,13.601,65,0,62613.488,-30476.433,-45114.098,723.59705,307.32647,289.65795,4.94E-05,0.078289811,412.98495,1051.207
382,14.549069,9.617,65,810,66977.861,-35979.339,-46175.646,711.05235,229.58208,289.62215,6.53E-05,0.077329242,480.85032,957.43251
386,14.578731,3.612,90,-1070,81592.475,-25304.672,-43643.99,734.6972,338.36176,289.72061,4.45E-05,0.079811306,392.65887,1088.5836
375,14.508032,1.61,65,600,65871.452,-34507.999,-45909.632,746.1883,401.60973,289.59977,3.77E-05,0.082076569,334.61392,1163.7396
379,14.530331,25.613,65,600,65486.82,-34229.363,-45818.727,693.73879,134.49743,289.55082,0.000111214,0.075907253,555.09311,833.93719
362,14.413408,9.618,65,-300,61316.06,-28645.257,-44766.224,729.23458,335.53441,289.69028,4.48E-05,0.079679561,398.12446,1093.3806
385,14.574891,1.618,90,-1070,83002.442,-26607.521,-43911.525,748.09939,405.76916,289.80108,3.76E-05,0.085428697,348.6111,1189.3889
370,14.475227,1.611,65,300,64072.582,-32384.042,-45486.394,746.49993,409.95311,289.64128,3.72E-05,0.086383412,343.69897,1192.4121
371,14.479066,3.611,65,300,64255.257,-32500.151,-45506.088,735.9631,360.413,289.62181,4.17E-05,0.08026917,375.64973,1116.5119
368,14.453936,21.608,65,0,62662.58,-30513.765,-45091.197,710.50697,257.69574,289.64545,5.82E-05,0.077219203,453.59768,988.43263
392,14.615936,9.619,90,-700,83820.06,-27777.239,-44121.335,723.15726,301.07848,289.6223,4.99E-05,0.077721181,423.69973,1046.3508
374,14.497527,25.611,65,300,63917.866,-32366.486,-45478.377,702.8348,205.06874,289.56648,7.29E-05,0.074968132,492.37319,914.91973
390,14.607699,1.629,90,-700,85013.515,-29531.941,-44476.034,751.91047,413.99972,289.49615,3.65E-05,0.08288243,331.80048,1191.9369
388,14.589188,16.613,90,-1070,81856.353,-25170.185,-43621.829,700.55821,148.15081,289.67042,0.000100911,0.075435929,547.65574,856.21294
389,14.597193,25.614,90,-1070,81562.132,-25552.636,-43696.782,691.75472,96.306806,289.66618,0.000155086,0.07478744,593.27584,791.87568
387,14.583125,9.621,90,-1070,82357.59,-25650.489,-43703.237,714.0907,243.60953,289.59618,6.16E-05,0.077555163,471.42581,978.26106
384,14.563136,25.611,65,810,67270.026,-35773.723,-46102.338,690.21596,85.240408,289.68141,0.000175087,0.074353844,601.28549,777.6034
376,14.51187,3.613,65,600,65971.033,-34273.027,-45850.18,739.5569,372.27238,289.73971,4.05E-05,0.08138902,372.59713,1146.8978
393,14.621998,16.613,90,-700,83978.724,-27715.978,-44122.24,707.28611,207.17317,289.60906,7.24E-05,0.076432445,490.63093,919.37917
378,14.522326,16.612,65,600,65267.717,-34397.523,-45889.979,703.03469,192.87656,289.54601,7.76E-05,0.076434254,510.2911,908.6786
377,14.516264,9.617,65,600,65791.648,-34442.955,-45863.501,718.16147,276.79218,289.6227,5.42E-05,0.077916932,432.33933,1002.994
383,14.555131,16.613,65,810,66088.91,-35715.299,-46121.909,698.38992,149.71714,289.62005,9.98E-05,0.074807829,547.40457,857.22169
406,14.714398,3.612,90,300,88125.946,-34041.385,-45360.5,741.93654,367.3839,289.62,4.12E-05,0.079222417,366.16398,1127.0077
400,14.673313,1.61,90,0,86827.688,-32135.132,-44988.368,743.40199,372.06256,289.59857,4.06E-05,0.081250457,373.43104,1148.1952
398,14.654803,16.616,90,-300,85504.349,-30338.945,-44626.844,713.73403,249.12857,289.62013,6.03E-05,0.077813368,467.62377,983.89138
404,14.698668,30.605,90,0,86813.174,-32132.254,-45039.679,704.84136,197.20362,289.60134,7.66E-05,0.080145372,507.08911,917.84018
403,14.689276,21.607,90,0,86834.389,-32157.745,-44975.006,711.65216,242.47725,289.68753,6.17E-05,0.075928974,467.49858,970.56202
405,14.71056,1.61,90,300,88404.174,-34048.375,-45353.716,746.48614,393.86687,289.69115,3.89E-05,0.088868242,347.20618,1160.2686
407,14.718792,9.638,90,300,87856.97,-33303.125,-45252.162,730.05566,320.00514,289.54559,4.74E-05,0.082178862,409.90463,1069.4691
401,14.677151,5.613,90,0,86820.328,-32123.373,-44974.553,743.13085,382.54014,289.56173,3.96E-05,0.083569659,361.0722,1162.6652
397,14.64874,9.619,90,-300,85628.312,-30267.651,-44632.929,732.75507,335.07324,289.59587,4.48E-05,0.077343776,400.68931,1094.8157
409,14.732866,25.632,90,300,87718.205,-33245.359,-45198.671,705.95261,210.7584,289.59436,7.13E-05,0.074241219,482.35975,923.32712
391,14.611542,3.611,90,-700,83916.188,-27647.316,-44077.548,735.48945,345.25235,289.53627,4.39E-05,0.081645592,379.20344,1093.4834
415,14.776188,1.61,90,1070,92076.562,-39180.016,-46379.741,746.99897,390.9583,289.77184,3.89E-05,0.083135398,363.58921,1172.9461
396,14.644347,3.611,90,-300,85637.686,-30313.577,-44624.582,746.60174,393.62436,289.60201,3.84E-05,0.082217651,344.65609,1157.354
394,14.630004,25.611,90,-700,83258.425,-27595.388,-44100.449,699.52166,148.29731,289.57708,0.000101118,0.077019702,544.04199,849.00851
413,14.757671,16.633,90,700,89213.12,-34907.677,-45525.371,706.29501,194.7352,289.52031,7.68E-05,0.076064648,503.13205,903.64572
395,14.640509,1.608,90,-300,85240.594,-30118.939,-44597.611,752.5349,419.06973,289.63346,3.60E-05,0.082413337,327.07018,1194.1924
421,14.814082,3.61,120,-1380,105857.04,-25494.953,-43158.628,740.02331,359.84386,289.72556,4.22E-05,0.082685837,383.64477,1131.9108
417,14.784418,9.619,90,1070,93042.034,-39015.474,-46308.283,713.77107,241.61117,289.55115,6.20E-05,0.076829032,462.72504,960.99213
416,14.780025,3.612,90,1070,92373.786,-38693.256,-46232.302,737.90854,349.21994,289.59151,4.31E-05,0.080047836,382.35321,1109.364
402,14.682101,13.62,90,0,86801.004,-32128.965,-45000.661,721.43378,287.59131,289.68434,5.22E-05,0.076611242,421.36619,1016.6035
408,14.72486,16.614,90,300,88273.633,-34113.377,-45367.695,718.81039,268.33314,289.63616,5.61E-05,0.080535788,444.61046,997.9956
399,14.662808,25.612,90,-300,85315.342,-30150.474,-44599.215,703.42137,192.09,289.59168,7.78E-05,0.075326434,503.61991,903.30939
411,14.747214,3.614,90,700,90507.926,-36591.54,-45855.771,743.34101,366.68958,289.57965,4.12E-05,0.078303255,363.17716,1124.2067
427,14.851281,9.616,120,-1000,107106.09,-27599.007,-43570.805,724.33963,292.52105,289.68806,5.18E-05,0.080983271,438.40349,1042.4046
425,14.843049,1.608,120,-1000,107127.84,-27740.648,-43606.945,740.39385,364.49499,289.68322,4.18E-05,0.083680182,367.17773,1120.8223
410,14.743377,1.611,90,700,90584.606,-36588.868,-45862.391,746.6403,391.07199,289.7693,3.85E-05,0.080138968,343.44557,1153.6049
428,14.857343,16.614,120,-1000,107362.48,-27791.918,-43602.258,707.33184,200.96114,289.5924,7.44E-05,0.075701666,496.83321,912.06578
430,14.875854,1.63,120,-500,107374.18,-32008.581,-44425.092,748.26314,397.44355,289.57259,3.81E-05,0.083786826,350.85736,1180.6275
422,14.818476,9.618,120,-1380,105820.24,-25074.142,-43091.363,712.35701,215.48013,289.57397,6.97E-05,0.077097804,492.36899,937.80273
420,14.810242,1.62,120,-1380,106159.73,-26947.994,-43435.373,751.21141,407.63695,289.59759,3.71E-05,0.083049758,346.50134,1184.0239
412,14.751609,9.62,90,700,90248.364,-36597.008,-45838.996,724.52869,292.81243,289.55648,5.13E-05,0.078861306,428.46236,1036.5881
414,14.765683,25.613,90,700,89940.369,-36574.19,-45874.232,699.39157,158.90397,289.62659,9.40E-05,0.075188174,532.44938,860.73244
431,14.879698,3.612,120,-500,107374.18,-30894.325,-44231.975,745.06332,380.37929,289.66352,3.97E-05,0.082045385,371.10477,1160.9861
426,14.846887,3.612,120,-1000,107164.22,-27943.138,-43648.389,735.5409,332.11248,289.77989,4.50E-05,0.071117248,385.11268,1084.4025
433,14.890152,16.617,120,-500,107374.18,-31140.521,-44239.952,713.03656,242.52756,289.66536,6.19E-05,0.077543906,459.9291,960.85877
429,14.865349,25.614,120,-1000,107374.18,-27929.982,-43639.714,699.32991,144.00296,289.5607,0.000103919,0.075654412,547.33335,844.33332
432,14.884091,9.619,120,-500,107374.18,-30836.312,-44212.816,732.63892,336.7008,289.70774,4.46E-05,0.078893132,386.20517,1084.0575
434,14.898159,25.613,120,-500,107374.18,-30901.438,-44213.885,705.34481,209.02423,289.6197,7.18E-05,0.0774047,494.03591,925.56005
419,14.798487,25.613,90,1070,90888.531,-38717.842,-46294.674,693.09332,94.22944,289.73945,0.000164573,0.085533512,596.4412,793.06385
424,14.832544,25.613,120,-1380,106795.99,-25341.841,-43099.299,694.0278,99.27487,289.55857,0.000150658,0.073909164,590.56703,796.44307
436,14.912502,5.613,120,0,107374.18,-34053.473,-44807.996,740.24127,374.62011,289.73517,4.09E-05,0.086635516,355.49351,1131.5974
418,14.790481,16.615,90,1070,92286.579,-38774.746,-46291.179,701.63367,158.39124,289.62565,9.45E-05,0.076263843,543.1802,869.7693
443,14.960206,16.613,120,500,107374.18,-37308.79,-45439.276,718.4222,283.61209,289.65336,5.30E-05,0.07830216,438.84453,1026.1252
439,14.934019,30.606,120,0,107374.18,-34053.843,-44818.275,702.90006,189.55676,289.56777,7.90E-05,0.07609474,505.71635,898.60688
442,14.954143,9.621,120,500,107374.18,-37062.224,-45395.941,729.95041,327.7605,289.54501,4.59E-05,0.07961515,394.16671,1068.4091
437,14.917452,13.603,120,0,107374.18,-34053.925,-44824.114,723.46482,301.73716,289.76932,5.00E-05,0.080529105,417.19682,1037.7325
435,14.908665,1.608,120,0,107374.18,-34029.462,-44807.421,734.51311,348.02445,289.79615,4.35E-05,0.082903596,379.05881,1096.1533
423,14.824539,16.614,120,-1380,106498.64,-25460.827,-43140.085,700.85232,157.90465,289.69848,9.52E-05,0.077564293,543.25125,870.00128
449,15.001022,25.611,120,1000,107374.18,-40460.295,-46078.532,694.4782,137.40868,289.75381,0.000108927,0.076827556,558.18443,842.41153
448,14.993016,16.614,120,1000,107374.18,-40681.986,-46093.868,702.09498,183.31938,289.53753,8.17E-05,0.076478023,509.8109,887.96688
451,15.015364,3.61,120,1380,107374.18,-42832.179,-46513.776,731.31328,340.53343,289.63906,4.42E-05,0.080668794,395.19903,1101.902
458,15.059878,16.615,120,-1380,105976.6,-25784.977,-43232.059,697.11091,141.81967,289.59897,0.000105422,0.075157205,552.59336,845.29553
459,15.067883,25.611,120,-1380,106133.37,-25229.844,-43108.878,691.83832,93.987161,289.64025,0.000158246,0.072663178,594.10118,788.91903
457,15.053816,9.617,120,-1380,105657.21,-24998.079,-43060.116,710.95041,235.25237,289.594,6.38E-05,0.077889088,476.21717,964.4798
461,15.082226,3.612,120,-1000,107330.82,-27714.581,-43617.594,740.39364,372.22275,289.71185,4.05E-05,0.078996509,368.39369,1139.5659
440,14.945911,1.609,120,500,107374.18,-37214.226,-45462.63,749.26831,412.57956,289.82569,3.81E-05,0.095667058,338.77584,1200.305
447,14.986948,9.638,120,1000,107374.18,-37951.87,-45565.088,720.19651,283.70048,289.64376,5.30E-05,0.079122925,439.81758,1026.5764
444,14.968211,25.61,120,500,107374.18,-37311.915,-45444.416,704.71824,209.70327,289.78591,7.42E-05,0.088976851,493.67,925.49161
441,14.949749,3.61,120,500,107374.18,-37177.387,-45446.965,736.88205,346.94212,289.68233,4.35E-05,0.081538761,395.18738,1113.4086
452,15.019758,9.618,120,1380,107374.18,-42904.376,-46517.476,710.77666,232.41253,289.54462,6.48E-05,0.080283162,474.40617,955.51302
462,15.08662,9.619,120,-1000,107152.18,-27915.592,-43647.978,719.57939,271.94103,289.71187,5.64E-05,0.074793226,435.1359,1012.4096
450,15.011527,1.609,120,1380,107374.18,-42528.955,-46464.726,741.11574,384.78856,289.59512,3.92E-05,0.081650127,346.84638,1140.0627
469,15.133492,25.611,120,-500,107374.18,-30895.23,-44229.714,702.50986,177.50641,289.75309,8.48E-05,0.079028295,516.219,881.7709
438,14.924621,21.627,120,0,107374.18,-34051.376,-44825.676,709.09905,230.99637,289.56585,6.49E-05,0.077693564,470.89858,947.39435
446,14.982553,3.613,120,1000,107374.18,-40368.279,-46030.387,739.39054,367.35528,289.52659,4.11E-05,0.081902393,376.31624,1137.3504
465,15.111192,1.61,120,-500,107374.18,-31028.442,-44267.334,745.41723,400.0092,289.73041,3.78E-05,0.083442629,336.51622,1161.0595
467,15.119425,9.616,120,-500,107374.18,-30687.229,-44171.207,721.50021,274.02036,289.62087,5.51E-05,0.081066914,439.6141,1002.7192
460,15.078388,1.609,120,-1000,107116.16,-27866.994,-43641.852,748.98462,413.81746,289.67018,3.65E-05,0.083228594,330.3931,1193.0109
468,15.125486,16.615,120,-500,107374.18,-30845.193,-44210.184,714.46724,245.30173,289.64648,6.11E-05,0.077560766,464.53289,977.44691
445,14.978716,1.608,120,1000,107374.18,-40710.808,-46111.013,748.1116,407.88954,289.83074,3.77E-05,0.088580195,333.27946,1178.4478
470,15.143997,1.61,120,0,107374.18,-34054.583,-44817.7,737.26762,349.67489,289.67408,4.31E-05,0.080049653,391.08801,1119.1847
455,15.045581,1.621,120,-1380,106433.15,-27659.487,-43554.565,748.78887,411.48603,289.64161,3.67E-05,0.082582128,345.71533,1200.5271
464,15.100688,25.61,120,-1000,106955.64,-27549.628,-43585.524,695.04877,145.71502,289.70842,0.000102808,0.075370987,548.48247,850.65894
466,15.11503,3.614,120,-500,107374.18,-30921.132,-44243.488,740.86667,371.30781,289.63133,4.09E-05,0.083086351,376.88516,1144.8118
474,15.169346,30.625,120,0,107374.18,-34045.661,-44838.175,706.63492,201.11336,289.6233,7.90E-05,0.087922657,499.96108,923.92781
463,15.092682,16.612,120,-1000,107359.19,-27491.162,-43551.81,702.49027,183.41244,289.67472,8.16E-05,0.0763359,512.57837,890.45193
453,15.02582,16.614,120,1380,107374.18,-42823.01,-46507.403,697.79632,147.09041,289.71585,0.000101694,0.076028929,546.18244,850.94887
454,15.033826,25.611,120,1380,107374.18,-43085.118,-46622.237,690.34757,92.546044,289.59685,0.000161302,0.074604025,593.91123,785.66452
456,15.049421,3.613,120,-1380,105995.23,-25702.706,-43200.236,733.52207,343.40593,289.67526,4.39E-05,0.081112383,382.75678,1090.1927
475,15.181244,1.61,120,500,107374.18,-37475.265,-45492.356,749.33343,397.20139,289.65885,3.80E-05,0.081437346,342.05376,1161.3099
476,15.185082,3.613,120,500,107374.18,-37058.236,-45410.002,746.39902,379.99744,289.60857,3.97E-05,0.082035431,375.097,1163.0848
484,15.236348,25.614,120,1000,107374.18,-40408.037,-46042.145,712.26652,133.52672,289.69648,0.000111745,0.074778691,574.83258,852.38964
477,15.189476,9.621,120,500,107374.18,-37202.755,-45439.153,737.03959,342.20613,289.64762,4.40E-05,0.080309144,390.40849,1094.3087
473,15.159952,21.61,120,0,107374.18,-34047.84,-44833.817,715.93723,266.61466,289.89147,5.63E-05,0.07772763,441.27561,990.29005
479,15.203544,25.613,120,500,107374.18,-37169.863,-45425.667,716.93323,223.20749,289.69663,6.71E-05,0.077019487,483.8894,942.0904
478,15.195538,16.613,120,500,107374.18,-37170.767,-45475.581,719.63492,240.13204,289.56587,6.26E-05,0.07886737,481.87796,979.35436
486,15.250691,3.61,120,1380,107374.18,-43073.935,-46593.909,740.89516,321.25738,289.65848,4.70E-05,0.082137136,418.74884,1079.7865
492,15.289142,9.618,15,-290,13126.731,-25416.955,-45022.781,704.49,189.9258,289.60358,7.93E-05,0.079709619,513.35423,903.75688
487,15.255085,9.617,120,1380,107374.18,-42800.972,-46531.085,721.89047,218.35408,289.68758,6.91E-05,0.079605367,494.17141,944.62657
472,15.152785,13.602,120,0,107374.18,-34053.596,-44829.006,723.87481,295.65577,289.58744,5.14E-05,0.083016941,424.50441,1032.6067
471,15.147835,5.616,120,0,107374.18,-34048.292,-44818.234,743.66802,384.42355,289.65533,3.94E-05,0.083679238,355.72249,1145.9745
490,15.280908,1.618,15,-290,13139.97,-25635.44,-45062.005,748.99083,387.84949,289.73174,3.95E-05,0.081682359,348.19931,1161.2451
485,15.246853,1.608,120,1380,107374.18,-42955.688,-46566.691,751.61843,362.18774,289.61953,4.17E-05,0.081911918,379.96407,1122.248
495,15.313715,1.63,15,-200,13719.566,-26404.165,-45237.443,737.65623,393.10315,289.59496,3.85E-05,0.082764471,353.24923,1170.0033
493,15.295204,16.615,15,-290,13047.297,-25363.424,-45009.994,690.03228,96.298083,289.6398,0.000155612,0.07517054,592.60406,792.10301
491,15.284748,3.612,15,-290,12996.849,-25478.833,-45042.722,731.02387,322.48227,289.58605,4.68E-05,0.081096821,402.80377,1074.2871
482,15.22228,9.62,120,1000,107374.18,-40096.262,-45993.548,733.2937,264.81288,289.6292,5.73E-05,0.080701912,468.60379,1016.5477
480,15.214049,1.609,120,1000,107374.18,-40604.773,-46126.143,763.99586,421.98465,289.73073,3.67E-05,0.082403005,324.29363,1209.8175
499,15.336021,25.61,15,-200,13309.733,-25922.422,-45119.854,681.83784,103.08171,289.57699,0.000144519,0.073471442,575.55935,787.42045
504,15.37188,30.606,15,-100,13928.758,-26586.921,-45241.02,688.40675,163.40395,289.65694,9.15E-05,0.074802808,517.42139,854.26548
488,15.261147,16.615,120,1380,107374.18,-42720.798,-46539.514,706.96896,164.51885,289.61572,9.22E-05,0.075594028,535.19666,880.50031
483,15.228343,16.613,120,1000,107374.18,-40606.458,-46105.75,721.84639,213.87205,289.64454,7.03E-05,0.079370986,498.94935,938.5254
481,15.217887,3.611,120,1000,107374.18,-40407.421,-46062.867,758.37985,398.88665,289.64177,3.79E-05,0.082304541,351.99706,1174.9221
509,15.409128,30.605,15,0,14430.976,-27216.472,-45395.612,696.2639,194.73692,289.69402,7.69E-05,0.075962479,503.14149,905.27265
494,15.30321,25.613,15,-290,12857.922,-25439.486,-45025.988,682.03814,46.975885,289.72413,0.000316926,0.072581674,633.39644,730.57325
489,15.269153,25.612,120,1380,107374.18,-42834.111,-46497.494,695.81604,86.696721,289.5544,0.000173271,0.077388756,606.78935,785.10964
511,15.424857,5.616,15,100,14862.6,-27851.903,-45497.947,736.21244,387.81028,289.82509,3.91E-05,0.084512146,355.05166,1158.3726
517,15.466498,9.619,15,200,15453.215,-28447.987,-45600.159,714.40626,278.01724,289.66832,5.49E-05,0.083134545,433.93283,1005.6732
505,15.383772,1.61,15,0,14404.951,-27221.941,-45373.986,748.46344,442.04101,289.57532,3.42E-05,0.083437031,312.04749,1233.6192
501,15.350363,5.614,15,-100,13964.076,-26602.133,-45247.228,730.76928,382.98739,289.58599,3.94E-05,0.080378978,354.69182,1151.9142
518,15.472561,16.615,15,200,15354.128,-28469.696,-45633.257,697.9531,167.65329,289.6362,9.08E-05,0.077328406,518.18746,868.52971
513,15.436976,21.606,15,100,14918.516,-27860.455,-45507.65,703.58029,236.07118,289.62004,6.38E-05,0.078666467,459.56595,946.45425
507,15.39256,13.6,15,0,14415.229,-27231.479,-45386.279,712.14588,280.17396,289.73944,5.40E-05,0.075912951,428.6757,1017.8496
506,15.38761,5.615,15,0,14410.419,-27222.927,-45352.4,729.23148,358.67079,289.59119,4.23E-05,0.082883347,377.54765,1119.4827
510,15.42102,1.608,15,100,14895.204,-27863.58,-45495.316,740.03463,391.94299,289.65123,3.85E-05,0.081204161,355.14156,1166.5958
519,15.480566,25.613,15,200,15373.37,-28487.129,-45642.672,689.50572,112.77941,289.70318,0.000132387,0.074718913,574.0228,808.85598
496,15.317558,3.614,15,-200,13477.687,-25956.794,-45132.682,726.15837,348.11532,289.62188,4.32E-05,0.079141616,366.7622,1083.2883
500,15.346526,1.61,15,-100,13861.494,-26581.37,-45246.118,733.73941,389.36651,289.56325,3.88E-05,0.081888448,340.32287,1140.4953
512,15.429808,13.6,15,100,14954.04,-27884.548,-45503.416,715.67989,300.33768,289.66005,5.00E-05,0.07847367,410.6169,1036.2114
502,15.355313,13.621,15,-100,13903.431,-26580.178,-45245.296,713.94772,295.22654,289.5902,5.07E-05,0.076846681,415.23113,1022.385
497,15.321953,9.618,15,-200,13534.631,-25944.336,-45123.02,703.51924,246.43016,289.63385,6.08E-05,0.077420292,449.09699,956.69089
516,15.462099,3.63,15,200,15017.891,-27945.604,-45514.147,733.80363,366.56523,289.60682,4.12E-05,0.082090408,372.65047,1132.8142
498,15.328015,16.614,15,-200,13412.027,-25908.278,-45133.257,690.22465,170.36205,289.61586,8.79E-05,0.076187864,518.78284,871.08585
503,15.362488,21.608,15,-100,13893.728,-26532.074,-45266.018,697.03442,216.00053,289.5928,6.97E-05,0.075832189,-117883.92,119270.54
515,15.458261,1.61,15,200,15472.005,-28418.878,-45615.454,738.59263,384.62751,289.70489,3.95E-05,0.084404693,360.73258,1154.8937
524,15.513371,25.613,15,290,15867.694,-29109.814,-45730.411,684.88171,56.298485,289.63362,0.000264665,0.072986444,623.39043,739.87219
520,15.491071,1.611,15,290,15910.125,-28979.356,-45715.034,736.87667,370.10135,289.66944,4.09E-05,0.082463444,360.02574,1125.045
514,15.446369,30.606,15,100,14909.307,-27844.297,-45498.029,693.28356,179.49781,289.67711,8.33E-05,0.0753223,511.56891,883.94624
523,15.505365,16.615,15,290,15912.098,-29000.284,-45744.637,690.85412,97.6917,289.744,0.000155118,0.076770404,588.95148,792.41216
528,15.538584,10.612,25,-400,21508.943,-24305.044,-44640.206,702.73251,199.26985,289.56553,7.51E-05,0.076306371,493.11474,903.79435
521,15.494909,3.612,15,290,15946.717,-29057.064,-45718.776,728.39937,337.52755,289.58857,4.46E-05,0.079820397,387.56586,1082.7776
508,15.399729,21.63,15,0,14413.009,-27214.416,-45377.028,703.20003,239.03375,289.62726,6.26E-05,0.076268631,459.64939,950.67385
533,15.566659,14.612,25,-300,22943.935,-26127.133,-45013.983,701.65099,189.68056,289.82092,7.91E-05,0.076485832,502.35124,892.76997
529,15.544921,15.606,25,-400,22638.863,-25724.084,-44877.357,691.74141,111.50126,289.682,0.000134144,0.075564548,581.37892,811.69179
532,15.560877,8.609,25,-300,22823.099,-26121.418,-44985.572,718.06987,283.85841,289.78597,5.30E-05,0.07900792,427.83177,1014.6228
522,15.499303,9.617,15,290,15939.892,-29022.198,-45713.924,700.86364,192.09389,289.77527,7.79E-05,0.0761772,499.90009,897.39284
531,15.556483,3.617,25,-300,22881.153,-26299.199,-45003.622,726.37688,307.83818,289.58226,4.91E-05,0.079141077,420.46759,1063.4617
543,15.631988,21.606,25,0,24228.077,-27896.102,-45322.715,708.31059,245.59371,289.61281,6.11E-05,0.077788453,464.79068,974.39114
525,15.525126,1.619,25,-400,22503.266,-25801.955,-44914.238,741.56898,393.62095,289.61194,3.84E-05,0.081268653,353.87925,1172.1511
537,15.591458,9.619,25,-150,23491.051,-26989.682,-45145.921,727.30521,332.99344,289.71952,4.53E-05,0.079977965,398.96346,1090.6224
539,15.605525,25.615,25,-150,23485.994,-26949.061,-45120.635,697.76286,190.1957,289.5824,7.89E-05,0.076126971,499.2347,893.58348
540,15.616031,1.611,25,0,24209.246,-27888.331,-45314.04,751.72017,439.76521,289.63235,3.44E-05,0.082815217,318.35619,1228.3913
536,15.587064,3.615,25,-150,23500.055,-27039.226,-45147.401,739.12153,378.71856,289.64041,3.98E-05,0.081229155,364.5291,1149.5416
535,15.583226,1.613,25,-150,23467.246,-26985.365,-45137.78,742.43578,395.61134,289.62736,3.84E-05,0.083387775,350.87406,1176.6512
538,15.59752,16.616,25,-150,23537.223,-27078.491,-45156.981,705.80949,228.99334,289.53503,6.54E-05,0.077015575,468.27696,941.72304
530,15.552646,1.612,25,-300,22721.463,-26061.555,-44952.475,741.41164,385.92136,289.65429,3.92E-05,0.081250842,344.56667,1141.8879
546,15.657109,3.615,25,150,24922.014,-28760.132,-45484.996,738.65685,376.73707,289.67087,4.02E-05,0.081780445,355.32408,1134.383
553,15.700088,14.616,25,300,25202.829,-29480.301,-45619.771,703.26004,215.74894,289.65362,6.94E-05,0.076461614,477.91097,923.19004
527,15.533359,6.609,25,-400,22886.621,-25777.78,-44902.684,709.63609,225.43884,289.66856,6.67E-05,0.078408978,483.69727,950.89869
550,15.686075,1.615,25,300,25524.265,-29529.68,-45637.903,749.6405,433.4827,289.6721,3.53E-05,0.086243121,316.68683,1208.899
526,15.528965,3.615,25,-400,22425.846,-25702.375,-44891.789,729.32701,334.94766,289.60788,4.51E-05,0.081844917,400.04166,1094.6856
542,15.624818,13.603,25,0,24205.505,-27908.601,-45310.381,717.80384,290.10788,289.64642,5.19E-05,0.080892461,421.06453,1018.5415
544,15.641379,30.612,25,0,24233.833,-27891.538,-45298.457,700.91557,201.90716,289.70153,7.43E-05,0.077195979,500.67361,919.3769
557,15.724894,6.608,25,400,26013.409,-30135.344,-45749.242,711.85957,261.57676,289.59953,5.72E-05,0.076686305,446.06523,992.57113
534,15.574108,20.621,25,-300,22756.904,-26122.199,-44994.864,691.33984,122.90039,289.54092,0.000121567,0.075081925,563.05814,817.96206
547,15.661503,9.622,25,150,24919.712,-28766.998,-45486.928,724.98669,328.32898,289.58298,4.59E-05,0.079342055,401.19935,1083.5481
541,15.619869,5.615,25,0,24216.729,-27895.691,-45306.475,732.72948,352.38682,289.74217,4.28E-05,0.081344665,387.57732,1115.8065
554,15.707538,20.623,25,300,25360.052,-29485.563,-45631.53,692.75783,151.51658,289.81469,9.92E-05,0.076259533,534.14131,848.13142
558,15.730119,10.612,25,400,26188.682,-30204.005,-45782.175,699.60167,191.50281,289.56428,7.88E-05,0.075935729,497.29817,895.38869
559,15.736455,15.607,25,400,26065.872,-30180.94,-45759.315,690.37874,130.39475,289.66462,0.00011478,0.074211319,552.1726,822.26175
548,15.667565,16.619,25,150,25145.186,-29123.382,-45557.441,709.6812,253.43662,289.6105,5.93E-05,0.07848795,448.0957,968.20733
561,15.749271,3.614,40,-550,36662.175,-25738.268,-44603.614,729.09381,339.89718,289.58114,4.43E-05,0.080264227,382.20001,1081.1737
568,15.790308,16.616,40,-400,36852.537,-26295.211,-44730.783,703.50876,211.42234,289.63234,7.08E-05,0.075881366,492.19403,930.36153
551,15.689913,3.617,25,300,25497.499,-29466.856,-45627.377,733.43316,359.73444,289.61571,4.22E-05,0.082333586,374.47027,1123.8227
545,15.653272,1.612,25,150,24897.263,-28801.863,-45493.877,743.48779,400.8444,289.66619,3.77E-05,0.083422244,336.06941,1159.7993
565,15.776013,1.614,40,-400,36816.356,-26197.686,-44708.909,741.59022,389.6904,289.63294,3.89E-05,0.083084854,342.14474,1145.2088
555,15.716657,1.63,25,400,25444.132,-29263.255,-45591.936,740.14781,389.95998,289.73069,3.88E-05,0.081090162,356.84248,1165.8646
567,15.784244,9.624,40,-400,36740.828,-26330.611,-44752.039,713.5198,255.69708,289.62223,5.84E-05,0.066041845,451.12989,998.06202
564,15.766895,20.623,40,-550,36415.979,-25665.865,-44600.777,687.02566,104.17637,289.70331,0.000143487,0.07536934,580.60166,795.02461
569,15.798312,25.616,40,-400,37125.253,-26682.349,-44816.918,689.24424,121.22138,289.66105,0.000123466,0.075700149,566.68849,818.80646
562,15.753664,8.611,40,-550,36800.897,-25912.596,-44644.4,706.76217,237.10692,289.60194,6.33E-05,0.078088447,462.26216,952.69743
566,15.779851,3.617,40,-400,37104.901,-26591.896,-44794.264,731.48579,352.42059,289.61437,4.27E-05,0.080315906,372.35357,1105.707
549,15.675571,25.616,25,150,24905.815,-28860.082,-45534.046,698.07242,195.0024,289.52074,7.68E-05,0.076633607,496.21064,899.1631
552,15.694307,8.609,25,300,25603.082,-29604.632,-45649.538,714.85964,274.99311,289.65049,5.48E-05,0.079772416,432.4988,996.07696
574,15.831117,25.615,40,-200,37992.367,-27755.859,-45018.752,697.16989,189.12403,289.70176,7.92E-05,0.075845858,509.66361,900.16468
571,15.812655,3.616,40,-200,37901.585,-27668.12,-45007.569,735.66161,363.98252,289.64811,4.16E-05,0.08203189,377.20809,1134.3576
560,15.745431,1.623,40,-550,36842.176,-26377.564,-44773.83,740.93689,383.73946,289.65456,3.98E-05,0.07791926,341.15143,1147.9698
572,15.817049,9.622,40,-200,37650.866,-27284.476,-44941.908,719.64374,307.87196,289.75683,4.89E-05,0.079050878,410.61285,1054.1144
563,15.759446,14.615,40,-550,36255.178,-25592.557,-44599.79,695.49421,152.47002,289.60607,0.000100393,0.077711988,538.25335,859.67594
556,15.720499,3.617,25,400,25899.85,-30012.821,-45733.331,725.26142,327.1848,289.59099,4.60E-05,0.080286771,389.01973,1065.6166
583,15.893156,16.619,40,200,39693.827,-30028.65,-45470.236,714.92592,285.26226,289.71418,5.26E-05,0.077985352,432.23333,1022.1303
582,15.887094,9.622,40,200,39779.675,-30037.613,-45477.431,718.81418,294.77232,289.63492,5.10E-05,0.078443518,417.50729,1031.3816
590,15.944471,1.615,40,550,41137.621,-31962.532,-45868.722,733.71382,347.47406,289.81056,4.37E-05,0.083010801,389.95248,1105.4011
584,15.901162,25.617,40,200,39601.524,-29891.244,-45442.154,699.23196,190.52828,289.58688,7.85E-05,0.075554551,499.80876,892.60538
578,15.857578,21.612,40,0,38827.083,-28878.378,-45248.79,707.72431,239.0224,289.63715,6.31E-05,0.07990392,470.72993,964.81553
586,15.915505,3.615,40,400,40616.201,-31286.15,-45719.557,730.31094,339.77685,289.69361,4.43E-05,0.080147832,391.093,1089.5232
576,15.845459,5.619,40,0,38846.982,-28875.87,-45234.976,734.44192,353.15336,289.48736,4.30E-05,0.082074285,369.73944,1098.8565
587,15.919899,9.621,40,400,40781.771,-31362.665,-45732.138,712.05387,252.68398,289.87152,5.94E-05,0.0779855,457.87187,983.41096
593,15.958485,14.612,40,550,41197.649,-32047.229,-45857.251,698.72458,157.57417,289.67511,9.55E-05,0.077746876,535.11752,859.89258
573,15.823111,16.62,40,-200,37689.267,-27310.091,-44938.865,711.66099,283.03726,289.61528,5.30E-05,0.078145488,429.65265,1018.3878
592,15.952703,8.612,40,550,41157.767,-31946.991,-45857.457,709.64202,224.33435,289.62329,6.69E-05,0.078202063,485.4164,949.55329
594,15.965934,20.621,40,550,41180.915,-32036.95,-45863.624,691.65499,90.418041,289.66755,0.000166026,0.074614775,598.01476,786.50039
596,15.980142,3.615,65,-810,59647.815,-25883.98,-44215.653,726.18154,301.50094,289.82854,4.99E-05,0.079034217,420.13433,1041.2697
570,15.808817,1.611,40,-200,37840.735,-27526.602,-44980.227,739.92689,386.39247,289.72864,3.91E-05,0.082583357,344.82562,1135.8107
595,15.976302,1.625,65,-810,60534.832,-27160.762,-44464.357,744.022,381.40818,289.8172,3.97E-05,0.082548746,352.6903,1138.7541
577,15.850409,13.604,40,0,38827.494,-28876.775,-45237.977,717.27487,286.61723,289.58093,5.24E-05,0.077785507,430.64809,1027.5236
580,15.878863,1.614,40,200,39744.152,-29997.608,-45458.312,737.66664,376.51599,289.75542,4.00E-05,0.079338943,348.51248,1129.6087
579,15.866971,30.61,40,0,38826.096,-28876.363,-45250.887,697.89812,190.73557,289.63397,7.88E-05,0.076569656,498.5769,892.32209
575,15.841622,1.614,40,0,38813.145,-28866.414,-45236.579,742.04532,400.46157,289.61197,3.77E-05,0.082069561,752.54427,752.54664
599,15.998604,25.615,65,-810,59267.13,-25677.131,-44162.779,691.23479,76.628892,289.74085,0.00019553,0.076062553,609.73943,768.17976
581,15.882701,3.616,40,200,39693.416,-30062.2,-45469.126,731.715,351.67885,289.72971,4.29E-05,0.080984833,384.92486,1116.56
588,15.925961,16.617,40,400,40753.854,-31471.167,-45745.542,702.72127,190.71956,289.68068,7.88E-05,0.077149604,504.62984,897.88531
600,16.009109,1.613,65,-600,60591.365,-27195.792,-44455.682,752.35481,421.12923,289.70127,3.62E-05,0.083947465,338.09991,1215.2435
585,15.911668,1.614,40,400,40568.137,-31260.536,-45707.264,737.31115,376.87554,289.71786,4.01E-05,0.08186451,354.40759,1138.2591
589,15.933967,25.616,40,400,40545.524,-31213.007,-45698.301,692.21713,117.25122,289.65194,0.000127495,0.075531298,573.44537,816.92837
602,16.017341,9.621,65,-600,60636.098,-27251.585,-44456.093,721.63174,276.28269,289.63302,5.44E-05,0.078385853,448.2974,1019.0662
606,16.045751,3.614,65,-300,61810.017,-28787.761,-44771.116,745.14388,380.02123,289.58524,3.98E-05,0.082089085,371.04584,1159.338
605,16.041913,1.614,65,-300,61700.404,-28890.425,-44809.723,747.25155,397.53373,289.74474,3.80E-05,0.081942019,356.41708,1183.3001
612,16.083506,13.604,65,0,63050.131,-30514.3,-45112.371,728.22872,305.77294,289.7375,4.93E-05,0.079258902,427.04084,1062.5147
591,15.948309,3.617,40,550,41073.44,-31848.109,-45866.831,727.37391,301.72609,289.74299,5.04E-05,0.08040404,414.78908,1040.7261
609,16.064213,25.614,65,-300,61746.247,-28711.739,-44771.281,704.53952,175.94548,289.70703,8.51E-05,0.075688749,525.55942,891.44058
607,16.050146,9.621,65,-300,61640.622,-28784.348,-44786.329,721.35253,268.87943,289.55808,5.58E-05,0.07826001,443.44189,997.90154
616,16.115797,3.616,65,300,64109.791,-32148.906,-45326.786,749.33274,394.5484,289.87887,3.84E-05,0.083238972,364.42862,1182.0461
613,16.090674,21.611,65,0,63049.514,-30509.941,-45100.859,716.44482,252.18869,289.67028,5.96E-05,0.07629479,457.87101,984.2401
608,16.056207,16.618,65,-300,61864.165,-28893.015,-44809.024,713.32805,230.5469,289.76387,6.53E-05,0.076621937,474.4485,954.72322
619,16.134259,25.614,65,300,64438.671,-32396.952,-45516.243,707.72996,196.9127,290.03225,7.59E-05,0.075250818,510.71787,918.69628
598,15.990598,16.618,65,-810,59810.178,-26111.962,-44238.266,696.01766,126.22187,289.70281,0.000118368,0.07550884,570.10294,832.00817
610,16.074718,1.614,65,0,63046.965,-30518.493,-45112.124,742.54656,365.34248,289.74061,4.14E-05,0.082279648,375.96496,1125.0956
615,16.111959,1.615,65,300,64236.549,-32154.703,-45483.022,755.78797,415.1286,289.86913,3.64E-05,0.080573722,340.65225,1196.1861
617,16.120191,9.621,65,300,64247.198,-32182.702,-45499.469,729.83756,311.07043,290.10295,4.85E-05,0.080052063,419.70536,1060.0118
597,15.984536,9.623,65,-810,59784.358,-26106.576,-44250.313,713.15988,249.14625,289.65742,6.02E-05,0.076984593,454.31607,967.52232
604,16.031409,25.616,65,-600,60322.143,-26951.199,-44409.263,696.18803,143.11187,289.80762,0.000106297,0.08111731,547.8456,843.33622
601,16.012947,3.618,65,-600,60802.697,-27470.727,-44506.048,743.69134,383.79643,289.62684,3.94E-05,0.082115356,365.93948,1165.0504
603,16.023402,16.619,65,-600,60077.138,-27268.565,-44486.971,703.50159,171.33042,289.65557,8.75E-05,0.076457129,525.77416,878.16524
611,16.078556,5.617,65,0,63051.241,-30514.998,-45100.941,740.95406,363.32795,289.66642,4.15E-05,0.08097454,382.80519,1138.2453
618,16.126253,16.618,65,300,64328.359,-32131.761,-45475.91,717.39074,247.48803,290.02253,6.07E-05,0.076546411,472.24938,984.62941
624,16.167063,25.617,65,600,65389.952,-33843.088,-45814.039,700.78349,129.6195,290.10383,0.000114843,0.07315393,564.68243,831.5903
630,16.211623,1.624,90,-1070,83354.266,-27331.801,-44081.906,748.56325,371.03999,289.90069,4.04E-05,0.080161127,382.3413,1154.7395
627,16.185799,9.623,65,810,66958.537,-35671.347,-46158.09,716.35274,223.84533,289.81324,6.70E-05,0.07769166,490.8078,955.37402
638,16.258724,16.617,90,-700,84254.197,-28057.972,-44221.573,726.89619,201.26643,289.97943,7.45E-05,0.07643423,515.96419,930.75298
632,16.219857,9.622,90,-1070,82568.511,-26229.222,-43878.592,720.45234,225.03766,289.91134,6.67E-05,0.075137408,490.39564,956.0286
633,16.22592,16.616,90,-1070,81962.8,-25681.408,-43762.278,710.46951,156.58,290.00946,9.56E-05,0.076521442,551.22135,873.58673
636,16.248268,3.616,90,-700,84232.653,-28102.581,-44236.375,750.73134,337.24369,289.99319,4.45E-05,0.077673853,403.76222,1100.3085
631,16.215464,3.613,90,-1070,81817.212,-25634.002,-43750.519,740.90475,329.3284,289.94807,4.56E-05,0.078256147,402.6546,1084.9111
614,16.100067,30.61,65,0,63046.266,-30512.696,-45116.606,707.04835,195.97285,289.88224,7.64E-05,0.076447975,512.40199,917.80003
635,16.244429,1.615,90,-700,83972.886,-28201.175,-44263.223,757.36922,378.69526,289.98589,3.99E-05,0.0819958,371.90926,1156.9998
621,16.148601,3.618,65,600,65900.15,-33709.67,-45772.431,743.00641,356.65564,290.01947,4.23E-05,0.079901026,391.88933,1132.8076
620,16.144764,1.613,65,600,65368.203,-33714.481,-45787.068,745.26935,372.24438,289.93637,4.04E-05,0.080297294,379.5255,1152.4947
640,16.277234,1.616,90,-300,85847.292,-30416.487,-44686.049,768.92944,390.83927,289.93736,3.88E-05,0.08261992,367.05355,1173.4818
622,16.152996,9.62,65,600,65879.141,-34147.544,-45859.677,722.5,264.65082,289.98939,5.68E-05,0.078417595,460.83383,1005.6813
642,16.285466,9.622,90,-300,85888.572,-30438.977,-44708.539,757.08263,325.27916,290.04643,4.64E-05,0.081216693,435.41854,1111.7734
644,16.299534,25.616,90,-300,85660.176,-30413.938,-44683.5,726.00704,206.81848,290.01721,7.26E-05,0.07491502,519.84389,952.72177
637,16.252661,9.621,90,-700,84083.774,-28060.562,-44236.251,737.89116,274.51112,290.00312,5.47E-05,0.078749659,466.45258,1034.5171
639,16.266729,25.616,90,-700,83809.822,-28276.004,-44279.71,721.74396,143.41937,289.98783,0.000104359,0.076379007,574.44257,871.2544
643,16.291528,16.618,90,-300,85986.221,-30509.613,-44709.115,734.7699,243.58612,290.00178,6.15E-05,0.077201096,492.16719,994.89341
629,16.199868,25.615,65,810,66244.737,-35073.494,-46051.437,699.91882,83.64561,289.98297,0.000178524,0.074432367,611.20497,783.55261
625,16.177568,1.616,65,810,67130.439,-35203.828,-46068.253,744.40447,367.9245,289.96984,4.09E-05,0.080722723,385.62777,1148.3217
626,16.181406,3.615,65,810,67354.435,-35770.968,-46170.794,737.61684,323.35139,289.87651,4.65E-05,0.078703682,411.16038,1084.678
623,16.159057,16.619,65,600,65718.668,-34000.229,-45836.2,709.79307,191.25245,289.90525,7.82E-05,0.076339815,509.94646,903.6899
634,16.233924,25.616,90,-1070,83228.412,-26480.106,-43914.28,706.56132,85.615116,290.01803,0.000174364,0.074515424,619.81215,797.51108
647,16.318826,13.605,90,0,87107.066,-32138.668,-45028.784,737.54545,264.81556,289.85737,5.69E-05,0.078062405,462.20113,1010.1524
651,16.351117,3.617,90,300,88281.116,-33831.575,-45368.106,759.46951,344.04964,290.1119,4.37E-05,0.079989663,416.78688,1123.8798
628,16.191862,16.618,65,810,67610.87,-36816.439,-46399.64,705.67961,145.09006,289.96351,0.000103263,0.076307013,559.52689,858.28119
652,16.355511,9.623,90,300,88327.124,-33880.708,-45373.163,747.98689,306.23381,290.01689,4.90E-05,0.078795738,440.68362,1078.1952
641,16.281072,3.616,90,-300,85939.144,-30418.132,-44697.849,762.72175,341.61851,290.04767,4.41E-05,0.079405162,409.41052,1110.9127
655,16.380084,1.612,90,700,90270.361,-36757.645,-45943.716,759.78494,360.56506,289.92777,4.18E-05,0.079201329,400.04278,1145.9572
653,16.361573,16.619,90,300,88258.585,-33787.747,-45361.158,735.86274,241.42679,290.10805,6.20E-05,0.076702769,484.3973,982.14816
656,16.383922,3.615,90,700,89783.554,-36148.732,-45836.077,754.58084,325.20127,289.995,4.62E-05,0.075942658,416.73953,1093.4019
658,16.394378,16.619,90,700,89622.053,-35876.387,-45792.084,729.02518,204.15438,290.12116,7.33E-05,0.075552393,520.21988,940.91143
667,16.455177,9.623,120,-1380,107172.94,-27038.159,-43501.486,734.29659,229.03684,290.04964,6.58E-05,0.076835605,506.26714,979.52074
663,16.427183,16.618,90,1070,90762.06,-37752.71,-46151.676,718.62043,126.5411,290.03308,0.000118103,0.075192538,586.02162,847.38242
654,16.369579,25.617,90,300,88621.428,-33813.855,-45344.917,725.7759,196.18368,290.00115,7.63E-05,0.076116773,525.55666,933.68576
645,16.310038,1.615,90,0,87100.077,-32136.407,-45042.27,774.25748,425.53455,289.969,3.56E-05,0.083864754,342.56052,1217.2173
660,16.412888,1.614,90,1070,91085.022,-38199.753,-46232.261,757.76245,360.11202,289.98391,4.19E-05,0.081769209,393.12859,1142.1239
657,16.388317,9.62,90,700,90057.465,-36391.721,-45861.198,740.8237,276.4911,290.13404,5.44E-05,0.078622644,453.98651,1023.8822
649,16.335387,30.611,90,0,87094.691,-32141.505,-45035.445,725.10553,184.16966,289.99102,8.13E-05,0.07518348,533.13272,913.81677
668,16.461239,16.618,120,-1380,106964.44,-26482.203,-43406.962,721.3646,136.62275,290.22793,0.000111491,0.080004415,585.45199,867.4268
646,16.313876,5.62,90,0,87093.498,-32118.234,-45021.466,751.87612,326.20576,290.02702,4.68E-05,0.080936788,416.69151,1101.8741
665,16.446943,1.626,120,-1380,107374.18,-28560.89,-43808.491,770.70182,388.26617,290.07937,3.87E-05,0.07953456,372.71628,1175.1827
648,16.325995,21.611,90,0,87096.335,-32140.025,-45040.543,728.93503,226.14522,290.14232,6.64E-05,0.077661232,494.02866,959.29457
650,16.347279,1.615,90,300,88438.876,-33850.118,-45357.087,766.18216,381.24436,290.00844,3.95E-05,0.080070501,376.42137,1162.3362
664,16.435188,25.615,90,1070,91924.723,-38537.101,-46286.985,713.77059,87.965235,290.02685,0.0001699,0.074147745,625.3815,806.20436
669,16.469246,25.612,120,-1380,106423.16,-25468.598,-43205.704,717.75003,96.121605,290.0298,0.000156512,0.07770343,615.99673,814.11438
666,16.450783,3.617,120,-1380,107018.22,-26639.673,-43429,754.0647,325.64917,289.92319,4.64E-05,0.082078327,427.13481,1107.0066
659,16.402383,25.616,90,700,90665.48,-36064.241,-45796.113,716.41495,148.27394,290.00369,0.000100901,0.075875421,561.11339,865.8159
662,16.42112,9.623,90,1070,90882.076,-37863.556,-46161.79,733.03359,229.54908,290.05897,6.58E-05,0.080049074,503.3671,978.42078
676,16.516392,3.617,120,-500,107374.18,-31169.672,-44318.07,756.44648,308.37357,290.01611,5.01E-05,0.082594078,443.54508,1087.0004
673,16.494044,16.619,120,-1000,107374.18,-28521.461,-43828.596,726.79535,178.37459,290.08082,8.39E-05,0.075634982,540.84798,909.80859
661,16.416727,3.615,90,1070,91625.649,-38230.548,-46254.052,749.38116,314.88195,290.11374,4.84E-05,0.0794614,421.45247,1079.4768
672,16.487982,9.62,120,-1000,107374.18,-28215.442,-43734.073,737.8766,226.50603,290.1615,6.62E-05,0.076284833,513.61838,984.13919
670,16.47975,1.613,120,-1000,107374.18,-28344.913,-43770.172,766.46475,375.41605,290.04097,4.03E-05,0.081986832,390.38245,1160.5266
678,16.526848,16.617,120,-500,107374.18,-31137.397,-44311.327,751.54697,254.19294,290.03608,5.89E-05,0.076962766,498.78679,1025.7789
681,16.549197,5.619,120,0,107374.18,-34049.567,-44871.601,762.93447,324.41463,289.98531,4.66E-05,0.081586895,444.34352,1117.2322
689,16.604899,25.617,120,500,107374.18,-36741.363,-45411.688,715.79045,191.88911,290.01546,7.78E-05,0.074872078,518.14825,913.21539
680,16.545359,1.613,120,0,107374.18,-34030.243,-44876.617,769.40164,351.28243,290.09641,4.29E-05,0.08033653,424.68475,1151.7698
674,16.502049,25.617,120,-1000,107374.18,-28594.522,-43793.361,719.07187,121.17144,290.04844,0.00012352,0.076279705,597.29255,847.01048
671,16.483588,3.615,120,-1000,107374.18,-28401.858,-43780.41,764.33301,363.10267,290.13845,4.15E-05,0.080328024,401.15963,1158.9818
682,16.554146,13.605,120,0,107374.18,-34047.881,-44875.795,748.98214,277.02554,290.16766,5.42E-05,0.078412793,464.89444,1039.1965
684,16.570708,30.61,120,0,107374.18,-34051.622,-44881.798,770.73245,191.01876,290.06105,7.83E-05,0.07561207,575.98347,969.6933
675,16.512554,1.614,120,-500,107374.18,-31362.213,-44369.3,758.51483,327.68186,290.07872,4.60E-05,0.080300404,421.56606,1097.5956
686,16.586438,3.616,120,500,107374.18,-36846.905,-45414.443,759.47296,349.57774,290.10714,4.30E-05,0.079183144,401.41577,1121.0691
688,16.596894,16.615,120,500,107374.18,-36969.797,-45460.656,749.93992,262.54321,290.14292,5.71E-05,0.077364729,492.60084,1035.9951
685,16.582601,1.612,120,500,107374.18,-36888.431,-45431.012,775.03794,368.01236,290.03559,4.12E-05,0.082256276,413.17555,1179.3093
683,16.561315,21.613,120,0,107374.18,-34045.291,-44881.14,776.08063,249.31827,290.03689,6.02E-05,0.074843947,533.06202,1054.3622
691,16.619243,3.616,120,1000,107374.18,-39886.165,-45984.091,745.44627,337.88469,290.11166,4.47E-05,0.080961046,411.58869,1110.4719
698,16.662503,16.617,120,1380,107374.18,-42387.191,-46500.043,710.41785,147.64674,290.07757,0.000101535,0.076551362,559.83288,864.50046
677,16.520786,9.624,120,-500,107374.18,-31287.384,-44342.369,746.98696,268.15856,290.12436,5.61E-05,0.078087361,469.31312,1021.6465
693,16.629698,16.619,120,1000,107374.18,-39703.244,-45954.077,714.25052,177.79136,289.96242,8.40E-05,0.073720713,535.26374,905.35242
697,16.656441,9.622,120,1380,107374.18,-41753.033,-46355.277,724.09994,214.34584,290.12613,7.07E-05,0.068612176,492.6877,948.43351
679,16.534855,25.613,120,-500,107374.18,-31128.804,-44326.334,741.84467,174.98219,290.10186,8.55E-05,0.075951002,562.22107,926.09206
701,16.686104,3.618,40,-550,36258.508,-25877.977,-44720.38,739.05863,328.33824,290.06534,4.60E-05,0.081288077,413.85633,1089.5679
707,16.721078,9.623,40,-400,36837.695,-26624.952,-44893.146,725.22858,272.87201,290.1094,5.51E-05,0.079696148,448.27416,1017.0794
696,16.652046,3.618,120,1380,107374.18,-41754.636,-46414.565,739.7739,317.96966,290.25139,4.78E-05,0.083509355,417.3582,1079.359
692,16.623636,9.621,120,1000,107374.18,-39878.682,-46018.957,728.35639,260.39143,290.0966,5.76E-05,0.078069036,471.79641,1011.547
709,16.735146,25.613,40,-400,36717.022,-26534.911,-44859.267,702.17768,130.49929,290.05226,0.000114438,0.07411783,569.90726,840.97152
690,16.615404,1.616,120,1000,107374.18,-39516.212,-45927.435,751.50648,366.52013,290.08854,4.11E-05,0.081326523,377.21414,1129.7556
706,16.716684,3.616,40,-400,37053.713,-26618.333,-44864.694,740.18885,335.26202,290.05384,4.49E-05,0.080625085,406.2176,1102.1157
694,16.637704,25.616,120,1000,107374.18,-39686.305,-45990.875,705.82715,136.74814,290.09766,0.00010945,0.076219652,563.97559,846.81229
717,16.787244,13.602,40,0,38571.718,-28865.838,-45297.635,729.47903,297.69491,290.14603,5.22E-05,0.087195504,432.89032,1058.3723
687,16.590832,9.622,120,500,107374.18,-36832.802,-45408.399,740.82832,297.07549,290.11202,5.06E-05,0.078740051,431.7809,1047.5322
716,16.782293,5.618,40,0,38569.785,-28862.425,-45332.089,747.81397,377.67185,290.10661,4.04E-05,0.077453545,363.51906,1148.2284
708,16.72714,16.619,40,-400,37125.294,-26670.22,-44885.128,711.62505,182.67252,290.17859,8.19E-05,0.075700411,521.46941,896.46999
712,16.753883,9.62,40,-200,37626.855,-27602.582,-45063.732,736.24438,330.52524,290.07626,4.54E-05,0.077984139,399.04515,1089.6316
699,16.670508,25.618,120,1380,107374.18,-41970.079,-46398.078,700.85239,87.347773,290.07441,0.000170815,0.073854281,611.6687,792.03837
720,16.815696,1.613,40,200,39429.705,-30026.636,-45542.927,756.50221,422.00999,290.17136,3.61E-05,0.085112524,344.68181,1219.5404
715,16.778455,1.613,40,0,38575.13,-28871.8,-45310.052,746.15202,369.41856,290.106,4.08E-05,0.080831531,369.74789,1131.0703
713,16.759945,16.614,40,-200,37745.924,-27621.577,-45085.728,718.21368,240.60596,290.07614,6.23E-05,0.077433093,468.93799,964.85999
695,16.648209,1.613,120,1380,107374.18,-42160.565,-46440.632,747.08953,352.64664,290.19505,4.28E-05,0.080915711,384.56843,1110.8659
700,16.682264,1.623,40,-550,36740.005,-26459.958,-44847.385,751.98538,373.56917,290.12164,4.02E-05,0.078241805,379.21511,1163.2495
718,16.794412,21.608,40,0,38590.836,-28870.484,-45304.46,718.99255,248.22366,290.1342,6.08E-05,0.08150859,470.98089,984.04941
703,16.696279,14.617,40,-550,36281.656,-25727.702,-44694.272,706.2688,150.92701,290.16255,9.92E-05,0.075672103,546.96215,857.69442
722,16.823927,9.623,40,200,39401.377,-29957.604,-45525.947,735.20506,331.00041,290.14962,4.55E-05,0.08008909,407.07503,1088.9957
705,16.712847,1.612,40,-400,36950.843,-26478.583,-44863.872,753.94254,390.228,290.15205,3.87E-05,0.071800239,346.11549,1176.7734
723,16.82999,16.619,40,200,39313.884,-29973.556,-45522.246,718.74107,248.4908,290.11802,6.05E-05,0.078728436,463.37427,976.46412
710,16.745651,1.612,40,-200,37779.35,-27707.22,-45081.493,756.18768,417.42279,290.1159,3.62E-05,0.083654454,346.59917,1207.916
702,16.690499,8.608,40,-550,35784.206,-25601.767,-44680.17,720.38792,236.90211,290.06926,6.32E-05,0.076586552,477.59225,969.8522
704,16.703729,20.621,40,-550,35837.738,-24801.712,-44508.063,701.26597,99.961151,290.05405,0.000149557,0.07557933,599.50383,806.75879
719,16.803804,30.611,40,0,38593.796,-28869.497,-45307.626,710.89688,197.36625,289.96322,7.57E-05,0.074199307,509.46496,918.64615
714,16.76795,25.615,40,-200,37584.013,-27652.414,-45077.341,709.67195,205.62428,290.10217,7.29E-05,0.077324434,507.92186,934.03774
725,16.848501,1.616,40,400,40028.38,-31101.421,-45746.57,757.58587,419.07627,290.14241,3.60E-05,0.081850576,332.62699,1195.2821
731,16.885143,3.617,40,550,41334.027,-32035.758,-45920.363,734.88102,327.40783,290.07564,4.61E-05,0.08093047,415.28649,1091.259
726,16.852339,3.614,40,400,40366.715,-31329.28,-45791.508,741.33791,336.21806,290.1151,4.48E-05,0.078805874,408.95133,1108.5133
733,16.895318,14.616,40,550,41553.992,-32138.833,-45936.85,705.26459,158.10706,290.09675,9.45E-05,0.074496573,544.82655,874.03204
736,16.916975,3.616,65,-810,59358.94,-26054.771,-44328.966,738.26638,338.71961,290.10474,4.44E-05,0.078698652,386.38859,1084.9953
729,16.8708,25.616,40,400,40488.045,-31171.933,-45767.168,700.27231,127.55032,290.16331,0.000117243,0.07562627,568.19235,833.10058
739,16.935437,25.617,65,-810,59389.119,-25630.671,-44231.4,695.76762,87.152987,290.11058,0.000173039,0.076780285,606.16013,786.63785
737,16.921369,9.622,65,-810,59818.113,-26115.251,-44313.548,714.26755,230.05177,290.08409,6.51E-05,0.076863729,482.57944,956.79429
721,16.819534,3.612,40,200,39476.576,-30068.532,-45550.739,745.24748,364.58931,290.1226,4.17E-05,0.081802655,381.53258,1138.5482
740,16.945942,1.615,65,-600,60020.646,-27160.022,-44539.762,734.7937,334.26446,290.11666,4.51E-05,0.079866097,403.06669,1093.8323
735,16.913135,1.624,65,-810,59891.668,-26955.681,-44485.203,749.50572,391.87573,290.12531,3.85E-05,0.081800479,349.97051,1164.3527
724,16.837995,25.618,40,200,39656.577,-29988.07,-45528.455,709.87488,202.08223,290.11961,7.70E-05,0.086397266,503.25053,926.34543
744,16.968243,25.611,65,-600,59866.917,-26663.436,-44429.04,694.90778,119.2296,290.02912,0.000125728,0.075530303,575.28484,823.1192
734,16.902768,20.62,40,550,41168.169,-32234.261,-45963.205,698.69823,108.62584,290.11018,0.000137176,0.074156337,587.86583,812.55841
741,16.94978,3.616,65,-600,59780.781,-27134.12,-44536.309,728.9242,293.0223,290.14893,5.21E-05,0.067225174,423.28498,1060.21
732,16.889536,8.611,40,550,40737.901,-31871.545,-45889.115,713.58187,211.87044,290.24739,7.09E-05,0.078631164,504.61535,942.72808
728,16.862795,16.615,40,400,40242.301,-31565.773,-45841.669,708.86543,179.79146,290.10629,8.33E-05,0.076985512,522.31338,895.13106
746,16.982585,3.615,65,-300,61339.331,-28853.668,-44859.514,736.35281,355.70748,290.06419,4.24E-05,0.081075103,372.83146,1105.0978
727,16.856733,9.621,40,400,40080.884,-31172.097,-45762.029,725.69872,269.62038,290.05724,5.58E-05,0.079326562,460.64791,1016.8066
730,16.881305,1.613,40,550,40804.302,-32017.215,-45929.778,746.98883,383.72661,290.09436,3.93E-05,0.081942363,369.17153,1165.5355
738,16.927431,16.619,65,-810,58895.121,-25804.71,-44271.693,701.89447,149.18823,290.16452,9.99E-05,0.073789131,549.12111,857.54556
748,16.993041,16.62,65,-300,61619.284,-28882.654,-44864.16,714.38219,262.70946,290.24228,5.71E-05,0.077203059,441.44917,984.41951
754,17.036901,30.608,65,0,62850.024,-30506.652,-45177.004,701.71996,193.31494,290.23129,7.74E-05,0.075160671,501.24372,900.36234
755,17.048793,1.611,65,300,64224.502,-32372.818,-45566.527,744.96455,393.76157,290.28174,3.84E-05,0.082549622,358.355,1174.5743
757,17.057026,9.616,65,300,64405.574,-32456.98,-45565.787,726.30625,316.61977,290.12167,4.75E-05,0.080207185,411.43102,1062.2457
758,17.063088,16.614,65,300,64351.137,-32417.921,-45548.272,715.63154,272.67965,290.12779,5.51E-05,0.078854115,433.81432,995.19578
747,16.986978,9.623,65,-300,61349.98,-28849.351,-44887.348,722.13298,288.85061,290.08268,5.19E-05,0.077721608,431.05041,1025.7779
743,16.960236,16.617,65,-600,59506.214,-26700.686,-44445.979,706.11153,203.0998,290.0287,7.38E-05,0.076487488,503.31851,924.40876
750,17.011551,1.612,65,0,62800.274,-30482.435,-45184.98,742.66995,387.69619,290.13119,3.90E-05,0.081854696,365.72626,1166.0313
759,17.071093,25.633,65,300,63769.111,-31684.924,-45414.813,703.20492,196.37116,290.29074,7.62E-05,0.076582526,504.30642,907.90571
756,17.052631,3.614,65,300,64185.525,-32325.535,-45536.76,735.89702,353.80949,290.17905,4.26E-05,0.081002461,387.33364,1122.1815
711,16.749489,3.617,40,-200,37726.476,-27742.702,-45086.633,752.03097,12.843525,297.25675,0.00358532,0.82751107,574.39118,1197.326
742,16.954175,9.618,65,-600,60166.646,-26875.383,-44470.648,713.33446,243.92831,290.04657,6.20E-05,0.081420068,463.64501,971.00146
752,17.020341,13.6,65,0,62842.952,-30498.799,-45183.911,720.05028,291.37284,290.14841,5.16E-05,0.079172289,419.51958,1020.9754
761,17.085442,3.61,65,600,65583.317,-34375.568,-45965.26,732.07898,333.44434,290.16992,4.52E-05,0.080584093,389.69924,1074.8058
760,17.081604,1.611,65,600,65592.65,-34375.239,-45954.612,741.93144,383.12465,290.07022,3.94E-05,0.081037,357.90761,1156.7187
749,17.001047,25.615,65,-300,61905.774,-28873.485,-44853.058,700.76983,189.30207,290.08047,7.90E-05,0.075382975,509.06762,902.1748
745,16.978747,1.613,65,-300,61233.912,-28508.097,-44797.964,739.45323,366.10232,290.20424,4.13E-05,0.08243128,378.39783,1137.9759
753,17.027509,21.608,65,0,62846.076,-30507.639,-45179.676,711.56532,242.58435,290.13677,6.21E-05,0.077082394,457.92003,958.97896
764,17.103909,25.613,65,600,65692.149,-34172.789,-45905.685,695.12188,124.47511,290.12859,0.000120173,0.075677227,564.74598,820.61766
751,17.01539,5.615,65,0,62837.031,-30500.69,-45195.341,735.42482,353.74895,290.19596,4.27E-05,0.081544678,389.91591,1122.377
771,17.152316,3.613,90,-1070,82077.841,-25109.047,-43664.054,728.76079,312.89111,290.16769,4.82E-05,0.080109531,411.95646,1055.1041
766,17.118253,3.611,65,810,66578.715,-35654.901,-46184.074,730.36895,326.70029,290.12623,4.61E-05,0.080858705,400.16521,1084.1075
768,17.128715,16.613,65,810,66547.303,-35724.714,-46229.219,699.74528,151.11245,290.19377,9.92E-05,0.07778509,549.57294,862.8816
763,17.095899,16.635,65,600,64721.256,-32746.429,-45618.455,706.61608,212.67364,290.1215,7.05E-05,0.077358866,496.13712,935.42853
776,17.18512,3.611,90,-700,83904.84,-27738.756,-44193.327,729.41406,321.71016,290.32283,4.68E-05,0.078166766,412.0134,1082.2795
775,17.181282,1.612,90,-700,83798.146,-27529.234,-44147.114,736.73541,355.31746,290.15273,4.25E-05,0.081896006,386.09386,1123.9465
762,17.089836,9.621,65,600,65580.11,-34283.552,-45928.709,718.26604,272.79595,290.0929,5.50E-05,0.078828939,449.65629,1015.6871
777,17.189514,9.617,90,-700,83864.753,-27660.72,-44164.835,717.71355,268.54208,290.11829,5.60E-05,0.078427533,440.57654,1000.4033
779,17.203582,25.613,90,-700,83330.747,-27823.493,-44228.974,695.93282,144.91689,290.20112,0.00010309,0.075460469,542.71399,842.79106
765,17.114415,1.609,65,810,66351.06,-35509.518,-46158.172,741.52462,379.37915,290.05447,3.98E-05,0.082812809,372.3501,1158.7206
767,17.122647,9.638,65,810,65494.344,-33688.29,-45803.267,709.1752,208.29595,290.1408,7.21E-05,0.07807888,493.37604,920.47245
778,17.195576,16.615,90,-700,83633.356,-27791.301,-44224.328,709.35439,231.41715,290.09059,6.48E-05,0.076794124,467.74125,944.21834
783,17.228382,16.633,90,-300,86003.325,-30909.414,-44815.685,715.62098,281.12597,289.8553,5.37E-05,0.077274793,428.52342,1020.0927
784,17.236392,25.613,90,-300,85815.962,-30422.819,-44708.786,698.48641,182.11085,290.11831,8.26E-05,0.077825603,508.20117,884.98065
769,17.136721,25.611,65,810,66864.301,-35787.455,-46210.717,690.90606,78.492724,290.13567,0.000190163,0.073859515,606.38804,769.68266
788,17.26286,21.608,90,0,86932.038,-32138.092,-45049.712,709.87516,262.0273,290.11566,5.75E-05,0.078160304,438.41786,978.72356
770,17.148475,1.622,90,-1070,83010.459,-26855.443,-44016.204,736.77542,355.1487,290.11608,4.24E-05,0.080520073,374.42202,1105.6891
773,17.162772,16.615,90,-1070,82421.195,-25691.892,-43787.646,699.33074,161.31333,290.13229,9.34E-05,0.077684055,531.42608,864.27089
789,17.272253,30.606,90,0,86927.31,-32138.545,-45053.001,703.57367,206.62694,290.09926,7.21E-05,0.061948286,481.49166,924.62955
796,17.320787,3.613,90,700,89533.038,-36431.027,-45899.559,750.51159,380.16563,290.19079,4.01E-05,0.086945323,363.08537,1145.349
797,17.325181,9.617,90,700,90104.789,-36955.12,-45991.245,732.40778,271.21455,290.15414,5.56E-05,0.078966938,452.87984,1010.6252
799,17.339249,25.61,90,700,90239.648,-36726.808,-45965.425,702.64409,142.36271,290.26699,0.000104939,0.074475806,553.91135,846.99774
795,17.316949,1.609,90,700,90122.715,-36614.77,-45928.134,746.47876,359.43166,290.1183,4.20E-05,0.081498234,395.43675,1142.8764
791,17.287982,3.613,90,300,88274.578,-34266.736,-45459.258,745.83218,400.45931,290.18637,3.77E-05,0.082370878,355.48898,1183.5918
772,17.15671,9.619,90,-1070,82784.119,-25334.603,-43698.878,708.57636,219.09533,290.20754,6.84E-05,0.077138592,491.36256,944.81926
793,17.298439,16.615,90,300,88254.185,-33995.295,-45413.908,720.26783,254.43731,290.07263,5.90E-05,0.07620544,459.79982,991.32139
774,17.170778,25.611,90,-1070,81723.921,-25188.892,-43694.109,691.9831,82.379504,290.15887,0.000181138,0.07461618,606.57049,777.53052
782,17.222318,9.621,90,-300,85353.826,-30216.258,-44685.104,722.97689,310.97991,290.02597,4.84E-05,0.080374229,418.03053,1063.1614
780,17.214087,1.61,90,-300,85469.072,-30228.099,-44695.506,738.9224,380.75327,290.16308,3.98E-05,0.084737065,368.45063,1159.7716
785,17.246897,1.61,90,0,86935.533,-32135.42,-45042.393,744.49517,406.67854,290.0979,3.71E-05,0.081276648,342.53428,1182.0213
790,17.284145,1.609,90,300,88301.303,-34008.863,-45450.953,751.10443,401.40618,290.21594,3.78E-05,0.068882078,328.17504,1188.0573
800,17.349754,1.61,90,1070,92101.971,-39191.24,-46442.647,742.95827,354.55814,290.12756,4.25E-05,0.081023584,383.06527,1114.066
807,17.392043,9.638,120,-1380,107046.18,-28518.131,-43819.058,717.86405,231.52347,290.23864,6.51E-05,0.080562397,480.53221,954.86173
803,17.364047,16.615,90,1070,92501.983,-39161.35,-46432.368,706.10733,154.10815,290.09286,9.75E-05,0.077344919,553.43962,872.32806
786,17.250735,5.615,90,0,86935.985,-32135.954,-45048.519,739.12298,389.39558,290.10111,3.87E-05,0.081734978,348.79158,1162.4811
792,17.292376,9.618,90,300,88351.176,-34114.405,-45468.92,733.2401,342.45063,290.10308,4.40E-05,0.079340413,382.51582,1089.7872
802,17.357985,9.618,90,1070,91514.596,-38988.091,-46402.889,716.29576,211.47462,290.14531,7.09E-05,0.076338091,496.45755,934.09801
781,17.217924,3.613,90,-300,85377.591,-30260.991,-44686.502,735.97745,365.85029,290.15906,4.12E-05,0.081629292,363.95426,1123.2579
808,17.398112,16.633,120,-1380,107073.56,-28359.797,-43775.764,702.49303,144.21385,290.06907,0.00010498,0.073918772,552.57496,854.94019
806,17.387648,3.614,120,-1380,106044.89,-25274.453,-43188.806,726.83681,269.58276,290.09424,5.58E-05,0.079388762,455.6829,1009.3171
787,17.255686,13.62,90,0,86940.59,-32134.022,-45055.015,722.11836,317.89358,290.10831,4.73E-05,0.079301167,395.73359,1051.8624
794,17.306445,25.612,90,300,88333.25,-34069.754,-45421.35,717.47358,223.32327,290.30611,6.75E-05,0.08188635,502.31274,968.35393
810,17.416628,1.612,120,-1000,107374.18,-27751.749,-43669.605,741.23334,370.49127,290.13116,4.07E-05,0.080916034,374.54885,1139.3602
801,17.353592,3.611,90,1070,92165.248,-39313.105,-46480.473,734.95875,309.93126,290.15287,4.87E-05,0.080761799,426.85042,1069.4829
798,17.331243,16.615,90,700,89893.744,-36595.652,-45922.83,718.9971,225.7058,290.01606,6.67E-05,0.080268993,486.95262,952.62314
814,17.438934,25.61,120,-1000,107297.89,-27523.52,-43621.706,693.74659,132.23684,290.09458,0.000113026,0.075551459,559.97994,833.70692
813,17.430927,16.614,120,-1000,107374.18,-28079.27,-43725.274,704.46386,188.16182,290.24934,7.95E-05,0.075592812,511.25915,899.71055
817,17.457677,9.638,120,-500,107374.18,-32024.739,-44503.17,725.16533,323.55105,290.08518,4.66E-05,0.079119416,406.20683,1080.8033
816,17.453277,3.631,120,-500,107374.18,-32014.049,-44492.932,741.5229,388.94623,289.9663,3.89E-05,0.081235627,353.12374,1153.25
818,17.463744,16.613,120,-500,107374.18,-30833.146,-44262.03,708.60588,235.67695,290.17142,6.39E-05,0.078661933,463.71556,948.61777
815,17.449438,1.614,120,-500,107374.18,-30969.195,-44297.472,745.00731,405.18416,290.19024,3.72E-05,0.081764848,331.07249,1165.4629
805,17.383809,1.617,120,-1380,106857.79,-26763.429,-43478.872,733.77376,302.73674,290.17538,5.10E-05,0.084860955,434.5864,1066.3126
820,17.482255,1.609,120,0,107374.18,-34032.545,-44885.992,745.61346,413.39101,290.10574,3.63E-05,0.079311975,322.28571,1175.0274
804,17.372053,25.613,90,1070,91517.844,-38664.311,-46363.829,696.83136,77.036838,290.07438,0.00019412,0.075207909,615.46006,773.2167
811,17.420466,3.612,120,-1000,107374.18,-27759.519,-43671.044,734.82039,339.97101,290.1601,4.43E-05,0.080604479,398.20271,1101.6862
826,17.523338,3.617,120,500,107374.18,-36849.495,-45422.871,722.58125,330.77419,290.10623,4.56E-05,0.081087611,392.0394,1073.2838
822,17.491043,13.622,120,0,107374.18,-34041.344,-44895.654,710.06794,263.04347,290.17365,5.70E-05,0.072558193,437.75781,985.72704
827,17.527732,9.622,120,500,107374.18,-36983.077,-45450.583,716.57304,304.36499,290.08843,4.97E-05,0.081373399,413.97069,1044.1606
834,17.574606,25.613,120,1000,107374.18,-40580.35,-46157.432,687.76735,134.67803,290.20486,0.000111248,0.076260615,548.3986,826.73271
831,17.556143,3.616,120,1000,107374.18,-39663.075,-45976.279,724.13091,337.18366,290.12013,4.46E-05,0.080360003,393.39517,1094.2412
809,17.406122,25.614,120,-1380,106141.8,-25726.882,-43266.349,694.68816,96.793177,290.07914,0.000154026,0.073880661,596.41934,797.31804
812,17.42486,9.638,120,-1000,107374.18,-30211.941,-44129.764,721.62891,285.34152,289.97789,5.29E-05,0.079769994,436.56869,1029.1889
828,17.533795,16.617,120,500,107374.18,-37088.619,-45474.183,701.82294,224.47563,290.12559,6.68E-05,0.07735295,470.41719,938.71413
823,17.498217,21.607,120,0,107374.18,-34041.467,-44899.395,703.62374,231.20683,290.17878,6.47E-05,0.076105667,466.4796,942.37899
833,17.566599,16.615,120,1000,107374.18,-40155.345,-46103.201,693.98607,174.51751,290.14418,8.64E-05,0.080417732,511.34453,870.77668
839,17.607411,25.611,120,1380,107374.18,-43338.757,-46709.771,687.48262,96.276688,290.13605,0.000155195,0.074647346,582.34873,779.10581
837,17.593342,9.618,120,1380,107374.18,-42803.768,-46591.031,704.33136,230.40453,290.0433,6.48E-05,0.0746771,462.92425,938.5303
840,17.619165,1.622,65,-810,59317.948,-26509.872,-44420.364,739.15402,397.49935,290.14664,3.80E-05,0.082426973,337.18506,1152.8856
819,17.47175,25.612,120,-500,107374.18,-30899.341,-44279.874,700.59532,210.01459,290.10976,7.15E-05,0.077475156,491.16991,926.02201
821,17.486093,5.613,120,0,107374.18,-34028.721,-44883.484,736.18899,383.35215,290.1408,3.93E-05,0.08212716,345.98595,1139.3373
830,17.552306,1.61,120,1000,107374.18,-40127.88,-46099.049,736.83405,386.85428,290.29363,3.92E-05,0.083704816,347.3738,1137.7676
836,17.588949,3.614,120,1380,107374.18,-42657.974,-46555.384,724.01924,335.79055,290.06403,4.49E-05,0.080827831,395.09766,1089.2559
843,17.633468,16.616,65,-810,58881.882,-25943.884,-44297.924,692.67582,136.19651,290.13939,0.000109853,0.076156937,555.19942,837.88139
842,17.627401,9.638,65,-810,59936.566,-27429.366,-44598.844,706.22134,243.12079,290.16951,6.24E-05,0.080496177,465.56461,969.6172
824,17.507608,30.611,120,0,107374.18,-34044.345,-44889.322,694.58925,182.09175,290.1667,8.24E-05,0.0770892,504.27293,879.53515
844,17.641473,25.613,65,-810,58604.314,-25287.649,-44169.563,689.07622,91.893091,290.14736,0.000163177,0.073835582,594.57691,785.20087
847,17.66021,9.619,65,-600,59858.077,-27060.195,-44520.068,717.56015,289.02757,290.15441,5.20E-05,0.07936822,422.02013,1023.7778
825,17.519501,1.615,120,500,107374.18,-36957.751,-45465.754,734.21506,375.9129,290.19101,4.05E-05,0.081925914,347.88375,1127.4395
841,17.623006,3.613,65,-810,58549.96,-25419.341,-44220.957,728.35239,348.10359,290.11668,4.36E-05,0.078220903,372.64785,1096.5138
845,17.651979,1.61,65,-600,59673.183,-26860.705,-44474.554,746.00959,416.33497,290.08943,3.63E-05,0.082610894,320.36743,1178.9255
835,17.585111,1.609,120,1380,107374.18,-44454.905,-46904.368,737.75914,402.42781,290.08432,3.75E-05,0.082246275,328.02625,1159.8121
829,17.541801,25.614,120,500,107374.18,-36951.049,-45453.913,695.17858,190.63478,290.18076,7.84E-05,0.075135834,504.13457,899.52199
853,17.699077,16.614,65,-300,61211.874,-28716.632,-44839.203,719.87536,280.24737,290.18795,5.35E-05,0.076011521,441.71716,1020.5253
838,17.599404,16.613,120,1380,107374.18,-42844.636,-46615.782,688.31811,121.36884,290.22557,0.000123014,0.074959736,566.66034,817.58209
832,17.560538,9.62,120,1000,107374.18,-39888.878,-46044.695,713.31542,295.98209,290.16539,5.14E-05,0.084623288,416.20755,1031.2369
852,17.693015,9.618,65,-300,61132.727,-28592.054,-44826.457,719.94475,283.2365,290.21179,5.29E-05,0.077403959,428.8515,1014.7142
850,17.684783,1.611,65,-300,61208.873,-28797.176,-44859.719,734.85019,352.54308,290.17845,4.28E-05,0.081009681,372.73511,1098.477
857,17.726376,13.622,65,0,62568.919,-30486.876,-45207.388,722.29894,300.12446,290.29946,5.01E-05,0.078833788,414.7836,1039.0043
854,17.707082,25.614,65,-300,61126.355,-28575.731,-44816.137,704.80466,213.56022,290.12967,7.02E-05,0.076880406,491.91899,933.55576
861,17.758673,3.633,65,300,63509.428,-31591.593,-45399.354,732.31273,345.59396,290.02517,4.34E-05,0.079501077,389.81582,1107.6286
851,17.688621,3.611,65,-300,60940.185,-28554.763,-44815.644,747.02904,410.91966,290.06667,3.68E-05,0.083244275,336.33723,1178.7638
860,17.754835,1.61,65,300,64040.266,-32422.073,-45573.476,740.45848,380.96405,290.16539,3.96E-05,0.080844564,360.9071,1142.7697
846,17.655817,3.61,65,-600,59664.425,-26881.304,-44472.663,737.96606,380.78456,290.1004,3.96E-05,0.081092238,362.46657,1153.5435
856,17.721426,5.616,65,0,62576.649,-30487.986,-45189.503,743.09843,391.56975,290.22652,3.87E-05,0.082178359,361.68981,1173.29
859,17.742942,30.608,65,0,62597.453,-30492.673,-45188.392,700.93778,188.37928,290.1834,7.93E-05,0.075026164,505.14155,893.3837
855,17.717588,1.609,65,0,62590.217,-30483.957,-45186.542,736.69265,357.88173,290.14948,4.22E-05,0.081114006,385.05594,1126.5804
862,17.763132,9.602,65,300,64548.942,-33304.153,-45758.74,717.90792,281.73671,290.07347,5.35E-05,0.0792947,435.87601,1021.821
868,17.802,16.614,65,600,65454.997,-34213.287,-45919.088,698.20424,189.87099,290.15389,7.96E-05,0.079147576,500.49806,893.1383
867,17.795938,9.617,65,600,65505.486,-34350.488,-45938.865,717.78238,285.6114,290.38037,5.25E-05,0.077846345,426.11388,1018.8558
848,17.666273,16.615,65,-600,59681.2,-26721.367,-44452.845,701.32984,178.81646,290.06583,8.36E-05,0.074961899,522.21165,891.44492
874,17.84281,25.611,65,810,66691.741,-36055.566,-46283.696,684.87847,89.969571,290.05035,0.000165839,0.074161953,589.46647,775.54363
870,17.820511,1.611,65,810,66312.042,-35370.015,-46144.81,739.28011,391.77302,290.28207,3.86E-05,0.079934776,350.06202,1166.7259
869,17.810006,25.615,65,600,65305.255,-34112.227,-45894.255,692.28438,127.59354,290.16615,0.000117353,0.07676071,559.19401,821.15953
849,17.674279,25.611,65,-600,59540.874,-26608.877,-44425.545,694.00917,143.99144,290.07193,0.000103835,0.075825121,-63058.976,64449.845
871,17.824348,3.613,65,810,66405.209,-35526.951,-46171.575,726.58229,342.87499,290.08119,4.43E-05,0.08237631,375.02463,1085.3693
877,17.8628,9.62,90,-1070,81465.799,-25572.042,-43791.141,707.83274,245.09048,290.17484,6.14E-05,0.079568485,462.69206,965.74228
865,17.787701,1.61,65,600,65445.417,-34263.941,-45922.953,744.99234,406.47197,290.15065,3.71E-05,0.080087163,346.55218,1191.468
873,17.834805,16.614,65,810,66377.333,-35554.539,-46178.031,689.61802,117.56217,290.04641,0.000128583,0.080839721,566.16688,808.43918
858,17.73355,21.607,65,0,62559.422,-30489.014,-45185.514,708.00055,232.98957,290.18688,6.48E-05,0.078781625,468.48071,954.72131
863,17.769165,16.417,65,300,57028.25,-23781.202,-43871.315,709.12871,239.29442,290.04449,6.27E-05,0.077071684,468.73616,963.37495
872,17.828743,9.619,65,810,66318.539,-35393.78,-46146.783,704.75459,238.31534,290.15932,6.31E-05,0.078866926,457.02755,948.95225
866,17.791539,3.631,65,600,64486.817,-32801.276,-45638.232,723.75514,304.04111,290.23035,4.95E-05,0.080080636,421.41128,1048.9928
880,17.887379,1.63,90,-700,84721.431,-29617.871,-44567.145,734.71906,377.79864,290.1953,3.99E-05,0.080788944,349.02673,1126.1753
886,17.924028,3.633,90,-300,85743.106,-31041.886,-44852.73,728.56898,349.3958,290.16613,4.33E-05,0.081833557,385.26001,1110.043
884,17.909684,25.611,90,-700,83452.325,-27525.41,-44140.042,690.78121,160.45034,290.10155,9.33E-05,0.076182127,531.15648,862.92432
883,17.901679,16.614,90,-700,83716.532,-28037.538,-44261.578,699.25741,186.91667,290.10024,8.05E-05,0.076292733,500.59132,885.40868
864,17.777195,25.613,65,300,64008.155,-32344.284,-45550.081,703.15099,194.34808,290.23754,8.01E-05,0.08820536,498.03284,899.29039
881,17.891223,3.612,90,-700,83560.17,-27799.03,-44216.927,722.4702,319.45879,290.18562,4.73E-05,0.081619289,410.25341,1071.2112
879,17.876874,25.613,90,-1070,82017.196,-25608.264,-43788.304,683.96027,88.420033,290.19307,0.000169053,0.075230368,591.40385,773.54565
882,17.895617,9.618,90,-700,83372.561,-27433.889,-44134.944,711.90488,279.88984,290.14335,5.37E-05,0.078651393,430.13204,1011.9892
889,17.942501,25.61,90,-300,85351.195,-30186.038,-44678.114,696.56891,198.26946,290.22705,7.56E-05,0.077003584,494.81283,902.98515
875,17.854565,1.621,90,-1070,82793.74,-26855.813,-44023.44,739.33812,394.37883,290.14866,3.82E-05,0.080318831,334.88958,1148.5549
878,17.868862,16.632,90,-1070,83526.004,-28012.252,-44277.366,690.30066,129.06365,290.12455,0.000116531,0.076528547,553.58438,821.77926
892,17.961793,13.603,90,0,86738.426,-32107.873,-45052.261,711.69996,280.58622,290.17244,5.36E-05,0.079976399,422.62802,1002.8063
891,17.956843,5.615,90,0,86693.076,-32082.752,-45052.096,725.46689,337.85655,290.18241,4.46E-05,0.07985268,391.47804,1092.0472
893,17.968962,21.608,90,0,86745.621,-32125.922,-45087.661,704.93972,235.35944,290.1684,6.36E-05,0.076098035,458.12823,942.38693
876,17.858406,3.612,90,-1070,81795.009,-25331.561,-43726.631,730.5656,362.74835,290.14539,4.16E-05,0.081179645,375.81679,1127.557
899,18.012546,25.616,90,300,88109.13,-33798.026,-45385.621,694.93468,194.09015,290.24723,7.76E-05,0.077416137,499.63254,901.80181
900,18.023052,1.61,90,700,90003.645,-36344.645,-45885.415,733.42668,378.97601,290.16253,3.99E-05,0.082392949,350.08705,1129.317
895,17.990247,1.611,90,300,88227.748,-34027.735,-45431.547,730.88902,366.88504,290.26181,4.11E-05,0.081838217,369.84883,1132.7168
890,17.953006,1.611,90,0,86726.133,-32098.252,-45046.998,742.91047,409.38294,290.17345,3.71E-05,0.083406664,339.47764,1184.6941
888,17.93449,16.633,90,-300,85878.951,-30997.071,-44832.83,711.51331,284.20065,290.27145,5.32E-05,0.081322657,431.05892,1018.4663
885,17.920189,1.613,90,-300,85495.756,-30427.753,-44745.913,745.49496,420.95088,290.24997,3.66E-05,0.087722555,315.14194,1182.7975
902,18.031282,9.622,90,700,89667.815,-36115.676,-45848.74,712.89281,294.81297,290.24779,5.09E-05,0.078099458,408.04305,1018.4721
910,18.089916,1.619,120,-1380,106925.38,-27096.419,-43527.141,732.25576,388.81136,290.10663,3.87E-05,0.080639079,346.77911,1146.6451
903,18.037345,16.614,90,700,89845.803,-36440.155,-45920.034,694.43509,191.66258,290.11752,7.81E-05,0.075978378,496.12477,891.07725
908,18.070151,16.634,90,1070,90287.177,-36175.95,-45856.758,689.22396,162.35068,290.33205,9.43E-05,0.083473877,519.91906,855.56578
896,17.994085,3.611,90,300,88145.6,-34071.152,-45453.79,728.2848,351.01036,290.307,4.49E-05,0.09477552,368.88185,1104.3505
907,18.064088,9.619,90,1070,91705.577,-39168.627,-46457.407,705.64609,253.77776,290.19856,5.95E-05,0.079242717,453.0911,977.62607
887,17.928427,9.617,90,-300,85368.586,-30211.694,-44684.364,717.09022,296.10938,290.18011,5.07E-05,0.077956431,411.23135,1024.5363
912,18.098151,9.619,120,-1380,106251.29,-25392.165,-43203.607,695.66106,215.30361,290.19528,6.96E-05,0.077609875,480.34646,924.71415
909,18.078162,25.613,90,1070,91352.026,-38731.493,-46364.939,679.79549,79.551656,290.16388,0.000187736,0.075051693,595.7227,762.01467
897,17.998479,9.619,90,300,88319.23,-33929.388,-45421.227,715.94648,302.40172,290.18133,4.98E-05,0.080055594,409.34268,1031.2836
915,18.122723,1.612,120,-1000,107374.18,-28233.574,-43770.501,731.98503,395.36358,290.20274,3.85E-05,0.08427109,339.65872,1150.1797
914,18.112218,25.613,120,-1380,106242.21,-25808.125,-43297.637,679.67485,97.689253,290.2203,0.000152987,0.074938275,580.99858,783.8297
894,17.978354,30.609,90,0,86754.831,-32126.457,-45074.504,694.18527,188.80184,290.0521,7.90E-05,0.072472263,496.32961,888.97342
918,18.137017,16.615,120,-1000,107374.18,-28051.805,-43730.044,689.12954,175.96931,290.15872,8.51E-05,0.07614698,509.00127,871.07954
904,18.04535,25.615,90,700,90383.84,-36299.213,-45894.378,688.53821,135.46682,290.1093,0.000110057,0.073390678,544.11547,824.34917
919,18.145022,25.613,120,-1000,107374.18,-27965.176,-43708.212,684.0427,146.67846,290.11634,0.000102474,0.077178486,529.42872,832.30865
920,18.155529,1.609,120,-500,107374.18,-30735.622,-44253.725,741.82239,430.0139,290.10603,3.56E-05,0.086453984,318.34393,1210.8884
905,18.055856,1.609,90,1070,91638.395,-39082.697,-46440.015,736.15202,392.45986,290.26603,3.85E-05,0.081843315,345.54918,1150.6225
898,18.004541,16.616,90,300,88066.658,-33979.055,-45432.369,704.54718,254.39428,290.17459,5.90E-05,0.078240867,442.06218,966.33175
924,18.177827,25.612,120,-500,107374.18,-30832.941,-44281.108,694.42758,218.798,290.20687,6.89E-05,0.079355932,475.32687,927.18828
922,18.16376,9.618,120,-500,107374.18,-30836.148,-44273.995,719.75128,340.9499,290.1939,4.41E-05,0.079059665,378.66252,1089.9435
901,18.026889,3.611,90,700,89850.12,-36586.401,-45939.646,724.43923,334.44898,290.21992,4.51E-05,0.081401399,394.48397,1087.8797
928,18.204289,21.608,120,0,107374.18,-34022.308,-44898.449,698.80915,244.63439,290.2315,6.12E-05,0.076413406,453.10212,958.85747
923,18.169823,16.613,120,-500,107374.18,-30765.224,-44274.982,698.59105,231.37696,290.28866,6.50E-05,0.07819274,465.35195,945.2036
913,18.104213,16.614,120,-1380,106596.38,-25535.78,-43232.635,685.35522,137.10023,290.154,0.000109787,0.077120456,542.17384,826.52313
906,18.059694,3.612,90,1070,91457.774,-38813.764,-46377.027,724.69113,345.76776,290.13713,4.38E-05,0.083275017,385.45541,1103.1102
929,18.213682,30.604,120,0,107374.18,-34032.71,-44891.624,690.76804,196.9835,290.16963,7.58E-05,0.074485983,484.11746,889.428
911,18.093757,3.614,120,-1380,106480.31,-25362.316,-43193.329,717.54325,317.46624,290.1653,4.76E-05,0.080613464,390.55561,1044.8787
939,18.280678,25.61,120,1000,107374.18,-40643.503,-46174.783,683.01669,147.23639,290.19536,0.000101663,0.075477032,527.54016,831.54064
930,18.225574,1.609,120,500,107374.18,-37223.477,-45489.848,731.90978,384.55024,290.01157,3.91E-05,0.078393402,341.25154,1156.2737
936,18.262216,3.612,120,1000,107374.18,-40154.81,-46086.344,730.49027,375.43586,290.15536,4.02E-05,0.081206948,360.12854,1138.73
938,18.272672,16.617,120,1000,107374.18,-40421.03,-46133.955,688.47075,154.23593,290.19548,9.75E-05,0.078327569,531.62449,850.56743
935,18.258378,1.61,120,1000,107374.18,-40400.02,-46128.323,735.11802,404.9707,290.20222,3.75E-05,0.084145231,324.06955,1155.587
916,18.126561,3.615,120,-1000,107374.18,-28316.585,-43776.257,725.04821,367.83825,290.22852,4.13E-05,0.084487597,351.66411,1115.3864
931,18.229411,3.612,120,500,107374.18,-37073.201,-45505.8,726.23279,362.55048,290.21585,4.18E-05,0.080879657,354.64389,1109.942
917,18.130955,9.619,120,-1000,107374.18,-27970.48,-43707.924,709.43958,300.41078,290.16188,5.01E-05,0.079809851,401.20644,1019.8441
941,18.295021,3.61,120,1380,107374.18,-43444.751,-46707.715,722.20568,351.63199,290.13171,4.29E-05,0.081436624,363.36237,1091.8295
933,18.239867,16.617,120,500,107374.18,-37027.523,-45469.496,698.75348,235.74716,290.20609,6.36E-05,0.077958399,454.55522,940.27306
921,18.159366,3.612,120,-500,107374.18,-30874.097,-44291.962,735.79804,409.95321,290.16991,3.68E-05,0.08214479,330.53875,1176.1582
927,18.197121,13.599,120,0,107374.18,-34002.778,-44884.882,709.73603,298.48365,290.21512,5.04E-05,0.078906577,415.51809,1034.2496
932,18.233805,9.619,120,500,107374.18,-37644.782,-45602.421,716.92702,328.10845,290.17747,4.64E-05,0.079440326,389.89978,1074.9487
943,18.305476,16.614,120,1380,107374.18,-42986.319,-46636.299,685.86467,146.4717,290.24313,0.000102058,0.075320837,534.6838,838.71014
944,18.313482,25.614,120,1380,107374.18,-42384.601,-46525.617,679.23755,70.123409,290.11674,0.000213394,0.075689747,606.36668,751.65352
947,18.333471,9.62,120,-1380,106126.47,-25434.513,-43253.439,697.3426,190.05346,290.1455,7.88E-05,0.077074818,504.46644,896.14972
948,18.339532,16.618,120,-1380,106399.27,-25733.131,-43301.338,694.29514,160.01769,290.172,9.34E-05,0.075245533,533.76922,865.02876
925,18.188333,1.609,120,0,107374.18,-34013.303,-44886.773,722.26714,340.89666,290.1577,4.42E-05,0.080081629,386.43124,1093.3364
926,18.192171,5.613,120,0,107374.18,-34013.632,-44892.734,731.91054,390.49481,290.18509,3.86E-05,0.080514397,330.92357,1132.3694
954,18.380349,25.613,120,-1000,107374.18,-28152.825,-43747.476,690.94889,130.54799,290.15317,0.000114608,0.075151801,558.58861,829.43159
951,18.361882,3.613,120,-1000,107211.92,-27602.584,-43649.006,725.43723,297.83231,290.22915,5.05E-05,0.079542148,427.12805,1040.9225
937,18.26661,9.619,120,1000,107374.18,-40298.548,-46112.699,707.11208,285.66293,290.30446,5.26E-05,0.078621837,411.21249,999.12084
950,18.358044,1.61,120,-1000,107350.02,-28050.407,-43730.619,730.44172,340.4901,290.20282,4.42E-05,0.08003054,379.64569,1082.5765
956,18.394693,3.613,120,-500,107374.18,-30735.169,-44264.045,724.72638,336.95853,290.1314,4.48E-05,0.078824011,394.42629,1090.8565
957,18.399087,9.616,120,-500,107374.18,-30804.16,-44277.778,713.83329,282.93921,290.27201,5.33E-05,0.081918067,429.13688,1009.2268
934,18.247873,25.61,120,500,107374.18,-37355.826,-45535.979,693.27969,211.05048,290.22952,7.10E-05,0.076671428,481.92005,920.11026
940,18.291183,1.612,120,1380,107374.18,-42537.754,-46540.871,720.21617,343.37911,290.13448,4.44E-05,0.086087631,379.89682,1083.7699
945,18.325237,1.62,120,-1380,106233.9,-27256.89,-43588.896,716.95579,307.8821,290.14142,4.89E-05,0.079488795,414.47014,1053.4288
962,18.432453,13.601,120,0,107374.18,-34012.029,-44897.627,710.62416,320.40472,290.17084,4.72E-05,0.081745941,380.74538,1042.4061
942,18.299414,9.619,120,1380,107374.18,-42330.74,-46494.37,689.95537,169.1197,290.15421,8.86E-05,0.077383813,514.64226,863.9234
960,18.42366,1.629,120,0,107374.18,-34027.159,-44932.205,724.85329,355.76447,290.24864,4.23E-05,0.078392174,366.32727,1111.4404
958,18.405148,16.616,120,-500,107374.18,-30945.595,-44300.843,700.7043,259.42729,290.12091,5.78E-05,0.077168817,430.57542,964.5761
959,18.413154,25.612,120,-500,107374.18,-30975.979,-44304.872,689.01738,189.99979,290.13974,7.88E-05,0.076526265,495.36864,887.57075
964,18.449014,30.608,120,0,107374.18,-34030.16,-44902.767,682.89281,201.57986,290.22706,7.41E-05,0.075457984,474.82218,891.85458
946,18.329077,3.614,120,-1380,105504.64,-25396.153,-43240.159,710.05325,271.53888,290.09125,5.54E-05,0.079655958,442.60011,1004.0868
949,18.347539,25.612,120,-1380,106318.56,-25408.159,-43230.867,691.05897,85.365263,290.11045,0.000175274,0.074962048,599.00645,775.74102
952,18.366276,9.638,120,-1000,107374.18,-30156.518,-44163.478,714.47531,252.91914,290.17015,5.94E-05,0.07847277,459.90562,979.63983
953,18.372344,16.615,120,-1000,106850.59,-27657.966,-43678.568,708.08477,208.52038,290.15594,7.20E-05,0.077427305,494.73888,923.83688
955,18.390855,1.608,120,-500,107374.18,-30767.856,-44286.371,732.28632,363.02489,290.31669,4.24E-05,0.088590123,380.85303,1128.3389
965,18.460907,1.611,120,500,107374.18,-37023.699,-45466.248,723.40419,381.90088,290.09055,3.95E-05,0.080911825,331.03667,1114.7512
968,18.475207,16.612,120,500,107374.18,-37248.31,-45522.74,686.08712,225.50155,290.03393,6.71E-05,0.079936555,451.87025,916.94793
970,18.493717,1.61,120,1000,107374.18,-40457.663,-46152.375,706.82646,317.60454,290.24248,4.87E-05,0.082378129,374.84441,1051.1657
972,18.501949,9.618,120,1000,107374.18,-40602.059,-46166.066,698.41992,282.28249,290.11824,5.31E-05,0.076268863,417.41426,1008.111
969,18.483212,25.613,120,500,107374.18,-37190.05,-45511.967,678.25741,176.17462,290.25501,9.10E-05,0.087234486,489.09577,864.45978
979,18.548827,25.611,120,1380,107374.18,-42694.32,-46580.711,665.07277,74.63685,290.25123,0.00019986,0.073864863,587.04724,740.97296
975,18.526521,1.613,120,1380,107374.18,-42880.941,-46670.506,704.40019,300.67505,290.18805,5.00E-05,0.077216522,394.99135,1014.4127
978,18.540822,16.614,120,1380,107374.18,-42780.003,-46594.649,673.36653,143.1289,290.30073,0.000104297,0.074234354,523.61219,819.92316
971,18.497555,3.61,120,1000,107374.18,-41221.086,-46296.113,708.44503,325.36906,290.19685,4.62E-05,0.078397804,373.48866,1050.4507
976,18.53036,3.632,120,1380,107374.18,-39301.222,-45926.777,707.32039,328.45031,290.26237,4.63E-05,0.084052274,368.48607,1046.1806
967,18.469144,9.618,120,500,107374.18,-37038.87,-45494.535,703.54573,309.38986,290.13671,4.88E-05,0.080404075,385.29817,1023.1665
963,18.439621,21.611,120,0,107374.18,-34026.049,-44916.704,695.1652,252.79959,290.14224,5.93E-05,0.077062568,437.74558,963.0524
966,18.464745,3.633,120,500,107374.18,-35915.445,-45275.474,720.16678,374.10335,290.31029,4.04E-05,0.081705732,352.89734,1128.4562
980,18.560582,1.62,15,-290,13108.188,-25796.487,-45170.137,705.60457,323.14961,290.10065,4.65E-05,0.078427342,372.91644,1038.0634
961,18.427503,5.616,120,0,107374.18,-34018.361,-44913.251,718.17271,336.90481,290.14637,4.48E-05,0.079706312,373.48124,1079.145
986,18.597233,3.612,15,-200,13382.917,-25971.39,-45206.401,717.28121,374.73198,290.21651,4.02E-05,0.078751756,348.75614,1125.1934
974,18.516016,25.613,120,1000,107374.18,-40233.875,-46124.581,673.69168,146.93328,290.17511,0.000101797,0.075810493,524.57773,827.32126
984,18.582885,25.632,15,-290,13526.984,-26131.327,-45250.517,664.55394,49.809779,290.21921,0.00029886,0.073163947,613.57273,717.39697
989,18.615694,25.613,15,-200,13569.743,-25952.271,-45203.852,667.97089,104.60511,290.17145,0.000142766,0.074710233,561.99093,778.02927
987,18.601627,9.619,15,-200,13499.19,-26026.401,-45219.229,682.89088,210.41856,290.20927,7.11E-05,0.076245357,475.07213,907.93797
977,18.53476,9.617,120,1380,107374.18,-43425.303,-46716.391,680.25962,192.33637,290.10732,7.78E-05,0.075873911,480.21924,877.28581
988,18.607689,16.614,15,-200,13292.053,-25951.284,-45209.238,675.54366,170.43396,290.17554,8.76E-05,0.074389184,504.0623,855.52356
997,18.672229,13.599,15,0,14403.1,-27179.962,-45451.898,691.4044,270.41822,290.17473,5.55E-05,0.078341812,413.25223,967.91949
983,18.574879,16.614,15,-290,12992.819,-25349.486,-45093.335,669.95461,97.004672,290.25373,0.000153681,0.073504428,568.81638,768.05231
973,18.508011,16.614,120,1000,107374.18,-40526.49,-46138.971,679.47413,173.41891,290.13535,8.65E-05,0.075727422,502.24913,861.57915
998,18.679397,21.608,15,0,14391.506,-27201.959,-45444.087,677.44096,201.1981,290.24548,7.44E-05,0.076044396,467.29305,881.50493
1004,18.726031,30.606,15,100,14913.007,-27812.022,-45566.856,668.54511,155.67079,290.15386,9.59E-05,0.074214398,508.20128,827.49569
1000,18.700682,1.609,15,100,14939.773,-27854.082,-45578.45,712.53573,367.20784,290.22432,4.10E-05,0.079225084,340.6045,1094.8601
981,18.564422,3.614,15,-290,12918.895,-25452.602,-45107.643,704.78763,326.79505,290.11697,4.60E-05,0.079348101,382.11331,1060.018
999,18.688789,30.609,15,0,14394.137,-27196.079,-45450.583,668.97841,162.9451,290.05965,9.16E-05,0.074724819,500.83498,838.28624
1002,18.709469,13.601,15,100,14973.281,-27824.192,-45568.048,686.06153,249.3218,290.22585,6.01E-05,0.076486133,429.66611,944.77833
996,18.667279,5.614,15,0,14382.008,-27194.517,-45441.908,708.67582,353.11685,290.23585,4.26E-05,0.080501318,347.17788,1072.61
991,18.630038,5.612,15,-100,13861.947,-26534.129,-45319.303,710.92254,350.47034,290.23421,4.30E-05,0.079155471,365.79979,1094.6144
1008,18.752217,16.614,15,200,15464.275,-28475.74,-45699.699,672.60057,156.79908,290.1791,9.53E-05,0.075180131,514.80166,837.97612
982,18.568816,9.62,15,-290,12900.434,-25416.585,-45106.82,677.47834,158.01745,290.35253,9.46E-05,0.075187701,514.63914,844.18915
995,18.663441,1.611,15,0,14383.817,-27197.724,-45467.44,717.37826,382.65197,290.24452,3.97E-05,0.077643861,318.19318,1118.6654
1001,18.704519,5.617,15,100,14794.391,-27794.466,-45574.586,700.76355,319.47675,290.25111,4.72E-05,0.079894867,382.08905,1046.6988
1003,18.716638,21.609,15,100,14886.57,-27829.208,-45577.875,674.8079,193.34968,290.19072,7.74E-05,0.076595606,482.60815,882.46256
992,18.634988,13.601,15,-100,13939.859,-26579.52,-45327.032,690.3306,265.62907,290.22866,5.68E-05,0.080278164,416.644,965.58832
1010,18.770728,1.63,15,290,15344.014,-28247.675,-45653.403,697.48179,286.02919,290.21251,5.27E-05,0.079195851,404.93528,996.00412
985,18.593396,1.609,15,-200,13447.344,-25930.686,-45199.658,709.14457,334.17017,290.19807,4.49E-05,0.078043641,371.04004,1066.2327
993,18.642156,21.609,15,-100,13936.035,-26570.269,-45342.738,677.65926,203.68049,290.16763,7.35E-05,0.076578347,468.51091,889.02444
1014,18.793033,25.615,15,290,15667.218,-28975.492,-45791.878,661.81756,38.630705,290.16797,0.000385658,0.072995012,621.12204,699.43352
1012,18.778966,9.618,15,290,15828.43,-29001.97,-45793.934,674.34301,152.53124,290.15384,9.82E-05,0.075884025,514.68599,828.47563
990,18.6262,1.611,15,-100,13842.705,-26552.754,-45332.254,710.70906,347.25078,290.24333,4.34E-05,0.079876073,368.15681,1087.8028
1007,18.746155,9.618,15,200,15362.269,-28508.591,-45709.69,679.00821,192.99696,290.22401,7.74E-05,0.074471544,484.14402,883.35093
994,18.651549,30.606,15,-100,13929.663,-26544.901,-45319.426,668.90399,149.4552,290.28832,1.00E-04,0.072289688,510.2972,819.27856
1013,18.785027,16.614,15,290,15938.042,-29046.867,-45808.941,665.0796,88.294626,290.17395,0.000169579,0.076189341,576.94452,759.63124
1022,18.840553,8.607,25,-300,22647.785,-25949.845,-45027.263,686.58222,243.19177,290.1048,6.18E-05,0.076412279,441.60643,942.34306
1020,18.832321,1.61,25,-300,22603.586,-25919.708,-45016.861,713.01124,368.39653,290.18701,4.09E-05,0.080902643,338.45847,1096.3193
1006,18.741761,3.612,15,200,15550.493,-28454.566,-45704.756,703.07718,326.17376,290.41615,4.62E-05,0.080448716,371.92826,1043.2233
1017,18.813029,6.623,25,-400,22812.08,-26307.093,-45102.585,686.40019,236.20547,290.13117,6.36E-05,0.078670504,451.71584,938.31446
1016,18.808629,3.632,25,-400,22802.952,-26239.253,-45101.023,697.02621,290.07813,290.25987,5.20E-05,0.075291354,402.28095,1014.0625
1024,18.853784,20.618,25,-300,22705.921,-26005.227,-45027.879,666.90454,130.76595,290.28917,0.000114016,0.07359639,529.44882,798.88452
1009,18.760223,25.614,15,200,15294.676,-28453.949,-45710.224,666.27604,103.41173,290.19087,0.000144439,0.07512407,557.14661,769.79279
1025,18.862901,1.611,25,-150,23434.354,-26947.005,-45235.017,715.69713,381.54635,290.15321,3.94E-05,0.077651763,331.72474,1131.1237
1032,18.904494,13.621,25,0,24187.949,-27838.13,-45386.649,691.21706,266.11837,290.2107,5.75E-05,0.078162426,410.93229,969.52225
1021,18.836159,3.611,25,-300,22644.043,-25978.091,-45027.715,701.02014,300.40715,290.28724,4.97E-05,0.075118491,401.63093,1026.9044
1005,18.737923,1.612,15,200,15355.197,-28439.6,-45688.392,698.65354,301.95005,290.21432,4.97E-05,0.078342636,387.79401,1009.0444
1030,18.895705,1.612,25,0,24180.877,-27845.078,-45389.856,718.6852,392.86744,290.17626,3.84E-05,0.081416728,333.87553,1150.2356
1011,18.774571,3.613,15,290,16002.263,-29089.462,-45816.054,689.81825,249.13338,290.19084,6.01E-05,0.076159249,443.9889,959.34443
1034,18.921067,30.605,25,0,24193.705,-27850.3,-45402.149,672.44696,174.61621,290.14495,8.55E-05,0.074372747,490.68421,850.51781
1018,18.81826,10.609,25,-400,22138.042,-25288.101,-44898.408,675.98041,172.94134,290.21911,8.67E-05,0.076697782,497.51051,853.43899
1031,18.899542,5.618,25,0,24182.192,-27840.144,-45404.123,710.06222,361.50964,290.16011,4.21E-05,0.084474615,349.79398,1091.0343
1028,18.877196,16.612,25,-150,23476.085,-26888.252,-45213.061,681.16885,225.06416,290.18934,6.66E-05,0.077166351,453.02176,921.30148
1015,18.804788,1.621,25,-400,22599.639,-25901.412,-45024.878,700.63554,307.27092,290.25732,4.90E-05,0.080092397,387.11193,1021.8376
1037,18.941191,9.617,25,150,24918.643,-28871.841,-45592.224,692.65857,271.60816,290.18675,5.52E-05,0.076165925,410.05415,968.4105
1038,18.947253,16.614,25,150,24947.629,-28815.184,-45594.321,685.47682,242.11145,290.2306,6.18E-05,0.07656621,436.89716,939.22405
1023,18.846334,14.612,25,-300,23076.613,-26031.13,-45036.925,673.79659,166.85099,290.28007,9.00E-05,0.076192708,498.01373,843.74385
1019,18.824597,15.601,25,-400,22163.862,-25306.233,-44903.301,667.21934,105.31813,290.21608,0.000142105,0.075071767,560.94507,777.79231
1042,18.973995,8.605,25,300,25747.601,-29853.83,-45788.178,690.82818,255.53497,290.12162,5.86E-05,0.076336691,433.36206,967.48642
1035,18.932959,1.612,25,150,24860.054,-28762.064,-45574.832,709.32404,349.96934,290.22185,4.30E-05,0.079836727,367.31204,1090.2637
1026,18.866739,3.612,25,-150,23488.379,-26907.946,-45226.547,705.32184,336.30902,290.16743,4.47E-05,0.07902459,365.75314,1055.1357
1047,19.004581,6.604,25,400,26010.079,-30295.363,-45886.854,689.77273,242.95763,290.23599,6.17E-05,0.077336188,446.46433,946.57607
1033,18.911669,21.629,25,0,24187.62,-27854,-45394.749,681.31894,221.26997,290.22587,6.76E-05,0.076448844,462.34627,922.02746
1044,18.987227,20.638,25,300,25180.051,-29091.353,-45649.99,670.05753,134.76619,290.26051,0.00011131,0.07590351,535.32423,813.70607
1043,18.979776,14.613,25,300,25629.149,-29700.759,-45763.797,676.59974,169.29775,290.16711,8.82E-05,0.074118978,505.76491,855.15428
1027,18.871133,9.621,25,-150,23460.256,-26965.548,-45230.576,696.60864,300.69198,290.17674,4.98E-05,0.076925702,399.19739,1024.6814
1048,19.009806,10.609,25,400,26125.365,-30324.061,-45875.63,679.50579,180.96422,290.09178,8.27E-05,0.075729976,490.03354,863.61293
1036,18.936796,3.616,25,150,25032.983,-28816.623,-45572.201,706.34212,333.43798,290.18631,4.53E-05,0.081081308,371.71577,1053.658
1046,19.000187,3.613,25,400,26455.024,-30456.615,-45905.685,703.99227,307.84229,290.23416,4.87E-05,0.076945503,395.35603,1034.745
1039,18.955259,25.613,25,150,24898.455,-28753.635,-45585.399,673.0158,164.02598,290.22137,9.09E-05,0.073814583,499.98172,839.53343
1058,19.069995,16.614,40,-400,36993.027,-26334.352,-44821.934,671.60698,158.30882,290.1891,9.43E-05,0.074368499,507.16167,832.98985
1050,19.025118,1.618,40,-550,36477.487,-25871.933,-44741.801,714.33632,358.80055,290.19196,4.20E-05,0.080361205,359.25863,1098.3575
1054,19.046583,20.617,40,-550,36090.225,-25273.917,-44630.01,663.98172,101.52426,290.3091,0.000147031,0.073993598,560.54007,771.53064
1029,18.885201,25.613,25,-150,23353.028,-26908.645,-45213.431,672.96524,181.72289,290.16344,8.21E-05,0.074206758,485.32511,862.10923
1052,19.033352,8.607,40,-550,36148.32,-25471.227,-44660.723,684.23148,227.44382,290.16539,6.57E-05,0.075201423,448.81724,918.69792
1051,19.028959,3.613,40,-550,36285.48,-25645.102,-44694.108,703.11608,314.23839,290.37359,4.78E-05,0.076424693,393.13453,1046.5119
1040,18.965763,1.611,25,300,25871.686,-29788.046,-45772.184,708.05532,338.60901,290.18308,4.44E-05,0.079779971,373.52403,1073.4659
1061,19.09235,3.61,40,-200,37755.956,-27509.58,-45051.932,710.6932,358.49379,290.14433,4.21E-05,0.080466105,350.21466,1086.654
1045,18.996349,1.612,25,400,26009.709,-30307.409,-45872.382,706.54621,319.84082,290.18704,4.69E-05,0.078966437,379.78542,1047.1641
1055,19.055701,1.61,40,-400,36676.73,-26312.726,-44826.992,715.17175,381.02167,290.15603,3.96E-05,0.081256438,333.15398,1114.1895
1056,19.059539,3.613,40,-400,36938.837,-26407.29,-44841.793,707.05759,347.46178,290.15263,4.39E-05,0.085516601,366.91693,1082.9316
1059,19.078,25.613,40,-400,36866.886,-26312.273,-44853.058,663.80777,120.77587,290.28311,0.000123641,0.074095082,542.20609,791.39997
1041,18.969601,3.612,25,300,25683.626,-29716.465,-45762.933,700.92144,302.27024,290.16453,4.97E-05,0.078647149,396.10822,1024.2352
1062,19.096743,9.618,40,-200,37913.097,-27568.58,-45063.444,694.68327,297.4641,290.35071,5.04E-05,0.077368719,387.46463,1002.2626
1065,19.121322,1.609,40,0,38780.212,-28828.999,-45317.987,713.61119,373.1022,290.14172,4.03E-05,0.078257986,330.64799,1099.5742
1057,19.063933,9.619,40,-400,36782.642,-26187.983,-44793.277,686.01014,253.0062,290.13562,5.94E-05,0.076741211,426.053,947.21972
1049,19.016144,15.602,25,400,26129.189,-30527.374,-45928.134,668.69244,124.14261,290.21882,0.00012124,0.078832821,543.47164,800.83139
1068,19.137284,21.61,40,0,38788.476,-28837.304,-45303.391,679.20217,231.44835,290.15683,6.46E-05,0.075616027,437.55365,915.9211
1053,19.039134,14.613,40,-550,36216.037,-25205.255,-44595.185,672.4273,152.28549,290.1252,9.78E-05,0.073541687,512.10378,826.95682
1071,19.162407,3.613,40,200,39615.627,-30034.612,-45535.321,703.83156,337.97137,290.16454,4.45E-05,0.079174788,371.33564,1071.4118
1060,19.088506,1.63,40,-200,38228.326,-28032.768,-45157.762,717.42765,388.46672,290.17275,3.87E-05,0.079370431,327.58691,1124.1101
1070,19.158569,1.611,40,200,39770.877,-30122.598,-45569.076,706.72003,357.97702,290.1604,4.20E-05,0.079187943,351.49432,1087.041
1077,19.199611,9.62,40,400,40705.091,-31343.752,-45812.066,678.77328,205.91858,290.18075,7.26E-05,0.075811357,465.63484,890.87021
1063,19.102806,16.613,40,-200,37868.734,-27522.121,-45058.017,681.1414,226.36538,290.20711,6.64E-05,0.076532081,456.84632,926.06277
1073,19.172863,16.613,40,200,39766.395,-30131.273,-45561.799,681.51662,231.83889,290.25614,6.45E-05,0.07583621,441.0351,918.79318
1075,19.191379,1.612,40,400,40520.444,-31320.44,-45794.51,706.40068,350.83064,290.21152,4.28E-05,0.078297586,347.99026,1076.0198
1078,19.205674,16.614,40,400,40681.944,-31373.89,-45817.041,671.65023,170.57269,290.15492,8.75E-05,0.074209507,494.00269,848.16902
1066,19.12516,5.614,40,0,38785.392,-28840.059,-45313.053,700.84012,313.23596,290.27527,4.80E-05,0.078978782,378.45451,1026.101
1081,19.228022,3.612,40,550,41753.194,-32390.703,-46022.287,688.52938,252.53444,290.18226,6.03E-05,0.081933894,432.31019,950.15445
1082,19.232416,8.608,40,550,41672.897,-32320.068,-46002.881,679.91626,207.30731,290.31083,7.20E-05,0.074343588,467.60789,895.45272
1079,19.213679,25.611,40,400,40710.93,-31448.307,-45832.582,661.86729,96.679178,290.21363,0.000154199,0.073571459,563.68298,763.0241
1084,19.245646,20.619,40,550,41653.285,-32321.507,-45988.038,660.03773,85.387803,290.21071,0.000174463,0.073372161,569.27571,745.26974
1064,19.110812,25.632,40,-200,38054.903,-28057.807,-45187.365,671.99193,184.67943,290.13821,8.08E-05,0.074493877,482.96248,864.97691
1088,19.270311,16.615,65,-810,59301.42,-25319.39,-44191.683,666.43565,137.42618,290.23682,0.000108557,0.073479029,523.84472,808.26639
1087,19.264249,9.617,65,-810,59208.912,-25279.098,-44187.695,672.75307,180.57719,290.2106,8.26E-05,0.073914955,492.91471,865.70145
1067,19.13011,13.622,40,0,38786.256,-28837.839,-45318.933,688.63423,268.89218,290.14533,5.58E-05,0.07651584,423.31643,982.45125
1074,19.180869,25.631,40,200,39396.977,-29625.477,-45455.763,668.80252,176.19078,290.16539,8.50E-05,0.073963885,493.65669,858.78775
1069,19.146677,30.604,40,0,38788.311,-28846.596,-45312.107,669.60153,182.84276,290.17681,8.19E-05,0.075226896,481.12813,861.72036
1090,19.288821,1.611,65,-600,60036.023,-26780.572,-44464.604,706.49428,357.03785,290.2483,4.21E-05,0.07800384,339.41911,1077.7526
1091,19.292659,3.612,65,-600,60377.484,-26823.167,-44473.197,694.42551,295.09868,290.30443,5.08E-05,0.077586932,396.31116,1004.5272
1083,19.238197,14.613,40,550,40969.543,-32201.41,-45976.855,666.57739,121.30451,290.36069,0.000122748,0.073495833,543.2168,793.8337
1072,19.166801,9.617,40,200,39830.411,-30220.287,-45584.042,688.76038,274.21733,290.20431,5.46E-05,0.07625683,404.80294,971.6314
1085,19.256014,1.618,65,-810,59259.812,-25930.358,-44320.948,696.61608,299.85446,290.34561,5.10E-05,0.081908909,399.77685,1021.8595
1080,19.224184,1.612,40,550,41737.077,-32407.355,-46016.12,692.96875,277.86286,290.26181,5.42E-05,0.077252974,407.13865,981.25529
1098,19.33592,16.613,65,-300,61524.966,-28445.52,-44783.903,676.45241,225.27408,290.11802,6.64E-05,0.075346352,441.4174,905.42099
1096,19.325464,3.612,65,-300,61623.93,-28545.8,-44818.029,708.14223,358.2358,290.17454,4.20E-05,0.079616757,351.8161,1087.8304
1094,19.311121,25.614,65,-600,60252.248,-26623.966,-44431.63,663.37095,127.12252,290.22303,0.000117789,0.075174726,529.29194,791.63735
1076,19.195217,3.612,40,400,40941.708,-31431.985,-45819.22,697.57284,308.6464,290.26673,4.87E-05,0.079034312,210.07271,1200.0485
1089,19.278317,25.611,65,-810,59508.476,-25157.398,-44133.628,658.60905,80.399672,290.28476,0.000185429,0.073445012,575.88935,743.24196
1099,19.343926,25.612,65,-300,61579.525,-28478.412,-44791.427,669.43744,192.09827,290.26258,7.77E-05,0.074309358,477.98375,877.53141
1101,19.358268,5.613,65,0,63037.632,-30481.572,-45187.159,702.53904,346.47748,290.23752,4.34E-05,0.078785996,362.34426,1079.9689
1086,19.259854,3.615,65,-810,58583.756,-24967.077,-44116.977,688.75169,263.17783,290.33991,5.86E-05,0.083072117,426.71502,979.76983
1108,19.405973,16.634,65,300,64075.953,-31748.487,-45448.363,690.19934,241.52448,290.41459,6.35E-05,0.078489402,442.84246,949.01613
1102,19.363218,13.601,65,0,63038.043,-30479.475,-45180.046,688.77293,287.46159,290.16847,5.21E-05,0.076840891,391.84386,984.38847
1103,19.370387,21.607,65,0,63035.576,-30480.462,-45186.008,680.4791,240.37042,290.14772,6.22E-05,0.075441234,440.29545,938.70455
1092,19.297053,9.618,65,-600,60309.603,-26716.351,-44450.008,684.87115,250.90316,290.22099,5.96E-05,0.075938234,435.19541,955.37025
1106,19.395515,3.612,65,300,64542.734,-32394.937,-45559.866,709.47089,343.68119,290.2709,4.39E-05,0.080086792,372.24033,1086.79
1105,19.391678,1.608,65,300,64437.602,-32450.607,-45571.42,717.7859,389.95915,290.16401,3.87E-05,0.081289726,320.61809,1129.6041
1107,19.39991,9.617,65,300,64397.104,-32407.601,-45571.132,698.53407,284.67373,290.26053,5.29E-05,0.075562217,400.84482,993.58952
1100,19.354431,1.609,65,0,63033.561,-30482.641,-45183.212,697.58325,315.9005,290.18992,4.76E-05,0.078363147,705.96326,706.05694
1097,19.329857,9.617,65,-300,61506.587,-28566.933,-44819.838,693.52428,304.28577,290.20912,4.93E-05,0.077100644,378.8787,1008.5354
1093,19.303114,16.616,65,-600,60048.193,-26729.097,-44475.664,669.50986,163.48398,290.28782,9.18E-05,0.077037162,506.06903,843.52693
1095,19.321626,1.611,65,-300,61483.933,-28544.648,-44805.53,711.44551,376.17998,290.24608,4.02E-05,0.08130154,336.17365,1116.4728
1110,19.424494,1.609,65,600,65845.92,-34468.899,-45967.234,709.19741,328.8542,290.20112,4.57E-05,0.079324542,379.10739,1064.3876
1111,19.428332,3.613,65,600,65986.41,-34231.46,-45906.836,700.01448,283.27206,290.19273,5.30E-05,0.077874366,416.40978,1004.7417
1115,19.457299,1.609,65,810,66708.763,-35726.688,-46212.896,703.40702,332.75847,290.16864,4.52E-05,0.079496845,359.7295,1044.9877
1113,19.438788,16.616,65,600,66000.636,-34342.182,-45960.697,678.96234,184.76089,290.13408,8.07E-05,0.07361704,491.42098,872.66993
1123,19.505655,16.614,90,-1070,82078.91,-25623.271,-43779.053,664.31708,151.61769,290.26417,9.87E-05,0.075648798,510.71803,822.94864
1116,19.461137,3.632,65,810,65683.474,-33587.148,-45799.279,699.16395,321.20392,290.20662,4.68E-05,0.079715144,379.95658,1047.4071
1126,19.528003,3.617,90,-700,84199.061,-28419.906,-44330.61,689.64126,289.4639,290.16933,5.21E-05,0.078363859,405.86924,1005.6257
1121,19.4952,3.612,90,-1070,82695.065,-25768.448,-43809.601,686.74486,269.50176,290.18289,5.56E-05,0.077365844,407.86694,963.87044
1127,19.532397,9.622,90,-700,83736.185,-27645.014,-44171.619,680.44103,247.71948,290.22716,6.09E-05,0.078395864,423.80725,934.88972
1104,19.37978,30.626,65,0,63065.426,-30471.293,-45198.013,672.73127,176.79876,290.15639,8.44E-05,0.074465546,487.43961,852.81292
1122,19.499592,9.623,90,-1070,82243.125,-25896.891,-43836.12,671.09443,184.95057,290.10088,8.07E-05,0.074432435,480.01853,863.86026
1114,19.446794,25.611,65,600,65868.944,-34167.937,-45909.92,664.02793,116.36902,290.16172,0.000127985,0.072468699,546.14294,788.01867
1117,19.465537,9.617,65,810,66461.249,-35850.772,-46255.82,670.52449,177.95518,290.20892,8.41E-05,0.075966716,491.57277,862.27572
1129,19.546464,25.617,90,-700,84169.088,-28156.73,-44278.477,660.77287,148.32319,290.17177,0.000100687,0.07373153,503.8274,808.40492
1109,19.413984,25.632,65,300,63986.61,-31626.417,-45419.788,678.62505,178.77227,290.10793,8.37E-05,0.075988474,492.85931,860.52453
1112,19.432726,9.619,65,600,66123.94,-34466.72,-45971.757,689.20134,222.68763,290.28811,6.93E-05,0.070501561,456.85925,939.12054
1130,19.55697,1.613,90,-300,85781.796,-30410.937,-44711.952,708.22769,383.34138,290.08595,3.92E-05,0.079535652,314.45457,1104.2121
1131,19.560807,3.616,90,-300,86072.317,-30341.124,-44700.481,706.04911,372.76155,290.04649,4.04E-05,0.079972048,326.84362,1104.1564
1133,19.571263,16.618,90,-300,85925.083,-30354.774,-44693.409,672.8208,214.6556,290.03233,6.98E-05,0.076227661,457.66704,900.6865
1134,19.57927,25.612,90,-300,85592.172,-30107.55,-44664.957,666.72355,201.592,290.11936,7.42E-05,0.075475455,456.4861,873.25128
1135,19.589775,1.613,90,0,87111.63,-32099.239,-45041.406,706.12436,383.95835,290.12122,3.92E-05,0.080947846,328.44421,1122.8184
1118,19.471598,16.614,65,810,67118.105,-35753.289,-46215.61,662.86791,143.17288,290.06512,0.000104756,0.07692689,518.97468,814.28795
1125,19.524166,1.611,90,-700,83835.479,-27860.415,-44217.955,702.73114,364.59948,290.10785,4.13E-05,0.079566436,332.38806,1095.319
1119,19.479604,25.614,65,810,66798.476,-35372.811,-46139.999,653.24762,63.669862,290.22497,0.00023369,0.072271469,586.24704,718.80346
1128,19.53846,16.614,90,-700,83929.139,-27985.281,-44239.499,665.58981,168.09688,290.16296,8.90E-05,0.075840172,494.99273,839.44161
1140,19.627022,1.61,90,300,88397.102,-34067.37,-45433.89,697.10208,343.54974,290.07554,4.38E-05,0.079442197,345.23817,1050.0952
1120,19.491359,1.622,90,-1070,82916.634,-26879.002,-44029.196,692.5965,295.93531,290.13527,5.06E-05,0.077123112,388.55106,1004.8025
1141,19.630861,3.61,90,300,88425.102,-34088.009,-45431.218,692.62774,316.29563,290.05014,4.75E-05,0.078718271,365.80918,1018.3019
1142,19.635254,9.619,90,300,88592.195,-34129.33,-45441.414,677.57146,234.76822,290.12925,6.37E-05,0.075666417,433.30218,916.39479
1144,19.649323,25.632,90,300,88064.314,-33351.312,-45294.675,662.70748,181.83984,290.07337,8.21E-05,0.074606368,482.11693,857.27701
1148,19.674127,16.615,90,700,90407.563,-36580.028,-45918.307,666.93158,197.32182,290.06421,7.58E-05,0.075629203,466.61397,872.60825
1124,19.51366,25.615,90,-1070,83498.868,-25950.052,-43819.592,652.96696,72.22456,290.11962,0.000207576,0.070323475,575.3685,727.79312
1137,19.598564,13.621,90,0,87109.739,-32098.17,-45056.454,679.86433,261.76582,290.01873,5.71E-05,0.075933538,417.27727,958.43991
1146,19.663671,3.612,90,700,90130.322,-36642.523,-45938.412,688.9164,294.69499,290.10992,5.09E-05,0.077154979,388.78951,994.45292
1150,19.692638,1.61,90,1070,92276.424,-39199.299,-46426.406,682.48703,268.20582,290.01891,5.60E-05,0.076374438,415.86311,973.07628
1132,19.565202,9.617,90,-300,85664.905,-30218.601,-44676.881,691.98662,315.41279,290.12983,4.76E-05,0.078580282,373.25562,1020.906
1136,19.593613,5.616,90,0,87108.423,-32101.582,-45051.85,695.11595,319.94177,290.17607,4.70E-05,0.077501027,375.87612,1043.4471
1153,19.706931,16.617,90,1070,91749.077,-38474.606,-46281.681,659.8128,141.14876,290.13373,0.000105782,0.074737455,513.70863,804.53379
1145,19.659833,1.61,90,700,90486.792,-36675.826,-45932.903,680.26252,245.42508,290.08352,6.10E-05,0.076744676,437.78991,944.87675
1139,19.61513,30.607,90,0,87112.453,-32105.2,-45047.697,661.92847,168.17223,290.13116,8.89E-05,0.07498165,484.86875,832.03024
1147,19.668065,9.617,90,700,90478.446,-36652.349,-45933.52,671.82763,205.6774,290.12145,7.27E-05,0.075918022,458.89725,881.88053
1138,19.605738,21.606,90,0,87107.149,-32107.215,-45053.206,667.55139,205.11916,290.00119,7.28E-05,0.075023751,461.63967,887.34013
1159,19.748995,25.611,120,-1380,106239.16,-24540.594,-43007.037,652.30073,90.396997,290.19767,0.000164978,0.073677427,556.93701,744.85087
1149,19.682133,25.612,90,700,90301.732,-36508.282,-45906.178,654.08098,111.23567,290.01895,0.000133918,0.073119628,536.77584,767.42618
1157,19.734927,9.616,120,-1380,106427.8,-25275.111,-43184.201,672.35026,222.34412,289.99281,6.71E-05,0.072866268,441.87434,906.02465
1156,19.730532,3.613,120,-1380,106525.16,-25475.505,-43200.77,684.08815,270.95015,290.07026,5.54E-05,0.078494374,405.63888,967.26011
1158,19.740989,16.615,120,-1380,106648.59,-26061.927,-43307.998,658.16299,149.20993,290.09075,9.99E-05,0.073372038,508.32586,817.52262
1165,19.792309,1.612,120,-500,107374.18,-31036.089,-44299.651,704.5589,384.40613,290.08044,3.93E-05,0.080560555,329.9512,1125.0993
1143,19.641316,16.615,90,300,88501.165,-33965.405,-45411.03,674.20706,241.01871,290.22833,6.21E-05,0.076346899,434.9309,934.56405
1151,19.696475,3.615,90,1070,91939.647,-38556.96,-46308.776,678.48807,240.65845,290.10158,6.22E-05,0.075645914,440.00069,937.62557
1155,19.726692,1.621,120,-1380,107038.78,-27002.101,-43507.941,700.61277,360.57202,290.16373,4.17E-05,0.080013695,330.44035,1072.1253
1170,19.825114,1.61,120,0,107374.18,-34015.935,-44871.848,690.63898,315.58262,290.02313,4.75E-05,0.077382386,378.78963,1033.271
1167,19.800541,9.616,120,-500,107374.18,-30739.486,-44242.254,687.26735,309.97789,290.06821,4.84E-05,0.077887758,373.522,1009.6194
1168,19.806604,16.615,120,-500,107374.18,-30851.36,-44256.192,668.66899,215.23242,290.19095,6.94E-05,0.075138095,448.31701,890.71329
1154,19.714937,25.612,90,1070,92627.098,-39290.985,-46440.139,650.82563,85.116045,290.14303,0.000175587,0.072985099,561.91314,739.58181
1178,19.876649,16.615,120,500,107374.18,-37023.781,-45456.462,665.43185,194.45555,290.09364,7.70E-05,0.075915735,462.67773,862.99904
1152,19.70087,9.616,90,1070,91679.757,-39131.747,-46419.828,670.9531,213.09838,290.07671,7.02E-05,0.075633864,448.8743,888.1358
1163,19.773799,16.614,120,-1000,107374.18,-28226.132,-43741.556,663.32073,170.95455,290.19803,8.71E-05,0.0741868,491.77681,845.87976
1173,19.841071,21.608,120,0,107374.18,-34029.256,-44884.018,667.9124,214.86445,290.10389,6.96E-05,0.076273304,450.80315,891.85342
1177,19.870587,9.619,120,500,107374.18,-37116.948,-45483.804,685.34819,309.8648,290.05933,4.84E-05,0.078168468,379.50044,1023.4794
1180,19.895159,1.613,120,1000,107374.18,-40210.727,-46076.477,701.29094,379.34774,290.11221,3.97E-05,0.079573822,314.00221,1095.8564
1174,19.850463,30.606,120,0,107374.18,-34033.121,-44876.946,659.88867,170.61006,290.10118,8.73E-05,0.073231419,489.2588,840.84221
1169,19.814609,25.614,120,-500,107374.18,-30709.884,-44245.502,662.86267,197.42416,290.0526,7.57E-05,0.074750292,465.64918,873.54274
1166,19.796148,3.612,120,-500,107374.18,-30858.432,-44262.565,700.44703,365.56958,290.12652,4.15E-05,0.079942291,322.88915,1080.9896
1182,19.903392,9.617,120,1000,107374.18,-40363.674,-46095.513,673.55428,255.27612,290.3487,6.07E-05,0.091043846,411.60109,932.65143
1162,19.767737,9.618,120,-1000,107374.18,-27750.351,-43647.937,677.54304,266.3028,290.04343,5.62E-05,0.075767982,413.33581,967.32075
1164,19.781804,25.613,120,-1000,107246.45,-27445.237,-43607.562,655.02111,139.46539,290.13885,0.000106951,0.073135087,512.55735,801.9073
1186,19.931802,3.612,120,1380,107374.18,-42930.525,-46598.843,688.88371,326.54343,290.12911,4.60E-05,0.078030242,351.49016,1026.2472
1172,19.833902,13.602,120,0,107374.18,-34021.567,-44880.688,676.45806,256.88936,290.14915,5.91E-05,0.07767455,420.19414,956.31091
1187,19.936196,9.618,120,1380,107374.18,-42713.726,-46555.014,670.08539,225.55333,290.20763,6.63E-05,0.0758591,438.39015,908.43813
1184,19.91746,25.611,120,1000,107374.18,-40507.289,-46144.111,654.23148,137.35781,290.12449,0.000108912,0.075338608,514.89553,797.57922
1191,19.96586,3.631,40,-550,36394.229,-26626.556,-44894.215,690.81935,329.36463,290.14702,4.57E-05,0.079399003,364.13717,1043.4386
1185,19.927965,1.608,120,1380,107374.18,-43045.976,-46642.836,697.6225,361.88378,290.11608,4.16E-05,0.080015277,330.85654,1086.3556
1181,19.898998,3.611,120,1000,107374.18,-40320.997,-46096.335,695.97269,351.17252,290.24643,4.30E-05,0.081062768,349.28391,1076.2818
1175,19.862356,1.61,120,500,107374.18,-37284.532,-45522.534,705.40468,390.87328,290.23506,3.86E-05,0.080944375,324.26299,1134.0501
1176,19.866193,3.611,120,500,107374.18,-37091.662,-45480.556,688.10808,303.59482,290.12807,4.97E-05,0.073653741,369.95127,1008.5033
1171,19.828952,5.614,120,0,107374.18,-34021.485,-44873.863,696.21072,348.85082,290.07867,4.31E-05,0.079399803,349.9437,1074.2078
1192,19.970259,8.606,40,-550,35834.12,-25478.751,-44681.609,666.56525,188.85032,290.14843,7.90E-05,0.074297363,478.90131,869.43202
1183,19.909454,16.615,120,1000,107374.18,-39856.562,-46009.541,658.46013,137.56013,290.1263,0.000109657,0.075006528,519.7699,804.17959
1195,19.992608,1.61,40,-400,36625.459,-26455.929,-44856.841,702.22065,386.82442,290.14685,3.88E-05,0.078629531,312.36674,1105.1585
1198,20.006901,16.614,40,-400,36805.008,-26306.558,-44827.855,660.04049,182.47243,290.17563,8.17E-05,0.073923048,478.54914,855.18823
1193,19.976041,14.611,40,-550,35869.602,-25300.641,-44627.543,656.46255,154.75501,290.12206,9.63E-05,0.072874411,492.79597,812.901
1179,19.884654,25.613,120,500,107374.18,-37239.552,-45505.06,659.49621,193.95664,290.13412,7.70E-05,0.074293182,455.70167,854.51045
1199,20.014907,25.614,40,-400,36857.265,-26449.145,-44852.236,649.82384,123.43138,290.13648,0.000120728,0.073478723,525.0482,781.03261
1202,20.033644,9.617,40,-200,37736.714,-27606.036,-45083.385,675.28011,259.94676,290.17135,5.75E-05,0.075617586,414.33431,950.13034
1200,20.025412,1.611,40,-200,37631.789,-27621.66,-45087.907,703.04545,389.46876,290.19803,3.87E-05,0.080086345,312.34168,1110.224
1194,19.98349,20.616,40,-550,35838.725,-25359.559,-44668,649.65043,102.83597,290.12676,0.000144806,0.069243365,539.78008,754.17951
1201,20.02925,3.612,40,-200,37625.251,-27582.559,-45074.422,686.8197,311.69639,290.17469,4.82E-05,0.078842678,366.70033,1008.33
1204,20.047712,25.611,40,-200,37606.791,-27564.798,-45066.528,655.55456,165.54205,290.10826,8.99E-05,0.072320599,481.22874,822.2056
1189,19.950264,25.612,120,1380,107374.18,-42983.811,-46620.223,648.95627,93.846077,290.09294,0.000158792,0.073368682,552.00917,746.86961
1188,19.942258,16.613,120,1380,107374.18,-42998.735,-46632.845,656.84377,141.42193,290.125,0.00010534,0.068507321,504.87405,799.65121
1207,20.067005,13.622,40,0,38601.485,-28845.075,-45321.441,675.18409,271.70106,290.16934,5.51E-05,0.076707484,404.28409,966.36237
1190,19.962018,1.623,40,-550,36051.371,-26121.87,-44804.954,703.23714,379.91292,290.2717,3.96E-05,0.079653464,319.06309,1111.8258
1197,20.000839,9.619,40,-400,36867.914,-26421.845,-44848.577,675.19154,264.93171,290.17053,5.65E-05,0.076670456,401.91737,947.7291
1196,19.996446,3.613,40,-400,36351.839,-26222.89,-44812.93,695.30156,357.80898,290.17776,4.20E-05,0.079266242,336.74037,1070.2596
1209,20.083577,30.607,40,0,38576.076,-28816.582,-45315.232,653.25852,169.84912,290.13631,8.78E-05,0.073491338,477.24749,829.74241
1210,20.09547,1.61,40,200,39525.133,-30153.228,-45570.639,699.16554,379.95615,290.07791,3.96E-05,0.078999863,326.34426,1113.383
1211,20.099308,3.632,40,200,39153.741,-29559.899,-45463.328,689.54125,331.02484,290.16262,4.53E-05,0.078224573,349.24332,1030.1506
1212,20.103708,9.618,40,200,39631.538,-30156.065,-45577.011,669.27549,224.93937,290.1357,6.65E-05,0.076272024,435.50152,897.88232
1219,20.150586,25.614,40,400,40652.67,-31229.946,-45796.483,649.71706,111.52373,290.16649,0.000133628,0.073282795,537.29857,769.00446
1206,20.062054,5.615,40,0,38592.316,-28843.595,-45322.674,694.75748,356.49719,290.14674,4.22E-05,0.079557249,344.05463,1084.5009
1203,20.039706,16.613,40,-200,37696.216,-27561.55,-45062.128,669.70644,248.02381,290.19112,6.03E-05,0.075498072,411.0865,921.15593
1220,20.161091,1.613,40,550,40998.241,-32310.159,-45996.384,689.14147,324.00443,290.13331,4.62E-05,0.076773056,365.26069,1034.3858
1217,20.136518,9.618,40,400,40658.714,-31470.14,-45831.349,669.95027,228.66696,290.15441,6.53E-05,0.074505224,431.81534,904.37658
1223,20.175104,14.611,40,550,41667.922,-32520.873,-46023.233,653.52718,139.45572,290.17565,0.000106847,0.07306267,508.35028,795.25578
1221,20.164929,3.612,40,550,41060.859,-32423.801,-46022.78,679.78611,275.58725,290.19763,5.43E-05,0.074756788,396.42997,976.40842
1205,20.058217,1.609,40,0,38591.124,-28846.72,-45322.345,693.61236,344.01763,290.17475,4.37E-05,0.078671586,339.07291,1048.7453
1213,20.109771,16.633,40,200,39213.851,-29616.925,-45469.825,667.60464,241.09884,290.14648,6.20E-05,0.074795736,415.89657,911.58828
1224,20.182553,20.618,40,550,41003.298,-32266.7,-45986.764,647.65526,96.28991,290.18746,0.000154797,0.073066603,549.92513,748.20618
1228,20.207218,16.613,65,-810,59084.826,-25344.676,-44189.874,653.06642,122.38691,290.15697,0.000121866,0.072552249,524.81495,777.87192
1225,20.192921,1.623,65,-810,59781.274,-26584.331,-44431.013,691.71775,340.73392,290.1922,4.41E-05,0.078379115,341.27069,1041.7495
1208,20.074179,21.627,40,0,38571.019,-28817.939,-45312.889,663.68644,222.54223,290.18496,6.71E-05,0.074929413,432.44765,890.47154
1216,20.132124,3.613,40,400,40395.002,-31427.503,-45845.739,686.45372,308.12452,290.17864,4.84E-05,0.074240294,365.64863,1006.0584
1227,20.201155,9.621,65,-810,59556.498,-25546.468,-44212.61,666.90985,209.756,290.18064,7.12E-05,0.074758457,450.02463,884.37941
1218,20.142581,16.614,40,400,40384.436,-31352.674,-45815.684,660.221,182.71087,290.20205,8.17E-05,0.074328585,474.47224,850.17422
1214,20.117782,25.611,40,200,39589.93,-30096.325,-45563.238,656.83101,170.80649,290.16553,8.70E-05,0.071429975,475.95936,827.92953
1235,20.258532,1.613,65,-300,61682.313,-28658.126,-44833.2,693.43413,334.73606,290.18106,4.51E-05,0.078102875,364.276,1058.6533
1215,20.128286,1.61,40,400,40702.501,-31423.967,-45835.995,689.49062,325.86202,290.12001,4.61E-05,0.07848423,354.90405,1026.5202
1237,20.26677,9.617,65,-300,61378.719,-28361.728,-44775.228,685.37798,315.21123,290.19397,4.76E-05,0.077781432,360.2417,1011.0714
1222,20.169323,8.605,40,550,41022.787,-32377.875,-46006.581,666.12809,222.29882,290.16302,6.73E-05,0.075886424,439.68392,895.85144
1231,20.229566,3.615,65,-600,59809.191,-26748.708,-44466.536,692.95317,338.87878,290.16409,4.43E-05,0.078601523,350.47904,1057.4402
1236,20.262371,3.631,65,-300,61917.82,-29281.016,-44958.806,696.95475,352.26435,290.16447,4.26E-05,0.078026074,349.87657,1076.8406
1226,20.196762,3.61,65,-810,59421.517,-25312.154,-44164.547,686.18899,309.90437,290.13438,4.85E-05,0.07843706,366.40646,1004.6845
1239,20.280838,25.613,65,-300,61386.819,-28575.197,-44821.77,659.18706,196.90791,290.14303,7.58E-05,0.074244331,456.21766,860.49951
1238,20.272833,16.612,65,-300,61306.48,-28480.427,-44803.474,667.87674,224.41234,290.1032,6.66E-05,0.075364897,444.67495,907.66849
1244,20.316692,30.604,65,0,62903.884,-30484.82,-45189.667,660.25714,191.08193,290.1823,7.81E-05,0.074196835,461.13015,855.96076
1242,20.300131,13.601,65,0,62890.193,-30486.958,-45187.365,681.49993,288.93126,290.15506,5.19E-05,0.077050233,382.38869,977.01535
1245,20.328584,1.61,65,300,64087.383,-32352.795,-45571.132,701.03642,380.62373,290.21391,3.96E-05,0.079315856,328.54338,1117.8506
1243,20.307299,21.61,65,0,62900.225,-30490.206,-45193.491,667.80977,236.97331,290.18319,6.32E-05,0.077132864,424.05329,913.36085
1230,20.225728,1.61,65,-600,60448.613,-26808.531,-44466.495,700.98138,381.91483,290.16721,3.94E-05,0.078943379,319.5097,1103.2479
1248,20.342878,16.614,65,300,64256.326,-32327.016,-45545.723,665.92958,208.49262,290.14996,7.16E-05,0.074825455,448.29828,878.04516
1253,20.375682,16.615,65,600,65869.273,-34135.292,-45892.24,658.61388,152.10184,290.14186,9.81E-05,0.073977207,504.14386,817.53291
1233,20.240023,16.613,65,-600,59758.908,-26599.009,-44432.575,659.62691,170.65184,290.15283,8.75E-05,0.074405303,480.66613,833.03084
1250,20.361389,1.61,65,600,65741.61,-34478.643,-45976.115,696.68699,353.79606,290.1961,4.25E-05,0.079535605,350.01439,1083.3492
1229,20.215223,25.612,65,-810,58779.752,-25240.573,-44171.989,645.30432,80.137611,290.15971,0.000185534,0.072102488,560.97082,727.04938
1249,20.350884,25.613,65,300,64411.576,-32394.814,-45535.855,659.89599,184.98054,290.04307,8.07E-05,0.074275098,467.66657,850.22232
1234,20.248028,25.611,65,-600,59987.549,-26553.659,-44417.322,651.74086,132.00732,290.21871,0.000113003,0.074141788,511.72162,785.01575
1232,20.23396,9.619,65,-600,60048.399,-26650.32,-44448.405,677.1494,268.57485,290.18679,5.60E-05,0.07758935,407.67198,962.46944
1240,20.291343,1.611,65,0,62884.355,-30484.286,-45189.585,694.26238,345.34206,290.16063,4.35E-05,0.078653625,353.43555,1067.5038
1241,20.29518,5.617,65,0,62886.945,-30480.75,-45184.774,694.12215,349.77452,290.1914,4.30E-05,0.07982706,338.60888,1067.1588
1256,20.398031,3.615,65,810,67246.425,-35435.511,-46145.385,688.34729,318.28979,290.20438,4.73E-05,0.079110318,370.60504,1026.7889
1263,20.442557,16.613,90,-1070,81725.73,-25213.191,-43709.856,663.86564,127.74548,290.22101,0.000116785,0.074196289,533.56252,796.82132
1247,20.336816,9.617,65,300,64183.387,-32466.765,-45577.464,680.29218,287.61221,290.21869,5.26E-05,0.081307822,393.29894,984.68085
1254,20.383688,25.611,65,600,66110.825,-34275.864,-45916.95,651.29025,123.7488,290.16051,0.000120625,0.074640535,523.21616,778.08687
1246,20.332422,3.612,65,300,64277.048,-32365.335,-45558.386,696.5847,353.9836,290.27066,4.25E-05,0.078938553,332.68154,1059.5306
1264,20.450562,25.614,90,-1070,82265.122,-25836.246,-43833.16,659.89674,89.316026,290.27785,0.000166912,0.073848403,567.70522,752.01195
1258,20.408493,16.617,65,810,66994.02,-35605.522,-46198.547,655.09346,114.78627,290.18399,0.000129743,0.073076409,535.27842,773.85289
1261,20.4321,3.612,90,-1070,82325.766,-25370.949,-43725.891,692.55815,310.95741,290.14371,4.82E-05,0.077667941,386.519,1030.8749
1260,20.42826,1.621,90,-1070,83298.677,-27050.657,-44061.307,703.20665,363.97162,290.23753,4.15E-05,0.079057525,343.76317,1103.2772
1160,19.759499,1.613,120,-1000,107374.18,-28227.284,-43748.299,658.70596,0.18555346,388.96086,0.63166778,1176.6751,1073.2443,1073.988
1251,20.365226,3.613,65,600,65613.167,-34189.194,-45937.754,694.07691,339.20647,290.07341,4.44E-05,0.07984049,347.03088,1047.5954
1266,20.464905,3.612,90,-700,83700.333,-27827.235,-44228.44,705.59346,352.29109,290.23817,4.29E-05,0.08303957,345.31272,1067.8186
1265,20.461067,1.609,90,-700,83531.061,-27685.224,-44197.069,717.56249,404.51213,290.17925,3.73E-05,0.081460865,306.36665,1149.3101
1257,20.402425,9.638,65,810,66294.486,-33828.904,-45816.465,669.48979,227.49022,290.19731,6.58E-05,0.075873681,432.15919,900.7701
1262,20.436494,9.62,90,-1070,82320.298,-25433.361,-43737.568,678.80315,241.54067,290.2433,6.20E-05,0.07658743,439.51461,939.18236
1267,20.469299,9.619,90,-700,83897.645,-27620.879,-44172.647,689.74245,289.07377,290.17417,5.19E-05,0.077164857,391.5657,992.31308
1252,20.369621,9.616,65,600,65716.653,-34457.51,-45957.079,678.0369,268.95235,290.11481,5.57E-05,0.077470783,400.93445,955.64131
1270,20.493871,1.61,90,-300,85586.21,-30239.899,-44687.53,708.62188,401.01953,290.10146,3.76E-05,0.081607378,313.00534,1134.8936
1268,20.475361,16.613,90,-700,83639.852,-27804.786,-44216.598,672.231,203.45789,290.27175,7.36E-05,0.075930147,463.39792,888.8344
1255,20.394194,1.608,65,810,67109.8,-35897.232,-46233.454,698.73769,371.9579,290.15537,4.04E-05,0.078277447,319.79623,1095.8502
1271,20.497709,3.612,90,-300,85554.962,-30145.088,-44671.7,702.47779,375.67875,290.22458,4.01E-05,0.079993816,333.41428,1111.5756
1280,20.563918,1.608,90,300,88329.714,-34060.38,-45440.51,691.78314,339.69551,290.17237,4.43E-05,0.080131769,356.13534,1056.3899
1275,20.526676,1.609,90,0,87009.171,-32108.407,-45061.47,691.70734,337.6605,290.15839,4.45E-05,0.079120299,359.81093,1058.5224
1281,20.567754,3.612,90,300,88463.956,-33980.083,-45426.531,690.41006,325.78369,290.19,4.60E-05,0.07755819,364.69602,1033.5767
1273,20.508165,16.617,90,-300,85603.067,-30268.474,-44711.294,671.60126,240.75513,290.1666,6.21E-05,0.075621468,421.68766,918.16083
1259,20.416499,25.632,65,810,65125.336,-33836.181,-45853.304,651.86426,84.448842,290.15415,0.000176568,0.073708102,564.02048,738.52497
1286,20.600559,3.611,90,700,90686.819,-36675.25,-45943.141,688.227,307.9357,290.15864,4.88E-05,0.077518411,384.4595,1022.7526
1274,20.516171,25.611,90,-300,85657.38,-30149.405,-44676.058,660.09553,203.19357,290.15445,7.35E-05,0.075683518,458.73286,877.12573
1285,20.596721,1.612,90,700,90292.193,-36419.967,-45896.681,690.74141,328.43417,290.1736,4.57E-05,0.077845182,354.27059,1031.6991
1277,20.535464,13.601,90,0,87011.35,-32107.996,-45049.67,676.96213,267.83505,290.16262,5.61E-05,0.076521382,412.40726,964.86546
1278,20.542632,21.609,90,0,87012.131,-32108.161,-45042.804,666.16092,217.29186,290.12407,6.88E-05,0.073824175,443.40356,892.35402
1272,20.502103,9.618,90,-300,85601.258,-30289.936,-44710.389,679.40006,263.75428,290.40553,5.69E-05,0.077087172,416.24218,960.5558
1291,20.633363,3.612,90,1070,92424.439,-38817.341,-46361.65,674.81453,238.53016,290.17993,6.29E-05,0.076642351,436.00508,928.74239
1269,20.483366,25.612,90,-700,83747.204,-27741.51,-44205.127,657.3766,151.53268,290.1789,9.85E-05,0.074255541,504.67485,817.96151
1283,20.578211,16.614,90,300,88476.29,-34030.86,-45429.45,662.45579,181.12056,290.16939,8.23E-05,0.0745244,477.76046,849.25974
1288,20.611015,16.613,90,700,90557.511,-36462.974,-45906.384,661.21086,177.55674,290.1998,8.40E-05,0.074351466,474.88293,840.65242
1287,20.604954,9.617,90,700,90740.557,-36779.929,-45967.398,678.86922,275.99855,290.19284,5.43E-05,0.076663712,403.17378,975.74541
1289,20.619021,25.613,90,700,89923.717,-36415.404,-45909.097,652.47827,127.98936,290.16151,0.000116339,0.073021592,524.39687,788.56273
1298,20.677877,16.615,120,-1380,106270.33,-25800.847,-43275.065,655.55849,156.17914,290.17204,9.55E-05,0.073937052,489.68753,812.05994
1279,20.552025,30.608,90,0,87019.038,-32111.121,-45062.252,656.26742,170.29394,290.15689,8.76E-05,0.07442612,481.78126,832.45106
1282,20.572149,9.618,90,300,88490.845,-34068.521,-45436.645,678.89323,275.63665,290.11671,5.46E-05,0.076647206,406.87167,977.73439
1276,20.530514,5.616,90,0,87020.354,-32106.845,-45060.484,689.99117,326.51853,290.16529,4.60E-05,0.078552569,353.50121,1025.8018
1292,20.637757,9.619,90,1070,92463.088,-38894.143,-46373.204,662.72486,166.93366,290.14379,8.95E-05,0.07504075,488.39294,834.40504
1295,20.66358,1.621,120,-1380,106750.81,-27172.029,-43543.711,685.41268,299.31608,290.16107,5.02E-05,0.077492651,377.41133,998.9523
1297,20.671814,9.619,120,-1380,106124.25,-25689.96,-43271.2,665.81956,215.73324,290.21003,6.92E-05,0.074525825,445.39773,889.95581
1302,20.704619,9.619,120,-1000,107374.18,-27783.777,-43660.559,675.39957,260.14728,290.14191,5.79E-05,0.075869973,416.96895,957.31388
1284,20.586217,25.611,90,300,88323.423,-34045.743,-45433.972,660.70348,198.41693,290.18625,7.53E-05,0.074544588,458.92898,868.42456
1300,20.696388,1.61,120,-1000,107267.22,-28015.131,-43719.354,696.52918,361.20342,290.13786,4.16E-05,0.07933099,330.70087,1071.8143
1301,20.700225,3.614,120,-1000,107374.18,-28269.838,-43751.752,690.08932,337.01625,290.23288,4.47E-05,0.07982701,344.45485,1038.3633
1290,20.629526,1.61,90,1070,92969.26,-38831.279,-46355.401,677.33832,251.63113,290.20099,5.96E-05,0.077179901,416.78995,935.26055
1293,20.64382,16.614,90,1070,92048.356,-39135.447,-46434.67,656.25797,137.88251,290.12848,0.000108411,0.073338176,517.01829,802.36554
1304,20.718687,25.611,120,-1000,107374.18,-27878.753,-43685.269,652.91875,136.7926,290.27306,0.000108785,0.07251105,508.59736,791.039
1303,20.710681,16.614,120,-1000,107374.18,-27721.94,-43645.347,659.9551,177.73243,290.0497,8.40E-05,0.074753367,478.44949,847.86364
1299,20.685882,25.613,120,-1380,106386.52,-25511.399,-43226.262,648.40937,88.501044,290.13551,0.000168982,0.072200995,558.25979,740.73011
1308,20.743486,16.615,120,-500,107374.18,-31050.891,-44304.626,667.10284,219.69603,290.11021,6.81E-05,0.074724869,439.99201,893.53324
1294,20.651826,25.612,90,1070,92153.448,-39134.09,-46432.368,647.30018,68.06452,290.18145,0.000219003,0.071044006,575.6544,717.3557
1315,20.799243,1.611,120,500,107374.18,-37173.07,-45492.602,693.88316,353.1411,290.09965,4.25E-05,0.07827451,344.04349,1075.9161
1316,20.803081,3.614,120,500,107374.18,-37163.901,-45482.488,681.41999,282.55991,290.10726,5.30E-05,0.077187923,392.33397,980.63572
1306,20.733029,3.613,120,-500,107374.18,-30888.775,-44280.121,695.60939,351.4685,290.13926,4.28E-05,0.079550217,336.98952,1068.4448
1312,20.770784,13.6,120,0,107374.18,-34027.694,-44889.528,678.39185,278.05385,290.08206,5.39E-05,0.07663767,398.18497,975.91604
1305,20.729192,1.61,120,-500,107374.18,-30835.613,-44278.189,699.67899,373.8561,290.16472,4.03E-05,0.080448956,329.41814,1100.5516
1322,20.84028,9.617,120,1000,107374.18,-40540.88,-46156.116,671.40295,240.32794,290.26891,6.23E-05,0.075653193,432.00902,930.50613
1317,20.807476,9.617,120,500,107374.18,-37234.084,-45519.903,678.59574,280.62908,290.14654,5.34E-05,0.077766537,390.476,969.93815
1296,20.667421,3.61,120,-1380,106598.6,-25184.083,-43150.487,676.82473,270.13374,290.16896,5.55E-05,0.077953694,400.71032,961.89574
1318,20.813538,16.614,120,500,107374.18,-37205.715,-45527.632,668.07642,230.51443,290.14774,6.50E-05,0.076877413,428.00746,902.21476
1324,20.854348,25.612,120,1000,107374.18,-40117.889,-46062.497,653.15781,123.86672,290.10498,0.000120539,0.074374813,528.97356,784.17796
1325,20.864852,1.61,120,1380,107374.18,-42976.368,-46627.294,696.92282,358.70318,290.12922,4.20E-05,0.080417923,334.75656,1071.5869
1328,20.879146,16.615,120,1380,107374.18,-42962.102,-46616.522,653.90088,112.98395,290.07158,0.00013209,0.074435614,534.484,768.44529
1311,20.765834,5.615,120,0,107374.18,-34025.926,-44874.151,692.35019,335.09828,290.08926,4.48E-05,0.077808199,347.83049,1038.523
1323,20.846342,16.615,120,1000,107374.18,-40423.661,-46133.01,658.27507,157.61195,290.18465,9.46E-05,0.073417905,492.62591,817.05086
1307,20.737424,9.618,120,-500,107374.18,-30812.959,-44260.057,682.92233,302.04421,290.12158,4.97E-05,0.077772511,375.04307,994.41147
1310,20.761996,1.611,120,0,107374.18,-34023.541,-44880.4,688.7859,318.80997,290.1316,4.71E-05,0.07852034,359.32959,1017.6906
1327,20.873084,9.618,120,1380,107374.18,-42837.975,-46611.958,669.10146,224.80273,290.16046,6.65E-05,0.074985034,666.36273,666.36454
1309,20.751492,25.612,120,-500,107374.18,-30854.608,-44274.612,660.1356,188.57086,290.22069,7.95E-05,0.075669372,468.86577,859.39686
1332,20.907148,9.618,65,-810,59193.986,-25603.618,-44229.056,667.75741,219.64016,290.07896,6.83E-05,0.075128177,446.60253,902.08434
1334,20.921216,25.612,65,-810,58381.923,-24990.307,-44114.551,647.45068,82.696725,290.08619,0.000180097,0.072654132,559.20482,729.74467
1313,20.777954,21.626,120,0,107374.18,-34032.71,-44881.305,662.4782,200.85482,290.12147,7.44E-05,0.075138299,457.48917,874.1977
1314,20.787351,30.607,120,0,107374.18,-34035.423,-44889.445,655.57463,158.86946,290.19704,9.37E-05,0.072906971,489.37041,817.6801
1319,20.821543,25.612,120,500,107374.18,-37277.09,-45531.127,657.73548,175.5488,290.05516,8.57E-05,0.074827851,483.05105,846.11056
1331,20.902753,3.613,65,-810,59380.854,-25510.081,-44204.552,686.25728,305.42221,290.15144,4.90E-05,0.076994579,384.49528,1016.1613
1320,20.832049,1.609,120,1000,107374.18,-40453.881,-46117.838,692.53856,340.72751,290.09627,4.41E-05,0.079182819,359.09919,1065.0018
1336,20.935558,3.612,65,-600,59841.261,-26572.86,-44418.185,692.31804,337.61619,290.11742,4.45E-05,0.079559784,361.3125,1060.0713
1337,20.939951,9.621,65,-600,60284.564,-26880.112,-44480.022,674.34777,252.63029,290.11874,5.94E-05,0.07709315,417.67708,943.27241
1338,20.946014,16.613,65,-600,59888.461,-26618.621,-44434.343,660.95027,181.88595,290.08289,8.21E-05,0.073747242,477.19955,854.02267
1341,20.968362,3.612,65,-300,61302.862,-28615.489,-44827.403,694.96772,343.50781,290.13076,4.37E-05,0.078826179,342.7041,1051.6292
1339,20.954018,25.617,65,-600,60409.677,-27249.282,-44550.164,650.13554,123.3726,290.10418,0.000120663,0.072995933,520.87772,776.3546
1321,20.835886,3.613,120,1000,107374.18,-40442.409,-46135.189,686.67782,310.20562,290.14433,4.84E-05,0.078810327,368.66035,1006.7942
1342,20.972757,9.618,65,-300,61279.837,-28528.984,-44802.487,676.32963,259.59787,290.10891,5.77E-05,0.076870458,410.92047,951.06943
1329,20.887152,25.632,120,1380,107374.18,-39803.73,-46004.279,648.72789,87.025064,290.1023,0.00017107,0.072266546,558.05926,737.97105
1326,20.86869,3.613,120,1380,107374.18,-42816.472,-46609.779,681.33005,283.76192,290.1973,5.28E-05,0.077822669,401.68008,985.93609
1345,20.997329,1.61,65,0,62661.182,-30476.104,-45197.191,691.18403,333.83015,290.12413,4.50E-05,0.078328663,347.00621,1035.5999
1344,20.986824,25.613,65,-300,61452.315,-28705.449,-44832.624,656.50407,163.51202,290.16659,9.12E-05,0.074239912,490.82175,830.44088
1355,21.067381,1.612,65,600,65106.422,-34155.479,-45914.648,686.89288,319.22606,290.13656,4.70E-05,0.078451209,371.18614,1032.824
1330,20.898913,1.622,65,-810,60086.636,-26778.229,-44462.425,697.52497,364.34532,290.15076,4.13E-05,0.079592647,325.0013,1074.6755
1340,20.964525,1.612,65,-300,61304.26,-28633.457,-44825.799,697.96234,363.18774,290.11381,4.14E-05,0.079731401,342.36053,1095.9021
1346,21.001167,5.614,65,0,62671.008,-30475.569,-45186.501,688.25252,319.45833,290.17204,4.71E-05,0.079697855,363.70278,1029.075
1333,20.91321,16.614,65,-810,59216.23,-25510.369,-44207.471,654.44516,122.00136,290.08395,0.000122348,0.074257619,530.01897,782.45578
1347,21.006117,13.603,65,0,62675.942,-30480.955,-45185.185,674.23169,257.67641,290.11134,5.82E-05,0.077684491,420.73303,955.24676
1161,19.763338,3.632,120,-1000,107374.18,-30061.214,-44117.141,659.20775,0.28477743,267.29923,0.99975593,1638.7283,968.50167,984.97308
1354,21.056876,25.61,65,300,64158.184,-32404.476,-45560.236,656.22907,162.82502,290.16263,9.17E-05,0.07478263,483.42947,819.67154
1335,20.93172,1.611,65,-600,60028.705,-26696.122,-44443.882,698.09926,366.81825,290.11812,4.10E-05,0.079738999,323.27495,1082.7251
1349,21.022684,30.607,65,0,62684.535,-30476.926,-45195.958,654.23541,168.37823,290.11968,8.87E-05,0.075153856,480.17609,829.09664
1359,21.089681,25.611,65,600,65661.312,-34422.233,-45956.256,651.13381,117.09504,290.13026,0.000127516,0.073956575,530.56936,772.59225
1361,21.104024,3.631,65,810,65913.965,-34118.271,-45892.734,682.32508,283.6467,290.1222,5.29E-05,0.077207895,401.90855,989.72781
1357,21.075612,9.618,65,600,65065.143,-34315.704,-45943.511,670.67947,233.14557,290.12856,6.41E-05,0.075284913,434.61744,914.09973
1356,21.071218,3.613,65,600,65347.851,-34284.416,-45946.224,684.75348,295.87461,290.1571,5.08E-05,0.077754224,394.26525,1005.7449
1352,21.042809,9.617,65,300,63983.444,-32405.71,-45565.047,676.65961,259.98488,290.18376,5.77E-05,0.077577177,407.36314,941.22272
1353,21.048871,16.613,65,300,64258.628,-32513.554,-45594.773,666.30825,217.50308,290.06952,6.87E-05,0.074918862,439.09622,887.45934
1364,21.122491,25.612,65,810,66502.406,-35588.007,-46175.44,646.77624,79.882965,290.09364,0.000186589,0.07316656,562.03676,726.86223
1350,21.034577,1.608,65,300,64101.28,-32395.266,-45555.837,690.20175,330.71891,290.11914,4.54E-05,0.078713674,353.89096,1032.9878
1362,21.108423,9.618,65,810,66331.983,-35789.922,-46231.11,664.81494,199.04729,290.11138,7.52E-05,0.076018915,462.41992,872.7013
1343,20.978818,16.615,65,-300,61055.883,-28594.85,-44821.77,667.17085,228.02882,290.1123,6.62E-05,0.077303161,437.49802,912.6333
1351,21.038414,3.615,65,300,64073.939,-32586.369,-45597.816,687.40371,313.22423,290.1189,4.80E-05,0.079595545,368.76003,1020.3511
1367,21.142481,9.617,90,-1070,82137.869,-24989.485,-43651.021,668.92468,213.91859,290.11749,6.98E-05,0.074646515,444.33044,885.85138
1363,21.114486,16.614,65,810,66241.283,-35630.232,-46197.684,651.71472,114.07425,290.0882,0.000130685,0.073311455,537.32706,772.50122
1372,21.175291,9.618,90,-700,83775.861,-27821.026,-44210.637,677.44068,265.43499,290.12618,5.64E-05,0.076672359,400.87931,948.17119
1358,21.081675,16.614,65,600,65422.516,-34383.174,-45971.715,656.66292,144.06547,290.10306,0.000104257,0.076751742,504.91724,802.00196
1348,21.013286,21.628,65,0,62674.051,-30474.254,-45185.761,664.84246,210.44558,290.19352,7.10E-05,0.07465669,451.73282,888.28738
1365,21.134246,1.621,90,-1070,83118.469,-26941.332,-44040.256,697.64754,355.78824,290.14493,4.22E-05,0.078976528,331.21127,1062.9301
1370,21.167059,1.612,90,-700,84140.842,-27853.754,-44204.634,698.64471,361.24888,290.10801,4.18E-05,0.081303913,338.45216,1079.7499
1379,21.222163,25.611,90,-300,85477.665,-30168.729,-44690.695,660.23383,173.92576,290.18254,8.58E-05,0.069536375,480.49531,846.11075
1375,21.199864,1.611,90,-300,85278.462,-30144.8,-44671.248,692.82611,324.78926,290.10878,4.63E-05,0.078734078,362.84773,1028.8795
1369,21.156548,25.631,90,-1070,83814.387,-27846.765,-44212.775,648.45427,85.258035,290.12674,0.000174805,0.073844099,560.3968,735.88603
1360,21.100185,1.612,65,810,66340.741,-35687.423,-46202.576,691.07298,331.76211,290.09883,4.53E-05,0.079012232,353.52854,1034.0674
1371,21.170898,3.61,90,-700,83771.996,-27420.444,-44121.047,693.52076,335.55585,290.06428,4.48E-05,0.07907273,351.73002,1041.5528
1381,21.236506,5.612,90,0,86880.233,-32113.465,-45053.001,686.39702,294.30895,290.13132,5.10E-05,0.077586509,384.53578,990.2521
1377,21.208095,9.618,90,-300,85660.711,-30284.303,-44699.905,679.57801,270.85476,290.11634,5.55E-05,0.078367963,398.67776,954.76669
1383,21.248631,21.607,90,0,86875.258,-32102.857,-45049.218,667.04925,225.94593,290.1488,6.62E-05,0.075423584,443.35437,910.16078
1374,21.189359,25.613,90,-700,83820.842,-27853.302,-44205.168,654.14064,141.86984,290.06328,0.000105562,0.073718866,505.45396,798.31371
1382,21.241456,13.622,90,0,86867.364,-32108.736,-45051.315,681.26976,280.10417,290.23852,5.35E-05,0.077485852,402.26157,981.4354
1388,21.284209,16.615,90,300,88013.496,-33890.205,-45408.152,666.64002,204.22932,290.16269,7.33E-05,0.075771937,464.43657,886.72505
1386,21.273753,3.611,90,300,88308.046,-33914.463,-45394.296,695.80183,345.05582,290.14336,4.37E-05,0.080238714,358.90311,1072.2686
1366,21.138087,3.613,90,-1070,81733.008,-25122.286,-43677.293,687.14747,306.39985,290.07208,4.92E-05,0.080007482,382.08515,1017.0563
1390,21.30272,1.611,90,700,90380.098,-36703.085,-45942.729,695.66547,349.36812,290.12221,4.30E-05,0.079849293,348.79727,1066.7785
1368,21.148543,16.613,90,-1070,81793.982,-25155.507,-43686.01,655.56056,142.82857,290.11817,0.000104614,0.073550036,504.97942,800.15189
1373,21.181353,16.615,90,-700,83528.759,-27453.829,-44138.48,664.81184,201.27827,290.07263,7.42E-05,0.074963549,464.53852,880.00694
1393,21.31702,16.613,90,700,90400.45,-36696.877,-45946.8,661.21658,162.53502,290.1207,9.19E-05,0.074866276,491.13715,827.18608
1376,21.203701,3.613,90,-300,85112.972,-29835.657,-44608.26,688.51842,303.79119,290.11995,4.94E-05,0.078465709,387.66657,1018.4041
1398,21.349824,16.614,90,1070,91723.34,-39087.672,-46426.119,656.67251,138.90878,290.14331,0.000107485,0.074741748,509.40478,796.65583
1394,21.325026,25.611,90,700,90461.301,-36705.141,-45949.513,655.41551,141.6463,290.14601,0.000105355,0.074491871,512.1462,804.48006
1378,21.214157,16.615,90,-300,85317.315,-30140.483,-44670.097,672.15506,246.02846,290.18781,6.09E-05,0.076785944,415.88069,922.86678
1400,21.369591,1.621,120,-1380,107045.89,-26780.368,-43471.965,698.4373,359.52013,290.12261,4.18E-05,0.07966264,335.2301,1073.3356
1399,21.35783,25.632,90,1070,90347.453,-36343.905,-45880.111,649.60512,86.333482,290.11617,0.000172413,0.072383742,560.60438,737.92088
1395,21.33553,1.609,90,1070,91443.713,-38685.156,-46349.275,698.14326,353.20232,290.10416,4.26E-05,0.080351308,336.90881,1062.1619
1380,21.232668,1.611,90,0,86877.314,-32113.835,-45051.603,690.1694,326.07263,290.12505,4.60E-05,0.078386727,356.49341,1035.4561
1401,21.373431,3.613,120,-1380,106479.81,-25241.973,-43165.699,689.60195,319.06926,290.22675,4.70E-05,0.07780771,373.22621,1034.299
1392,21.310952,9.639,90,700,89195.234,-34918.326,-45597.487,677.69844,259.23744,290.12077,5.78E-05,0.07707231,417.98679,953.10412
1385,21.269914,1.612,90,300,88165.294,-33930.128,-45414.443,697.55056,358.56065,290.22063,4.20E-05,0.079854905,341.74693,1078.8793
1406,21.406237,3.632,120,-1000,107374.18,-30303.011,-44164.177,692.24783,330.45276,290.2584,4.60E-05,0.081698174,367.27608,1051.2896
1387,21.278147,9.617,90,300,88367.458,-33993.198,-45417.814,680.45751,277.67431,290.14005,5.41E-05,0.077877973,401.83653,975.51701
1411,21.439046,3.614,120,-500,107374.18,-30528.032,-44207.348,695.35495,336.78669,290.12887,4.47E-05,0.078900161,363.33937,1062.8323
1384,21.258023,30.607,90,0,86895.322,-32122.222,-45057.729,659.78473,185.00785,290.00133,8.10E-05,0.077159527,471.05362,854.41103
1409,21.424704,25.61,120,-1000,107373.95,-27505.141,-43630.175,654.72582,132.04713,290.15687,0.000113706,0.076133605,516.66465,787.95151
1405,21.402398,1.609,120,-1000,107374.18,-27406.178,-43586.635,698.25245,360.21009,290.11573,4.17E-05,0.079233881,333.46102,1086.1147
1403,21.383887,16.615,120,-1380,106428.05,-25060.039,-43121.007,657.68113,146.04824,290.10364,0.000102081,0.073412391,503.41487,804.2417
1404,21.391893,25.613,120,-1380,106380.64,-25849.363,-43289.99,650.08994,89.696467,290.25575,0.00016582,0.072180673,553.15409,737.7752
1397,21.343762,9.617,90,1070,92185.312,-39074.474,-46416.004,669.76583,217.85653,290.13284,6.87E-05,0.076082274,452.26319,901.46408
1389,21.292215,25.613,90,300,88411.945,-34050.06,-45433.314,661.00531,188.09262,290.11022,7.95E-05,0.075100472,463.68108,851.35932
1410,21.435209,1.609,120,-500,107374.18,-30954.97,-44281.067,697.81004,351.72059,290.16738,4.27E-05,0.07891636,348.82734,1074.7989
1407,21.410636,9.619,120,-1000,107374.18,-27893.019,-43675.607,675.13464,254.64805,290.15036,5.88E-05,0.076410895,423.44297,949.78936
1391,21.306558,3.611,90,700,90200.3,-36679.65,-45944.045,692.18168,325.9417,290.1223,4.61E-05,0.078605834,356.14907,1026.2348
1413,21.449503,16.633,120,-500,107374.18,-32004.757,-44493.22,672.6256,240.51074,290.1249,6.25E-05,0.077284831,424.37538,920.59432
1396,21.339368,3.613,90,1070,92083.263,-39034.551,-46405.767,690.48269,311.74946,290.13461,4.81E-05,0.077533001,368.21709,1009.7728
1416,21.471863,5.614,120,0,107374.18,-34025.309,-44886.937,697.48476,339.29649,290.10785,4.43E-05,0.079512294,360.91346,1059.5108
1419,21.49338,30.607,120,0,107374.18,-34037.314,-44885.95,668.22845,174.76187,290.06196,8.54E-05,0.074187728,486.78508,848.21492
1422,21.513503,9.62,120,500,107374.18,-37053.219,-45461.478,685.59657,266.76918,290.08566,5.63E-05,0.077614314,421.49802,977.05754
1423,21.519565,16.619,120,500,107374.18,-36737.498,-45402.725,673.755,217.77759,290.12368,6.87E-05,0.076360466,450.1007,897.64677
1408,21.416698,16.614,120,-1000,107374.18,-27646.124,-43646.786,662.01,173.66367,290.277,8.58E-05,0.073214595,479.55494,839.07133
1402,21.377825,9.618,120,-1380,106585.6,-25969.624,-43314.988,667.58525,222.87152,290.12914,6.72E-05,0.076448228,443.18207,904.64621
1421,21.509109,3.615,120,500,107374.18,-36860.267,-45428.956,701.34832,325.42995,290.08686,4.63E-05,0.079940173,378.96071,1052.908
1412,21.44344,9.62,120,-500,107374.18,-30906.454,-44265.361,681.57339,285.01912,290.12609,5.26E-05,0.07803614,399.77318,991.25712
1418,21.483982,21.626,120,0,107374.18,-34033.655,-44885.786,672.34508,211.52803,290.05349,7.08E-05,0.076373479,452.04716,888.69021
1428,21.55237,16.615,120,1000,107374.18,-39794.931,-45989.724,661.96441,177.74994,290.03802,8.41E-05,0.074667113,485.20879,852.05383
1420,21.505271,1.614,120,500,107374.18,-36862.076,-45432.204,704.34074,344.34558,290.10158,4.36E-05,0.079260879,361.28803,1069.7827
1430,21.570881,1.613,120,1380,107374.18,-41435.543,-46317.657,687.26459,320.76941,290.05907,4.69E-05,0.079762491,372.95219,1036.8559
1425,21.538075,1.615,120,1000,107374.18,-39268.577,-45893.062,692.2988,324.87407,290.06973,4.62E-05,0.07875931,359.20612,1028.5818
1433,21.585174,16.618,120,1380,107374.18,-42120.683,-46466.082,651.8775,107.57509,290.09835,0.000138873,0.074666342,539.20603,760.67275
1439,21.627238,25.612,120,-1380,106353.34,-25634.126,-43254.467,648.37502,90.652511,290.08169,0.000164516,0.073079776,556.12591,743.21752
1426,21.541913,3.619,120,1000,107374.18,-39072.171,-45860.17,678.53449,239.78632,290.12281,6.24E-05,0.076302528,428.57243,921.21545
1415,21.468025,1.61,120,0,107374.18,-34023.253,-44880.236,697.21644,342.15518,290.1081,4.39E-05,0.078995588,343.84037,1049.9374
1432,21.579112,9.62,120,1380,107374.18,-41557.202,-46344.793,666.89074,208.41961,290.09736,7.19E-05,0.076468339,450.11237,881.03915
1438,21.619233,16.615,120,-1380,106461.64,-25567.068,-43240.446,656.20134,135.71946,290.11578,0.000110057,0.074663291,515.32509,793.52339
1414,21.457515,25.631,120,-500,107374.18,-32162.556,-44505.143,661.74997,173.84662,290.03717,8.58E-05,0.071778026,486.58532,849.09145
1417,21.476813,13.603,120,0,107374.18,-34028.393,-44888.664,682.41689,262.82872,290.11185,5.70E-05,0.077135506,421.50478,964.80835
1435,21.604936,1.62,120,-1380,106667.26,-27059.374,-43541.943,695.69141,353.10666,290.10969,4.26E-05,0.079461456,333.13124,1057.9496
1444,21.660042,25.614,120,-1000,107374.18,-27976.154,-43718.408,649.68734,135.91397,290.13988,0.000109673,0.073647662,510.94914,792.4044
1441,21.641581,3.611,120,-1000,107374.18,-27610.231,-43630.011,691.42289,337.60726,290.11221,4.44E-05,0.077798571,358.98001,1059.1816
1429,21.560375,25.617,120,1000,107374.18,-39814.214,-45995.151,652.51117,124.19433,290.08233,0.000120102,0.073999273,520.79037,776.76519
1443,21.652037,16.615,120,-1000,107143.62,-27683.662,-43650.856,659.74217,195.86598,290.15859,7.63E-05,0.075200492,462.09094,865.87876
1431,21.574719,3.614,120,1380,107374.18,-41527.147,-46335.131,683.4551,296.15142,290.07303,5.08E-05,0.079114112,379.05837,1002.5881
1424,21.527571,25.614,120,500,107374.18,-36771.705,-45400.299,658.30715,137.65183,290.10437,0.000108626,0.075692853,521.71454,806.45718
1436,21.608776,3.614,120,-1380,106595.84,-25795.338,-43279.095,687.57491,317.00845,290.12283,4.74E-05,0.077644299,375.1841,1034.0078
1434,21.59318,25.617,120,1380,107374.18,-42287.158,-46491.491,647.25293,86.146248,290.12267,0.000172892,0.073177771,558.5448,736.95015
1427,21.546308,9.62,120,1000,107374.18,-39907.339,-46022.698,674.30459,234.18663,290.11974,6.39E-05,0.076157975,430.47779,913.81514
1449,21.692853,25.612,120,-500,107374.18,-30991.521,-44304.585,654.23486,186.94936,290.16276,7.96E-05,0.073109683,457.81027,841.52306
1446,21.674391,3.612,120,-500,107374.18,-30814.357,-44264.703,691.85839,350.43036,290.16159,4.29E-05,0.077784445,343.92936,1070.9797
1455,21.740611,1.609,120,500,107374.18,-37290.124,-45522.534,690.51366,350.84123,290.14606,4.29E-05,0.07921681,342.89995,1066.4233
1454,21.728714,30.626,120,0,107374.18,-34024.898,-44908.523,649.4093,136.22184,290.16928,0.000109304,0.071552041,511.19708,793.53019
1452,21.712146,13.602,120,0,107374.18,-34021.814,-44922.132,671.84156,270.06253,290.16692,5.54E-05,0.075731895,390.99191,946.63436
1440,21.637742,1.614,120,-1000,107374.18,-27897.377,-43692.506,698.58063,366.01543,290.07909,4.10E-05,0.077688727,325.2854,1076.9772
1437,21.61317,9.62,120,-1380,106511.35,-25552.472,-43234.485,669.69817,223.2339,290.11711,6.70E-05,0.07621298,438.68618,899.54615
1460,21.773415,1.614,120,1000,107374.18,-40009.633,-46062.621,686.11146,329.04976,290.22533,4.56E-05,0.077709847,358.73794,1036.7974
1457,21.748843,9.618,120,500,107374.18,-37294.03,-45537.253,673.96268,275.05796,290.16441,5.46E-05,0.07765744,398.39537,962.87736
1461,21.777254,3.611,120,1000,107374.18,-40368.69,-46133.996,679.89702,301.13573,290.17344,4.98E-05,0.078207663,381.08588,1000.8939
1447,21.678785,9.62,120,-500,107374.18,-30917.432,-44287.892,679.62926,299.46943,290.15175,5.03E-05,0.07990133,375.82035,989.91702
1451,21.707195,5.616,120,0,107374.18,-34018.813,-44893.886,688.06222,341.70631,290.15891,4.41E-05,0.079633357,352.7489,1060.6955
1445,21.670549,1.629,120,-500,107374.18,-31876.396,-44490.712,696.90544,373.46835,290.15624,4.03E-05,0.079036434,320.85014,1086.0286
1456,21.744449,3.612,120,500,107374.18,-37159.707,-45508.596,677.75217,279.99269,290.14957,5.35E-05,0.077083317,391.52401,974.45578
1442,21.645975,9.617,120,-1000,107374.18,-27967.108,-43701.551,673.74231,262.54622,290.12037,5.71E-05,0.077324007,407.88198,953.84529
1466,21.810058,3.612,120,1380,107374.18,-42847.432,-46582.52,677.86046,296.32838,290.15841,5.07E-05,0.078285583,386.4154,998.72601
1453,21.719315,21.628,120,0,107374.18,-34018.566,-44895.695,660.18499,216.68912,290.16492,6.89E-05,0.072324232,441.54998,890.87426
1448,21.684848,16.612,120,-500,107374.18,-30672.058,-44285.713,667.65581,241.44148,290.17075,6.18E-05,0.07435094,426.43496,927.01959
1467,21.814452,9.619,120,1380,107374.18,-42295.217,-46508.513,663.08836,221.1119,290.14735,6.79E-05,0.07635513,440.21219,897.22215
1464,21.795715,25.613,120,1000,107374.18,-40585.079,-46175.934,646.50483,129.57982,290.15172,0.000115113,0.073872161,509.29605,778.40092
1465,21.80622,1.611,120,1380,107374.18,-42798.875,-46586.878,690.84281,354.41034,290.09205,4.24E-05,0.07908647,329.10674,1061.6508
1468,21.820515,16.613,120,1380,107374.18,-42860.219,-46605.503,645.53773,99.126757,290.20065,0.00015086,0.07538361,544.35506,750.17019
1450,21.703358,1.61,120,0,107374.18,-34019.224,-44891.583,689.1901,343.68384,290.13475,4.39E-05,0.080954813,340.37263,1053.6274
1459,21.762911,25.612,120,500,107374.18,-37284.244,-45531.045,652.78997,171.16548,290.15821,8.71E-05,0.073737969,478.02842,831.00188
1462,21.781648,9.619,120,1000,107374.18,-40417.494,-46145.879,665.09553,233.2685,290.13741,6.42E-05,0.076072177,426.76592,903.84014
1463,21.787709,16.616,120,1000,107374.18,-40175.655,-46090.867,654.2888,186.72663,290.1704,7.99E-05,0.074828894,463.77924,847.79652
1469,21.828519,25.615,120,1380,107374.18,-42722.443,-46598.719,639.3695,88.872593,290.15923,0.000167127,0.070946119,548.38091,731.54838
1476,21.87692,3.612,15,-200,13320.135,-25873.207,-45199.082,682.62574,325.22406,290.18113,4.63E-05,0.079010755,359.95557,1034.9131
1458,21.754905,16.614,120,500,107374.18,-37172.617,-45508.555,665.05442,232.64393,290.16328,6.42E-05,0.074925668,422.60086,899.9951
1474,21.862577,25.612,15,-290,13107.489,-25392.492,-45096.048,639.71617,44.248917,290.23177,0.000337025,0.073275606,591.38836,681.88436
1478,21.887376,16.615,15,-200,13341.515,-25906.798,-45203.235,649.96593,155.79546,290.16346,9.63E-05,0.07528651,487.96373,809.09688
1477,21.881314,9.617,15,-200,13433.817,-25943.061,-45220.298,659.94068,231.85903,290.16589,6.44E-05,0.075341233,419.04591,898.15611
1472,21.848509,9.62,15,-290,12998.37,-25474.187,-45119.813,654.91564,173.65595,290.06906,8.60E-05,0.073721449,473.02619,831.10512
1473,21.854571,16.615,15,-290,12998.534,-25422.3,-45114.015,645.0987,91.288195,290.05857,0.000163101,0.072675052,550.99876,739.6376
1481,21.909724,5.614,15,-100,13894.263,-26546.752,-45316.877,680.77818,322.8847,290.12632,4.66E-05,0.079369213,349.13932,1014.2647
1483,21.921849,21.61,15,-100,13938.338,-26558.058,-45323.25,652.16326,190.6389,290.14964,7.83E-05,0.07391906,453.44478,847.3532
1482,21.914674,13.623,15,-100,13887.931,-26485.449,-45308.695,664.6194,245.65411,290.15893,6.09E-05,0.075999602,410.57353,918.00223
1487,21.951921,13.601,15,0,14434.8,-27183.663,-45449.349,668.1652,254.9868,290.15285,5.86E-05,0.075101454,402.34334,925.67687
1471,21.844115,3.614,15,-290,12892.294,-25339.248,-45100.283,677.57773,293.42449,290.15012,5.25E-05,0.081726358,384.47623,1000.9581
1470,21.840275,1.619,15,-290,13150.372,-25699.99,-45158.461,686.96717,354.53346,290.14987,4.24E-05,0.078966218,322.65713,1051.3227
1493,21.996337,21.608,15,100,14916.831,-27801.373,-45566.979,649.98462,181.21763,290.17352,8.22E-05,0.073141838,458.78653,832.61751
1489,21.968482,30.607,15,0,14441.173,-27190.858,-45449.39,648.69479,176.52827,290.17441,8.44E-05,0.073475037,465.03592,827.82266
1479,21.895382,25.611,15,-200,13530.026,-25947.091,-45202.372,643.28556,98.801372,290.19659,0.000153517,0.074801883,540.47147,746.47803
1475,21.873081,1.611,15,-200,13331.154,-25784.111,-45194.477,691.40268,363.54754,290.30262,4.14E-05,0.078411259,329.913,1083.9355
1494,22.005729,30.608,15,100,14933.523,-27792.739,-45562.786,643.15678,139.04906,290.1418,0.000107275,0.073353498,502.65419,790.04278
1485,21.943134,1.609,15,0,14426.906,-27191.474,-45442.236,689.01014,358.36571,290.10436,4.20E-05,0.080277178,328.83674,1064.436
1495,22.017622,1.61,15,200,15402.109,-28414.52,-45687.446,685.59036,352.62339,290.15382,4.25E-05,0.078062918,340.13498,1069.8953
1480,21.905886,1.61,15,-100,13930.732,-26552.014,-45316.959,693.4593,368.63766,290.07441,4.09E-05,0.080077175,316.6142,1073.7595
1486,21.946971,5.615,15,0,14429.332,-27180.579,-45446.841,681.74224,315.26331,290.17001,4.76E-05,0.078682929,357.7443,1004.9123
1501,22.054264,3.614,15,290,15968.919,-28985.77,-45796.977,673.87474,294.44202,290.17142,5.08E-05,0.076556129,382.69,995.11808
1504,22.072732,25.612,15,290,15940.426,-29008.178,-45804.007,635.9313,41.578066,290.20046,0.000357452,0.071274044,592.66443,678.40628
1490,21.980375,1.609,15,100,14972.911,-27835.786,-45574.462,684.24452,331.31558,290.17335,4.52E-05,0.077013069,341.25486,1023.8462
1484,21.931242,30.605,15,-100,13985.743,-26552.261,-45325.018,646.04863,131.99583,290.15496,0.000112848,0.073049266,505.90915,779.18176
1492,21.989163,13.62,15,100,14883.116,-27801.25,-45567.884,663.75114,245.09017,290.16584,6.10E-05,0.076236007,410.20513,914.89588
1503,22.064726,16.614,15,290,15966.411,-28946.835,-45789.288,641.11595,96.899792,290.20099,0.000153581,0.072318925,538.82971,738.50362
1505,22.084487,1.621,25,-400,22395.422,-25688.971,-44978.213,688.24383,357.71316,290.18985,4.20E-05,0.078615771,333.7777,1076.8183
1496,22.021459,3.613,15,200,15298.089,-28392.852,-45685.678,680.23845,320.5967,290.15944,4.68E-05,0.07780214,348.39764,1006.4306
1488,21.95909,21.608,15,0,14441.543,-27184.773,-45448.445,657.95979,216.84316,290.14711,6.89E-05,0.075002249,437.77943,887.10946
1498,22.031916,16.617,15,200,15613.974,-28478.947,-45694.189,646.95703,155.27547,290.17146,9.59E-05,0.073045819,482.58578,802.65664
1508,22.097946,10.609,25,-400,22530.443,-25307.096,-44898.408,652.7112,173.51179,290.18117,8.60E-05,0.074688422,479.51513,838.56568
1509,22.104284,15.602,25,-400,22292.634,-25213.807,-44882.086,644.77142,118.94279,290.18858,0.000125578,0.07461684,523.41106,769.66975
1511,22.115846,3.615,25,-300,22916.388,-25971.431,-45028.907,677.30797,296.70294,290.16447,5.06E-05,0.077099083,372.05795,983.34609
1491,21.984212,5.616,15,100,14896.273,-27841.09,-45577.094,678.62857,312.34113,290.14668,4.80E-05,0.077877824,365.09006,1013.1625
1500,22.050427,1.609,15,290,15999.426,-29013.77,-45802.322,684.19306,343.6541,290.17696,4.37E-05,0.078354388,332.13827,1040.286
1510,22.112008,1.61,25,-300,22723.888,-25935.332,-45025.988,690.24755,362.95856,290.18151,4.15E-05,0.080612075,329.57579,1086.3232
1497,22.025854,9.617,15,200,15542.64,-28473.108,-45696.122,661.73776,231.90304,290.17734,6.45E-05,0.07554995,433.13166,914.98956
1514,22.133471,20.618,25,-300,22966.302,-25910.704,-45017.477,642.76576,127.65848,290.16029,0.000116577,0.072551384,513.43078,776.17528
1502,22.058659,9.637,15,290,15426.203,-28327.849,-45668.246,652.43509,179.39731,290.18008,8.33E-05,0.075152476,472.29793,843.46975
1499,22.039921,25.614,15,200,15337.436,-28435.694,-45694.806,639.02207,100.23958,290.1614,0.000148285,0.071650034,536.8254,745.26551
1519,22.164888,25.613,25,-150,23520.448,-26901.326,-45211.992,645.08256,165.66161,290.12869,9.00E-05,0.073336031,476.88615,819.28557
1515,22.142588,1.61,25,-150,23622.084,-26913.373,-45206.277,689.36543,365.99452,290.13542,4.12E-05,0.080669676,320.11729,1071.1756
1507,22.092722,6.603,25,-400,22395.134,-25397.919,-44918.678,662.30749,235.44005,290.18021,6.36E-05,0.07611005,428.15893,915.35623
1518,22.156882,16.613,25,-150,23533.934,-26863.83,-45209.484,655.42192,212.88413,290.1852,7.03E-05,0.075564056,433.16761,871.25663
1517,22.15082,9.619,25,-150,23553.052,-26892.158,-45207.84,674.06173,295.59278,290.14335,5.07E-05,0.076693671,369.46745,980.61335
1522,22.184181,13.6,25,0,24250.443,-27839.363,-45394.296,667.87198,258.35549,290.13003,5.81E-05,0.075799623,411.66127,945.55085
1506,22.088328,3.612,25,-400,22316.81,-25279.179,-44893.557,675.91151,305.04002,290.18372,4.92E-05,0.078321027,376.66242,1006.9941
1520,22.175393,1.61,25,0,24255.624,-27844.996,-45390.431,693.87695,385.83991,290.17287,3.90E-05,0.079529149,314.66286,1112.7816
1529,22.234933,25.612,25,150,24938.213,-28778.469,-45581.328,647.16354,162.07689,290.19582,9.18E-05,0.073310008,482.61815,817.43236
1524,22.200741,30.606,25,0,24259.406,-27842.57,-45397.503,645.76659,172.19939,290.38886,8.65E-05,0.073236689,465.77178,821.35953
1528,22.226928,16.615,25,150,24899.401,-28782.95,-45584.124,658.0965,230.99961,290.17185,6.48E-05,0.07598373,428.94262,907.95637
1523,22.191349,21.606,25,0,24251.677,-27838.171,-45390.103,655.01104,193.72741,290.17836,7.72E-05,0.075625731,453.94548,854.80199
1513,22.126021,14.611,25,-300,22966.631,-25924.313,-45019.328,651.26983,177.74337,290.1809,8.40E-05,0.074468825,472.62541,840.52611
1512,22.120241,8.604,25,-300,22728.987,-25925.999,-45022.164,667.43068,254.24637,290.14757,5.90E-05,0.077151076,415.86176,940.71399
1516,22.146426,3.612,25,-150,23513.335,-26852.03,-45201.261,687.07601,351.93996,290.16021,4.28E-05,0.080360193,343.53062,1071.732
1535,22.276018,1.609,25,400,26050.33,-30324.678,-45882.331,682.09325,332.76664,290.18129,4.51E-05,0.079941313,355.11002,1045.6476
1521,22.17923,5.615,25,0,24253.116,-27842.241,-45395.119,682.0467,334.01573,290.13423,4.49E-05,0.078268324,341.28761,1038.9447
1525,22.212634,1.609,25,150,24991.169,-28802.973,-45584.577,685.21044,347.42198,290.16886,4.33E-05,0.078822404,342.08405,1063.7543
1533,22.259451,14.613,25,300,25925.218,-29814.976,-45778.927,651.1443,169.73741,290.34834,8.83E-05,0.075727438,481.18761,832.13563
1534,22.2669,20.62,25,300,25605.22,-29700.759,-45759.603,644.62043,124.03736,290.20133,0.000120008,0.072820717,513.07569,770.10613
1538,22.289474,10.609,25,400,26186.421,-30358.844,-45891.87,651.01655,160.10187,290.20574,9.30E-05,0.073107909,483.37218,814.02176
1540,22.304786,1.62,40,-550,36771.787,-26012.299,-44773.871,681.20886,312.1507,290.28724,4.81E-05,0.078412068,372.08482,1018.2788
1526,22.216471,3.616,25,150,24846.691,-28749.647,-45586.468,673.84619,280.03063,290.48903,5.36E-05,0.07772197,391.26024,965.01248
1543,22.318802,14.612,40,-550,36357.513,-25251.591,-44619.566,647.08629,127.46718,290.21058,0.00011676,0.072647799,517.87846,780.88922
1527,22.220865,9.62,25,150,24989.319,-28802.809,-45585.522,671.09719,274.6407,290.19644,5.45E-05,0.07630538,398.09069,967.29314
1546,22.339207,3.612,40,-400,36933.575,-26348.331,-44835.667,675.03738,291.57872,290.22906,5.13E-05,0.075127596,386.97626,988.38738
1547,22.343601,9.62,40,-400,36994.671,-26309.56,-44828.266,664.27894,245.28454,290.22704,6.11E-05,0.076965268,415.44097,918.91257
1544,22.326251,20.622,40,-550,36258.056,-25389.696,-44654.555,639.81791,100.1011,290.27394,0.000152848,0.076578265,536.41362,746.849
1541,22.308627,3.612,40,-550,35947.803,-25304.465,-44642.714,681.36564,319.9014,290.20887,4.69E-05,0.077857836,362.69701,1021.7575
1548,22.349663,16.614,40,-400,36841.23,-26156.777,-44798.869,649.93247,175.10672,290.30854,8.56E-05,0.071472422,464.47833,826.99642
1553,22.38248,16.615,40,-200,37948.292,-27583.341,-45072.489,656.51745,208.97454,290.21074,7.14E-05,0.074588931,439.05871,870.0625
1537,22.284249,6.606,25,400,26024.592,-30300.584,-45885.991,664.46572,244.30663,290.19944,6.12E-05,0.075624664,419.43742,923.16864
1531,22.249276,3.613,25,300,25640.744,-29751.659,-45770.375,675.54311,299.19723,290.16392,5.00E-05,0.075850186,377.33641,997.38076
1552,22.376412,9.639,40,-200,38220.062,-28072.855,-45172.933,670.07291,289.05247,290.21027,5.19E-05,0.078131202,371.69757,967.959
1532,22.25367,8.605,25,300,25477.188,-29736.364,-45769.882,666.97586,255.76665,290.18279,5.85E-05,0.075756135,400.7788,926.09999
1539,22.295812,15.603,25,400,25865.108,-30321.389,-45880.687,645.45399,121.21816,290.21656,0.000123141,0.074147759,521.10131,771.11081
1554,22.390486,25.612,40,-200,37999.356,-27551.271,-45072.119,645.67471,161.30426,290.21254,9.24E-05,0.073457063,484.69846,817.85709
1550,22.36818,1.609,40,-200,37823.59,-27557.397,-45090.292,689.74183,366.53552,290.21019,4.11E-05,0.0806449,314.58484,1068.0111
1551,22.372017,3.614,40,-200,37963.586,-27602.541,-45078.451,681.09525,323.25396,290.22238,4.66E-05,0.080248111,351.01395,1015.4305
1545,22.33537,1.608,40,-400,36928.065,-26288.797,-44827.526,687.20706,352.79952,290.20438,4.26E-05,0.077939455,336.92381,1063.1267
1530,22.245438,1.611,25,300,25467.691,-29731.965,-45773.706,682.79818,334.68178,290.19384,4.47E-05,0.076074859,337.70511,1029.2444
1536,22.279856,3.613,25,400,26003.583,-30254.495,-45868.517,673.34798,279.19883,290.17395,5.38E-05,0.078347966,398.80631,975.01187
1561,22.442075,3.612,40,200,39742.878,-30079.92,-45559.003,678.98972,304.85056,290.18856,4.92E-05,0.077809505,378.90269,1008.3397
1542,22.313021,8.607,40,-550,35979.297,-25348.951,-44643.578,659.28031,213.09129,290.21461,7.02E-05,0.075983254,440.81835,883.21196
1563,22.452531,16.615,40,200,39821.325,-30059.692,-45555.467,654.4553,205.32557,290.18488,7.27E-05,0.074028235,445.09896,867.92125
1549,22.357669,25.631,40,-400,37415.401,-27099.336,-44983.722,642.53131,119.25452,290.20471,0.000124789,0.07259971,516.12442,762.87558
1558,22.416953,21.607,40,0,38898.417,-28842.773,-45316.712,651.6374,195.25895,290.20197,7.65E-05,0.074517892,455.32843,858.60086
1562,22.446469,9.619,40,200,39748.757,-30104.302,-45567.226,670.85129,276.08979,290.18386,5.42E-05,0.076556914,394.57097,966.43913
1555,22.400991,1.61,40,0,38882.711,-28846.267,-45320.372,692.52862,375.32328,290.21744,4.01E-05,0.080094651,326.1437,1100.9674
1569,22.493342,25.632,40,400,40079.116,-30460.604,-45627.665,641.38233,112.52946,290.158,0.000132373,0.073082213,522.08511,754.0159
1570,22.503853,1.611,40,550,41174.994,-32184.388,-45973.072,685.98089,354.2862,290.16397,4.25E-05,0.079399414,339.06753,1073.4779
1568,22.485336,16.614,40,400,40808.495,-31459.039,-45824.729,649.04021,165.65304,290.16816,9.02E-05,0.075136906,475.56094,817.15623
1566,22.47488,3.612,40,400,40797.518,-31356.909,-45810.051,683.49634,326.69516,290.16168,4.59E-05,0.078057274,346.35198,1018.4662
1564,22.460537,25.611,40,200,39843.979,-30142.785,-45568.213,648.14416,164.68,290.16153,9.06E-05,0.074333107,479.79133,820.69351
1573,22.517865,14.614,40,550,41596.053,-32204.74,-45964.973,649.20341,143.34448,290.13,0.000104494,0.075249376,248.22357,1051.2714
1572,22.512084,8.606,40,550,41487.633,-32259.629,-45982.981,655.92951,187.28713,290.06998,8.00E-05,0.075193601,466.25431,852.50326
1560,22.438238,1.609,40,200,39861.165,-30116.472,-45568.542,681.31694,321.48537,290.18879,4.67E-05,0.078316663,350.35583,1012.6846
1581,22.572327,3.614,65,-600,60125.983,-26593.664,-44420.159,681.83039,291.71802,290.12223,5.14E-05,0.077306187,391.77779,995.35352
1579,22.557985,25.613,65,-810,59598.353,-25293.2,-44157.64,646.04504,85.642779,290.16616,0.000173748,0.072079187,553.71743,731.19166
1556,22.404828,5.613,40,0,38884.726,-28839.977,-45311.45,683.62167,336.36648,290.18307,4.47E-05,0.079399346,350.75549,1048.4768
1576,22.539523,3.613,65,-810,59004.98,-25474.722,-44212.651,685.23507,313.00945,290.17571,4.79E-05,0.077445482,369.40253,1019.9813
1559,22.426345,30.607,40,0,38888.714,-28839.853,-45315.684,647.54573,158.93759,290.17339,9.37E-05,0.073394743,487.16749,816.08503
1557,22.409779,13.62,40,0,38886.247,-28844.294,-45316.507,663.96441,243.55814,290.19271,6.14E-05,0.075696026,412.33777,917.07638
1580,22.56849,1.609,65,-600,60122.982,-26655.378,-44428.423,687.63954,326.19503,290.13035,4.61E-05,0.079612186,355.14395,1032.3409
1565,22.471042,1.61,40,400,40844.964,-31451.391,-45828.8,688.45289,355.60584,290.19066,4.22E-05,0.078685631,339.27464,1076.2708
1590,22.634099,1.609,65,0,63158.387,-30475.323,-45174.372,695.83653,363.41854,290.15373,4.14E-05,0.079270975,335.02812,1086.083
1587,22.609526,9.62,65,-300,61703.816,-28642.214,-44817.001,676.81335,285.11006,290.12733,5.27E-05,0.077857663,387.71346,981.41785
1567,22.479274,9.617,40,400,40607.854,-31383.346,-45816.177,666.38729,246.87379,290.15936,6.06E-05,0.075628644,419.31702,929.53146
1585,22.601294,1.61,65,-300,61671.171,-28579.802,-44810.052,694.03904,366.56355,290.15964,4.11E-05,0.080409037,321.12468,1084.8147
1574,22.525315,20.617,40,550,41508.519,-32315.463,-45988.614,644.60719,103.83869,290.16882,0.000143459,0.073112235,535.96903,748.50572
1571,22.507691,3.61,40,550,41901.332,-32560.055,-46036.965,677.45979,312.39586,290.13504,4.83E-05,0.079037673,365.02154,1015.4835
1589,22.623594,25.612,65,-300,61793.982,-28595.302,-44810.505,656.38247,178.96372,290.13244,8.34E-05,0.074508222,475.67059,845.84456
1577,22.543917,9.617,65,-810,59413.623,-25326.092,-44167.466,664.24824,186.1938,290.17519,8.03E-05,0.075118378,469.91838,853.48566
1592,22.642886,13.621,65,0,63160.689,-30477.831,-45175.318,674.62878,275.83434,290.13123,5.44E-05,0.078168589,389.44985,958.21682
1575,22.535682,1.621,65,-810,59601.273,-26432.083,-44394.256,696.86246,369.32193,290.16443,4.08E-05,0.080197998,317.5243,1078.102
1584,22.590789,25.613,65,-600,60318.566,-26542.682,-44410.579,643.998,115.59576,290.15121,0.00012853,0.071236148,521.64319,758.32651
1594,22.659453,30.606,65,0,63166.528,-30478.817,-45169.973,653.04697,173.26558,290.12793,8.61E-05,0.074307632,478.82108,836.60316
1582,22.576722,9.617,65,-600,59819.141,-26565.171,-44420.57,668.14988,229.64905,290.1303,6.51E-05,0.076031536,436.03253,907.86646
1593,22.65006,21.608,65,0,63167.638,-30474.911,-45176.099,663.50152,215.35435,290.148,6.95E-05,0.075940845,447.83311,893.99517
1578,22.549979,16.614,65,-810,59098.518,-25340.071,-44177.005,653.09725,139.59587,290.18004,0.000106826,0.073795214,512.8969,800.51724
1595,22.671346,1.609,65,300,64682.443,-32443.782,-45558.181,696.85653,373.27708,290.14172,4.04E-05,0.080283159,318.81561,1084.649
1596,22.675184,3.612,65,300,64666.901,-32441.562,-45564.266,690.75397,339.31647,290.06202,4.43E-05,0.079660754,353.79224,1052.3997
1597,22.679578,9.618,65,300,64504.291,-32337.664,-45544.243,681.01849,299.41158,290.1259,5.01E-05,0.077564795,376.74864,999.27156
1598,22.68564,16.614,65,300,64679.4,-32472.933,-45553.576,663.90523,223.75468,290.20709,6.68E-05,0.075917846,432.87609,895.83098
1586,22.605132,3.612,65,-300,61829.053,-28613.105,-44811.245,692.55835,345.69436,290.15997,4.34E-05,0.07846515,335.70541,1049.0118
1600,22.704151,1.61,65,600,66197.208,-34423.179,-45942.565,696.29156,373.10542,290.13944,4.03E-05,0.079586985,328.13103,1100.7478
1603,22.718444,16.615,65,600,66105.932,-33900.772,-45847.713,657.55387,177.2339,290.14004,8.45E-05,0.076483089,475.14109,838.21245
1583,22.582784,16.614,65,-600,60170.758,-26689.174,-44439.812,657.71134,183.64815,290.15152,8.12E-05,0.074414163,467.06602,847.66126
1601,22.707988,3.613,65,600,66339.589,-34192.771,-45896.228,691.65057,348.58192,290.13384,4.32E-05,0.079891162,338.40543,1065.6047
1588,22.615588,16.614,65,-300,61692.469,-28539.838,-44796.731,662.74472,210.78613,290.11289,7.09E-05,0.075756863,452.01307,885.42128
1608,22.751249,16.613,65,810,66967.829,-35521.606,-46164.668,653.48738,139.13507,290.14544,0.000107144,0.073637531,506.83439,794.51915
1591,22.637937,5.613,65,0,63164.472,-30475.281,-45174.783,689.75279,338.301,290.11734,4.44E-05,0.079519454,354.28562,1057.5225
1609,22.759254,25.613,65,810,67095.862,-35651.899,-46197.437,646.23755,77.795148,290.12638,0.000191483,0.073021751,566.98064,727.16077
1606,22.740792,3.611,65,810,66687.054,-35801.558,-46223.833,680.516,282.6528,290.14354,5.31E-05,0.078084782,393.02622,981.57984
1599,22.693645,25.612,65,300,64443.358,-32313.818,-45532.936,652.41392,185.5268,290.15121,8.05E-05,0.07420572,461.55344,843.37585
1619,22.826123,25.63,90,-700,84698.284,-29137.773,-44469.127,650.80384,139.47081,290.29018,0.000106979,0.073863705,506.65372,791.77052
1621,22.840471,3.613,90,-300,85933.593,-30283.152,-44695.424,692.36874,321.21497,290.20511,4.68E-05,0.078343789,372.13434,1035.1586
1611,22.77485,3.612,90,-1070,82904.382,-25448.327,-43728.975,687.32729,307.04209,290.15544,4.90E-05,0.079496808,377.61959,1017.8855
1604,22.726449,25.615,65,600,65967.662,-34420.753,-45977.554,651.07339,130.57549,290.11589,0.000114469,0.074129403,513.47564,782.57487
1616,22.807655,3.61,90,-700,83944.969,-27554.232,-44165.616,689.74831,320.71294,290.19018,4.71E-05,0.078475893,373.52315,1041.5172
1614,22.793312,25.612,90,-1070,81604.194,-24288.6,-43512.998,645.37164,84.823624,290.16512,0.00017562,0.073190753,556.65183,731.84312
1624,22.858933,25.612,90,-300,86005.751,-30254.166,-44704.633,657.25535,166.12389,290.12286,9.03E-05,0.07579131,482.50561,824.70652
1623,22.850927,16.613,90,-300,85848.32,-30148.829,-44664.341,667.84039,216.08799,290.03066,6.97E-05,0.078127903,450.85027,898.25074
1602,22.712382,9.619,65,600,66361.504,-34250.866,-45919.787,663.97069,201.37241,290.15657,7.42E-05,0.074982674,456.54433,874.59708
1605,22.736954,1.612,65,810,67086.981,-35704.814,-46198.67,689.16092,322.7813,290.16298,4.66E-05,0.078769981,368.71727,1035.5151
1618,22.818116,16.616,90,-700,84054.829,-27685.265,-44182.761,661.35764,190.67573,290.17686,7.84E-05,0.075189149,468.67129,862.36911
1607,22.745187,9.617,65,810,67161.399,-35814.345,-46222.024,664.0438,195.73084,290.14195,7.62E-05,0.07410448,457.30565,862.54283
1625,22.869438,1.61,90,0,87263.798,-32092.373,-45044.819,688.93868,308.52355,290.22004,4.87E-05,0.075983313,375.42044,1015.1755
1628,22.885394,21.629,90,0,87278.805,-32103.145,-45046.052,664.73155,199.40258,290.15428,7.49E-05,0.074566661,462.63764,876.57448
1633,22.920978,16.617,90,300,88769.978,-33950.809,-45406.878,670.24072,211.16515,290.13417,7.10E-05,0.07620617,460.60575,897.33364
1626,22.873275,5.615,90,0,87281.807,-32097.718,-45050.575,693.94213,330.77202,290.17551,4.57E-05,0.080798795,354.70511,1034.7292
1629,22.894793,30.605,90,0,87275.598,-32101.993,-45047.08,655.06594,160.08866,290.17737,9.32E-05,0.074472888,492.92844,823.58671
1612,22.779244,9.618,90,-1070,82331.975,-25482.864,-43749.738,666.41813,210.24639,290.14862,7.11E-05,0.07555035,446.19651,879.82369
1622,22.844865,9.619,90,-300,85900.824,-30239.981,-44682.472,679.70396,266.83609,290.16118,5.61E-05,0.076689806,402.82404,952.45879
1613,22.785306,16.612,90,-1070,82134.662,-25132.976,-43681.857,653.75231,141.46803,290.0936,0.000105533,0.074560437,508.74091,800.85505
1631,22.910522,3.613,90,300,88827.539,-34006.396,-45418.349,690.57787,314.10221,290.1177,4.78E-05,0.079014154,369.36739,1023.1983
1620,22.836633,1.612,90,-300,85918.751,-30281.959,-44673.756,698.18223,365.49842,290.1299,4.12E-05,0.080457059,323.78843,1075.3227
1617,22.812049,9.638,90,-700,84895.843,-29392.397,-44522.535,674.71513,260.27336,290.13855,5.76E-05,0.076906152,404.04525,940.52041
1638,22.953783,16.614,90,700,90759.1,-36482.051,-45897.75,666.57842,181.44991,290.12676,8.23E-05,0.074627327,476.60578,851.28311
1636,22.943327,3.613,90,700,90704.622,-36360.227,-45872.628,699.41295,344.96989,290.12222,4.36E-05,0.079458125,345.37205,1055.5572
1610,22.771009,1.621,90,-1070,83362.118,-26786.411,-44002.965,693.72286,341.81876,290.13929,4.40E-05,0.079444547,343.58144,1048.7418
1635,22.939489,1.612,90,700,90771.188,-36448.46,-45887.512,691.04366,312.33361,290.09681,4.81E-05,0.078894025,381.84256,1028.4706
1615,22.803816,1.612,90,-700,83789.8,-27823.411,-44216.228,693.81901,344.95625,290.1315,4.35E-05,0.078983565,341.21164,1056.2732
1640,22.9723,1.611,90,1070,92807.758,-39058.069,-46394.213,688.73983,294.03418,290.1507,5.13E-05,0.081402169,398.7981,1008.2524
1639,22.961789,25.631,90,700,89352.829,-34875.237,-45588.318,656.35936,134.47609,290.11203,0.000110913,0.07411598,514.73916,790.97801
1644,22.994599,25.613,90,1070,91078.156,-38665.503,-46351.043,652.07539,74.827141,290.1079,0.000199273,0.0737747,576.65987,731.26943
1642,22.980531,9.619,90,1070,92712.042,-38932.216,-46374.19,672.06084,206.92529,290.1311,7.24E-05,0.076838026,464.90688,891.28504
1627,22.878226,13.601,90,0,87277.202,-32101.5,-45047.327,677.79576,275.7642,290.11383,5.43E-05,0.076806508,391.31506,959.37181
1632,22.914917,9.618,90,300,88642.314,-33948.589,-45408.563,679.90799,265.55022,290.14146,5.64E-05,0.077324368,415.67568,965.96069
1653,23.053468,16.614,120,-1000,107374.18,-27632.968,-43635.356,667.07967,191.15432,290.14207,7.83E-05,0.075917598,466.64473,860.58759
1643,22.986593,16.614,90,1070,92478.917,-38648.317,-46318.932,659.67761,140.46432,290.13594,0.000106393,0.07542746,517.50592,808.47388
1637,22.947721,9.619,90,700,90851.157,-36560.868,-45910.125,675.30542,227.75632,290.14564,6.57E-05,0.076061919,438.06301,908.0481
1645,23.006354,1.62,120,-1380,106975.01,-27177.785,-43545.396,699.02014,349.96433,290.14782,4.28E-05,0.077514837,337.56832,1063.3206
1650,23.039168,1.629,120,-1000,107374.18,-30211.736,-44137.288,687.64657,282.20846,290.15286,5.31E-05,0.077773686,396.29178,977.84963
1634,22.928984,25.612,90,300,88463.092,-34003.271,-45424.475,660.1005,176.22454,290.09848,8.47E-05,0.074796483,475.83115,839.684
1630,22.906685,1.61,90,300,88571.267,-34019.347,-45425.009,692.50014,327.53107,290.08519,4.60E-05,0.080000094,355.58648,1028.3024
1654,23.061473,25.613,120,-1000,107374.18,-27529.276,-43612.331,656.14974,117.52265,290.15119,0.000126933,0.074148296,533.31158,776.09246
1651,23.043012,3.612,120,-1000,107374.18,-27568.5,-43627.955,696.45903,326.24353,290.14698,4.61E-05,0.07987021,360.98175,1032.998
1652,23.047405,9.618,120,-1000,107374.18,-27649.784,-43640.413,682.03463,269.40652,290.1286,5.57E-05,0.078027396,409.72258,969.68146
1641,22.976138,3.614,90,1070,92489.813,-38712.909,-46331.883,695.05539,325.02128,290.14049,4.63E-05,0.078972902,360.68653,1028.9397
1658,23.08629,16.615,120,-500,107374.18,-30771.309,-44240.61,669.87109,207.01182,290.14058,7.22E-05,0.075700216,672.66856,672.75569
1648,23.020651,16.635,120,-1380,107335.96,-28752.198,-43851.95,662.76569,147.63536,290.14708,0.000101502,0.076904478,511.45058,814.98376
1664,23.13015,30.606,120,0,107374.18,-34021.732,-44869.833,658.73341,167.76329,290.09048,8.92E-05,0.074490022,489.7501,837.88627
1661,23.108639,5.614,120,0,107374.18,-34011.864,-44872.136,694.05628,317.92205,290.15377,4.73E-05,0.080108226,371.3772,1033.9056
1662,23.113589,13.6,120,0,107374.18,-34016.469,-44864.653,680.05304,258.2471,290.08287,5.81E-05,0.077577765,421.46659,957.05866
1646,23.010194,3.613,120,-1380,106471.55,-25397.88,-43202.785,689.93027,282.32313,290.15309,5.32E-05,0.078637572,398.46873,978.92521
1667,23.150274,9.619,120,500,107374.18,-37243.376,-45498.03,683.76217,265.32625,290.07493,5.66E-05,0.078073514,408.93242,954.20899
1647,23.014589,9.618,120,-1380,106322.22,-25450.548,-43209.487,674.35026,217.2789,290.13847,6.89E-05,0.076719232,456.16788,904.41798
1656,23.075823,3.631,120,-500,107374.18,-32131.638,-44509.461,698.11595,340.4002,290.0861,4.44E-05,0.079786594,362.73707,1070.374
1666,23.14588,3.612,120,500,107374.18,-37190.667,-45484.009,694.53994,316.86187,290.15267,4.74E-05,0.079225766,381.74063,1038.7644
1668,23.156336,16.614,120,500,107374.18,-37120.031,-45478.911,676.74224,237.63097,290.15401,6.30E-05,0.076630636,428.62633,917.80801
1669,23.164342,25.631,120,500,107374.18,-36008.118,-45259.439,661.06663,164.80699,290.10135,9.06E-05,0.074807674,493.36514,832.9884
1649,23.028662,25.612,120,-1380,107042.44,-25539.151,-43214.256,653.88647,84.935006,290.13707,0.000175653,0.074397827,564.14197,740.35297
1663,23.120757,21.607,120,0,107374.18,-34019.347,-44871.355,669.78742,212.69524,290.11898,7.03E-05,0.076217424,453.53305,894.9215
1657,23.080222,9.638,120,-500,107374.18,-32033.537,-44490.136,684.90199,282.98434,290.1145,5.30E-05,0.078021382,405.57716,990.28143
1675,23.207657,1.61,120,1380,107374.18,-42777.824,-46590.455,694.37371,316.96909,290.08544,4.74E-05,0.079500241,378.96075,1032.9079
1660,23.104801,1.612,120,0,107374.18,-34007.095,-44866.092,700.68368,349.26759,290.10708,4.31E-05,0.08043491,346.26186,1064.8088
1679,23.229956,25.612,120,1380,107374.18,-42649.751,-46560.77,656.57767,85.006645,290.09393,0.000175272,0.072641019,569.84573,745.10377
1673,23.189146,16.615,120,1000,107374.18,-40005.439,-46043.955,667.94841,191.15769,290.0776,7.83E-05,0.072887184,473.84059,872.50284
1655,23.071979,1.63,120,-500,107374.18,-32078.969,-44494.412,702.19147,363.56953,290.1072,4.15E-05,0.081163026,330.89686,1079.2042
1659,23.094296,25.613,120,-500,107374.18,-30915.705,-44274.735,663.24141,175.70679,290.13181,8.50E-05,0.074510295,487.72401,850.86185
1672,23.183084,9.617,120,1000,107374.18,-40575.458,-46148.387,677.88136,227.98686,290.10665,6.57E-05,0.076726713,450.36004,922.22582
1676,23.211495,3.613,120,1380,107374.18,-42553.501,-46543.132,689.96896,281.68397,290.09004,5.33E-05,0.078231193,635.74749,753.1919
1680,23.241712,1.619,40,-550,36242.761,-25724.947,-44707.84,704.47469,350.40958,290.11062,4.30E-05,0.079931351,350.04225,1070.5234
1683,23.255727,14.613,40,-550,35931.028,-25327.243,-44631.449,665.57118,143.67434,290.10291,0.000104153,0.075763907,516.26501,812.74509
1686,23.276133,3.611,40,-400,36613.536,-26189.011,-44796.443,696.60788,308.48196,290.09601,4.88E-05,0.079473788,391.33065,1030.8815
1687,23.280526,9.619,40,-400,36549.397,-26241.967,-44810.134,682.26404,236.38672,290.13616,6.35E-05,0.077509429,448.62429,937.67874
1665,23.142042,1.61,120,500,107374.18,-37053.096,-45457.901,695.81508,328.31076,290.08965,4.58E-05,0.078990771,357.05732,1032.3972
1681,23.245552,3.613,40,-550,36229.276,-25332.547,-44627.995,696.29383,307.13282,290.09742,4.89E-05,0.079061973,382.73668,1021.233
1671,23.17869,3.612,120,1000,107374.18,-40282.924,-46081.698,691.22741,297.9289,290.09597,5.05E-05,0.07895193,390.4163,1001.715
1685,23.272294,1.611,40,-400,36464.576,-26164.753,-44801.5,702.43558,344.75676,290.09321,4.37E-05,0.080061031,349.39389,1059.1617
1693,23.319393,16.613,40,-200,37692.228,-27524.957,-45065.541,676.41833,212.41957,290.11008,7.05E-05,0.075944126,464.80619,903.69886
1670,23.174853,1.611,120,1000,107374.18,-40384.849,-46138.56,693.76886,317.55969,290.11461,4.74E-05,0.079420751,380.36624,1037.9368
1692,23.31333,9.618,40,-200,37697.532,-27529.48,-45061.799,693.41199,305.30656,290.07581,4.92E-05,0.078115174,384.5799,1011.2888
1677,23.215889,9.617,120,1380,107374.18,-43289.501,-46671.287,676.60036,212.47675,290.1116,7.05E-05,0.07645038,460.59029,897.67234
1689,23.294594,25.611,40,-400,36760.604,-26290.853,-44816.014,660.88833,108.99306,290.12401,0.000136809,0.073792972,549.32027,775.3363
1678,23.221951,16.615,120,1380,107374.18,-42637.581,-46581.328,661.91757,133.51162,290.11565,0.000111797,0.074543003,525.62608,802.34362
1674,23.197152,25.611,120,1000,107374.18,-40800.85,-46205.413,656.86826,118.34896,290.14883,0.000126084,0.072601453,532.38303,778.20283
1694,23.327398,25.61,40,-200,37610.697,-27527.137,-45061.799,666.16575,163.07771,290.11384,9.16E-05,0.074841325,494.34991,829.70059
1684,23.263176,20.62,40,-550,35956.231,-25277.74,-44620.594,656.50145,94.492235,290.0978,0.00015782,0.073945628,561.06374,756.59282
1698,23.353866,21.611,40,0,38692.267,-28841.827,-45312.395,674.56801,203.79735,290.0809,7.34E-05,0.075990733,471.1415,893.55547
1705,23.407961,1.612,40,400,40489.937,-31249.023,-45784.601,704.78383,337.71605,290.13104,4.46E-05,0.080163054,374.01,1071.788
1682,23.249946,8.607,40,-550,35956.848,-25356.27,-44640.042,676.65085,209.44788,290.12933,7.16E-05,0.076676874,458.89239,890.42074
1691,23.308937,3.612,40,-200,37666.12,-27519.695,-45054.892,701.29425,325.76475,290.11586,4.62E-05,0.079831885,381.56996,1057.0058
1701,23.378994,3.612,40,200,39706.614,-30032.638,-45548.601,700.68761,309.66743,290.15495,4.85E-05,0.079234231,385.84407,1022.6004
1700,23.375151,1.629,40,200,39311.582,-29613.348,-45470.318,705.42116,336.75609,290.12715,4.47E-05,0.079636052,360.76417,1060.5995
1704,23.397456,25.612,40,200,39731.612,-30222.096,-45589.14,668.76093,169.51769,290.12591,8.81E-05,0.074935474,497.32635,847.53224
1695,23.337903,1.612,40,0,38671.504,-28839.607,-45318.316,711.56463,376.57124,290.14113,4.00E-05,0.080834824,336.89285,1108.6627
1699,23.363259,30.607,40,0,38696.461,-28848.035,-45311.162,668.70079,164.56581,290.11409,9.09E-05,0.075460265,495.52107,834.52943
1688,23.286588,16.613,40,-400,36880.29,-26250.231,-44809.97,668.88943,167.80771,290.09574,8.91E-05,0.075195122,491.6792,837.22989
1707,23.416193,9.618,40,400,40773.836,-31359.129,-45814.738,686.18644,234.1727,290.07896,6.42E-05,0.07779845,450.05607,937.12575
1708,23.422255,16.614,40,400,40517.155,-31269.252,-45781.024,672.21575,175.35467,290.11145,8.52E-05,0.075197646,490.37925,850.89348
1690,23.305099,1.611,40,-200,37660.281,-27514.72,-45055.509,705.52766,347.96714,290.09858,4.33E-05,0.079976611,363.49823,1085.9058
1706,23.411799,3.613,40,400,40529.53,-31247.502,-45790.028,701.33667,310.86109,290.14798,4.83E-05,0.079300715,395.64088,1038.9753
1709,23.43026,25.614,40,400,40524.391,-31218.023,-45767.621,664.90323,115.32128,290.15545,0.000129501,0.074811065,548.16022,787.96099
1714,23.462234,20.619,40,550,41269.024,-32294.782,-45985.16,662.30866,99.585995,290.14016,0.000149942,0.074885951,560.46388,764.88965
1702,23.383388,9.617,40,200,39639.967,-30134.357,-45582.562,690.24017,264.12947,290.19358,5.68E-05,0.077705766,423.71827,967.50396
1711,23.444604,3.632,40,550,40677.257,-31086.044,-45745.747,699.4084,303.51677,290.10692,4.94E-05,0.078054546,392.29989,1015.9627
1697,23.346691,13.62,40,0,38679.973,-28843.8,-45317.288,685.00235,251.27283,290.09011,5.97E-05,0.077503114,426.43009,943.77193
1696,23.341741,5.615,40,0,38678,-28846.103,-45326.045,697.50076,302.55339,290.11795,4.97E-05,0.078853274,388.12924,1018.5172
1713,23.454784,14.616,40,550,41261.048,-32165.517,-45957.942,668.48241,143.66227,290.10641,0.00010407,0.075589299,519.42675,817.28032
1718,23.486897,16.618,65,-810,59306.847,-25555.965,-44215.735,668.42778,143.47646,290.06423,0.000104099,0.074387253,524.62395,821.46696
1716,23.47644,3.617,65,-810,59351.457,-25867.822,-44278.148,701.65919,313.05292,290.07244,4.81E-05,0.079964372,394.28709,1044.1776
1703,23.389451,16.613,40,200,39626.687,-30081.812,-45557.523,679.51959,217.61335,290.12937,6.88E-05,0.076805336,455.05262,904.1494
1724,23.527707,25.616,65,-600,60366.753,-27211.004,-44537.83,667.43641,126.56351,290.11182,0.000117778,0.074488745,537.84842,799.95966
1723,23.519702,16.616,65,-600,60291.554,-26746.612,-44438.989,675.74017,187.72476,290.08822,7.96E-05,0.074919063,477.7524,866.2375
1721,23.509246,3.614,65,-600,60288.922,-26721.86,-44440.428,706.22382,337.35156,290.11145,4.46E-05,0.080333852,359.43445,1053.909
1712,23.449003,8.606,40,550,41514.851,-32279.898,-45984.173,682.6454,218.75968,290.10532,6.84E-05,0.076506131,455.25708,904.05605
1710,23.440765,1.612,40,550,41249.207,-32337.007,-45994.617,705.86322,340.2828,290.14115,4.42E-05,0.080132628,366.4777,1074.1284
1728,23.552507,16.618,65,-300,61737.284,-28689.537,-44828.39,684.41075,234.42763,290.09452,6.39E-05,0.076680794,448.16661,930.79299
1734,23.596366,30.608,65,0,63015.717,-30464.057,-45173.714,674.53635,181.25139,290.08989,8.26E-05,0.075656312,493.70649,868.96017
1729,23.560511,25.615,65,-300,61629.604,-28709.601,-44834.68,673.38419,177.00704,290.10922,8.45E-05,0.075882195,-83195.451,84545.754
1720,23.505408,1.613,65,-600,60253.604,-26688.393,-44431.013,712.29411,367.06186,290.09804,4.10E-05,0.081013377,354.20834,1113.822
1717,23.480835,9.621,65,-810,59327.816,-25936.566,-44295.827,681.96944,216.47435,290.09174,6.91E-05,0.076810398,467.25056,914.93126
1727,23.546444,9.616,65,-300,61670.266,-28602.25,-44808.901,697.3824,290.79534,290.08733,5.17E-05,0.078717119,411.69143,1013.0965
1715,23.4726,1.622,65,-810,59816.921,-26548.191,-44410.456,711.17396,359.97433,290.07985,4.18E-05,0.080457756,340.17333,1083.7863
1733,23.586974,21.609,65,0,63016.211,-30467.305,-45178.114,683.34901,219.11853,290.09867,6.83E-05,0.076242253,463.28246,917.60642
1736,23.612096,3.613,65,300,64387.113,-32301.771,-45532.032,711.14768,349.14911,290.06448,4.32E-05,0.08063342,353.47565,1070.1809
1738,23.622553,16.614,65,300,64564.113,-32477.208,-45568.089,682.88357,222.33773,290.11219,6.73E-05,0.076690619,456.69344,914.54898
1719,23.494903,25.616,65,-810,59764.335,-26103.78,-44321.771,662.18527,83.509261,290.09649,0.000178782,0.07462141,573.79712,746.32409
1725,23.538212,1.612,65,-300,61590.503,-28585.064,-44809.806,705.68271,324.50529,290.10165,4.63E-05,0.07924781,376.85338,1042.8537
1743,23.655357,16.614,65,600,65646.47,-34236.558,-45945.607,676.11367,184.31976,290.10636,8.11E-05,0.075072617,490.46003,870.43896
1737,23.61649,9.618,65,300,64588.042,-32307.938,-45521.218,695.10298,286.05472,290.10255,5.26E-05,0.079841109,403.95705,1000.0935
1740,23.641063,1.614,65,600,65671.591,-34340.127,-45935.986,708.72244,363.66979,290.08458,4.14E-05,0.080254441,338.86986,1096.2615
1732,23.579805,13.603,65,0,63012.552,-30468.539,-45177.497,694.05828,274.85585,290.03566,5.47E-05,0.078376059,422.40589,992.17997
1722,23.51364,9.619,65,-600,60247.89,-26899.682,-44479.282,683.48931,219.9155,290.00395,6.81E-05,0.075608542,465.19536,920.26929
1744,23.663363,25.613,65,600,65960.96,-34294.9,-45965.096,663.75086,110.60346,290.11354,0.000134711,0.073442877,550.71385,779.35685
1747,23.682106,9.618,65,810,66863.027,-35797.693,-46220.79,677.38281,193.32437,290.10076,7.75E-05,0.077325964,481.89549,885.28632
1745,23.673867,1.612,65,810,66340.494,-35290.828,-46121.58,699.7261,321.98196,290.07349,4.67E-05,0.079668415,370.01742,1032.0533
1748,23.688167,16.616,65,810,66493.525,-35573.329,-46180.333,668.86826,138.11636,290.09275,0.000108016,0.072974727,522.36445,808.74666
1741,23.644901,3.61,65,600,66047.836,-34391.397,-45941.249,702.76245,329.07301,290.1195,4.57E-05,0.079885436,379.71517,1059.9717
1730,23.571018,1.61,65,0,63006.343,-30465.866,-45181.485,713.01628,361.45707,290.10098,4.17E-05,0.080410035,346.14147,1088.5252
1735,23.608259,1.61,65,300,64440.604,-32365.581,-45546.874,713.97186,362.29029,290.09133,4.16E-05,0.080365652,340.50277,1087.4265
1726,23.54205,3.616,65,-300,61732.35,-28697.596,-44828.965,710.76162,347.6174,290.08629,4.33E-05,0.079798523,361.91175,1085.866
1753,23.722231,16.614,90,-1070,82575.048,-25147.037,-43676.306,664.67809,141.37919,290.10372,0.000106016,0.077029345,517.14484,808.01677
1749,23.696174,25.631,65,810,65703.332,-33674.147,-45799.402,657.15713,82.56347,290.12055,0.000180947,0.075046227,571.90995,742.48399
1739,23.630558,25.611,65,300,64453.432,-32320.807,-45540.584,669.31197,182.60169,290.13471,8.19E-05,0.076217102,485.09266,864.24067
1759,23.763047,25.613,90,-700,83934.854,-27838.418,-44213.227,661.36433,132.95151,290.13266,0.00011262,0.076374142,524.37999,798.78163
1731,23.574855,5.615,65,0,63008.029,-30475.035,-45176.222,704.58546,318.39637,290.08197,4.72E-05,0.079611339,378.16213,1034.3126
1752,23.716169,9.617,90,-1070,82516.912,-25592.559,-43762.812,679.90385,220.93928,290.10656,6.78E-05,0.07735021,453.84757,908.76859
1757,23.748979,9.618,90,-700,83533.939,-27511.102,-44152.007,684.86274,255.38115,290.11715,5.88E-05,0.078161895,426.06111,949.81768
1754,23.730236,25.614,90,-1070,82374.693,-25854.46,-43829.378,655.58705,86.592152,290.13706,0.000172469,0.074631881,565.40508,743.74643
1764,23.795852,25.611,90,-300,85757.332,-30176.335,-44671.454,664.83749,189.57679,290.10439,7.89E-05,0.076036586,473.94188,866.60357
1761,23.77739,3.611,90,-300,85742.9,-30135.467,-44661.01,698.08374,322.25886,290.10379,4.67E-05,0.080064097,379.37761,1048.1779
1760,23.773551,1.611,90,-300,85801.079,-30143.238,-44657.598,707.23472,363.98383,290.10653,4.13E-05,0.079207453,333.32681,1081.1176
1765,23.806356,1.61,90,0,87177.25,-32092.743,-45055.55,700.49414,353.52458,290.12639,4.28E-05,0.081744426,344.11692,1087.3881
1742,23.649294,9.619,65,600,65618.018,-34245.192,-45927.476,679.84722,212.43275,290.13515,7.06E-05,0.077103075,461.82954,903.78662
1746,23.677706,3.632,65,810,65766.156,-33704.531,-45806.68,698.40323,307.80307,290.11069,4.89E-05,0.080093176,382.74211,1018.2983
1766,23.810194,5.615,90,0,87182.513,-32088.426,-45046.587,691.496,303.15988,290.07854,4.96E-05,0.078863122,393.45463,1017.9494
1750,23.707934,1.621,90,-1070,83563.789,-26836.901,-44020.727,706.60339,356.33561,290.19683,4.31E-05,0.087917778,359.64458,1094.7797
1770,23.843604,1.629,90,300,88289.791,-33347.324,-45284.643,694.19699,334.89369,290.16294,4.49E-05,0.079205684,354.52596,1041.7064
1755,23.740742,1.63,90,-700,85196.807,-29312.593,-44494.454,705.46331,352.33924,290.09146,4.29E-05,0.080616619,357.88205,1088.2089
1772,23.851841,9.619,90,300,88520.818,-33929.922,-45401.368,680.96641,267.89166,290.00976,5.61E-05,0.077519897,415.38394,970.81809
1769,23.831712,30.606,90,0,87147.976,-32076.379,-45043.791,657.98158,166.45858,290.06414,8.98E-05,0.075381998,485.08166,827.90824
1751,23.711775,3.612,90,-1070,81944.093,-25092.642,-43674.045,700.28156,315.07074,290.09089,4.77E-05,0.078601795,378.33123,1027.1031
1778,23.890707,16.615,90,700,90956.988,-36611.604,-45913.784,660.51366,187.56557,290.10547,7.99E-05,0.076548239,462.31621,847.09793
1771,23.847448,3.612,90,300,88686.596,-33967.625,-45408.563,690.65043,316.61065,290.08851,4.74E-05,0.077745836,365.89179,1024.1486
1756,23.744586,3.61,90,-700,83713.942,-27385.167,-44122.568,699.77142,320.25689,290.07573,4.70E-05,0.079932062,377.67583,1044.4858
1780,23.909218,1.611,90,1070,93087.015,-39128.581,-46406.096,689.58318,336.41694,290.07154,4.47E-05,0.078206328,343.24462,1040.9574
1762,23.781784,9.618,90,-300,85726.701,-30142.086,-44659.16,691.0447,299.4979,290.11033,5.02E-05,0.079457999,390.00105,1006.0192
1782,23.91745,9.618,90,1070,92288.225,-38704.398,-46332.294,661.8913,183.56509,290.1154,8.14E-05,0.075125137,472.24395,848.42272
1777,23.884646,9.618,90,700,90316.369,-36456.683,-45909.344,674.3228,248.83965,290.11212,6.02E-05,0.076336266,415.18015,926.3249
1768,23.822319,21.609,90,0,87181.239,-32093.894,-45043.092,667.20582,205.22634,290.10088,7.26E-05,0.074050186,459.52088,884.52962
1767,23.815145,13.621,90,0,87180.334,-32093.976,-45049.506,676.48345,245.4336,290.09561,6.13E-05,0.07958528,424.97588,929.07463
1758,23.755041,16.614,90,-700,84151.984,-27525.575,-44151.267,670.77894,188.2964,290.12642,7.96E-05,0.07709058,479.06677,869.29687
1763,23.787846,16.616,90,-300,85930.962,-30228.181,-44682.842,673.39274,210.76955,290.09686,7.07E-05,0.073344697,459.74164,895.6422
1773,23.857904,16.615,90,300,88520.901,-33948.753,-45399.929,669.50159,221.58712,290.11666,6.77E-05,0.074635436,441.40999,902.01425
1786,23.947114,3.613,120,-1380,106545.27,-25534.999,-43222.89,682.1543,313.99104,290.08727,4.77E-05,0.077589263,356.37638,1003.664
1783,23.923513,16.614,90,1070,92484.92,-39025.917,-46399.969,653.56615,142.88119,290.11458,0.000104621,0.07564719,510.26123,806.00139
1785,23.943273,1.617,120,-1380,106956.92,-26348.58,-43363.257,686.46565,319.70147,290.12573,4.70E-05,0.078931051,356.85353,1014.9748
1775,23.876414,1.609,90,700,90652.323,-36445.212,-45899.641,692.95427,345.04852,290.13132,4.37E-05,0.080219144,354.41414,1065.7374
1779,23.898714,25.611,90,700,90360.527,-36553.92,-45905.397,651.16133,136.52651,290.11883,0.000109832,0.07532197,515.06926,797.12266
1787,23.951507,9.617,120,-1380,106412.63,-24993.515,-43116.978,661.2917,201.92726,290.10925,7.39E-05,0.073900375,456.59004,875.25845
1793,23.990374,16.613,120,-1000,107374.18,-27504.73,-43599.874,658.13036,193.85415,290.10518,7.71E-05,0.075304616,457.86067,857.50297
1784,23.931518,25.613,90,1070,91881.551,-38684.375,-46335.583,643.00752,86.09426,290.10864,0.000173263,0.074215229,551.54989,729.60163
1781,23.913056,3.612,90,1070,91888.993,-38949.156,-46390.883,683.4702,297.92984,290.10228,5.04E-05,0.077243169,385.69936,1003.6239
1788,23.95757,16.613,120,-1380,106914.36,-25327.656,-43169.112,651.57353,148.58013,290.10803,0.00010026,0.073108405,492.5403,798.20717
1774,23.865909,25.612,90,300,88508.977,-34043.975,-45438.495,657.30328,175.45107,290.18972,8.60E-05,0.078537553,473.80474,835.00334
1776,23.880252,3.612,90,700,90891.533,-36369.766,-45870.326,686.38288,309.74492,290.10479,4.84E-05,0.077499685,377.19654,1015.7025
1795,24.008885,1.61,120,-500,107374.18,-30807.449,-44244.392,689.56835,348.03768,290.06697,4.33E-05,0.079551142,346.2159,1066.2588
1791,23.979918,3.614,120,-1000,107374.18,-27940.384,-43676.964,682.31639,310.23063,290.08344,4.85E-05,0.080373649,365.84853,1006.1414
1798,24.023179,16.616,120,-500,107374.18,-30893.133,-44273.789,661.68203,220.1366,290.11221,6.80E-05,0.075917118,439.39226,893.1128
1799,24.031184,25.611,120,-500,107374.18,-30812.918,-44256.932,647.59788,165.14038,290.07131,9.01E-05,0.07235256,474.40211,814.93122
1796,24.012723,3.611,120,-500,107374.18,-30961.754,-44278.024,684.59684,322.20913,290.10671,4.66E-05,0.078316476,364.97036,1032.5347
1794,23.99838,25.612,120,-1000,107167.88,-27764.453,-43658.257,645.17258,126.62743,290.06543,0.000117758,0.073622625,512.58017,773.05619
1789,23.965576,25.613,120,-1380,106219.72,-25463.459,-43212.612,641.96551,74.957332,290.10523,0.000198672,0.072733654,561.87087,715.70489
1803,24.057646,21.607,120,0,107374.18,-34015.524,-44874.767,660.88985,230.1748,290.10018,6.51E-05,0.076742319,430.16885,903.97256
1790,23.976081,1.609,120,-1000,107374.18,-27657.431,-43636.096,688.92399,346.44375,290.07989,4.35E-05,0.080589827,332.56675,1046.5444
1801,24.045527,5.616,120,0,107374.18,-34011.33,-44875.713,676.69975,299.16683,290.11185,5.01E-05,0.077332688,369.35931,989.34776
1804,24.067038,30.606,120,0,107374.18,-34018.196,-44876.288,646.11064,184.032,290.09633,8.11E-05,0.074538493,461.84733,842.66782
1810,24.111747,1.61,120,1000,107374.18,-40598.112,-46151.306,683.35032,346.06913,290.11935,4.33E-05,0.077630625,336.78233,1055.2177
1800,24.041689,1.61,120,0,107374.18,-34016.428,-44872.629,686.9244,350.231,290.09768,4.30E-05,0.080609368,343.96392,1070.0563
1816,24.148389,3.612,120,1380,107374.18,-42528.75,-46553.411,678.13305,321.47424,290.0257,4.69E-05,0.080307417,347.12422,1009.0475
1797,24.017116,9.618,120,-500,107374.18,-31009.694,-44285.877,674.55104,283.69326,290.09295,5.28E-05,0.076819396,383.71503,967.80012
1817,24.152783,9.618,120,1380,107374.18,-42592.273,-46549.258,652.28128,182.07354,290.09228,8.20E-05,0.074444962,460.31964,835.25611
1815,24.144552,1.608,120,1380,107374.18,-43120.395,-46630.09,667.74693,274.38314,290.02453,5.47E-05,0.078441809,396.55675,963.79678
1792,23.984313,9.617,120,-1000,107366.35,-27531.085,-43611.797,670.34384,246.51814,290.08679,6.07E-05,0.076770375,413.93653,922.76044
1819,24.166851,25.612,120,1380,107374.18,-43354.175,-46688.227,635.8466,75.914113,290.09458,0.00019552,0.070369015,557.18233,714.49444
1812,24.119979,9.619,120,1000,107374.18,-40352.327,-46086.838,655.04394,184.24162,290.06702,8.09E-05,0.073530812,459.70616,838.43526
1811,24.115585,3.612,120,1000,107374.18,-40382.423,-46099.213,680.11291,322.45682,290.09266,4.65E-05,0.078394586,348.97757,1012.376
1822,24.18684,9.62,65,-810,59478.709,-25490.922,-44204.1,651.3108,203.15482,290.29607,7.38E-05,0.077289804,439.8857,856.61935
1814,24.134046,25.612,120,1000,107374.18,-40030.478,-46051.026,640.65554,130.64778,290.07223,0.000113988,0.07233449,505.89669,774.90129
1826,24.215251,3.615,65,-600,60264.253,-26895.9,-44487.423,674.9562,317.23918,290.08939,4.72E-05,0.076211863,345.69088,999.71316
1808,24.093231,16.634,120,500,107374.18,-35958.164,-45258.535,658.20893,206.99232,290.09361,7.21E-05,0.074413227,450.9617,881.41203
1807,24.087163,9.638,120,500,107374.18,-35947.474,-45255.04,673.51097,283.43579,290.10433,5.28E-05,0.07594298,389.9203,974.1403
1823,24.192903,16.613,65,-810,59044.492,-25045.442,-44101.929,639.74086,136.36067,290.10555,0.000109525,0.07434636,502.50631,783.41288
1802,24.050477,13.6,120,0,107374.18,-34017.25,-44872.958,667.94282,259.20275,290.12167,5.77E-05,0.076395683,403.63102,944.84373
1809,24.101242,25.61,120,500,107374.18,-37312.943,-45515.75,647.49724,179.24999,290.08979,8.32E-05,0.073323687,467.74671,837.79875
1824,24.200908,25.611,65,-810,58566.858,-25279.509,-44175.36,634.37902,79.311174,290.1066,0.000188224,0.074402858,553.54232,717.33647
1825,24.211413,1.611,65,-600,60190.698,-26778.064,-44462.672,674.60746,320.99556,290.17802,4.70E-05,0.080339495,360.23489,1026.8964
1806,24.082768,3.614,120,500,107374.18,-37181.457,-45490.588,672.67458,278.89375,290.0896,5.38E-05,0.077718496,386.40378,958.22248
1805,24.078931,1.608,120,500,107374.18,-37207.318,-45496.467,672.98841,291.20997,290.09656,5.15E-05,0.077236857,379.41187,983.79015
1818,24.158845,16.615,120,1380,107374.18,-42710.601,-46565.128,642.12643,142.85977,290.10707,0.000104206,0.07215388,491.14519,784.47097
1832,24.252449,9.618,65,-300,61349.157,-28579.555,-44813.588,662.75748,264.11779,290.09046,5.67E-05,0.076923627,391.32046,938.12399
1833,24.258511,16.616,65,-300,61122.778,-28634.855,-44834.557,652.45372,226.35192,290.10508,6.60E-05,0.075091677,420.20928,886.15435
1820,24.178606,1.619,65,-810,59583.881,-26245.01,-44359.596,680.97027,339.01637,290.12607,4.42E-05,0.077434257,331.21944,1027.8614
1831,24.248055,3.612,65,-300,61218.411,-28574.827,-44816.877,677.25197,323.52266,290.10946,4.63E-05,0.077717717,357.53126,1027.5091
1829,24.233712,25.612,65,-600,59688.724,-26661.668,-44443.224,634.70761,105.43227,290.1109,0.000141364,0.073431328,523.38166,740.81025
1821,24.182446,3.613,65,-810,59217.175,-25359.148,-44179.636,671.36619,298.00147,290.12655,5.05E-05,0.07957041,365.38823,975.80369
1813,24.126041,16.613,120,1000,107374.18,-40783.212,-46191.475,648.6027,185.5908,290.10671,8.06E-05,0.075920945,458.37543,843.39225
1840,24.314263,1.612,65,300,64025.341,-32311.926,-45547.368,672.15685,321.24426,290.08537,4.68E-05,0.079401896,357.89546,1021.751
1835,24.277022,1.61,65,0,62781.937,-30470.964,-45183.418,676.7499,334.67693,290.11012,4.49E-05,0.078766674,347.68197,1039.6211
1842,24.322495,9.618,65,300,64270.921,-32445.92,-45572.571,658.71927,245.16866,290.11883,6.10E-05,0.069993343,407.39084,918.53845
1837,24.285809,13.601,65,0,62796.985,-30466.401,-45185.473,657.34501,235.6342,290.08539,6.35E-05,0.075687273,424.50206,911.44744
1838,24.292978,21.607,65,0,62805.784,-30467.675,-45185.062,648.28121,191.01799,290.16559,7.82E-05,0.075494847,452.30022,849.29574
1841,24.318101,3.613,65,300,64269.647,-32462.53,-45570.885,666.57208,294.34191,290.07685,5.10E-05,0.078686869,366.47081,979.00394
1843,24.328558,16.634,65,300,63838.267,-31629.254,-45406.631,650.90061,222.45132,290.0829,6.71E-05,0.074488666,426.52778,885.80555
1827,24.219645,9.617,65,-600,59498.115,-26533.349,-44433.768,656.04421,220.09929,290.08722,6.80E-05,0.075699264,431.7106,887.09748
1828,24.225707,16.613,65,-600,60265.733,-26856.471,-44468.304,645.98345,183.1379,290.08137,8.12E-05,0.071891233,456.94425,839.01534
1836,24.28086,5.612,65,0,62786.213,-30461.097,-45187.282,668.6067,285.20661,290.12271,5.26E-05,0.076688455,386.58394,976.8201
1830,24.244218,1.608,65,-300,61277.987,-28472.245,-44795.785,677.32494,333.55475,290.16315,4.50E-05,0.077477564,332.58114,1020.2471
1848,24.361374,16.613,65,600,65749.463,-34497.679,-45972.743,645.87929,181.29173,290.10994,8.24E-05,0.075121027,459.58789,832.87675
1857,24.422179,9.617,90,-1070,82379.751,-25271.533,-43693.78,655.06477,209.35239,290.10718,7.14E-05,0.076072378,441.34119,872.07295
1845,24.347073,1.613,65,600,64839.503,-33953.358,-45884.223,674.55277,325.08033,290.2337,4.63E-05,0.078510157,350.7812,1025.5319
1852,24.388116,9.62,65,810,66552.155,-35473.625,-46158.008,649.8455,203.38401,289.97951,7.34E-05,0.073635131,435.71705,855.94962
1851,24.383721,3.614,65,810,66947.107,-35523.497,-46176.18,667.15195,280.16742,290.04874,5.42E-05,0.081124207,390.79963,971.79633
1834,24.266517,25.61,65,-300,61429.99,-28575.937,-44815.644,639.83529,163.7711,290.08767,9.10E-05,0.07308413,466.16917,802.98234
1860,24.446759,1.61,90,-700,83574.191,-27557.439,-44161.422,681.84446,340.79988,290.08946,4.42E-05,0.078052821,347.77273,1052.1061
1859,24.436253,25.612,90,-1070,82305.908,-25468.967,-43742.584,633.76831,83.062555,290.0913,0.000179025,0.071831915,544.63128,716.2071
1850,24.379885,1.611,65,810,66876.965,-35686.642,-46200.973,673.86743,324.05596,290.09795,4.64E-05,0.080097127,355.76391,1028.4583
1844,24.336569,25.612,65,300,64341.927,-32393.54,-45556.372,642.48641,161.53316,290.09659,9.23E-05,0.073600178,478.26023,812.54785
1839,24.302371,30.607,65,0,62815.487,-30472.815,-45184.116,637.33005,158.20354,290.0961,9.40E-05,0.072062587,470.61472,798.64791
1856,24.417785,3.613,90,-1070,82789.177,-25549.388,-43754.548,673.73541,302.2744,290.08316,4.95E-05,0.076550294,372.27942,996.85189
1846,24.350913,3.63,65,600,64916.882,-33008.948,-45681.937,669.90799,296.42843,290.16106,5.24E-05,0.090340076,379.46628,992.32159
1864,24.469057,25.613,90,-700,83284.986,-27087.907,-44069.653,642.01669,133.13427,290.06137,0.000111998,0.073638358,505.81657,781.28444
1863,24.461052,16.614,90,-700,84269.451,-27767.495,-44189.833,651.67313,200.46097,290.10855,7.45E-05,0.075290234,442.04081,854.24202
1866,24.4834,3.613,90,-300,85681.926,-30216.175,-44676.511,678.26266,326.87234,290.08679,4.60E-05,0.079305398,352.86286,1025.6119
1868,24.493856,16.613,90,-300,85528.402,-30135.261,-44667.712,660.10953,247.40906,290.10133,6.04E-05,0.074758515,404.02859,908.21383
1865,24.479563,1.61,90,-300,85844.126,-30207.253,-44670.261,680.14354,333.47351,290.07929,4.51E-05,0.079941875,337.58878,1023.3203
1847,24.355312,9.617,65,600,65871.288,-34353.653,-45941.455,656.47786,228.56621,290.10467,6.55E-05,0.076567603,429.05646,901.01425
1874,24.537716,30.605,90,0,87044.324,-32100.513,-45048.848,635.99972,151.54943,290.06467,9.84E-05,0.073544152,480.87791,793.83926
1867,24.487794,9.617,90,-300,85484.984,-30111.826,-44662.696,666.10057,270.22373,290.09804,5.53E-05,0.075960346,398.96051,958.96878
1855,24.413945,1.618,90,-1070,83421.365,-26631.737,-43967.195,680.87447,343.92858,290.10076,4.38E-05,0.080282043,338.42894,1043.3791
1869,24.501862,25.61,90,-300,85601.258,-30186.573,-44674.496,642.5378,171.9879,290.10498,8.67E-05,0.073775178,467.60972,823.69331
1853,24.394178,16.614,65,810,66618.145,-35617.24,-46188.679,639.85143,138.13867,290.08603,0.000107564,0.071477648,491.51706,775.53344
1849,24.369379,25.615,65,600,65735.813,-34110.376,-45892.035,633.46331,113.45133,290.08688,0.000130998,0.071456983,513.7834,748.67115
1854,24.402184,25.629,65,810,65918.365,-33876.967,-45838.092,633.03283,77.404468,290.10879,0.000192014,0.071754902,551.35034,712.29613
1858,24.428242,16.635,90,-1070,82984.845,-27619.523,-44181.322,643.89695,146.81858,290.09844,0.000101727,0.074059873,497.12368,800.51268
1861,24.450596,3.611,90,-700,83413.224,-27509.746,-44153.035,676.15009,314.73676,290.07643,4.77E-05,0.078451767,367.78977,1019.0789
1875,24.549608,1.609,90,300,88443.563,-33977.821,-45414.566,672.09029,313.17908,290.07699,4.78E-05,0.076707568,352.09646,995.11566
1862,24.454989,9.62,90,-700,84620.247,-27755.489,-44181.651,660.67975,248.09959,290.07896,6.02E-05,0.074718356,409.47117,920.69044
1876,24.553446,3.614,90,300,88290.613,-33883.586,-45390.555,671.37378,296.95196,290.0926,5.03E-05,0.075474064,377.03151,991.93819
1878,24.563902,16.616,90,300,88330.701,-33966.186,-45411.277,657.47207,252.05324,290.07713,5.94E-05,0.075727659,401.79807,925.9292
1880,24.582413,1.61,90,700,90158.65,-36661.23,-45944.374,676.62602,324.8757,290.08571,4.61E-05,0.076999168,352.33057,1021.831
1877,24.55784,9.618,90,300,88364.21,-33994.103,-45419.253,662.9822,267.22332,290.08525,5.60E-05,0.077219835,387.52399,938.24368
1885,24.615217,1.611,90,1070,92699.008,-39033.235,-46393.432,681.01676,356.93665,290.07014,4.21E-05,0.078631374,326.67152,1062.5002
1881,24.58625,3.614,90,700,90035.181,-36364.257,-45884.757,669.4333,286.98935,290.07294,5.22E-05,0.077614385,373.54712,964.33166
1870,24.512367,1.61,90,0,87035.073,-32101.459,-45046.34,685.50641,363.38313,290.09945,4.14E-05,0.079641216,327.79807,1080.8787
1887,24.623449,9.619,90,1070,92861.578,-39214.676,-46425.913,654.22044,214.93217,290.00746,6.96E-05,0.074967116,428.7737,873.80206
1891,24.653118,3.613,120,-1380,106065.9,-25080.185,-43139.55,669.38633,271.77044,290.08129,5.53E-05,0.079585691,398.2091,961.14444
1873,24.528323,21.608,90,0,87043.255,-32104.83,-45043.298,648.06284,195.0773,290.09574,7.65E-05,0.074422046,453.57294,856.70989
1888,24.629512,16.633,90,1070,90598.134,-36101.861,-45821.193,640.97262,129.51204,290.04807,0.000115112,0.073465069,510.55384,778.12293
1890,24.649278,1.617,120,-1380,106972.83,-26507.859,-43409.018,676.13133,309.62339,290.07802,4.85E-05,0.07897677,358.63536,996.59697
1889,24.637522,25.612,90,1070,91810.956,-38683.881,-46334.103,636.83122,78.473848,290.03317,0.000189678,0.072642222,553.30482,715.57397
1893,24.663575,16.613,120,-1380,106047.2,-25151.849,-43144.854,640.70679,144.1445,290.09101,0.00010513,0.08074038,495.54487,791.44503
1894,24.671579,25.613,120,-1380,107007,-25325.518,-43164.877,631.73224,74.789523,290.13786,0.000201358,0.071803849,549.14238,705.54449
1872,24.521155,13.602,90,0,87040.871,-32098.581,-45051.479,660.14243,240.7867,290.0871,6.22E-05,0.076331024,412.47124,912.80149
1871,24.516204,5.614,90,0,87029.276,-32087.685,-45033.06,673.23272,295.73002,290.09876,5.07E-05,0.076846488,366.47491,972.84832
1883,24.596706,16.613,90,700,90484.326,-36756.822,-45959.093,646.98607,174.87224,290.08027,8.53E-05,0.074265937,470.59952,832.71361
1884,24.604712,25.612,90,700,90628.188,-36523.906,-45906.795,634.05684,123.65888,290.07803,0.00012033,0.072649097,509.18628,764.38948
1896,24.685923,3.611,120,-1000,107357.84,-27917.812,-43698.92,669.18892,279.90446,290.08022,5.36E-05,0.077189165,379.29531,954.65419
1882,24.590644,9.618,90,700,90452.009,-36660.079,-45937.426,662.45579,261.28453,290.05196,5.73E-05,0.075898757,390.82116,929.56267
1886,24.619055,3.61,90,1070,92163.768,-38949.32,-46385.867,671.50083,304.32609,290.07224,4.92E-05,0.076909071,361.52665,985.21072
1902,24.723127,9.618,120,-500,107374.18,-30901.027,-44268.609,668.84294,292.76364,290.12958,5.11E-05,0.075442086,375.34267,977.70783
1906,24.751538,5.613,120,0,107374.18,-34014.578,-44876.823,665.72603,277.24616,290.10518,5.42E-05,0.077567176,377.63532,947.65761
1879,24.571908,25.613,90,300,88480.731,-33997.515,-45417.567,642.54483,163.4177,290.07463,9.12E-05,0.073395374,471.03699,807.74079
1908,24.763656,21.606,120,0,107374.18,-34021.197,-44878.18,644.78507,186.04919,290.08934,8.05E-05,0.076060343,453.50983,833.54068
1905,24.7477,1.61,120,0,107374.18,-34013.057,-44876.001,682.70603,371.38537,290.0755,4.06E-05,0.079607778,320.10494,1088.7334
1904,24.737195,25.613,120,-500,107374.18,-30783.068,-44242.83,638.13788,154.60562,290.07143,9.64E-05,0.073586331,478.134,799.33064
1897,24.690316,9.62,120,-1000,107340.86,-27775.678,-43668.495,661.93316,244.73203,290.07885,6.13E-05,0.075486988,416.05194,923.16019
1909,24.773048,30.606,120,0,107374.18,-34028.146,-44878.838,637.18616,151.93164,290.11234,9.81E-05,0.072974468,481.05089,792.41376
1907,24.756487,13.602,120,0,107374.18,-34025.021,-44877.933,654.83825,224.92607,290.09949,6.65E-05,0.075886975,429.05774,894.01297
1892,24.657512,9.617,120,-1380,106774.32,-25364.084,-43173.594,652.89454,195.17952,290.09839,7.67E-05,0.076271486,449.29617,850.97655
1911,24.788779,3.611,120,500,107374.18,-37387.978,-45532.484,670.29618,296.88763,290.10343,5.04E-05,0.075560126,365.42996,974.47913
1895,24.682085,1.609,120,-1000,107323.75,-27625.937,-43627.421,671.68134,294.62387,290.0861,5.08E-05,0.076707645,378.36987,991.95337
1912,24.793173,9.617,120,500,107374.18,-37391.513,-45533.347,664.90461,265.39724,290.08728,5.66E-05,0.07707755,402.82489,951.0539
1914,24.80724,25.613,120,500,107374.18,-37187.501,-45487.093,640.95399,168.0862,290.09288,8.86E-05,0.072643047,462.92585,810.22567
1903,24.729189,16.613,120,-500,107374.18,-31005.705,-44290.523,647.37943,188.16483,290.1354,7.91E-05,0.073082455,452.2092,841.47766
1898,24.696379,16.633,120,-1000,107374.18,-29877.759,-44067.063,648.33349,184.17123,290.11058,8.13E-05,0.075684471,463.79325,846.00473
1915,24.817747,1.63,120,1000,107374.18,-38355.002,-45723.628,670.25686,312.36925,290.09939,4.83E-05,0.076670952,360.51125,1012.5999
1899,24.704391,25.611,120,-1000,107374.18,-27713.758,-43653.734,634.34225,107.62319,290.12422,0.000138848,0.075057592,522.06502,744.76326
1918,24.832045,16.614,120,1000,107374.18,-40471.478,-46121.539,642.15133,169.26097,290.10987,8.77E-05,0.070508148,461.99166,810.68511
1916,24.82159,3.611,120,1000,107374.18,-41056.421,-46245.541,668.6543,291.12067,290.08245,5.14E-05,0.075792979,376.82897,978.72659
1901,24.718733,3.612,120,-500,107374.18,-30868.217,-44270.253,665.93489,281.5512,290.08264,5.33E-05,0.079036352,376.51133,957.59978
1900,24.714895,1.61,120,-500,107374.18,-30624.652,-44218.325,672.0847,309.09348,290.08285,4.86E-05,0.078532002,366.10505,1006.7939
1923,24.864862,16.613,120,1380,107374.18,-43040.919,-46637.039,636.44482,135.33539,290.11399,0.000110472,0.073781091,493.57882,772.6333
1910,24.784941,1.611,120,500,107374.18,-37260.809,-45504.937,666.98386,304.00242,290.07883,4.94E-05,0.078565804,359.45764,991.79489
1927,24.892863,9.619,120,-1380,106441.86,-25710.641,-43266.883,650.13974,208.41708,290.21,7.17E-05,0.074356639,436.56687,863.83717
1917,24.825983,9.618,120,1000,107374.18,-40265.985,-46082.068,655.10574,237.75248,290.10698,6.28E-05,0.07467951,412.94023,906.13048
1926,24.888469,3.614,120,-1380,106503.09,-26097.121,-43345.125,666.97096,300.54942,290.08394,5.02E-05,0.08103688,368.59699,981.90806
1913,24.799235,16.614,120,500,107374.18,-37073.859,-45470.647,647.80577,205.6961,290.09765,7.29E-05,0.077195421,435.35886,858.56033
1933,24.931736,16.616,120,-1000,107374.18,-27356.84,-43577.343,644.94634,180.37554,290.02873,8.26E-05,0.073450828,459.27898,830.87253
1931,24.921274,3.612,120,-1000,107278.48,-27425.749,-43600.984,667.45579,301.37954,290.10875,4.97E-05,0.07713084,368.0972,990.51896
1930,24.917436,1.608,120,-1000,107374.18,-27466.864,-43607.973,674.46951,332.97045,290.05245,4.51E-05,0.078810491,330.90902,1014.1415
1934,24.939742,25.611,120,-1000,107332.51,-27536.553,-43623.268,632.45041,119.33997,290.08582,0.000124535,0.071389111,506.48206,751.18461
1929,24.906931,25.612,120,-1380,106178.72,-25566.575,-43223.63,629.83467,85.055591,290.06634,0.0001754,0.074262601,543.06004,718.3339
1919,24.840051,25.613,120,1000,107374.18,-40847.392,-46216.802,634.16706,119.86805,290.0545,0.000124067,0.072154526,506.14358,753.13925
1920,24.850556,1.63,120,1380,107374.18,-39633.185,-45965.055,674.47951,332.67096,290.11402,4.51E-05,0.078858521,333.7851,1025.9523
1922,24.858794,9.637,120,1380,107374.18,-39440.643,-45921.062,648.44172,198.15557,290.07961,7.51E-05,0.072471634,439.25142,847.86979
1936,24.954085,3.612,120,-500,107374.18,-30767.979,-44250.477,668.46137,305.49577,290.08879,4.91E-05,0.077363916,361.66121,991.82364
1928,24.898926,16.613,120,-1380,106298.7,-25357.218,-43196.289,638.27624,147.98178,289.96672,0.000100593,0.072659946,482.00391,786.93548
1921,24.854399,3.614,120,1380,107374.18,-43163.154,-46638.313,667.7919,298.77434,290.05547,5.02E-05,0.078026603,371.80365,990.50948
1938,24.96454,16.616,120,-500,107374.18,-30867.436,-44273.502,649.01511,208.07225,290.10107,7.19E-05,0.075704811,433.82097,861.25984
1939,24.972546,25.632,120,-500,107374.18,-32135.132,-44515.546,636.1663,158.58527,290.0846,9.39E-05,0.073103112,474.75896,801.01882
1924,24.872868,25.632,120,1380,107374.18,-38810.063,-45800.965,630.56622,80.206812,290.12858,0.000185634,0.072280364,548.23875,713.32691
1942,24.991846,13.619,120,0,107374.18,-34014.948,-44880.852,658.49069,256.29152,290.06483,5.83E-05,0.074984098,391.24459,918.80591
1944,25.008412,30.608,120,0,107374.18,-34022.431,-44880.729,635.66754,168.71423,290.08993,8.84E-05,0.073713963,458.64514,805.85991
1945,25.020304,1.61,120,500,107374.18,-37218.173,-45502.429,673.48821,339.93571,290.07479,4.39E-05,0.074652071,337.90816,1044.5464
1932,24.925669,9.637,120,-1000,107374.18,-29986.22,-44103.244,653.35591,234.66461,290.0847,6.37E-05,0.075462294,408.44952,890.89392
1948,25.034599,16.633,120,500,107374.18,-35892.668,-45244.391,644.23707,199.04575,290.07149,7.50E-05,0.074689694,438.03615,847.24668
1952,25.061347,9.619,120,1000,107374.18,-40439.778,-46129.638,658.40916,266.39701,290.06656,5.63E-05,0.077627663,391.4893,939.74302
1925,24.884629,1.618,120,-1380,107076.77,-27053.741,-43514.93,674.8337,331.86865,290.1081,4.52E-05,0.07733721,332.71985,1013.8761
1950,25.053115,1.61,120,1000,107374.18,-40365.936,-46107.231,673.69651,331.09108,290.0613,4.52E-05,0.076674627,345.35765,1030.5817
1937,24.958478,9.617,120,-500,107374.18,-30780.725,-44251.094,659.73003,258.02272,290.06715,5.80E-05,0.076809614,406.24097,940.37519
1941,24.986895,5.616,120,0,107374.18,-34019.224,-44882.99,678.87971,349.68191,290.08888,4.30E-05,0.079241347,336.85747,1061.991
1951,25.056953,3.611,120,1000,107374.18,-40276.264,-46091.484,667.33756,302.65406,290.05001,4.96E-05,0.077973008,357.14014,987.50633
1954,25.075415,25.631,120,1000,107374.18,-38164.968,-45685.103,629.34494,114.4455,290.07539,0.000130105,0.073252599,516.46765,755.05761
1957,25.094163,9.618,120,1380,107374.18,-43431.964,-46706.276,644.23934,182.6284,290.05623,8.16E-05,0.073545999,451.77146,828.67298
1935,24.950246,1.611,120,-500,107374.18,-31026.016,-44296.32,669.37785,321.88543,290.05191,4.66E-05,0.077450104,339.01412,1002.5313
1955,25.085926,1.629,120,1380,107374.18,-39834.484,-46011.556,663.76445,292.2503,290.06836,5.11E-05,0.074645968,367.63022,969.5718
1958,25.100225,16.614,120,1380,107374.18,-43395.783,-46702.083,634.38736,130.9532,290.04352,0.000113621,0.071814359,496.4555,765.73642
1943,24.99902,21.606,120,0,107374.18,-34019.347,-44883.155,643.12491,210.86886,290.0679,7.09E-05,0.075421443,426.12784,859.37721
1956,25.089769,3.613,120,1380,107374.18,-42986.524,-46620.305,657.17706,258.53769,290.04768,5.79E-05,0.076218264,390.36405,927.39353
1962,25.128221,9.617,15,-290,12989.736,-25290.362,-45074.134,641.00069,158.13923,290.07043,9.43E-05,0.073608594,483.38816,810.91487
1949,25.04261,25.612,120,500,107374.18,-37194.079,-45492.685,637.37543,168.39542,290.08086,8.85E-05,0.073602552,463.46161,813.49799
1966,25.156631,3.613,15,-200,13537.427,-26006.296,-45213.431,661.67968,270.70262,290.0608,5.54E-05,0.076114863,393.55162,954.32716
1940,24.983057,1.611,120,0,107374.18,-34011.947,-44881.551,668.85805,313.75543,290.08962,4.78E-05,0.077115859,344.56748,989.69514
1965,25.152793,1.61,15,-200,13453.717,-25868.397,-45186.337,668.64126,323.41239,290.08676,4.65E-05,0.078815834,342.03921,1002.9204
1968,25.167087,16.616,15,-200,13426.54,-25947.666,-45203.399,633.53738,131.79713,290.06273,0.000113068,0.073480409,495.38609,767.23008
1946,25.024142,3.612,120,500,107374.18,-37128.049,-45484.503,673.01055,324.58833,290.09297,4.63E-05,0.07873715,339.3093,1006.5897
1969,25.175093,25.613,15,-200,13419.756,-25868.849,-45180.951,628.35722,96.940396,290.15235,0.000153053,0.069527497,522.10055,722.45501
1947,25.028536,9.619,120,500,107374.18,-37259.946,-45508.555,662.34136,289.10184,290.10769,5.16E-05,0.074399771,369.99405,972.69282
1959,25.108231,25.614,120,1380,107374.18,-42328.273,-46493.054,627.64768,78.499669,289.96103,0.00018941,0.071719197,544.22597,705.471
1953,25.067408,16.615,120,1000,107374.18,-40086.765,-46056.659,638.30039,159.62207,290.07876,9.33E-05,0.073069476,473.58154,807.7619
1972,25.194385,13.602,15,-100,13980.193,-26524.179,-45311.08,647.99,209.78545,290.02966,7.13E-05,0.075815344,435.80654,867.56719
1970,25.185598,1.611,15,-100,13989.444,-26566.774,-45320.783,675.81894,349.59148,290.05513,4.31E-05,0.081225403,320.28603,1039.4917
1963,25.134283,16.613,15,-290,13023.491,-25304.095,-45077.341,628.81204,79.951463,290.03912,0.000186297,0.072490595,542.11042,708.35423
1964,25.142288,25.612,15,-290,13054.615,-25304.3,-45068.542,623.00745,37.576648,290.09906,0.000395391,0.07128832,582.483,659.91094
1975,25.222851,1.611,15,0,14463.416,-27168.039,-45439.934,664.46503,313.26253,290.06382,4.81E-05,0.080380978,358.21509,1005.7344
1967,25.161025,9.618,15,-200,13472.301,-25897.794,-45218.818,647.29852,215.89443,290.05568,6.93E-05,0.075760123,427.86801,871.55623
1978,25.238808,21.628,15,0,14477.066,-27164.38,-45434.137,643.47269,192.97821,290.0845,7.75E-05,0.075360898,443.31601,841.04762
1961,25.123826,3.615,15,-290,13101.774,-25468.801,-45104.312,657.8228,254.75105,290.05176,5.87E-05,0.075370973,543.65442,769.69912
1980,25.260098,1.611,15,100,14944.665,-27799.893,-45560.648,672.54697,345.64103,290.07234,4.34E-05,0.077358608,315.88113,1029.0785
1971,25.189435,5.614,15,-100,13984.88,-26522.576,-45313.546,664.45255,293.15314,290.13724,5.12E-05,0.077147472,372.57993,980.49078
1982,25.268886,13.601,15,100,15017.727,-27843.762,-45567.802,648.71934,226.4263,290.06223,6.60E-05,0.075849249,418.56115,882.97421
1983,25.276054,21.608,15,100,14945.447,-27787.353,-45557.852,638.98489,177.85854,290.08005,8.40E-05,0.074702485,461.00246,827.5632
1960,25.119987,1.618,15,-290,13133.103,-25567.641,-45127.337,667.34798,299.44074,290.00518,5.01E-05,0.074575411,358.2577,984.22714
1979,25.248206,30.605,15,0,14482.452,-27174.987,-45436.974,634.95344,158.70422,290.10648,9.39E-05,0.073069769,475.84224,803.29917
1986,25.301183,3.612,15,200,15483.928,-28409.092,-45677.373,663.92861,299.47978,290.05821,5.00E-05,0.077109603,362.73668,986.0714
1988,25.311639,16.615,15,200,15518.423,-28491.322,-45696.039,634.85605,156.42054,290.0964,9.55E-05,0.074145184,471.72178,793.0762
1985,25.297346,1.608,15,200,15504.65,-28433.391,-45690.448,669.2659,331.17679,290.15005,4.53E-05,0.077867881,342.34798,1026.349
1973,25.201554,21.629,15,-100,14146.502,-26773.624,-45360.952,634.38936,157.14056,290.16481,9.49E-05,0.074384247,475.78038,799.86608
1981,25.263936,5.618,15,100,14918.352,-27761.533,-45552.548,662.60967,289.32415,290.05058,5.21E-05,0.076629261,374.09317,972.05835
1974,25.210953,30.627,15,-100,14138.526,-26803.021,-45365.146,628.69782,121.37216,290.06422,0.000122605,0.072323902,502.79588,751.91119
1976,25.226689,5.613,15,0,14466.705,-27172.315,-45434.425,667.55987,313.97154,290.0595,4.77E-05,0.076752959,342.94524,991.56992
1991,25.333994,3.611,15,290,15946.923,-28986.346,-45796.072,658.04752,271.97319,290.08103,5.51E-05,0.077200384,388.343,951.57619
1990,25.33015,1.631,15,290,15380.072,-28314.528,-45664.299,666.49945,319.57344,290.09377,4.71E-05,0.079916481,348.33326,1011.8183
1993,25.34445,16.635,15,290,15630.379,-28301.618,-45652.869,628.67637,92.99973,290.07704,0.000160627,0.074402116,529.14067,723.16236
1977,25.231639,13.601,15,0,14471.968,-27167.217,-45438.207,653.41992,253.65849,290.06721,5.89E-05,0.076003299,400.89242,925.76414
1984,25.285448,30.626,15,100,14896.643,-27574.049,-45512.666,627.53131,133.19661,290.07116,0.000111573,0.071344043,487.5942,763.14318
1997,25.372451,6.602,25,-400,22481.023,-25214.506,-44866.626,646.81977,204.65253,290.06953,7.30E-05,0.075773222,441.07321,863.92679
1989,25.319645,25.612,15,200,15392.119,-28390.344,-45680.21,625.51959,95.627891,290.09053,0.000155246,0.069382145,525.12528,722.39997
1987,25.305577,9.617,15,200,15524.508,-28468.874,-45682.718,648.59919,215.14845,290.06529,6.94E-05,0.07445375,424.33435,867.41312
1992,25.338387,9.621,15,290,15977.923,-29032.23,-45798.457,637.95958,164.8704,290.05921,9.09E-05,0.077011374,473.58653,814.23165
1998,25.377677,10.629,25,-400,23190.008,-26389.199,-45102.257,639.13209,158.22806,289.99959,9.42E-05,0.073142761,480.20111,807.17263
2008,25.436618,16.613,25,-150,23545.076,-26826.703,-45187.899,643.50973,196.32894,290.06245,7.59E-05,0.074319796,445.75476,852.47756
2003,25.405757,14.612,25,-300,22947.8,-25891.298,-45001.031,638.17471,153.37647,290.05462,9.67E-05,0.0709002,482.3531,800.22266
2001,25.395582,3.612,25,-300,22849.083,-25897.835,-45006.253,663.51104,289.53855,290.06629,5.18E-05,0.077255143,365.09692,960.44854
1995,25.364216,1.62,25,-400,22632.613,-25790.772,-44987.463,667.7419,321.02827,290.05921,4.69E-05,0.077365468,349.64503,1016.9711
2005,25.422324,1.611,25,-150,23515.514,-26824.524,-45189.544,671.40302,327.33473,290.06791,4.58E-05,0.077600718,333.44978,1007.429
2007,25.430555,9.619,25,-150,23616.41,-26832.582,-45188.639,660.66361,275.21938,290.08854,5.44E-05,0.076687252,376.60177,941.38813
2010,25.455128,1.609,25,0,24300.316,-27820.944,-45387.553,678.08456,358.9541,290.06445,4.18E-05,0.078626004,316.81844,1065.4745
2013,25.471084,21.608,25,0,24308.621,-27821.026,-45381.386,638.67044,192.93518,290.06085,7.77E-05,0.077059575,445.2994,842.7713
2002,25.399976,8.607,25,-300,22694.615,-25893.6,-45011.557,651.32198,233.00763,290.13202,6.43E-05,0.077808084,421.08821,902.22492
2012,25.463916,13.6,25,0,24301.056,-27824.397,-45380.605,649.65375,236.23175,290.04344,6.35E-05,0.076643716,407.56888,898.60284
1994,25.352462,25.61,15,290,15939.974,-29018.333,-45801.623,621.88881,38.5617,290.09533,0.000388678,0.074112282,579.09331,659.50265
2011,25.458966,5.614,25,0,24299.329,-27821.273,-45377.275,666.01862,311.26444,290.10204,4.82E-05,0.07768269,348.68077,997.53135
2009,25.444623,25.611,25,-150,23562.55,-26848.699,-45187.899,636.53118,157.74777,290.07972,9.45E-05,0.073419606,472.62888,796.86607
1996,25.368057,3.61,25,-400,22301.104,-25367.987,-44909.509,659.72286,276.35284,290.08927,5.50E-05,0.080261591,385.3394,961.10504
2006,25.426161,3.613,25,-150,23593.222,-26833.364,-45193.08,668.86591,308.47736,290.05411,4.87E-05,0.078139722,360.22606,994.83455
2018,25.506662,16.618,25,150,24946.518,-28715.152,-45555.385,643.3146,199.60629,290.06618,7.46E-05,0.07290375,433.04151,844.93829
2000,25.391743,1.611,25,-300,22846.246,-25935.085,-45010.57,669.85101,324.58188,290.06934,4.62E-05,0.077393923,344.05931,1009.2336
2020,25.525174,1.612,25,300,25803.764,-29677.529,-45748.173,675.55008,342.83076,290.14014,4.38E-05,0.078243172,335.99093,1045.5444
2004,25.413206,20.619,25,-300,22863.761,-25978.338,-45025.084,632.01883,113.36705,290.09752,0.000131111,0.07177017,514.38596,748.66455
1999,25.38402,15.6,25,-400,22449.159,-25156.451,-44845.905,630.46448,105.8751,290.05494,0.000140374,0.071585268,519.68937,738.57325
2023,25.539186,14.613,25,300,25703.156,-29675.802,-45743.445,640.20893,156.11541,290.07689,9.53E-05,0.071488426,481.98722,803.17439
2019,25.514668,25.616,25,150,25045.071,-28658.907,-45549.547,634.37764,153.5503,290.06552,9.73E-05,0.074574505,477.88308,796.07651
2028,25.569209,10.611,25,400,26574.052,-30128.683,-45828.635,637.47524,149.27012,290.11123,9.96E-05,0.07202937,485.76106,795.63288
2033,25.598538,14.612,40,-550,36119.91,-25208.462,-44597.899,635.01738,121.62266,290.07411,0.000122437,0.072603828,509.26603,759.28953
2030,25.584522,1.619,40,-550,36430.451,-25833.532,-44726.959,670.66333,311.70496,290.11402,4.82E-05,0.078515722,353.33634,1000.9061
2029,25.575547,15.603,25,400,26156.9,-30423.395,-45890.966,630.7601,107.498,290.09032,0.000138182,0.071387475,515.66625,736.92971
2014,25.480477,30.604,25,0,24314.295,-27825.836,-45382.62,632.73403,156.53134,290.07735,9.54E-05,0.074517269,475.02877,798.96113
2035,25.615104,1.611,40,-400,37144.947,-26371.027,-44822.428,664.5798,290.92607,290.07714,5.15E-05,0.075549002,377.53946,981.0868
2017,25.5006,9.621,25,150,24959.799,-28701.707,-45551.15,656.74134,262.62606,290.10605,5.70E-05,0.076389546,396.47317,940.05208
2027,25.563985,6.606,25,400,26081.495,-30355.802,-45876.575,648.19961,195.69804,290.104,7.64E-05,0.076049167,452.89888,856.97991
2022,25.533405,8.605,25,300,25713.229,-29765.268,-45758.452,650.03628,224.70395,290.13668,6.64E-05,0.072171616,424.0295,890.87959
2032,25.592757,8.606,40,-550,36077.89,-25253.853,-44612.166,644.83798,185.08163,290.0944,8.04E-05,0.072476924,459.40638,841.49261
2015,25.49237,1.609,25,150,25074.386,-28755.897,-45563.526,669.72886,336.42383,290.07132,4.46E-05,0.078143325,324.99965,1020.8892
2039,25.637404,25.612,40,-400,37106.915,-26288.961,-44809.435,632.16361,94.427265,290.08691,0.000157826,0.072599715,535.89825,730.00074
2016,25.496206,3.616,25,150,25009.548,-28694.553,-45551.931,668.0796,298.41813,290.0762,5.02E-05,0.076743708,359.73927,972.83649
2037,25.623337,9.617,40,-400,36966.384,-26408.976,-44852.36,649.23058,202.20751,290.07888,7.38E-05,0.074573608,443.54753,859.84641
2034,25.605987,20.618,40,-550,35926.999,-25353.474,-44634.656,630.13512,82.014671,290.09399,0.000181811,0.073669497,544.36728,714.08727
2021,25.529011,3.613,25,300,25584.046,-29712.394,-45753.765,666.12491,292.90307,290.10622,5.12E-05,0.077041346,364.83298,968.17712
2024,25.546635,20.62,25,300,25527.801,-29604.015,-45736.003,630.06422,112.99351,290.11368,0.00013175,0.072722507,513.65207,746.56005
2025,25.555753,1.614,25,400,25896.807,-30159.848,-45842.285,666.73093,302.88992,290.06504,4.95E-05,0.077349462,354.50503,976.39396
2048,25.696676,21.607,40,0,38942.821,-28837.962,-45312.806,647.33867,194.49208,290.08894,7.67E-05,0.07355578,441.632,842.79224
2026,25.559592,3.612,25,400,25958.192,-30238.871,-45856.265,654.22782,238.81073,290.07912,6.25E-05,0.075361421,406.54948,897.49092
2031,25.588363,3.614,40,-550,36324.251,-25587.336,-44673.345,662.30246,281.0098,290.13168,5.33E-05,0.077354364,380.99253,959.18929
2043,25.662203,16.616,40,-200,38005.236,-27532.769,-45049.218,647.62409,189.8282,290.08059,7.86E-05,0.074413176,457.50717,850.07869
2038,25.629399,16.614,40,-400,36717.639,-26231.154,-44801.007,642.5738,171.95373,290.1007,8.67E-05,0.071793768,468.53369,827.335
2045,25.680714,1.609,40,0,38941.506,-28826.779,-45288.055,679.31335,339.92496,289.97499,4.45E-05,0.081588849,329.42379,1027.6671
2049,25.706068,30.607,40,0,38950.058,-28828.876,-45304.378,637.08981,156.20829,290.08347,9.55E-05,0.0731533,472.80949,794.02889
2051,25.721798,3.615,40,200,39793.696,-29973.268,-45526.728,667.95882,305.63377,290.09867,4.93E-05,0.079014505,364.71135,995.64218
2050,25.717961,1.608,40,200,39883.532,-30149.857,-45554.933,671.84419,319.14829,290.07591,4.70E-05,0.077466169,355.3909,1012.3465
2052,25.726193,9.617,40,200,39988.622,-30173.087,-45567.637,659.88316,257.43078,290.08841,5.87E-05,0.082636315,408.31818,940.40909
2036,25.618943,3.613,40,-400,36705.716,-26214.913,-44797.224,662.44179,267.9409,290.07903,5.59E-05,0.076430644,384.31671,934.17824
2047,25.689507,13.602,40,0,38945.206,-28829.534,-45304.953,658.17154,252.14433,290.09071,5.95E-05,0.076187051,408.20439,930.87642
2040,25.647909,1.612,40,-200,37864.582,-27572.569,-45092.389,668.3068,299.39373,290.1049,5.01E-05,0.076855764,373.35341,994.55568
2055,25.750765,1.611,40,400,40766.476,-31416.156,-45809.558,671.22086,323.02014,290.09135,4.63E-05,0.076014951,349.64165,1020.3685
2053,25.732254,16.615,40,200,40120.724,-30090.569,-45547.162,652.01897,223.94924,290.11968,6.67E-05,0.075377491,418.92285,880.70342
2061,25.787414,3.613,40,550,41872.428,-32221.474,-45962.588,666.76721,285.80796,290.08937,5.24E-05,0.077467715,382.96312,976.50153
2044,25.670209,25.611,40,-200,37898.337,-27494.039,-45043.75,640.63209,148.37721,290.08094,0.000100406,0.073112807,483.36958,789.17587
2041,25.651747,3.611,40,-200,37857.428,-27551.024,-45059.785,668.4462,289.04958,290.32121,5.22E-05,0.07987564,379.1154,972.9553
2042,25.656141,9.618,40,-200,37872.722,-27562.742,-45059.415,656.30363,233.52407,290.0786,6.40E-05,0.075491274,417.187,903.30795
2064,25.805038,20.618,40,550,41828.887,-32200.423,-45962.136,630.18775,94.081951,290.09851,0.000157918,0.071614399,528.93362,723.59164
2059,25.773066,25.63,40,400,40227.5,-30474.747,-45627.706,633.16057,111.11529,290.10151,0.000133821,0.071933995,516.21418,744.79592
2054,25.74026,25.612,40,200,39776.674,-30129.135,-45563.443,638.15747,161.82979,290.09551,9.22E-05,0.074226059,474.86913,809.90864
2063,25.797588,14.614,40,550,41244.561,-32281.337,-45985.448,636.84929,137.55425,290.12072,0.000108244,0.07274712,496.70481,782.87095
2046,25.684552,5.633,40,0,38936.572,-28834.221,-45299.814,668.45537,277.54573,289.98197,5.41E-05,0.077536708,392.9752,965.68136
2071,25.852051,3.612,65,-600,60136.18,-26653.404,-44432.164,664.11402,291.33037,290.11158,5.16E-05,0.076176729,375.65508,978.48633
2056,25.754603,3.611,40,400,41067.849,-31308.147,-45785.917,669.61622,298.3866,290.10342,5.01E-05,0.075412959,371.89253,991.79434
2068,25.829702,16.615,65,-810,59094.694,-25375.224,-44184.2,632.42282,130.25879,290.11396,0.000114652,0.074601615,495.49294,762.11312
2073,25.862507,16.613,65,-600,60396.685,-26576.93,-44411.072,636.81549,164.95737,290.11204,9.04E-05,0.072113498,470.0049,809.89409
2062,25.791808,8.605,40,550,41990.222,-32460.023,-46009.788,651.19699,205.08389,290.11032,7.27E-05,0.074010426,435.21389,856.34167
2074,25.870512,25.612,65,-600,60418.024,-26710.965,-44440.387,627.36171,117.62174,290.09569,0.000126829,0.072997376,500.72131,741.81405
2058,25.765059,16.615,40,400,41047.003,-31265.675,-45778.105,645.12271,165.76882,290.09745,8.99E-05,0.073356846,479.0268,822.26613
2077,25.889249,9.618,65,-300,61764.091,-28647.107,-44816.59,657.95372,275.84635,290.12031,5.44E-05,0.075472725,381.89357,952.44986
2060,25.783576,1.609,40,550,41656.821,-32295.892,-45983.269,670.90833,322.50096,290.10105,4.65E-05,0.07755241,338.21804,1003.8022
2076,25.884855,3.611,65,-300,61895.289,-28614.79,-44811.861,665.33032,302.33864,290.08544,4.96E-05,0.077881225,356.11252,974.90768
2075,25.881017,1.612,65,-300,61923.618,-28639.048,-44813.835,671.37688,345.13362,290.09381,4.35E-05,0.078116532,316.71542,1031.0826
2082,25.922616,13.623,65,0,63250.197,-30468.785,-45170.713,650.14174,229.33747,290.0914,6.51E-05,0.073678084,420.19722,893.91389
2081,25.917661,5.634,65,0,63249.909,-30461.302,-45168.904,663.11512,294.70871,290.10984,5.08E-05,0.076089679,368.60704,975.45357
2083,25.929791,21.609,65,0,63258.79,-30465.373,-45174.66,639.46606,185.37467,290.08364,8.05E-05,0.074529773,453.40597,837.78594
2066,25.819246,3.615,65,-810,59069.86,-25377.116,-44184.035,664.98324,290.43059,290.09849,5.16E-05,0.07691348,364.82931,963.90806
2067,25.823641,9.617,65,-810,59807.136,-25465.554,-44187.489,646.255,200.03703,290.11618,7.47E-05,0.075411844,448.81821,863.2222
2065,25.815406,1.619,65,-810,59644.115,-26160.231,-44335.215,670.95427,324.9433,290.10549,4.62E-05,0.078995912,343.55609,1024.4944
2087,25.959313,9.62,65,300,64537.347,-32371.379,-45546.627,650.7728,239.60066,290.09316,6.23E-05,0.074390445,411.80961,908.3318
2070,25.848213,1.612,65,-600,60145.307,-26662.86,-44434.878,665.19396,303.94605,290.10946,4.96E-05,0.080452429,364.86112,992.50251
2089,25.973381,25.612,65,300,64660.775,-32413.069,-45554.11,632.80866,155.3546,290.09154,9.58E-05,0.072345818,470.72293,792.74172
2090,25.983886,1.608,65,600,66502.775,-34470.996,-45948.732,663.85888,308.17867,290.06772,4.87E-05,0.078444741,358.12186,996.4842
2079,25.903317,25.612,65,-300,61697.279,-28572.565,-44804.584,635.91799,175.49751,290.10689,8.50E-05,0.074009768,450.29383,811.25162
2072,25.856445,9.618,65,-600,60093.297,-26596.666,-44420.323,650.4402,237.7261,290.10125,6.33E-05,0.079745613,654.99505,661.01505
2069,25.837708,25.612,65,-810,59685.887,-25311.003,-44159.778,622.02835,74.574746,290.10482,0.000199758,0.073104845,545.84881,699.70674
2088,25.965375,16.616,65,300,64442.783,-32213.086,-45515.216,642.31591,215.26436,290.08843,6.95E-05,0.075725432,423.99374,866.53151
2078,25.895311,16.615,65,-300,61938.501,-28558.998,-44794.881,643.56056,201.97016,290.10071,7.40E-05,0.075289683,441.61806,859.53346
2094,26.006185,25.613,65,600,65614.811,-34224.964,-45914.648,624.8146,111.70937,290.08648,0.000133035,0.071978245,510.25713,741.81358
2085,25.951076,1.628,65,300,64106.502,-31609.231,-45399.847,665.79997,312.24156,290.11365,4.81E-05,0.077887563,358.64791,1005.746
2092,25.992117,9.62,65,600,66040.805,-34193.881,-45898.983,643.1214,227.022,290.07148,6.61E-05,0.077729553,409.43638,875.41211
2080,25.913822,1.61,65,0,63252.787,-30461.426,-45174.989,675.63471,356.8918,290.09683,4.22E-05,0.079454764,313.61507,1048.5162
2099,26.03899,25.612,65,810,66690.178,-35665.385,-46195.093,624.34232,69.346316,290.0783,0.000214184,0.07093656,551.43164,694.39665
2095,26.01669,1.611,65,810,67459.567,-35682.571,-46188.063,662.75541,302.13447,290.07716,4.97E-05,0.078722131,352.81207,974.28894
2097,26.024922,9.618,65,810,67405.418,-35722.124,-46191.804,641.65209,187.55556,290.07533,7.97E-05,0.074963061,452.3594,839.28707
2101,26.054585,3.613,90,-1070,82184.042,-25340.277,-43721.944,658.71493,268.26319,290.07788,5.59E-05,0.077441901,391.53431,945.60711
2102,26.058979,9.619,90,-1070,81509.792,-25385.421,-43743.817,643.00917,188.43131,290.08053,7.94E-05,0.076417971,450.31839,839.81293
2084,25.939183,30.605,65,0,63256.775,-30466.318,-45171.33,633.90019,152.09891,290.08713,9.78E-05,0.072118035,476.39665,790.62355
2105,26.083552,1.612,90,-700,83958.413,-27685.224,-44178.855,670.02393,332.01009,290.08506,4.53E-05,0.07889408,343.64971,1031.9665
2086,25.954919,3.614,65,300,64526.863,-32374.01,-45548.765,662.23638,288.32428,290.07207,5.20E-05,0.077369544,365.1772,960.14603
2103,26.065042,16.613,90,-1070,82187.701,-25298.71,-43712.817,633.14305,134.37133,290.08014,0.00011088,0.073368251,491.01865,767.82984
2104,26.073047,25.612,90,-1070,83112.877,-25396.152,-43716.023,624.17989,72.290886,290.07805,0.000206346,0.073952682,545.9545,695.0455
2098,26.030984,16.614,65,810,67287.787,-35591.584,-46168.739,632.87943,121.11276,290.07132,0.000122849,0.072270861,506.34872,756.59067
2112,26.124588,9.62,90,-300,86153.972,-30277.807,-44681.362,654.83336,262.07887,290.06703,5.69E-05,0.074680845,387.5396,925.98565
2109,26.105852,25.611,90,-700,83848.43,-27492.519,-44139.384,628.73045,130.97003,290.07,0.000113957,0.07422836,493.16502,762.77438
2091,25.987724,3.612,65,600,66389.832,-34372.936,-45930.683,660.26569,286.42837,290.08544,5.23E-05,0.077404432,373.32227,962.44541
2096,26.020529,3.61,65,810,67100.344,-35889.955,-46233.947,658.85163,272.00205,290.08743,5.50E-05,0.076156398,375.44402,934.90951
2100,26.050744,1.623,90,-1070,83291.894,-26987.134,-44043.134,661.27942,296.87358,290.08615,5.06E-05,0.079142974,361.71136,973.40985
2111,26.120194,3.612,90,-300,86000.406,-30164.741,-44662.203,665.25755,318.36385,290.06998,4.73E-05,0.079643382,340.64173,993.95423
2118,26.165118,21.609,90,0,87386.939,-32087.85,-45036.966,634.32184,197.11117,290.08148,7.58E-05,0.07542977,429.26753,835.0557
2093,25.998179,16.616,65,600,66250.904,-34164.73,-45891.13,634.45841,172.24129,290.07467,8.64E-05,0.072530747,460.38477,817.74654
2116,26.152999,5.617,90,0,87390.351,-32088.796,-45036.39,665.60712,308.1632,290.08277,4.87E-05,0.077744122,356.18681,995.40915
2123,26.200696,16.615,90,300,88838.27,-33995.501,-45409.262,642.53373,213.792,290.08847,7.01E-05,0.075411616,430.1468,872.26734
2120,26.186402,1.609,90,300,88685.691,-33999.818,-45415.265,669.36005,346.31019,290.08439,4.34E-05,0.078527873,324.83545,1036.71
2107,26.091784,9.618,90,-700,83916.599,-27559.618,-44154.638,649.06511,239.7726,290.07243,6.22E-05,0.074441316,407.23592,900.30954
2122,26.194634,9.617,90,300,88831.527,-33971.49,-45404.945,656.24334,282.07991,290.07988,5.31E-05,0.07701426,377.14285,960.84705
2124,26.208701,25.614,90,300,88683.594,-33947.684,-45405.11,633.96124,181.81128,290.08074,8.19E-05,0.072917569,447.10278,820.83661
2117,26.157949,13.599,90,0,87390.351,-32088.179,-45039.433,645.9702,233.34433,290.09665,6.40E-05,0.074001451,413.01485,894.14676
2125,26.219207,1.608,90,700,90800.791,-36597.543,-45919.047,655.37729,275.64823,290.07598,5.42E-05,0.075018227,367.65619,936.91957
2108,26.097846,16.613,90,-700,84226.239,-27597.32,-44156.899,634.06456,149.70472,290.08979,9.93E-05,0.072044963,479.3592,787.28727
2113,26.13065,16.616,90,-300,86021.58,-30179.172,-44663.683,640.10464,201.22541,290.07808,7.44E-05,0.076364454,436.01662,848.79146
2126,26.223044,3.613,90,700,90169.217,-36591.211,-45928.956,653.79252,257.21407,290.08685,5.85E-05,0.078926568,387.73713,915.576
2110,26.116356,1.612,90,-300,86131.235,-30258.318,-44677.868,667.41633,332.31652,290.06921,4.51E-05,0.07756231,337.91268,1025.6631
2128,26.2335,16.617,90,700,90121.564,-36467.866,-45905.767,637.28335,183.27351,290.0676,8.13E-05,0.073566676,444.71694,822.31336
2106,26.08739,3.612,90,-700,84346.665,-27706.563,-44177.745,665.89392,310.45299,290.06757,4.84E-05,0.078715065,349.17702,995.29773
2134,26.274311,25.612,90,1070,92478.465,-38956.762,-46380.645,620.54608,70.659703,290.05656,0.00021133,0.074073407,544.81641,690.02197
2130,26.252011,1.61,90,1070,92440.351,-39078.256,-46405.561,660.29859,307.24266,290.06834,4.87E-05,0.075622095,342.12848,972.78061
2115,26.149161,1.608,90,0,87393.065,-32091.55,-45038.693,659.9831,289.85212,290.08775,5.19E-05,0.079165761,368.42727,963.88586
2131,26.255848,3.612,90,1070,92214.709,-39069.499,-46410.413,652.39633,258.70198,290.06702,5.79E-05,0.076705591,392.02931,924.76867
2133,26.266305,16.616,90,1070,91979.899,-38833.992,-46364.528,626.36715,141.2582,290.07187,0.00010565,0.074527029,486.81153,780.93595
2138,26.300362,16.614,120,-1380,106760.06,-25408.776,-43181.817,627.51366,140.01113,290.07479,0.000106509,0.073763126,479.68674,770.19205
2114,26.138656,25.613,90,-300,85807.205,-30231.306,-44679.964,634.36377,178.38221,290.06548,8.34E-05,0.072835171,451.60959,822.96617
2121,26.19024,3.612,90,300,88707.194,-34012.234,-45417.115,666.82398,328.09023,290.07024,4.58E-05,0.078427449,345.15913,1025.1035
2119,26.17451,30.604,90,0,87388.09,-32088.014,-45035.445,625.62353,159.42745,290.07502,9.31E-05,0.071440801,463.46545,791.979
2127,26.227438,9.619,90,700,90383.88,-36572.257,-45921.555,643.85812,220.49852,290.07675,6.80E-05,0.077745488,425.23239,881.98983
2142,26.32711,9.618,120,-1000,107374.18,-26983.64,-43480.558,643.24417,212.62837,290.05924,7.01E-05,0.073764966,425.52302,864.76991
2139,26.308368,25.631,120,-1380,107269.73,-28671.284,-43837.066,617.61002,74.488829,290.07701,0.000200451,0.074810338,540.27427,693.94795
2143,26.333172,16.615,120,-1000,107358.95,-27606.942,-43620.554,634.63802,182.48709,290.06589,8.13E-05,0.070167854,447.37641,824.54278
2141,26.322717,3.612,120,-1000,107374.18,-27525.206,-43594.364,654.15478,265.37462,290.06447,5.63E-05,0.076195119,391.63603,941.54579
2129,26.241506,25.612,90,700,90451.474,-36656.173,-45936.069,622.84439,116.22876,290.06722,0.000128273,0.073624359,506.56102,747.84302
2132,26.260243,9.617,90,1070,92094.775,-38986.241,-46393.843,639.18968,192.19993,290.07044,7.79E-05,0.07673321,448.0421,846.51346
2146,26.355521,3.612,120,-500,107374.18,-30734.964,-44232.962,653.50421,269.31135,290.07346,5.55E-05,0.075293778,384.58494,941.8292
2151,26.388326,5.615,120,0,107374.18,-34018.607,-44867.737,650.43068,252.75192,290.08818,5.92E-05,0.075918291,393.24912,912.74078
2153,26.400443,21.608,120,0,107374.18,-34029.667,-44870.656,631.71658,171.14168,290.08887,8.73E-05,0.075336424,459.99515,814.00485
2145,26.351683,1.611,120,-500,107374.18,-30867.148,-44256.028,664.0298,318.81522,290.06094,4.69E-05,0.076438406,337.23416,999.60422
2148,26.365977,16.614,120,-500,107374.18,-30844.124,-44258.947,637.51242,192.49037,290.08608,7.75E-05,0.074069417,441.04479,835.07642
2135,26.286066,1.617,120,-1380,106986.56,-26465.099,-43400.795,663.41082,310.00611,290.06422,4.84E-05,0.07847666,342.41368,982.05097
2136,26.289906,3.611,120,-1380,106822.06,-25341.306,-43162.41,655.35467,269.3751,290.08053,5.54E-05,0.073995967,381.51305,941.14351
2144,26.341178,25.611,120,-1000,107374.18,-27788.3,-43656.859,622.77631,108.06768,290.07019,0.000138442,0.076130357,330.57395,921.42605
2137,26.2943,9.617,120,-1380,107374.18,-25591.202,-43201.634,639.15975,188.39756,290.07415,7.93E-05,0.075261256,442.63248,831.20591
2156,26.425573,3.611,120,500,107374.18,-37127.925,-45473.155,665.82094,332.84366,290.08295,4.50E-05,0.07646572,329.75991,1010.7855
2155,26.421729,1.63,120,500,107374.18,-36014.573,-45257.918,650.87847,267.36785,290.08186,5.59E-05,0.075489383,380.86967,935.27175
2160,26.454539,1.609,120,1000,107374.18,-40665.582,-46161.132,659.23093,307.47833,290.0872,4.90E-05,0.080531687,342.87069,973.70507
2158,26.436029,16.614,120,500,107374.18,-37340.079,-45517.477,637.78866,213.62196,290.08659,7.03E-05,0.077845923,422.90971,864.31251
2165,26.487344,1.61,120,1380,107374.18,-43206.448,-46651.881,652.16726,280.40757,290.0932,5.34E-05,0.077360875,375.76039,957.1184
2159,26.444034,25.611,120,500,107374.18,-37318.411,-45504.279,630.67382,175.47455,290.09428,8.48E-05,0.071895126,442.51682,802.37207
2140,26.318879,1.609,120,-1000,107374.18,-27356.347,-43574.259,658.68327,296.23715,290.06788,5.05E-05,0.076116963,360.37347,978.16188
2150,26.384487,1.61,120,0,107374.18,-34013.715,-44868.6,665.72348,339.23645,290.08498,4.45E-05,0.080800198,334.84945,1036.1404
2157,26.429966,9.62,120,500,107374.18,-36854.881,-45420.528,642.63726,219.90292,290.09574,6.81E-05,0.076963516,423.49313,877.97151
2166,26.491182,3.63,120,1380,107374.18,-39912.15,-46002.84,649.2232,251.8667,290.08767,5.95E-05,0.077299014,398.32459,916.22086
2152,26.393276,13.6,120,0,107374.18,-34022.102,-44869.546,644.32604,218.77129,290.07899,6.83E-05,0.075416836,425.37252,877.62748
2147,26.359915,9.618,120,-500,107374.18,-30726.905,-44230.372,644.41095,235.90718,290.07109,6.31E-05,0.073872635,402.8272,897.1223
2163,26.468834,16.613,120,1000,107374.18,-40700.488,-46167.505,631.33432,180.73667,290.09462,8.27E-05,0.075003423,450.86127,824.72459
2167,26.495582,9.617,120,1380,107374.18,-42861.083,-46599.418,635.37674,172.54573,290.08862,8.65E-05,0.074339405,456.22434,812.00799
2168,26.501644,16.615,120,1380,107374.18,-43005.479,-46617.879,626.79363,139.72056,290.08004,0.000106729,0.073718951,484.80462,774.04387
2057,25.758997,9.616,40,400,41189.261,-31519.889,-45829.499,637.38164,0.007250578,523.49789,0.49360271,1976.8749,733.59334,745.93191
2173,26.535426,14.614,40,-550,35824.211,-25322.802,-44628.982,626.26997,134.8159,290.07709,0.000109971,0.070020402,482.48811,760.79472
2149,26.373982,25.611,120,-500,107374.18,-30939.469,-44271.446,628.21969,161.67182,290.08866,9.21E-05,0.073033605,466.71925,800.46257
2154,26.409836,30.608,120,0,107374.18,-34024.034,-44869.299,625.01435,139.2032,290.07407,0.000106767,0.071866733,485.33161,772.7593
2174,26.542875,20.62,40,-550,36370.999,-25341.756,-44620.43,620.3057,90.834917,290.08717,0.000162644,0.068238876,523.08726,709.78142
2161,26.458377,3.613,120,1000,107374.18,-40615.051,-46146.208,654.98179,264.49561,290.09498,5.67E-05,0.077351819,385.22473,926.54295
2172,26.529639,8.626,40,-550,36741.403,-26619.278,-44881.757,635.54532,172.07523,290.06818,8.64E-05,0.072189314,459.73677,815.18242
2162,26.462771,9.62,120,1000,107374.18,-40651.685,-46165.614,645.777,222.05309,290.08087,6.71E-05,0.073433271,416.52842,871.72411
2171,26.525245,3.611,40,-550,35772.982,-25222.153,-44608.671,657.19058,285.98523,290.06737,5.23E-05,0.075637678,362.7119,950.80325
2175,26.551993,1.61,40,-400,36740.088,-26215.736,-44797.677,656.14292,277.93823,290.0773,5.39E-05,0.076269496,367.69663,939.45488
2164,26.476839,25.611,120,1000,107374.18,-40216.483,-46075.161,623.13305,116.52454,290.08792,0.000127526,0.071325036,502.92917,742.81831
2181,26.588641,3.613,40,-200,37800.977,-27567.1,-45057.4,654.9362,270.5142,290.06943,5.54E-05,0.076560953,381.47823,934.8349
2184,26.607104,25.611,40,-200,37741.319,-27571.129,-45061.1,628.24024,146.08388,290.07768,0.000101956,0.072877947,473.0279,773.79028
2180,26.584799,1.629,40,-200,38109.174,-28052.544,-45156.405,657.6025,289.1708,290.08354,5.17E-05,0.075839151,357.31281,951.7882
2183,26.599097,16.618,40,-200,37713.279,-27572.61,-45060.36,640.18161,222.32221,290.08258,6.72E-05,0.075938927,410.32372,868.02981
2182,26.593036,9.618,40,-200,37894.472,-27541.732,-45051.397,646.01773,233.83924,290.07551,6.39E-05,0.075596445,408.10706,893.16567
2185,26.617609,1.61,40,0,38731.449,-28841.334,-45310.956,662.38191,312.16104,290.08941,4.81E-05,0.077602275,351.34778,998.01586
2169,26.509649,25.612,120,1380,107374.18,-42646.709,-46549.998,619.75348,82.005205,290.07477,0.000181344,0.072413812,532.45501,702.03994
2170,26.521404,1.62,40,-550,36334.859,-25925.999,-44742.213,654.12119,284.12285,290.07302,5.24E-05,0.072886503,359.9826,952.20932
2176,26.55583,3.615,40,-400,36621.636,-26246.572,-44805.16,660.23514,304.85294,290.07617,4.92E-05,0.077181703,350.9007,976.96799
2189,26.642963,30.606,40,0,38757.722,-28844.212,-45312.889,625.40447,165.55332,290.09485,9.00E-05,0.073102726,458.89073,802.86685
2193,26.669149,16.615,40,200,39696.459,-30036.462,-45543.42,639.57649,205.17132,290.07594,7.28E-05,0.075112625,424.92147,846.35125
2177,26.560223,9.622,40,-400,37078.875,-26432.247,-44834.146,637.23238,191.39395,290.0835,7.78E-05,0.07273804,438.26458,834.22027
2178,26.566287,16.615,40,-400,36645.934,-26213.228,-44800.555,630.78114,168.5779,290.06628,8.85E-05,0.073935809,461.19047,810.70852
2195,26.68766,1.609,40,400,40686.425,-31324.798,-45792.331,663.21603,321.54193,290.06703,4.67E-05,0.078200841,330.87423,993.449
2188,26.633571,21.609,40,0,38748.224,-28840.059,-45309.065,634.78763,215.06609,290.08941,6.92E-05,0.072298294,417.3011,863.23426
2196,26.691498,3.612,40,400,40644.899,-31275.501,-45783.943,660.13009,321.26739,290.07564,4.69E-05,0.082010193,344.63582,1010.5864
2194,26.677154,25.613,40,200,39766.066,-30110.962,-45554.933,627.38281,150.50831,290.074,9.88E-05,0.072433475,468.95127,779.14974
2203,26.734477,14.613,40,550,41450.382,-32271.881,-45979.486,630.98696,132.5318,290.07318,0.000112739,0.075114615,496.37575,769.24041
2207,26.760529,9.618,65,-810,59258.496,-25265.283,-44155.666,640.747,191.25211,290.06931,7.82E-05,0.07580566,445.42462,838.8178
2179,26.574293,25.612,40,-400,36697.575,-26244.804,-44805.817,620.28121,93.424539,290.08148,0.000159615,0.074488902,522.12778,714.02374
2201,26.724302,3.61,40,550,41319.308,-32593.317,-46049.793,655.14078,271.13581,290.05898,5.53E-05,0.077253305,379.075,943.55126
2187,26.626402,13.6,40,0,38746.415,-28843.06,-45309.928,649.40343,266.31264,290.0845,5.62E-05,0.076710259,379.51006,926.90408
2199,26.709959,25.614,40,400,40673.885,-31254.122,-45779.667,622.60629,105.87133,290.08321,0.000140429,0.071826243,509.48168,726.3668
2186,26.621446,5.633,40,0,38735.849,-28846.966,-45310.34,664.89316,323.97457,290.09799,4.62E-05,0.077069422,343.89182,1013.7849
2204,26.741926,20.617,40,550,41352.077,-32578.228,-46046.216,623.87867,88.401248,290.06216,0.000168238,0.071973232,533.56108,716.38841
2208,26.766591,16.613,65,-810,59546.137,-25196.745,-44134.821,627.99269,134.1515,290.06052,0.000110949,0.07248505,487.32903,763.35784
2209,26.774597,25.611,65,-810,59284.234,-25252.373,-44154.186,619.94454,70.038546,290.07117,0.000211683,0.070552423,544.46454,688.41425
2191,26.658693,3.613,40,200,39744.604,-30123.79,-45559.702,667.71741,336.4109,290.08232,4.45E-05,0.077112878,325.40481,1019.272
2200,26.720465,1.609,40,550,41434.019,-32249.514,-45974.552,661.87247,309.43703,290.06481,4.85E-05,0.077620787,357.3415,995.69891
2202,26.728696,8.605,40,550,41494.047,-32423.842,-46009.212,645.10222,219.00381,290.07151,6.82E-05,0.07492791,427.32655,879.53203
2192,26.663087,9.617,40,200,39774.783,-30180.775,-45570.145,653.90599,283.56686,290.07857,5.29E-05,0.077962556,373.38524,962.29153
2211,26.788939,3.614,65,-600,60282.796,-26744.021,-44445.568,657.19161,279.53109,290.06899,5.35E-05,0.075738975,376.59831,951.90674
2216,26.82175,3.612,65,-300,61626.684,-28458.225,-44784.273,659.90157,295.22622,290.07049,5.10E-05,0.07876849,370.27123,981.16311
2197,26.695892,9.617,40,400,40698.061,-31346.466,-45799.32,640.75203,218.97147,290.08407,6.85E-05,0.078204161,425.23592,876.79439
2210,26.785102,1.609,65,-600,60154.764,-26557.853,-44409.757,662.78052,307.47481,290.06927,4.88E-05,0.078039208,351.00734,983.73003
2198,26.701954,16.613,40,400,40571.426,-31486.01,-45828.841,632.06884,175.79054,290.06826,8.49E-05,0.073955991,449.22662,810.88449
2206,26.756135,3.611,65,-810,59661.712,-25301.588,-44155.214,656.20899,275.44086,290.07058,5.44E-05,0.077125068,385.53444,954.67768
2190,26.654856,1.609,40,200,39784.774,-30199.442,-45574.956,667.72148,355.75014,290.07953,4.23E-05,0.079512005,304.29927,1035.2058
2222,26.859504,13.621,65,0,63097.413,-30452.709,-45171.042,651.53952,271.35318,290.08019,5.51E-05,0.075818607,374.18952,931.37613
2205,26.752293,1.619,65,-810,59872.673,-26177.993,-44333.324,666.1156,315.19158,290.05769,4.76E-05,0.07773785,343.42281,994.91052
2215,26.817912,1.61,65,-300,61629.316,-28503.945,-44790.153,660.71051,305.32943,290.08267,4.93E-05,0.080456028,347.97793,976.00187
2219,26.840211,25.613,65,-300,61572.824,-28578.445,-44808.12,631.281,152.52676,290.07895,9.77E-05,0.073369082,473.68824,789.86732
2224,26.876071,30.607,65,0,63102.429,-30458.548,-45172.029,631.10795,176.40918,290.0792,8.42E-05,0.07082445,452.11258,816.53389
2221,26.854554,5.613,65,0,63089.684,-30451.353,-45172.111,656.13602,273.89594,290.07365,5.43E-05,0.072407762,367.49697,929.91717
2212,26.793333,9.619,65,-600,60121.789,-26476.404,-44393.804,643.51959,216.14514,290.06607,6.93E-05,0.076615626,426.39511,875.38266
2231,26.924606,3.614,65,600,65828.651,-34141.5,-45894.789,657.66416,285.99873,290.078,5.25E-05,0.078601743,376.82848,970.57557
2214,26.807407,25.613,65,-600,60271.161,-26646.168,-44426.902,623.42158,104.03445,290.05818,0.000142982,0.072372932,519.14854,735.07368
2223,26.866679,21.607,65,0,63100.579,-30458.63,-45172.029,636.41295,185.04997,290.07715,8.07E-05,0.074058671,448.24269,830.727
2228,26.902256,16.618,65,300,64638.943,-32284.832,-45524.795,642.76528,231.63335,290.0643,6.45E-05,0.075761671,402.55943,879.56178
2226,26.891802,3.61,65,300,64541.541,-32456.61,-45562.662,658.72886,287.92793,290.07068,5.21E-05,0.077876385,374.40766,970.06709
2232,26.929,9.618,65,600,66463.88,-34422.439,-45940.098,641.71969,201.33519,290.07882,7.42E-05,0.075234542,432.85064,847.25037
2230,26.920768,1.611,65,600,66148.774,-34352.502,-45931.998,661.22576,308.18602,290.0755,4.84E-05,0.074639967,341.03002,975.68715
2218,26.832206,16.615,65,-300,61680.504,-28553.611,-44798.828,643.16416,232.48857,290.08142,6.43E-05,0.075500853,409.2457,888.03712
2213,26.799396,16.632,65,-600,61191.975,-28089.301,-44707.758,634.42158,183.16301,290.06842,8.15E-05,0.074795975,446.39148,827.53781
2225,26.887964,1.61,65,300,64589.111,-32311.063,-45530.346,660.25514,301.08755,290.07405,4.99E-05,0.077502001,363.20993,983.95168
2235,26.953573,1.61,65,810,67073.742,-35610.702,-46177.784,654.6045,277.20489,290.05514,5.40E-05,0.076689002,381.90969,956.28223
2220,26.850717,1.609,65,0,63089.067,-30446.707,-45171.576,672.33384,366.804,290.07325,4.10E-05,0.079986766,309.20128,1063.324
2217,26.826144,9.618,65,-300,61582.609,-28404.693,-44771.199,649.16464,242.8374,290.07543,6.17E-05,0.076897155,407.18349,910.54378
2238,26.967866,16.617,65,810,66766.982,-35490.03,-46158.008,627.95861,135.77451,290.06875,0.000109758,0.073411458,490.18099,769.60689
2227,26.896195,9.618,65,300,64432.216,-32258.97,-45524.836,644.02242,237.37659,290.06746,6.34E-05,0.079695293,406.37254,891.13251
2240,26.987627,1.62,90,-1070,82925.474,-26715.036,-43989.767,663.81259,314.20665,290.06304,4.77E-05,0.078327822,352.1869,1003.3788
2237,26.961804,9.619,65,810,67026.665,-35880.046,-46231.85,637.28976,191.34625,290.05927,7.82E-05,0.076357438,439.04789,833.49757
2239,26.975873,25.61,65,810,67371.292,-35875.729,-46223.422,620.53842,73.061994,290.05847,0.000203053,0.070165802,540.83816,692.10123
2233,26.935063,16.613,65,600,65929.63,-34396.619,-45944.58,633.8366,177.88238,290.07013,8.38E-05,0.073647356,455.21872,822.03381
2249,27.042734,25.611,90,-700,83871.167,-27571.048,-44156.776,626.83046,135.35477,290.05081,0.000110149,0.073006035,488.16895,767.50782
2229,26.910263,25.613,65,300,64427.611,-32265.179,-45528.29,630.77597,153.45778,290.0694,9.72E-05,0.073946216,631.71016,632.17873
2244,27.009929,25.611,90,-1070,82089.189,-25420.78,-43741.021,618.09181,75.614299,290.05175,0.000196002,0.069843871,536.17075,692.3343
2247,27.028666,9.621,90,-700,83882.144,-27729.422,-44190.285,643.27362,251.49505,290.05833,5.94E-05,0.075852746,393.10293,915.34152
2253,27.067533,16.613,90,-300,86000.282,-30232.621,-44676.47,639.68037,194.62731,290.06232,7.67E-05,0.074807084,440.31967,840.4379
2246,27.024272,3.612,90,-700,84366.688,-27996.875,-44237.115,655.85598,290.22571,290.06644,5.17E-05,0.077319903,363.84687,967.35515
2248,27.034728,16.615,90,-700,83942.296,-27773.662,-44198.179,632.6354,159.88745,290.06135,9.34E-05,0.074800873,465.82943,793.97865
2234,26.943067,25.612,65,600,66039.777,-34139.445,-45888.622,621.69347,102.50206,290.06044,0.000145221,0.073049461,514.24587,725.57231
2251,27.057076,3.613,90,-300,85872.126,-30296.637,-44689.297,669.0407,333.24722,290.06795,4.50E-05,0.078377996,324.72591,1011.2741
2254,27.075538,25.613,90,-300,85953.822,-30181.844,-44666.479,632.82391,185.90019,290.06025,8.02E-05,0.073286856,439.70832,821.71592
2256,27.089881,5.616,90,0,87280.285,-32076.379,-45038.035,665.65533,328.43179,290.07264,4.58E-05,0.078760677,332.50562,1006.4641
2255,27.086043,1.61,90,0,87283.575,-32078.106,-45037.87,659.95489,295.29063,290.06864,5.08E-05,0.077271468,359.41294,965.57696
2243,27.001924,16.615,90,-1070,82617.479,-25373.909,-43718.614,625.74534,130.92764,290.05322,0.00011396,0.074284129,491.21913,760.84147
2257,27.094831,13.599,90,0,87284.15,-32077.818,-45036.637,650.38978,268.06101,290.06538,5.58E-05,0.076234008,371.22616,926.3799
2241,26.991467,3.613,90,-1070,82607.858,-25473.572,-43741.638,650.22038,247.23035,290.06158,6.04E-05,0.075312221,403.85167,917.24934
2236,26.95741,3.614,65,810,66823.679,-35617.322,-46184.239,648.7779,226.04709,290.047,6.60E-05,0.074410708,415.89061,884.03868
2242,26.995861,9.62,90,-1070,82637.338,-25588.899,-43763.1,639.92337,192.12362,290.05441,7.74E-05,0.072587768,437.56438,834.62754
2252,27.061471,9.617,90,-300,85798.118,-30137.893,-44658.872,651.02352,252.72372,290.07665,5.92E-05,0.076298637,390.84353,911.22718
2245,27.020434,1.61,90,-700,84196.348,-27633.214,-44166.438,665.55415,343.08314,290.05912,4.36E-05,0.075567714,320.03429,1033.5314
2267,27.164326,9.621,90,700,90168.929,-36299.501,-45867.859,658.99834,253.15009,290.04883,5.92E-05,0.076527071,403.14185,923.02986
2250,27.053239,1.608,90,-300,85954.521,-30186.449,-44666.191,664.75259,318.25052,290.05243,4.72E-05,0.078422291,349.37975,1007.0546
2264,27.14559,25.612,90,300,88708.51,-34004.423,-45412.963,640.1316,184.45957,290.06312,8.09E-05,0.074145795,455.71302,836.90314
2266,27.159932,3.612,90,700,90564.994,-36369.889,-45874.89,673.35384,320.71312,290.06341,4.68E-05,0.078385511,342.05668,1003.4686
2274,27.211204,25.613,90,1070,93186.514,-38960.75,-46365.268,641.94986,87.705877,290.04288,0.000169903,0.073186659,547.21784,728.75186
2270,27.188905,1.612,90,1070,91665.407,-38556.261,-46314.039,671.95392,301.1223,290.04908,4.98E-05,0.078021221,366.12734,985.3272
2261,27.127128,3.613,90,300,88576.9,-33976.094,-45412.469,665.8864,301.94756,290.05966,4.97E-05,0.077750986,360.05073,978.94927
2273,27.2032,16.612,90,1070,92395.74,-38891.759,-46371.024,645.4213,127.7116,290.04751,0.000116731,0.07370432,509.72035,773.10794
2272,27.197137,9.619,90,1070,92321.445,-39755.502,-46549.299,654.33322,191.8601,290.05095,7.79E-05,0.075502108,453.89391,848.33842
2258,27.102,21.629,90,0,87282.423,-32078.517,-45037.706,638.63036,192.68825,290.06168,7.74E-05,0.073996282,439.66807,837.0693
2275,27.22296,1.621,120,-1380,107374.18,-27445.649,-43592.596,684.18327,331.4341,290.04633,4.53E-05,0.078844501,347.61269,1027.9025
2279,27.245268,25.611,120,-1380,105744.96,-25304.55,-43179.966,634.4164,86.640343,290.05772,0.000172047,0.073745536,541.01931,720.50594
2278,27.237257,16.634,120,-1380,107350.31,-28761.86,-43863.297,643.27797,126.24986,290.05697,0.000117978,0.071911459,514.48279,774.81014
2276,27.2268,3.614,120,-1380,106829.54,-25692.633,-43248.053,682.8884,322.18816,290.04968,4.67E-05,0.079729793,364.45095,1032.3672
2260,27.12329,1.61,90,300,88670.478,-34007.547,-45414.772,672.35515,347.91407,290.0706,4.31E-05,0.078368904,327.04024,1049.4547
2269,27.178401,25.611,90,700,90580.535,-36599.393,-45923.693,637.73265,136.69862,290.06384,0.000109348,0.073725669,499.66248,782.52944
2259,27.111398,30.606,90,0,87278.764,-32083.697,-45037.912,631.15485,156.6303,290.05419,9.51E-05,0.073299664,466.34048,788.22518
2263,27.137584,16.614,90,300,88521.476,-33916.889,-45400.751,646.8984,209.86307,290.06825,7.11E-05,0.074575914,436.77858,870.62546
2283,27.270067,16.613,120,-1000,107374.18,-27900.502,-43681.117,648.79777,163.67246,290.05232,9.11E-05,0.073486266,477.74571,814.18358
2281,27.259611,3.614,120,-1000,107374.18,-28065.209,-43713.351,677.40606,310.31429,290.05418,4.84E-05,0.078047562,355.86835,995.06095
2287,27.29681,9.617,120,-500,107374.18,-30823.073,-44251.341,661.75928,225.48608,290.05796,6.63E-05,0.076016296,436.33322,901.09102
2280,27.255773,1.61,120,-1000,107374.18,-27852.439,-43661.587,682.17989,342.72434,290.05433,4.38E-05,0.078577224,338.10554,1049.1975
2262,27.131522,9.62,90,300,88617.398,-34045.949,-45425.873,661.16878,281.44883,290.06521,5.32E-05,0.077037506,370.15998,948.6582
2265,27.156095,1.609,90,700,90596.159,-36461.535,-45892.939,681.8924,367.8303,290.05879,4.09E-05,0.079156708,304.24806,1059.8731
2271,27.192743,3.611,90,1070,92452.439,-39105.721,-46410.207,674.31535,307.1354,290.05544,4.89E-05,0.078200625,362.79698,992.51615
2268,27.170389,16.633,90,700,89921.126,-34924.123,-45586.139,643.17202,171.16503,290.04899,8.72E-05,0.074180714,464.46449,817.55571
2289,27.310877,25.613,120,-500,107374.18,-30827.678,-44245.338,637.46131,144.45417,290.05237,0.000103071,0.072582724,487.78711,786.41491
2292,27.33017,13.601,120,0,107374.18,-33994.925,-44869.792,660.66278,272.62693,290.045,5.48E-05,0.075796347,389.91896,954.55579
2299,27.380929,25.612,120,500,107374.18,-37071.516,-45460.533,644.68265,169.28316,290.03802,8.82E-05,0.074282981,474.88522,824.54912
2297,27.366855,9.639,120,500,107374.18,-35999.566,-45251.956,664.49331,267.94462,290.05469,5.60E-05,0.078010417,387.37308,940.62692
2291,27.32522,5.616,120,0,107374.18,-34002.531,-44866.215,676.34957,319.08769,290.04364,4.71E-05,0.078525073,-945.43565,2308.8195
2296,27.362461,3.614,120,500,107374.18,-36958.532,-45443.511,678.47551,318.60782,290.05298,4.72E-05,0.079265192,360.158,1014.3774
2300,27.391434,1.609,120,1000,107374.18,-40554.201,-46142.096,673.71403,323.58737,290.05247,4.64E-05,0.078839511,352.74137,1023.0465
2294,27.346731,30.605,120,0,107374.18,-33997.186,-44866.626,642.52952,169.29977,290.05115,8.83E-05,0.075885926,466.54839,816.93646
2277,27.231194,9.62,120,-1380,106825.84,-25430.567,-43198.345,661.84232,228.1609,290.06348,6.56E-05,0.076532361,426.19588,899.37987
2293,27.337338,21.609,120,0,107374.18,-33998.831,-44868.477,649.81115,210.63902,290.05161,7.09E-05,0.074531182,428.7354,863.52722
2302,27.399665,9.619,120,1000,107374.18,-40102.06,-46066.403,661.01317,253.88795,290.05259,5.92E-05,0.078073555,403.90369,924.81348
2284,27.278073,25.611,120,-1000,107362.65,-27560.852,-43622.939,640.43523,128.72642,290.05068,0.000115804,0.073818118,509.69679,776.49513
2301,27.395271,3.612,120,1000,107374.18,-40036.358,-46043.585,672.44172,301.52662,290.05348,4.98E-05,0.078425276,373.1363,996.8839
2286,27.292416,3.612,120,-500,107374.18,-30920.598,-44265.361,686.80521,357.17702,290.0591,4.22E-05,0.080263163,336.43655,1075.3614
2282,27.264004,9.62,120,-1000,107374.18,-28166.762,-43719.477,664.14795,245.91668,290.05216,6.10E-05,0.078054723,410.07756,916.62951
2290,27.321382,1.61,120,0,107374.18,-33990.649,-44868.929,669.64299,285.64442,290.04334,5.26E-05,0.079179661,376.78726,964.00062
2285,27.288578,1.611,120,-500,107374.18,-30863.324,-44264.58,673.05697,284.95201,290.05793,5.26E-05,0.077196554,378.84225,966.91532
2309,27.446543,25.614,120,1380,107374.18,-42916.587,-46614.59,629.90454,78.931473,290.05016,0.000188812,0.073586914,550.49009,714.91396
2288,27.302872,16.614,120,-500,107374.18,-30965.577,-44284.726,658.70727,229.95343,290.05084,6.51E-05,0.07628465,429.93937,905.66669
2308,27.438538,16.617,120,1380,107374.18,-41964.529,-46406.26,634.12009,101.29175,290.05956,0.000146979,0.073070434,530.37653,738.8659
2307,27.432471,9.638,120,1380,107374.18,-39531.302,-45928.874,652.51042,217.94344,290.06116,6.84E-05,0.074395297,423.95088,873.53397
2310,27.458299,1.62,65,-810,59248.135,-26330.94,-44380.771,672.08187,308.9657,290.04549,4.85E-05,0.077570793,360.87761,996.37492
2295,27.358623,1.61,120,500,107374.18,-36999.647,-45456.832,682.50876,345.13045,290.05855,4.36E-05,0.080063181,343.54114,1060.6912
2303,27.405727,16.614,120,1000,107374.18,-40298.754,-46082.562,642.60539,142.5306,290.04865,0.00010474,0.073705535,497.86568,792.30604
2298,27.372923,16.615,120,500,107374.18,-37134.257,-45476.28,650.3566,192.93742,290.05053,7.73E-05,0.073416807,446.08917,844.6078
2304,27.413733,25.611,120,1000,107374.18,-40420.989,-46128.98,635.18134,118.66668,290.04812,0.000125759,0.074532734,509.85101,755.61364
2305,27.424238,1.61,120,1380,107374.18,-42680.094,-46558.057,667.20258,296.38481,290.04928,5.06E-05,0.077762329,362.56813,973.33086
2306,27.428076,3.613,120,1380,107374.18,-42682.109,-46534.909,663.34274,268.98553,290.04505,5.58E-05,0.078367189,396.55361,954.12316
2320,27.523915,1.614,65,-300,61641.815,-28830.109,-44864.242,669.0258,311.67838,290.04192,4.82E-05,0.078150296,357.62768,997.09959
2322,27.532147,9.621,65,-300,61466.993,-28758.076,-44851.907,654.05759,229.45566,290.04759,6.53E-05,0.075925435,426.9657,903.81208
2318,27.505405,16.616,65,-600,60004.365,-26891.994,-44489.273,633.62333,144.36789,290.04764,0.000103469,0.074769984,490.51766,789.0985
2319,27.513411,25.614,65,-600,60367.288,-26735.798,-44448.816,632.90757,124.87859,290.04305,0.00011952,0.074148644,501.16457,756.75462
2315,27.491111,1.614,65,-600,60801.545,-27338.872,-44563.815,671.67258,315.74453,290.05459,4.75E-05,0.077877061,351.58777,1009.3112
2325,27.55672,1.614,65,0,62838.881,-30433.92,-45176.962,668.79025,309.26851,290.05679,4.85E-05,0.078068829,351.2756,990.95672
2317,27.499342,9.624,65,-600,60432.167,-27215.321,-44546.382,651.56504,219.49988,290.04591,6.82E-05,0.077645669,435.66483,888.41598
2316,27.494948,3.618,65,-600,59809.438,-27150.935,-44543.833,667.88254,291.1552,290.04534,5.16E-05,0.078783222,381.061,983.48445
2321,27.527753,3.615,65,-300,61202.13,-28714.741,-44847.261,663.2539,277.99898,290.04005,5.41E-05,0.079438208,382.28078,961.61821
2324,27.546214,25.614,65,-300,61562.586,-28622.191,-44820.537,635.54959,148.05513,290.06141,0.000100734,0.073724317,480.61651,784.69662
2312,27.466539,9.619,65,-810,59560.404,-25420.944,-44187.695,646.08808,187.14255,290.05551,7.96E-05,0.07324107,449.53836,837.53235
2332,27.6022,9.619,65,300,64047.42,-32352.137,-45555.138,652.90875,237.14377,290.06068,6.30E-05,0.075450238,412.04155,900.04936
2327,27.565508,13.604,65,0,62848.502,-30441.732,-45175.03,652.82942,255.28923,290.04223,5.85E-05,0.074705798,389.16972,920.68887
2311,27.46214,3.629,65,-810,59722.315,-27106.943,-44534.376,665.17727,271.27833,290.0606,5.52E-05,0.0770254,391.52972,955.09655
2336,27.63061,3.614,65,600,65395.503,-34021.527,-45877.809,663.87536,284.3714,290.03905,5.27E-05,0.076296157,378.45523,964.94881
2335,27.626773,1.61,65,600,65493.604,-34197.293,-45910.865,664.43082,298.34095,290.0452,5.01E-05,0.075442338,357.11452,977.79457
2334,27.616267,25.611,65,300,64488.873,-32401.351,-45554.398,637.79425,169.24284,290.04174,8.82E-05,0.074639259,461.61232,811.29677
2313,27.472601,16.614,65,-810,59074.177,-25205.338,-44151.143,633.47876,106.03971,290.0473,0.000140643,0.07448493,522.85119,740.92659
2329,27.582074,30.61,65,0,62877.447,-30439.635,-45174.126,633.64857,162.14832,290.0697,9.19E-05,0.072387113,470.5984,805.54302
2314,27.480607,25.611,65,-810,59166.07,-25235.927,-44153.939,625.98248,72.019559,290.05879,0.000205279,0.068493893,548.27783,697.63126
2343,27.673871,16.615,65,810,67089.242,-35717.025,-46202.371,633.56201,127.1811,290.0613,0.000117228,0.072573614,504.72121,767.50102
2323,27.53821,16.615,65,-300,61290.322,-28581.775,-44816.261,647.91026,210.86552,290.06702,7.06E-05,0.073111584,428.31992,867.48816
2344,27.681876,25.612,65,810,67049.443,-35678.871,-46192.133,622.27073,68.225373,290.04772,0.000217868,0.071709414,551.72045,692.54218
2348,27.707928,16.615,90,-1070,81710.805,-25311.045,-43724.658,631.99883,137.33617,290.07417,0.000108509,0.073271964,487.86748,770.05172
2331,27.597806,3.612,65,300,64208.838,-32390.456,-45556.536,670.47117,319.29866,290.05859,4.69E-05,0.077403323,350.70005,1018.603
2330,27.593968,1.609,65,300,64252.749,-32459.2,-45570.844,669.64064,338.73243,290.05214,4.45E-05,0.080916499,329.90012,1033.8474
2349,27.715934,25.612,90,-1070,83144.125,-25387.395,-43713.968,625.93558,71.211881,290.05884,0.000209037,0.072718402,553.3604,699.76081
2326,27.560559,5.615,65,0,62843.281,-30443.829,-45177.661,663.67437,270.55543,290.05777,5.54E-05,0.077002782,384.38512,942.08963
2347,27.701866,9.618,90,-1070,81633.098,-25251.798,-43714.872,641.55063,182.86758,290.06609,8.18E-05,0.075490816,452.50785,828.50226
2345,27.693632,1.621,90,-1070,82473.987,-26420.859,-43941.868,660.05635,285.98616,290.06089,5.25E-05,0.078295802,374.51831,968.09785
2338,27.641067,16.613,65,600,65840.451,-34251.812,-45916.786,638.31853,170.26606,290.068,8.81E-05,0.076957928,469.52628,820.76665
2328,27.572678,21.628,65,0,62864.907,-30439.511,-45176.798,640.93716,203.82962,290.05972,7.32E-05,0.073871791,436.04709,856.16503
2342,27.667809,9.617,65,810,67286.513,-35848.182,-46226.135,642.92496,179.71084,290.05541,8.30E-05,0.074770643,460.14781,830.27643
2346,27.697471,3.612,90,-1070,81255.083,-25507.738,-43776.134,655.53897,256.10627,290.06243,5.85E-05,0.076972794,403.33307,932.12148
2351,27.730276,3.614,90,-700,83744.49,-27842.283,-44218.86,663.33501,280.22165,290.05517,5.35E-05,0.077501416,384.35905,961.91368
2333,27.608262,16.614,65,300,64505.771,-32664.117,-45608.382,642.20768,199.44103,290.05336,7.49E-05,0.074908928,444.35731,857.58208
2350,27.726439,1.609,90,-700,83462.686,-27461.806,-44144.442,663.40068,292.15574,290.06295,5.14E-05,0.077885797,367.90545,975.48849
2352,27.734671,9.617,90,-700,83130.022,-27563.318,-44170.509,651.76935,217.00211,290.04946,6.88E-05,0.074985589,433.1948,882.50217
2337,27.635004,9.618,65,600,65847.523,-34349.953,-45939.769,647.4244,215.04738,290.04979,6.95E-05,0.075308173,423.8099,864.29111
2355,27.759243,1.611,90,-300,85620.541,-30223.535,-44681.691,679.36709,347.70049,290.05859,4.32E-05,0.079516418,335.79439,1055.6501
2357,27.767476,9.638,90,-300,86156.932,-30957.231,-44824.401,663.52483,258.93262,290.05588,5.79E-05,0.077529846,397.50857,929.31971
2341,27.663415,3.612,65,810,67117.53,-35561.488,-46168.821,657.50172,261.39689,290.05789,5.73E-05,0.077478253,397.44564,938.63516
2339,27.649072,25.612,65,600,65927.903,-34139.609,-45892.939,629.21265,105.55991,290.06214,0.000141383,0.074218341,521.75858,739.16062
2359,27.781549,25.61,90,-300,85649.24,-30065.078,-44649.375,644.16044,156.15773,290.06788,9.57E-05,0.07485425,486.96658,810.16473
2354,27.748738,25.611,90,-700,84208.477,-27703.931,-44181.527,636.19444,128.62102,290.05563,0.000115829,0.073165773,506.14377,771.06836
2358,27.773543,16.614,90,-300,85752.028,-30165.07,-44668.904,656.52897,234.44422,290.06129,6.38E-05,0.076055636,413.20276,896.86795
2340,27.659577,1.61,65,810,66736.68,-35563.256,-46177.167,662.61036,292.69437,290.05782,5.13E-05,0.077763488,373.78962,979.30129
2363,27.80801,21.608,90,0,87088.071,-32071.404,-45040.872,656.29038,189.90975,290.06698,7.86E-05,0.074961656,459.72646,856.08162
2356,27.763081,3.613,90,-300,85750.671,-30143.69,-44663.765,668.66313,279.45669,290.06168,5.37E-05,0.077739244,392.20154,970.47523
2365,27.829294,1.612,90,300,88369.062,-33833.919,-45386.937,683.74472,309.258,290.06117,4.86E-05,0.079140907,369.83108,1013.482
2369,27.8516,25.613,90,300,88357.138,-33946.122,-45409.139,653.0947,171.65529,290.04899,8.73E-05,0.076583916,478.90498,832.43846
2371,27.865943,3.613,90,700,90872.167,-36520.452,-45903.3,681.38467,291.1239,290.05162,5.16E-05,0.078842588,381.68058,980.35982
2360,27.792053,1.611,90,0,87084.741,-32073.665,-45041.653,684.27059,347.09201,290.0684,4.34E-05,0.079705535,342.45734,1062.3406
2366,27.833132,3.615,90,300,88685.486,-33942.175,-45402.766,683.35377,297.63492,290.06552,5.05E-05,0.07905801,390.78311,1005.2775
2353,27.740732,16.616,90,-700,83827.955,-27944.947,-44237.773,641.69768,153.53126,290.05774,9.72E-05,0.074916777,480.01262,796.22981
2382,27.937199,9.619,120,-1380,106345.41,-25729.719,-43259.688,663.43992,198.63356,290.05027,7.58E-05,0.079650408,463.3416,870.09274
2380,27.928965,1.619,120,-1380,106687.16,-27187.488,-43541.244,679.20506,276.95496,290.06171,5.41E-05,0.076756493,401.15743,973.63045
2361,27.795891,5.614,90,0,87085.029,-32072.514,-45042.146,671.6563,273.10481,290.06629,5.49E-05,0.077749709,396.59801,958.96765
2377,27.903142,9.618,90,1070,92456.838,-39229.806,-46438.864,664.03338,188.67265,290.04291,7.92E-05,0.075028282,472.29599,863.90603
2372,27.870337,9.617,90,700,90659.518,-36689.106,-45942.812,662.4193,201.32238,290.06214,7.43E-05,0.075996564,456.54935,874.40015
2376,27.898748,3.611,90,1070,92163.644,-38846.327,-46364.816,669.88323,229.62341,290.04976,6.53E-05,0.077469211,431.9967,906.39724
2387,27.970009,9.616,120,-1000,107374.18,-27434.3,-43594.118,669.45551,235.81583,290.06225,6.36E-05,0.077092684,434.32489,922.46299
2379,27.91721,25.612,90,1070,92077.302,-39243.991,-46448.074,642.00876,64.831187,290.04683,0.00022916,0.071784894,574.46496,708.08049
2386,27.965615,3.614,120,-1000,107374.18,-27885.783,-43682.391,674.53904,261.72187,290.05246,5.75E-05,0.079633014,404.71757,943.25212
2383,27.943262,16.633,120,-1380,107361.29,-28539.51,-43806.559,652.73969,135.12322,290.05384,0.00011045,0.074677929,510.77108,789.23903
2362,27.800841,13.601,90,0,87090.045,-32076.009,-45041.653,662.3495,229.0389,290.07884,6.55E-05,0.077191501,435.47913,907.52087
2388,27.976071,16.615,120,-1000,107374.18,-27941.658,-43702.414,656.03111,152.75404,290.05498,9.79E-05,0.074029307,500.63427,815.93139
2374,27.884404,25.615,90,700,89933.502,-36507.912,-45920.281,645.57911,104.51319,290.052,0.000142601,0.073890817,538.12437,754.14835
2370,27.862105,1.61,90,700,90572.847,-36625.666,-45930.436,677.88902,281.15801,290.05347,5.35E-05,0.079277321,393.7003,971.01687
2364,27.817403,30.605,90,0,87090.333,-32080.531,-45042.558,650.80321,147.18366,290.07879,0.000101463,0.074745495,502.25687,806.58151
2368,27.843595,16.613,90,300,88424.978,-33946.656,-45410.413,666.63802,225.04668,290.06478,6.65E-05,0.07616971,435.11696,897.60021
2367,27.837528,9.636,90,300,88227.501,-33304.03,-45278.969,673.21541,249.37139,290.06211,6.01E-05,0.077463068,426.33595,941.97718
2390,27.994582,1.612,120,-500,107374.18,-30970.347,-44285.014,686.47662,334.8177,290.06081,4.50E-05,0.080105504,343.62861,1039.7754
2378,27.909204,16.612,90,1070,92965.683,-39295.508,-46441.167,649.20458,135.07972,290.03865,0.000110333,0.073626785,511.78223,792.01575
2375,27.89491,1.609,90,1070,92200.731,-38769.319,-46348.288,670.04959,252.02323,290.05979,5.95E-05,0.077868233,418.06194,938.75624
2392,28.002813,9.619,120,-500,107374.18,-30940.538,-44285.096,670.63002,267.87485,290.06272,5.61E-05,0.079352572,398.1936,948.867
2373,27.876399,16.615,90,700,90416.649,-36404.714,-45887.43,655.9411,178.98784,290.06187,8.36E-05,0.076298368,477.9842,847.75317
2381,27.932805,3.61,120,-1380,106209.68,-25275.605,-43175.773,682.66747,285.21231,290.06309,5.27E-05,0.078158142,399.79356,987.71149
2394,28.016881,25.612,120,-500,107374.18,-30852.84,-44266.676,651.08732,174.40391,290.07095,8.58E-05,0.075855675,473.44377,831.45522
2393,28.008876,16.614,120,-500,107374.18,-30496.374,-44187.653,656.11326,200.03527,290.06504,7.48E-05,0.076177831,449.35548,863.62432
2385,27.961778,1.611,120,-1000,107345.58,-27994.409,-43712.076,686.87867,323.26908,290.04603,4.68E-05,0.082206279,362.5608,1020.4897
2389,27.984077,25.61,120,-1000,107374.18,-27584.082,-43619.856,645.0567,123.32682,290.06766,0.000120864,0.073442428,513.97482,769.27771
2384,27.951273,25.612,120,-1380,106317,-25038.659,-43124.255,642.45158,73.109725,290.05567,0.000202698,0.070823427,564.2697,715.18484
2396,28.031224,5.615,120,0,107374.18,-33989.333,-44870.45,681.40116,312.13096,290.04691,4.83E-05,0.080680406,361.49025,1008.2471
2398,28.043343,21.628,120,0,107374.18,-33993.28,-44872.218,651.96206,187.58096,290.04521,7.94E-05,0.073694286,453.88314,841.69262
2404,28.086932,25.616,120,500,107374.18,-36801.267,-45424.804,645.04642,174.45286,290.05225,8.55E-05,0.073811134,460.7733,820.09538
2401,28.068471,3.613,120,500,107374.18,-37323.057,-45511.803,677.37281,298.13324,290.06262,5.05E-05,0.080225998,383.20088,998.43549
2405,28.097438,1.609,120,1000,107374.18,-40207.849,-46067.061,681.58249,343.72751,290.05755,4.38E-05,0.079708505,343.00688,1057.9628
2402,28.072865,9.617,120,500,107374.18,-37245.226,-45503.128,667.15499,249.2976,290.06524,6.00E-05,0.075118541,414.42836,931.12719
2403,28.078926,16.617,120,500,107374.18,-36846.206,-45431.588,652.54677,190.08508,290.05156,7.88E-05,0.076499105,457.20797,848.18597
2399,28.052741,30.607,120,0,107374.18,-33996.241,-44872.999,641.59015,151.9653,290.05467,9.84E-05,0.075816687,483.22995,796.38621
2406,28.101276,3.615,120,1000,107374.18,-39889.577,-46018.916,670.24941,275.96912,290.04874,5.44E-05,0.07781582,392.07719,958.12483
2407,28.10567,9.616,120,1000,107374.18,-40430.404,-46112,660.08532,240.48823,290.03787,6.23E-05,0.077302675,409.29035,903.90157
2409,28.119737,25.612,120,1000,107374.18,-40498.491,-46135.065,636.2419,124.55828,290.05362,0.000119593,0.073202161,509.44309,766.15287
2397,28.036174,13.601,120,0,107374.18,-33989.374,-44869.546,664.89943,236.05534,290.05056,6.35E-05,0.077477436,428.78406,917.51897
2400,28.064634,1.61,120,500,107374.18,-37230.466,-45494.617,681.3706,319.85027,290.06074,4.69E-05,0.077889642,352.8818,1004.4111
2391,27.99842,3.611,120,-500,107374.18,-30940.415,-44284.479,685.04939,320.28947,290.05788,4.70E-05,0.08042501,359.06821,1025.5075
2395,28.027386,1.61,120,0,107374.18,-33984.893,-44869.093,689.53221,346.37384,290.06362,4.34E-05,0.079005731,339.90622,1062.8009
2415,28.164297,1.62,120,-1380,106975.13,-27049.095,-43533.226,683.76797,339.52287,290.07636,4.43E-05,0.07937779,334.06945,1034.6073
2418,28.1786,16.614,120,-1380,106819.31,-25340.936,-43186.545,647.13016,117.68805,290.07492,0.000126768,0.074556885,521.59741,766.27128
2421,28.200949,3.611,120,-1000,107374.18,-27581.697,-43629.641,687.77293,321.59318,290.05512,4.67E-05,0.0791335,363.6206,1023.2784
2422,28.205342,9.618,120,-1000,107374.18,-27805.116,-43671.208,673.88116,257.52389,290.0673,5.82E-05,0.077004528,415.95188,949.49256
2426,28.233753,3.614,120,-500,107374.18,-30929.561,-44284.562,696.26211,343.00138,290.06189,4.39E-05,0.08053918,345.76069,1055.2494
2427,28.238146,9.618,120,-500,107374.18,-30896.299,-44270.582,674.0309,221.76748,290.05226,6.75E-05,0.077215497,449.92874,909.68742
2414,28.152542,25.612,120,1380,107374.18,-42950.096,-46597.815,636.38433,83.006304,290.05267,0.000179458,0.073089268,548.2008,719.28405
2428,28.244209,16.615,120,-500,107374.18,-30829.487,-44261.866,674.06359,235.87804,290.05605,6.36E-05,0.077270766,438.85825,927.6468
2410,28.130243,1.608,120,1380,107374.18,-43271.122,-46659.323,676.46717,326.5439,290.04888,4.60E-05,0.079032329,340.21417,1011.2202
2412,28.138474,9.619,120,1380,107374.18,-42881.352,-46595.512,653.00524,197.18765,290.04735,7.59E-05,0.07608241,446.57196,853.0644
2408,28.111732,16.615,120,1000,107374.18,-40321.573,-46091.854,645.63354,157.49699,290.04658,9.48E-05,0.075106917,480.26237,805.71743
2413,28.144537,16.612,120,1380,107374.18,-42989.443,-46622.032,640.39516,118.12771,290.06253,0.000126185,0.073866336,519.97003,764.05017
2429,28.252214,25.612,120,-500,107374.18,-30979.474,-44298.253,665.51773,182.23508,290.05786,8.21E-05,0.076351969,480.99231,856.96729
2417,28.172538,9.619,120,-1380,106326.16,-25665.004,-43250.602,658.74259,212.59305,290.05389,7.06E-05,0.076233996,447.62904,887.06793
2431,28.266563,5.615,120,0,107374.18,-33977.616,-44876.247,698.65719,327.54019,290.06617,4.60E-05,0.080308546,361.03586,1035.0955
2432,28.271513,13.6,120,0,107374.18,-33980.494,-44878.221,686.04759,272.29873,290.061,5.51E-05,0.078588359,415.60703,981.01924
2430,28.26272,1.632,120,0,107374.18,-33985.839,-44878.262,703.68092,359.51298,290.05422,4.19E-05,0.081210723,350.64307,1094.5691
2434,28.288074,30.606,120,0,107374.18,-33982.549,-44876.412,669.78666,178.2721,290.06004,8.39E-05,0.076253798,490.86354,859.70212
2411,28.13408,3.614,120,1380,107374.18,-42696.91,-46564.882,669.81349,285.85242,290.05084,5.25E-05,0.078043564,383.37677,971.48181
2433,28.278681,21.608,120,0,107374.18,-33982.467,-44876.371,676.82322,220.84796,290.05198,6.80E-05,0.077395734,457.53279,913.56822
2416,28.168138,3.632,120,-1380,107368.77,-28765.067,-43853.306,677.83784,303.33676,290.06595,4.95E-05,0.07862157,378.72682,1006.556
2435,28.299966,1.611,120,500,107374.18,-37029.126,-45471.963,706.75659,350.54344,290.05891,4.30E-05,0.081151691,351.30078,1070.8305
2419,28.186606,25.61,120,-1380,105888.12,-24789.956,-43075.945,644.41206,89.977608,290.06844,0.000165748,0.074033097,551.23406,736.86695
2436,28.303805,3.631,120,500,107374.18,-35883.334,-45245.871,699.26486,299.88427,290.05234,5.02E-05,0.080059823,392.16451,1015.8052
2420,28.19711,1.613,120,-1000,107374.18,-28057.685,-43730.167,691.96006,351.81837,290.05912,4.28E-05,0.079964197,329.24186,1054.5864
2423,28.211404,16.615,120,-1000,107374.18,-27978.374,-43702.579,660.2788,182.64476,290.06674,8.19E-05,0.075818982,470.2635,846.39307
2425,28.229914,1.612,120,-500,107374.18,-30870.725,-44271.281,682.47296,274.26532,290.05783,5.47E-05,0.077948944,397.57822,961.84602
2424,28.21941,25.612,120,-1000,107310.35,-27542.063,-43628.037,653.43082,131.63671,290.06084,0.000113409,0.074431245,519.53558,791.09068
2442,28.341009,9.616,120,1000,107374.18,-40782.389,-46190.776,692.96634,244.40621,290.06477,6.15E-05,0.078860214,449.58128,955.40862
2441,28.336615,3.613,120,1000,107374.18,-40251.184,-46090.579,705.02793,307.29293,290.05395,4.90E-05,0.079764496,402.46532,1037.6963
2443,28.347071,16.615,120,1000,107374.18,-39832.757,-46007.403,672.8526,159.81604,290.07449,9.38E-05,0.077647681,505.96884,834.79884
2444,28.355076,25.612,120,1000,107374.18,-40504.863,-46150.113,665.85998,124.59983,290.06297,0.000119855,0.075178142,534.68226,791.95411
2446,28.36942,3.61,120,1380,107374.18,-42758.459,-46571.871,693.07022,280.30044,290.05685,5.36E-05,0.079221686,402.06612,979.80256
2445,28.365581,1.613,120,1380,107374.18,-42613.364,-46563.114,700.7719,322.01094,290.05171,4.67E-05,0.080303263,367.63975,1029.7744
2448,28.379876,16.613,120,1380,107374.18,-42958.196,-46611.835,662.27155,110.32854,290.05335,0.0001356,0.076402939,547.99065,776.09015
2456,28.436281,3.611,15,-200,13582.818,-25877.812,-45188.845,692.90668,310.69549,290.05911,4.89E-05,0.085026564,390.17645,1032.4397
2455,28.432443,1.61,15,-200,13496.6,-25794.267,-45174.866,692.30556,299.32032,290.06156,5.00E-05,0.074737942,392.34014,1014.8215
2438,28.314267,16.615,120,500,107374.18,-37000.017,-45460.368,683.74286,228.36301,290.05741,6.57E-05,0.078219674,453.6406,924.4503
2453,28.413933,16.615,15,-290,13111.765,-25300.024,-45075.45,658.54621,92.087205,290.07246,0.000162414,0.075671585,564.76446,754.73049
2449,28.387881,25.611,120,1380,107374.18,-42972.093,-46618.701,656.54621,84.826485,290.04899,0.000176572,0.076553816,569.12281,742.82668
2458,28.446737,16.616,15,-200,13464.201,-25848.538,-45184.692,663.28025,156.03264,290.06122,9.55E-05,0.073693095,501.08893,823.05248
2440,28.332777,1.613,120,1000,107374.18,-40995.324,-46232.796,708.72734,336.96517,290.06127,4.48E-05,0.081229519,365.80869,1058.0802
2460,28.465248,1.629,15,-100,14119.696,-26722.148,-45356.923,695.00248,320.03711,290.07425,4.69E-05,0.078164835,375.90043,1036.8369
2437,28.308204,9.619,120,500,107374.18,-37119.291,-45481.213,688.28018,248.04988,290.0511,6.05E-05,0.07849209,438.12331,952.9474
2457,28.440674,9.619,15,-200,13614.188,-25904.537,-45192.298,674.40971,199.59051,290.06763,7.48E-05,0.07415161,464.43771,876.6128
2439,28.322272,25.611,120,500,107374.18,-37280.256,-45517.107,674.31618,172.43593,290.05095,8.68E-05,0.076520372,500.4042,858.12105
2464,28.490603,30.605,15,-100,13983.194,-26494.166,-45309.928,653.80859,140.53088,290.06011,0.000106298,0.07497046,510.58328,800.65914
2451,28.403477,3.612,15,-290,12886.414,-25173.761,-45053.453,691.42882,282.67353,290.05639,5.32E-05,0.076964063,409.06042,996.08099
2462,28.474041,13.602,15,-100,13992.281,-26518.094,-45313.259,675.32046,242.33911,290.06394,6.18E-05,0.076474662,430.62969,933.08748
2469,28.527844,30.606,15,0,14482.987,-27138.189,-45434.548,655.16264,159.58629,290.07928,9.37E-05,0.075917402,495.9705,825.0194
2447,28.373813,9.619,120,1380,107374.18,-42453.468,-46517.024,676.44192,205.21649,290.0576,7.30E-05,0.077004219,461.43407,881.38411
2452,28.407871,9.619,15,-290,12849.904,-25302.491,-45082.562,670.09063,165.35099,290.0659,9.05E-05,0.076553456,504.7381,846.96897
2450,28.399636,1.622,15,-290,13224.049,-25607.276,-45138.643,698.88136,332.40009,290.05367,4.55E-05,0.082632221,370.10847,1056.3865
2459,28.454743,25.611,15,-200,13449.976,-25813.344,-45176.962,653.28887,85.919918,290.06684,0.000173417,0.073243911,561.14987,737.78953
2472,28.548524,13.622,15,100,14998.526,-27795.041,-45562.128,671.4402,222.82483,290.08751,6.72E-05,0.076460548,439.69475,899.30525
2471,28.543574,5.615,15,100,14957.205,-27768.07,-45558.633,685.62181,290.24317,290.07018,5.18E-05,0.078996945,388.70447,985.09351
2473,28.555698,21.607,15,100,15024.881,-27800.756,-45563.526,663.6036,178.8364,290.07462,8.35E-05,0.075222672,484.49827,852.83507
2454,28.421938,25.614,15,-290,13092.687,-25431.387,-45105.669,650.48414,43.422493,290.06328,0.00034428,0.075729347,603.6923,693.00467
2474,28.565091,30.606,15,100,14975.584,-27785.749,-45560.935,659.07208,149.65062,290.08642,9.99E-05,0.075060809,503.1292,811.08292
2470,28.539736,1.61,15,100,14966.826,-27769.673,-45559.579,700.42868,371.33105,290.0791,4.06E-05,0.080771463,320.42184,1085.457
2466,28.506333,5.614,15,0,14468.761,-27139.628,-45437.056,691.37502,325.82049,290.07997,4.62E-05,0.080184621,354.35072,1026.2654
2479,28.599283,25.611,15,200,15437.55,-28421.674,-45685.925,662.25341,104.49723,290.0968,0.000142849,0.074627702,555.9118,772.20941
2477,28.585215,9.616,15,200,15598.227,-28547.732,-45708.867,675.84467,203.18274,290.09898,7.37E-05,0.076819824,463.74633,883.00114
2463,28.48121,21.609,15,-100,13944.587,-26507.816,-45314.698,663.61036,187.28312,290.06638,7.99E-05,0.076349305,474.60144,861.61068
2461,28.469091,5.615,15,-100,14035.698,-26515.628,-45314.698,694.99524,320.95858,290.0794,4.69E-05,0.0796836,378.51792,1042.3407
2475,28.576984,1.609,15,200,15423.941,-28403.172,-45683.705,699.04628,341.62105,290.10234,4.41E-05,0.080906861,349.74123,1056.4204
2476,28.580821,3.613,15,200,15535.897,-28454.483,-45690.777,694.46958,312.97606,290.08758,4.80E-05,0.079537184,370.98375,1014.4506
2483,28.624081,16.615,15,290,15910.207,-28972.614,-45791.508,665.28928,87.229619,290.09584,0.000171355,0.075482253,575.77735,755.44487
2465,28.502495,1.608,15,0,14471.351,-27138.354,-45435.288,700.81804,372.20771,290.06985,4.05E-05,0.080301843,316.89517,1083.2968
2467,28.511282,13.604,15,0,14469.131,-27142.095,-45436.974,674.07449,248.33397,290.0796,6.05E-05,0.078377355,418.17398,931.25027
2481,28.613626,3.612,15,290,15970.358,-29022.609,-45800.101,695.76355,290.32676,290.07731,5.18E-05,0.079570482,407.65259,1009.3171
2468,28.518451,21.607,15,0,14481.136,-27140.944,-45437.549,663.17333,199.77935,290.07598,7.49E-05,0.075892361,463.11853,875.60874
2485,28.643843,1.619,25,-400,22620.608,-25651.187,-44961.931,701.39668,296.04058,290.10228,5.08E-05,0.079280112,402.06487,1009.3897
2489,28.663639,15.623,25,-400,23043.968,-26229.262,-45073.64,673.34412,116.63121,290.07888,0.000128158,0.075418271,552.82269,794.26822
2487,28.652076,6.604,25,-400,22313.356,-25328.394,-44898.162,690.76562,244.59379,290.08999,6.14E-05,0.078388214,436.76785,940.31296
2490,28.67137,1.609,25,-300,22859.485,-25828.803,-44994.905,720.78204,375.87544,290.09039,4.02E-05,0.082725481,340.17477,1123.2798
2478,28.591277,16.615,15,200,15429.245,-28430.39,-45687.035,668.76769,159.10403,290.08699,9.40E-05,0.075470303,508.11533,836.74326
2486,28.647682,3.613,25,-400,22338.971,-25151.6,-44865.187,694.19085,255.66637,290.10449,5.88E-05,0.078874857,441.04572,971.02499
2497,28.710181,9.621,25,-150,23531.097,-26896.557,-45204.345,709.69499,299.63765,290.09877,5.03E-05,0.080516948,413.06852,1033.8911
2495,28.701949,1.614,25,-150,23526.862,-26891.212,-45205.167,729.24631,390.48723,290.09463,3.87E-05,0.083237937,348.15745,1156.691
2482,28.618019,9.618,15,290,15835.296,-28990.499,-45799.032,674.24196,147.64605,290.09238,0.000101446,0.076545045,524.83744,829.62721
2496,28.705787,3.611,25,-150,23589.891,-26886.977,-45203.194,725.58636,369.17117,290.09873,4.09E-05,0.082359534,363.95121,1128.2811
2499,28.724248,25.613,25,-150,23529.411,-26816.918,-45190.16,685.77224,178.90514,290.09464,8.37E-05,0.077150071,506.29088,876.91114
2484,28.632087,25.614,15,290,15810.257,-28932.65,-45784.519,661.44427,41.052963,290.09331,0.000364098,0.075279906,617.12739,702.31706
2502,28.743548,13.6,25,0,24274.166,-27813.831,-45385.087,703.84998,255.02219,290.11526,5.90E-05,0.079364763,437.79746,963.01062
2500,28.734754,1.63,25,0,24272.481,-27818.436,-45386.567,730.29052,388.85857,290.08464,3.89E-05,0.083041869,348.84747,1156.3546
2480,28.609787,1.61,15,290,16018.175,-29078.32,-45810.75,695.46296,289.08233,290.07555,5.20E-05,0.079396659,397.92062,998.42281
2503,28.750716,21.608,25,0,24280.416,-27816.791,-45384.1,693.63478,206.90948,290.10133,7.25E-05,0.077813998,482.24207,908.21247
2507,28.780233,9.618,25,150,24967.487,-28811.402,-45580.671,712.15919,272.55794,290.11551,5.53E-05,0.080619185,440.97164,1006.695
2513,28.818824,14.614,25,300,25677.87,-29642.869,-45738.963,694.87281,139.54769,290.10035,0.000107384,0.077067462,547.15991,834.86029
2514,28.826274,20.617,25,300,25814.331,-29809.384,-45770.91,691.45441,127.74939,290.09071,0.000117291,0.07678598,556.49837,818.45112
2511,28.808649,3.612,25,300,25616.979,-29779.617,-45770.129,712.32432,243.38436,290.09804,6.18E-05,0.079949567,469.99019,974.20173
2493,28.685382,14.613,25,-300,22742.349,-25884.391,-45009.707,687.29804,187.59061,290.0863,7.99E-05,0.077629728,491.99515,878.07555
2508,28.786295,16.616,25,150,24938.583,-28764.038,-45566.692,703.71375,234.30765,290.10306,6.42E-05,0.079160775,465.27771,951.45966
2506,28.775839,3.61,25,150,24974.929,-28828.382,-45579.807,723.44613,327.34708,290.08768,4.61E-05,0.081522953,389.39149,1070.5075
2492,28.679601,8.606,25,-300,22945.251,-25981.504,-45024.796,698.7601,258.74116,290.09336,5.81E-05,0.079098985,442.69657,976.66707
2491,28.675207,3.611,25,-300,22749.462,-25914.075,-45012.914,710.41757,312.21932,290.09906,4.82E-05,0.080155696,398.1122,1046.1706
2494,28.692832,20.616,25,-300,22905.452,-25900.549,-45009.172,678.35895,135.45732,290.09625,0.00011043,0.076074696,540.93564,821.13507
2488,28.657302,10.609,25,-400,22276.723,-25349.568,-44905.192,681.35681,180.34114,290.09842,8.31E-05,0.076869938,492.45543,863.64558
2515,28.835392,1.61,25,400,26277.161,-30419.653,-45893.597,727.51931,328.13688,290.10458,4.60E-05,0.082078396,404.76534,1085.8811
2498,28.716243,16.613,25,-150,23611.107,-26878.754,-45199.247,692.60891,201.16064,290.08922,7.46E-05,0.077819704,484.38963,898.68108
2505,28.772001,1.611,25,150,24950.137,-28771.52,-45571.173,718.98014,307.18805,290.1053,4.90E-05,0.081017048,405.38797,1045.2686
2501,28.738598,5.614,25,0,24273.673,-27825.836,-45384.717,714.39178,304.74589,290.10178,4.95E-05,0.08116667,408.76312,1042.0854
2516,28.839229,3.611,25,400,26052.386,-30391.777,-45888.334,719.18941,275.60843,290.10034,5.48E-05,0.081820368,444.94772,1016.9513
2520,28.864161,1.618,40,-550,36565.966,-25837.273,-44726.465,738.90461,366.40131,290.10854,4.13E-05,0.083256599,376.05786,1129.2957
2522,28.872394,8.607,40,-550,36306.078,-25407.869,-44639.96,707.12416,184.63676,290.10032,8.14E-05,0.079175115,518.78303,899.19677
2519,28.855185,15.603,25,400,26387.431,-30415.624,-45888.54,694.87005,129.53061,290.11506,0.000115713,0.077313598,563.76914,832.74601
2509,28.794301,25.63,25,150,24805.823,-28441.203,-45504.772,692.62898,166.61339,290.10586,8.99E-05,0.076330294,518.12326,861.06866
2504,28.760109,30.605,25,0,24281.156,-27826.33,-45383.401,688.88454,167.48244,290.10723,8.95E-05,0.076982574,518.48104,865.69067
2510,28.804812,1.61,25,300,25897.342,-29811.07,-45771.526,727.1614,334.42061,290.10894,4.51E-05,0.081501343,381.71964,1071.6945
2523,28.878176,14.613,40,-550,36018.808,-25228.773,-44605.012,699.12464,157.15301,290.09298,9.54E-05,0.077962875,540.44864,866.57156
2512,28.813043,8.607,25,300,25667.427,-29725.798,-45757.054,711.29852,252.77884,290.09839,5.95E-05,0.079648887,449.69635,973.7986
2528,28.909036,16.615,40,-400,36851.18,-26266.513,-44811.656,694.44875,188.03115,290.10165,7.97E-05,0.077996636,500.01632,890.13519
2525,28.894743,1.61,40,-400,36910.756,-26178.486,-44792.414,741.46372,384.12097,290.09149,3.96E-05,0.08750337,352.82756,1149.7482
2531,28.931385,3.612,40,-200,37867.871,-27519.325,-45054.974,720.283,317.37025,290.09867,4.76E-05,0.082326128,409.55248,1065.7505
2518,28.848848,10.609,25,400,26569.776,-30662.108,-45936.603,701.46841,171.30802,290.10286,8.77E-05,0.078157425,524.56025,876.20743
2526,28.898581,3.61,40,-400,36808.092,-26261.62,-44808.408,730.7399,346.07336,290.10374,4.37E-05,0.082677989,376.14801,1090.1045
2529,28.917041,25.616,40,-400,37001.126,-26343.192,-44820.948,685.6354,124.80727,290.10923,0.00011997,0.076532048,558.00814,815.66863
2540,28.997599,1.609,40,200,39821.366,-30080.578,-45554.11,715.78287,344.60095,290.13596,4.38E-05,0.081665369,367.97057,1073.8476
2535,28.960358,1.611,40,0,38891.469,-28821.722,-45302.528,718.00303,341.58657,290.07448,4.42E-05,0.080438746,363.58355,1064.7498
2517,28.843623,6.603,25,400,26286.453,-30435.359,-45895.982,708.56918,223.15707,290.11031,6.73E-05,0.078647564,475.16635,935.81345
2521,28.868,3.613,40,-550,36353.525,-25465.882,-44651.348,729.17927,319.6668,290.11655,4.74E-05,0.082356474,414.35019,1076.0437
2532,28.935779,9.638,40,-200,38258.381,-28014.266,-45148.182,704.66913,255.4138,290.09855,5.90E-05,0.080312945,439.95943,964.91936
2530,28.927547,1.61,40,-200,37838.885,-27479.649,-45043.503,722.99193,337.19237,290.11115,4.48E-05,0.082563525,376.47486,1069.0302
2534,28.949853,25.611,40,-200,37909.685,-27464.889,-45042.763,680.02759,162.85627,290.09892,9.19E-05,0.076732094,519.09163,857.67605
2527,28.902974,9.619,40,-400,36650.58,-26274.653,-44814.369,705.77149,215.57153,290.09559,6.97E-05,0.079239692,487.57138,932.81246
2547,29.038635,9.619,40,400,40916.916,-31402.834,-45813.464,692.5676,214.53347,290.12085,7.00E-05,0.078252538,469.30107,910.87065
2544,29.019897,25.613,40,200,39727.501,-30079.879,-45559.949,679.85094,171.12519,290.11664,8.75E-05,0.076388192,499.70324,851.96343
2524,28.885625,20.618,40,-550,35961.823,-25212.861,-44607.561,693.43709,105.8327,290.10406,0.000141721,0.077501134,581.50564,798.97921
2545,29.030403,1.611,40,400,40952.686,-31443.497,-45823.496,710.84874,314.50431,290.11196,4.79E-05,0.081139119,393.82082,1038.0277
2537,28.969146,13.6,40,0,38898.417,-28814.65,-45304.09,705.46827,289.15701,290.0823,5.21E-05,0.0794944,420.19221,1020.9088
2533,28.941847,16.616,40,-200,37777.87,-27550.243,-45059.045,695.70996,236.19159,290.08072,6.35E-05,0.078213489,460.14386,949.4218
2542,29.00583,9.621,40,200,39905.652,-30048.097,-45542.475,702.21375,272.46997,290.11933,5.52E-05,0.079787315,433.11933,996.63825
2546,29.034241,3.613,40,400,41080.101,-31373.602,-45806.104,713.10395,323.05728,290.18151,4.67E-05,0.081335586,383.06946,1054.1225
2538,28.976314,21.609,40,0,38900.843,-28811.361,-45306.516,691.26093,238.03198,290.08833,6.31E-05,0.07794241,445.4159,936.6245
2551,29.067046,3.631,40,550,40572.084,-30973.225,-45729.342,714.20127,316.73929,290.11443,4.76E-05,0.081411595,389.91466,1048.3985
2536,28.964195,5.613,40,0,38891.839,-28823.572,-45303.227,717.79321,352.00902,290.08875,4.28E-05,0.080719328,354.93636,1078.003
2541,29.001437,3.61,40,200,39865.729,-30146.527,-45568.459,720.28618,364.69188,290.10077,4.15E-05,0.082819161,346.59071,1098.2275
2554,29.084676,20.617,40,550,41625.944,-32329.154,-46003.456,681.01869,86.736076,290.14421,0.00017247,0.075839276,588.21998,767.75982
2560,29.127851,1.608,65,-600,60472.255,-26520.809,-44399.272,728.97786,357.35394,290.10605,4.24E-05,0.083557565,378.71712,1119.8788
2553,29.077227,14.614,40,550,41439.364,-32359.99,-46002.017,687.70106,158.35108,290.13851,9.46E-05,0.077090036,529.24061,855.72909
2555,29.095044,1.62,65,-810,59829.544,-26027.553,-44307.504,733.62064,382.07294,290.16117,3.96E-05,0.08346004,359.94505,1150.358
2539,28.985707,30.605,40,0,38904.749,-28818.474,-45301.294,680.63423,185.31217,290.06264,8.09E-05,0.077582385,486.84585,867.6491
2557,29.103278,9.619,65,-810,58796.157,-25165.374,-44148.841,701.20127,218.04858,290.10042,6.90E-05,0.07940174,484.88945,935.10045
2558,29.10934,16.614,65,-810,59074.712,-25045.812,-44112.29,690.92792,144.77821,290.14262,0.000103566,0.077293252,544.57721,843.75612
2559,29.117346,25.61,65,-810,58920.283,-24925.016,-44098.187,682.36136,71.431607,290.10723,0.000209561,0.076493095,607.7234,756.76145
2565,29.160656,1.61,65,-300,61784.32,-28501.108,-44788.056,735.19416,363.78943,290.11527,4.16E-05,0.083410814,363.43832,1113.5819
2564,29.150151,25.612,65,-600,60237.611,-26701.426,-44442.525,688.86508,111.41323,290.10643,0.000134605,0.077472924,573.24485,803.74505
2563,29.142145,16.614,65,-600,60473.735,-26658.749,-44426.162,700.14671,202.29068,290.07767,7.43E-05,0.078707721,487.99611,904.90288
2549,29.052702,25.613,40,400,40721.784,-31319.412,-45797.264,677.72982,102.65346,290.11142,0.000145644,0.075500887,573.31428,785.31198
2548,29.044697,16.614,40,400,40919.136,-31373.561,-45805.323,685.4075,181.20038,290.11124,8.27E-05,0.077186481,502.702,878.18689
2556,29.098885,3.61,65,-810,59184.284,-25219.687,-44153.117,725.12809,341.41701,290.11568,4.43E-05,0.082685611,389.69341,1097.1955
2543,29.011893,16.612,40,200,39837.154,-30123.913,-45563.567,691.96151,233.70475,290.11207,6.42E-05,0.077821654,447.71635,930.09173
2567,29.168887,9.619,65,-300,61928.14,-28595.96,-44808.983,721.79011,293.95664,290.10235,5.14E-05,0.081925193,432.54518,1039.9801
2552,29.071445,8.605,40,550,41997.952,-32441.028,-46005.594,696.4851,218.9156,290.14469,6.86E-05,0.078516039,468.67328,918.55904
2550,29.063208,1.61,40,550,41659.329,-32356.701,-45995.439,711.3117,296.30699,290.11556,5.08E-05,0.080262814,419.11962,1031.1228
2568,29.174949,16.614,65,-300,61799.368,-28520.761,-44791.756,712.65547,254.885,290.08078,5.90E-05,0.079729854,446.97185,973.37158
2562,29.136082,9.62,65,-600,60286.003,-26648.511,-44428.957,710.07808,252.95316,290.12449,5.95E-05,0.080140197,456.77137,979.07712
2574,29.218808,30.608,65,0,63149.424,-30463.111,-45177.949,701.67237,169.11259,290.08266,8.88E-05,0.077944098,532.95669,881.8918
2570,29.19346,1.611,65,0,63160.073,-30451.558,-45171.083,741.11353,372.46159,290.10526,4.06E-05,0.083594284,372.51635,1145.1806
2561,29.131689,3.613,65,-600,60370.659,-26757.713,-44449.556,717.86984,287.58196,290.09596,5.24E-05,0.080588384,429.39732,1022.4714
2580,29.263506,1.61,65,600,66122.625,-34135.21,-45887.594,734.34122,328.74143,290.1373,4.60E-05,0.082866105,407.64196,1086.752
2576,29.234539,3.612,65,300,64569.582,-32383.096,-45534.786,738.3933,350.74845,290.05942,4.34E-05,0.083715827,378.14644,1102.6414
2582,29.271737,9.619,65,600,65595.446,-34244.904,-45935.164,717.32322,237.85769,290.31745,6.54E-05,0.094253472,483.29291,971.89901
2566,29.164493,3.613,65,-300,61944.833,-28622.15,-44809.723,733.55932,349.06864,290.12135,4.33E-05,0.082420876,373.97781,1091.7091
2586,29.300148,3.613,65,810,67085.254,-35641.703,-46189.419,728.91578,280.21003,290.11986,5.39E-05,0.082143955,451.8684,1032.5861
2579,29.253,25.611,65,300,64742.8,-32420.758,-45552.548,701.89226,166.97985,290.10694,8.99E-05,0.078145604,527.78175,871.62229
2587,29.304542,9.617,65,810,66732.034,-35759.662,-46224.943,715.8586,210.48104,290.08723,7.15E-05,0.079983105,505.89599,942.22523
2581,29.267343,3.614,65,600,65899.328,-34225.498,-45916.539,731.16485,304.15163,290.11468,4.97E-05,0.082540441,419.0795,1046.3144
2584,29.285805,25.612,65,600,66315.414,-34354.435,-45931.628,698.78494,114.69006,290.06941,0.000130759,0.077904558,576.63635,814.13133
2589,29.318609,25.613,65,810,67376.062,-35700.497,-46191.475,699.08311,83.006208,290.10696,0.000180717,0.077849349,610.62843,782.22006
2588,29.310604,16.613,65,810,67044.838,-35709.214,-46198.382,705.26804,131.7038,290.18581,0.000114028,0.078650761,565.59381,838.14357
2569,29.182954,25.613,65,-300,61524.061,-28470.395,-44784.396,700.60657,181.41995,290.07899,8.28E-05,0.077680013,517.20887,893.24568
2578,29.244995,16.613,65,300,64519.339,-32348.231,-45543.133,714.92447,245.95323,290.09539,6.11E-05,0.080250152,470.54075,979.40874
2571,29.197298,5.614,65,0,63156.331,-30464.633,-45170.836,734.93406,343.62257,290.07756,4.40E-05,0.082611832,390.69208,1095.4392
2594,29.352667,25.611,90,-1070,82041.372,-25460.004,-43750.026,702.82749,89.565632,290.07911,0.000167946,0.078748349,609.84989,794.94809
2572,29.202248,13.601,65,0,63158.921,-30457.396,-45170.425,716.75948,253.54933,290.10785,5.94E-05,0.080452251,464.00425,989.70282
2585,29.29631,1.61,65,810,66663.7,-35676.322,-46203.481,733.34212,314.19765,290.08301,4.81E-05,0.082905961,411.14625,1058.8639
2597,29.371403,9.618,90,-700,83973.544,-27589.508,-44161.258,726.00166,233.97651,290.09619,6.48E-05,0.081913372,494.42941,978.7524
2573,29.209416,21.607,65,0,63161.553,-30463.44,-45170.713,706.49324,206.15448,290.09206,7.29E-05,0.078982348,500.88811,927.50582
2600,29.395976,1.61,90,-300,85581.112,-30195.125,-44674.126,746.11105,334.83087,290.05265,4.52E-05,0.083130677,404.64331,1094.4981
2577,29.238933,9.618,65,300,64605.393,-32441.932,-45559.496,722.18416,266.50365,290.09817,5.65E-05,0.080695393,448.56022,1002.2378
2575,29.230701,1.611,65,300,64681.209,-32361.182,-45536.924,736.84612,341.95963,290.00201,4.42E-05,0.08170933,393.51839,1107.1483
2583,29.277799,16.613,65,600,65832.968,-34405.17,-45950.418,706.65588,173.64389,290.12387,8.65E-05,0.078525421,531.82536,891.26555
2599,29.385471,25.611,90,-700,83895.301,-27437.383,-44126.927,712.1154,158.81577,289.99664,9.47E-05,0.078891306,550.9158,879.18521
2590,29.330364,1.619,90,-1070,82327.616,-26385.13,-43946.555,743.41371,343.52333,290.21827,4.41E-05,0.08391061,398.79321,1104.1462
2603,29.41027,16.615,90,-300,85793.308,-30250.013,-44684.281,727.69548,254.99077,290.08235,5.91E-05,0.080871307,474.94961,1003.111
2606,29.432618,5.615,90,0,87228.151,-32079.956,-45039.104,745.51814,329.10095,290.08326,4.59E-05,0.083109069,407.18147,1084.4347
2592,29.338599,9.619,90,-1070,82899.653,-25445.408,-43726.631,720.20775,218.81279,290.11182,6.88E-05,0.080296008,502.97436,955.59129
2604,29.418275,25.613,90,-300,85826.735,-30171.771,-44665.451,716.58801,181.73641,290.0733,8.27E-05,0.079096445,528.87323,902.12677
2602,29.404208,9.618,90,-300,85580.824,-30172.511,-44669.768,739.70844,308.33775,290.04764,4.90E-05,0.082703798,424.26139,1064.1022
2593,29.344661,16.614,90,-1070,81683.012,-25027.311,-43667.384,709.13181,151.13503,290.0856,9.94E-05,0.078363062,556.73506,869.13362
2591,29.334204,3.614,90,-1070,82468.56,-25587.337,-43767.458,736.34494,303.63501,290.08844,4.98E-05,0.082568229,426.15017,1059.2943
2611,29.469859,3.613,90,300,88868.367,-34060.462,-45424.187,745.92144,317.59286,290.10993,4.77E-05,0.084398441,430.7443,1086.8517
2609,29.454129,30.606,90,0,87221.532,-32088.384,-45041.16,716.88047,184.22806,290.07202,8.16E-05,0.079228768,528.12963,907.98148
2607,29.437568,13.6,90,0,87226.26,-32084.931,-45035.239,732.8864,270.59319,290.08088,5.58E-05,0.081946499,465.03859,1027.1028
2598,29.377465,16.615,90,-700,83686.806,-27549.216,-44152.171,719.13216,203.62249,290.08087,7.41E-05,0.08141,513.52012,933.55059
2596,29.36701,3.61,90,-700,83622.008,-27471.344,-44142.139,745.62616,340.60351,290.07185,4.44E-05,0.08371943,404.80738,1103.6371
2595,29.363172,1.611,90,-700,84440.614,-27886.687,-44215.077,755.61395,393.55499,290.14455,3.85E-05,0.084625881,353.89387,1163.7425
2601,29.399814,3.611,90,-300,85623.214,-30208.487,-44673.263,745.25383,325.4886,290.03756,4.65E-05,0.083607664,423.65621,1099.566
2612,29.474253,9.618,90,300,88699.958,-33991.184,-45411.565,735.46193,271.79833,290.04078,5.56E-05,0.082439576,454.1284,1015.3362
2618,29.513119,16.615,90,700,90356.662,-36265.581,-45852.852,724.77349,203.60574,290.05197,7.40E-05,0.080214202,521.96835,943.18317
2608,29.444737,21.607,90,0,87223.382,-32096.155,-45042.804,725.32887,239.46996,290.0794,6.29E-05,0.081039801,479.02428,974.89492
2616,29.502663,3.613,90,700,90335.406,-36082.249,-45819.878,755.17161,363.07243,290.07469,4.17E-05,0.084855051,382.8998,1129.5042
2619,29.521126,25.613,90,700,90308.105,-36468.894,-45893.145,715.4084,120.37029,290.08931,0.0001248,0.078818662,587.7553,836.02248
2605,29.428781,1.61,90,0,87226.054,-32086.616,-45039.022,756.4164,382.73229,290.09722,3.96E-05,0.085295958,379.95067,1172.8372
2610,29.466022,1.609,90,300,88729.191,-34051.499,-45422.337,748.16306,338.25524,290.08614,4.48E-05,0.084399647,414.03648,1114.1857
2621,29.535467,3.612,90,1070,92015.094,-38460.833,-46281.229,746.65926,306.79674,290.05223,4.93E-05,0.083649483,444.33179,1078.8298
2614,29.488321,25.613,90,300,88496.93,-33989.621,-45409.262,717.17823,170.23054,290.06067,8.84E-05,0.07946915,547.80784,898.90933
2630,29.598498,1.609,120,-1000,107337.48,-27796.564,-43670.715,760.39771,361.90629,289.9959,4.18E-05,0.082932514,387.00039,1135.3531
2628,29.579982,16.613,120,-1380,106015.87,-24949.728,-43111.428,722.16388,127.55731,290.01471,0.000117891,0.078522428,587.26924,850.24591
2625,29.565684,1.624,120,-1380,107374.18,-27928.132,-43672.072,759.36122,362.45651,290.06909,4.18E-05,0.084762571,390.85819,1145.8388
2634,29.620798,25.611,120,-1000,107312.69,-27714.786,-43645.388,721.73086,137.08458,290.09195,0.000109695,0.07923437,582.6523,865.02447
2615,29.498825,1.614,90,700,90720.903,-36155.681,-45826.621,744.09374,301.4967,290.04541,5.02E-05,0.083870166,441.044,1061.36
2631,29.602336,3.614,120,-1000,107374.18,-27856.756,-43677.869,755.24686,332.85991,290.11797,4.55E-05,0.083965786,412.17945,1099.5377
2635,29.631302,1.608,120,-500,107374.18,-30984.819,-44282.835,767.65761,387.29035,290.07033,3.92E-05,0.08585193,373.83945,1180.0696
2613,29.480314,16.617,90,300,88734.618,-33878.076,-45386.402,729.63085,251.53789,290.05243,6.00E-05,0.081065421,474.22419,997.17985
2617,29.507056,9.621,90,700,90653.228,-36111.729,-45817.575,735.88102,263.93427,290.05954,5.73E-05,0.082699574,462.27484,1006.2807
2627,29.57392,9.617,120,-1380,106806.6,-25241.932,-43145.676,735.64161,240.79208,290.08383,6.27E-05,0.082226995,491.60406,992.04241
2626,29.569525,3.614,120,-1380,107359.77,-25727.005,-43217.258,752.24555,322.23108,290.08264,4.69E-05,0.083464673,418.86775,1083.1828
2620,29.53163,1.611,90,1070,92033.349,-38406.273,-46267.086,754.08705,349.32512,290.05432,4.33E-05,0.083636552,396.2489,1116.145
2636,29.635141,3.612,120,-500,107374.18,-30885.855,-44262.853,763.63574,365.30317,290.2137,4.15E-05,0.08468526,402.26337,1159.6053
2622,29.539861,9.619,90,1070,91919.706,-38339.338,-46259.562,730.31184,215.53422,290.06411,6.99E-05,0.081045471,505.84472,951.43811
2641,29.667945,5.616,120,0,107374.18,-33995.089,-44879.907,754.99779,331.66347,290.1082,4.57E-05,0.084618379,421.44377,1111.8189
2642,29.672894,13.601,120,0,107374.18,-33999.735,-44872.917,742.59056,268.35151,290.11264,5.62E-05,0.081852852,466.0191,1023.1122
2624,29.553929,25.612,90,1070,92391.712,-39007.909,-46388.827,714.15237,87.685566,290.06817,0.00017136,0.078461087,622.27045,804.60834
2633,29.612793,16.612,120,-1000,107374.18,-27600.692,-43630.628,733.81777,224.36953,290.09742,6.72E-05,0.081400626,499.40116,962.28571
2623,29.545923,16.617,90,1070,90762.636,-38162.626,-46242.376,721.81908,168.50158,290.03722,8.93E-05,0.080057788,544.89211,893.22911
2644,29.689456,30.609,120,0,107374.18,-33999.612,-44866.38,725.45868,174.93226,290.10062,8.63E-05,0.081219112,547.69814,908.46348
2645,29.701349,1.631,120,500,107374.18,-35961.741,-45239.992,764.22796,376.52423,290.06586,4.03E-05,0.085537744,377.66461,1152.9313
2643,29.680063,21.609,120,0,107374.18,-33995.665,-44864.16,734.22782,231.20128,290.1075,6.55E-05,0.082735575,501.75466,981.30594
2648,29.715654,16.616,120,500,107374.18,-37173.44,-45468.961,735.2172,221.73379,290.01041,6.80E-05,0.081101357,504.36087,961.81085
2647,29.709592,9.617,120,500,107374.18,-37022.548,-45458.395,745.2072,273.34618,290.1122,5.53E-05,0.082887943,460.70599,1025.4556
2632,29.60673,9.618,120,-1000,107374.18,-27823.905,-43667.467,741.57642,265.60263,290.10636,5.69E-05,0.082604415,479.57083,1028.813
2629,29.587988,25.629,120,-1380,106922.71,-28302.031,-43768.527,715.58663,94.550101,290.07024,0.000159457,0.079279393,615.68621,811.83904
2639,29.653601,25.614,120,-500,107374.18,-30559.485,-44201.509,726.31397,182.87311,290.17155,8.22E-05,0.078690567,539.70267,920.90339
2638,29.645596,16.615,120,-500,107374.18,-30762.346,-44238.801,737.13036,246.91419,290.09527,6.12E-05,0.081885392,482.9231,990.86477
2656,29.770807,3.614,120,1380,107374.18,-42808.784,-46565.046,748.21782,280.22281,290.04347,5.39E-05,0.082483226,458.50545,1036.3531
2651,29.738003,3.613,120,1000,107374.18,-40087.998,-46049.135,752.60664,311.11741,290.03523,4.87E-05,0.084048888,434.82897,1075.9791
2652,29.742396,9.62,120,1000,107374.18,-40054.737,-46046.01,737.88785,227.88197,290.02207,6.62E-05,0.081533755,502.71273,971.98424
2650,29.734164,1.612,120,1000,107374.18,-39985.787,-46014.105,757.81708,336.15474,290.04801,4.51E-05,0.084221953,413.68118,1106.1269
2640,29.664107,1.609,120,0,107374.18,-33989.703,-44863.378,762.83929,370.50327,290.04279,4.10E-05,0.085555743,390.10801,1162.1647
2653,29.748459,16.612,120,1000,107374.18,-40676.354,-46157.925,730.04552,185.4755,290.05452,8.12E-05,0.080328023,544.26783,927.47965
2655,29.766969,1.609,120,1380,107374.18,-42619.244,-46537.869,752.40357,308.15638,290.04122,4.91E-05,0.083751358,450.64171,1087.9441
2637,29.639534,9.619,120,-500,107374.18,-30884.458,-44276.914,748.79266,297.48451,290.23598,5.07E-05,0.080158846,439.65117,1063.763
2646,29.705193,3.629,120,500,107374.18,-35962.851,-45249.613,758.79845,343.55126,290.0776,4.41E-05,0.084564554,406.10847,1114.7905
2665,29.831612,1.611,40,-400,36859.938,-26455.559,-44839.902,768.65444,378.60859,290.014,4.02E-05,0.086203234,397.94585,1184.4279
2664,29.822494,20.62,40,-550,35903.275,-25483.808,-44659.571,723.57118,106.07788,289.98052,0.000141727,0.079568633,617.13699,835.27716
2659,29.789269,25.613,120,1380,107374.18,-43018.594,-46604.969,722.47917,86.73017,290.03592,0.000173847,0.081276348,633.79985,813.01833
2649,29.72366,25.611,120,500,107374.18,-37253.819,-45494.905,726.97455,172.67552,290.05141,8.72E-05,0.080683287,546.13682,901.87328
2662,29.809259,8.625,40,-550,36980.117,-26659.735,-44882.291,738.46289,224.15645,290.07486,6.73E-05,0.081635526,509.11046,974.63702
2670,29.864423,1.611,40,-200,37674.959,-27543.418,-45081.699,771.58553,394.69631,290.06129,3.85E-05,0.086997741,386.88844,1204.5156
2669,29.853918,25.613,40,-400,36833.789,-26388.5,-44832.83,725.016,127.05717,290.05742,0.000118379,0.079743916,590.60935,853.09772
2672,29.872655,9.618,40,-200,37670.478,-27664.83,-45083.097,753.06118,306.94142,290.30498,4.93E-05,0.083977859,436.82104,1068.583
2671,29.868261,3.611,40,-200,37593.058,-27541.609,-45059.415,766.36046,367.15377,290.10284,4.15E-05,0.085756695,401.37986,1159.3474
2660,29.801023,1.621,40,-550,36207.32,-25926.616,-44740.321,761.21706,353.05598,289.98779,4.29E-05,0.084530994,398.11634,1126.722
2654,29.756464,25.613,120,1000,107374.18,-40614.928,-46139.588,721.84901,120.6092,289.98479,0.000124948,0.080931466,597.91326,848.46048
2673,29.878717,16.614,40,-200,37653.004,-27610.23,-45074.545,738.37164,211.17667,290.03781,7.16E-05,0.082796434,520.00017,955.20185
2657,29.775201,9.617,120,1380,107374.18,-42852.366,-46589.592,736.13133,209.47091,290.03372,7.21E-05,0.082180852,523.91475,954.30747
2680,29.934475,1.61,40,200,39659.743,-30155.079,-45567.185,766.47738,363.25356,290.06144,4.18E-05,0.085472265,410.15721,1165.4994
2658,29.781263,16.614,120,1380,107374.18,-43246.7,-46656.486,727.04759,146.90804,290.0318,0.000102597,0.080906836,572.86119,875.44184
2679,29.922582,30.608,40,0,38628.21,-28826.902,-45307.338,730.85122,176.73093,290.11528,8.53E-05,0.081397251,549.68774,912.83751
2663,29.815045,14.613,40,-550,36057.497,-25283.908,-44620.389,728.09346,154.59224,290.08407,9.73E-05,0.079641382,572.83051,892.94726
2668,29.845913,16.613,40,-400,36551.123,-26257.549,-44810.258,733.37046,188.33571,290.10999,8.02E-05,0.081178169,536.32977,925.46821
2683,29.948775,16.615,40,200,39639.802,-30117.499,-45552.466,743.58367,251.31292,290.08178,6.01E-05,0.082673423,486.41911,1009.0152
2678,29.913184,21.626,40,0,38613.614,-28822.544,-45307.05,738.10367,220.87018,290.03528,6.83E-05,0.082004408,509.95601,968.2056
2666,29.835451,3.613,40,-400,36562.266,-26308.943,-44810.176,760.56497,339.85596,289.97901,4.47E-05,0.086209439,418.19447,1116.7045
2661,29.804864,3.612,40,-550,36021.111,-25307.343,-44619.608,754.53835,312.23586,290.02023,4.85E-05,0.084227389,440.00068,1089.0902
2667,29.839845,9.64,40,-400,37548.367,-27402.188,-45041.324,745.78783,264.43586,290.05383,5.71E-05,0.081579155,483.5581,1031.1288
2681,29.938311,3.616,40,200,39552.268,-29983.342,-45531.374,764.24997,340.47651,289.98988,4.45E-05,0.083335567,412.13852,1115.3665
2684,29.956781,25.61,40,200,39629.112,-30266.171,-45587.742,731.58587,176.61253,290.10319,8.52E-05,0.080095307,550.70354,917.43788
2676,29.901066,5.615,40,0,38612.052,-28820.036,-45304.131,765.36212,359.73574,290.10388,4.23E-05,0.085709483,413.48267,1158.9012
2674,29.886723,25.612,40,-200,37698.683,-27558.589,-45065.5,733.16264,193.22225,290.05117,7.80E-05,0.080663268,536.4711,935.24607
2687,29.975517,9.617,40,400,40486.401,-31487.49,-45831.472,748.28487,266.22288,290.08453,5.68E-05,0.082904762,480.44021,1033.6911
2689,29.989585,25.61,40,400,40675.16,-31475.526,-45836.242,724.98758,107.68194,290.09791,0.000139658,0.079656919,613.63898,835.96708
2682,29.942707,9.638,40,200,39314.83,-29617.912,-45464.027,750.07042,270.4204,289.96185,5.60E-05,0.079902123,478.5304,1044.0757
2677,29.906016,13.601,40,0,38611.476,-28826.614,-45308.119,747.91171,272.13869,290.08735,5.55E-05,0.083111646,471.21631,1037.0564
2675,29.897227,1.611,40,0,38605.144,-28828.506,-45310.874,774.19334,399.92825,290.06729,3.80E-05,0.086485655,365.93506,1188.3377
2692,30.008328,8.606,40,550,41384.927,-32356.166,-45996.96,741.35108,230.5361,290.09948,6.56E-05,0.082867575,511.87264,988.86474
2691,30.003928,3.632,40,550,40442.325,-31004.02,-45732.138,759.40143,330.62244,290.03835,4.59E-05,0.084292049,435.83148,1119.8857
2688,29.981579,16.615,40,400,40556.79,-31304.117,-45795.497,733.40661,188.71876,290.15733,8.01E-05,0.081649497,544.69477,935.70927
2686,29.971123,3.613,40,400,40661.016,-31401.519,-45811.244,760.0209,330.63819,290.05727,4.58E-05,0.084558615,430.46582,1117.2311
2695,30.031926,1.618,65,-810,59490.467,-26149.952,-44317.577,759.31894,316.28394,289.97103,4.79E-05,0.08409571,438.88773,1096.9709
2693,30.014109,14.61,40,550,41373.497,-32418.826,-46007.979,729.30321,133.30087,290.11169,0.000112948,0.080394889,588.79143,869.88534
2694,30.021558,20.619,40,550,41294.639,-32252.557,-45979.075,724.56946,91.091969,289.98307,0.000165279,0.079317279,631.99208,820.7756
2705,30.09755,1.609,65,-300,61392.781,-28440.957,-44774.693,769.20155,383.99752,290.02985,3.95E-05,0.085860318,391.64069,1191.1169
2700,30.064739,1.611,65,-600,60270.297,-26660.27,-44422.749,760.30349,327.76204,290.03884,4.64E-05,0.086527164,440.2469,1116.6218
2698,30.046223,16.614,65,-810,58937.675,-25235.434,-44159.408,729.32115,154.8056,290.04865,9.72E-05,0.080128037,574.05846,895.17386
2685,29.967285,1.612,40,400,40647.571,-31416.855,-45812.23,759.78066,327.67874,290.06968,4.62E-05,0.084169136,423.01017,1097.5757
2702,30.072971,9.619,65,-600,60065.544,-26699.494,-44432,746.09898,264.58158,289.99992,5.70E-05,0.08191956,477.85172,1022.825
2706,30.101388,3.613,65,-300,61490.223,-28590.492,-44806.105,766.18727,373.34927,290.06402,4.07E-05,0.085570102,395.02958,1163.6674
2710,30.130354,1.613,65,0,62888.425,-30453.819,-45178.73,769.35074,369.5697,290.09834,4.18E-05,0.088373083,403.67834,1171.2105
2711,30.134193,5.634,65,0,62891.92,-30456.245,-45172.07,763.73831,350.57057,290.04714,4.32E-05,0.084790481,403.41722,1127.5323
2690,30.00009,1.61,40,550,41407.746,-32374.175,-46000.578,757.18789,315.36005,290.06189,4.80E-05,0.084197863,448.33079,1099.1541
2714,30.155709,30.605,65,0,62901.87,-30463.194,-45174.002,730.85439,179.56221,290.06541,8.39E-05,0.080405567,544.42881,914.58129
2696,30.035766,3.612,65,-810,58997.991,-25416.38,-44186.708,751.7928,280.74113,290.069,5.39E-05,0.083481516,462.95158,1042.503
2697,30.04016,9.62,65,-810,58990.179,-25372.141,-44174.086,736.71617,194.9465,290.07555,7.74E-05,0.081674295,542.64564,946.86951
2704,30.087039,25.631,65,-600,61014.275,-28073.266,-44701.262,725.60015,137.17547,290.04823,0.000109819,0.080497169,586.21919,869.54849
2715,30.167601,1.609,65,300,64286.545,-32372.078,-45545.106,766.16354,367.08148,290.05027,4.14E-05,0.086131834,395.9546,1161.3181
2719,30.189907,25.611,65,300,64339.872,-32441.85,-45557.893,730.31391,177.99375,290.04658,8.47E-05,0.081104624,545.29634,912.80467
2708,30.111844,16.614,65,-300,61498.899,-28585.147,-44805.365,742.50531,247.1459,290.11211,6.11E-05,0.081498873,486.28776,996.50012
2709,30.119849,25.613,65,-300,61493.307,-28550.446,-44800.144,731.5429,181.53472,290.09006,8.34E-05,0.081505251,551.7378,926.17129
2707,30.105782,9.616,65,-300,61544.989,-28468.833,-44781.601,750.76693,289.58462,290.03823,5.23E-05,0.083868652,461.97457,1059.7224
2699,30.054229,25.632,65,-810,60259.566,-27137.08,-44525.413,724.1465,92.339075,290.01762,0.000162463,0.077962211,629.32781,820.65199
2703,30.079033,16.616,65,-600,60092.968,-26752.244,-44443.183,735.88778,199.74826,290.04133,7.55E-05,0.081251068,537.06595,949.14617
2701,30.068577,3.614,65,-600,60062.337,-26747.927,-44442.484,755.85288,304.04473,290.02096,4.98E-05,0.084293051,443.09447,1068.1075
2723,30.214706,16.614,65,600,65772.323,-34438.021,-45948.444,731.1276,184.59843,290.05419,8.17E-05,0.080991816,538.65525,920.14273
2713,30.146317,21.608,65,0,62896.813,-30457.314,-45168.452,738.65154,227.69997,290.18328,6.64E-05,0.082132362,513.51315,984.58786
2720,30.200412,1.611,65,600,65465.892,-33985.222,-45864.611,762.37647,348.25192,290.08257,4.35E-05,0.084835336,413.00036,1138.04
2726,30.237054,3.613,65,810,66782.359,-35758.428,-46205.495,752.46172,305.63391,290.0983,4.96E-05,0.084227061,447.87542,1075.4579
2724,30.222712,25.612,65,600,65623.528,-34247.084,-45919.376,723.84053,122.36539,290.08908,0.000122999,0.080410793,597.51752,851.33096
2728,30.24751,16.614,65,810,66756.744,-35902.289,-46240.443,726.2897,141.78258,290.04843,0.000106204,0.080298075,579.64459,871.79985
2712,30.139148,13.602,65,0,62893.153,-30454.313,-45168.082,748.7141,271.00989,290.04882,5.56E-05,0.080156997,479.66242,1040.1962
2725,30.233217,1.609,65,810,66549.606,-35581.1,-46181.155,761.42923,341.012,290.06438,4.45E-05,0.085093763,412.29561,1113.169
2733,30.281568,16.614,90,-1070,82111.021,-25051.322,-43674.703,728.17161,154.86507,290.02016,9.72E-05,0.080172398,565.05351,885.65356
2727,30.241448,9.62,65,810,67255.101,-35683.722,-46183.211,736.59118,214.7417,290.01707,7.02E-05,0.081366239,512.88661,956.13359
2721,30.20425,3.612,65,600,65583.358,-34214.973,-45906.343,755.87046,316.36728,290.04851,4.80E-05,0.085066237,432.63724,1090.9587
2717,30.17584,9.616,65,300,64257.477,-32297.084,-45544.613,749.09298,282.47375,290.08026,5.35E-05,0.082537147,459.33684,1048.2793
2722,30.208644,9.619,65,600,65533.321,-34063.875,-45876.082,742.18927,241.12947,289.99745,6.27E-05,0.083388574,497.741,998.72365
2730,30.26727,1.621,90,-1070,83031.634,-26803.392,-43992.357,765.755,371.00359,290.00811,4.09E-05,0.086369398,402.77481,1171.5585
2716,30.17144,3.632,65,300,63812.981,-31683.731,-45413.456,760.70286,339.21207,290.07093,4.47E-05,0.084835118,412.95414,1112.4297
2731,30.271112,3.612,90,-1070,82296.904,-25419.794,-43730.619,755.62795,322.12271,290.05021,4.71E-05,0.084946215,424.37792,1088.8342
2718,30.181901,16.614,65,300,64393.609,-32331.045,-45541.2,738.96744,237.32957,290.04895,6.37E-05,0.082925058,492.34351,981.30296
2735,30.300079,1.629,90,-700,84909.082,-29266.339,-44483.311,768.61767,384.83895,289.99972,3.95E-05,0.086083788,373.51984,1168.6216
2732,30.275505,9.62,90,-1070,81853.023,-25091.943,-43664.424,737.58994,228.95682,290.02291,6.60E-05,0.082736722,504.39513,978.72608
2740,30.332895,1.609,90,-300,85562.527,-30134.11,-44660.147,752.73162,309.84449,290.08486,4.89E-05,0.083955263,434.15184,1072.7674
2739,30.32239,25.61,90,-700,83451.544,-27471.18,-44129.764,724.27721,153.22314,290.06241,9.83E-05,0.080897117,563.63478,879.82987
2734,30.289573,25.614,90,-1070,81760.431,-25327.408,-43734.895,718.92654,94.393283,290.0748,0.000159087,0.078568116,622.90269,818.85489
2749,30.391054,30.605,90,0,86992.026,-32088.22,-45047.491,726.45027,193.63494,290.06357,7.79E-05,0.081470487,526.82964,928.68551
2754,30.425246,25.614,90,300,88232.97,-33941.106,-45404.986,727.39461,200.0325,290.07663,7.53E-05,0.080281965,524.9959,936.0344
2750,30.402946,1.612,90,300,88392.333,-33895.674,-45388.129,765.71589,391.67868,290.05643,3.87E-05,0.085719701,380.96215,1195.6641
2755,30.435751,1.609,90,700,90319.535,-36526.907,-45914.73,760.25679,361.34996,290.14617,4.20E-05,0.085778276,392.61618,1137.0707
2751,30.406784,3.611,90,300,88430.652,-34013.838,-45420.774,760.48441,369.13169,290.10963,4.11E-05,0.08510599,395.43941,1158.6212
2747,30.374492,13.603,90,0,87009.047,-32081.025,-45041.119,745.32729,292.07686,290.08541,5.18E-05,0.083026487,442.82417,1045.1556
2752,30.411178,9.619,90,300,88227.255,-33879.927,-45396.188,744.5418,283.61874,290.0956,5.33E-05,0.083757501,463.30115,1048.8504
2737,30.308322,9.616,90,-700,83832.025,-27487.749,-44138.151,745.44537,281.15227,290.10252,5.40E-05,0.083533322,462.77004,1048.6946
2729,30.255516,25.613,65,810,66376.059,-35265.665,-46120.017,720.08587,85.47047,290.05907,0.000175984,0.079121318,633.99888,809.53647
2756,30.439588,3.613,90,700,90592.212,-36627.762,-45923.488,758.11215,351.09079,290.07818,4.32E-05,0.08407366,401.02751,1122.2654
2741,30.336733,3.612,90,-300,85570.38,-30126.134,-44657.433,764.51242,377.66817,290.07274,4.02E-05,0.086563533,384.45249,1172.8404
2738,30.314384,16.615,90,-700,83315.822,-27574.214,-44160.065,733.85777,213.07531,290.09776,7.18E-05,0.087126752,523.21511,961.79499
2743,30.347189,16.633,90,-300,86134.894,-30927.135,-44800.267,739.90488,260.32275,290.10105,5.82E-05,0.082515356,482.02262,1023.0077
2760,30.468556,1.629,90,1070,89834.867,-36241.488,-45864.159,759.90806,369.71706,290.17728,4.10E-05,0.085107906,380.17735,1143.3883
2742,30.341126,9.619,90,-300,85537.735,-30112.278,-44665.533,741.93482,258.25641,289.99523,5.85E-05,0.082885153,474.88198,1008.4817
2764,30.490867,25.614,90,1070,91464.928,-38765.125,-46348.329,715.64009,94.487629,290.20953,0.000159088,0.07863444,620.52631,816.11005
2757,30.443982,9.618,90,700,90273.773,-36507.172,-45905.068,741.55146,271.86442,290.08781,5.56E-05,0.082747671,460.88139,1021.6439
2746,30.369543,5.613,90,0,87001.811,-32086.987,-45047.121,760.42302,357.52679,290.06729,4.26E-05,0.08456431,411.19561,1153.2185
2736,30.303923,3.632,90,-700,84941.645,-29307.577,-44507.528,758.77569,349.07045,290.18776,4.35E-05,0.085427713,402.50047,1123.8127
2745,30.365705,1.611,90,0,86999.673,-32077.283,-45048.971,754.49517,324.59046,290.11969,4.67E-05,0.084431178,420.82423,1088.9636
2762,30.476793,9.618,90,1070,91995.277,-38903.189,-46366.337,735.01131,238.38629,290.05477,6.33E-05,0.081890907,488.57055,980.86379
2765,30.502623,1.619,120,-1380,106386.03,-26680.788,-43456.177,761.94516,382.13942,290.08461,3.97E-05,0.086283056,385.55454,1174.7283
2753,30.41724,16.613,90,300,88490.969,-34093.313,-45431.423,736.42413,249.32353,290.05484,6.05E-05,0.081984189,490.68619,1006.2734
2744,30.3552,25.612,90,-300,85544.889,-30195.618,-44670.302,730.44337,205.52289,290.12056,7.34E-05,0.08114833,516.4981,940.25948
2748,30.381661,21.609,90,0,87014.475,-32076.256,-45032.813,734.49014,240.14974,290.04287,6.28E-05,0.082073318,487.12145,982.4139
2766,30.506462,3.615,120,-1380,106942.16,-25283.046,-43177.787,753.69292,339.9421,290.05465,4.45E-05,0.083966924,405.17772,1107.2162
2761,30.472399,3.613,90,1070,91992.399,-39203.205,-46435.657,753.06753,331.68434,290.04513,4.57E-05,0.084335716,417.92497,1099.6609
2771,30.539273,3.612,120,-1000,107374.18,-27922.293,-43678.65,755.90516,352.64237,290.02858,4.30E-05,0.084481552,409.07721,1142.7511
2769,30.524931,25.61,120,-1380,106214.78,-25069.742,-43133.63,715.0687,100.68926,289.96855,0.0001493,0.079394442,611.71901,819.52342
2767,30.510857,9.638,120,-1380,107281.16,-28925.415,-43894.257,733.02531,234.31181,289.99748,6.46E-05,0.083400571,495.88161,983.13859
2759,30.45805,25.613,90,700,90242.402,-36450.351,-45894.255,722.64643,149.72156,290.06147,0.000100539,0.080263081,569.21302,878.26173
2773,30.549729,16.614,120,-1000,107019.74,-27672.315,-43658.257,725.58194,195.00172,290.05716,7.75E-05,0.081997302,523.26232,925.42455
2774,30.557735,25.614,120,-1000,107374.18,-27707.673,-43647.403,718.29183,142.29738,290.02751,0.000105807,0.080007734,574.24398,868.74592
2770,30.535435,1.61,120,-1000,107374.18,-27898.035,-43682.391,761.49434,382.86176,290.03859,3.96E-05,0.084558903,368.53334,1159.7394
2758,30.450045,16.612,90,700,90135.955,-36763.113,-45958.312,730.37502,212.58371,290.06892,7.08E-05,0.080480488,508.25479,946.29066
2772,30.543667,9.617,120,-1000,107374.18,-27290.152,-43548.603,739.0538,277.81585,290.02094,5.43E-05,0.081736663,454.06957,1032.9809
2763,30.482856,16.633,90,1070,90727.442,-36191.656,-45826.538,720.46669,131.6524,290.05491,0.000114453,0.080743821,586.64454,859.61809
2775,30.56824,1.61,120,-500,107374.18,-30769.87,-44232.428,762.42971,390.32651,289.97405,3.90E-05,0.086938307,369.03645,1183.9433
2782,30.609832,13.603,120,0,107374.18,-34001.503,-44871.067,737.08739,277.00815,290.0514,5.45E-05,0.082682419,464.11041,1038.6371
2778,30.582534,16.613,120,-500,107374.18,-30640.441,-44222.889,732.48869,235.05668,289.99161,6.43E-05,0.082854723,488.68479,973.49702
2785,30.638291,1.61,120,500,107374.18,-37145.728,-45481.255,752.29797,354.28147,290.05197,4.33E-05,0.090165894,405.34399,1139.8075
2784,30.626394,30.626,120,0,107374.18,-34011.864,-44877.728,719.37957,168.70697,290.07059,8.95E-05,0.083040671,546.02481,895.0762
2789,30.660591,25.613,120,500,107374.18,-37110.452,-45471.058,719.85626,180.12347,290.1159,8.37E-05,0.081046571,531.53116,901.95368
2768,30.516925,16.613,120,-1380,105887.58,-25259.693,-43177.911,719.85922,134.2671,290.04908,0.000112278,0.081029596,582.41179,861.25488
2790,30.671096,1.609,120,1000,107374.18,-40422.88,-46111.054,750.64568,348.26354,290.05853,4.35E-05,0.084718997,402.11691,1127.5093
2794,30.693402,25.611,120,1000,107374.18,-40545.567,-46150.936,713.38309,133.90247,290.04327,0.000112406,0.079838822,572.59572,849.01034
2777,30.576471,9.619,120,-500,107374.18,-30819.743,-44248.75,747.26066,311.87614,290.0164,4.88E-05,0.087172155,440.36774,1082.9656
2779,30.590539,25.612,120,-500,107374.18,-30896.011,-44264.292,722.44192,192.31055,290.05295,7.83E-05,0.080351408,529.32467,926.48341
2798,30.718207,16.613,120,1380,107374.18,-43124.013,-46641.972,711.61774,116.799,290.08669,0.000129123,0.079705373,594.74703,837.556
2796,30.707745,3.631,120,1380,107374.18,-39390.36,-45889.65,738.71182,292.93661,290.03865,5.16E-05,0.083126848,442.1762,1052.7531
2797,30.712145,9.617,120,1380,107374.18,-43541.659,-46713.348,726.04028,225.50778,290.0556,6.70E-05,0.082392924,493.15099,957.35407
2801,30.741807,3.613,65,-810,59141.524,-25830.942,-44273.132,741.25341,313.21829,290.07111,4.84E-05,0.084646452,420.12221,1066.6152
2776,30.572077,3.613,120,-500,107374.18,-30820.236,-44250.436,756.00979,362.35519,290.01113,4.20E-05,0.086443177,386.54469,1133.0109
2783,30.617001,21.607,120,0,107374.18,-34008.945,-44872.136,726.77721,225.18118,290.15895,6.71E-05,0.081287642,497.26269,962.46458
2788,30.652585,16.617,120,500,107374.18,-37019.587,-45451.241,728.26466,233.02644,290.02292,6.47E-05,0.081085773,494.05275,977.422
2780,30.601044,1.611,120,0,107374.18,-33998.42,-44867.49,750.47951,333.56154,290.05496,4.54E-05,0.084853881,409.91742,1102.9917
2781,30.604882,5.615,120,0,107374.18,-33998.831,-44867.202,749.20051,335.42003,290.08509,4.52E-05,0.084393028,409.33825,1109.5304
2800,30.737967,1.62,65,-810,59296.198,-26658.543,-44443.923,752.13064,365.87878,290.02869,4.15E-05,0.08561634,378.73043,1132.7241
2806,30.774613,3.631,65,-600,60431.098,-28052.955,-44707.265,747.79501,342.81237,289.95275,4.44E-05,0.085968438,409.29893,1115.3475
2791,30.674934,3.611,120,1000,107374.18,-40564.809,-46146.043,746.58387,326.59006,290.05342,4.63E-05,0.082870448,417.96025,1099.8377
2786,30.642128,3.613,120,500,107374.18,-37044.626,-45467.275,745.17051,318.40296,290.12765,4.75E-05,0.084037591,429.4778,1090.906
2787,30.646523,9.617,120,500,107374.18,-37374.245,-45520.108,738.56401,286.5642,290.05961,5.27E-05,0.082633205,442.83291,1032.6519
2804,30.76027,25.611,65,-810,58958.767,-25328.641,-44154.145,706.04104,88.946136,289.96847,0.000168969,0.078826836,616.10801,799.47784
2802,30.746202,9.619,65,-810,59062.459,-25567.478,-44215.118,725.24672,230.81689,290.06867,6.53E-05,0.081516122,496.64453,974.56759
2808,30.785074,16.614,65,-600,59643.909,-26697.808,-44442.813,716.56325,179.82466,290.00475,8.37E-05,0.080314894,537.40833,909.71288
2807,30.779012,9.619,65,-600,59604.356,-26649.827,-44438.619,730.67313,267.33579,290.07837,5.64E-05,0.081355172,467.39405,1020.2928
2809,30.79308,25.612,65,-600,59801.379,-26775.885,-44450.913,710.67996,135.54421,290.04586,0.000111091,0.080103573,574.67378,855.51813
2799,30.726212,25.611,120,1380,107374.18,-42959.265,-46596.006,709.79142,91.55321,290.06718,0.000164245,0.079130739,613.90909,802.28283
2792,30.679328,9.638,120,1000,107374.18,-37500.633,-45547.861,732.16768,254.09649,290.04422,5.95E-05,0.082160297,471.57209,997.20569
2810,30.803585,1.611,65,-300,61077.181,-28580.213,-44799.732,756.66423,397.03826,290.0108,3.83E-05,0.086188377,366.59977,1191.0871
2793,30.685396,16.616,120,1000,107374.18,-40168.337,-46060.853,721.43509,190.66235,290.14318,7.89E-05,0.080294208,522.28017,915.71983
2805,30.770774,1.609,65,-600,59542.971,-26627.337,-44433.316,754.24907,384.81827,290.0273,3.94E-05,0.083832246,375.71176,1176.7327
2811,30.807423,3.614,65,-300,60995.979,-28548.431,-44803.638,752.03325,373.81696,290.05566,4.05E-05,0.084632422,385.16776,1160.0242
2795,30.703906,1.61,120,1380,107374.18,-43145.351,-46639.053,748.99628,346.42057,290.03662,4.38E-05,0.084238168,393.26153,1106.4657
2803,30.752264,16.618,65,-810,58691.642,-25606.66,-44234.936,711.90033,127.65311,289.96088,0.000115667,0.057942888,572.5886,849.12857
2813,30.817879,16.634,65,-300,61588.653,-29287.595,-44943.512,723.65492,240.16808,290.032,6.28E-05,0.08180505,475.06874,968.86055
2814,30.82589,25.613,65,-300,61098.602,-28659.318,-44824.854,715.92047,189.43609,290.02727,7.95E-05,0.08014487,524.64042,917.66261
2818,30.852352,21.607,65,0,62625.083,-30454.19,-45177.702,720.91744,231.34432,290.06142,6.51E-05,0.080354912,480.66088,958.75327
2819,30.861744,30.606,65,0,62627.92,-30452.545,-45172.933,713.12422,182.36441,290.04027,8.26E-05,0.080595502,531.71552,909.01176
2817,30.845184,13.601,65,0,62617.435,-30456.944,-45164.258,730.76079,281.01282,290.04122,5.38E-05,0.083142941,446.26918,1030.6399
2820,30.873637,1.609,65,300,63915.522,-32330.552,-45542.763,750.17768,377.96621,290.03688,4.01E-05,0.08515478,362.55387,1141.8805
2826,30.910285,3.612,65,600,65255.259,-34363.315,-45943.963,736.61284,314.21953,290.0679,4.83E-05,0.083922799,413.84516,1062.1548
2812,30.811817,9.618,65,-300,61109.168,-28552.542,-44802.24,736.99324,311.6838,290.03021,4.85E-05,0.083415679,418.37175,1065.7495
2832,30.947483,9.618,65,810,66029.458,-35478.846,-46163.805,722.88474,236.17539,290.09111,6.39E-05,0.082257753,487.99272,975.34061
2834,30.961551,25.612,65,810,66569.834,-35315.045,-46120.264,701.48227,94.208218,290.07661,0.000159334,0.078579789,606.0792,801.04201
2827,30.914679,9.616,65,600,65176.606,-34208.435,-45928.997,725.9411,253.56075,290.06742,5.98E-05,0.085377548,476.87297,1002.4806
2831,30.943089,3.614,65,810,66324.912,-35380.335,-46144.522,735.46848,305.52816,290.03981,4.96E-05,0.084250245,423.09145,1052.757
2835,30.973306,1.619,90,-1070,81994.953,-26171.99,-43888.583,754.46924,386.44316,290.05278,3.91E-05,0.083430259,372.99622,1174.8018
2833,30.953546,16.614,65,810,66821.213,-35605.152,-46178.401,708.90688,134.80501,290.00993,0.000111245,0.077878801,572.83342,852.60092
2816,30.840233,5.615,65,0,62607.444,-30462.33,-45171.659,744.08408,345.33607,290.00427,4.38E-05,0.08333718,388.60395,1101.689
2838,30.987603,16.634,90,-1070,82871.531,-28024.875,-44244.433,709.3477,162.13974,290.1434,9.29E-05,0.079901667,546.22347,881.4937
2815,30.836395,1.612,65,0,62612.419,-30454.272,-45171.741,756.8546,400.5915,290.02156,3.78E-05,0.084789632,346.29746,1172.5813
2841,31.009963,3.615,90,-700,84029.954,-27899.433,-44225.726,739.71603,337.95274,290.11169,4.48E-05,0.084284659,406.61914,1109.2798
2830,30.939251,1.61,65,810,66548.208,-35714.394,-46208.209,748.15885,369.67839,290.19501,4.10E-05,0.085441078,381.55519,1141.8994
2845,31.038929,1.611,90,-300,85398.189,-30216.134,-44667.054,748.99869,385.59441,289.98786,3.94E-05,0.085613045,358.61665,1152.9692
2823,30.88793,16.615,65,300,64080.641,-32369.364,-45549.012,722.35019,239.04608,290.23978,6.30E-05,0.079390518,475.51404,969.07182
2846,31.042768,3.611,90,-300,85206.099,-30083.004,-44653.569,738.06442,337.13847,290.03866,4.49E-05,0.084108843,408.63555,1107.2735
2828,30.920741,16.613,65,600,65627.064,-34428.935,-45949.883,716.08449,197.07444,290.08985,7.65E-05,0.081133599,521.45551,928.33237
2836,30.977147,3.61,90,-1070,81284.687,-25220.304,-43712.57,738.38074,324.02534,290.04633,4.67E-05,0.082220619,420.34584,1093.8562
2844,31.028425,25.612,90,-700,83381.812,-27778.555,-44198.96,705.80046,140.2267,290.02953,0.000107387,0.080338857,566.75191,855.92486
2821,30.877474,3.612,65,300,63937.478,-32334.17,-45550.081,741.80646,335.13691,290.04734,4.52E-05,0.084165179,398.76455,1089.2456
2822,30.881868,9.617,65,300,63976.085,-32411.836,-45575.778,731.33749,286.80071,290.29563,5.26E-05,0.082010814,441.59313,1039.3564
2847,31.047161,9.621,90,-300,85271.184,-30191.26,-44675.853,728.46372,284.86267,290.05847,5.30E-05,0.081213477,441.91587,1029.3266
2848,31.053223,16.615,90,-300,85424.298,-30242.653,-44683.5,720.8128,247.88194,290.08111,6.09E-05,0.081863397,473.84083,985.93695
2829,30.928746,25.612,65,600,65726.48,-34285.485,-45916.169,706.70872,124.05435,290.04453,0.000121128,0.079072618,582.02439,838.8544
2824,30.895937,25.631,65,300,63645.848,-31638.053,-45405.562,711.93289,177.12706,290.06174,8.50E-05,0.079985604,534.6329,900.84185
2843,31.02042,16.613,90,-700,83449.652,-27472.372,-44141.934,716.20237,216.37939,290.07732,6.97E-05,0.081367928,490.95763,936.76964
2825,30.906447,1.61,65,600,65390.24,-34308.509,-45928.791,743.28935,346.77157,290.05788,4.36E-05,0.084088033,388.78119,1106.3501
2837,30.98154,9.619,90,-1070,81894.385,-25475.257,-43746.366,720.24521,238.87823,290.05345,6.32E-05,0.08134396,477.53574,968.69658
2839,30.995614,25.615,90,-1070,82000.133,-25387.601,-43739.418,703.43565,89.558294,290.00882,0.000167577,0.075379752,612.06838,798.15385
2840,31.00612,1.63,90,-700,84504.836,-29424.878,-44529.525,745.78197,359.67544,290.07514,4.20E-05,0.083490084,377.25353,1117.403
2850,31.071734,1.609,90,0,86781.433,-32086.699,-45044.86,750.25514,382.99708,290.0264,3.96E-05,0.08577041,377.97306,1171.4916
2852,31.080523,13.6,90,0,86783.941,-32086.863,-45040.05,724.84336,280.22578,290.08135,5.39E-05,0.082317014,441.09998,1024.5768
2855,31.108976,1.61,90,300,88205.34,-33934.404,-45411.359,734.1485,311.72174,290.04321,4.85E-05,0.081425974,419.98261,1064.2194
2849,31.061229,25.612,90,-300,85309.874,-30172.964,-44669.973,710.79397,176.87047,290.0729,8.51E-05,0.079815678,526.68742,893.11056
2842,31.014357,9.62,90,-700,83966.883,-27776.293,-44197.274,726.51352,267.80074,290.06593,5.65E-05,0.082753429,460.25907,1014.5894
2854,31.097083,30.607,90,0,86787.271,-32083.615,-45037.213,706.54118,158.39683,290.10789,9.50E-05,0.079837119,545.4851,874.4745
2853,31.087691,21.608,90,0,86785.997,-32088.754,-45043.092,712.84012,199.42411,290.01842,7.56E-05,0.079991673,505.5216,918.4784
2857,31.117207,9.62,90,300,87962.431,-33923.714,-45408.728,722.12822,262.7386,290.03726,5.75E-05,0.08279044,451.88263,993.32949
2859,31.131275,25.611,90,300,88216.277,-33948.383,-45406.878,705.82508,164.52153,290.08018,9.15E-05,0.079874464,539.57823,878.34096
2856,31.112813,3.613,90,300,88106.005,-33968.776,-45420.528,731.35246,297.61893,290.03901,5.13E-05,0.085962629,439.56391,1057.4967
2861,31.145618,3.613,90,700,90105.036,-36469.922,-45897.38,731.60415,303.80148,290.08893,4.97E-05,0.082002396,419.25615,1045.3398
2863,31.156074,16.613,90,700,90546.122,-36636.026,-45951.363,709.14499,173.17804,290.03231,8.67E-05,0.078666637,531.83221,890.98597
2865,31.174583,1.613,90,1070,92003.828,-38793.576,-46354.167,739.14264,359.22768,290.09399,4.22E-05,0.085274689,389.06566,1134.0555
2851,31.075572,5.617,90,0,86779.089,-32085.424,-45041.817,733.48096,311.61956,290.04716,4.86E-05,0.083716756,414.47144,1058.569
2868,31.188878,16.613,90,1070,91903.096,-38948.703,-46383.112,703.04566,136.0018,290.07197,0.000110429,0.07769411,567.3346,848.79671
2872,31.216879,9.618,120,-1380,105843.59,-25198.679,-43157.065,714.01062,237.70356,290.16875,6.37E-05,0.083113302,475.1534,963.30114
2880,31.274256,1.612,120,-500,107374.18,-30984.655,-44291.181,740.97489,367.79433,290.10582,4.13E-05,0.085384483,374.82837,1128.3332
2871,31.212481,3.631,120,-1380,106975.38,-28323.575,-43762.155,731.5218,317.44032,290.05775,4.76E-05,0.082759276,419.26558,1075.0173
2858,31.123269,16.615,90,300,88291.888,-34045.661,-45428.751,714.71624,224.29376,290.06451,6.72E-05,0.081130304,492.1931,956.09983
2866,31.178422,3.613,90,1070,92441.214,-38833.088,-46350.631,732.62498,325.44809,290.08589,4.64E-05,0.083595977,411.54827,1085.9669
2862,31.150011,9.618,90,700,89846.338,-36461.082,-45903.382,721.25666,267.24329,290.06793,5.64E-05,0.081324539,454.02279,1006.8358
2883,31.28855,16.615,120,-500,107374.18,-30500.074,-44192.464,713.94482,230.58855,290.06003,6.54E-05,0.081134609,476.66368,952.10399
2860,31.141779,1.611,90,700,89863.401,-36391.022,-45895.529,740.55718,364.02243,290.15119,4.19E-05,0.088172737,368.86953,1117.5042
2886,31.310904,5.616,120,0,107374.18,-33993.034,-44870.615,737.22396,356.73818,290.0517,4.24E-05,0.083797771,375.86062,1121.7252
2881,31.278094,3.612,120,-500,107374.18,-31008.748,-44304.831,738.87736,351.88018,290.09413,4.31E-05,0.085374641,-26947.644,28447.725
2874,31.230947,25.612,120,-1380,106634.16,-25406.967,-43191.561,698.06311,96.557604,290.06404,0.000155678,0.079039612,598.95763,797.54743
2882,31.282488,9.617,120,-500,107374.18,-30877.715,-44256.973,723.96855,287.16359,289.9599,5.25E-05,0.080871655,434.04693,1033.2359
2885,31.307067,1.608,120,0,107374.18,-33990.608,-44879.537,740.03083,361.40833,290.11124,4.20E-05,0.08525255,375.46402,1129.435
2887,31.315854,13.6,120,0,107374.18,-34002.367,-44869.587,721.72989,277.82535,290.0612,5.43E-05,0.081919227,444.23151,1015.9907
2867,31.182816,9.619,90,1070,91848.619,-38695.517,-46348.041,713.77845,226.96398,290.02775,6.63E-05,0.080635347,478.07371,946.27982
2877,31.249684,9.619,120,-1000,107241.48,-27815.23,-43689.093,721.28149,261.35534,290.061,5.75E-05,0.079193924,459.12785,1000.3469
2864,31.164079,25.612,90,700,90176.618,-36619.581,-45929.244,702.04856,145.5112,290.06623,0.000103329,0.079190394,557.56489,857.37451
2889,31.332416,30.607,120,0,107374.18,-34003.724,-44868.477,705.73293,176.32938,290.09713,8.51E-05,0.078599121,526.14436,891.18898
2870,31.208638,1.623,120,-1380,106622.69,-27323.126,-43573.231,741.90778,371.29495,290.06648,4.09E-05,0.085596151,364.76628,1129.6378
2891,31.348146,3.612,120,500,107374.18,-37212.129,-45494.37,732.15209,324.61193,290.10843,4.67E-05,0.084010009,406.46536,1072.6761
2888,31.323023,21.606,120,0,107374.18,-34004.957,-44878.098,712.90785,225.21919,289.99624,6.69E-05,0.080837845,478.69547,943.60756
2873,31.222942,16.613,120,-1380,105814.15,-25348.502,-43187.079,705.47786,155.60137,290.07834,9.69E-05,0.081227994,543.70283,865.15576
2890,31.344309,1.608,120,500,107374.18,-37322.934,-45527.262,736.70079,348.5351,290.0446,4.35E-05,0.084225695,389.64067,1108.0765
2875,31.241453,1.611,120,-1000,107242.01,-27898.036,-43680.788,737.81708,346.27118,290.15108,4.36E-05,0.080930504,382.67609,1102.0916
2869,31.196884,25.611,90,1070,91468.834,-38828.318,-46363.747,696.93171,93.967758,290.05098,0.000159848,0.078904648,597.74903,792.03885
2879,31.263751,25.612,120,-1000,107374.18,-27608.175,-43615.251,701.55104,137.85173,290.01789,0.000109244,0.080374683,563.65539,849.45572
2895,31.377113,1.609,120,1000,107374.18,-40570.072,-46144.892,744.19203,379.27362,290.10369,4.01E-05,0.086049938,374.43304,1161.1528
2878,31.255746,16.613,120,-1000,107285.64,-27726.134,-43654.063,708.80011,196.49802,290.23235,7.85E-05,0.090101145,506.92341,911.52104
2884,31.296557,25.632,120,-500,107374.18,-31839.598,-44454.079,706.00055,176.95651,290.09266,8.52E-05,0.080858263,522.25564,886.39082
2892,31.352539,9.62,120,500,107374.18,-37144.412,-45483.68,725.95482,298.8082,290.1355,5.06E-05,0.083130531,418.37593,1033.4321
2876,31.245289,3.614,120,-1000,107288.6,-28105.542,-43732.675,738.36398,356.6164,290.1645,4.25E-05,0.084558545,372.82756,1106.4856
2894,31.366608,25.612,120,500,107374.18,-37151.484,-45493.055,707.60664,192.61075,290.15334,7.81E-05,0.080057425,515.69068,914.27901
2896,31.38095,3.612,120,1000,107374.18,-40233.258,-46077.299,736.62284,350.18184,290.10507,4.32E-05,0.083593079,382.83009,1113.0285
2897,31.385343,9.621,120,1000,107374.18,-39974.521,-46022.986,714.56146,227.50919,290.1286,6.62E-05,0.080492678,478.56163,948.90301
2903,31.424212,16.633,120,1380,107374.18,-39606.049,-45975.251,701.81259,138.13652,290.07679,0.000109127,0.079985317,563.79094,850.06765
2893,31.358602,16.616,120,500,107374.18,-37041.296,-45458.066,712.34915,216.04813,290.13351,7.01E-05,0.080449507,487.01556,936.28747
2908,31.458274,16.615,120,-1380,106115.94,-25301.096,-43206.444,703.26817,152.33973,290.10165,9.87E-05,0.080905335,553.69377,868.9628
2907,31.452213,9.616,120,-1380,105970.15,-25216.769,-43180.706,710.56856,213.58179,290.09359,7.06E-05,0.081178001,493.27917,932.14508
2906,31.447818,3.613,120,-1380,106195.34,-26015.59,-43341.672,725.9491,302.08009,290.09771,5.00E-05,0.083031612,735.93884,735.93995
2912,31.485016,9.62,120,-1000,107374.18,-28561.794,-43845.782,717.35964,252.45671,290.14345,5.97E-05,0.080225311,454.10016,975.93014
2914,31.499083,25.617,120,-1000,107374.18,-28637.569,-43852.813,699.90847,134.69887,290.09749,0.000111721,0.079623544,558.01445,836.20777
2901,31.413754,3.613,120,1380,107374.18,-42224.745,-46482.405,724.22113,277.8635,290.09405,5.46E-05,0.083639664,450.73691,1025.7176
2904,31.432223,25.613,120,1380,107374.18,-42849.323,-46621.25,696.97669,93.837327,290.08883,0.00015967,0.076848174,601.83785,796.03084
2898,31.391406,16.612,120,1000,107374.18,-40435.009,-46122.936,706.70037,173.94443,290.11911,8.68E-05,0.081483379,530.39819,888.98565
2915,31.509587,1.616,120,-500,107374.18,-31184.473,-44348.331,732.9602,332.43845,290.09934,4.56E-05,0.084191069,404.41135,1090.9523
2902,31.418149,9.617,120,1380,107374.18,-43103.373,-46656.363,709.54794,195.68381,290.20174,7.69E-05,0.080103573,515.83131,921.53233
2917,31.51782,9.622,120,-500,107374.18,-31062.732,-44312.067,717.91695,259.73289,290.08063,5.81E-05,0.082069119,460.09214,998.83715
2899,31.399412,25.612,120,1000,107374.18,-40835.757,-46210.84,703.1783,149.89523,290.11121,0.000100202,0.078260566,552.47693,862.98772
2900,31.409917,1.608,120,1380,107374.18,-42902.279,-46606.819,730.80977,311.12774,290.04508,4.87E-05,0.085298045,426.4045,1073.4844
2909,31.46628,25.612,120,-1380,105933.18,-25138.404,-43149.459,695.51214,90.936439,290.1012,0.000164794,0.077737674,605.19157,792.69732
2921,31.546231,5.617,120,0,107374.18,-33986.085,-44882.127,720.84757,280.97256,290.05787,5.37E-05,0.082082862,431.29373,1009.5952
2927,31.587872,9.618,120,500,107374.18,-37116.907,-45486.6,713.24355,240.82134,290.12121,6.26E-05,0.081429652,474.46606,974.11979
2910,31.476784,1.612,120,-1000,107332.55,-27833.896,-43692.917,736.29735,346.77063,290.10771,4.36E-05,0.083624548,387.21041,1099.9209
2911,31.480622,3.614,120,-1000,107369.8,-28172.477,-43754.877,728.9482,318.2818,290.10668,4.75E-05,0.082820716,406.08751,1061.4983
2924,31.567741,30.611,120,0,107374.18,-33997.926,-44876.371,702.73748,176.88377,290.07823,8.50E-05,0.0794487,518.30701,883.11723
2913,31.491077,16.618,120,-1000,107374.18,-28291.752,-43764.827,707.10981,188.4099,290.11286,7.98E-05,0.079119982,509.87857,898.86891
2926,31.583473,3.631,120,500,107374.18,-35879.017,-45245.337,738.74341,372.9615,290.09392,4.07E-05,0.085294418,368.53181,1144.7005
2929,31.60194,25.613,120,500,107374.18,-37247.899,-45519.409,700.98145,151.21569,290.09673,9.98E-05,0.081172271,542.54991,852.84403
2905,31.443978,1.62,120,-1380,106694.81,-27335.173,-43574.3,734.26052,339.18401,290.11481,4.47E-05,0.084420451,394.6233,1101.8312
2928,31.593935,16.613,120,500,107374.18,-37249.708,-45510.981,707.27121,197.08096,290.17583,7.72E-05,0.083441106,502.43156,908.46743
2920,31.542393,1.614,120,0,107374.18,-33991.595,-44879.619,728.24472,315.72562,290.12299,4.79E-05,0.083233533,414.59953,1065.6025
2916,31.513426,3.616,120,-500,107374.18,-30983.503,-44301.213,731.14071,332.56511,290.11327,4.54E-05,0.082479718,401.1692,1091.649
2922,31.551181,13.6,120,0,107374.18,-33999.365,-44877.686,719.05953,265.27068,290.00823,5.68E-05,0.080618545,456.01308,1006.492
2933,31.62674,16.614,120,1000,107374.18,-40303.729,-46103.571,703.39868,167.33657,290.17916,9.00E-05,0.080180884,534.39212,880.97151
2934,31.634745,25.613,120,1000,107374.18,-40573.484,-46159.241,697.36846,117.52558,290.0995,0.000127974,0.079486792,574.71535,816.46647
2932,31.620677,9.619,120,1000,107374.18,-40388.508,-46119.565,711.49455,217.7782,290.08502,6.91E-05,0.080477571,486.12943,935.50693
2931,31.616283,3.614,120,1000,107374.18,-39778.773,-46001.359,719.59946,270.54095,290.09341,5.58E-05,0.081408281,442.32863,999.84309
2918,31.523882,16.615,120,-500,107374.18,-30944.115,-44270.541,714.97551,253.449,290.00507,5.94E-05,0.080382506,456.94354,985.93525
2939,31.667549,25.612,120,1380,107374.18,-42836.537,-46597.568,694.22293,84.588442,290.09207,0.000177483,0.077518541,608.93184,783.96715
2935,31.64525,1.608,120,1380,107374.18,-42896.482,-46604.887,727.88364,309.08712,290.09365,4.89E-05,0.081943293,408.0942,1046.5725
2937,31.653482,9.619,120,1380,107374.18,-42570.152,-46544.941,705.94461,197.19058,290.11037,7.64E-05,0.0794474,508.95482,918.60074
2919,31.531888,25.614,120,-500,107374.18,-31195.574,-44341.341,702.17865,157.87975,290.08092,9.51E-05,0.078697698,536.85754,862.67782
2923,31.558349,21.609,120,0,107374.18,-33997.474,-44879.907,708.719,219.00619,290.10717,6.87E-05,0.080130726,489.03326,942.12836
2936,31.649088,3.613,120,1380,107374.18,-42919.465,-46622.977,720.54759,278.05886,290.11067,5.44E-05,0.082347662,444.44412,1020.8993
2925,31.579634,1.612,120,500,107374.18,-37080.643,-45475.293,726.15099,298.71049,290.10783,5.06E-05,0.08304435,420.45704,1035.6036
2941,31.683145,3.612,15,-290,13082.984,-25366.877,-45081,721.62422,287.55849,290.10203,5.26E-05,0.083228867,432.64222,1023.681
2946,31.715956,3.61,15,-200,13390.77,-25921.106,-45196.944,727.29521,321.16142,290.1246,4.72E-05,0.083281702,394.85887,1060.0401
2938,31.659544,16.613,120,1380,107374.18,-43265.901,-46672.356,700.40281,147.93087,290.12297,0.00010148,0.078065187,545.98042,850.78725
2945,31.712112,1.63,15,-200,13699.707,-26385.787,-45284.766,734.79673,356.05688,290.10979,4.25E-05,0.083887841,369.73135,1105.4303
2951,31.74876,5.614,15,-100,13853.312,-26514.476,-45305.817,726.3019,319.5779,290.13018,4.75E-05,0.084357126,400.93309,1058.4608
2930,31.612446,1.609,120,1000,107374.18,-40592.438,-46157.72,724.52393,292.83824,290.19351,5.16E-05,0.080218717,428.50406,1035.5868
2949,31.734417,25.611,15,-200,13302.743,-25901.289,-45191.928,694.8168,97.390675,290.09172,0.00015418,0.076902776,595.60635,797.64618
2963,31.835361,21.628,15,100,14762.28,-27611.134,-45517.6,701.83687,183.42144,290.05428,8.19E-05,0.07851378,513.98513,891.53002
2954,31.770271,30.607,15,-100,13863.262,-26553.659,-45318.48,697.24086,138.48464,290.16237,0.000109399,0.078667244,553.04224,840.80624
2952,31.753709,13.603,15,-100,13895.373,-26562.129,-45317,711.49365,243.17619,290.0851,6.20E-05,0.08136113,465.12065,972.26319
2948,31.726411,16.614,15,-200,13420.907,-25937.018,-45194.519,702.03745,157.6549,290.08986,9.52E-05,0.078609758,540.64602,864.88933
2959,31.807512,30.608,15,0,14399.03,-27198.464,-45438.701,700.20403,180.93325,290.15662,8.32E-05,0.079983704,520.03357,894.18865
2960,31.819404,1.61,15,100,14856.762,-27825.055,-45559.538,734.53973,351.34461,289.99653,4.31E-05,0.083343276,375.68367,1099.5385
2942,31.687539,9.618,15,-290,12955.323,-25372.428,-45083.878,702.02869,171.03195,290.08166,8.79E-05,0.079342627,531.99674,886.30629
2944,31.701606,25.614,15,-290,12843.326,-25416.873,-45092.636,691.18906,45.444791,290.07163,0.00032998,0.077937425,644.29305,739.97968
2964,31.84476,30.605,15,100,14932.084,-27851.328,-45557.646,694.80128,138.58308,290.09683,0.000108257,0.078026482,556.80773,843.19227
2965,31.856651,1.612,15,200,15380.483,-28423.072,-45676.674,729.34563,337.3993,290.10645,4.48E-05,0.083170748,397.86326,1097.8842
2940,31.679304,1.619,15,-290,13188.526,-25714.298,-45149.374,732.42516,342.10585,290.09863,4.42E-05,0.083971748,382.68088,1086.9353
2961,31.823242,5.615,15,100,14887.228,-27867.239,-45563.813,725.42785,316.55298,290.03388,4.77E-05,0.082690371,735.53151,735.53919
2958,31.798119,21.609,15,0,14393.521,-27197.929,-45441.825,708.61422,213.92673,290.10888,7.05E-05,0.081545351,490.15091,935.28344
2943,31.693601,16.615,15,-290,13072.459,-25343.36,-45074.052,694.71251,95.012576,290.12895,0.000158122,0.079013684,595.2386,792.11493
2971,31.893293,3.615,15,290,15818.726,-29042.262,-45796.442,709.94144,246.05773,290.11846,6.12E-05,0.080787035,464.81096,974.23954
2947,31.720349,9.619,15,-200,13501.945,-25933.153,-45201.837,710.33618,230.44572,290.11378,6.53E-05,0.079976338,480.72469,958.55813
2968,31.870944,16.619,15,200,15238.472,-28372.254,-45658.912,697.54352,154.11705,290.10806,9.76E-05,0.079558645,543.22653,861.30882
2957,31.790951,13.602,15,0,14388.093,-27198.053,-45439.975,713.8595,259.05118,290.23718,5.82E-05,0.081455429,447.58537,983.38432
2955,31.782163,1.612,15,0,14371.524,-27194.065,-45456.257,736.24086,355.90335,290.14955,4.26E-05,0.078089787,378.72853,1133.4634
2973,31.90375,16.614,15,290,15765.072,-29084.94,-45803.062,694.76611,84.995811,290.22197,0.000177548,0.081145744,605.81657,780.67838
2950,31.744922,1.61,15,-100,13873.212,-26545.559,-45312.231,736.44275,365.92522,290.14109,4.15E-05,0.084865916,364.72425,1119.9323
2970,31.889456,1.61,15,290,15706.894,-28990.704,-45785.547,729.56732,337.72623,290.10347,4.48E-05,0.082669386,383.55212,1077.064
2953,31.760878,21.608,15,-100,13907.255,-26582.645,-45314.328,702.10567,185.83493,290.16331,8.09E-05,0.079595424,515.62847,899.41193
2956,31.786001,5.614,15,0,14379.213,-27190.405,-45437.097,728.08201,332.23449,290.11398,4.55E-05,0.082764168,398.69367,1085.7306
2974,31.911755,25.612,15,290,15740.074,-29000.325,-45800.595,690.75079,49.647028,290.17708,0.000303474,0.08107762,641.97477,744.63129
2976,31.927351,3.613,25,-400,22287.618,-25259.197,-44876.001,719.57863,282.06565,290.11254,5.35E-05,0.081607903,434.99477,1014.884
2967,31.864882,9.621,15,200,15290.565,-28419.495,-45671.535,710.10215,234.49035,290.10613,6.42E-05,0.080511326,472.73207,961.03561
2966,31.860489,3.612,15,200,15272.803,-28394.414,-45669.479,721.41302,301.41927,290.06713,5.01E-05,0.081946346,421.63147,1047.4796
2979,31.943313,15.6,25,-400,22139.194,-25234.94,-44866.585,695.36915,121.43934,290.01591,0.000123898,0.079308193,575.58012,825.87443
2962,31.828192,13.603,15,100,14888.914,-27862.593,-45564.595,709.89226,238.30836,290.05236,6.32E-05,0.080589304,462.23414,954.21031
2977,31.931745,6.623,25,-400,22931.971,-26237.896,-45063.896,710.68782,226.95635,290.09775,6.65E-05,0.081624733,477.8282,946.08089
2981,31.954876,3.611,25,-300,22669.781,-25946.556,-45005.842,724.87853,320.13763,290.11507,4.72E-05,0.083283411,411.44551,1076.5444
2969,31.878951,25.613,15,200,15405.522,-28442.93,-45687.487,692.92758,98.300497,290.1214,0.000152403,0.076904873,594.01394,797.29919
2982,31.959269,8.606,25,-300,22880.536,-26049.796,-45026.852,707.70341,218.51946,290.11287,6.89E-05,0.079956446,492.18159,944.34366
2978,31.936976,10.61,25,-400,22282.561,-25487.961,-44931.629,699.95323,168.78611,290.2736,8.90E-05,0.079397446,525.79594,875.94144
2989,32.003918,25.63,25,-150,23711.797,-27233.782,-45265.483,703.58249,167.15576,290.17353,9.00E-05,0.079438391,529.13793,873.51864
2988,31.995911,16.617,25,-150,23423.047,-26979.692,-45212.568,706.26555,196.91753,290.07914,7.63E-05,0.079098617,511.46599,918.87744
2986,31.985455,3.612,25,-150,23485.994,-26974.593,-45213.719,732.01283,339.57125,290.09445,4.46E-05,0.084263164,385.07241,1083.4225
2985,31.981618,1.609,25,-150,23422.184,-26876.534,-45200.357,735.90509,354.75068,290.16396,4.27E-05,0.083389535,381.94048,1120.3626
2972,31.897687,9.619,15,290,15802.774,-29137.443,-45806.885,700.19244,175.60565,290.10997,8.57E-05,0.079829812,517.98271,880.61325
2991,32.018266,5.615,25,0,24173.599,-27863.58,-45393.803,729.8326,314.74876,290.19936,4.79E-05,0.080998821,419.62764,1073.7865
2993,32.030384,21.61,25,0,24184.947,-27846.229,-45380.482,711.00034,196.99034,290.16748,7.65E-05,0.080289811,514.17196,922.4442
2996,32.055507,3.612,25,150,24848.089,-28819.008,-45574.668,727.46565,299.7928,290.11757,5.04E-05,0.082338043,427.41893,1045.1063
2975,31.92351,1.622,25,-400,22690.955,-25887.474,-44992.726,730.57932,340.47054,290.098,4.46E-05,0.085502894,389.92548,1101.2866
2998,32.065963,16.614,25,150,24907.829,-28831.302,-45566.363,708.92268,200.13571,290.06514,7.52E-05,0.080118728,499.3988,912.51029
2983,31.96505,14.612,25,-300,22614.358,-26015.424,-45038.117,701.56001,173.36667,290.11872,8.68E-05,0.080199096,522.69139,881.75306
2984,31.9725,20.62,25,-300,22738.402,-26004.282,-45030.059,698.739,126.36506,290.10921,0.000118379,0.075983715,565.938,827.47614
3005,32.115054,1.61,25,400,26185.187,-30598.668,-45911.235,735.07891,326.35038,290.09232,4.65E-05,0.084038097,401.82831,1073.8687
2980,31.951038,1.61,25,-300,22623.979,-25882.993,-44987.792,732.972,342.86868,290.08184,4.39E-05,0.079932415,394.0246,1108.4804
3002,32.092706,8.605,25,300,25663.398,-29892.971,-45771.074,713.41951,228.20745,290.07107,6.59E-05,0.079564704,483.96951,955.40422
3001,32.088312,3.611,25,300,25652.872,-29832.121,-45756.52,727.75155,310.11072,290.04382,4.87E-05,0.082520385,409.83165,1050.4411
2990,32.014428,1.613,25,0,24180.219,-27860.661,-45381.14,730.8844,324.08638,290.04555,4.67E-05,0.083920409,406.35755,1072.9253
3008,32.128516,10.61,25,400,26265.32,-30469.114,-45885.004,706.70962,172.09406,290.21289,8.75E-05,0.07995486,533.98324,889.06727
2987,31.989849,9.618,25,-150,23447.264,-26912.633,-45204.016,717.47751,252.42928,290.12153,5.97E-05,0.080856558,459.5452,984.90934
3007,32.123291,6.604,25,400,25854.212,-30319.004,-45863.583,715.6067,227.86651,290.05885,6.61E-05,0.080367654,484.46789,957.71393
2999,32.073968,25.613,25,150,24962.348,-28782.087,-45554.234,703.80473,169.63976,290.07983,8.85E-05,0.077958425,529.09461,878.80438
3011,32.147669,3.612,40,-550,36325.978,-25515.755,-44651.554,726.87653,300.49478,290.06665,5.03E-05,0.082303211,417.70005,1036.2898
3010,32.143828,1.621,40,-550,36419.35,-26075.287,-44775.968,738.01159,339.21567,290.10523,4.46E-05,0.082809554,399.44461,1105.5756
2994,32.039777,30.606,25,0,24191.443,-27859.715,-45373.122,703.04621,155.02591,290.10093,9.70E-05,0.079200501,549.12493,869.76396
2995,32.051669,1.612,25,150,24880.858,-28811.032,-45567.555,734.19961,322.42506,290.06144,4.69E-05,0.081981027,415.21801,1082.2466
3000,32.084473,1.612,25,300,25625.202,-29786.278,-45755.903,730.57636,318.37601,290.06262,4.75E-05,0.082625766,408.62137,1063.7625
3012,32.152063,8.604,40,-550,36125.872,-25231.774,-44594.116,712.4273,222.92214,290.08707,6.74E-05,0.079172935,490.12879,951.42676
3014,32.165293,20.619,40,-550,36503.225,-25342.661,-44620.265,697.8895,101.32781,290.14317,0.000148283,0.078667379,596.91373,805.74283
3017,32.182648,9.621,40,-400,36852.496,-26508.474,-44849.317,715.6007,242.09125,290.08943,6.22E-05,0.078841299,466.17583,966.22821
3003,32.098487,14.612,25,300,25758.949,-29831.792,-45762.851,703.98648,166.23564,290.09945,9.04E-05,0.079026634,534.5499,877.30869
3009,32.134854,15.6,25,400,26279.792,-30506.077,-45908.439,698.56684,113.33413,290.05293,0.000132438,0.078436558,579.54247,815.05349
3013,32.157843,14.612,40,-550,36457.381,-25295.338,-44605.999,700.36971,145.82601,290.08817,0.000103051,0.078461664,553.85225,856.09725
3015,32.174412,1.629,40,-400,37354.468,-27265.728,-45007.363,736.0698,349.47697,290.17018,4.33E-05,0.08342563,379.69591,1101.8394
2992,32.023216,13.6,25,0,24184.084,-27855.11,-45380.317,716.07408,241.38874,290.23522,6.25E-05,0.08224348,477.68663,979.18206
3018,32.188711,16.614,40,-400,36825.237,-26391.296,-44835.626,705.03394,176.86113,290.09999,8.50E-05,0.078880509,526.87624,892.5076
2997,32.059901,9.616,25,150,24951.863,-28845.445,-45579.931,721.80108,272.80104,290.14224,5.52E-05,0.080853746,442.26513,1009.6036
3004,32.105936,20.619,25,300,25589.35,-29710.544,-45743.116,701.10532,125.72862,290.04587,0.000119367,0.078322773,576.04411,835.35993
3024,32.229521,25.611,40,-200,37847.93,-27531.947,-45056.043,704.66678,172.1281,290.08625,8.77E-05,0.08157522,531.87307,888.18753
3021,32.211059,3.612,40,-200,37774.005,-27546.954,-45052.836,737.04766,338.97847,290.08405,4.45E-05,0.081165935,401.71961,1106.5026
3019,32.196715,25.614,40,-400,36932.67,-26332.913,-44809.024,697.64499,117.28736,290.11069,0.000127897,0.078021345,578.8916,820.96699
3006,32.118892,3.632,25,400,25401.208,-29285.868,-45663.846,727.5696,299.45486,290.09711,5.05E-05,0.083457531,420.57681,1038.1303
3016,32.178255,3.61,40,-400,36696.588,-26186.051,-44789.824,730.80963,325.34747,290.12828,4.64E-05,0.082468426,397.07244,1067.574
3026,32.243864,5.615,40,0,38776.881,-28851.201,-45299.567,731.65306,328.09566,290.08163,4.62E-05,0.084566547,394.87588,1069.8413
3029,32.265374,30.609,40,0,38782.309,-28850.379,-45301.006,704.72058,170.50635,290.01671,8.82E-05,0.07915553,530.34069,881.5684
3034,32.299567,25.612,40,200,39762.407,-30130.533,-45549.053,706.97579,173.01953,290.06522,8.68E-05,0.078644873,529.75954,886.55359
3038,32.324366,16.613,40,400,40676.311,-31330.842,-45770.869,707.68968,169.06736,289.9965,8.89E-05,0.07902082,531.28109,879.6785
3027,32.248814,13.6,40,0,38782.021,-28851.571,-45296.772,719.50917,264.96114,290.0858,5.68E-05,0.080389751,452.02375,1003.2288
3022,32.215453,9.618,40,-200,37792.096,-27587.411,-45051.397,720.73038,268.37508,290.12347,5.62E-05,0.080598059,441.8173,995.57664
3023,32.221515,16.613,40,-200,37732.644,-27496.999,-45037.953,711.32315,224.58473,290.11655,6.67E-05,0.077787837,477.94683,942.97236
3031,32.281105,3.611,40,200,39775.276,-30135.097,-45554.193,730.95806,328.86912,290.06013,4.60E-05,0.083004433,405.73753,1087.8786
3039,32.332371,25.613,40,400,40779.962,-31394.2,-45791.426,705.06222,118.5245,290.07711,0.000126588,0.077255993,581.65298,826.50864
3020,32.207221,1.611,40,-200,37770.634,-27568.992,-45056.208,738.3486,362.18456,290.09842,4.18E-05,0.084516578,386.30812,1136.7121
3033,32.291561,16.615,40,200,39884.889,-30176.335,-45553.905,715.62098,240.04526,290.04247,6.28E-05,0.080840056,469.50648,966.61473
3040,32.342876,1.608,40,550,41726.223,-32449.497,-45993.26,743.96144,363.33357,290.08225,4.16E-05,0.083431925,389.49068,1142.7517
3025,32.240026,1.608,40,0,38776.923,-28854.943,-45302.939,738.47207,357.36314,290.08816,4.24E-05,0.083896206,373.17039,1108.6175
3046,32.378546,3.613,65,-810,59819.799,-25558.062,-44201.55,737.56739,323.37974,290.09733,4.73E-05,0.085202778,420.88135,1091.4419
3030,32.277267,1.61,40,200,39874.61,-30155.819,-45552.712,735.25638,348.99907,290.05884,4.34E-05,0.083915333,394.05688,1118.6401
3043,32.356889,14.611,40,550,41211.916,-32334.622,-45985.037,709.09153,155.74166,290.13724,9.63E-05,0.07723766,554.45858,878.90506
3049,32.397008,25.611,65,-810,59202.374,-25280.989,-44164.095,703.13995,83.851333,290.12658,0.000178828,0.077398676,617.32241,791.40486
3044,32.364338,20.62,40,550,40924.234,-32305.636,-45996.508,703.10236,107.18795,290.1142,0.000140006,0.07837843,591.94763,811.66853
3050,32.407514,1.609,65,-600,60038.079,-26536.35,-44399.231,744.56456,343.74017,290.0718,4.40E-05,0.0841151,409.1021,1121.5848
3028,32.255982,21.608,40,0,38779.759,-28845.527,-45318.275,710.79914,215.912,290.07137,6.97E-05,0.079854406,492.20651,935.15712
3051,32.411351,3.611,65,-600,60333.08,-26496.181,-44375.015,740.52614,332.18952,290.07475,4.56E-05,0.083607381,401.37093,1090.922
3054,32.429813,25.612,65,-600,59885.049,-26601.435,-44417.034,710.49145,124.48386,290.05128,0.000120773,0.079416164,584.74557,841.74938
3035,32.310071,1.61,40,400,40958.812,-31476.965,-45807.091,736.49724,341.50266,290.05393,4.43E-05,0.083635751,387.28901,1091.1958
3036,32.313909,3.611,40,400,40926.084,-31429.847,-45797.429,733.96806,322.50853,289.99951,4.69E-05,0.083721811,418.14324,1088.2305
3056,32.444156,3.612,65,-300,61729.061,-28604.059,-44806.886,745.65568,339.3668,290.13089,4.48E-05,0.085363776,415.20237,1122.535
3058,32.454611,16.614,65,-300,61464.814,-28598.756,-44800.801,725.27473,233.70078,290.03654,6.44E-05,0.080088757,493.68001,978.79474
3032,32.285499,9.618,40,200,39783.787,-30170.332,-45560.483,720.54408,273.04288,290.08394,5.52E-05,0.08156288,451.29511,1019.9776
3037,32.318303,9.619,40,400,40921.849,-31439.756,-45800.924,719.96324,243.85167,290.04386,6.17E-05,0.07992546,466.49444,969.55607
3055,32.440318,1.61,65,-300,61542.275,-28558.545,-44792.044,750.02966,352.38396,290.07436,4.28E-05,0.082044792,387.0978,1113.9628
3042,32.351108,8.606,40,550,41440.762,-32411.672,-45987.956,715.14098,204.26771,290.08112,7.39E-05,0.081637602,508.38489,931.67572
3045,32.374706,1.619,65,-810,60118.131,-26464.193,-44383.566,745.42854,363.73419,290.13994,4.16E-05,0.083787468,388.20145,1143.7076
3057,32.448549,9.618,65,-300,61720.139,-28614.379,-44796.978,732.28252,260.04224,289.98214,5.81E-05,0.081793702,465.05468,1001.4504
3061,32.47696,5.613,65,0,63010.208,-30482.271,-45168.452,746.89192,326.672,290.09979,4.62E-05,0.083622064,424.26053,1102.79
3047,32.382941,9.617,65,-810,59210.638,-25310.633,-44152.952,718.44068,221.28224,290.05727,6.81E-05,0.081007171,500.74485,958.14404
3041,32.346714,3.61,40,550,41483.521,-32429.269,-46006.704,730.54628,299.02975,290.11689,5.04E-05,0.08192079,424.73012,1046.9264
3064,32.498477,30.607,65,0,63010.537,-30480.668,-45184.158,723.21355,166.0184,290.07423,9.04E-05,0.07845626,554.20194,898.43442
3072,32.551406,9.617,65,600,66023.29,-34303.945,-45914.196,730.93903,211.22223,290.04512,7.14E-05,0.080867608,514.80386,949.14563
3048,32.389003,16.614,65,-810,59141.318,-25399.277,-44177.293,708.11333,136.20166,290.10434,0.0001103,0.078592589,572.64763,855.43318
3070,32.543174,1.61,65,600,65731.29,-34368.003,-45934.712,749.03104,312.23817,290.06695,4.84E-05,0.083109969,437.16584,1078.0867
3062,32.481911,13.621,65,0,63015.019,-30477.255,-45173.55,731.79997,243.00915,290.00801,6.26E-05,0.082181821,483.21176,990.52561
3067,32.518601,9.618,65,300,64320.547,-32326.728,-45532.073,738.60436,275.55557,290.0746,5.48E-05,0.082050195,455.19667,1023.1064
3052,32.415745,9.617,65,-600,60432.702,-26695.67,-44421.145,725.1027,244.58681,290.00776,6.16E-05,0.08035043,471.89877,976.09113
3059,32.462617,25.613,65,-300,61646.584,-28608.582,-44804.789,713.99821,148.1035,290.13439,0.000103222,0.082857059,561.37442,869.43366
3065,32.510369,1.612,65,300,64359.442,-32363.32,-45538.075,754.18389,344.50466,290.09334,4.40E-05,0.083932294,414.80233,1128.531
3069,32.532668,25.614,65,300,64658.719,-32355.22,-45553.74,722.67182,167.56934,290.06446,8.99E-05,0.080453132,556.55364,903.8807
3071,32.547012,3.613,65,600,65521.315,-34293.872,-45925.667,746.22472,298.82787,290.05353,5.07E-05,0.08383428,454.07277,1073.008
3053,32.421807,16.613,65,-600,60425.383,-26681.198,-44426.326,716.02366,171.26566,290.076,8.78E-05,0.079417139,536.93844,890.58681
3074,32.565473,25.609,65,600,66102.478,-34507.506,-45952.72,719.19727,116.6131,290.0757,0.000128631,0.077619721,599.68064,842.37996
3060,32.473122,1.609,65,0,63000.012,-30477.173,-45167.629,746.51083,325.5749,290.10391,4.64E-05,0.082832367,424.13664,1097.8836
3079,32.598277,25.613,65,810,66075.507,-35622.132,-46184.486,718.53435,85.861429,290.06274,0.00017494,0.078499732,630.04277,806.26026
3068,32.524663,16.613,65,300,64478.018,-32325.453,-45539.597,728.94123,208.06862,290.07195,7.33E-05,0.08308679,514.75832,945.52451
3075,32.575978,1.61,65,810,66820.801,-35800.489,-46207.551,753.20582,329.35617,290.06217,4.59E-05,0.083212247,429.11121,1112.3635
3063,32.489085,21.607,65,0,63010.044,-30479.064,-45165.985,729.96724,218.70912,290.1566,6.89E-05,0.080363424,503.74443,955.58891
3078,32.590272,16.614,65,810,67529.997,-35763.691,-46199.534,722.08001,147.19373,290.0589,0.000102008,0.078701719,568.51089,871.88305
3082,32.618268,9.635,90,-1070,83473.417,-27566.361,-44157.352,734.20575,210.66727,290.0804,7.14E-05,0.079436552,525.56617,961.98939
3085,32.642846,1.63,90,-700,84862.169,-29418.752,-44516.82,764.23596,345.6402,290.07137,4.38E-05,0.084217461,413.37492,1131.3221
3086,32.64669,3.61,90,-700,83473.582,-27454.446,-44122.98,758.87798,320.64132,289.96259,4.72E-05,0.08326865,431.55745,1095.8062
3066,32.514207,3.613,65,300,64468.726,-32455.623,-45567.966,750.57194,333.02454,290.1509,4.54E-05,0.082794567,422.46516,1113.8884
3073,32.557468,16.614,65,600,65814.22,-34344.526,-45930.765,725.10381,173.42016,290.0969,8.67E-05,0.079559696,552.37101,910.62899
3090,32.675657,1.609,90,-300,85718.478,-30159.231,-44653.322,773.71541,348.34394,290.06625,4.34E-05,0.083592989,431.22211,1153.4547
3094,32.697956,25.612,90,-300,85813.043,-30245.943,-44672.564,749.62064,173.12888,290.01307,8.69E-05,0.079874044,576.81559,935.27532
3097,32.717249,13.62,90,0,87092.429,-32100.226,-45045.929,767.92447,268.71599,289.9646,5.62E-05,0.081208082,497.21323,1057.6353
3093,32.68995,16.614,90,-300,85627.243,-30231.758,-44674.702,754.85812,230.46678,290.05327,6.54E-05,0.080726669,517.46742,991.94673
3089,32.665151,25.614,90,-700,83798.927,-27846.723,-44200.317,738.98538,136.6411,290.08829,0.000109699,0.076966159,597.17284,880.97868
3077,32.584209,9.618,65,810,66829.806,-35735.034,-46199.246,730.65202,204.20596,290.02741,7.37E-05,0.080197266,519.28404,940.24121
3098,32.724423,21.608,90,0,87089.634,-32106.269,-45033.183,755.26852,218.53657,289.99086,6.88E-05,0.077327801,533.58559,989.36391
3088,32.657145,16.616,90,-700,83605.603,-27718.198,-44182.062,742.47972,187.92636,290.07338,8.01E-05,0.079253922,553.14579,941.99563
3080,32.610032,1.62,90,-1070,82576.487,-26698.59,-43989.274,756.36488,337.95262,290.05505,4.48E-05,0.083686546,417.5527,1111.1039
3092,32.683888,9.618,90,-300,85749.643,-30237.637,-44662.984,763.30114,285.00244,290.02812,5.29E-05,0.081685876,471.37153,1060.4669
3076,32.579816,3.613,65,810,66706.954,-35516.919,-46155.335,745.38033,294.97147,289.95291,5.12E-05,0.08260498,442.75552,1052.0223
3099,32.733816,30.61,90,0,87089.346,-32111.285,-45032.567,748.34191,175.36998,290.16776,8.57E-05,0.078299556,572.4406,935.08466
3083,32.624335,16.614,90,-1070,82971.523,-25791.595,-43795.581,726.77921,156.09038,290.02772,9.62E-05,0.07884719,563.65708,885.31262
3081,32.613873,3.612,90,-1070,82388.878,-25659.206,-43774.571,747.03235,290.58351,290.07766,5.19E-05,0.081579324,457.76627,1055.6681
3101,32.749552,3.614,90,300,88452.731,-33940.736,-45396.229,780.6563,326.7643,290.11491,4.62E-05,0.082337997,460.68339,1138.155
3087,32.651083,9.619,90,-700,84368.251,-27774.69,-44183.542,747.97496,254.19157,289.97774,5.95E-05,0.082607524,495.0995,1018.9813
3105,32.778525,1.629,90,700,89175.088,-34861.094,-45581.945,781.96048,336.974,290.21892,4.47E-05,0.077707881,446.61597,1155.879
3103,32.760008,16.616,90,300,88658.514,-34043.153,-45411.894,757.09146,206.7769,289.97792,7.27E-05,0.079317203,552.57098,980.2371
3084,32.632341,25.613,90,-1070,82165.252,-25653.491,-43773.831,723.9264,86.953303,290.08681,0.000172605,0.077863129,635.15558,813.95553
3100,32.745709,1.629,90,300,88055.228,-33412.902,-45305.858,785.10884,358.47342,290.03587,4.23E-05,0.081455935,422.80593,1163.285
3109,32.80083,25.614,90,700,90016.309,-36327.253,-45873.862,748.53338,137.10605,290.07892,0.000109376,0.077125235,612.61916,895.24953
3091,32.679494,3.613,90,-300,85570.709,-30124.448,-44645.51,769.44834,325.90862,290.02852,4.64E-05,0.083611919,449.90162,1124.5125
3107,32.786763,9.618,90,700,90788.374,-36636.602,-45910.536,763.99083,250.6389,290.04123,6.01E-05,0.079879248,510.6436,1025.619
3104,32.768014,25.633,90,300,88182.521,-33340.869,-45278.969,750.90461,176.85148,290.08276,8.53E-05,0.080618524,572.95894,937.91984
3108,32.792825,16.615,90,700,90651.665,-36433.535,-45877.233,753.15361,158.43474,290.08168,9.47E-05,0.077856803,594.27026,923.55803
3095,32.708461,1.611,90,0,87083.672,-32103.227,-45039.885,783.71713,353.11123,290.06166,4.28E-05,0.08234645,434.64411,1166.9215
3096,32.712299,5.616,90,0,87092.512,-32108.86,-45035.28,773.0778,295.94608,290.04624,5.11E-05,0.082327878,470.47387,1086.011
3113,32.825629,16.615,90,1070,91894.873,-38659.788,-46323.208,753.92427,122.57548,290.03068,0.000122312,0.077387008,627.90491,881.59004
3110,32.811335,1.61,90,1070,92186.833,-39157.444,-46417.567,787.88033,354.42193,290.08202,4.26E-05,0.082532579,426.90753,1157.2036
3115,32.845389,1.623,120,-1380,106779.75,-26790.03,-43469.704,798.26135,356.25164,290.06385,4.24E-05,0.082908767,435.98229,1176.1793
3114,32.833635,25.61,90,1070,92373.374,-39431.146,-46472.332,751.16147,91.613836,290.0468,0.000163679,0.077272142,658.03358,847.06743
3117,32.853624,9.618,120,-1380,106399.31,-25608.101,-43226.92,757.09553,224.89895,290.10797,6.69E-05,0.079598818,532.32185,995.1832
3124,32.900503,25.633,120,-1000,107374.18,-30058.13,-44111.015,694.53062,123.96577,290.06975,0.000120921,0.077373492,564.12376,820.70452
3116,32.84923,3.611,120,-1380,106127.17,-24810.431,-43077.384,789.52076,314.07504,290.01605,4.80E-05,0.081896999,466.98643,1114.0035
3119,32.867692,25.613,120,-1380,105982.44,-25028.134,-43134.205,717.36771,94.649813,290.06052,0.000158276,0.076914612,622.25082,816.931
3102,32.753946,9.616,90,300,88557.822,-34101.043,-45430.519,772.68237,291.95057,290.14896,5.16E-05,0.080571531,470.61185,1071.873
3122,32.886429,9.637,120,-1000,107374.18,-30278.876,-44151.76,716.87895,255.88687,290.09597,5.88E-05,0.080197412,453.17814,979.42793
3112,32.819567,9.618,90,1070,92084.415,-38928.844,-46373.245,763.88405,220.7039,289.98694,6.81E-05,0.079172536,543.77036,999.8256
3127,32.919246,9.638,120,-500,107374.18,-31795.194,-44444.787,716.2152,259.22405,290.04765,5.81E-05,0.08039776,448.59244,983.71059
3111,32.815173,3.61,90,1070,92224.906,-39088.782,-46392.61,776.7101,296.05735,290.07676,5.09E-05,0.080943749,470.24357,1081.0898
3106,32.782369,3.612,90,700,90837.054,-36646.182,-45903.136,771.37791,287.87779,289.96601,5.24E-05,0.081048553,486.01489,1083.9952
3129,32.933319,25.611,120,-500,107374.18,-30705.649,-44235.84,701.80549,178.36279,290.28206,8.42E-05,0.078505022,522.44761,891.82512
3137,32.989297,9.618,120,500,107374.18,-37299.95,-45509.953,721.15685,260.94856,290.05251,5.78E-05,0.081320981,457.91086,994.06894
3135,32.981066,1.61,120,500,107374.18,-37299.909,-45497.084,727.36019,294.10742,289.94446,5.13E-05,0.081919656,428.10154,1032.7772
3140,33.01387,1.61,120,1000,107374.18,-40558.559,-46128.528,739.13781,335.18139,290.02837,4.52E-05,0.083345098,411.15692,1106.0855
3121,32.882034,3.614,120,-1000,107374.18,-27432.861,-43590.746,746.87453,334.76472,290.11789,4.51E-05,0.082686466,418.37066,1113.6394
3118,32.859686,16.616,120,-1380,106462.92,-25296.367,-43169.359,724.27935,130.98134,290.08646,0.000114447,0.077303202,586.44527,857.282
3130,32.943824,1.612,120,0,107374.18,-34002.12,-44873.41,735.49476,353.96812,290.07601,4.31E-05,0.086891285,378.92306,1117.3497
3142,33.022102,9.618,120,1000,107374.18,-40317.79,-46093.95,720.07925,257.51958,290.05235,5.88E-05,0.080917135,465.8672,999.94088
3133,32.959781,21.607,120,0,107374.18,-34006.355,-44857.334,703.40095,167.54563,290.07263,8.97E-05,0.078386816,536.74156,882.88471
3120,32.878197,1.61,120,-1000,107374.18,-27668.203,-43640.249,748.38481,322.11373,290.06393,4.69E-05,0.082576225,432.51099,1101.7011
3141,33.017708,3.614,120,1000,107374.18,-40282.883,-46078.286,736.03732,332.80176,290.05951,4.54E-05,0.082894828,395.41894,1081.9245
3128,32.925313,16.615,120,-500,107374.18,-31112.728,-44298.993,704.21741,181.75754,290.07727,8.26E-05,0.078267505,523.05287,900.41178
3131,32.947662,5.613,120,0,107374.18,-34007.383,-44869.217,717.53621,259.78772,290.04585,5.82E-05,0.081467102,462.95316,999.15795
3123,32.892497,16.615,120,-1000,107374.18,-27927.35,-43680.706,701.57304,161.35947,290.01441,9.30E-05,0.077924573,533.68574,869.52638
3125,32.911014,1.611,120,-500,107374.18,-30923.434,-44271.98,735.6983,361.7074,290.00889,4.19E-05,0.083894012,383.31855,1132.2067
3147,33.054919,9.638,120,1380,107374.18,-39748.759,-45975.375,729.96524,183.55324,290.0468,8.18E-05,0.078738399,544.21996,922.78004
3143,33.028164,16.635,120,1000,107374.18,-37552.561,-45552.589,703.27611,159.01179,290.06459,9.49E-05,0.079758478,541.0983,871.64918
3144,33.036176,25.61,120,1000,107374.18,-40593.918,-46147.523,698.00179,121.79626,290.05402,0.000123137,0.077749208,570.5602,822.4701
3146,33.050524,3.614,120,1380,107374.18,-42823.873,-46568.911,725.31335,264.13353,290.06514,5.70E-05,0.080393836,461.58138,1010.1762
3145,33.046681,1.629,120,1380,107374.18,-39381.52,-45904.451,727.85274,312.34651,290.08249,4.83E-05,0.081774346,407.59467,1056.1932
3126,32.914851,3.613,120,-500,107374.18,-30907.317,-44254.671,732.09829,340.89832,290.00978,4.43E-05,0.082901432,387.72601,1099.1528
3139,33.003365,25.612,120,500,107374.18,-37226.272,-45490.053,706.59436,155.26111,290.08892,9.66E-05,0.077207286,543.05531,862.14671
3151,33.084588,3.612,40,-550,36168.837,-25255.086,-44593.294,774.31487,290.29422,290.01983,5.19E-05,0.080292925,476.96393,1075.3391
3132,32.952612,13.6,120,0,107374.18,-34017.538,-44868.189,708.18513,212.35201,290.00743,7.13E-05,0.082134085,488.55759,927.38181
3138,32.99536,16.613,120,500,107374.18,-37219.694,-45495.069,717.56111,234.5607,290.12396,6.43E-05,0.081052143,486.9932,971.64316
3149,33.068993,25.61,120,1380,107374.18,-42757.144,-46560.195,742.4382,80.068671,290.06135,0.000187157,0.077197048,661.33497,826.89735
3154,33.102218,20.62,40,-550,35889.543,-25375.018,-44624.583,688.12195,95.372208,290.05645,0.000156919,0.075938171,587.65879,783.80586
3155,33.111336,1.611,40,-400,36612.22,-26311.739,-44806.475,726.66733,332.3151,290.01481,4.53E-05,0.081338023,399.05637,1088.0042
3162,33.152372,9.616,40,-200,37616.453,-27536.881,-45053.617,710.52814,269.22874,289.99276,5.56E-05,0.080071973,441.7623,997.04578
3134,32.969173,30.608,120,0,107374.18,-34018.731,-44872.876,700.34881,137.11448,289.97584,0.000111309,0.083699817,562.78421,847.46831
3157,33.119568,9.617,40,-400,36765.332,-26204.593,-44768.773,752.93296,229.67835,290.04833,6.54E-05,0.079173089,513.97247,988.24976
3136,32.984903,3.613,120,500,107374.18,-37336.09,-45492.273,725.34067,282.91959,289.98833,5.34E-05,0.082492424,438.5368,1026.8672
3160,33.144141,1.611,40,-200,37681.497,-27571.664,-45083.426,725.60339,333.25874,290.22228,4.53E-05,0.081887916,387.59801,1072.2808
3148,33.060987,16.615,120,1380,107374.18,-43112.994,-46641.232,751.22831,153.89102,290.07219,9.75E-05,0.07799297,592.53292,911.6287
3161,33.147979,3.611,40,-200,37701.273,-27518.667,-45058.181,720.23679,308.03949,290.1656,5.02E-05,0.088243442,413.61044,1050.9249
3156,33.115174,3.612,40,-400,36552.028,-26228.522,-44792.373,731.39185,307.62656,290.12074,4.90E-05,0.081665342,417.1617,1057.5757
3164,33.16644,25.612,40,-200,37693.297,-27595.017,-45062.704,692.67037,160.73978,290.06871,9.32E-05,0.077119897,532.97779,864.68888
3152,33.088982,8.625,40,-550,36911.578,-26665.409,-44884.553,757.81542,203.95355,290.0326,7.36E-05,0.078307824,545.04744,965.65963
3169,33.202294,30.606,40,0,38625.907,-28827.519,-45306.022,689.43227,151.82125,290.1248,9.95E-05,0.078366508,532.94779,848.06231
3172,33.222418,9.617,40,200,39491.377,-30126.709,-45554.974,706.02111,251.90848,290.05298,5.96E-05,0.079419238,455.70631,977.425
3173,33.228479,16.616,40,200,39593.013,-30080.866,-45552.219,698.76438,234.02522,290.0556,6.41E-05,0.078227733,458.10367,946.5832
3150,33.080747,1.621,40,-550,36130.723,-25898.493,-44732.304,781.71051,330.29438,290.02675,4.57E-05,0.082560037,458.66503,1143.6683
3171,33.218024,3.613,40,200,39605.471,-30109.811,-45549.259,716.58546,294.29607,290.00642,5.12E-05,0.080604502,414.68599,1021.4251
3170,33.214186,1.61,40,200,39483.73,-30121.775,-45562.169,719.5876,315.47863,290.08824,4.77E-05,0.08072057,398.6257,1056.6874
3176,33.250835,3.612,40,400,40358.615,-31383.264,-45803.596,710.92633,279.73488,290.09147,5.39E-05,0.080891412,432.63656,1008.1917
3159,33.133635,25.613,40,-400,36714.473,-26373.329,-44819.303,689.2232,107.6471,290.06635,0.000138924,0.07595565,576.73829,798.68595
3153,33.094769,14.611,40,-550,35757.646,-25258.334,-44606.369,716.58953,142.09238,290.11243,0.000105399,0.076827517,572.97321,867.37022
3166,33.180782,5.614,40,0,38619,-28837.016,-45301.171,718.91357,299.26983,289.98478,5.05E-05,0.081191882,410.5818,1030.7616
3163,33.158434,16.615,40,-200,37665.544,-27620.344,-45066.075,698.55759,207.79379,290.05945,7.22E-05,0.078139801,486.68781,914.60512
3158,33.12563,16.613,40,-400,36743.624,-26197.768,-44787.274,715.8317,166.6278,290.02278,9.02E-05,0.078573872,549.68955,892.44176
3180,33.279801,1.609,40,550,41510.123,-32751.199,-46066.239,744.51359,313.36027,290.06312,4.81E-05,0.081099502,424.19452,1073.1085
3179,33.269296,25.611,40,400,40776.385,-31358.677,-45790.563,702.80997,103.15592,290.09244,0.000145051,0.07605173,594.2815,805.84981
3182,33.288032,8.605,40,550,41375.964,-32520.832,-46020.396,710.68692,218.89826,290.05698,6.85E-05,0.077938241,492.24939,945.55869
3181,33.283639,3.611,40,550,41379.5,-32436.752,-46011.885,717.00786,260.55016,290.11416,5.77E-05,0.079527633,458.4015,1000.9621
3184,33.301263,20.618,40,550,41345.704,-32399.584,-45987.463,691.02945,87.294798,290.10322,0.000172686,0.07841778,604.08301,783.77558
3167,33.185733,13.599,40,0,38623.153,-28841.909,-45298.622,707.70403,241.48393,290.03646,6.22E-05,0.079104767,457.91445,956.6815
3174,33.236486,25.631,40,200,39369.513,-29586.254,-45444.868,686.2828,149.55263,290.06395,0.000100187,0.077014484,-1990.9804,3365.4147
3165,33.176945,1.611,40,0,38607.529,-28838.127,-45331.061,719.9511,302.2483,290.29589,5.01E-05,0.083031581,423.30004,1048.1545
3168,33.192901,21.609,40,0,38628.251,-28840.347,-45300.719,698.80225,195.88553,290.08016,7.69E-05,0.079148009,502.15275,907.86746
3188,33.325934,16.614,65,-810,59495.689,-25198.101,-44134.656,702.37716,145.39482,290.09969,0.000103044,0.07691745,556.93312,858.42041
3189,33.33394,25.61,65,-810,59138.563,-25200.774,-44147.813,702.63492,73.339527,290.09159,0.000204021,0.075898142,626.05903,777.90057
3186,33.315472,3.631,65,-810,60492.689,-27379.288,-44550.987,728.29418,283.70386,290.02934,5.31E-05,0.080891799,444.10022,1033.4452
3190,33.344444,1.608,65,-600,60069.368,-26505.637,-44420.241,741.58305,296.90103,290.09562,5.07E-05,0.08038349,445.54196,1059.6399
3175,33.246996,1.612,40,400,40540.056,-31411.14,-45806.721,739.53973,301.94718,290.03393,4.99E-05,0.081174875,430.82576,1052.2651
3178,33.26129,16.616,40,400,40410.996,-31375.205,-45801.088,693.34474,183.64464,290.03782,8.16E-05,0.077506122,509.64509,890.42562
3183,33.293814,14.611,40,550,41450.506,-32272.785,-45959.998,692.1503,132.57212,290.0708,0.000113468,0.076397775,559.97525,834.4894
3177,33.255228,9.619,40,400,40741.848,-31459.82,-45815.232,705.73341,211.38498,290.0835,7.11E-05,0.078593005,494.01907,932.05163
3192,33.352676,9.617,65,-600,59759.031,-25930.44,-44294.388,732.92461,230.82352,290.05909,6.50E-05,0.078151465,492.9678,968.65847
3193,33.358739,16.633,65,-600,61173.843,-28255.734,-44749.367,723.72955,180.04265,290.05928,8.33E-05,0.077400674,541.53126,914.16571
3196,33.381093,3.613,65,-300,61478.135,-28387.343,-44765.854,742.08022,270.58015,290.06359,5.56E-05,0.079715779,463.15519,1021.5721
3197,33.385487,9.638,65,-300,62030.805,-29241.299,-44941.25,730.1921,221.72725,290.08399,6.80E-05,0.080776718,509.03857,967.6584
3194,33.366749,25.613,65,-600,60255.208,-26714.377,-44433.521,714.58691,100.55075,290.06302,0.000148657,0.075374072,620.57265,808.54856
3185,33.31163,1.622,65,-810,59992.113,-26639.96,-44418.638,735.75114,332.31742,290.0226,4.55E-05,0.082093874,405.24125,1091.082
3204,33.43542,30.607,65,0,62971.437,-30468.58,-45169.48,714.19637,168.3948,290.05415,8.89E-05,0.076625469,538.46676,886.44233
3207,33.455544,9.618,65,300,64451.746,-32329.195,-45530.469,732.71044,228.3725,290.09493,6.58E-05,0.078617823,503.06442,976.41033
3187,33.319871,9.621,65,-810,59350.635,-25360.382,-44178.361,721.8148,195.76032,290.12415,7.66E-05,0.078019973,520.14873,923.54824
3198,33.391554,16.619,65,-300,61604.688,-28591.026,-44807.01,701.99434,225.38622,289.96968,6.65E-05,0.076392946,477.26865,946.49903
3206,33.451151,3.612,65,300,64330.374,-32411.219,-45550.41,742.87729,303.32799,290.07326,4.98E-05,0.082917565,442.67422,1067.5985
3208,33.461606,16.614,65,300,64249.007,-32278.336,-45522.616,723.25155,189.07213,290.05768,7.93E-05,0.077878098,526.31082,915.07302
3191,33.348282,3.612,65,-600,60136.673,-26477.679,-44391.132,742.12347,272.40946,290.06496,5.53E-05,0.080436401,471.54085,1036.1258
3205,33.447312,1.61,65,300,64426.624,-32325.248,-45534.992,752.94199,352.3456,290.08423,4.29E-05,0.08212893,394.50728,1127.725
3213,33.494411,16.613,65,600,66146.266,-34242.273,-45896.31,709.30342,170.70224,290.04411,8.78E-05,0.076477644,532.99255,884.61351
3215,33.51292,1.615,65,810,66820.349,-34924.617,-46038.157,719.33729,293.60449,290.13863,5.13E-05,0.079975449,418.78511,1025.3866
3203,33.426022,21.628,65,0,62967.325,-30471.499,-45164.34,723.03173,214.49863,290.02243,7.00E-05,0.078265058,499.5246,943.36429
3214,33.502417,25.611,65,600,66147.211,-34567.04,-45975.745,700.58008,107.12921,290.06955,0.000139716,0.076300149,592.252,814.27325
3195,33.377255,1.61,65,-300,61507.039,-28613.105,-44815.973,753.08622,325.54249,290.13807,4.63E-05,0.0813224,431.84573,1108.3967
3200,33.410066,1.608,65,0,62954.744,-30466.976,-45170.384,715.20065,284.03678,290.02613,5.30E-05,0.079659785,420.45725,1006.9872
3216,33.516758,3.615,65,810,66638.086,-35479.587,-46153.69,713.79639,267.89356,290.13279,5.62E-05,0.079488156,451.22079,1007.2237
3202,33.418853,13.599,65,0,62963.584,-30459.699,-45169.192,728.03283,205.53476,290.09195,7.30E-05,0.078318059,523.14888,950.08344
3201,33.413903,5.614,65,0,62953.428,-30462.865,-45175.03,711.35115,250.14158,290.1147,6.02E-05,0.079877221,458.37944,974.63066
3224,33.569278,25.611,90,-1070,81738.722,-25606.907,-43781.766,678.09001,87.06415,289.96132,0.000171791,0.075832076,586.12432,765.16861
3222,33.555209,9.621,90,-1070,82440.602,-25447.957,-43734.155,696.56815,208.89354,290.10981,7.20E-05,0.078296878,490.79273,923.50019
3223,33.561273,16.612,90,-1070,81847.225,-24968.969,-43654.721,683.77452,132.31455,290.1117,0.00011305,0.075754955,550.85959,825.0697
3199,33.39956,25.613,65,-300,61447.176,-28615.736,-44806.27,685.25852,138.28542,290.04204,0.000108557,0.078255455,546.76112,833.52171
3212,33.488348,9.62,65,600,65878.154,-34247.495,-45908.152,722.94185,209.0662,290.06163,7.20E-05,0.079451171,507.91382,937.37911
3210,33.480117,1.61,65,600,65982.463,-34341.648,-45922.049,738.84343,292.23929,290.09261,5.16E-05,0.080883889,437.61769,1040.9177
3209,33.469612,25.611,65,300,64522.176,-32441.027,-45561.388,714.6941,154.85613,290.01741,9.66E-05,0.076290691,555.87958,875.15073
3221,33.550815,3.616,90,-1070,82916.511,-25837.439,-43815.398,715.61733,282.28363,290.03776,5.34E-05,0.080581232,426.83512,1011.7406
3211,33.483954,3.612,65,600,65630.599,-34254.032,-45907.987,735.99869,269.63525,290.02383,5.58E-05,0.080389053,466.39056,1021.67
3225,33.579782,1.613,90,-700,84303.042,-28047.857,-44239.253,744.9573,345.53667,290.07264,4.37E-05,0.081546213,401.18411,1120.0987
3217,33.521152,9.621,65,810,67405.829,-35335.355,-46107.518,706.55277,190.64964,290.18884,7.98E-05,0.079459664,510.41791,906.7033
3231,33.616432,3.631,90,-300,86366.743,-30939.592,-44810.258,728.50566,292.6683,290.06853,5.15E-05,0.08060649,429.19361,1030.766
3232,33.620832,9.617,90,-300,85764.239,-30102.328,-44646.209,708.38502,271.86741,290.07546,5.54E-05,0.079744683,440.06287,1003.0179
3234,33.634899,25.615,90,-300,85924.836,-30211.776,-44665.821,702.15837,151.54631,290.0744,9.90E-05,0.077947428,550.86776,863.11204
3227,33.588014,9.619,90,-700,84257.609,-27746.937,-44180.746,705.40778,230.13683,290.10907,6.54E-05,0.079599317,471.03616,947.35778
3228,33.594076,16.616,90,-700,84426.511,-27988.734,-44236.087,709.46551,168.96287,290.02184,8.87E-05,0.077315333,535.84342,886.59092
3230,33.612588,1.632,90,-300,86159.193,-30874.343,-44791.55,732.97144,311.1329,290.09013,4.85E-05,0.081172947,418.68959,1066.3003
3218,33.527214,16.618,65,810,66420.134,-35351.637,-46137.491,697.59463,146.05189,290.14884,0.000102712,0.077475659,552.98809,855.46645
3236,33.649242,5.614,90,0,87183.294,-32089.042,-45036.102,709.21679,269.35416,290.07856,5.58E-05,0.078992943,430.22535,984.64334
3220,33.546976,1.621,90,-1070,83519.672,-26879.619,-44007.076,721.45903,319.55316,290.06536,4.72E-05,0.081357875,406.87548,1069.2053
3235,33.645405,1.61,90,0,87174.537,-32083.451,-45031.991,720.36557,295.68736,290.04521,5.10E-05,0.080364082,423.49851,1037.5722
3226,33.583619,3.618,90,-700,84569.757,-28364.237,-44298.006,725.77535,294.33491,290.056,5.11E-05,0.080349524,423.62453,1033.133
3241,33.686489,3.613,90,300,88600.253,-34036.122,-45416.745,702.54311,270.17326,290.05464,5.57E-05,0.079834603,432.30736,989.86435
3233,33.626893,16.616,90,-300,85772.873,-30221.191,-44676.511,713.40206,196.75642,290.0797,7.61E-05,0.07650975,515.15483,922.95628
3219,33.535221,25.613,65,810,66216.079,-35085.952,-46084.001,677.79376,76.022457,290.13509,0.000196646,0.075503693,598.6338,756.21468
3246,33.719293,3.613,90,700,90982.069,-36577.849,-45902.889,696.78804,259.85728,290.06642,5.79E-05,0.079343761,432.45536,965.82747
3238,33.661361,21.607,90,0,87182.719,-32087.932,-45035.856,692.1036,174.7725,290.08877,8.55E-05,0.075068686,514.81599,876.53755
3245,33.715456,1.608,90,700,90490.657,-36701.852,-45941.249,699.00683,283.52953,290.0461,5.32E-05,0.080754157,412.29694,1003.8344
3229,33.602082,25.615,90,-700,83381.935,-27967.19,-44246.571,692.29038,132.75515,290.00725,0.00011279,0.076071905,557.47078,832.85245
3244,33.704951,25.612,90,300,88620.647,-34081.513,-45423.036,672.11471,148.46044,290.08416,0.000100878,0.076440422,516.35645,823.36073
3251,33.752104,3.613,90,1070,92462.719,-38841.558,-46354.208,698.80701,242.96319,290.08948,6.19E-05,0.078990536,458.78481,962.53843
3237,33.654192,13.6,90,0,87182.883,-32079.75,-45035.198,687.01711,211.75753,289.97932,7.09E-05,0.077352272,474.37272,914.46567
3253,33.76256,16.615,90,1070,92921.319,-38881.727,-46347.836,675.0905,138.89808,290.10297,0.000108044,0.077922319,536.4843,823.95004
3258,33.796618,16.613,120,-1380,106415.92,-24955.649,-43094.571,677.58505,133.15069,290.06297,0.000112477,0.076691387,542.01791,817.52754
3240,33.682646,1.63,90,300,88280.129,-33313.609,-45272.596,703.67665,282.00843,290.03323,5.33E-05,0.079726038,412.68804,992.93822
3239,33.670753,30.609,90,0,87199.124,-32085.136,-45037.706,678.91654,139.58617,290.06482,0.000107097,0.075801549,531.58621,818.61581
3242,33.690883,9.617,90,300,88732.439,-34014.002,-45405.11,692.25762,226.48632,290.06074,6.64E-05,0.079060628,458.30861,926.14594
3260,33.815129,1.609,120,-1000,107318.41,-27506.745,-43605.219,706.61677,307.62491,290.05345,4.89E-05,0.078850654,392.92908,1037.1921
3249,33.737761,25.613,90,700,90373.971,-36451.708,-45890.883,673.69092,114.24884,290.01903,0.000130752,0.074356203,557.15453,793.50203
3255,33.782321,1.619,120,-1380,106245.25,-26865.476,-43486.684,703.5469,281.30076,290.26494,5.37E-05,0.080738837,412.8806,992.079
3259,33.804623,25.613,120,-1380,106983.44,-25375.801,-43177.335,669.00635,70.702824,290.16805,0.000212758,0.077502195,595.43486,740.90858
3257,33.790555,9.619,120,-1380,105849.72,-25115.339,-43154.763,687.44247,181.96416,290.15406,8.24E-05,0.077243975,498.83616,873.52748
3243,33.696945,16.616,90,300,88646.097,-33864.591,-45381.51,686.75886,223.82798,290.04455,6.71E-05,0.079126351,465.26744,927.86387
3247,33.723688,9.637,90,700,89713.288,-34927.947,-45577.505,688.00807,208.89591,290.06486,7.18E-05,0.077062481,475.80419,905.88268
3264,33.837428,25.613,120,-1000,107374.18,-27846.477,-43689.463,670.0767,113.91726,290.11429,0.00013143,0.076256559,552.9421,787.72457
3248,33.729756,16.612,90,700,90478.076,-36676.401,-45940.098,681.74286,182.5432,290.10024,8.22E-05,0.078217828,497.65459,873.29491
3250,33.748267,1.61,90,1070,92586.681,-38930.53,-46364.158,702.21099,277.54071,290.0249,5.42E-05,0.079839502,421.55692,993.51379
3256,33.786162,3.612,120,-1380,105852.31,-25173.557,-43162.862,700.80246,264.62374,290.05968,5.67E-05,0.078827078,426.19725,972.36841
3252,33.756498,9.618,90,1070,92503.546,-38787.327,-46341.463,685.84888,178.46331,290.01401,8.40E-05,0.077495663,501.85104,868.21967
3254,33.770566,25.612,90,1070,92129.6,-39051.367,-46402.025,667.06525,69.865574,290.06687,0.000213464,0.074039405,591.18284,736.09999
3266,33.85177,3.613,120,-500,107374.18,-30803.872,-44237.649,703.21437,286.63879,290.12993,5.26E-05,0.080484239,418.12993,1009.3044
3269,33.870244,25.611,120,-500,107374.18,-30811.849,-44226.959,679.19161,130.47775,290.03077,0.000114651,0.075189721,541.10846,811.99255
3270,33.880749,1.61,120,0,107374.18,-33993.692,-44867.325,704.69886,258.55203,290.11205,5.81E-05,0.078813088,440.37703,972.73408
3271,33.884587,5.615,120,0,107374.18,-33991.101,-44863.378,708.82963,282.46272,290.02485,5.32E-05,0.079312184,416.16013,1000.6277
3262,33.82336,9.617,120,-1000,107368.53,-27440.262,-43584.414,689.79004,222.43874,290.06486,6.75E-05,0.078013931,457.17227,915.5348
3273,33.896705,21.608,120,0,107374.18,-33992.211,-44867.325,690.9044,188.47302,290.08978,7.97E-05,0.079086495,106.55979,1279.8038
3265,33.847933,1.609,120,-500,107374.18,-30816.618,-44251.341,706.32032,307.83841,290.08822,4.89E-05,0.080799287,391.38848,1032.8034
3274,33.906098,30.608,120,0,107374.18,-33999.036,-44873.123,687.40088,171.26818,290.08987,8.77E-05,0.076972641,507.8941,863.32812
3263,33.829421,16.615,120,-1000,107374.18,-27819.547,-43645.511,678.11498,163.34953,290.1008,9.20E-05,0.078728177,510.69234,844.59049
3261,33.818966,3.611,120,-1000,107374.18,-27316.506,-43567.639,698.11015,255.68231,290.13676,5.88E-05,0.078995028,436.89747,969.61768
3283,33.965094,16.616,120,1000,107374.18,-40273.591,-46087.783,689.97103,175.91028,290.02376,8.51E-05,0.077015845,511.69639,877.41472
3276,33.921828,3.612,120,500,107374.18,-37141.658,-45480.309,708.39743,258.44867,290.13613,5.82E-05,0.079286717,450.83621,986.37591
3268,33.862234,16.636,120,-500,107374.18,-31849.548,-44447.665,687.6683,200.29053,290.05146,7.48E-05,0.077276657,488.09729,902.01382
3288,33.997906,16.613,120,1380,107374.18,-42839.415,-46592.922,677.68603,138.41424,289.90473,0.000108244,0.076716486,534.84469,819.54925
3277,33.926222,9.617,120,500,107374.18,-37022.794,-45477.431,702.22576,217.18488,290.05312,6.93E-05,0.079548135,480.40691,930.79511
3281,33.954638,3.615,120,1000,107374.18,-39932.502,-46027.426,708.08994,261.42323,290.13586,5.75E-05,0.079412188,439.01008,979.43436
3267,33.856165,9.639,120,-500,107374.18,-32141.793,-44500.826,696.1485,240.22752,290.07635,6.27E-05,0.077430746,447.50641,949.76631
3285,33.983606,1.611,120,1380,107374.18,-42950.015,-46588.77,706.50669,286.09825,290.01352,5.26E-05,0.079979713,414.7302,1010.6536
3284,33.973101,25.612,120,1000,107374.18,-41077.924,-46249.653,685.07311,109.30664,290.10205,0.000136943,0.074575599,565.03753,792.28571
3275,33.91799,1.611,120,500,107374.18,-37137.834,-45467.974,709.86819,268.47804,290.03428,5.64E-05,0.080467513,445.62433,1002.6888
3278,33.932284,16.616,120,500,107374.18,-37193.134,-45496.549,704.54897,205.87961,290.01989,7.32E-05,0.077995278,500.17304,927.94817
3291,34.021506,3.613,65,-810,58099.133,-24564.809,-44038.406,703.73114,274.42239,290.08633,5.49E-05,0.079963615,422.99958,989.35396
3294,34.039968,25.612,65,-810,59189.834,-25247.809,-44144.154,675.34681,73.112015,290.03778,0.000204679,0.07613922,596.50568,748.78724
3279,33.940291,25.631,120,500,107374.18,-36030.773,-45253.19,688.30756,143.3138,290.02521,0.000104379,0.075798929,544.89762,840.63773
3296,34.054311,3.612,65,-600,59619.116,-26535.158,-44411.895,710.8984,281.59452,290.04544,5.33E-05,0.07928799,418.6009,999.08597
3286,33.987443,3.613,120,1380,107374.18,-43104.606,-46618.043,700.23658,255.73081,290.05274,5.89E-05,0.079535622,434.59047,961.96508
3280,33.950801,1.613,120,1000,107374.18,-40295.341,-46081.451,719.91406,275.55416,290.0739,5.46E-05,0.079459039,450.20751,1022.2571
3272,33.889536,13.602,120,0,107374.18,-33998.255,-44866.256,698.08863,234.10295,290.00038,6.43E-05,0.079867642,455.85744,939.43549
3295,34.050474,1.609,65,-600,59902.769,-26512.791,-44401.986,715.53421,312.80827,290.03011,4.82E-05,0.081151505,406.09375,1054.4719
3287,33.991838,9.637,120,1380,107374.18,-39683.263,-45961.272,685.98276,180.98411,290.0491,8.29E-05,0.077946534,496.78296,872.27764
3301,34.087451,3.614,65,-300,61621.586,-28668.61,-44827.937,708.07656,282.33287,289.9963,5.33E-05,0.079950565,416.18347,999.28118
3289,34.005911,25.612,120,1380,107374.18,-42921.028,-46619.483,670.42592,79.206457,290.04593,0.000188769,0.075849812,584.87727,749.91061
3299,34.072772,25.756,65,-600,60257.346,-26812.395,-44451.694,681.74065,103.84707,290.04756,0.000144102,0.07648719,573.68552,789.70842
3297,34.058705,9.618,65,-600,59511.765,-26416.171,-44388.295,699.04787,234.9178,289.97759,6.40E-05,0.078506449,463.24541,950.48186
3282,33.959033,9.617,120,1000,107374.18,-40569.496,-46149.62,699.93509,207.83817,290.15279,7.22E-05,0.078252979,486.08727,916.69051
3298,34.064766,16.616,65,-600,59830.53,-26848.289,-44473.115,684.05063,164.96493,289.99715,9.07E-05,0.076020955,517.8345,859.46853
3305,34.116418,1.611,65,0,62771.946,-30432.769,-45167.753,711.72631,342.49257,290.01351,4.40E-05,0.08134713,362.73955,1068.513
3304,34.105913,25.612,65,-300,61242.916,-28510.4,-44795.909,672.38957,164.06049,290.05313,9.14E-05,0.077268085,508.24994,848.38643
3290,34.017666,1.62,65,-810,59461.111,-26446.226,-44398.121,709.63747,308.67148,290.09288,4.88E-05,0.079929432,400.43577,1043.0188
3292,34.025901,9.618,65,-810,58522.002,-25238.6,-44171.783,688.41295,193.19007,290.04753,7.76E-05,0.077643217,485.86842,884.61643
3293,34.031962,16.614,65,-810,58501.814,-25263.844,-44173.181,681.28121,134.81116,289.98509,0.000111029,0.075730239,537.43021,815.39808
3302,34.091845,9.619,65,-300,61269.435,-28569.729,-44806.886,697.06601,261.36557,289.98858,5.75E-05,0.079182282,427.05222,966.91747
3300,34.083618,1.617,65,-300,61620.435,-28856.875,-44861.158,721.15623,339.30736,290.02438,4.45E-05,0.082179768,388.59043,1090.3288
3303,34.097908,16.614,65,-300,61599.96,-28588.395,-44797.101,681.87785,192.10199,290.02283,7.80E-05,0.077075224,489.62149,887.18659


==> anc/data_He-3_2mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
24,10.790284,30.605,15,100,15103.081,-27795.494,-45546.874,1256.2723,199.67415,289.93756,7.87E-05,0.10832837,1047.1932,1458.8573
10,10.690426,1.619,15,-100,14256.279,-26666.807,-45327.402,1319.0239,495.58417,290.07807,3.24E-05,0.11744644,811.95496,1836.9339
25,10.802175,1.611,15,200,15673.632,-28494.2,-45675.523,1287.3106,374.46308,290.00151,4.24E-05,0.11371835,901.89863,1674.1115
30,10.834981,1.608,15,290,16044.447,-29057.845,-45789.247,1270.094,365.75613,290.03308,4.32E-05,0.11078886,909.65948,1667.5223
15,10.727688,1.611,15,0,14635.029,-27172.356,-45410.989,1315.2577,454.54626,289.95718,3.50E-05,0.11563224,855.81267,1802.3692
31,10.838818,3.614,15,290,15901.696,-28812.923,-45735.386,1265.2556,336.07705,290.03733,4.70E-05,0.11097906,924.78225,1623.7531
21,10.768766,5.614,15,100,15108.22,-27787.065,-45546.545,1292.5209,342.71328,290.1171,4.62E-05,0.11253703,954.14286,1663.8369
29,10.824474,25.614,15,200,15659.201,-28415.465,-45667.876,1240.2983,142.25013,290.00475,0.000110509,0.10795514,1094.1412,1387.3033
27,10.810407,9.618,15,200,15649.95,-28531.45,-45659.776,1271.8698,281.60935,290.04683,5.61E-05,0.11114013,983.47208,1568.8815
14,10.715795,30.605,15,-100,14199.541,-26523.152,-45303.473,1279.1117,214.47016,290.06105,7.37E-05,0.11126495,1055.028,1497.2144
4,10.647094,25.613,15,-290,13247.115,-25342.208,-45061.224,1268.2099,92.76332,290.05742,0.000169967,0.11039398,1170.2292,1361.0031
7,10.66583,9.62,15,-200,13704.065,-25950.298,-45181.321,1294.6064,343.77078,290.04056,4.61E-05,0.11337171,936.16891,1643.8816
16,10.731525,5.612,15,0,14632.932,-27172.644,-45405.068,1313.2311,440.20234,289.98848,3.61E-05,0.11543588,880.26504,1793.4723
5,10.657599,1.611,15,-200,13677.711,-25928.671,-45180.786,1315.9476,488.96868,290.08916,3.25E-05,0.11524569,830.18607,1840.8038
19,10.753036,30.608,15,0,14641.937,-27175.933,-45418.924,1277.7416,243.40572,290.21926,6.48E-05,0.11084605,1025.6629,1526.6199
12,10.699234,13.6,15,-100,14222.401,-26545.23,-45296.689,1294.1755,348.46061,290.07219,4.54E-05,0.11286568,942.86935,1661.3125
22,10.773716,13.6,15,100,15131.82,-27825.261,-45558.715,1281.7451,275.34065,290.08606,5.75E-05,0.11304236,1001.9944,1570.9046
17,10.736475,13.602,15,0,14640.045,-27174.001,-45410.208,1296.5812,304.02361,290.10833,5.20E-05,0.11238231,993.69883,1620.5537
13,10.706402,21.608,15,-100,14215.288,-26529.853,-45291.427,1285.1629,275.01329,290.06094,5.75E-05,0.11174856,997.62001,1565.4709
1,10.628621,3.63,15,-290,13719.484,-26091.486,-45204.551,1314.4369,413.79391,290.06955,3.84E-05,0.11525321,905.07465,1763.2991
3,10.639083,16.632,15,-290,13697.734,-26017.397,-45189.544,1281.07,182.53448,290.04015,8.65E-05,0.1111745,1095.2988,1472.1557
6,10.661437,3.612,15,-200,13659.702,-25883.157,-45175.852,1313.0321,450.87686,290.05284,3.53E-05,0.11520934,868.46139,1804.0437
0,10.624779,1.622,15,-290,13484.635,-25686.052,-45130.749,1327.7451,488.14282,290.07757,3.26E-05,0.1163506,825.50876,1832.5721
8,10.671891,16.619,15,-200,13768.657,-26045.561,-45196.821,1281.0618,225.9394,290.06997,6.99E-05,0.11171942,1051.317,1520.7436
11,10.694281,5.62,15,-100,14262.611,-26631.037,-45313.012,1306.1755,395.50323,290.05787,4.00E-05,0.113081,912.21699,1732.0456
23,10.780885,21.627,15,100,14960.988,-27554.848,-45486.271,1265.6725,269.32932,290.04151,5.86E-05,0.11134289,997.58801,1554.3817
28,10.81647,16.615,15,200,15603.696,-28463.652,-45673.344,1248.8682,230.5927,290.04264,6.82E-05,0.10901438,1006.3249,1481.5034
9,10.679899,25.611,15,-200,13618.3,-25796.98,-45154.431,1275.4921,172.8454,290.06109,9.12E-05,0.1101945,1090.546,1446.3025
2,10.63302,9.62,15,-290,13349.614,-25555.636,-45106.82,1292.0853,286.76774,290.05271,5.53E-05,0.11451421,995.59079,1589.9244
20,10.764928,1.61,15,100,15099.093,-27772.058,-45558.057,1314.6271,472.89214,290.24763,3.37E-05,0.11738061,851.66061,1827.4808
32,10.843211,9.619,15,290,16023.15,-29002.586,-45775.597,1244.6554,233.70867,290.05835,6.74E-05,0.10932044,999.73097,1482.4711
34,10.857279,25.613,15,290,16056.905,-28893.796,-45752.079,1223.0756,90.920702,290.04357,0.000172746,0.10763774,1129.2946,1317.1398
26,10.806013,3.613,15,200,15599.666,-28464.186,-45671.946,1286.4455,371.18145,290.05679,4.26E-05,0.11260627,905.19281,1672.3122
18,10.743644,21.606,15,0,14645.719,-27174.371,-45413.744,1290.5553,304.01919,290.12588,5.24E-05,0.11463631,973.97446,1603.8639
33,10.849274,16.615,15,290,15946.059,-28918.26,-45762.276,1233.3228,176.23099,290.04256,8.92E-05,0.10863894,1050.4644,1416.3537
36,10.872874,3.616,25,-400,22783.998,-25658.176,-44938.865,1258.2956,397.68941,290.02206,3.97E-05,0.11135147,860.4833,1683.4662
39,10.888831,15.622,25,-400,22508.487,-25222.235,-44849.769,1234.9592,215.63325,290.12076,7.30E-05,0.10918259,1014.2036,1460.0691
35,10.869034,1.621,25,-400,22760.522,-25931.508,-44998.606,1264.5519,456.71453,290.05819,3.46E-05,0.11196954,793.41125,1734.8918
37,10.877269,6.604,25,-400,22512.064,-25224.044,-44857.047,1249.4431,312.42359,290.07758,5.05E-05,0.11085628,936.70164,1582.7024
38,10.882494,10.607,25,-400,22353.896,-25203.035,-44854.045,1240.8806,252.45781,290.0316,6.24E-05,0.10991152,986.30954,1508.6501
40,10.896562,1.61,25,-300,22911.907,-25981.792,-45008.432,1273.0268,473.99268,290.04648,3.34E-05,0.11273336,783.73604,1760.87
44,10.918024,20.637,25,-300,23545.364,-26700.028,-45139.342,1245.3872,219.54119,290.05531,7.24E-05,0.11116869,1021.1436,1475.2403
62,11.03826,8.607,25,300,25758.497,-29534.161,-45696.738,1262.6226,297.04049,289.98027,5.32E-05,0.11125379,968.40409,1582.2525
48,10.941442,16.612,25,-150,23541.335,-26693.162,-45145.468,1263.5117,317.55711,290.14916,5.00E-05,0.11362327,939.04057,1592.9796
41,10.9004,3.61,25,-300,22932.341,-25771.448,-44956.093,1270.0805,437.66194,290.02108,3.61E-05,0.11220935,823.32562,1724.341
66,11.064446,3.611,25,400,26176.471,-30410.197,-45866.338,1277.0238,426.83018,289.98033,3.71E-05,0.11269155,858.29112,1741.8402
47,10.935379,9.616,25,-150,23630.266,-26859.595,-45172.645,1268.8892,347.91798,289.96247,4.54E-05,0.1115991,909.38631,1627.2602
63,11.044041,14.61,25,300,25878.305,-29798.653,-45748.79,1258.7907,283.48582,290.02218,5.56E-05,0.1099594,964.54204,1552.3267
67,11.06884,6.603,25,400,26394.544,-30442.801,-45863.295,1268.6741,338.09623,289.91803,4.67E-05,0.11138486,926.77986,1623.21
50,10.959952,1.63,25,0,24396.237,-27825.59,-45361.158,1297.9234,494.08705,290.17958,3.21E-05,0.11412224,809.86849,1831.8689
43,10.910574,14.611,25,-300,23147.207,-25904.578,-44976.198,1249.0256,279.18023,289.99839,5.65E-05,0.10947784,957.08257,1532.5235
60,11.030023,1.63,25,300,25425.589,-29020.636,-45592.923,1289.3389,478.23993,290.0218,3.32E-05,0.11448569,796.75921,1783.2913
42,10.904793,8.606,25,-300,23007.417,-26078.576,-45021.753,1255.1116,322.73214,290.01163,4.89E-05,0.11128874,928.54716,1599.3518
56,11.001049,3.611,25,150,25122.531,-28728.144,-45537.788,1291.7805,446.46594,290.02094,3.55E-05,0.11399173,843.0157,1771.257
59,11.019517,25.615,25,150,25081.951,-28758.364,-45548.313,1258.7048,250.82303,290.00078,6.28E-05,0.11037174,996.21005,1514.4263
68,11.074065,10.607,25,400,26226.055,-30446.748,-45875.095,1260.2625,295.01078,289.94271,5.36E-05,0.11182871,958.91458,1566.0753
46,10.930986,3.611,25,-150,23722.569,-26841.422,-45169.151,1283.0349,462.67722,290.14422,3.43E-05,0.11388644,829.63327,1787.6799
51,10.963796,5.615,25,0,24356.725,-27792.78,-45364.694,1291.234,442.34825,290.03786,3.58E-05,0.11336014,849.91343,1767.7835
49,10.949447,25.613,25,-150,23698.928,-26855.895,-45192.792,1261.3841,257.55484,290.01734,6.12E-05,0.11002527,990.09255,1521.2812
52,10.968746,13.62,25,0,24413.752,-27831.263,-45368.353,1281.0081,326.40147,289.96568,4.86E-05,0.11252185,942.7392,1619.7558
45,10.927147,1.612,25,-150,23742.798,-26906.178,-45181.567,1285.1087,489.86578,289.98824,3.24E-05,0.11533859,785.47005,1795.4693
53,10.97592,21.609,25,0,24405.775,-27830.482,-45366.256,1272.331,273.09152,290.16451,5.88E-05,0.11718409,985.28459,1547.2609
69,11.080402,15.602,25,400,26366.956,-30389.639,-45857.868,1249.7175,180.55191,289.93903,8.72E-05,0.10980106,1058.8179,1431.8488
70,11.089377,1.618,40,-550,36963.26,-25968.306,-44712.527,1289.2699,444.55583,290.03499,3.56E-05,0.1129203,851.1723,1772.8378
55,10.997212,1.61,25,150,25185.437,-28710.013,-45529.853,1287.0223,404.77741,289.99534,3.91E-05,0.11325035,868.94508,1703.4792
54,10.985313,30.625,25,0,24398.703,-27821.971,-45334.803,1260.8174,246.48177,290.02551,6.40E-05,0.11040189,1001.7029,1510.1355
71,11.093217,3.614,40,-550,36671.59,-25488.783,-44637.328,1277.0594,352.23303,290.04513,4.49E-05,0.11222984,911.78294,1638.611
58,11.011506,16.633,25,150,24867.783,-28447.864,-45485.037,1272.1335,315.74088,289.99612,5.00E-05,0.11142662,944.89759,1596.6883
57,11.005443,9.62,25,150,25114.966,-28706.065,-45540.666,1277.178,328.99129,290.10909,4.81E-05,0.11226558,938.85993,1620.8067
72,11.097611,8.626,40,-550,37486.242,-26718.571,-44867.408,1272.2165,331.4693,290.03029,4.77E-05,0.11188153,939.69094,1627.4
64,11.051491,20.62,25,300,25728.853,-29497.199,-45687.775,1245.763,226.09645,290.05387,6.97E-05,0.10970895,1006.8514,1473.7142
61,11.033866,3.611,25,300,25953.258,-29858.599,-45752.901,1281.6275,440.77997,290.00818,3.59E-05,0.11385572,846.66966,1759.2596
65,11.060608,1.612,25,400,26153.488,-30333.189,-45857.21,1282.7273,475.12578,290.04169,3.33E-05,0.11348334,799.90516,1787.6908
77,11.128197,9.62,40,-400,37114.768,-26192.917,-44762.153,1233.9353,332.80547,289.94201,4.73E-05,0.10987637,904.50637,1592.8169
74,11.110848,20.618,40,-550,36096.844,-25219.069,-44590.128,1226.4692,161.32314,290.05817,9.75E-05,0.10876295,1064.2555,1399.3001
79,11.142265,25.613,40,-400,36980.939,-26436.153,-44831.268,1214.3341,188.23422,290.08661,8.39E-05,0.10951867,1019.9759,1410.6099
80,11.152769,1.613,40,-200,38163.816,-27556.287,-45051.315,1250.7848,440.50191,290.01391,3.65E-05,0.11738695,815.73811,1732.969
73,11.103398,14.613,40,-550,36746.666,-25576.111,-44639.055,1240.3783,214.85495,290.15388,7.33E-05,0.10964945,1018.8768,1463.002
87,11.194362,13.602,40,0,39014.937,-28805.07,-45280.038,1229.3232,326.07234,289.97011,4.84E-05,0.11041845,890.91201,1563.7951
76,11.123803,3.614,40,-400,37270.717,-26266.348,-44792.373,1248.3272,373.29776,290.13486,4.24E-05,0.11268924,867.75759,1635.2323
94,11.245114,25.614,40,200,39898.128,-30039.916,-45516.367,1231.3451,232.76877,290.00455,6.75E-05,0.10860823,993.84499,1476.2055
95,11.25562,1.612,40,400,40632.647,-31254.41,-45760.713,1261.0815,417.80578,290.01647,3.79E-05,0.11235721,828.50511,1689.5959
78,11.134259,16.615,40,-400,37307.556,-26319.551,-44793.853,1222.6437,275.8832,289.86637,5.70E-05,0.1088522,944.63746,1513.9888
82,11.161001,9.618,40,-200,38167.804,-27575.159,-45034.17,1242.788,384.29376,290.11692,4.11E-05,0.11043894,850.54591,1642.7672
98,11.269914,16.613,40,400,40899.853,-31403.657,-45785.752,1239.6086,207.81731,289.97367,7.57E-05,0.10902217,1025.8868,1455.1435
84,11.175069,25.613,40,-200,37877.697,-27513.322,-45031.827,1213.6487,232.52221,290.03994,6.76E-05,0.10826031,981.04586,1461.3986
101,11.292263,3.612,40,550,41541.617,-32287.546,-45964.191,1270.3159,419.63917,290.04628,3.77E-05,0.11214117,845.5844,1719.5065
88,11.201531,21.608,40,0,39029.41,-28812.183,-45282.422,1220.5444,273.59519,289.99491,5.75E-05,0.10893661,933.94432,1497.7627
89,11.210923,30.607,40,0,39009.304,-28817.487,-45290.563,1216.6183,226.01462,289.99301,6.95E-05,0.10767204,977.63643,1444.0201
83,11.167064,16.614,40,-200,38064.154,-27538.155,-45038.117,1220.961,284.43125,290.025,5.53E-05,0.10925872,932.41675,1518.0681
75,11.119966,1.609,40,-400,36872.889,-26160.683,-44767.868,1258.0247,446.11025,289.96997,3.56E-05,0.11395261,808.83478,1738.1955
96,11.259458,3.612,40,400,40657.645,-31324.922,-45771.526,1257.4608,382.35839,290.00334,4.13E-05,0.11151195,876.65556,1669.2838
105,11.320254,1.621,65,-810,60262.65,-26366.093,-44338.587,1286.0281,471.00435,290.04472,3.36E-05,0.11341305,800.26732,1770.9549
90,11.222816,1.61,40,200,40029.613,-30134.603,-45538.569,1242.0922,354.71872,290.00598,4.45E-05,0.11083707,872.86825,1604.0004
86,11.189412,5.616,40,0,39014.649,-28813.046,-45275.721,1239.7142,390.21321,289.97808,4.05E-05,0.11128699,840.78648,1651.7388
91,11.226654,3.612,40,200,39842.746,-30104.343,-45535.896,1241.9028,327.32655,289.99146,4.82E-05,0.11047229,906.55178,1581.1856
92,11.231047,9.618,40,200,39972.628,-30097.477,-45534.252,1243.1126,340.30769,289.99134,4.63E-05,0.11031699,900.05641,1602.4284
106,11.324095,3.612,65,-810,59830.201,-25691.645,-44213.885,1283.9423,431.04205,289.92483,3.70E-05,0.11612404,851.33834,1737.399
99,11.277919,25.612,40,400,41201.226,-31397.366,-45769.717,1234.8529,193.41922,290.05534,8.15E-05,0.10855535,1040.1029,1439.7557
97,11.263852,9.618,40,400,40680.546,-31352.51,-45781.805,1249.1622,314.85661,289.97417,5.00E-05,0.10988732,933.86633,1585.265
81,11.156608,3.61,40,-200,38127.512,-27516.94,-45019.451,1243.0761,373.86087,289.95055,4.22E-05,0.11085106,860.18073,1636.7284
85,11.185574,1.61,40,0,39010.209,-28813.005,-45294.757,1245.0258,432.30631,290.13157,3.64E-05,0.10953602,798.90034,1693.9077
100,11.288424,1.612,40,550,41121.75,-32019.764,-45912.14,1274.5713,455.30244,289.97273,3.48E-05,0.11273596,826.4517,1770.5584
107,11.328489,9.618,65,-810,59605.59,-25264.173,-44129.681,1267.8715,332.58644,289.9851,4.74E-05,0.11067188,922.37726,1608.7844
110,11.353061,1.611,65,-600,60342.043,-26798.951,-44429.327,1266.9118,409.74378,289.97802,3.87E-05,0.11226954,864.3111,1712.2344
93,11.237109,16.613,40,200,39845.5,-30079.674,-45530.428,1238.5241,315.63813,290.00405,4.99E-05,0.10939361,907.91511,1559.3677
108,11.334552,16.613,65,-810,59162.575,-25253.031,-44145.593,1244.7664,218.39689,290.16699,7.28E-05,0.1141106,1019.314,1470.2112
104,11.309886,20.619,40,550,41753.4,-32251.858,-45964.931,1243.8585,184.34409,289.91542,8.53E-05,0.10900787,1055.7178,1436.363
103,11.302437,14.61,40,550,41836.123,-32461.832,-45993.589,1246.6649,252.14043,289.96043,6.25E-05,0.10943954,994.21734,1515.4897
102,11.296656,8.608,40,550,41471.269,-32203.301,-45943.593,1257.0509,334.03621,289.96835,4.72E-05,0.11050849,907.68668,1596.1517
116,11.38971,3.612,65,-300,61689.385,-28551.885,-44780.367,1257.4109,442.74615,289.91844,3.57E-05,0.11243213,800.49115,1714.8725
118,11.400165,16.616,65,-300,61832.507,-28618.244,-44785.054,1229.8053,313.96246,289.95216,5.02E-05,0.10986119,906.72698,1558.0912
129,11.478216,25.616,65,300,64327.249,-32100.39,-45456.997,1220.0905,258.04945,289.89017,6.10E-05,0.10897261,949.95443,1483.0759
113,11.367356,16.615,65,-600,59743.037,-26642.714,-44419.254,1242.4676,270.12508,290.11802,7.74E-05,0.19398236,953.8319,1522.4206
124,11.444026,30.608,65,0,63268.288,-30443.829,-45132.682,1222.362,238.54506,289.91538,6.59E-05,0.10855872,981.90963,1475.8277
112,11.361293,9.618,65,-600,60337.315,-26786.164,-44435.947,1244.8641,315.59666,289.97697,5.00E-05,0.11108541,926.07305,1580.9977
128,11.470211,16.615,65,300,64648.482,-32204.164,-45490.218,1239.3048,303.82114,289.93759,5.19E-05,0.11007263,934.12075,1561.5358
136,11.525365,3.633,65,810,65751.149,-33379.353,-45716.391,1255.3656,436.91961,289.98937,3.62E-05,0.11269043,817.41259,1716.5369
135,11.521526,1.612,65,810,66917.957,-35312.825,-46113.357,1245.6622,351.81454,290.09775,4.53E-05,0.11042955,894.20623,1630.5109
109,11.342556,25.613,65,-810,59981.916,-25296.53,-44134.78,1235.7204,168.68662,289.98345,9.33E-05,0.10973976,1057.9367,1407.1037
117,11.394104,9.616,65,-300,61758.171,-28502.012,-44765.237,1240.4606,340.75794,289.90533,4.63E-05,0.11067454,885.94191,1588.9066
122,11.427465,13.599,65,0,63274.126,-30443.417,-45136.382,1238.65,348.72978,289.97446,4.53E-05,0.11067214,892.20382,1615.2305
114,11.375361,25.613,65,-600,60855.365,-26681.28,-44396.106,1220.8574,183.91556,290.0042,8.78E-05,0.11841812,1029.93,1409.2216
111,11.356899,3.613,65,-600,59993.182,-26561.224,-44398.82,1266.7364,445.68802,289.89701,3.57E-05,0.11241213,817.74635,1752.0213
121,11.422514,5.615,65,0,63268.123,-30446.008,-45140,1250.4397,440.03509,289.94417,3.59E-05,0.11197873,795.18487,1702.6737
127,11.464149,9.62,65,300,64487.187,-32192.816,-45495.521,1244.4586,380.65704,289.94961,4.15E-05,0.11112063,864.90489,1653.2264
123,11.434633,21.608,65,0,63265.78,-30442.842,-45138.643,1229.0788,292.11983,289.93164,5.39E-05,0.10905922,929.91721,1532.9313
115,11.385867,1.629,65,-300,62100.084,-29283.689,-44915.718,1254.9574,414.93373,289.93375,3.81E-05,0.11167398,827.14331,1681.2203
138,11.535826,16.616,65,810,67184.259,-35288.279,-46082.726,1231.5147,233.17669,289.93437,6.76E-05,0.10986937,994.75709,1477.0207
133,11.503016,16.612,65,600,66151.488,-34358.875,-45901.779,1227.3459,255.21757,289.94786,6.17E-05,0.10944806,959.87249,1486.6225
125,11.455918,1.611,65,300,64728.985,-32597.141,-45566.815,1256.7238,461.33312,289.97431,3.43E-05,0.11266258,780.05818,1731.1438
132,11.496953,9.622,65,600,66043.067,-34043.976,-45841.586,1233.0347,277.43691,289.99683,5.74E-05,0.11291353,955.9067,1529.8004
119,11.408172,25.612,65,-300,61868.071,-28428.54,-44748.832,1225.409,234.70767,289.96194,6.70E-05,0.10809942,985.37646,1470.2902
134,11.511021,25.612,65,600,66153.543,-34175.626,-45863.994,1218.7469,161.51982,290.10259,9.78E-05,0.11027208,1055.3841,1388.8987
126,11.459755,3.615,65,300,64622.127,-32158.856,-45476.197,1255.2833,414.25101,289.98054,3.81E-05,0.11149004,825.57858,1680.3911
130,11.488721,1.615,65,600,66162.506,-33735.038,-45775.515,1242.671,364.3315,290.04683,4.33E-05,0.11126125,878.69649,1630.9904
120,11.418676,1.61,65,0,63269.357,-30446.254,-45139.712,1249.0412,414.40594,289.93249,3.81E-05,0.1119419,835.97684,1695.5181
142,11.563822,9.619,90,-1070,81316.386,-25243.781,-43688.641,1248.3558,278.98256,289.94635,5.66E-05,0.11118691,969.73782,1546.8177
131,11.492559,3.617,65,600,66101.944,-33888.767,-45811.408,1251.7618,439.40903,289.8918,3.60E-05,0.11267757,817.58745,1727.9378
143,11.569884,16.614,90,-1070,81890.684,-25180.587,-43673.634,1242.8509,240.71047,290.04991,6.57E-05,0.11203722,998.22923,1493.9829
146,11.592238,3.612,90,-700,83919.354,-27881.178,-44182.185,1273.3113,457.37934,289.91525,3.47E-05,0.11361329,808.7079,1750.8073
147,11.596632,9.618,90,-700,83850.65,-27695.215,-44156.817,1254.9874,315.9739,289.94472,5.01E-05,0.11256205,927.82944,1580.3827
139,11.543832,25.614,65,810,66740.627,-35571.026,-46150.854,1225.7573,172.86785,289.92286,9.13E-05,0.10895322,1051.7225,1408.4088
144,11.577891,25.629,90,-1070,84221.88,-27721.652,-44147.608,1233.0961,177.06985,289.99432,8.89E-05,0.10939115,1053.342,1418.4054
145,11.5884,1.611,90,-700,83763.362,-27730.861,-44158.914,1263.6043,383.45541,289.83998,4.13E-05,0.11255674,877.50715,1668.6646
149,11.6107,25.613,90,-700,83979.958,-27473.77,-44113.647,1240.6448,195.82551,289.97324,8.06E-05,0.11055189,1043.9132,1450.0363
148,11.602695,16.614,90,-700,83434.029,-27658.993,-44162.244,1248.7641,282.10557,289.94146,5.59E-05,0.11022727,953.19157,1535.4044
137,11.529764,9.62,65,810,66899.784,-35185.779,-46090.661,1236.0286,251.18063,290.01146,6.49E-05,0.11775542,1062.6072,1399.5948
150,11.621206,1.608,90,-300,85942.187,-30120.254,-44627.625,1271.7658,419.23819,289.94279,3.78E-05,0.11327134,838.78124,1703.7036
141,11.559428,3.612,90,-1070,81855.408,-25186.96,-43692.506,1256.4745,342.67237,289.93407,4.62E-05,0.11252883,914.31997,1625.2558
160,11.691251,1.611,90,300,88799.087,-33968.776,-45376.864,1273.1476,410.04458,289.8725,3.86E-05,0.11378687,851.65436,1697.0224
140,11.555588,1.618,90,-1070,82652.263,-26298.46,-43883.485,1258.0625,372.82773,289.9447,4.25E-05,0.11279336,883.82779,1656.9601
163,11.705545,16.633,90,300,88224.788,-33209.794,-45233.701,1256.2289,279.91162,289.91276,5.66E-05,0.11229595,964.69433,1542.8006
169,11.746361,25.615,90,700,90110.751,-36499.566,-45883.359,1248.3151,168.16466,289.98247,9.39E-05,0.11055883,1078.7993,1425.4229
152,11.629437,9.618,90,-300,85815.14,-30157.463,-44628.406,1267.3585,379.72489,289.94494,4.17E-05,0.11364476,893.19609,1676.9352
172,11.765103,9.62,90,1070,93054.163,-38921.855,-46331.677,1258.925,258.09582,289.88256,6.14E-05,0.11253221,990.51305,1522.9718
171,11.760704,3.63,90,1070,90569.723,-36209.213,-45810.874,1272.0234,349.72668,289.96473,4.52E-05,0.11264421,913.83115,1633.9365
159,11.679358,30.609,90,0,87312.397,-32070.253,-45015.915,1247.0516,249.44327,289.93327,6.32E-05,0.11051679,983.37458,1499.2315
173,11.771166,16.614,90,1070,93064.812,-38947.264,-46323.331,1252.2754,223.30608,289.88026,7.07E-05,0.11079642,1017.2843,1478.1602
151,11.625043,3.612,90,-300,85952.835,-30144.471,-44627.913,1270.5903,398.774,289.93327,3.98E-05,0.11389447,875.23649,1701.612
176,11.794766,3.613,120,-1380,106261.98,-25360.055,-43160.807,1269.7398,356.92271,289.87233,4.43E-05,0.11359736,917.16006,1655.9612
155,11.654009,1.611,90,0,87325.43,-32074.899,-45002.224,1281.682,418.02765,289.8728,3.80E-05,0.11433848,867.46134,1733.6902
154,11.643504,25.611,90,-300,85849.101,-30093.118,-44623.308,1247.4987,208.20692,289.90253,7.57E-05,0.11019285,1027.6538,1457.1947
175,11.790926,1.62,120,-1380,106733.37,-27254.053,-43538.612,1273.541,398.92986,290.00262,3.99E-05,0.11515079,862.43875,1685.8239
165,11.724061,1.611,90,700,90807.575,-36505.651,-45890.966,1277.4162,402.20827,289.83957,3.94E-05,0.11345931,866.9071,1695.8101
157,11.662797,13.6,90,0,87329.295,-32079.298,-45008.72,1265.8607,370.81689,289.91064,4.26E-05,0.112607,897.1679,1665.4483
153,11.635499,16.615,90,-300,85995.225,-30197.386,-44643.084,1253.8927,304.6859,289.93009,5.18E-05,0.11146598,945.29181,1578.2637
156,11.657847,5.615,90,0,87330.734,-32078.106,-45012.585,1280.4452,438.66376,289.92306,3.61E-05,0.11354709,829.49813,1737.2796
177,11.799161,9.637,120,-1380,107051.73,-28754.213,-43820.497,1263.537,325.52829,289.90202,4.86E-05,0.11301808,932.64593,1608.2228
158,11.669966,21.607,90,0,87326.951,-32078.435,-45019.286,1253.7057,265.90127,289.9439,5.94E-05,0.11138716,989.34156,1539.2342
166,11.727899,3.612,90,700,90469.442,-36581.59,-45894.008,1276.9141,391.71451,289.89949,4.05E-05,0.11339422,871.00915,1678.7989
167,11.732293,9.619,90,700,90795.98,-36595.693,-45888.787,1267.2732,329.65323,289.90937,4.80E-05,0.11267919,923.88323,1603.9956
180,11.823745,1.61,120,-1000,107374.18,-27714.992,-43608.796,1273.8744,380.73985,289.9372,4.16E-05,0.11363678,880.25089,1665.2744
178,11.805231,16.626,120,-1380,106956.14,-27705.043,-43628.777,1250.5486,220.3895,289.90112,7.16E-05,0.1116112,1030.6278,1485.4126
162,11.699483,9.619,90,300,88844.684,-34046.566,-45394.708,1259.3912,274.19944,289.87307,5.76E-05,0.11208511,973.78461,1540.0437
161,11.695088,3.612,90,300,88802.911,-33998.996,-45392.693,1273.9805,396.26067,290.04835,4.00E-05,0.11358516,884.30583,1703.7144
174,11.779171,25.612,90,1070,91719.145,-38745.43,-46320.7,1242.1062,134.0803,289.89844,0.000118031,0.11219786,1101.633,1379.0942
164,11.713556,25.612,90,300,88605.269,-33922.604,-45359.143,1250.917,233.02959,289.96695,6.78E-05,0.10921702,1008.5198,1495.2782
182,11.831978,9.618,120,-1000,107374.18,-27636.257,-43600.531,1267.1806,323.61537,289.9189,4.89E-05,0.11319875,941.90987,1609.6356
170,11.756866,1.609,90,1070,92061.267,-39116.658,-46416.292,1277.6402,400.90897,290.2454,3.95E-05,0.11269116,861.29099,1690.3959
168,11.738355,16.613,90,700,90670.455,-36412.978,-45855.154,1255.8801,257.44461,289.95332,6.14E-05,0.11192336,997.18863,1529.3669
185,11.85655,1.612,120,-500,107374.18,-30857.322,-44244.31,1291.1711,458.83008,289.95025,3.46E-05,0.11514241,836.87843,1789.1115
184,11.846046,25.612,120,-1000,107374.18,-27386.155,-43569.86,1256.4595,210.4586,289.95311,7.50E-05,0.11173879,1035.7033,1470.3371
187,11.864788,9.617,120,-500,107374.18,-30802.968,-44227.617,1275.5908,340.2002,289.96177,4.65E-05,0.11308868,922.80712,1625.1929
188,11.87085,16.614,120,-500,107374.18,-30892.927,-44251.135,1271.5785,313.51719,289.92341,5.05E-05,0.11240476,959.16459,1608.0071
179,11.813241,25.612,120,-1380,106281.18,-25531.339,-43201.881,1244.3159,171.38489,289.87007,9.24E-05,0.11264886,1069.705,1424.9011
183,11.838039,16.615,120,-1000,107305.58,-27774.321,-43641.071,1261.8125,283.53914,289.93791,5.58E-05,0.11250227,965.66871,1550.998
181,11.827583,3.613,120,-1000,107374.18,-27920.114,-43660.395,1280.9539,431.64863,289.95304,3.68E-05,0.11503091,838.22534,1728.5524
192,11.898155,13.599,120,0,107374.18,-33991.554,-44845,1272.6364,344.05462,289.90745,4.60E-05,0.11350161,919.91649,1633.0734
195,11.926608,1.609,120,500,107374.18,-37176.235,-45454.407,1291.5199,438.35359,289.96259,3.62E-05,0.11459415,858.34404,1767.7267
189,11.878856,25.611,120,-500,107374.18,-30745.037,-44223.629,1258.5593,216.24337,289.9164,7.31E-05,0.11155267,1032.9517,1479.5533
186,11.860389,3.633,120,-500,107374.18,-32154.251,-44489.191,1290.2174,444.58697,289.87103,3.57E-05,0.11498163,837.4126,1753.3349
190,11.88936,1.613,120,0,107374.18,-33976.629,-44854.415,1288.071,435.52836,290.02703,3.64E-05,0.11484533,840.94826,1740.9709
200,11.959412,1.611,120,1000,107374.18,-39996.559,-46010.281,1294.6265,442.62669,289.91549,3.58E-05,0.11453447,837.53785,1751.1692
205,11.992216,1.612,120,1380,107374.18,-42514.319,-46511.268,1300.2455,444.75306,289.93871,3.58E-05,0.11639888,862.2905,1784.7297
210,12.026272,1.618,40,-550,36286.138,-25992.975,-44739.129,1304.1584,396.82305,289.95369,3.99E-05,0.11410309,904.53131,1728.3879
204,11.981712,25.611,120,1000,107374.18,-40462.72,-46101.063,1268.4899,210.77865,290.02312,7.50E-05,0.11256562,1052.0085,1489.4662
191,11.893199,5.634,120,0,107374.18,-33983.125,-44839.408,1282.7716,411.61958,289.99825,3.86E-05,0.11510552,865.75179,1721.43
194,11.914715,30.607,120,0,107374.18,-33987.73,-44840.765,1261.2868,234.50661,289.89749,6.74E-05,0.11176225,1015.7403,1499.4617
201,11.96325,3.613,120,1000,107374.18,-40469.71,-46116.687,1292.373,418.69069,290.06522,3.85E-05,0.11893717,879.38489,1749.1404
213,12.040286,14.614,40,-550,36188.777,-25558.637,-44639.672,1285.8046,219.01964,289.95175,7.22E-05,0.11245346,1067.6609,1520.3795
214,12.047736,20.619,40,-550,35714.969,-25198.306,-44583.139,1284.8834,187.49928,289.92279,8.41E-05,0.11138636,1091.6713,1478.4802
193,11.905323,21.606,120,0,107374.18,-33989.703,-44841.999,1265.8461,289.15279,289.91332,5.47E-05,0.11265342,977.28037,1575.0025
199,11.948907,25.613,120,500,107374.18,-37142.932,-45448.897,1263.6129,239.4325,290.0776,6.74E-05,0.11915975,1025.6696,1518.5021
216,12.060692,3.611,40,-400,36523.165,-26263.758,-44779.298,1315.3818,385.69107,289.93728,4.11E-05,0.11442897,925.40978,1721.8225
206,11.996055,3.611,120,1380,107374.18,-42965.844,-46575.202,1298.5813,426.75962,289.94866,3.72E-05,0.11565101,873.75696,1760.8996
215,12.056854,1.608,40,-400,36700.864,-26234.772,-44772.185,1316.9035,418.78928,289.89767,3.79E-05,0.11533187,884.98896,1749.6373
203,11.973706,16.615,120,1000,107374.18,-40381.56,-46089.017,1271.9699,261.23849,289.93938,6.06E-05,0.11208772,999.44071,1540.731
211,12.030111,3.613,40,-550,35721.547,-25345.744,-44615.208,1307.4613,422.37244,289.97052,3.76E-05,0.11442634,879.51638,1749.4634
196,11.930445,3.614,120,500,107374.18,-37070.323,-45434.466,1289.8442,422.81589,289.83569,3.77E-05,0.11719013,871.26162,1747.2131
209,12.014516,25.612,120,1380,107374.18,-43100.043,-46618.825,1270.7662,174.20899,289.87114,9.08E-05,0.11142062,1089.7946,1449.1347
197,11.934839,9.618,120,500,107374.18,-36865.571,-45394.009,1279.904,359.65456,290.03783,4.40E-05,0.11376329,913.77863,1661.8375
198,11.940902,16.613,120,500,107374.18,-37235.276,-45478.212,1268.4489,250.14481,289.97029,6.32E-05,0.11254477,1015.7852,1534.5178
212,12.034506,8.606,40,-550,35641.085,-25206.365,-44587.538,1295.5733,323.26214,289.91842,4.91E-05,0.11372315,975.38913,1644.3786
220,12.089659,1.612,40,-200,37704.316,-27550.819,-45031.868,1319.9078,444.17218,289.96271,3.58E-05,0.11561669,867.50435,1783.1623
202,11.967644,9.616,120,1000,107374.18,-40622.534,-46135.107,1284.3971,360.54591,289.92133,4.40E-05,0.11374549,928.6366,1673.7573
218,12.071147,16.615,40,-400,36677.429,-26455.148,-44819.632,1301.1705,267.53057,289.91106,5.91E-05,0.11265409,1025.5056,1581.1408
221,12.093496,3.611,40,-200,37716.444,-27551.518,-45036.144,1323.9525,411.6259,289.92796,3.86E-05,0.11538511,902.10956,1755.5975
207,12.000448,9.619,120,1380,107374.18,-42642.721,-46532.154,1279.4236,254.71682,289.85347,6.22E-05,0.11371553,1017.6506,1544.8848
208,12.006511,16.615,120,1380,107374.18,-42848.254,-46591.812,1274.9223,224.89055,289.87143,7.03E-05,0.1119633,1045.4934,1511.9208
224,12.111958,25.613,40,-200,37687.746,-27499.466,-45017.107,1290.0425,242.79843,289.88248,6.52E-05,0.11328558,1036.051,1536.9692
228,12.138425,21.608,40,0,38654.482,-28833.851,-45308.16,1288.9109,277.10035,289.99329,5.71E-05,0.11300743,1005.5136,1577.0116
225,12.122464,1.63,40,0,38628.621,-28815.472,-45279.38,1321.9887,475.54528,289.92328,3.34E-05,0.11617177,857.187,1842.9645
230,12.15971,1.61,40,200,39716.441,-30162.561,-45571.954,1317.7559,436.34159,289.97815,3.69E-05,0.10707703,868.64836,1799.5335
227,12.131257,13.6,40,0,38630.43,-28809.264,-45284.684,1298.6652,333.05811,289.89778,4.76E-05,0.11440833,968.56228,1659.1549
226,12.126307,5.613,40,0,38636.145,-28829.41,-45274.898,1310.7384,400.16864,289.90064,3.96E-05,0.11447465,899.93754,1729.6988
223,12.103953,16.614,40,-200,37621.757,-27541.856,-45030.017,1308.8832,302.7479,289.90995,5.24E-05,0.11344629,1007.8884,1633.8187
238,12.206808,16.614,40,400,40593.217,-31230.727,-45749.9,1300.7788,262.48983,289.86939,6.03E-05,0.11357558,1033.7237,1575.1046
232,12.16794,9.621,40,200,39623.48,-30035.845,-45542.393,1306.7281,366.82628,290.04271,4.33E-05,0.11463576,938.14644,1695.6313
233,12.174003,16.618,40,200,39609.912,-29991.606,-45492.561,1302.5058,298.96433,289.94039,5.30E-05,0.11395436,997.15099,1613.5258
236,12.196353,3.61,40,400,40748.262,-31468.372,-45792.248,1320.062,401.06251,289.94768,3.96E-05,0.11551928,905.93502,1732.8226
217,12.065086,9.616,40,-400,36718.996,-26221.163,-44765.771,1313.9116,345.97234,289.92854,4.58E-05,0.11365378,972.44847,1689.0566
222,12.09789,9.62,40,-200,37696.298,-27676.055,-45053.617,1310.644,366.06847,289.91264,4.33E-05,0.11391485,945.63365,1705.7906
219,12.079153,25.613,40,-400,37132.324,-26372.383,-44800.308,1290.8874,198.42318,289.9331,7.96E-05,0.11207332,1089.7655,1501.6083
246,12.260989,3.615,65,-810,59163.561,-25541.205,-44184.57,1321.7115,428.8395,289.89223,3.73E-05,0.12079632,905.22323,1792.9182
231,12.163547,3.615,40,200,39633.717,-30013.232,-45523.356,1314.1475,414.18731,289.9366,3.84E-05,0.11585517,909.97531,1768.055
248,12.271445,16.615,65,-810,59305.203,-25721.987,-44227.001,1282.5034,218.90699,289.964,7.23E-05,0.11279047,1064.5451,1517.0508
234,12.18201,25.613,40,200,39582.2,-30106.481,-45532.648,1304.5321,243.12089,290.05952,6.50E-05,0.11209066,1058.1783,1560.8419
237,12.200746,9.619,40,400,40706.818,-31362.501,-45783.162,1318.0695,328.45557,289.90562,4.83E-05,0.11418479,994.42963,1673.3279
249,12.279451,25.614,65,-810,58942.485,-25277.535,-44139.59,1270.3741,164.1593,289.86184,9.61E-05,0.11089087,1096.5274,1435.109
255,12.322761,1.61,65,-300,61552.307,-28621.204,-44794.429,1304.7553,465.88226,289.91203,3.40E-05,0.11402019,827.21417,1789.1495
229,12.147818,30.605,40,0,38663.445,-28831.178,-45283.574,1283.388,224.87003,290.01404,7.08E-05,0.11361447,1045.4508,1510.5391
240,12.225318,1.612,40,550,41150.737,-31947.237,-45892.076,1323.6491,436.20275,289.94371,3.65E-05,0.1167087,891.15793,1793.8421
254,12.312255,25.613,65,-600,60085.279,-26693.327,-44396.97,1268.4854,202.84436,289.96103,7.76E-05,0.10999411,1062.1457,1481.026
235,12.192515,1.609,40,400,40538.37,-31440.907,-45801.417,1332.8915,430.18151,289.94988,3.70E-05,0.1160988,903.00171,1791.0791
244,12.246781,20.619,40,550,41473.201,-32396.418,-45981.172,1288.3167,191.273,289.92679,8.30E-05,0.11302604,1094.9423,1490.0375
241,12.229156,3.613,40,550,41477.436,-32445.509,-45982.775,1319.2532,401.14376,289.8927,3.96E-05,0.11522923,925.00452,1756.0864
253,12.30425,16.615,65,-600,59852.609,-26787.809,-44438.044,1279.4778,253.92387,289.78742,6.23E-05,0.11211157,1013.5559,1536.7673
239,12.214814,25.612,40,400,40580.801,-31558.537,-45820.289,1290.7291,171.37606,289.91451,9.23E-05,0.11257073,1111.1687,1464.9525
257,12.330992,9.622,65,-300,61699.993,-28573.141,-44775.598,1286.3433,332.84704,289.95554,4.76E-05,0.11270602,950.40871,1637.5105
247,12.265383,9.617,65,-810,59383.404,-25338.879,-44144.359,1300.6404,326.13063,289.93416,4.86E-05,0.1146704,965.31451,1641.8976
243,12.239332,14.611,40,550,41304.794,-32489.256,-45999.304,1296.3057,246.80338,289.97951,6.42E-05,0.1136654,1048.6227,1559.3672
256,12.326599,3.61,65,-300,61507.944,-28522.241,-44774.734,1297.2718,441.98036,289.92013,3.58E-05,0.11396596,840.50969,1751.0156
259,12.345066,25.613,65,-300,61521.718,-28557.024,-44790.317,1265.676,241.63969,289.99588,6.51E-05,0.10208068,1019.3541,1530.454
262,12.364359,13.603,65,0,62973.287,-30460.809,-45158.502,1274.9893,341.19328,289.94084,4.63E-05,0.11178644,933.66193,1639.9542
250,12.289956,1.611,65,-600,60080.551,-26718.695,-44428.998,1305.5919,467.49727,289.95754,3.40E-05,0.11591483,842.33527,1808.19
242,12.23355,8.606,40,550,41307.138,-32148.947,-45927.969,1309.9281,321.80994,289.92995,4.93E-05,0.11506106,987.6179,1655.5134
261,12.359409,5.613,65,0,62974.643,-30456.944,-45145.962,1288.2366,417.20715,289.96339,3.80E-05,0.1132378,869.8814,1737.4519
260,12.355572,1.608,65,0,62962.309,-30460.727,-45155.254,1291.1628,415.3335,289.91444,3.81E-05,0.11331319,863.1301,1719.9204
245,12.257149,1.618,65,-810,60155.586,-26440.552,-44360.172,1319.1954,463.65559,289.94023,3.43E-05,0.11660709,841.33721,1797.7436
252,12.298188,9.619,65,-600,60173.841,-26857.334,-44447.624,1284.8958,351.22858,289.9743,4.51E-05,0.11297098,920.60131,1643.934
266,12.396656,3.612,65,300,64352.453,-32300.291,-45538.487,1268.9797,356.70048,289.91919,4.43E-05,0.11172523,915.06268,1654.1191
269,12.415118,25.612,65,300,64234.37,-32364.06,-45525.741,1253.7211,236.48575,290.0489,6.83E-05,0.11776449,1007.3237,1496.8985
251,12.293794,3.611,65,-600,60098.189,-26736.579,-44421.187,1299.2883,437.90079,289.94786,3.63E-05,0.11563148,855.14146,1768.4848
268,12.407113,16.612,65,300,64379.753,-32310.529,-45510.323,1261.7466,299.6074,289.94727,5.27E-05,0.11112946,949.66416,1568.6793
272,12.433854,9.618,65,600,66051.701,-34214.109,-45865.803,1247.5679,322.29878,289.92763,4.90E-05,0.11189919,921.03669,1584.7209
265,12.392818,1.61,65,300,64396.158,-32372.283,-45522.37,1283.5205,440.2319,289.92813,3.60E-05,0.11316401,843.9022,1751.5928
275,12.458428,1.61,65,810,67138.58,-35600.588,-46166.354,1259.6668,414.09692,289.94086,3.82E-05,0.11283032,847.42667,1702.6238
263,12.371528,21.627,65,0,62969.422,-30457.684,-45166.067,1260.9173,248.68553,290.02959,6.34E-05,0.11031275,1003.8706,1519.9476
258,12.337055,16.633,65,-300,61931.759,-29176.872,-44897.668,1276.1635,281.84831,290.00127,5.60E-05,0.11135246,983.59617,1565.4139
281,12.496322,3.612,90,-1070,82075.498,-25631.741,-43755,1281.5565,407.18173,289.8629,3.89E-05,0.11279063,861.18005,1701.0725
271,12.429461,3.61,65,600,65869.561,-34430.333,-45928.75,1268.3498,399.78366,289.90818,3.95E-05,0.11194155,854.60985,1682.3295
279,12.480726,25.613,65,810,66662.22,-35466.677,-46130.132,1236.5674,155.86543,289.84113,0.00010158,0.1098012,1073.7912,1396.5623
284,12.514784,25.613,90,-1070,82311.417,-25327.696,-43682.515,1250.7763,160.92748,289.91787,9.81E-05,0.11015536,1080.6222,1412.6203
285,12.525289,1.632,90,-700,85127.486,-29347.006,-44477.062,1287.6062,447.98909,289.8907,3.54E-05,0.11391284,830.14432,1753.4011
267,12.40105,9.619,65,300,64353.768,-32309.665,-45522.822,1270.907,360.31572,289.99935,4.43E-05,0.11716208,913.42485,1658.0297
290,12.558105,1.611,90,-300,85851.65,-30298.405,-44654.514,1266.4015,450.60017,289.87541,3.51E-05,0.11265775,822.40457,1755.8076
293,12.5724,16.633,90,-300,86272.466,-30943.663,-44790.358,1250.7077,282.78242,289.95463,5.59E-05,0.10841275,958.87897,1546.8483
264,12.380926,30.607,65,0,62983.894,-30466.195,-45137.41,1242.8445,187.82413,289.9338,8.38E-05,0.1098408,1046.5625,1435.8517
286,12.529133,3.632,90,-700,85112.191,-29321.309,-44467.852,1285.2757,418.65471,289.87986,3.78E-05,0.11293428,862.13952,1733.2847
289,12.5476,25.614,90,-700,84170.445,-27920.483,-44190.778,1228.7832,204.30434,289.97787,7.91E-05,0.11442463,1020.2626,1444.6364
273,12.439917,16.615,65,600,65601.983,-34037.85,-45851.166,1243.9552,271.661,289.97627,5.80E-05,0.11051187,971.7371,1533.3639
276,12.462265,3.612,65,810,67106.675,-35658.231,-46155.582,1275.3113,404.90342,289.83725,3.91E-05,0.11177162,875.77015,1715.8157
280,12.492482,1.62,90,-1070,82736.59,-26494.701,-43913.869,1285.7436,443.69953,289.8249,3.57E-05,0.11316373,845.23293,1765.7772
270,12.425623,1.61,65,600,66190.094,-34426.509,-45913.702,1271.2351,430.04845,289.91617,3.69E-05,0.11329566,849.43514,1740.5548
299,12.616265,30.605,90,0,87140.946,-32094.264,-45013.859,1220.6758,202.87553,289.91462,7.73E-05,0.10704623,1004.2068,1423.1972
277,12.466659,9.619,65,810,66569.218,-35366.068,-46138.313,1262.3404,303.24259,289.99551,5.31E-05,0.11372025,941.10055,1574.4853
296,12.594754,5.615,90,0,87146.66,-32088.713,-45000.579,1261.5601,358.45206,289.90817,4.40E-05,0.11116349,895.267,1633.2078
294,12.580411,25.614,90,-300,85742.777,-30141.675,-44671.248,1241.4305,230.35375,290.05887,6.84E-05,0.10978721,1010.6818,1486.4091
274,12.447922,25.614,65,600,66093.515,-34742.231,-45987.997,1228.3071,189.25982,289.98914,8.31E-05,0.10810287,1031.4106,1423.8015
278,12.472721,16.614,65,810,66711.928,-35597.175,-46153.69,1251.126,190.63342,289.93801,8.26E-05,0.10899699,1057.2157,1452.2793
283,12.506778,16.616,90,-1070,82224.706,-25258.5,-43678.568,1254.9171,228.78309,289.95205,6.88E-05,0.10945073,1014.0852,1485.3087
291,12.561943,3.613,90,-300,85797.707,-30182.214,-44646.291,1265.6789,404.11301,289.9489,3.92E-05,0.11280912,865.23066,1701.9107
292,12.566337,9.619,90,-300,85741.297,-30324.76,-44666.931,1264.7662,348.54233,290.1038,4.52E-05,0.11049722,903.9337,1624.9855
297,12.599704,13.601,90,0,87148.84,-32097.841,-45012.132,1235.1153,298.13485,289.95874,5.57E-05,0.12664151,933.08789,1551.4778
282,12.500716,9.618,90,-1070,81822.556,-25289.089,-43691.067,1266.9118,315.13053,289.88082,5.01E-05,0.11090582,950.3898,1603.3375
302,12.636389,9.618,90,300,88487.104,-34008.658,-45398.038,1221.6857,345.10013,289.92581,4.58E-05,0.11135677,865.87239,1578.5418
288,12.539595,16.613,90,-700,83333.378,-27708.248,-44167.836,1258.3709,258.82593,289.91424,6.10E-05,0.11032345,997.56105,1534.742
295,12.590916,1.611,90,0,87145.633,-32094.387,-45019.163,1268.0223,410.67686,290.06302,3.85E-05,0.11231127,848.89106,1695.3615
305,12.660961,1.612,90,700,90002.535,-36171.962,-45816.753,1230.6485,412.21313,289.90819,3.83E-05,0.11096905,803.98006,1653.1512
308,12.675256,16.614,90,700,90520.342,-36500.635,-45874.396,1202.6297,240.77944,289.87191,6.53E-05,0.10869283,954.3787,1451.0758
287,12.533533,9.617,90,-700,83636.316,-27587.329,-44133.957,1263.5566,343.61098,289.88109,4.60E-05,0.11213755,905.66863,1614.1597
303,12.642451,16.615,90,300,88533.605,-33902.252,-45358.937,1209.9804,284.35119,289.91976,5.53E-05,0.10870825,918.91694,1504.7396
306,12.664799,3.613,90,700,90746.888,-36297.363,-45824.071,1229.139,389.46412,289.97269,4.06E-05,0.11256884,826.71186,1628.3993
304,12.650457,25.612,90,300,88503.92,-34038.137,-45394.666,1200.1807,232.43863,289.87852,6.76E-05,0.10775363,966.77252,1446.8335
301,12.631995,3.613,90,300,88423.252,-33905.007,-45367.572,1232.041,370.86824,289.89527,4.25E-05,0.11120257,850.87657,1617.285
309,12.68326,25.614,90,700,90199.231,-36523.001,-45888.17,1192.4901,201.88645,289.95929,7.80E-05,0.10925846,978.98836,1396.2238
319,12.750122,25.612,120,-1380,106897.92,-25813.305,-43227.783,1198.6327,132.48188,289.88141,0.000118632,0.10818397,1058.643,1331.9732
312,12.701998,9.617,90,1070,92445.819,-39177.837,-46398.407,1213.7291,305.68137,289.91399,5.16E-05,0.1098916,901.85756,1536.5768
298,12.606873,21.608,90,0,87153.568,-32093.729,-45002.429,1222.5521,250.3242,289.91844,6.29E-05,0.10902384,967.21074,1484.86
311,12.697604,3.611,90,1070,92961.243,-39282.392,-46403.464,1223.6205,392.0119,289.88029,4.02E-05,0.11100619,818.26104,1626.6582
320,12.760628,1.613,120,-1000,107143.83,-27906.875,-43669.934,1236.0833,395.20983,289.87457,4.00E-05,0.11173663,844.19252,1663.2115
300,12.628157,1.61,90,300,88471.069,-33993.897,-45388.335,1233.4959,401.44815,289.94147,3.93E-05,0.11117026,819.43363,1645.8694
317,12.736055,9.618,120,-1380,106352.48,-25156.207,-43129.107,1219.0995,320.2506,289.88164,4.92E-05,0.10999146,884.521,1547.1053
307,12.669193,9.618,90,700,90464.96,-36297.692,-45837.927,1216.3138,323.95983,289.90699,4.87E-05,0.11097673,897.41406,1565.7981
326,12.79727,3.612,120,-500,107374.18,-30911.84,-44237.855,1247.7772,358.28862,290.03594,4.41E-05,0.1117151,876.52364,1615.3147
325,12.793432,1.614,120,-500,107374.18,-30948.103,-44252.04,1253.3251,434.09216,289.85215,3.64E-05,0.11222829,807.84873,1707.6462
331,12.830074,5.615,120,0,107374.18,-34011.905,-44837.681,1267.749,397.19171,289.91645,3.98E-05,0.11251879,861.59151,1678.7014
332,12.835024,13.602,120,0,107374.18,-34003.682,-44847.878,1251.8532,326.33956,289.89696,4.84E-05,0.11131798,923.65891,1597.9067
313,12.70806,16.612,90,1070,92377.445,-39206.576,-46403.875,1200.3932,209.61563,290.00636,7.52E-05,0.10932191,983.3975,1417.4106
336,12.867322,3.612,120,500,107374.18,-37172.371,-45450.13,1259.5828,421.60607,289.87446,3.76E-05,0.11318994,823.40821,1693.9049
334,12.851592,30.605,120,0,107374.18,-33996.57,-44831.514,1232.4363,232.46362,289.89737,6.77E-05,0.10898962,991.23355,1471.3927
310,12.693766,1.61,90,1070,92015.628,-38442.29,-46255.573,1225.0039,420.1243,289.88638,3.76E-05,0.11123486,804.61107,1677.6112
318,12.742117,16.615,120,-1380,107004.98,-25574.304,-43202.292,1207.7441,234.73581,289.87744,6.70E-05,0.10905423,972.07844,1456.6185
315,12.727821,1.617,120,-1380,106800.47,-26477.968,-43366.423,1235.8063,430.90359,289.90341,3.67E-05,0.11172173,789.77946,1678.7761
314,12.716066,25.613,90,1070,91643.041,-38619.331,-46290.891,1196.9252,160.71277,289.90401,9.77E-05,0.10776845,1034.4908,1366.5092
321,12.764466,3.612,120,-1000,107374.18,-27560.606,-43588.403,1238.7436,350.42589,289.92889,4.51E-05,0.11175372,887.85827,1612.0609
337,12.871716,9.617,120,500,107374.18,-37235.03,-45465.631,1249.997,364.13054,289.85983,4.33E-05,0.11139956,879.27574,1637.8253
339,12.885784,25.612,120,500,107374.18,-37250.201,-45469.701,1218.4499,246.69895,289.89167,6.39E-05,0.11045627,972.37343,1481.5559
316,12.731661,3.613,120,-1380,106284.97,-25210.068,-43120.267,1233.6507,407.41409,289.8789,3.88E-05,0.11192655,825.62279,1672.0439
329,12.815731,25.613,120,-500,107374.18,-30837.957,-44232.51,1232.1504,231.07397,289.90393,6.83E-05,0.11140645,999.84826,1477.8689
340,12.896287,1.613,120,1000,107374.18,-40303.688,-46070.063,1228.4935,290.98762,289.90253,5.42E-05,0.10996494,929.31577,1529.9065
338,12.877778,16.615,120,500,107374.18,-37271.746,-45479.199,1231.4673,278.67383,289.89408,5.65E-05,0.11022094,942.40163,1520.1539
323,12.774921,16.618,120,-1000,107374.18,-28050.86,-43658.01,1223.4113,278.88704,289.88672,5.65E-05,0.10967518,930.92996,1504.9791
322,12.76886,9.618,120,-1000,107374.18,-27741.963,-43620.472,1230.3118,333.51589,290.03025,4.73E-05,0.10694882,879.75532,1573.8204
330,12.826236,1.611,120,0,107374.18,-34008.74,-44859.966,1262.78,434.37025,289.89819,3.64E-05,0.11268712,813.58141,1708.6408
333,12.842194,21.628,120,0,107374.18,-34007.424,-44837.27,1243.5587,286.73397,289.9275,5.50E-05,0.1105092,941.86227,1533.4509
327,12.801664,9.618,120,-500,107374.18,-30929.89,-44247.476,1247.0728,359.64441,289.87614,4.39E-05,0.11105124,886.07721,1630.7814
344,12.918588,25.612,120,1000,107374.18,-40383.738,-46080.506,1212.8617,206.11686,289.91715,7.62E-05,0.10729968,996.64682,1421.2522
343,12.910583,16.612,120,1000,107374.18,-40698.433,-46141.808,1218.8317,274.22233,289.94122,5.75E-05,0.1100487,944.7014,1511.9552
324,12.782928,25.611,120,-1000,107374.18,-27704.466,-43619.814,1217.6901,180.47274,289.88666,8.71E-05,0.10874588,1025.047,1398.6297
342,12.904519,9.622,120,1000,107374.18,-40009.921,-45994.205,1222.2967,272.44272,289.83432,5.77E-05,0.10914847,939.52032,1504.5908
345,12.929093,1.611,120,1380,107374.18,-42797.847,-46561.469,1231.2845,352.42106,289.98784,4.48E-05,0.11006372,862.56884,1590.3402
347,12.937325,9.617,120,1380,107374.18,-43094.41,-46625.198,1213.9688,283.02969,289.91724,5.60E-05,0.10779395,921.78366,1514.6103
328,12.807726,16.613,120,-500,107374.18,-30716.133,-44202.208,1242.4763,311.94581,289.76622,5.05E-05,0.11043617,919.67305,1567.6906
349,12.951392,25.614,120,1380,107374.18,-42718.865,-46530.715,1187.1175,138.58676,290.04421,0.000113688,0.10638945,1038.9342,1327.8234
335,12.863484,1.611,120,500,107374.18,-37133.024,-45442.319,1267.4261,444.56885,289.8803,3.56E-05,0.11353949,810.42748,1726.7644
350,12.963148,1.618,65,-810,59541.902,-26300.227,-44340.19,1225.567,416.4066,289.84795,3.80E-05,0.1112456,795.73367,1658.5997
351,12.966988,3.611,65,-810,59532.651,-25532.982,-44193.163,1223.3085,386.68992,289.92457,4.08E-05,0.11089469,824.12112,1621.1415
353,12.977444,16.614,65,-810,58996.798,-25291.679,-44146.826,1197.8721,231.71233,289.85308,6.80E-05,0.10853437,964.39352,1445.455
352,12.971382,9.62,65,-810,59479.037,-25525.335,-44187.448,1207.8134,292.28131,289.90432,5.40E-05,0.10677289,900.17372,1509.1899
341,12.900126,3.611,120,1000,107374.18,-40427.32,-46083.343,1239.8267,413.82974,289.90715,3.82E-05,0.11249025,826.11612,1679.4192
360,13.028759,1.61,65,-300,61265.324,-28621.246,-44787.439,1229.8024,429.94074,289.7918,3.67E-05,0.11057269,804.61877,1697.3509
359,13.018254,25.613,65,-600,60226.263,-26735.552,-44413.334,1192.9249,190.358,289.89132,8.25E-05,0.10742861,996.32534,1389.9373
362,13.036991,9.617,65,-300,61258.581,-28574.991,-44783.451,1223.723,348.68255,289.90027,4.52E-05,0.11044874,876.45039,1599.3173
363,13.043052,16.616,65,-300,61300.354,-28564.137,-44780.573,1219.4226,306.17476,289.85886,5.16E-05,0.11079957,899.89599,1531.1747
348,12.943387,16.613,120,1380,107374.18,-43139.595,-46626.266,1203.539,235.20357,289.89939,6.68E-05,0.10773504,962.25275,1450.6361
346,12.93293,3.613,120,1380,107374.18,-43136.183,-46614.508,1222.1333,290.56213,289.88099,5.43E-05,0.11040893,917.81016,1517.4929
355,12.995954,1.611,65,-600,60479.737,-27025.453,-44478.542,1225.5021,436.61472,289.95829,3.62E-05,0.11196133,786.96643,1682.6901
370,13.098804,1.613,65,300,64051.161,-32295.851,-45502.634,1243.852,405.79364,289.87091,3.90E-05,0.11197656,828.44449,1663.5858
364,13.051058,25.613,65,-300,61205.995,-28594.932,-44784.602,1212.1724,231.93876,289.87286,6.78E-05,0.10895276,975.61174,1456.5196
371,13.102642,3.613,65,300,64054.656,-32274.265,-45490.135,1244.6606,382.13452,289.98717,4.17E-05,0.1154565,860.63031,1654.5515
375,13.131609,1.611,65,600,65648.649,-34196.553,-45880.029,1258.3913,435.38287,289.89692,3.64E-05,0.11283137,825.05608,1728.449
374,13.121104,25.611,65,300,64170.518,-32339.679,-45535.156,1225.9456,242.60582,289.85397,6.49E-05,0.10981028,975.64238,1479.9031
373,13.113098,16.615,65,300,64218.171,-32325.453,-45513.818,1231.8441,300.37198,289.89998,5.25E-05,0.11051672,928.23614,1550.38
361,13.032596,3.614,65,-300,61160.973,-28647.395,-44796.895,1230.8857,415.07554,289.87708,3.81E-05,0.11231493,808.7875,1663.4448
369,13.086912,30.606,65,0,62777.25,-30473.02,-45145.016,1212.27,203.73405,289.95064,7.83E-05,0.1144824,1003.3563,1423.7448
379,13.153908,25.613,65,600,65175.907,-34115.557,-45872.875,1235.6531,202.21473,289.96532,7.79E-05,0.10984161,1029.2453,1446.2497
357,13.004186,9.619,65,-600,60049.386,-26706.607,-44404.535,1205.1122,314.32562,289.93376,5.01E-05,0.10925971,891.23931,1542.8617
377,13.139841,9.618,65,600,65681.13,-34245.439,-45883.4,1251.9154,343.31968,289.86335,4.71E-05,0.12129721,898.1657,1602.2989
358,13.010248,16.614,65,-600,59817.743,-26774.076,-44436.317,1195.5436,247.48328,289.9113,6.35E-05,0.10839603,941.45591,1451.1501
354,12.98545,25.612,65,-810,58307.134,-25252.455,-44143.619,1187.2994,147.56071,289.7373,0.000106334,0.10755136,1028.9018,1334.4315
368,13.07752,21.607,65,0,62765.902,-30470.718,-45151.718,1218.9016,256.30013,289.85622,6.15E-05,0.10992646,963.09285,1492.1799
385,13.198468,1.618,90,-1070,82619.494,-26740.609,-43966.66,1265.4754,451.53177,289.882,3.51E-05,0.11455632,818.27633,1749.8853
384,13.186713,25.612,65,810,66905.17,-36001.089,-46211.58,1225.7811,163.16863,289.89935,9.64E-05,0.10900168,1052.5571,1388.1803
372,13.107036,9.618,65,300,64085.986,-32327.715,-45532.772,1236.3367,332.5431,289.88127,4.77E-05,0.11135822,906.63012,1594.8749
380,13.164414,1.611,65,810,66890.04,-35316.196,-46088.934,1274.9518,449.8407,289.9437,3.52E-05,0.11346149,809.29587,1736.0577
367,13.070351,13.599,65,0,62764.792,-30463.769,-45146.003,1228.0315,302.77813,289.83421,5.22E-05,0.11018954,926.00997,1553.6466
356,12.999792,3.613,65,-600,60084.128,-26833.775,-44446.185,1218.9981,382.7286,289.91787,4.13E-05,0.11144921,834.30649,1630.0369
381,13.168251,3.612,65,810,66695.606,-35764.554,-46195.134,1281.8916,411.66939,289.90414,3.84E-05,0.11002332,869.93961,1730.3937
382,13.172645,9.618,65,810,67129.946,-35782.686,-46181.525,1261.1252,271.32382,289.90136,5.81E-05,0.11061272,988.90683,1549.3659
387,13.206702,9.618,90,-1070,81572.329,-25325.27,-43700.77,1247.0125,320.04661,289.89639,4.94E-05,0.11169268,913.19189,1572.2829
365,13.061564,1.609,65,0,62753.937,-30461.056,-45146.414,1244.9649,438.28303,289.84136,3.61E-05,0.11204657,791.98656,1694.7508
366,13.065401,5.614,65,0,62755.212,-30467.305,-45150.567,1238.1394,364.2214,289.89039,4.33E-05,0.11092536,877.48584,1630.5445
391,13.235119,3.612,90,-700,83818.95,-27650.687,-44133.916,1242.0983,379.55457,289.82831,4.16E-05,0.11176188,846.65875,1630.0281
376,13.135447,3.612,65,600,65943.979,-34289.309,-45875.671,1257.1583,394.87267,289.86022,4.01E-05,0.11269865,849.91918,1665.4041
386,13.202309,3.61,90,-1070,81582.073,-25366.056,-43708.129,1253.5604,354.54865,289.86143,4.46E-05,0.11205538,885.91141,1618.3007
378,13.145903,16.614,65,600,65963.427,-34378.734,-45895.077,1242.6719,250.32695,289.96503,6.35E-05,0.11442225,992.32862,1509.1158
383,13.178707,16.615,65,810,66810.687,-35408.951,-46104.723,1245.9386,225.38519,289.83871,7.00E-05,0.11094507,1011.7099,1475.9971
394,13.253581,25.611,90,-700,83695.07,-27553.492,-44120.965,1208.0091,201.18369,289.83344,7.82E-05,0.10887614,1005.9376,1420.4866
392,13.239513,9.618,90,-700,83506.309,-27684.607,-44146.826,1234.0415,343.48961,289.86039,4.59E-05,0.1107663,877.58355,1587.2144
396,13.267923,3.611,90,-300,85656.928,-30257.044,-44656.406,1245.7529,413.38969,289.87068,3.82E-05,0.11091213,817.27751,1670.4801
390,13.231275,1.63,90,-700,85142,-29472.695,-44491.617,1247.789,439.28978,289.80065,3.61E-05,0.11270253,795.72048,1703.4613
401,13.300727,5.616,90,0,87001.852,-32088.343,-45013.448,1230.939,409.44114,289.87798,3.86E-05,0.11163293,823.29311,1671.8079
395,13.264085,1.612,90,-300,85535.103,-30304.326,-44665.492,1249.2908,433.95361,289.88895,3.64E-05,0.1121045,800.47275,1695.3757
393,13.245575,16.615,90,-700,83603.383,-27801.497,-44174.538,1215.6875,275.12985,289.81284,5.73E-05,0.10983882,935.1553,1506.1679
399,13.286385,25.613,90,-300,85430.054,-30166.92,-44635.19,1203.4137,235.2156,289.8493,6.68E-05,0.10845217,958.54837,1446.7244
406,13.337969,3.611,90,300,88461.653,-33963.02,-45378.179,1231.1936,432.99628,289.90517,3.65E-05,0.11246918,805.81706,1702.2536
389,13.22077,25.611,90,-1070,81889.286,-25223.799,-43669.07,1213.5708,163.54141,289.85995,9.62E-05,0.10863311,1039.4287,1376.2986
408,13.348425,16.615,90,300,88412.726,-33911.01,-45362.597,1211.2884,287.39613,289.86941,5.48E-05,0.10960128,923.92993,1519.2216
405,13.334131,1.611,90,300,88522.874,-34055.446,-45397.174,1226.9737,411.43757,289.88092,3.84E-05,0.11158036,802.01795,1652.78
411,13.370773,3.612,90,700,90396.544,-36535.994,-45879.124,1237.9576,373.86534,289.80511,4.23E-05,0.11200369,865.88321,1640.1572
388,13.212764,16.615,90,-1070,81915.765,-25843.647,-43796.732,1226.075,236.10543,289.85589,6.67E-05,0.10985084,988.88943,1478.4338
418,13.414033,16.615,90,1070,91795.826,-38905.409,-46341.956,1220.3439,240.63736,289.8593,6.54E-05,0.10948147,979.25656,1476.1778
412,13.375167,9.618,90,700,90474.787,-36683.35,-45904.986,1237.5174,311.36004,289.84208,5.07E-05,0.11076186,914.49132,1556.5794
407,13.342363,9.619,90,300,88580.066,-33925.729,-45366.133,1217.2991,329.97108,289.87553,4.78E-05,0.11072787,874.47349,1554.8396
420,13.433795,1.62,120,-1380,107374.18,-26957.368,-43462.221,1244.8347,415.71481,289.87955,3.81E-05,0.11320781,835.87711,1695.7997
413,13.381229,16.615,90,700,89328.407,-36050.508,-45804.747,1220.6952,285.10662,289.8666,5.52E-05,0.10970065,930.29688,1521.39
421,13.437635,3.612,120,-1380,106613.93,-25401.293,-43142.099,1240.605,394.99821,289.83874,4.01E-05,0.11141822,848.72404,1670.3669
397,13.272317,9.618,90,-300,85520.795,-30274.929,-44655.295,1232.6177,354.13138,289.88972,4.46E-05,0.11165108,880.57732,1613.352
400,13.29689,1.609,90,0,86978.992,-32077.201,-45001.771,1232.837,419.90871,289.83039,3.80E-05,0.11532963,798.56101,1662.4188
416,13.403578,3.613,90,1070,91368.513,-39122.167,-46406.63,1242.152,367.93881,289.88375,4.29E-05,0.11206217,859.71296,1618.1961
410,13.366936,1.609,90,700,90474.211,-36611.234,-45888.293,1235.0291,391.09429,289.86058,4.04E-05,0.11226618,843.57774,1649.796
402,13.305678,13.599,90,0,87003.291,-32095.004,-45011.721,1219.2416,343.31549,289.86313,4.59E-05,0.11016693,875.34526,1586.2507
398,13.278379,16.614,90,-300,85705.691,-30118.733,-44624.171,1224.0101,317.7292,289.87314,4.98E-05,0.11178027,891.73903,1546.2004
403,13.312846,21.609,90,0,87009.952,-32095.374,-45004.567,1205.652,288.74217,289.91066,5.46E-05,0.10967006,913.4026,1512.0822
404,13.322239,30.607,90,0,87007.279,-32092.003,-45002.594,1196.6243,236.00596,289.93036,6.67E-05,0.10906002,951.59668,1440.373
423,13.448091,16.616,120,-1380,106692.71,-25702.295,-43212.776,1211.7542,234.65685,289.95163,6.72E-05,0.10988975,976.87484,1461.0949
414,13.389235,25.612,90,700,90417.637,-36571.229,-45886.196,1212.005,194.87046,289.87979,8.07E-05,0.1085912,1004.0024,1406.3713
426,13.470439,3.614,120,-1000,107374.18,-27799.935,-43641.893,1228.9254,372.76327,289.97118,4.42E-05,0.12392194,858.16078,1634.0008
425,13.466602,1.609,120,-1000,107374.18,-27652.826,-43600.449,1231.1224,387.74858,289.94678,4.08E-05,0.11240753,836.98149,1642.5337
409,13.356431,25.613,90,300,88382.712,-33987.319,-45383.73,1213.9968,224.72085,289.89968,7.00E-05,0.10895399,985.28613,1451.8856
428,13.480896,16.634,120,-1000,107374.18,-29530.051,-43992.768,1200.8013,268.03338,289.89126,5.88E-05,0.10986259,932.24949,1487.2152
424,13.456097,25.61,120,-1380,105781.96,-23739.758,-42836.862,1200.0912,148.18306,289.96409,0.000106374,0.10956578,1043.3767,1348.3607
419,13.422039,25.614,90,1070,92617.476,-38843.983,-46330.732,1214.9392,150.2541,289.85032,0.000104692,0.10870721,1059.2255,1369.9159
427,13.474833,9.618,120,-1000,107374.18,-27608.587,-43573.437,1218.7986,345.46887,289.85956,4.57E-05,0.11135275,861.51417,1577.0717
415,13.39974,1.609,90,1070,91299.11,-38889.333,-46347.178,1243.8765,396.25444,289.83211,4.00E-05,0.1123051,852.84181,1673.0572
429,13.488906,25.616,120,-1000,107374.18,-28837.511,-43836.943,1189.4216,172.85674,289.9179,9.17E-05,0.10773882,1013.3318,1374.8803
417,13.407972,9.619,90,1070,91910.414,-38602.227,-46283.696,1232.2131,307.12349,289.85551,5.14E-05,0.1108329,925.0653,1561.9751
422,13.442029,9.619,120,-1380,107320.67,-25718.165,-43200.606,1221.2117,293.21196,289.90486,5.40E-05,0.1123113,916.80057,1520.5833
431,13.503249,3.614,120,-500,107374.18,-31156.351,-44289.742,1222.3969,361.7803,289.92029,4.36E-05,0.11173374,847.35186,1592.8401
432,13.507643,9.619,120,-500,107374.18,-31097.227,-44288.961,1220.224,354.63482,289.86014,4.50E-05,0.11383592,858.03609,1597.4387
433,13.513704,16.62,120,-500,107374.18,-31266.374,-44312.972,1208.3743,294.1067,289.95867,5.55E-05,0.11660875,905.67428,1524.6692
443,13.583752,16.616,120,500,107374.18,-37142.069,-45439.852,1216.0741,285.27433,289.85118,5.53E-05,0.11019571,925.29714,1514.9049
435,13.532217,1.611,120,0,107374.18,-34019.841,-44838.134,1228.443,435.83408,289.91514,3.65E-05,0.11316538,777.19576,1677.0871
436,13.536054,5.614,120,0,107374.18,-34023.212,-44834.721,1218.2068,339.9031,290.03506,4.97E-05,0.13699642,867.08806,1561.9826
439,13.557564,30.608,120,0,107374.18,-34030.407,-44841.711,1196.1124,197.63711,289.82197,7.95E-05,0.10794948,995.17955,1404.1336
440,13.569458,1.609,120,500,107374.18,-37128.501,-45427.764,1225.5843,382.49494,289.78824,4.17E-05,0.11296483,826.19608,1619.4403
438,13.548173,21.609,120,0,107374.18,-34026.583,-44841.094,1201.3689,236.498,289.945,6.65E-05,0.10919542,957.87029,1448.4024
430,13.499411,1.614,120,-500,107374.18,-31099.694,-44278.764,1219.8051,383.38876,290.00034,4.16E-05,0.11399169,841.9485,1638.3545
452,13.643304,9.619,120,1380,107374.18,-43060.162,-46592.593,1235.9989,308.71322,289.79053,5.11E-05,0.11086482,912.677,1550.222
434,13.521711,25.612,120,-500,107374.18,-31049.822,-44278.148,1194.8616,208.44494,289.85723,7.54E-05,0.10840116,981.97122,1411.2914
457,13.677361,9.619,120,-1380,105985.36,-25264.709,-43148.596,1263.0283,298.81945,289.87425,5.29E-05,0.11146051,947.37138,1563.2852
451,13.638911,3.612,120,1380,107374.18,-43071.057,-46603.119,1246.3039,372.68343,289.85813,4.24E-05,0.11224841,874.81768,1644.8793
459,13.691429,25.612,120,-1380,106768.36,-25419.671,-43169.729,1211.927,167.48719,289.83437,9.40E-05,0.10914591,1035.0498,1380.3341
449,13.624562,25.632,120,1000,107374.18,-37886.785,-45596.336,1232.8122,191.99605,289.93933,8.20E-05,0.10916917,1034.6126,1431.347
454,13.657372,25.614,120,1380,107374.18,-42241.109,-46452.062,1223.8808,164.47718,289.86622,9.58E-05,0.10946207,1056.0983,1396.0229
448,13.616556,16.614,120,1000,107374.18,-40377.613,-46074.996,1217.5737,248.31192,289.83134,6.34E-05,0.1095228,955.67276,1467.307
462,13.710166,9.619,120,-1000,107267.88,-27814.367,-43651.144,1226.6875,333.64694,289.84825,4.72E-05,0.10953463,878.99947,1569.9803
441,13.573295,3.613,120,500,107374.18,-37258.465,-45475.786,1226.8507,363.71305,289.84917,4.35E-05,0.11156615,856.33938,1606.0546
463,13.716228,16.615,120,-1000,107371.45,-27707.303,-43618.499,1205.9785,264.05956,289.84616,5.99E-05,0.11101931,935.85794,1481.5663
445,13.602263,1.609,120,1000,107374.18,-40657.4,-46137.286,1238.4453,413.60779,290.02184,4.11E-05,0.13811189,832.65831,1680.8972
444,13.591758,25.611,120,500,107374.18,-37269.772,-45464.644,1207.0277,221.08696,289.87828,7.17E-05,0.112536,977.70739,1433.0502
437,13.541003,13.604,120,0,107374.18,-34024.363,-44822.263,1203.1596,281.48223,289.83424,5.60E-05,0.1102081,914.35073,1497.4371
447,13.610494,9.62,120,1000,107374.18,-40434.187,-46109.821,1225.7216,320.06209,289.87745,4.93E-05,0.11113552,903.68721,1565.0502
450,13.635073,1.611,120,1380,107374.18,-42808.085,-46550.574,1271.5304,428.47221,289.81668,3.69E-05,0.11292557,842.26176,1722.6776
469,13.757044,25.612,120,-500,107374.18,-31005.582,-44255.987,1188.3526,248.95643,289.80967,6.32E-05,0.10939158,928.10208,1438.0898
442,13.577689,9.618,120,500,107374.18,-37128.871,-45443.593,1220.4711,328.77534,289.87944,4.79E-05,0.11017625,879.46183,1559.225
466,13.738582,3.614,120,-500,107374.18,-31009.529,-44244.187,1214.9837,389.7453,289.73187,4.07E-05,0.11345217,812.83452,1614.9029
453,13.649367,16.612,120,1380,107374.18,-43078.088,-46599.336,1240.1813,218.62536,289.78231,7.26E-05,0.11066595,1019.9162,1472.6798
446,13.6061,3.613,120,1000,107374.18,-40610.57,-46104.147,1237.8904,394.5902,289.87396,4.01E-05,0.11221187,832.97835,1652.1429
468,13.749039,16.615,120,-500,107374.18,-31011.996,-44267.375,1198.9976,277.93998,289.84283,5.65E-05,0.10831283,910.78489,1483.902
465,13.734745,1.612,120,-500,107374.18,-30862.749,-44226.918,1225.0056,462.82354,289.72273,3.42E-05,0.11220572,754.95368,1720.7837
471,13.771388,5.633,120,0,107374.18,-34008.452,-44845,1219.5256,366.80508,289.83605,4.27E-05,0.10669761,844.21014,1603.3454
472,13.776343,13.601,120,0,107374.18,-34012.399,-44832.789,1205.7966,307.83575,289.81902,5.12E-05,0.10920592,893.77221,1530.7429
456,13.672968,3.613,120,-1380,106074.78,-25540.302,-43199.578,1262.0611,405.2735,289.82977,3.91E-05,0.11297456,841.47683,1677.2403
455,13.669128,1.619,120,-1380,106344.26,-26541.327,-43407.661,1263.2789,443.27237,289.95969,3.61E-05,0.11655478,808.82017,1723.9172
461,13.705772,3.612,120,-1000,107325.27,-28326.494,-43752.534,1239.3969,370.86539,289.93527,4.26E-05,0.11168126,854.01742,1619.0937
470,13.767549,1.613,120,0,107374.18,-34008.164,-44837.435,1216.761,400.85365,289.75853,3.94E-05,0.11084394,803.31653,1629.2996
474,13.792905,30.605,120,0,107374.18,-33989.169,-44845.699,1185.1593,203.58478,290.03639,7.73E-05,0.10866329,977.64521,1397.5164
464,13.724235,25.631,120,-1000,107374.18,-30025.403,-44066.488,1184.9323,200.52334,289.89151,7.85E-05,0.10820018,969.99364,1382.8245
467,13.742976,9.618,120,-500,107374.18,-30900.328,-44237.074,1207.2876,337.85608,289.86803,4.68E-05,0.10945445,857.52573,1561.4743
458,13.683424,16.615,120,-1380,106083.38,-25472.38,-43200.072,1254.6623,238.31769,289.90036,6.63E-05,0.11131072,1016.7292,1508.3819
477,13.813028,9.618,120,500,107374.18,-37196.67,-45466.165,1205.1325,340.64279,289.848,4.63E-05,0.11030541,851.0105,1552.7774
476,13.808634,3.611,120,500,107374.18,-37279.64,-45477.513,1204.8425,365.85804,290.1443,4.31E-05,0.10971358,841.43185,1597.8308
460,13.701934,1.61,120,-1000,107266.07,-27631.57,-43634.821,1249.9495,453.33873,289.83643,3.49E-05,0.11236434,800.89069,1740.4729
478,13.81909,16.614,120,500,107374.18,-37341.97,-45474.306,1190.4943,263.69492,289.8493,5.95E-05,0.10759226,924.60442,1470.3552
475,13.804796,1.613,120,500,107374.18,-36997.92,-45428.833,1216.4605,415.69831,289.82378,3.80E-05,0.11149628,795.72978,1659.5227
482,13.845833,9.617,120,1000,107374.18,-41178.368,-46241.636,1207.904,364.09261,289.84509,4.33E-05,0.11062305,844.02753,1596.9018
480,13.837601,1.612,120,1000,107374.18,-40431.679,-46083.219,1214.1889,422.88736,289.88543,3.73E-05,0.1106975,791.37107,1667.8411
479,13.827096,25.612,120,500,107374.18,-37155.719,-45454.612,1182.4357,233.63567,289.88875,6.73E-05,0.10843969,939.58468,1419.6375
494,13.926762,25.611,15,-290,13147.041,-25290.979,-45031.539,1194.6074,89.558997,289.81539,0.000175126,0.10693449,1095.6845,1280.568
490,13.90446,1.619,15,-290,13239.796,-25687.656,-45107.684,1224.0513,415.57901,289.76537,3.80E-05,0.11199128,807.93502,1665.4185
488,13.8847,16.613,120,1380,107374.18,-42794.641,-46555.014,1192.0086,207.92705,289.86285,7.57E-05,0.1090596,982.10284,1411.3012
493,13.918757,16.614,15,-290,13045.364,-25365.808,-45046.34,1219.2367,149.01452,289.81862,0.000105465,0.10793078,1058.9109,1366.3719
501,13.973916,5.615,15,-100,13990.677,-26572.859,-45280.983,1233.6542,375.8654,289.7683,4.21E-05,0.11141534,858.24304,1635.7469
503,13.986046,21.608,15,-100,13996.844,-26547.944,-45272.637,1223.354,218.43973,289.86368,7.23E-05,0.11055352,1006.6707,1458.0162
473,13.783511,21.613,120,0,107374.18,-34002.942,-44853.593,1192.4274,252.59316,289.84117,6.22E-05,0.10821431,938.29144,1460.052
481,13.841439,3.613,120,1000,107374.18,-40417.905,-46107.148,1214.4938,396.08434,289.8247,3.98E-05,0.11082075,808.874,1623.0856
496,13.941105,3.613,15,-200,13515.348,-25975.542,-45167.958,1239.0513,397.7657,289.84708,3.97E-05,0.11187834,826.25457,1645.6848
500,13.970072,1.63,15,-100,14129.111,-26767.539,-45320.947,1238.039,394.40146,289.88007,4.01E-05,0.11170118,833.49273,1646.3962
495,13.937267,1.611,15,-200,13489.816,-25945.775,-45158.378,1239.9516,432.21712,289.79705,3.65E-05,0.11179453,801.51811,1699.4011
492,13.912694,9.62,15,-290,13054.862,-25425.137,-45065.541,1207.5001,250.13691,289.83547,6.29E-05,0.10932546,949.10273,1464.766
510,14.044578,1.611,15,100,14972.212,-27812.68,-45529.77,1259.7707,422.98166,289.90022,3.75E-05,0.11065388,825.09039,1699.9803
484,13.8599,25.614,120,1000,107374.18,-39900.678,-46003.045,1184.8755,189.2226,289.96488,8.47E-05,0.10953055,986.1974,1383.641
487,13.878637,9.616,120,1380,107374.18,-42660.318,-46525.165,1203.5799,279.2078,289.87529,5.64E-05,0.10985925,923.40266,1501.9408
485,13.870406,1.609,120,1380,107374.18,-42734.819,-46543.214,1221.9353,435.06394,289.853,3.63E-05,0.11151432,772.18054,1667.6477
491,13.908301,3.613,15,-290,13115.547,-25541.122,-45077.176,1224.3597,399.53477,289.8237,3.95E-05,0.11091543,808.04527,1631.1669
505,14.007331,1.61,15,0,14478.793,-27184.444,-45398.285,1246.8867,391.62667,289.77674,4.02E-05,0.10975822,840.28581,1651.3405
506,14.011169,5.615,15,0,14474.928,-27168.45,-45387.965,1246.0279,362.71605,289.91517,4.35E-05,0.11074955,868.77243,1616.571
483,13.851895,16.615,120,1000,107374.18,-40196.254,-46039.391,1193.6943,238.11034,289.86638,6.60E-05,0.10849277,948.97953,1442.1013
508,14.023294,21.608,15,0,14492.196,-27183.416,-45397.174,1237.046,252.88857,289.8363,6.21E-05,0.10762855,972.03792,1493.5277
486,13.874243,3.614,120,1380,107374.18,-42429.539,-46470.523,1217.8781,376.59796,289.82044,4.19E-05,0.11120996,834.26721,1617.0257
489,13.892705,25.612,120,1380,107374.18,-43063.081,-46591.278,1184.5146,173.86303,289.9363,9.30E-05,0.11823699,997.35981,1355.519
499,13.959566,25.613,15,-200,13471.972,-25899.809,-45149.251,1206.3761,138.48907,289.86453,0.000113448,0.10823165,1057.5479,1343.3612
507,14.016119,13.622,15,0,14486.605,-27173.096,-45390.925,1237.7926,319.43838,289.83228,4.93E-05,0.11069695,913.65048,1572.4101
509,14.032685,30.606,15,0,14495.198,-27181.278,-45431.094,1227.834,217.91053,289.82938,7.22E-05,0.10755782,1000.5738,1451.3656
511,14.048417,5.612,15,100,14984.999,-27823.328,-45529.195,1248.8826,365.50883,289.84335,4.31E-05,0.10963711,883.89505,1637.206
502,13.978867,13.64,15,-100,14107.073,-26755.327,-45319.878,1212.8132,278.02584,289.79506,5.68E-05,0.11084573,936.54368,1511.6886
498,13.951561,16.615,15,-200,13492.612,-25906.839,-45151.512,1216.8922,206.65857,289.83618,7.62E-05,0.10956929,1009.0006,1436.0903
497,13.945499,9.616,15,-200,13460.008,-25875.14,-45142.796,1243.1727,277.07652,289.80394,5.68E-05,0.10995479,956.24517,1529.2397
515,14.081826,1.61,15,200,15556.578,-28471.34,-45649.949,1217.0218,415.56884,289.84052,3.80E-05,0.11076903,799.06986,1653.3342
516,14.085664,3.612,15,200,15464.398,-28473.766,-45652.416,1209.927,375.99581,289.91193,4.19E-05,0.11039527,830.2019,1602.8587
514,14.069933,30.605,15,100,14975.008,-27794.63,-45522.74,1210.1115,185.73411,289.90451,8.45E-05,0.10734072,1023.3923,1407.0117
518,14.096119,16.616,15,200,15321.853,-28416.904,-45662.037,1184.1389,222.6739,289.85082,7.05E-05,0.1070643,952.29306,1409.414
513,14.060541,21.606,15,100,15034.913,-27843.187,-45536.965,1224.5086,235.58018,289.74612,6.65E-05,0.10621036,1221.2636,1227.0091
504,13.995439,30.607,15,-100,14019.951,-26566.651,-45277.406,1211.1308,170.71479,289.97063,9.17E-05,0.10525394,1033.0442,1384.7538
521,14.118469,3.632,15,290,15464.028,-28375.995,-45633.832,1234.3425,357.26687,289.88705,4.46E-05,0.1118487,879.23304,1621.2922
522,14.122868,9.618,15,290,15995.397,-28994.569,-45747.721,1219.6695,245.02681,289.95185,6.48E-05,0.10859953,970.75699,1482.0612
525,14.148691,1.62,25,-400,22590.306,-25756.523,-44964.151,1215.4883,412.31446,289.9352,3.83E-05,0.11071163,807.06453,1660.9658
517,14.090058,9.617,15,200,15414.937,-28394.25,-45633.545,1198.2452,296.84791,289.86369,5.31E-05,0.11076271,904.23875,1517.3471
523,14.12893,16.614,15,290,15966.822,-29014.88,-45749.201,1179.9604,162.06806,289.96477,9.83E-05,0.1116748,1008.7909,1342.997
531,14.180055,3.613,25,-300,22938.837,-25942.733,-44978.665,1231.3238,368.14582,289.89649,4.28E-05,0.11018535,846.18114,1606.3643
530,14.176218,1.61,25,-300,22931.272,-25964.359,-44998.77,1234.4394,421.89686,290.02645,3.74E-05,0.11098318,801.59104,1679.1463
538,14.221092,16.613,25,-150,23643.628,-26917.279,-45174.084,1233.6193,274.3882,289.89126,5.74E-05,0.10922702,946.35222,1510.9306
512,14.053366,13.622,15,100,14985.739,-27827.234,-45516.202,1235.4375,297.05004,289.79056,5.30E-05,0.10933057,939.34979,1552.2967
526,14.152532,3.63,25,-400,23105.188,-26280.985,-45041.735,1213.3438,368.06188,290.00088,4.35E-05,0.11365636,844.73392,1611.1651
533,14.19023,14.614,25,-300,23031.387,-26068.667,-44996.385,1216.9489,238.26603,289.87608,6.60E-05,0.10841403,977.19493,1468.0273
545,14.276843,1.61,25,150,25019.127,-28831.096,-45536.102,1233.7667,446.11598,289.87805,3.53E-05,0.11029312,791.66834,1714.6751
539,14.229097,25.614,25,-150,23573.486,-26857.457,-45155.542,1215.4819,212.93359,289.80158,7.47E-05,0.11044514,993.55492,1436.8693
546,14.280681,3.613,25,150,24961.731,-28763.667,-45524.138,1232.4624,403.4948,289.87788,3.91E-05,0.1109535,820.48102,1660.2867
547,14.285075,9.619,25,150,24989.319,-28821.927,-45535.033,1221.4388,361.14278,289.83899,4.37E-05,0.11055548,853.98918,1596.8593
519,14.104125,25.613,15,200,15433.11,-28405.515,-45644.234,1199.202,152.84162,289.76146,0.000102727,0.10284706,1043.6727,1364.2869
520,14.11463,1.612,15,290,15971.386,-29058.091,-45762.193,1236.2211,403.50632,289.84143,3.91E-05,0.11021136,837.61761,1673.4329
550,14.309648,1.61,25,300,25590.83,-29687.725,-45712.033,1242.5775,396.19701,290.19897,4.04E-05,0.11059473,842.76936,1669.5842
529,14.168493,15.603,25,-400,22311.547,-25339.906,-44853.346,1199.719,194.19777,289.96404,8.20E-05,0.11159398,991.65188,1392.6613
543,14.255558,21.609,25,0,24305.373,-27844.502,-45346.932,1210.7456,272.13469,289.84838,5.78E-05,0.10906746,924.05483,1484.9856
532,14.184449,8.608,25,-300,22933.122,-25955.725,-44991.698,1226.4761,316.07477,289.8489,4.99E-05,0.10941902,910.93909,1565.1922
544,14.264951,30.608,25,0,24317.707,-27838.87,-45341.381,1195.5902,223.88132,289.8219,7.01E-05,0.1076851,960.51037,1423.328
551,14.313485,3.613,25,300,25571.013,-29632.015,-45690.982,1230.4312,408.39488,289.84677,3.87E-05,0.11096852,813.20022,1654.2341
524,14.136935,25.613,15,290,15815.602,-28916.574,-45737.607,1171.1793,79.910511,289.89036,0.000196557,0.10698269,1084.6927,1249.4487
537,14.215029,9.62,25,-150,23654.401,-26947.581,-45172.193,1245.3454,337.08648,289.8706,4.68E-05,0.11101352,892.85258,1587.7232
549,14.299143,25.612,25,150,24975.176,-28794.298,-45536.266,1227.4236,227.95803,289.91929,6.97E-05,0.10335647,984.72457,1464.5583
534,14.197679,20.619,25,-300,22972.88,-25986.52,-45015.504,1215.1183,186.60089,289.93094,8.53E-05,0.10621299,1019.8022,1412.7432
552,14.317879,8.607,25,300,25598.601,-29668.072,-45701.138,1210.5805,307.89852,289.84992,5.12E-05,0.11003096,900.49995,1540.8031
553,14.323661,14.611,25,300,25778.478,-29766.625,-45717.255,1199.2704,244.82037,289.9442,6.42E-05,0.10833426,950.48049,1456.0549
540,14.239602,1.61,25,0,24303.07,-27838.541,-45348.576,1248.3351,419.71333,289.82302,3.78E-05,0.1135498,830.08192,1696.8373
528,14.162156,10.608,25,-400,22453.764,-25252.29,-44837.188,1203.0679,251.86711,289.86799,6.24E-05,0.1080479,938.23454,1457.7352
527,14.156931,6.604,25,-400,22347.194,-25418.847,-44881.757,1205.3845,274.69878,289.88254,5.74E-05,0.10988502,920.55371,1490.2039
535,14.206798,1.611,25,-150,23643.67,-26917.032,-45160.763,1250.2049,417.27244,289.851,3.78E-05,0.11098171,815.3704,1676.9427
536,14.210635,3.612,25,-150,23646.63,-26928.956,-45170.055,1262.2235,429.03488,289.89096,3.69E-05,0.1125404,835.96878,1722.8292
554,14.33111,20.618,25,300,25796.117,-29783.194,-45722.887,1200.8912,193.46319,289.90665,8.12E-05,0.10500631,994.99326,1399.3603
555,14.340228,1.609,25,400,26108.261,-30433.345,-45856.429,1207.8567,378.0685,289.92217,4.17E-05,0.11060605,832.30787,1613.7729
541,14.24344,5.613,25,0,24303.07,-27842.693,-45349.728,1247.881,414.68904,289.84634,3.81E-05,0.11215834,828.99647,1689.7712
556,14.344066,3.612,25,400,26261.661,-30364.189,-45832.788,1209.3823,375.37621,289.87149,4.21E-05,0.11154855,832.50499,1611.1617
542,14.24839,13.599,25,0,24313.39,-27848.326,-45330.774,1237.1,338.8471,289.91253,4.65E-05,0.11031129,882.24814,1582.3781
563,14.383017,14.613,40,-550,36512.599,-25411.199,-44596.295,1210.0559,204.69657,289.86319,7.69E-05,0.1092147,1002.73,1427.0377
559,14.360023,15.622,25,400,25731.237,-29484.905,-45668.575,1182.3028,169.72527,290.01771,9.47E-05,0.10161998,993.48269,1357.5678
548,14.291137,16.614,25,150,24954.865,-28777.359,-45528.496,1240.5258,273.13469,289.84913,5.76E-05,0.10901053,961.74321,1527.3982
565,14.399586,1.609,40,-400,36821.619,-26189.628,-44748.585,1225.2278,380.54566,289.84584,4.13E-05,0.10800716,829.08906,1616.5675
570,14.432396,1.611,40,-200,38015.926,-27584.41,-45020.109,1206.2369,367.79886,289.8712,4.28E-05,0.10867194,821.8036,1578.2368
561,14.372843,3.611,40,-550,36367.669,-25390.107,-44595.843,1216.3084,360.50093,289.86306,4.36E-05,0.10896016,854.51998,1599.2578
562,14.377236,8.607,40,-550,36789.796,-25602.178,-44642.056,1198.7796,276.49733,289.89031,5.70E-05,0.10893264,923.09051,1495.7782
560,14.369003,1.617,40,-550,36560.128,-25636.098,-44657.475,1215.6784,392.57194,289.886,4.08E-05,0.11749659,811.9485,1619.4656
577,14.473993,13.605,40,0,38965.887,-28844.458,-45271.363,1199.1174,322.77893,289.89683,4.86E-05,0.10680767,868.92414,1534.1365
576,14.469044,5.615,40,0,38965.106,-28852.722,-45267.251,1211.3007,345.30318,289.87319,4.55E-05,0.10876985,846.17164,1554.697
566,14.403424,3.632,40,-400,37523.656,-27298.702,-44955.969,1222.0246,351.03418,289.88118,4.48E-05,0.10953022,854.42296,1578.1023
568,14.413885,16.614,40,-400,36950.473,-26326.746,-44781.601,1184.4708,238.52705,289.82566,6.59E-05,0.10770979,931.74007,1423.7347
574,14.454701,25.612,40,-200,38151.03,-27605.173,-45016.614,1179.7984,201.15486,289.90479,7.79E-05,0.10665798,969.76743,1384.8992
557,14.34846,6.603,25,400,26305.695,-30449.05,-45853.428,1200.5286,298.19839,290.02882,5.30E-05,0.1111097,886.9768,1499.8717
558,14.353684,10.608,25,400,26320.25,-30467.511,-45888.663,1191.6382,253.37909,290.01617,6.33E-05,0.104425,930.11358,1468.6541
569,14.421891,25.613,40,-400,37299.374,-26352.689,-44766.429,1172.4282,156.39657,289.79399,0.000100419,0.10663064,1012.8501,1335.655
571,14.436234,3.61,40,-200,37932.956,-27545.967,-45017.107,1206.9657,352.61949,289.87184,4.47E-05,0.11067281,840.223,1563.7972
584,14.524753,25.613,40,200,40048.115,-30113.881,-45515.627,1191.5492,217.8584,289.9027,7.19E-05,0.10534635,959.52991,1407.46
573,14.44669,16.633,40,-200,38335.759,-28040.333,-45111.836,1188.2789,270.92036,289.83462,5.79E-05,0.1076054,919.67513,1480.7895
567,14.407823,9.62,40,-400,36974.813,-26471.758,-44811.532,1203.8603,279.68192,289.90352,5.63E-05,0.10903693,924.6612,1502.2479
588,14.549552,16.612,40,400,41019.703,-31444.237,-45776.871,1168.099,240.45111,289.90409,6.55E-05,0.11021045,918.64153,1414.1059
578,14.481163,21.628,40,0,38966.051,-28849.721,-45271.486,1183.7201,261.4035,289.88981,5.99E-05,0.10593242,916.35006,1454.3671
583,14.516748,16.613,40,200,39912.477,-30151.995,-45527.879,1188.3206,271.67003,289.89409,5.78E-05,0.10749007,914.77553,1473.7901
586,14.539096,3.611,40,400,40791.762,-31314.191,-45749.9,1202.9388,375.69089,289.86061,4.19E-05,0.108976,811.91784,1586.9205
564,14.390467,20.62,40,-550,36149.102,-25325.845,-44581.987,1212.7315,154.44155,289.82594,0.000102135,0.10799157,1044.1699,1363.3957
593,14.582075,14.612,40,550,41713.272,-32401.146,-45960.327,1168.2045,223.91652,289.87244,7.01E-05,0.10742717,930.41115,1391.4777
592,14.576293,8.607,40,550,41661.549,-32140.354,-45908.193,1177.7404,292.16267,289.92725,5.38E-05,0.10829231,873.53655,1474.6857
589,14.557557,25.612,40,400,40926.578,-31373.848,-45764.537,1160.1107,177.09026,289.86394,8.85E-05,0.10632178,978.40404,1342.7475
591,14.5719,3.611,40,550,41497.13,-32381.164,-45971.88,1189.2605,371.91058,289.901,4.23E-05,0.10853269,802.78775,1566.7476
575,14.465206,1.609,40,0,38964.448,-28854.737,-45272.678,1212.1662,366.88889,290.00804,4.46E-05,0.10989237,829.58783,1615.0788
580,14.502453,1.614,40,200,39741.151,-30004.475,-45501.031,1210.5495,418.89899,289.86638,3.74E-05,0.10592461,772.97818,1635.7188
572,14.440627,9.62,40,-200,37941.754,-27536.387,-45016.244,1198.6808,296.97428,289.90062,5.29E-05,0.10756913,888.33688,1502.7035
582,14.510685,9.618,40,200,39806.688,-30124.16,-45518.793,1203.9902,325.98143,289.9029,4.84E-05,0.10891221,864.91421,1531.51
579,14.490561,30.606,40,0,38972.876,-28844.088,-45267.292,1176.1689,216.19808,289.88619,7.23E-05,0.10490438,943.99102,1390.0494
594,14.589524,20.619,40,550,41927.81,-32295.892,-45937.672,1155.1484,165.88297,289.83309,9.43E-05,0.10539481,977.93772,1320.1633
596,14.603733,3.61,65,-810,59322.718,-25377.856,-44146.251,1183.4705,376.14978,289.82682,4.19E-05,0.11027053,797.57634,1574.4035
597,14.608126,9.619,65,-810,59049.056,-25555.76,-44199.906,1166.5159,293.18736,289.96263,5.38E-05,0.10965904,868.24176,1469.6471
598,14.614189,16.614,65,-810,58982.408,-25229.308,-44134.615,1151.6288,209.56744,289.9324,7.48E-05,0.10603992,931.404,1362.9899
595,14.599892,1.621,65,-810,59889.695,-26297.637,-44321.359,1186.2934,412.09296,289.86055,3.82E-05,0.10877998,758.16705,1607.9037
599,14.622194,25.612,65,-810,59629.642,-25200.363,-44095.268,1143.4494,144.79607,289.94498,0.000108339,0.10616034,992.66897,1291.1795
600,14.632699,1.612,65,-600,60175.65,-26707.141,-44404.412,1182.1222,418.29971,289.91893,3.80E-05,0.11326924,768.85639,1635.0628
581,14.506291,3.611,40,200,39788.227,-30104.302,-45510.94,1210.1352,405.05275,289.84691,3.89E-05,0.11025708,804.64858,1645.1595
590,14.568062,1.61,40,550,41703.157,-32338.035,-45944.58,1190.7551,402.99753,289.82529,3.91E-05,0.10993695,776.83259,1605.1472
587,14.543489,9.619,40,400,40758.746,-31294.579,-45745.213,1189.3304,310.70278,289.89071,5.06E-05,0.10894343,878.17531,1518.0166
585,14.535258,1.61,40,400,40784.238,-31354.154,-45761.741,1223.6831,404.6522,289.9068,3.90E-05,0.1102737,811.21361,1651.5238
605,14.665504,1.611,65,-300,61714.835,-28584.324,-44778.353,1183.267,388.53816,289.97331,4.05E-05,0.10957148,790.95422,1591.167
610,14.698308,1.61,65,0,63277.169,-30477.789,-45142.59,1205.2908,444.42548,289.88208,3.55E-05,0.11069082,756.81392,1670.9235
601,14.636538,3.611,65,-600,60117.226,-26613.81,-44419.172,1180.3389,383.71328,289.87676,4.11E-05,0.10970278,800.3655,1594.9173
611,14.702146,5.615,65,0,63279.101,-30488.068,-45155.007,1200.788,370.67665,289.90822,4.26E-05,0.11069539,827.06213,1593.1096
613,14.714265,21.606,65,0,63284.323,-30481.449,-45136.382,1185.1706,256.87357,289.9658,6.11E-05,0.10721075,918.75179,1447.8139
608,14.679798,16.615,65,-300,62075.908,-28639.418,-44778.558,1175.0315,276.21116,289.8743,5.68E-05,0.10714578,881.29523,1451.3411
615,14.73555,1.63,65,300,64268.126,-31683.032,-45369.134,1212.7436,405.6321,289.87923,3.90E-05,0.11279285,807.24641,1642.8748
616,14.739394,3.612,65,300,64707.564,-32438.232,-45520.643,1211.9316,387.93368,289.9307,4.07E-05,0.11148854,808.13173,1604.0703
602,14.640931,9.619,65,-600,60112.539,-26640.576,-44397.628,1167.19,325.3007,290.10964,4.83E-05,0.10826039,834.24617,1505.2488
603,14.646993,16.617,65,-600,60447.133,-26656.899,-44392.077,1158.951,234.69613,289.9285,6.68E-05,0.10642056,911.97628,1398.3874
604,14.654999,25.61,65,-600,60526.65,-26471.594,-44348.208,1147.4602,171.65971,289.9053,9.11E-05,0.10534711,969.03141,1323.807
623,14.782654,16.614,65,600,66066.009,-34358.053,-45882.578,1190.8362,240.8932,289.77186,6.53E-05,0.1090168,946.90357,1447.652
625,14.801164,1.611,65,810,67195.484,-35420.546,-46101.968,1216.4994,424.94195,289.89706,3.71E-05,0.1100532,793.94966,1672.3231
614,14.723657,30.607,65,0,63279.471,-30484.203,-45134.984,1178.6144,207.58968,289.94227,7.56E-05,0.10683041,967.21534,1397.4917
607,14.673736,9.619,65,-300,61892.411,-28603.155,-44776.749,1182.9611,355.8123,289.89424,4.42E-05,0.10898822,825.94289,1563.8248
626,14.805001,3.614,65,810,66687.342,-35251.727,-46070.72,1214.9363,367.0252,289.90075,4.29E-05,0.10995612,838.26013,1601.1035
624,14.79066,25.612,65,600,66148.034,-34397.523,-45902.313,1182.726,180.90212,289.92671,8.70E-05,0.10801728,984.47588,1355.4736
606,14.669342,3.611,65,-300,61866.55,-28565.083,-44764.908,1186.4343,371.38502,289.90338,4.24E-05,0.10922696,810.24559,1575.7746
627,14.809396,9.619,65,810,66906.855,-35588.089,-46141.315,1197.7066,306.31353,289.9784,5.15E-05,0.10990047,876.53073,1507.1763
628,14.815458,16.615,65,810,66367.836,-35366.027,-46108.176,1184.4887,204.21409,289.95624,7.70E-05,0.10945777,985.35544,1415.7153
622,14.776591,9.617,65,600,66241.406,-34573.29,-45928.38,1198.6788,314.92029,289.9298,5.02E-05,0.11023101,872.0518,1523.524
609,14.687803,25.614,65,-300,61861.698,-28674.613,-44786.576,1166.1605,235.50083,289.93549,6.67E-05,0.1074739,925.69715,1412.0604
633,14.849516,16.613,90,-1070,83273.145,-25722.482,-43744.105,1184.1995,206.26512,289.91663,7.61E-05,0.10727415,968.80698,1395.6274
634,14.857522,25.612,90,-1070,82046.389,-25198.143,-43661.135,1169.9843,154.4606,289.80082,0.000101254,0.10504171,1004.3921,1323.3453
620,14.76836,1.61,65,600,66103.753,-34388.889,-45891.911,1217.1722,418.74486,289.8409,3.77E-05,0.11059176,794.83395,1663.4792
619,14.757855,25.614,65,300,64537.718,-32327.345,-45503.169,1184.9936,226.97761,289.8349,6.98E-05,0.1120103,956.59535,1422.344
637,14.876258,9.617,90,-700,83946.079,-27573.104,-44119.978,1191.9403,323.63195,290.12202,4.96E-05,0.11579297,857.48213,1528.9926
612,14.707096,13.601,65,0,63280.376,-30479.763,-45134.984,1191.3526,312.61825,289.87874,5.03E-05,0.10855663,864.19872,1510.6902
639,14.890325,25.614,90,-700,84304.481,-28102.951,-44227.206,1161.5325,165.7743,289.88872,9.48E-05,0.10808725,984.88919,1325.9189
621,14.772198,3.613,65,600,66288.812,-34213.945,-45857.58,1213.1886,388.82815,289.8467,4.05E-05,0.1096349,825.34643,1633.3101
638,14.88232,16.614,90,-700,84751.61,-27913.453,-44181.322,1176.2227,260.19844,289.92591,6.03E-05,0.10695383,899.585,1436.6069
630,14.835219,1.621,90,-1070,83298.225,-26728.398,-43966.208,1212.3449,423.46736,289.86928,3.74E-05,0.11129172,791.73558,1672.4563
617,14.743787,9.617,65,300,64867.584,-32458.337,-45529.277,1203.1043,338.27404,289.8836,4.66E-05,0.10264886,861.20204,1576.899
636,14.871863,3.616,90,-700,84650.22,-27813.585,-44157.146,1200.8717,388.19735,289.95294,4.05E-05,0.10894547,808.94428,1614.5406
645,14.933635,1.61,90,0,87427.108,-32106.311,-44998.03,1203.628,389.62486,289.82098,4.05E-05,0.1103485,797.95971,1601.4948
618,14.74985,16.612,65,300,64717.596,-32450.936,-45526.317,1190.8794,254.96333,289.86571,6.16E-05,0.10715091,928.17276,1459.1101
648,14.949591,21.608,90,0,87421.434,-32103.432,-45004.855,1187.9861,248.83675,289.94807,6.32E-05,0.10844046,927.13879,1439.6895
649,14.958983,30.607,90,0,87416.131,-32104.584,-45006.911,1189.726,224.96691,289.92678,7.00E-05,0.10786515,960.67035,1426.1377
646,14.937473,5.614,90,0,87424.929,-32098.458,-45000.291,1197.407,334.35132,289.90543,4.74E-05,0.11259575,847.98887,1535.3546
644,14.92313,25.614,90,-300,86230.241,-30393.792,-44653.651,1170.1886,201.86202,289.80826,7.77E-05,0.10649618,953.68715,1370.1512
640,14.90083,1.611,90,-300,86219.838,-30249.108,-44653.569,1193.4306,358.65881,289.9102,4.39E-05,0.10944713,820.12122,1561.7778
635,14.868026,1.61,90,-700,84977.333,-27812.721,-44141.605,1207.742,415.17993,289.88571,3.80E-05,0.11104932,777.35823,1632.5913
651,14.974714,3.613,90,300,88601.939,-33974.614,-45377.151,1235.2929,366.27181,289.89312,4.31E-05,0.11036468,853.64827,1609.1497
631,14.839059,3.613,90,-1070,83682.242,-25495.322,-43681.98,1203.963,388.47678,289.83359,4.06E-05,0.111241,802.84765,1604.6877
641,14.904668,3.613,90,-300,86085.268,-30251.74,-44652.335,1195.2591,339.16909,289.9312,4.68E-05,0.11108548,838.62171,1537.4288
653,14.98517,16.614,90,300,88731.781,-33969.927,-45371.93,1219.0102,307.67184,289.86274,5.13E-05,0.11054596,901.11477,1534.3802
629,14.823464,25.612,65,810,67501.874,-35788.936,-46170.548,1170.8679,150.74777,289.8687,0.000104267,0.10892175,1019.0661,1328.9238
632,14.843453,9.62,90,-1070,82214.632,-25363.836,-43689.628,1196.1522,301.96782,289.91818,5.21E-05,0.10941297,879.97585,1500.913
656,15.007525,3.612,90,700,90215.595,-36627.639,-45900.751,1227.2608,366.0188,289.904,4.31E-05,0.11015732,848.79577,1596.8204
652,14.979108,9.617,90,300,88759.781,-34031.024,-45388.54,1220.5246,327.71871,289.8669,4.80E-05,0.10972197,892.83347,1571.2776
655,15.003681,1.629,90,700,90134.598,-35227.223,-45607.149,1243.7109,382.52061,289.90114,4.13E-05,0.1102903,850.81244,1638.7633
647,14.942423,13.601,90,0,87425.957,-32108.49,-45012.461,1192.0388,302.05892,289.89869,5.21E-05,0.10891486,880.02176,1501.9176
642,14.909062,9.619,90,-300,86270.821,-30313.042,-44651.472,1187.5368,311.65453,289.86756,5.05E-05,0.10927428,875.40967,1520.4388
659,15.025986,25.611,90,700,90821.554,-36652.925,-45895.2,1208.4217,187.98365,289.92512,8.37E-05,0.10832649,1014.7402,1404.9467
667,15.078792,9.621,120,-1380,106981.83,-25631.783,-43204.635,1230.0382,289.10336,289.93882,5.44E-05,0.10764621,941.65613,1541.3136
650,14.970876,1.609,90,300,88849.783,-33983.824,-45378.796,1221.4559,378.04899,290.04062,4.21E-05,0.112453,825.13913,1605.9417
661,15.040329,3.632,90,1070,91402.515,-36563.582,-45876,1236.3762,345.82074,289.90356,4.54E-05,0.10718653,881.39352,1589.4247
643,14.915125,16.614,90,-300,86079.512,-30213.585,-44635.807,1176.7649,292.14608,289.80687,5.38E-05,0.10834454,872.35984,1477.0644
663,15.050792,16.633,90,1070,90749.15,-36359.405,-45835.584,1231.0768,225.36752,289.89807,6.98E-05,0.10812746,999.37986,1464.6504
673,15.117665,16.615,120,-1000,107374.18,-27641.273,-43593.789,1217.7077,248.01629,289.91949,6.34E-05,0.10798263,956.63455,1467.5675
670,15.103371,1.61,120,-1000,107374.18,-27880.973,-43660.477,1231.3782,381.70857,290.06008,4.13E-05,0.11135068,836.68004,1623.3402
675,15.136176,1.61,120,-500,107374.18,-30814.233,-44216.187,1235.23,365.61022,289.91412,4.32E-05,0.1117127,871.0164,1622.4887
654,14.993175,25.614,90,300,88780.503,-33951.796,-45358.197,1213.6697,220.18453,289.93351,7.14E-05,0.10847044,975.81856,1431.0804
669,15.092866,25.61,120,-1380,106021.33,-24887.891,-43052.633,1202.4857,156.86179,289.9242,0.000100434,0.11108626,1041.5081,1363.6535
672,15.111603,9.618,120,-1000,107374.18,-27895.692,-43640.084,1235.6318,298.15325,289.86151,5.35E-05,0.11400808,927.22435,1544.9676
671,15.107209,3.611,120,-1000,107374.18,-27569.651,-43547.575,1247.0893,406.2835,289.77739,3.88E-05,0.11066959,845.72178,1688.6318
658,15.017981,16.615,90,700,90515.244,-36594.377,-45887.019,1217.1691,264.1966,289.95443,6.01E-05,0.1086375,945.53598,1497.7771
666,15.074398,3.612,120,-1380,107374.18,-25405.363,-43142.182,1250.9849,373.39924,289.94682,4.22E-05,0.11008167,869.67056,1648.4911
665,15.070558,1.619,120,-1380,107137.83,-27181.979,-43497.703,1257.1249,406.60113,289.88518,3.89E-05,0.11309654,837.65104,1675.4197
678,15.150469,16.614,120,-500,107374.18,-30851.401,-44227.699,1222.0833,298.37951,289.77448,5.29E-05,0.1110151,912.78492,1528.2151
660,15.036491,1.61,90,1070,92301.093,-39149.015,-46387.47,1243.401,411.10481,289.96622,3.91E-05,0.118766,827.1954,1669.0975
681,15.172824,5.614,120,0,107374.18,-34043.358,-44846.85,1238.104,410.52524,289.9842,3.86E-05,0.11221828,821.77116,1674.3501
657,15.011918,9.618,90,700,90170.45,-36563.746,-45887.882,1223.6869,324.88166,289.88833,4.85E-05,0.11049356,897.34304,1565.859
668,15.084856,16.633,120,-1380,107374.18,-28582.352,-43771.775,1223.499,212.36804,289.91596,7.40E-05,0.10856055,1000.2924,1439.0409
683,15.184942,21.609,120,0,107374.18,-34041.508,-44838.01,1206.0715,278.77315,290.06349,5.59E-05,0.10420333,-2270.3091,4677.0869
662,15.044729,9.62,90,1070,91820.577,-38850.191,-46332.047,1228.5633,296.18644,289.88809,5.30E-05,0.10866758,921.29569,1538.6033
664,15.058803,25.613,90,1070,92468.105,-38871.777,-46332.13,1185.7992,139.86662,289.89099,0.000112144,0.10578185,1035.5519,1323.9936
687,15.214459,9.617,120,500,107374.18,-37093.512,-45420.034,1228.6299,366.83049,289.86044,4.29E-05,0.10910191,849.0379,1600.8914
682,15.177774,13.601,120,0,107374.18,-34031.928,-44841.957,1223.5263,341.71541,289.90121,4.63E-05,0.11237965,869.25739,1571.3285
680,15.168981,1.63,120,0,107374.18,-34032.381,-44835.297,1231.6857,346.77813,289.86797,4.65E-05,0.11635384,886.19507,1601.8049
674,15.12567,25.611,120,-1000,107374.18,-27728.519,-43626.639,1205.9425,168.16847,289.8711,9.34E-05,0.10776667,1028.5032,1377.921
686,15.210065,3.613,120,500,107374.18,-37086.564,-45439.646,1232.3817,425.51124,289.92097,3.73E-05,0.1146044,807.09309,1689.7857
691,15.242869,3.614,120,1000,107374.18,-39946.892,-45976.403,1234.2616,413.33622,289.90932,3.82E-05,0.11154138,814.97879,1664.8192
692,15.247263,9.618,120,1000,107374.18,-40155.221,-46030.88,1216.6376,279.15498,289.91141,5.64E-05,0.1087968,933.24586,1510.8248
689,15.228527,25.612,120,500,107374.18,-37292.92,-45472.291,1202.6297,239.83993,289.87114,6.54E-05,0.10392346,955.0592,1455.264
677,15.144407,9.617,120,-500,107374.18,-30811.437,-44219.764,1225.0026,305.44591,289.88583,5.19E-05,0.1134007,908.40982,1535.3882
694,15.261331,25.613,120,1000,107374.18,-40131.909,-46018.258,1194.0679,167.20205,289.88811,9.39E-05,0.10716734,1018.5776,1362.6648
679,15.158475,25.613,120,-500,107374.18,-31086.825,-44272.268,1201.8643,197.42106,289.88462,7.96E-05,0.10792062,989.94604,1396.862
676,15.140013,3.612,120,-500,107374.18,-30920.68,-44235.306,1230.7024,339.65236,289.9083,4.63E-05,0.10954318,890.33392,1606.8075
693,15.253325,16.615,120,1000,107374.18,-40109.09,-46026.193,1204.0206,246.3669,289.86979,6.36E-05,0.10687533,940.70184,1449.8537
696,15.275673,3.614,120,1380,107374.18,-43419.219,-46659.775,1228.1878,337.13613,289.88049,4.67E-05,0.10947127,877.39224,1574.0623
690,15.239032,1.608,120,1000,107374.18,-40387.357,-46070.35,1225.6718,341.33057,289.82792,4.64E-05,0.10896834,882.7317,1594.1774
698,15.286129,16.616,120,1380,107374.18,-42713.644,-46525.452,1209.6508,237.18299,289.88483,6.64E-05,0.10962666,967.15211,1454.4539
697,15.280068,9.616,120,1380,107374.18,-43063.574,-46570.103,1222.3936,267.9914,289.96021,5.87E-05,0.10873129,937.98707,1489.7099
702,15.314125,8.605,40,-550,36690.215,-25333.657,-44582.769,1226.5708,294.10057,289.91987,5.40E-05,0.1142363,920.63502,1522.7084
695,15.271836,1.612,120,1380,107374.18,-42399.155,-46472.743,1222.1326,361.82925,289.92215,4.37E-05,0.11209278,848.8861,1594.5684
684,15.194335,30.609,120,0,107374.18,-34040.193,-44843.52,1196.3639,231.15867,290.01458,6.94E-05,0.1141604,948.32792,1423.2377
685,15.206227,1.609,120,500,107374.18,-37340.778,-45485.407,1226.7325,418.96747,289.94595,3.75E-05,0.10886661,793.59543,1659.0308
700,15.305891,1.619,40,-550,36728.863,-26033.679,-44725.479,1235.268,362.56195,289.85889,4.36E-05,0.11199759,861.10126,1609.4442
704,15.327355,20.619,40,-550,36200.002,-25393.89,-44607.52,1196.2041,145.10166,289.95057,0.000108199,0.10763679,1039.1354,1337.4505
710,15.369284,1.608,40,-200,37917.25,-27520.558,-45022.535,1228.272,363.65049,289.96909,4.34E-05,0.11067143,850.43264,1598.6987
688,15.220521,16.614,120,500,107374.18,-37248.022,-45454.489,1206.1675,245.02294,289.83867,6.40E-05,0.10685102,955.13641,1462.7121
711,15.373121,3.613,40,-200,37770.511,-27583.423,-45032.69,1231.4895,346.93744,289.86436,4.55E-05,0.1097917,883.0325,1596.2705
699,15.294136,25.61,120,1380,107374.18,-43222.113,-46626.801,1196.3469,140.76731,289.86113,0.000111421,0.10682285,1048.6196,1340.1582
707,15.344706,9.637,40,-400,37578.339,-27278.35,-44963.617,1221.0894,267.51158,289.9291,5.90E-05,0.11105079,945.72305,1497.8022
714,15.391583,25.612,40,-200,37824.7,-27579.476,-45034.006,1211.7347,200.89058,290.0337,7.82E-05,0.10746031,1002.677,1416.0603
716,15.405926,5.616,40,0,38783.871,-28829.616,-45286.493,1236.342,345.42908,289.90248,4.57E-05,0.10874675,873.07587,1585.3383
706,15.340311,3.614,40,-400,36685.939,-26217.298,-44792.578,1234.5813,329.78812,290.00863,4.99E-05,0.1229476,892.32943,1576.7615
701,15.309731,3.613,40,-550,35822.895,-25176.68,-44563.856,1244.8096,381.44141,289.84305,4.13E-05,0.10908633,840.87992,1622.9282
722,15.447561,9.619,40,200,39683.713,-30116.143,-45528.085,1231.7163,332.79396,289.89304,4.72E-05,0.10793152,902.0109,1595.1608
715,15.402089,1.608,40,0,38790.203,-28834.55,-45274.158,1249.0439,445.24701,289.87017,3.55E-05,0.11181857,799.40134,1719.5178
723,15.453624,16.613,40,200,39776.222,-30187.806,-45539.843,1226.1674,305.80663,289.97858,5.14E-05,0.10877699,904.83392,1535.2671
709,15.358778,25.613,40,-400,36909.975,-26513.654,-44829.006,1195.6131,149.92032,289.93176,0.000104833,0.10743701,1038.0966,1346.7721
705,15.336473,1.612,40,-400,36651.362,-26212.981,-44773.83,1228.5297,362.44039,289.88758,4.32E-05,0.10628678,854.46486,1598.1715
719,15.427437,30.607,40,0,38822.848,-28833.234,-45261.125,1168.4503,203.26685,289.86876,7.69E-05,0.10451004,951.01506,1372.0253
703,15.319906,14.613,40,-550,36044.752,-25518.592,-44630.215,1207.415,194.31825,289.92885,8.07E-05,0.10688224,1013.7459,1418.2642
708,15.350772,16.616,40,-400,36706.209,-26284.603,-44816.055,1211.463,253.27493,289.90266,6.20E-05,0.10776215,957.4762,1480.645
726,15.475971,3.613,40,400,40716.891,-31265.716,-45776.871,1246.7282,370.11164,289.98084,4.35E-05,0.10690447,853.22599,1636.2488
712,15.377515,9.619,40,-200,37726.6,-27475.167,-45014.805,1227.807,296.16291,289.9215,5.32E-05,0.10772494,920.30774,1534.5205
713,15.383578,16.612,40,-200,37740.62,-27473.358,-45016.203,1220.5821,294.87257,290.04417,5.31E-05,0.10629818,919.27275,1529.8889
732,15.513169,8.607,40,550,41561.393,-32382.069,-45971.88,1205.0777,289.77904,289.92845,5.43E-05,0.1088785,914.5046,1516.6166
725,15.472133,1.615,40,400,40722.154,-31240.348,-45760.343,1245.2838,409.43042,290.04988,3.84E-05,0.10893813,836.57329,1683.5277
731,15.508775,3.614,40,550,41313.182,-32005.703,-45895.735,1239.2256,371.54856,289.95108,4.24E-05,0.10924613,870.49607,1637.6959
733,15.518951,14.615,40,550,41195.634,-31896.09,-45872.875,1191.8244,245.46089,289.93138,6.39E-05,0.10673044,941.51153,1449.1854
727,15.480364,9.623,40,400,40603.619,-31097.145,-45730.699,1238.5421,311.80295,290.00439,5.09E-05,0.11080338,909.92292,1553.1377
724,15.461629,25.611,40,200,39826.834,-30129.916,-45525.453,1214.0966,218.91545,289.89565,7.18E-05,0.10782152,989.51262,1441.6187
718,15.418044,21.607,40,0,38811.87,-28836.852,-45277.448,1187.6207,241.27683,290.09672,6.51E-05,0.10727372,933.57988,1431.9252
735,15.536767,1.622,65,-810,60248.548,-26766.182,-44441.662,1207.5524,404.07927,289.98624,3.90E-05,0.11050441,803.82393,1640.7316
720,15.439329,1.611,40,200,39578.705,-30074.74,-45522.452,1202.1371,396.54158,289.93374,3.98E-05,0.10995439,804.36566,1623.4828
739,15.55907,25.611,65,-810,58993.098,-25246.247,-44122.404,1164.716,152.11017,289.98624,0.000102549,0.10120241,995.59647,1310.1409
738,15.551065,16.614,65,-810,59438.21,-25516.495,-44175.895,1176.9019,204.29185,289.96655,7.70E-05,0.10811849,969.20745,1390.9542
717,15.410876,13.601,40,0,38803.113,-28829.534,-45280.901,1218.0214,290.22624,289.93644,5.42E-05,0.10882445,907.45487,1506.6158
737,15.545002,9.62,65,-810,59463.907,-25605.427,-44192.505,1193.7244,283.7963,289.95049,5.56E-05,0.1106025,898.82761,1485.3138
742,15.577813,9.619,65,-600,60310.631,-26672.029,-44400.629,1187.5317,337.8398,289.96916,4.66E-05,0.1092689,835.75978,1531.8059
721,15.443167,3.613,40,200,39779.305,-30208.363,-45542.187,1207.3497,383.48224,289.9464,4.13E-05,0.11251693,820.20866,1611.155
744,15.591881,25.613,65,-600,60476.736,-26649.457,-44397.546,1158.2298,196.45995,289.94463,7.96E-05,0.10396287,938.9068,1342.6084
743,15.583875,16.614,65,-600,60069.08,-26729.59,-44416.787,1173.7072,235.62363,289.95677,6.66E-05,0.1075122,933.53952,1419.4605
747,15.610618,9.618,65,-300,61822.968,-28676.175,-44790.153,1191.3364,375.00296,289.96036,4.20E-05,0.11004418,812.93262,1586.6027
728,15.486427,16.615,40,400,40713.479,-31209.347,-45752.202,1207.4934,238.69118,289.93338,6.57E-05,0.10699646,967.44598,1456.5338
736,15.540609,3.612,65,-810,59507.983,-25753.07,-44224.657,1206.9978,358.46936,289.99417,4.47E-05,0.1029243,834.20931,1603.0735
730,15.504937,1.614,40,550,41239.257,-31889.306,-45897.791,1244.0484,441.89939,290.17201,3.56E-05,0.10825736,799.22803,1715.075
729,15.494432,25.617,40,400,40547.004,-31053.604,-45704.961,1198.4645,173.52505,289.99271,9.01E-05,0.10560806,1025.0223,1384.8363
756,15.676269,3.614,65,300,64505.566,-32270.688,-45490.505,1188.651,411.62241,289.99883,3.89E-05,0.1137737,768.08737,1617.3571
740,15.569576,1.611,65,-600,60011.766,-26666.191,-44393.393,1201.6533,443.74315,289.81169,3.56E-05,0.11174314,753.18704,1679.0352
734,15.526399,20.622,40,550,41214.629,-31821.22,-45857.745,1176.5993,184.36689,290.01359,8.52E-05,0.10600828,983.82396,1367.2568
757,15.680663,9.62,65,300,64535.662,-32347.779,-45499.592,1180.7298,374.19601,290.01106,4.21E-05,0.10907347,802.58343,1575.3055
753,15.651147,21.607,65,0,63188.072,-30481.819,-45145.263,1155.1769,275.10718,289.94485,5.74E-05,0.11145814,878.33861,1443.0452
750,15.63519,1.611,65,0,63183.138,-30486.999,-45143.043,1191.442,383.2034,289.94085,4.11E-05,0.11037166,808.60901,1598.4213
741,15.573414,3.632,65,-600,61307.426,-28164.459,-44680.54,1197.4561,375.34255,289.96317,4.19E-05,0.10942005,804.65118,1578.2781
745,15.602386,1.612,65,-300,61841.552,-28707.052,-44797.841,1195.1291,452.51389,289.95513,3.46E-05,0.10706688,718.57926,1653.0066
755,15.672432,1.609,65,300,64587.508,-32444.769,-45528.249,1190.1019,459.19711,289.92531,3.46E-05,0.11190076,731.84207,1688.6428
754,15.660539,30.606,65,0,63190.292,-30489.055,-45137.122,1145.8803,208.78673,290.0482,7.50E-05,0.10515728,923.91022,1354.2312
749,15.624685,25.613,65,-300,61719.728,-28481.702,-44758.658,1162.08,245.72822,289.94386,6.37E-05,0.10548696,905.52974,1410.8541
760,15.705236,1.611,65,600,66249.012,-34284.704,-45888.828,1187.9494,452.35995,290.09264,3.54E-05,0.11705943,737.88513,1666.8421
746,15.606224,3.613,65,-300,61781.072,-28601.88,-44782.012,1195.4395,412.89197,289.94266,3.81E-05,0.10830042,776.6273,1627.9485
763,15.719536,16.614,65,600,66188.573,-34256.787,-45895.159,1153.1809,230.97914,289.97094,6.80E-05,0.10798311,910.22732,1388.3686
765,15.738047,1.61,65,810,67243.26,-35592.118,-46159.776,1189.149,443.1376,289.96574,3.58E-05,0.11430991,746.41449,1657.9795
748,15.61668,16.615,65,-300,61851.543,-28663.347,-44791.016,1168.6586,258.44435,289.91196,6.09E-05,0.10918619,906.27518,1438.1895
751,15.639028,5.616,65,0,63184.742,-30488.192,-45142.508,1191.9752,422.21146,289.95937,3.72E-05,0.10772943,749.70184,1619.8638
766,15.741884,3.612,65,810,67134.633,-35337.082,-46095.102,1195.6915,407.31062,289.94563,3.87E-05,0.1104614,781.07945,1617.264
769,15.760346,25.613,65,810,67206.585,-36205.307,-46250.311,1154.7147,153.74544,289.94013,0.000102158,0.10754269,996.79015,1315.7654
775,15.804908,1.613,90,-700,84070.576,-27728.23,-44168.288,1242.5449,412.60911,289.97668,3.83E-05,0.11116231,812.51046,1663.0047
768,15.75234,16.615,65,810,67175.091,-35586.773,-46136.217,1171.9794,184.77806,290.11062,8.53E-05,0.10770549,970.17543,1353.0367
762,15.713468,9.638,65,600,65205.51,-32726.53,-45582.233,1179.3153,344.40378,289.99727,4.58E-05,0.10866204,833.37035,1542.9933
770,15.772101,1.62,90,-1070,83717.93,-26933.068,-43972.951,1201.0744,405.28682,289.84488,3.88E-05,0.10996465,801.86296,1644.9956
759,15.694731,25.612,65,300,64600.048,-32415.331,-45542.023,1156.4105,244.47567,289.94536,6.42E-05,0.10730573,907.46923,1412.4803
752,15.643978,13.603,65,0,63183.919,-30483.546,-45150.567,1168.0621,293.27172,290.04307,5.34E-05,0.10594132,867.31513,1476.4222
776,15.808746,3.611,90,-700,84054.089,-27757.668,-44174.743,1242.638,389.86976,290.07167,4.12E-05,0.11923032,855.58715,1654.4937
758,15.686725,16.615,65,300,64492.984,-32248.897,-45486.928,1163.6955,268.30287,289.96882,5.86E-05,0.10880775,879.99538,1433.247
772,15.780336,9.618,90,-1070,82784.942,-25486.153,-43711.09,1191.5094,291.11242,290.02059,5.42E-05,0.11092216,890.66166,1488.601
779,15.827208,25.61,90,-700,84288.981,-27570.76,-44122.24,1233.0139,163.50804,289.99862,9.60E-05,0.10625225,1046.9162,1383.3868
778,15.819202,16.616,90,-700,84023.376,-27453.665,-44099.585,1207.5323,247.4202,289.99292,6.34E-05,0.10245357,951.18781,1469.2768
780,15.837713,1.609,90,-300,86098.096,-30198.249,-44643.043,1267.9029,352.08349,289.94841,4.47E-05,0.1097264,909.00278,1638.5528
764,15.727541,25.614,65,600,66353.651,-34194.991,-45866.913,1150.5123,198.35392,289.97663,7.91E-05,0.10715321,944.14518,1353.471
761,15.709074,3.612,65,600,66278.04,-34349.377,-45899.929,1190.7349,394.06648,289.95314,3.99E-05,0.10844962,787.64178,1603.8936
783,15.852007,16.614,90,-300,85993.293,-30163.631,-44642.262,1257.1657,311.18683,290.01428,5.09E-05,0.11232157,934.81082,1574.1993
789,15.895872,30.605,90,0,87394.545,-32113.136,-45017.313,1228.6275,235.91305,290.09791,6.73E-05,0.11450558,987.51033,1470.621
774,15.794403,25.614,90,-1070,82707.399,-25388.135,-43704.758,1188.5778,148.70105,289.94696,0.00010555,0.10619173,1028.7474,1335.3536
773,15.786397,16.613,90,-1070,82968.974,-25732.513,-43761.414,1173.033,208.55875,289.94591,7.47E-05,0.10183319,941.61213,1372.7818
786,15.874353,5.619,90,0,87392.284,-32101.87,-45017.889,1259.9223,331.29326,289.94238,4.76E-05,0.10892316,910.94261,1593.32
771,15.775942,3.612,90,-1070,82490.269,-25917.613,-43826.129,1204.9662,400.03153,289.97813,3.97E-05,0.10934789,777.26686,1603.7432
767,15.746278,9.62,65,810,67221.469,-35476.503,-46114.015,1177.8197,281.05985,289.92207,5.60E-05,0.10960738,882.16842,1462.8215
784,15.860012,25.613,90,-300,85967.431,-30250.959,-44657.146,1238.0758,203.69934,289.96002,7.72E-05,0.10876805,1028.131,1450.8286
788,15.886479,21.609,90,0,87392.325,-32109.888,-45044.161,1241.4994,286.77747,289.98046,5.50E-05,0.10978747,947.52712,1543.0385
782,15.845944,9.617,90,-300,85976.518,-30257.825,-44667.137,1266.3885,302.63126,290.0135,5.23E-05,0.11247609,955.75159,1575.4706
794,15.930064,25.613,90,300,88676.152,-34003.354,-45388.622,1216.8407,218.95832,289.98279,7.16E-05,0.10641151,983.3477,1434.9149
793,15.922058,16.614,90,300,88811.586,-33986.085,-45381.51,1233.5664,274.89938,289.90021,5.75E-05,0.10963996,944.02923,1507.1627
792,15.915996,9.617,90,300,88826.141,-33992.376,-45385.374,1248.3979,319.39911,289.98674,4.95E-05,0.11127305,916.34489,1576.6955
777,15.81314,9.617,90,-700,83977.285,-27690.322,-44180.664,1210.8534,262.28905,289.99325,5.99E-05,0.10825993,934.6203,1477.4201
795,15.940569,1.61,90,700,90969.816,-36396.039,-45849.809,1254.0301,389.22336,289.97886,4.05E-05,0.11068884,853.75931,1662.473
797,15.948801,9.617,90,700,91019.689,-36480.077,-45875.301,1238.3072,305.95468,289.94338,5.15E-05,0.11011047,931.66165,1562.7828
781,15.841551,3.612,90,-300,85949.793,-30154.996,-44636.465,1261.2729,342.00062,290.024,4.61E-05,0.11104926,907.22142,1612.0311
803,15.987667,16.615,90,1070,92010.941,-39077.434,-46409.714,1221.4897,209.87524,289.9499,7.49E-05,0.1082376,998.83431,1432.2869
800,15.973373,1.611,90,1070,92840.651,-39032.29,-46369.955,1244.5477,371.65996,290.00215,4.23E-05,0.10932225,856.96941,1628.5659
790,15.907764,1.612,90,300,88738.73,-33856.738,-45362.885,1261.2422,454.68623,289.97086,3.46E-05,0.10843944,788.76145,1727.0365
785,15.870517,1.61,90,0,87391.379,-32105.447,-45011.886,1274.0947,409.72264,289.99479,3.84E-05,0.10993417,857.47258,1709.4567
787,15.879305,13.621,90,0,87393.229,-32103.761,-45016.861,1249.4138,339.82091,289.97315,4.60E-05,0.1054984,895.47299,1602.0523
809,16.02973,25.612,120,-1380,106201.26,-25345.747,-43162.616,1218.0852,147.21957,289.92989,0.000106124,0.10615457,1067.4861,1373.3826
808,16.021724,16.616,120,-1380,106919.3,-25254.06,-43124.79,1220.7953,237.46842,289.9907,6.64E-05,0.10555113,976.36447,1471.2012
791,15.911601,3.615,90,300,88587.508,-33855.669,-45354.785,1266.7298,438.68594,289.94062,3.60E-05,0.11162918,816.30093,1719.0223
799,15.962868,25.613,90,700,90680.035,-36499.237,-45877.233,1217.3087,184.68945,289.95394,8.55E-05,0.10834821,1028.2687,1408.1151
804,15.995673,25.611,90,1070,92352.651,-38857.387,-46339.53,1207.5655,138.56473,289.9773,0.000113094,0.10587266,1061.7641,1348.2965
812,16.048467,9.616,120,-1000,107374.18,-27477.718,-43571.504,1239.848,327.63351,290.13359,4.85E-05,0.11445328,905.42654,1582.3411
806,16.011269,3.61,120,-1380,106473.81,-25090.629,-43105.713,1243.7204,361.53053,289.96239,4.37E-05,0.11142662,864.88741,1608.2439
805,16.007428,1.619,120,-1380,107154.73,-26821.895,-43428.26,1250.2791,401.53829,289.96229,3.94E-05,0.11304527,843.33703,1676.663
798,15.954863,16.616,90,700,91019.936,-36712.295,-45915.306,1222.2788,265.85989,289.99879,5.93E-05,0.11100583,958.15002,1509.456
816,16.076877,3.613,120,-500,107374.18,-30945.308,-44253.191,1252.59,415.61473,289.95485,3.79E-05,0.10880423,812.27646,1667.5013
796,15.944406,3.614,90,700,91269.712,-36516.505,-45865.927,1247.6686,368.45875,289.97187,4.27E-05,0.10961683,865.07873,1627.0627
820,16.105844,1.608,120,0,107374.18,-34016.264,-44833.488,1250.2924,358.78174,289.84068,4.41E-05,0.11123405,892.56021,1631.1166
801,15.977211,3.612,90,1070,92850.477,-39080.682,-46370.49,1248.5424,351.40165,289.97733,4.48E-05,0.10860192,878.0378,1601.1036
818,16.087334,16.614,120,-500,107374.18,-30949.584,-44254.424,1237.5634,247.37474,289.96485,6.35E-05,0.10839149,974.54528,1485.7678
815,16.07304,1.61,120,-500,107374.18,-30926.6,-44246.982,1254.4898,433.49583,290.08084,3.65E-05,0.11059865,822.47068,1718.0546
813,16.054529,16.614,120,-1000,107374.18,-27686.828,-43621.253,1226.3207,226.93771,289.95503,6.93E-05,0.1081179,995.40386,1464.5658
810,16.040235,1.61,120,-1000,107374.18,-28125.853,-43693.739,1245.4765,415.67411,289.95587,3.81E-05,0.10984479,817.73771,1676.929
826,16.146923,3.611,120,500,107374.18,-37267.017,-45475.91,1249.5877,400.55883,289.99436,3.94E-05,0.11119859,848.19062,1674.8902
822,16.114631,13.6,120,0,107374.18,-34032.257,-44848.33,1241.59,328.07921,289.87437,4.82E-05,0.1123775,913.27295,1590.919
819,16.095339,25.612,120,-500,107374.18,-30747.052,-44205.826,1228.2313,239.34573,289.999,6.56E-05,0.10746065,980.61297,1475.6092
802,15.981605,9.62,90,1070,92707.848,-38926.09,-46340.723,1229.0458,269.3298,289.92399,5.83E-05,0.10707218,948.40942,1507.1562
807,16.015662,9.619,120,-1380,106658.09,-25361.658,-43158.34,1236.184,307.29866,289.9664,5.13E-05,0.10936543,925.998,1564.4767
814,16.062534,25.613,120,-1000,107175.9,-27721.612,-43619.033,1212.9875,197.355,290.02428,7.98E-05,0.10918779,1002.5095,1406.9551
811,16.044073,3.612,120,-1000,107374.18,-27637.038,-43603.615,1251.5968,403.03745,289.96746,3.92E-05,0.11209376,851.06122,1685.7368
823,16.1218,21.608,120,0,107374.18,-34036.821,-44851.003,1235.1421,269.6513,289.98839,5.85E-05,0.1105554,957.08956,1507.7084
830,16.175889,1.612,120,1000,107374.18,-40255.007,-46053.534,1219.3632,450.64175,289.96803,3.50E-05,0.1086605,754.77775,1686.899
825,16.143085,1.61,120,500,107374.18,-37220.681,-45463.575,1269.047,434.3272,289.92752,3.62E-05,0.10775654,825.21285,1727.9488
836,16.212537,3.613,120,1380,107374.18,-42693.333,-46537.335,1225.5219,367.67147,289.98457,4.28E-05,0.10923423,840.88759,1601.6579
817,16.081271,9.619,120,-500,107374.18,-30800.46,-44243.282,1254.3612,384.08578,289.96355,4.11E-05,0.11096807,869.08258,1664.7356
831,16.179727,3.612,120,1000,107374.18,-40360.508,-46079.766,1216.9752,368.89661,289.92935,4.25E-05,0.10715833,849.62433,1618.81
834,16.198189,25.631,120,1000,107374.18,-37934.848,-45611.384,1201.4599,174.9246,289.97632,9.03E-05,0.10938662,1017.4983,1377.3299
835,16.2087,1.612,120,1380,107374.18,-42937.268,-46574.626,1224.7745,365.8084,289.95565,4.32E-05,0.11147884,855.94286,1611.0571
839,16.231,25.611,120,1380,107374.18,-42967.776,-46565.498,1181.7947,145.92522,289.9268,0.000107505,0.10702065,1019.1353,1319.2687
821,16.109682,5.613,120,0,107374.18,-34026.625,-44845.905,1254.64,402.58851,289.91982,3.94E-05,0.11426161,839.36966,1667.5394
837,16.216931,9.619,120,1380,107374.18,-42429.786,-46516.16,1204.1642,316.67216,289.94705,4.94E-05,0.10559354,865.98475,1520.4092
841,16.246595,3.612,65,-810,58875.304,-25398.66,-44184.364,1211.1671,363.35535,290.01498,4.35E-05,0.11211397,829.30015,1575.7403
843,16.257051,16.613,65,-810,58887.309,-25386.86,-44172.934,1178.8949,178.46486,289.95687,8.81E-05,0.10803539,985.16756,1350.6708
824,16.131193,30.606,120,0,107374.18,-34045.167,-44846.192,1222.2573,217.70958,289.98236,7.24E-05,0.10883599,995.14031,1442.0718
829,16.165384,25.612,120,500,107374.18,-37233.796,-45466.001,1191.8258,227.03965,289.97503,6.90E-05,0.10669046,952.63886,1423.3813
844,16.265057,25.613,65,-810,59120.062,-25448.286,-44178.033,1183.0438,140.49302,289.97872,0.000111458,0.10495482,1020.9611,1311.5439
849,16.297861,25.614,65,-600,60281.522,-26700.645,-44448.199,1249.3534,155.50495,289.99485,0.000100826,0.1066425,1085.0383,1405.4162
832,16.184121,9.617,120,1000,107374.18,-40592.808,-46122.649,1238.6683,351.60501,289.95451,4.48E-05,0.11142112,876.92306,1604.5315
848,16.289855,16.614,65,-600,60148.309,-26932.122,-44471.758,1207.702,237.34742,289.98896,6.62E-05,0.10700081,961.40595,1449.4526
847,16.283793,9.618,65,-600,59985.616,-26762.235,-44433.562,1228.4341,258.03041,290.08272,6.42E-05,0.12691406,959.25142,1495.7789
828,16.157379,16.614,120,500,107374.18,-37267.963,-45478.253,1209.2638,251.16587,290.08431,6.27E-05,0.10680203,939.70963,1460.7045
827,16.151317,9.62,120,500,107374.18,-37243.129,-45483.351,1221.9363,355.58398,290.06357,4.46E-05,0.11367103,854.26449,1587.0385
840,16.242754,1.621,65,-810,58996.1,-26275.928,-44352.566,1214.5817,396.76151,289.95427,3.97E-05,0.10956787,805.18391,1621.5232
845,16.275562,1.61,65,-600,59992.894,-26737.607,-44426.984,1231.1774,328.11481,289.94533,4.78E-05,0.10736698,898.86983,1580.0797
838,16.222993,16.615,120,1380,107374.18,-42559.01,-46495.068,1192.1179,164.1808,289.99004,9.56E-05,0.10625021,1018.873,1359.228
859,16.366524,30.609,65,0,62966.832,-30453.778,-45163.271,1196.5206,222.752,289.95292,7.04E-05,0.1069219,951.06248,1406.7961
833,16.190183,16.615,120,1000,107374.18,-40344.35,-46061.428,1208.0112,207.95464,289.93269,7.57E-05,0.10895705,992.46409,1423.5763
854,16.330665,25.615,65,-300,61453.138,-28553.283,-44788.302,1251.6878,202.76157,289.92437,7.74E-05,0.10703457,1034.2383,1451.3577
856,16.345008,5.616,65,0,62935.749,-30449.955,-45164.875,1247.6006,349.72633,289.97824,4.50E-05,0.10937071,886.44325,1604.8598
862,16.38665,9.617,65,300,64476.374,-32472.028,-45549.012,1214.2008,326.56595,289.95908,4.85E-05,0.11319749,883.80739,1560.9401
857,16.349959,13.62,65,0,62946.809,-30451.723,-45156.611,1228.316,326.72144,289.93472,4.84E-05,0.11234078,905.36715,1578.4207
864,16.400717,25.613,65,300,64347.19,-32322.246,-45521.712,1187.5951,217.4845,289.92099,7.28E-05,0.11261205,962.93875,1411.6976
855,16.34117,1.61,65,0,62934.186,-30450.407,-45157.597,1256.6162,415.52501,290.01609,3.83E-05,0.11440414,830.53599,1689.7468
861,16.382256,3.613,65,300,64402.901,-32344.531,-45526.029,1227.0854,375.25554,289.96081,4.22E-05,0.11324009,850.80966,1625.453
846,16.279399,3.613,65,-600,59734.115,-26624.624,-44416.294,1264.0968,379.76064,289.95456,4.21E-05,0.11857935,889.11668,1670.8631
866,16.415066,3.614,65,600,65416.677,-34009.316,-45856.676,1228.493,349.62778,289.97093,4.52E-05,0.1115914,862.80856,1583.3632
842,16.250989,9.62,65,-810,59413.459,-25578.743,-44196.205,1190.1526,277.5418,289.9034,5.66E-05,0.10824079,898.33922,1474.0244
860,16.378418,1.61,65,300,64283.215,-32390.497,-45532.114,1232.5335,396.91457,289.90368,3.90E-05,0.098656813,795.04986,1612.1017
852,16.316597,9.62,65,-300,61368.07,-28578.979,-44791.386,1234.9053,291.79373,289.97495,5.40E-05,0.10926971,936.67875,1537.7758
865,16.411223,1.63,65,600,65014.982,-32818.504,-45609.492,1217.3067,381.10601,289.95579,4.15E-05,0.11383851,826.92899,1613.0811
851,16.312204,3.612,65,-300,61336.741,-28554.886,-44772.884,1289.6608,331.75342,290.11323,4.82E-05,0.10727329,949.61602,1649.3941
869,16.433528,25.613,65,600,65789.88,-34244.904,-45917.238,1196.2704,171.56315,289.94797,9.17E-05,0.10868259,1011.0385,1365.6382
872,16.452264,9.619,65,810,67142.445,-35447.969,-46124.088,1249.9432,271.85155,289.97173,5.82E-05,0.11197963,968.47485,1529.8787
850,16.308366,1.61,65,-300,61297.764,-28516.608,-44793.36,1278.0209,359.17135,290.05024,4.39E-05,0.11017608,899.65863,1638.907
853,16.32266,16.613,65,-300,61361.41,-28550.692,-44794.429,1238.3209,283.08282,290.03751,5.58E-05,0.11078474,939.00385,1520.3497
870,16.444033,1.61,65,810,66853.899,-35619.378,-46167.834,1229.1326,383.85266,290.01585,4.09E-05,0.10626602,820.96901,1607.1219
858,16.357133,21.609,65,0,62960.006,-30454.025,-45157.433,1210.6139,271.28117,289.94327,5.81E-05,0.11049096,922.88835,1479.5258
873,16.458327,16.615,65,810,67260.281,-35808.63,-46203.81,1274.7665,219.50642,289.87874,7.19E-05,0.11037182,1039.346,1489.2398
882,16.519126,9.621,90,-700,83898.961,-27859.387,-44213.021,1217.4585,330.44833,290.01123,4.80E-05,0.11311264,883.95763,1564.204
867,16.419461,9.616,65,600,65646.963,-34410.186,-45944.908,1217.7573,304.41698,290.06042,5.21E-05,0.11342561,899.50971,1525.3186
879,16.500389,25.615,90,-1070,82920.252,-25465.883,-43717.833,1188.5949,139.89314,290.00559,0.000112687,0.11044973,1046.3009,1336.1638
885,16.5437,1.629,90,-300,86306.14,-30922.571,-44800.349,1215.7244,375.58077,289.9487,4.21E-05,0.11313333,843.75989,1617.0987
884,16.533194,25.611,90,-700,83912.529,-27453.994,-44141.399,1189.9975,180.06145,290.0629,8.83E-05,0.1139679,1001.0113,1373.4533
863,16.392711,16.613,65,300,64416.592,-32352.301,-45528.948,1209.6067,295.94943,289.9545,5.32E-05,0.10918661,909.45172,1519.3463
887,16.551937,9.618,90,-300,85758.031,-30153.27,-44653.445,1206.5861,310.68264,290.01953,5.09E-05,0.11145306,895.80834,1535.9189
881,16.514732,3.612,90,-700,84044.098,-27558.22,-44130.504,1236.7006,364.36393,289.99942,4.33E-05,0.11140101,856.41711,1609.7344
868,16.425522,16.614,65,600,65785.192,-34138.663,-45879.124,1204.0422,257.42472,289.93628,6.12E-05,0.10979364,941.05637,1470.6305
883,16.525188,16.616,90,-700,84167.444,-27747.76,-44179.883,1198.2798,228.02698,290.02925,6.89E-05,0.10836508,953.03413,1421.3093
886,16.547543,3.611,90,-300,85723.371,-30163.014,-44649.663,1214.0725,351.54622,289.94432,4.50E-05,0.1109184,854.1823,1583.4339
871,16.447871,3.611,65,810,66679.982,-35347.484,-46118.373,1238.5337,354.36065,289.99617,4.45E-05,0.11069482,870.36122,1604.3661
891,16.580353,5.614,90,0,87235.47,-32065.607,-45026.769,1204.4862,333.41432,290.02611,4.74E-05,0.11192499,870.68763,1560.2619
877,16.486322,9.619,90,-1070,81329.337,-25283.045,-43721.656,1229.1286,277.57621,289.88852,5.68E-05,0.10992729,936.5387,1510.2189
889,16.566011,25.611,90,-300,85774.929,-30179.501,-44659.53,1182.5395,204.81887,289.99478,7.70E-05,0.11045512,974.87218,1397.1783
876,16.481928,3.612,90,-1070,81916.546,-25528.995,-43739.089,1251.2013,351.28567,290.04264,4.50E-05,0.11115192,901.18365,1624.5739
895,16.613757,1.608,90,300,88807.105,-34137.8,-45428.216,1204.5893,378.45213,289.99694,4.17E-05,0.11068796,810.32263,1590.1521
899,16.636056,25.61,90,300,88733.755,-34042.988,-45407.248,1175.579,223.63764,290.04439,7.07E-05,0.1119381,940.95439,1399.2375
893,16.592471,21.607,90,0,87246.776,-32069.636,-45027.715,1192.6567,277.75367,289.98237,5.67E-05,0.10944938,897.41734,1468.3503
896,16.617594,3.615,90,300,88831.98,-33966.062,-45386.731,1218.2041,417.69646,289.94812,3.78E-05,0.11222156,799.37759,1664.38
874,16.466333,25.612,65,810,66608.894,-35419.888,-46134.86,1282.2292,135.00209,290.003,0.000116415,0.1091637,1137.1843,1415.7349
880,16.510894,1.61,90,-700,83719.41,-27603.652,-44192.053,1219.8107,366.06985,290.09688,4.30E-05,0.098673796,832.09897,1612.5879
901,16.650399,3.612,90,700,90668.276,-36560.498,-45904.534,1212.1598,383.21255,290.04305,4.13E-05,0.1124548,825.16519,1616.1479
878,16.492384,16.614,90,-1070,82104.772,-25486.482,-43744.434,1252.1234,227.27808,289.99526,6.93E-05,0.10994164,1011.6833,1485.347
875,16.478087,1.621,90,-1070,83274.173,-26971.182,-44019.493,1318.2884,405.42303,289.93752,3.90E-05,0.1114079,897.79548,1723.2853
888,16.558,16.635,90,-300,86446.384,-30904.686,-44817.741,1195.6,298.34129,289.97431,5.24E-05,0.10417523,887.72373,1505.8419
902,16.654792,9.618,90,700,91005.915,-36557.045,-45895.406,1196.1323,279.79987,290.03626,5.59E-05,0.10437774,893.6608,1473.622
904,16.668861,25.613,90,700,90583.907,-36666.698,-45919.582,1169.7536,162.39342,290.10811,0.000100315,0.11789305,993.37247,1330.3043
905,16.679365,1.61,90,1070,92922.224,-38833.047,-46335.378,1208.6039,386.09018,290.09392,4.08E-05,0.10953812,813.24072,1608.3754
911,16.717261,3.612,120,-1380,106391.5,-25554.24,-43212.571,1205.91,317.948,290.00071,4.97E-05,0.11014262,884.04478,1540.2987
908,16.69366,16.614,90,1070,92313.674,-38856.852,-46347.589,1183.356,215.26643,290.12548,7.32E-05,0.11049055,955.68392,1399.2353
892,16.585303,13.601,90,0,87242.665,-32067.457,-45030.963,1196.4203,287.93002,290.04223,5.48E-05,0.11069554,893.06273,1484.9171
894,16.601864,30.607,90,0,87239.869,-32066.306,-45022.699,1183.1044,219.86706,289.96156,7.14E-05,0.10696122,947.02585,1399.3479
890,16.576515,1.612,90,0,87238.512,-32069.184,-45021.877,1216.8286,431.77079,290.02383,3.66E-05,0.11113672,784.40764,1674.2489
909,16.701665,25.612,90,1070,92529.778,-39163.817,-46415.223,1172.8306,139.61978,290.03503,0.000112274,0.10606619,1019.0261,1308.277
906,16.683203,3.611,90,1070,92354.009,-38772.69,-46329.992,1200.8135,314.36856,290.00403,5.01E-05,0.11064501,880.53156,1531.0038
912,16.721655,9.618,120,-1380,106393.18,-25488.909,-43204.265,1190.3121,285.87136,290.09181,5.49E-05,0.10852666,885.63135,1479.6313
897,16.621989,9.616,90,300,88631.337,-34029.379,-45407.001,1203.2271,334.29028,289.95519,4.74E-05,0.11280563,854.77529,1541.7399
898,16.628051,16.616,90,300,88687.212,-33941.517,-45396.27,1196.5224,294.34584,289.98288,5.34E-05,0.10825083,885.17746,1495.2165
900,16.646561,1.613,90,700,90681.063,-36577.89,-45910.619,1209.481,388.14769,290.04513,4.08E-05,0.11339261,807.18798,1605.5898
914,16.735722,25.613,120,-1380,106812.56,-25474.066,-43202.991,1162.1695,149.70372,289.98269,0.000105094,0.10838878,1002.5876,1314.5033
919,16.768527,25.611,120,-1000,107374.18,-27602.748,-43619.444,1178.7026,192.32161,289.99974,8.17E-05,0.10696237,965.8723,1361.1984
921,16.782869,3.611,120,-500,107374.18,-30695.74,-44216.722,1211.66,395.72385,290.0486,4.00E-05,0.11181735,804.55067,1617.3079
920,16.779032,1.61,120,-500,107374.18,-30930.383,-44254.342,1212.9088,413.28098,290.01445,3.83E-05,0.11344602,795.15568,1654.5514
916,16.750065,3.611,120,-1000,107374.18,-27674.165,-43621.048,1205.6655,375.64455,289.97894,4.22E-05,0.11295192,832.74697,1608.6975
903,16.660855,16.613,90,700,90716.093,-36783.794,-45953.584,1184.7807,253.87002,290.01393,6.23E-05,0.11169985,928.85514,1454.1045
913,16.727717,16.613,120,-1380,106751.67,-25089.765,-43162.986,1173.7967,172.05948,290.02331,9.09E-05,0.10472612,983.35616,1338.8762
918,16.760521,16.613,120,-1000,107374.18,-27147.647,-43538.407,1188.3302,214.47871,289.94805,7.35E-05,0.10993635,963.33371,1406.3936
907,16.687597,9.62,90,1070,92441.132,-38952.486,-46369.051,1193.6748,275.93474,290.00806,5.68E-05,0.10529279,899.76546,1466.8709
924,16.801331,25.613,120,-500,107374.18,-30995.591,-44282.794,1163.6815,194.75013,290.04058,8.05E-05,0.10680645,961.75721,1363.1923
928,16.827792,21.608,120,0,107374.18,-34010.754,-44856.101,1183.0988,274.86587,289.98087,5.73E-05,0.11010053,904.27952,1472.5892
930,16.849077,1.61,120,500,107374.18,-37248.927,-45485.818,1201.3007,437.263,290.03411,3.66E-05,0.11904208,762.2855,1657.7549
929,16.837185,30.607,120,0,107374.18,-34004.71,-44857.622,1167.2715,221.14645,290.07878,7.11E-05,0.10796262,936.79374,1393.1659
917,16.754459,9.62,120,-1000,107374.18,-28334.635,-43763.018,1189.6345,314.30011,290.06686,5.06E-05,0.11532305,868.59351,1518.8004
932,16.857308,9.618,120,500,107374.18,-37057.948,-45449.719,1191.9214,285.16446,289.95964,5.56E-05,0.11363048,895.74514,1481.4367
925,16.811836,1.611,120,0,107374.18,-33993.198,-44852.524,1208.5895,380.06287,289.98904,4.15E-05,0.10955362,809.41652,1590.3108
931,16.852915,3.611,120,500,107374.18,-37210.402,-45473.689,1209.622,411.35586,290.09848,3.84E-05,0.11086608,781.81629,1632.6282
910,16.71342,1.618,120,-1380,106964.9,-26750.601,-43444.952,1205.7355,399.88835,290.0235,3.95E-05,0.11196174,788.56773,1609.0888
923,16.793326,16.613,120,-500,107374.18,-30636.288,-44203.195,1187.8455,287.87555,290.01448,5.49E-05,0.11172242,894.37587,1487.3211
922,16.787263,9.618,120,-500,107374.18,-30864.681,-44244.886,1204.7669,315.28748,289.97251,5.00E-05,0.11027435,881.42454,1530.4643
915,16.746227,1.611,120,-1000,107374.18,-28169.188,-43718.86,1195.7305,395.38623,290.02597,4.04E-05,0.11790803,803.44453,1626.5555
926,16.815674,5.614,120,0,107374.18,-33995.254,-44860.994,1210.7247,398.06554,289.93102,3.98E-05,0.11229301,794.91615,1611.7202
937,16.890113,9.618,120,1000,107374.18,-40429.787,-46111.301,1194.6873,295.17654,290.03025,5.34E-05,0.11029921,883.9132,1494.1979
936,16.885719,3.612,120,1000,107374.18,-40501.862,-46127.624,1204.5544,341.93588,290.03821,4.63E-05,0.11233902,846.37957,1552.0447
938,16.896175,16.615,120,1000,107374.18,-40512.634,-46126.02,1179.3472,256.93214,290.11632,6.28E-05,0.10663028,907.16133,1451.1215
927,16.820624,13.601,120,0,107374.18,-34001.298,-44852.113,1193.8563,325.71299,290.02729,4.84E-05,0.11042312,862.18821,1535.2057
935,16.881882,1.609,120,1000,107374.18,-40382.423,-46100.57,1195.713,341.75092,290.25996,4.66E-05,0.11045317,845.18445,1554.5832
945,16.948741,1.619,120,-1380,106753.15,-27400.464,-43589.472,1196.531,394.40514,290.06578,4.00E-05,0.11153286,797.88594,1609.1141
944,16.936986,25.612,120,1380,107374.18,-42790.406,-46561.634,1161.5217,103.91926,290.11395,0.000151281,0.10900852,1051.5122,1265.9323
942,16.922918,9.617,120,1380,107374.18,-43835.344,-46783.737,1187.0439,258.97644,290.05351,6.08E-05,0.1099603,918.67356,1453.4679
943,16.928979,16.616,120,1380,107374.18,-42499.928,-46500.66,1180.3653,225.77461,290.02859,7.00E-05,0.1116678,955.26334,1422.6256
933,16.863371,16.615,120,500,107374.18,-37159.296,-45477.431,1184.9126,297.69828,290.05124,5.29E-05,0.10942406,866.77096,1480.2391
951,16.985386,3.611,120,-1000,107374.18,-27613.15,-43631.984,1204.7066,364.49315,290.07221,4.34E-05,0.11261585,831.78983,1580.9273
934,16.871376,25.613,120,500,107374.18,-37039.816,-45454.078,1160.9902,196.45531,290.2038,8.00E-05,0.10851215,962.73548,1370.4463
946,16.952581,3.614,120,-1380,106248.87,-25515.921,-43231.196,1205.8125,324.45891,290.0968,4.85E-05,0.10704778,870.75837,1536.8376
953,16.995842,16.615,120,-1000,107374.18,-27622.237,-43632.108,1179.152,271.43216,290.02695,5.81E-05,0.11101407,905.6375,1465.5645
958,17.028646,16.613,120,-500,107374.18,-30853.046,-44300.761,1183.9198,245.77535,290.08447,6.41E-05,0.10975239,931.59957,1440.1176
952,16.989779,9.617,120,-1000,107373.42,-27595.142,-43627.051,1192.4754,339.10777,290.07032,4.65E-05,0.11153151,854.90126,1557.5432
949,16.971043,25.611,120,-1380,106181.64,-24988.952,-43123.022,1165.7678,132.26394,290.0383,0.000118084,0.10391204,1009.316,1279.8153
948,16.963037,16.614,120,-1380,106190.89,-25189.058,-43154.804,1175.6588,231.31899,290.08571,6.83E-05,0.1107379,931.34218,1406.6578
956,17.01819,3.612,120,-500,107374.18,-30984.696,-44296.115,1202.5665,421.86558,290.06992,3.73E-05,0.10961402,777.62269,1649.2258
941,16.918524,3.612,120,1380,107374.18,-43144.488,-46641.972,1203.2714,363.56995,290.08357,4.34E-05,0.11135171,831.68508,1588.6988
954,17.003847,25.611,120,-1000,107374.18,-27426.653,-43577.877,1164.2465,202.55156,290.14002,7.80E-05,0.1115514,963.47698,1381.5533
939,16.904181,25.612,120,1000,107374.18,-40180.918,-46063.484,1166.1605,151.25396,290.08161,0.000103963,0.1085317,1001.0869,1312.499
940,16.914687,1.608,120,1380,107374.18,-43648.394,-46767.949,1189.1538,361.47739,290.06794,4.39E-05,0.1117188,820.56246,1574.1446
947,16.956975,9.62,120,-1380,106171.49,-25245.961,-43176.102,1190.4187,261.93631,290.03768,6.02E-05,0.10967764,917.29215,1456.1826
964,17.072512,30.606,120,0,107374.18,-33995.624,-44875.055,1157.2366,195.11517,290.09529,8.04E-05,0.10682844,958.40459,1365.2823
966,17.088241,3.614,120,500,107374.18,-37090.346,-45474.183,1204.5094,364.51678,290.1283,4.39E-05,0.11025119,833.95257,1596.906
959,17.036651,25.613,120,-500,107374.18,-30772.049,-44262.483,1174.6783,241.09984,290.1126,6.50E-05,0.10674819,927.28282,1427.5253
965,17.084404,1.609,120,500,107374.18,-37126.281,-45512.502,1194.6588,376.7301,290.28423,4.30E-05,0.11232559,801.95085,1602.837
950,16.981547,1.612,120,-1000,107374.18,-27855.482,-43683.173,1208.3398,428.70171,290.03435,3.69E-05,0.11160513,778.82342,1664.3887
972,17.12544,9.616,120,1000,107374.18,-40618.998,-46156.363,1193.7356,308.85529,290.10905,5.14E-05,0.11382398,875.81005,1509.6041
957,17.022584,9.618,120,-500,107374.18,-30933.343,-44282.341,1198.3109,361.42194,290.16792,4.39E-05,0.11437151,823.07106,1569.5653
961,17.050994,5.616,120,0,107374.18,-33984.03,-44867.449,1202.0014,339.90866,290.06057,4.64E-05,0.11017597,859.06119,1559.3731
970,17.117209,1.61,120,1000,107374.18,-40471.971,-46155.87,1209.7962,416.97521,290.13186,3.81E-05,0.11660798,807.53195,1683.9832
976,17.15385,3.615,120,1380,107374.18,-42413.34,-46511.802,1203.2453,362.81406,290.1337,4.34E-05,0.10996563,826.65662,1573.4747
969,17.106703,25.614,120,500,107374.18,-37205.098,-45502.223,1171.4219,227.46207,290.13677,6.87E-05,0.10555457,939.64406,1417.861
955,17.014352,1.611,120,-500,107374.18,-31023.467,-44299.774,1199.6763,440.00783,290.04126,3.58E-05,0.1091916,758.65583,1672.5967
974,17.139508,25.61,120,1000,107374.18,-40470.039,-46127.048,1175.1382,186.76565,290.11665,8.42E-05,0.10894173,987.77801,1375.121
960,17.047157,1.609,120,0,107374.18,-33989.662,-44871.026,1207.547,439.07502,290.08866,3.59E-05,0.10944291,765.23257,1676.1917
971,17.121046,3.613,120,1000,107374.18,-40531.711,-46126.884,1213.9534,372.31118,290.09924,4.27E-05,0.11530399,836.15791,1610.4077
978,17.164307,16.614,120,1380,107374.18,-42628.947,-46547.737,1179.156,166.20256,290.21055,9.53E-05,0.10745099,1007.0677,1355.6293
977,17.158245,9.618,120,1380,107374.18,-42521.02,-46522.78,1200.3438,286.67074,290.12449,5.50E-05,0.11059651,898.44186,1488.6086
967,17.092636,9.617,120,500,107374.18,-37283.504,-45522.534,1201.4421,343.01719,290.0784,4.59E-05,0.10713618,849.72667,1562.9097
962,17.055944,13.603,120,0,107374.18,-33989.046,-44875.672,1179.9672,279.64765,290.13899,5.68E-05,0.10885477,878.87671,1454.4566
963,17.063114,21.627,120,0,107374.18,-33997.022,-44877.892,1169.2831,226.13855,290.08319,6.96E-05,0.10964317,944.89865,1413.566
979,17.172312,25.611,120,1380,107374.18,-43351.461,-46724.942,1172.4628,147.01852,290.29133,0.000107336,0.10472827,1019.1572,1325.7014
968,17.098698,16.614,120,500,107374.18,-37136.107,-45468.55,1182.671,290.00811,290.0727,5.48E-05,0.11513468,890.70266,1485.6206
980,17.184067,1.623,15,-290,13414.493,-25790.895,-45172.851,1218.0967,417.11995,290.10027,3.81E-05,0.11427075,806.12111,1667.889
982,17.192303,9.638,15,-290,13640.461,-26109.618,-45237.895,1191.1702,243.64933,290.20071,6.48E-05,0.11029925,944.63899,1448.4721
973,17.131502,16.614,120,1000,107374.18,-40294.683,-46091.566,1187.218,220.39375,290.12437,7.13E-05,0.10939371,956.7443,1413.8315
984,17.206375,25.612,15,-290,13244.237,-25275.684,-45070.886,1166.2994,88.630461,290.13973,0.000176857,0.10658131,1070.7213,1254.0262
989,17.23918,25.613,15,-200,13559.999,-25879.786,-45195.135,1184.2604,153.45416,290.13121,0.000102357,0.10774211,1019.1879,1334.9232
988,17.231174,16.615,15,-200,13582.9,-25900.261,-45209.608,1185.938,191.91058,290.21645,8.24E-05,0.11070886,988.46405,1384.142
981,17.187908,3.612,15,-290,13110.778,-25335.712,-45076.806,1211.0027,362.29236,290.09683,4.36E-05,0.11182049,833.2779,1580.813
993,17.265641,21.608,15,-100,14075.168,-26533.965,-45325.799,1440.7237,250.24342,290.17493,6.29E-05,0.10921609,1166.116,1680.9042
1000,17.324174,1.611,15,100,15012.135,-27763.588,-45559.209,1777.9766,410.7182,290.14655,3.85E-05,0.11143381,1350.1772,2196.5803
996,17.290764,5.612,15,0,14539.807,-27132.516,-45432.04,1634.4045,375.39976,290.06105,4.21E-05,0.11187717,1255.6317,2032.6815
991,17.253523,5.616,15,-100,14076.772,-26533.841,-45339.613,1241.6435,389.53418,290.19965,4.07E-05,0.11266884,846.47472,1653.0404
975,17.150013,1.609,120,1380,107374.18,-42495.776,-46522.287,1210.1504,398.12394,290.12534,3.97E-05,0.11114039,791.50473,1611.0104
983,17.19837,16.616,15,-290,13163.611,-25380.198,-45097.24,1172.2862,131.53285,290.25212,0.000119293,0.10722366,1035.257,1306.8339
985,17.21688,1.61,15,-200,13549.062,-25866.999,-45193.08,1209.1024,424.49926,290.17322,3.71E-05,0.11009234,776.81977,1648.4227
1003,17.34013,21.606,15,100,15080.756,-27773.004,-45572.242,1787.9967,262.22591,290.18805,6.03E-05,0.10964931,1509.516,2050.2718
997,17.295714,13.622,15,0,14542.809,-27141.067,-45434.671,1735.5032,342.05003,290.11639,4.61E-05,0.10981686,1388.6476,2095.2413
1008,17.375708,16.614,15,200,15659.982,-28369.293,-45684.692,1832.5702,235.36444,290.15469,6.70E-05,0.1102684,1587.3077,2071.0458
1004,17.349522,30.607,15,100,15068.298,-27747.101,-45552.589,1782.4156,206.93568,290.14475,7.61E-05,0.10929831,1556.8097,1982.8671
998,17.302888,21.608,15,0,14547.578,-27133.05,-45428.011,1726.2603,239.79071,290.11951,6.56E-05,0.10934555,1466.1164,1964.4392
1002,17.332961,13.6,15,100,15015.26,-27754.173,-45556.783,1777.3318,332.42948,290.17395,4.75E-05,0.11096114,1444.867,2131.1128
992,17.258472,13.6,15,-100,14029.284,-26534.335,-45325.47,1282.3323,306.02655,290.17344,5.14E-05,0.10917537,957.17339,1591.3519
986,17.220718,3.611,15,-200,13574.512,-25908.196,-45196.574,1211.6466,394.68444,290.13503,4.00E-05,0.11072173,816.99769,1632.7801
999,17.312281,30.608,15,0,14554.115,-27135.188,-45438.495,1754.3021,197.72408,290.16301,7.97E-05,0.10915886,1536.1744,1942.068
1013,17.408513,16.614,15,290,15958.394,-29048.923,-45811.367,1830.0017,175.31771,290.31571,9.32E-05,0.12299329,1643.8142,2006.1555
994,17.275034,30.608,15,-100,14096.26,-26539.639,-45326.21,1570.4909,190.39381,290.16041,8.25E-05,0.10831303,1365.9537,1758.3494
987,17.225112,9.618,15,-200,13488.295,-25912.76,-45211.376,1196.8263,302.1437,290.1482,5.21E-05,0.10979965,879.43855,1503.6221
990,17.249684,1.613,15,-100,14047.416,-26569.776,-45328.924,1230.7394,436.15157,290.14156,3.61E-05,0.11013977,791.55505,1694.8389
1010,17.394219,1.609,15,290,16062.085,-29009.124,-45801.623,1853.309,424.52251,290.1328,3.72E-05,0.11153572,1416.3966,2301.3104
1011,17.398057,3.61,15,290,16065.786,-29049.498,-45800.554,1854.5312,375.45677,290.13758,4.21E-05,0.11279254,1482.7901,2260.0786
995,17.286926,1.611,15,0,14510.122,-27121.62,-45450.377,1646.7075,450.55087,290.16394,3.51E-05,0.10885692,1195.6608,2138.0867
1006,17.365253,3.611,15,200,15494.988,-28419.659,-45683.54,1826.5586,421.19435,290.12896,3.76E-05,0.11304502,1404.3886,2276.268
1014,17.416519,25.61,15,290,15924.392,-28986.552,-45828.347,1816.3144,98.97346,290.3297,0.000172729,0.13531297,1703.3828,1906.3041
1020,17.455795,1.61,25,-300,23016.256,-25883.363,-45006.541,1866.5708,461.14095,290.15633,3.44E-05,0.11434473,1411.4584,2362.0871
1005,17.361414,1.61,15,200,15541.489,-28338.95,-45660.804,1821.9159,456.8154,290.08298,3.47E-05,0.11317974,1345.3842,2282.4946
1017,17.436507,6.605,25,-400,22465.605,-25089.763,-44848.659,1869.7235,344.01349,290.18714,4.59E-05,0.11108884,1515.7638,2225.115
1015,17.428273,1.62,25,-400,22692.806,-25754.139,-44989.272,1853.0877,354.56126,290.27884,4.69E-05,0.12637942,1478.413,2219.5062
1024,17.477263,20.616,25,-300,22982.912,-25801.338,-44992.726,1876.3507,195.95693,290.15041,8.03E-05,0.10868968,1675.5149,2079.6265
1009,17.383714,25.612,15,200,15527.263,-28436.311,-45687.2,1815.5746,162.5294,290.14018,9.66E-05,0.10750672,1638.8464,1974.7496
1001,17.328011,5.613,15,100,15034.501,-27780.487,-45561.1,1749.6593,410.15386,290.14234,3.85E-05,0.11105017,1315.5546,2160.5363
1019,17.44807,15.603,25,-400,22348.304,-25244.396,-44885.539,1822.0019,195.13723,290.16718,8.09E-05,0.11096867,1611.0274,2010.6897
1018,17.441732,10.609,25,-400,22430.698,-25359.723,-44907.906,1851.4448,278.73543,290.16396,5.68E-05,0.11263796,1558.3567,2132.2998
1025,17.486381,1.609,25,-150,23693.953,-26833.446,-45193.737,1925.525,456.23055,290.14254,3.48E-05,0.11475092,1460.7792,2396.2309
1007,17.369646,9.618,15,200,15528.25,-28321.929,-45661.503,1824.6646,307.05932,290.12821,5.16E-05,0.11237416,1502.1179,2134.4781
1033,17.535141,21.61,25,0,24375.761,-27794.548,-45382.044,1984.6139,254.86409,290.23853,6.15E-05,0.10652525,1715.5075,2242.5531
1026,17.490218,3.614,25,-150,23730.34,-26902.395,-45205.373,1921.9849,361.80359,290.11375,4.36E-05,0.11040942,1539.6769,2282.2018
1029,17.508679,25.616,25,-150,23649.672,-26910.413,-45217.255,1932.9764,236.92499,290.40783,6.67E-05,0.11169888,1692.9108,2183.7862
1028,17.500673,16.618,25,-150,23712.66,-26976.443,-45226.095,1926.209,256.15749,290.22585,6.56E-05,0.13630829,1658.8812,2177.442
1027,17.494612,9.62,25,-150,23748.184,-26926.16,-45215.446,1921.4992,361.21068,290.19004,4.38E-05,0.11171975,1549.1682,2299.3873
1023,17.469814,14.611,25,-300,22893.487,-25942.404,-45018.752,1869.3556,245.02182,290.13699,6.40E-05,0.10689566,1607.7442,2113.7104
1012,17.40245,9.619,15,290,15830.28,-28852.517,-45783.368,1834.7471,222.88791,290.12753,7.07E-05,0.11017563,1598.6588,2057.4726
1038,17.570719,16.614,25,150,25007.738,-28713.754,-45579.355,2031.7578,297.3645,290.08662,5.31E-05,0.11138184,1732.4047,2348.8983
1021,17.459632,3.614,25,-300,22872.848,-25919.05,-45008.638,1872.3685,393.85795,290.1641,4.01E-05,0.11101613,1453.9874,2267.0429
1022,17.464027,8.626,25,-300,23537.141,-26698.918,-45165.491,1883.3428,349.6842,290.13646,4.53E-05,0.11297528,1518.9735,2238.8851
1042,17.597463,8.627,25,300,25200.156,-28906.747,-45605.422,2020.9783,337.44802,290.21748,4.72E-05,0.11642347,1677.9197,2371.6257
1016,17.432114,3.611,25,-400,22555.646,-25281.852,-44888.582,1864.7963,405.75367,290.1792,3.89E-05,0.11138713,1443.2997,2283.8316
1037,17.564656,9.623,25,150,24979.081,-28644.928,-45567.226,2036.7247,341.20844,290.27653,4.65E-05,0.11391112,1681.0555,2383.7425
1041,17.593069,3.612,25,300,25652.256,-29620.42,-45738.511,2035.2122,373.24387,290.21435,4.23E-05,0.11200007,1647.0676,2415.7102
1045,17.619817,1.61,25,400,26280.327,-30635.836,-45937.467,2001.8636,356.96919,290.18202,4.43E-05,0.11173224,1633.4159,2364.5841
1044,17.610699,20.62,25,300,25619.199,-29612.362,-45742.582,1974.3505,180.4875,290.18372,8.72E-05,0.10868882,1781.6703,2154.0368
1051,17.652432,3.612,40,-550,36220.477,-25384.146,-44638.891,2004.5495,405.43806,290.08746,3.93E-05,0.11492067,1601.647,2434.8378
1030,17.519184,1.612,25,0,24375.104,-27795.74,-45381.263,1981.5569,469.35592,290.10973,3.38E-05,0.11298209,1505.026,2468.4184
1046,17.623655,3.611,25,400,26097.941,-30289.072,-45873.368,2006.0206,350.84683,290.15108,4.50E-05,0.11139652,1655.9846,2380.8942
1049,17.639616,15.604,25,400,26625.98,-30329.036,-45865.885,1959.8347,205.20671,290.10581,7.68E-05,0.11045955,1750.0606,2172.3333
1032,17.527972,13.603,25,0,24370.17,-27794.137,-45383.031,1978.4496,293.60356,290.15125,5.36E-05,0.10920779,1668.3368,2274.2289
1040,17.58923,1.612,25,300,25648.72,-29604.673,-45738.634,2036.9962,398.3585,290.2145,3.98E-05,0.11297029,1632.6461,2456.0509
1031,17.523021,5.617,25,0,24376.296,-27791.176,-45379.248,1982.5447,406.23297,290.11685,3.90E-05,0.11341735,1575.2555,2414.29
1054,17.670056,20.618,40,-550,36246.38,-25415.599,-44638.52,1950.2486,179.98906,290.10336,8.82E-05,0.11115359,1760.6087,2130.2903
1035,17.556426,1.611,25,150,25046.756,-28748.044,-45566.157,2037.1166,424.91596,290.15629,3.72E-05,0.11165896,1612.8724,2491.2691
1034,17.544533,30.608,25,0,24371.033,-27785.749,-45388.047,1997.1571,210.94596,290.16035,7.54E-05,0.11458221,1782.3861,2219.2503
1050,17.648591,1.621,40,-550,36620.978,-26111.797,-44775.927,2005.3808,445.57675,290.14097,3.56E-05,0.11359932,1559.9595,2479.5052
1048,17.633274,10.627,25,400,25706.034,-29397.947,-45691.722,1986.3052,246.56561,290.12785,6.38E-05,0.10890815,1725.1292,2230.8809
1036,17.560263,3.614,25,150,25010.411,-28686.783,-45558.797,2044.6606,390.68054,290.1757,4.05E-05,0.11327777,1635.386,2440.6342
1039,17.578724,25.616,25,150,25051.608,-28655.247,-45558.756,2011.9619,215.1166,290.1536,7.30E-05,0.10768513,1790.0197,2235.4046
1055,17.679174,1.629,40,-400,37551.45,-27218.199,-44993.795,1990.6336,448.22697,290.11605,3.54E-05,0.11433537,1547.0325,2470.018
1057,17.687411,9.617,40,-400,37157.404,-26266.636,-44810.628,1957.6682,338.09527,290.09883,4.71E-05,0.11669405,1620.9225,2319.0371
1053,17.662606,14.613,40,-550,36145.196,-25132.358,-44588.072,1964.9392,220.12624,290.10602,7.14E-05,0.10835044,1735.3508,2190.922
1047,17.628048,6.606,25,400,26088.649,-30269.46,-45866.338,1999.6871,330.16369,290.1464,4.78E-05,0.11062322,1662.9879,2342.3959
1056,17.683018,3.612,40,-400,37204.399,-26330.734,-44815.356,1977.7846,385.05634,290.0968,4.12E-05,0.11341935,1577.253,2371.3228
1043,17.60325,14.61,25,300,25834.765,-29729.95,-45756.478,1994.5677,238.18618,290.14009,6.63E-05,0.1116185,1743.9929,2236.5728
1063,17.726278,16.613,40,-200,38025.958,-27488.036,-45045.189,1916.0795,292.14354,290.10649,5.39E-05,0.11007963,1617.4939,2219.294
1066,17.748626,5.616,40,0,39039.072,-28788.953,-45300.595,1925.3589,412.39489,290.1766,3.91E-05,0.11396791,1495.8676,2353.3142
1068,17.760745,21.609,40,0,39051.077,-28787.72,-45292.578,1873.5277,284.47649,290.13233,5.55E-05,0.11088688,1578.4362,2162.978
1060,17.711985,1.608,40,-200,37971.974,-27469.905,-45071.215,1953.0637,456.26853,290.15365,3.48E-05,0.11347417,1476.8612,2412.7853
1065,17.744789,1.609,40,0,39041.826,-28792.366,-45306.475,1923.5446,401.59587,290.29029,3.93E-05,0.11139746,1520.3897,2351.2568
1069,17.770139,30.625,40,0,39047.5,-28797.217,-45301.212,1844.8099,229.21099,290.06208,6.87E-05,0.10847907,1596.7725,2067.7932
1072,17.790267,9.619,40,200,39858.123,-30050.112,-45544.572,1853.9899,370.48331,290.09059,4.29E-05,0.11471132,1488.186,2251.5817
1067,17.753576,13.602,40,0,39041.538,-28789.652,-45303.514,1904.5865,354.19874,290.07558,4.48E-05,0.11428669,1545.5686,2271.5627
1071,17.785874,3.612,40,200,39966.584,-30077.042,-45557.441,1873.1466,429.48879,290.10108,3.69E-05,0.11445635,1441.1972,2323.3786
1059,17.701479,25.612,40,-400,37076.079,-25737.857,-44691.271,1925.3956,191.01073,290.12059,8.26E-05,0.10986816,1724.3033,2117.7472
1076,17.818678,3.613,40,400,41047.168,-31268.389,-45776.378,1819.2011,436.2318,290.01008,3.63E-05,0.11324813,1378.8171,2272.5971
1052,17.656826,8.605,40,-550,36483.489,-25398.495,-44631.325,1983.3471,289.53807,290.08733,5.44E-05,0.1089071,1672.2006,2268.3549
1079,17.83714,25.612,40,400,41024.637,-31353.867,-45792.002,1220.9561,184.42229,290.18026,8.63E-05,0.11468912,1025.1731,1404.8269
1062,17.720216,9.62,40,-200,38059.384,-27591.07,-45057.976,1943.795,371.23427,290.18305,4.26E-05,0.11259277,1574.5839,2344.3352
1058,17.693474,16.616,40,-400,37014.571,-26313.383,-44812.807,1945.6016,218.20499,290.11042,7.21E-05,0.10882709,1710.1672,2159.5197
1061,17.715822,3.612,40,-200,38012.678,-27481.663,-45045.312,1960.6155,439.37607,290.11857,3.60E-05,0.11194177,1500.4533,2403.4558
1064,17.734284,25.612,40,-200,38205.959,-27510.115,-45044.449,1898.0864,206.2996,290.09259,7.62E-05,0.10747078,1672.0043,2097.3896
1084,17.869108,20.638,40,550,41180.997,-30837.956,-45687.693,1436.3574,175.30063,290.1788,9.05E-05,0.10957229,1225.759,1590.8369
1077,17.823073,9.619,40,400,40880.817,-31344.739,-45805.734,1783.0811,324.29598,290.1006,4.88E-05,0.11105156,1462.475,2135.8179
1083,17.861658,14.611,40,550,41652.093,-32592.454,-46044.612,1242.336,244.09837,290.13647,6.51E-05,0.11526225,993.42696,1496.9266
1070,17.782036,1.611,40,200,39885.505,-30020.098,-45534.745,1868.8723,449.00225,290.10862,3.53E-05,0.11457222,1407.0747,2331.2991
1085,17.879481,1.621,65,-810,60509.464,-26440.059,-44380.688,1277.7508,453.44885,290.07493,3.50E-05,0.11500888,812.39375,1743.4648
1078,17.829135,16.612,40,400,41079.772,-31363.364,-45809.517,1426.5856,256.21077,290.06443,6.17E-05,0.11228336,1214.8811,1737.3916
1091,17.916132,3.612,65,-600,60417.448,-26594.692,-44430.561,1234.8368,394.38901,290.23953,4.07E-05,0.11670767,834.84702,1651.7085
1087,17.887716,9.617,65,-810,59790.69,-25295.708,-44161.217,1224.1319,308.57525,290.16934,5.11E-05,0.10240767,903.0639,1564.2593
1081,17.851483,3.612,40,550,42134.454,-32432.435,-46012.46,1269.4052,399.37841,290.13914,3.97E-05,0.11429988,876.90912,1711.4949
1090,17.912289,1.631,65,-600,61432.333,-28320.326,-44759.193,1242.7902,461.2497,290.08878,3.43E-05,0.11253427,784.43512,1736.8477
1073,17.79633,16.614,40,200,39967.489,-30067.175,-45554.563,1814.0137,266.00804,290.04885,5.90E-05,0.10771271,1530.3753,2081.7257
1075,17.814841,1.608,40,400,41112.458,-31376.973,-45792.002,1832.3927,462.18967,290.00259,3.42E-05,0.11188285,1351.3584,2302.5305
1074,17.804336,25.614,40,200,40131.208,-30049.989,-45540.995,1796.5026,237.68166,290.12311,6.61E-05,0.10845747,1541.1032,2030.1291
1093,17.926588,16.615,65,-600,60219.849,-26701.632,-44455.353,1212.7825,253.67393,290.22549,6.34E-05,0.11726134,955.99087,1481.0495
1097,17.953337,9.637,65,-300,62500.134,-29301.656,-44957.285,1221.2498,357.65596,290.1296,4.43E-05,0.11340511,798.42474,1654.3934
1089,17.901783,25.611,65,-810,59604.809,-25303.109,-44164.547,1204.2307,153.14346,290.18135,0.000102916,0.11014447,1035.4375,1350.5423
1092,17.920526,9.617,65,-600,60751.467,-26586.962,-44415.842,1228.8079,355.66906,290.16847,4.45E-05,0.11343247,872.3117,1602.7691
1082,17.855877,8.605,40,550,41803.93,-32276.033,-45999.879,1669.3117,265.8904,290.13259,5.97E-05,0.1142386,1402.3602,1949.7408
1094,17.934594,25.613,65,-600,60968.884,-26705.209,-44444.869,1191.2778,200.82194,290.16727,7.83E-05,0.10555898,973.24319,1389.9891
1096,17.948937,3.632,65,-300,62328.067,-29180.902,-44920.076,1234.4467,409.67216,290.13301,3.87E-05,0.11384744,822.82511,1667.8416
1095,17.945099,1.612,65,-300,61940.105,-28561.547,-44809.6,1228.4281,468.25103,290.11473,3.39E-05,0.11516742,757.26552,1732.4719
1099,17.967411,25.611,65,-300,61922.343,-28491.569,-44793.277,1197.3665,232.71919,290.09672,6.76E-05,0.10779922,955.69256,1437.0145
1080,17.847645,1.612,40,550,41707.803,-32600.348,-46047.12,1267.089,435.80588,290.17486,3.63E-05,0.11311816,814.78333,1711.9237
1086,17.883321,3.613,65,-810,60018.056,-25660.109,-44226.137,1260.3235,391.8352,290.12592,4.04E-05,0.11242278,852.65072,1661.7432
1101,17.981753,5.613,65,0,63380.285,-30421.462,-45168.452,1219.7765,394.75015,290.10033,4.02E-05,0.11414136,826.0889,1644.6384
1088,17.893778,16.616,65,-810,59508.969,-25454.124,-44199.33,1216.5094,221.04425,290.13195,7.14E-05,0.11029847,988.15693,1442.6208
1106,18.019007,3.612,65,300,64729.561,-32275.129,-45535.403,1228.9092,440.07863,290.14527,3.60E-05,0.11387516,785.74742,1699.9293
1103,17.993878,21.627,65,0,63374.817,-30423.107,-45169.48,1190.1507,267.14891,290.19224,5.92E-05,0.11264858,918.17184,1466.6261
1112,18.056205,9.616,65,600,66230.716,-34378.487,-45945.936,1210.9742,301.20628,290.13254,5.25E-05,0.11274721,893.55892,1512.7138
1108,18.029461,16.617,65,300,64817.671,-32159.76,-45508.02,1198.8785,276.81849,290.19775,5.70E-05,0.11005658,903.92068,1475.0591
1102,17.986704,13.621,65,0,63372.268,-30425.368,-45167.465,1210.7175,354.38985,290.06265,4.47E-05,0.11419217,848.00168,1582.4428
1110,18.047974,1.608,65,600,66216.778,-34376.513,-45944.086,1213.1724,392.75522,290.16269,4.03E-05,0.11219089,822.6529,1636.0744
1120,18.114832,1.62,90,-1070,83894.52,-26641.564,-43975.994,1222.7802,397.52612,290.28106,4.08E-05,0.12043921,824.41885,1646.066
1113,18.062267,16.616,65,600,66297.199,-34046.401,-45886.977,1197.0338,236.95228,290.19554,6.68E-05,0.11306958,946.23466,1433.1694
1100,17.977915,1.611,65,0,63371.363,-30426.437,-45163.6,1229.1177,437.81534,290.09331,3.63E-05,0.11401787,774.45226,1677.6285
1126,18.151477,3.616,90,-700,84697.872,-27910.164,-44221.738,1222.4538,387.64118,290.10227,4.08E-05,0.11202619,836.64227,1639.6204
1122,18.123067,9.619,90,-1070,82924.282,-25580.429,-43768.157,1206.8656,284.7347,290.16629,5.54E-05,0.1109092,904.6132,1486.8211
1098,17.959404,16.616,65,-300,62130.016,-28645.997,-44824.689,1201.6412,256.40097,290.22247,6.18E-05,0.11311047,937.36089,1467.6795
1109,18.037467,25.617,65,300,64559.015,-32074.2,-45495.768,1186.2386,243.50033,290.15829,6.49E-05,0.11016529,941.06693,1445.7816
1115,18.080777,1.61,65,810,67217.727,-35827.871,-46231.151,1215.9345,367.56837,290.18802,4.31E-05,0.11172787,844.01246,1604.1896
1124,18.137134,25.612,90,-1070,81635.441,-25209.738,-43718.12,1181.9654,149.39881,290.11924,0.000105919,0.11349009,1023.7957,1331.1336
1119,18.103077,25.613,65,810,67515.154,-35472.104,-46149.785,1174.4112,132.4387,290.18551,0.00011924,0.11118183,1050.5103,1326.7826
1130,18.180444,1.612,90,-300,86366.168,-30242.736,-44709.156,1223.3338,434.42139,290.16729,3.65E-05,0.1130354,791.7466,1691.3544
1114,18.070273,25.613,65,600,65887.528,-34140.349,-45905.767,1189.2144,167.5664,290.14935,9.41E-05,0.11026184,1013.0086,1356.8499
1105,18.015168,1.614,65,300,64830.992,-32193.927,-45517.436,1223.2062,457.76601,290.16102,3.46E-05,0.11287554,750.42078,1689.0843
1121,18.118672,3.612,90,-1070,82815.573,-25150.203,-43681.734,1220.5228,367.96719,290.20658,4.33E-05,0.11546311,849.10596,1607.086
1125,18.147639,1.609,90,-700,84147.749,-27695.05,-44174.62,1219.1954,414.47781,289.96992,3.83E-05,0.11426648,807.8698,1660.3423
1117,18.089009,9.618,65,810,67907.845,-36246.874,-46300.759,1202.5005,263.98467,290.17348,5.98E-05,0.11024072,936.00892,1478.688
1127,18.155872,9.618,90,-700,84291.859,-27529.234,-44142.633,1211.0798,321.53701,290.15036,4.93E-05,0.11301581,874.0747,1537.7334
1104,18.003276,30.609,65,0,63378.558,-30424.093,-45170.425,1174.9912,228.25233,290.18366,6.84E-05,0.10367871,929.83104,1405.1185
1118,18.095072,16.614,65,810,66645.651,-35394.355,-46149.086,1193.4791,230.42995,290.14208,6.85E-05,0.11101174,945.59421,1421.4866
1107,18.0234,9.621,65,300,64796.167,-32122.428,-45508.884,1209.2868,320.89588,290.15105,4.92E-05,0.1120734,872.85247,1533.996
1111,18.051811,3.612,65,600,66462.03,-34318.994,-45920.856,1215.7013,368.2729,290.2279,4.31E-05,0.11429807,845.87911,1605.4441
1116,18.084616,3.612,65,810,67062.312,-35621.145,-46199.369,1208.9168,334.22023,290.15868,4.76E-05,0.11338046,857.57908,1546.7644
1123,18.129129,16.615,90,-1070,83837.576,-25532.037,-43749.532,1197.9069,236.4265,290.16777,6.69E-05,0.11077407,954.94592,1442.0642
1132,18.188676,9.618,90,-300,86131.687,-30078.358,-44658.831,1223.3921,359.69957,290.18938,4.39E-05,0.11119137,849.66252,1587.1052
1129,18.169939,25.613,90,-700,84150.381,-27679.797,-44188.805,1188.1573,202.16758,290.18413,7.84E-05,0.11192169,979.33587,1393.4116
1128,18.161933,16.612,90,-700,84227.719,-27399.722,-44131.573,1198.3331,235.56047,290.17644,6.72E-05,0.11223063,950.10426,1435.2291
1138,18.229205,21.627,90,0,87541.327,-32055.451,-45039.556,1197.933,272.27377,290.20691,5.81E-05,0.1124026,911.31279,1469.5155
1137,18.222036,13.601,90,0,87537.01,-32049.942,-45053.412,1215.3803,336.42799,290.18193,4.72E-05,0.11421036,878.73294,1573.7519
1134,18.202744,25.613,90,-300,86024.91,-30038.806,-44643.372,1191.5957,243.01752,290.14876,6.48E-05,0.10955378,941.44541,1440.0495
1135,18.213248,1.61,90,0,87538.12,-32047.228,-45039.063,1216.8923,402.07229,290.18073,3.96E-05,0.11700814,803.88408,1629.1765
1139,18.238603,30.607,90,0,87527.635,-32060.056,-45041.242,1181.8797,220.47667,290.27651,7.17E-05,0.11175874,955.58138,1409.1459
1145,18.283306,1.61,90,700,90813.948,-36383.375,-45890.349,1232.5426,421.99622,290.20519,3.75E-05,0.11182366,782.48733,1642.4117
1141,18.254333,3.613,90,300,88770.06,-33872.444,-45409.673,1226.5834,414.14394,290.16184,3.84E-05,0.11535064,816.89171,1668.482
1146,18.287144,3.612,90,700,91062.901,-36763.072,-45966.371,1232.9076,397.47826,290.21618,3.99E-05,0.11346047,836.43049,1657.7715
1142,18.258728,9.617,90,300,88971.813,-33949.781,-45411.811,1223.5513,356.76828,290.16987,4.43E-05,0.11123182,863.0896,1597.7589
1131,18.184282,3.612,90,-300,86185.713,-30173.416,-44685.433,1221.7756,409.55176,290.16062,3.86E-05,0.11135823,809.52113,1657.0748
1133,18.194738,16.615,90,-300,86216.878,-30215.024,-44684.651,1201.9281,298.49153,290.17549,5.33E-05,0.1156697,904.08831,1516.7097
1148,18.2976,16.613,90,700,90847.662,-36503.965,-45915.306,1209.415,280.97139,290.16186,5.62E-05,0.11083534,909.75382,1489.3775
1154,18.33841,25.612,90,1070,92651.89,-39029.494,-46420.897,1195.9619,146.56417,290.22755,0.00010782,0.1114713,1037.1246,1336.9259
1151,18.319948,3.615,90,1070,91825.757,-38577.599,-46330.691,1233.0758,368.12869,290.21821,4.29E-05,0.11144399,848.89156,1609.8559
1152,18.324342,9.618,90,1070,91817.822,-39058.316,-46434.999,1222.2905,289.88155,290.23328,5.46E-05,0.11322511,928.51162,1524.4682
1147,18.291538,9.617,90,700,90546.903,-36515.93,-45927.147,1226.3733,327.63658,290.23768,4.85E-05,0.11432087,895.59997,1569.3091
1144,18.272801,25.61,90,300,89052.111,-34061.531,-45442.771,1189.0084,232.41872,290.21382,6.75E-05,0.10587917,939.25903,1419.2157
1143,18.26479,16.634,90,300,88607.531,-33264.971,-45276.173,1208.521,304.12434,290.12845,5.20E-05,0.11277002,892.7681,1520.3127
1136,18.217086,5.613,90,0,87534.789,-32052.573,-45034.211,1226.2093,405.81341,290.30852,3.91E-05,0.11458903,820.23712,1657.379
1161,18.38681,3.611,120,-1000,107374.18,-27452.021,-43608.508,1226.2154,407.68703,290.25036,3.89E-05,0.11357553,799.29967,1636.2862
1156,18.354006,3.611,120,-1380,106804.63,-24979.577,-43121.542,1228.7158,380.97314,290.27569,4.18E-05,0.11520254,832.14597,1608.6217
1150,18.316111,1.609,90,1070,92014.929,-38650.743,-46338.626,1229.929,403.16328,290.12349,3.93E-05,0.11400935,825.88712,1658.3452
1166,18.419614,3.614,120,-500,107374.18,-30982.188,-44314.74,1224.6015,414.17356,290.20867,3.82E-05,0.11255421,797.03651,1647.014
1140,18.250496,1.609,90,300,88952.365,-33921.124,-45419.993,1223.0279,430.47114,290.17947,3.66E-05,0.11089404,774.79338,1667.7521
1164,18.405272,25.613,120,-1000,107374.18,-27717.377,-43661.176,1186.5857,197.38772,290.20263,7.99E-05,0.11042686,976.68908,1384.715
1155,18.350165,1.619,120,-1380,107008.85,-26514.478,-43442.033,1236.421,423.98744,290.25734,3.76E-05,0.11656241,804.81779,1674.2125
1165,18.415777,1.609,120,-500,107374.18,-30703.84,-44252.492,1218.6192,361.84938,290.36622,4.39E-05,0.11383997,855.55395,1603.0319
1149,18.305606,25.614,90,700,90823.445,-36389.625,-45894.748,1200.283,193.78253,290.19748,8.12E-05,0.1080188,986.7442,1386.0538
1159,18.372467,25.614,120,-1380,106544.82,-25662.537,-43277.779,1185.6371,160.02842,290.25145,9.89E-05,0.10902238,1020.8169,1353.5164
1157,18.3584,9.617,120,-1380,106416.08,-25343.855,-43204.718,1215.5331,309.0313,290.23024,5.13E-05,0.11351381,901.2556,1542.1181
1167,18.424008,9.62,120,-500,107374.18,-30789.112,-44273.46,1210.6286,302.46429,290.27925,5.27E-05,0.11418896,889.7082,1510.8373
1169,18.438083,25.61,120,-500,107374.18,-30711.61,-44259.646,1185.0835,231.7091,290.24862,6.82E-05,0.11206669,949.00332,1424.6229
1170,18.448587,1.612,120,0,107374.18,-33958.867,-44886.156,1217.6262,368.4525,290.26087,4.31E-05,0.11338082,851.47382,1612.8191
1172,18.457376,13.621,120,0,107374.18,-33963.308,-44882.744,1205.6384,313.60784,290.28868,5.02E-05,0.10946575,877.76607,1529.5774
1171,18.452425,5.615,120,0,107374.18,-33968.2,-44886.526,1220.4601,362.12274,290.33703,4.45E-05,0.11335594,841.98087,1603.0898
1168,18.430071,16.634,120,-500,107374.18,-31976.346,-44494.125,1200.5254,283.98127,290.25052,5.72E-05,0.12012567,898.35941,1487.3881
1153,18.330404,16.614,90,1070,92804.346,-38974.4,-46393.679,1205.6703,177.55717,290.18845,8.90E-05,0.11081651,1014.8342,1381.0951
1176,18.489673,3.631,120,500,107374.18,-35929.794,-45265.319,1238.1706,403.81009,290.22687,3.91E-05,0.11218639,823.99665,1662.3367
1158,18.364461,16.615,120,-1380,106840.6,-25573.482,-43241.433,1201.3345,220.9203,290.21467,7.14E-05,0.11059725,967.15626,1422.6417
1160,18.382973,1.608,120,-1000,107374.18,-27294.14,-43578.329,1221.3933,434.73078,290.21466,3.65E-05,0.11414983,789.2631,1687.7773
1162,18.391204,9.617,120,-1000,107374.18,-27518.874,-43614.798,1204.0008,251.89274,290.20044,6.27E-05,0.11085931,937.63269,1458.438
1178,18.500134,16.614,120,500,107374.18,-37054.371,-45477.102,1205.2428,271.05198,290.20396,5.79E-05,0.10759218,928.02842,1488.7595
1175,18.485834,1.611,120,500,107374.18,-37034.759,-45482.077,1214.2948,387.23822,290.26194,4.08E-05,0.1124676,819.99042,1623.9591
1177,18.494073,9.617,120,500,107374.18,-37239.306,-45516.984,1219.5539,311.73845,290.14095,5.08E-05,0.11337012,887.50512,1526.0403
1179,18.50814,25.61,120,500,107374.18,-37351.796,-45536.266,1194.8228,202.84919,290.19938,7.82E-05,0.11351328,987.87962,1402.5648
1163,18.397266,16.616,120,-1000,107374.18,-27844.709,-43715.9,1197.7251,249.73847,290.25564,6.31E-05,0.10963434,943.56963,1458.7132
1183,18.532939,16.614,120,1000,107374.18,-40249.745,-46118.537,1193.9458,231.06439,290.21796,6.88E-05,0.11541964,951.13331,1425.2
1173,18.46455,21.609,120,0,107374.18,-33965.363,-44890.268,1192.3687,249.01145,290.22275,6.28E-05,0.1055516,922.87798,1437.5463
1190,18.585504,1.621,40,-550,36408.866,-25835.094,-44756.479,1221.2046,401.49253,290.27634,3.96E-05,0.11525046,803.63294,1626.8115
1174,18.473942,30.606,120,0,107374.18,-33955.701,-44878.714,1194.2135,203.84282,290.25228,7.74E-05,0.1104352,982.17144,1406.6366
1186,18.555288,3.612,120,1380,107374.18,-43119.737,-46682.347,1216.8288,323.13625,290.28041,4.90E-05,0.11305936,889.72105,1557.1274
1194,18.606969,20.618,40,-550,36173.483,-25146.091,-44620.389,1176.0717,164.67618,290.2895,9.52E-05,0.10778038,999.86221,1340.855
1188,18.565743,16.616,120,1380,107374.18,-42705.955,-46566.65,1185.818,198.37289,290.31571,7.91E-05,0.10743553,971.41641,1381.8664
1199,18.638386,25.61,40,-400,36764.674,-26186.338,-44828.924,1192.0554,163.00032,290.22356,9.71E-05,0.11090137,1022.7058,1356.4558
1181,18.522483,3.612,120,1000,107374.18,-40386.658,-46149.373,1222.2143,343.8149,290.26087,4.60E-05,0.11371964,878.28311,1588.0098
1197,18.624319,9.617,40,-400,36901.834,-26135.438,-44811.985,1208.0112,276.08608,290.26692,5.70E-05,0.10907336,925.86631,1496.1438
1180,18.518645,1.61,120,1000,107374.18,-40156.167,-46083.261,1224.465,369.36818,290.29212,4.29E-05,0.11430522,855.30908,1616.8727
1198,18.63038,16.615,40,-400,36749.38,-26206.937,-44832.871,1196.0161,243.12059,290.34279,6.54E-05,0.11315806,948.36903,1449.4492
1195,18.616086,1.612,40,-400,36544.709,-25850.8,-44763.88,1222.0114,409.96773,290.33084,3.87E-05,0.11365062,813.48318,1664.5269
1196,18.619924,3.613,40,-400,36737.621,-26253.972,-44846.85,1225.8684,384.82568,290.31162,4.12E-05,0.11318345,824.00776,1616.1034
1184,18.540944,25.613,120,1000,107374.18,-40487.842,-46152.375,1190.0535,163.42361,290.2617,9.64E-05,0.10885789,1002.0475,1335.9121
1192,18.593739,8.604,40,-550,36043.354,-25118.132,-44616.524,1209.2647,290.50183,290.37863,5.46E-05,0.11291008,908.83387,1504.3176
1187,18.559681,9.617,120,1380,107374.18,-42241.273,-46480.39,1194.2109,253.72965,290.19715,6.22E-05,0.1098569,936.98911,1460.9301
1205,18.681696,1.609,40,0,38812.117,-28767.82,-45322.386,1233.6029,433.84339,290.2492,3.65E-05,0.1124485,791.11215,1680.7565
1207,18.690483,13.623,40,0,38818.325,-28764.819,-45327.114,1224.4154,328.49866,290.26612,4.80E-05,0.11019316,882.60345,1557.0632
1201,18.652729,3.612,40,-200,37809.611,-27523.806,-45072.983,1223.7932,350.09787,290.27622,4.52E-05,0.11245008,857.59399,1579.0323
1182,18.526876,9.618,120,1000,107374.18,-40414.081,-46160.762,1210.7963,272.42172,290.37405,5.86E-05,0.11522463,919.87467,1478.8627
1206,18.685533,5.614,40,0,38814.049,-28756.431,-45322.468,1222.282,362.94859,290.27053,4.33E-05,0.10954019,851.87229,1601.1883
1189,18.573749,25.611,120,1380,107374.18,-42950.631,-46648.304,1180.8456,135.62444,290.22487,0.000116486,0.11243813,1045.6712,1326.6217
1208,18.697657,21.609,40,0,38828.481,-28765.97,-45319.097,1270.3489,271.63526,290.26188,5.82E-05,0.10982066,990.21775,1552.2974
1193,18.599519,14.613,40,-550,36074.026,-25408.28,-44677.868,1190.9843,216.18413,290.23895,7.35E-05,0.1146312,963.81794,1407.5861
1191,18.589344,3.613,40,-550,36180.513,-25167.059,-44648.799,1219.296,367.71872,290.28087,4.33E-05,0.11608705,856.96063,1617.8676
1210,18.718942,1.613,40,200,39685.275,-30006.037,-45565.417,1328.813,431.11691,290.2999,3.68E-05,0.11354183,883.18102,1769.6069
1185,18.551449,1.612,120,1380,107374.18,-42581.911,-46567.965,1212.4636,349.93209,290.26633,4.50E-05,0.1091652,838.46326,1559.4458
1214,18.741242,25.61,40,200,39743.371,-30058.13,-45572.489,1290.8174,204.79042,290.38448,8.12E-05,0.11267213,1064.8444,1503.7616
1212,18.727175,9.618,40,200,39720.018,-30021.866,-45566.322,1312.0232,301.5739,290.25732,5.24E-05,0.11102852,998.40668,1617.5832
1200,18.648891,1.608,40,-200,37865.157,-27461.887,-45068.501,1226.6113,386.29027,290.2481,4.08E-05,0.1095563,824.38874,1621.3284
1215,18.751747,1.613,40,400,40826.175,-31316.699,-45823.743,1261.4608,401.22596,290.32955,3.95E-05,0.11290949,867.69022,1696.8754
1202,18.657122,9.621,40,-200,37798.14,-27504.893,-45086.345,1216.4505,346.9635,290.30187,4.57E-05,0.11367496,855.26138,1570.0215
1203,18.663185,16.614,40,-200,37829.017,-27521.175,-45084.659,1205.577,289.48697,290.27164,5.47E-05,0.11231102,917.2029,1517.0799
1216,18.755586,3.631,40,400,40196.047,-30415.583,-45646.372,1283.0914,394.73491,290.25453,4.01E-05,0.1129236,862.35331,1675.6568
1217,18.759985,9.618,40,400,40630.92,-31082.508,-45779.051,1242.7425,308.68666,290.37719,5.12E-05,0.11015106,913.96679,1553.0635
1223,18.798571,14.612,40,550,41392.493,-32028.727,-45958.641,1300.8462,231.87291,290.18835,6.83E-05,0.11216286,1065.6127,1541.3974
1211,18.722781,3.612,40,200,39761.42,-30083.045,-45578.779,1324.7817,407.80193,290.24233,3.88E-05,0.11260611,900.63958,1741.5624
1219,18.774053,25.612,40,400,40756.033,-31231.673,-45827.114,1258.4274,178.55865,290.33879,8.92E-05,0.11399094,1068.4,1436.2666
1222,18.792789,8.607,40,550,41609.744,-32371.543,-46032.031,1310.9289,294.0069,290.41233,5.44E-05,0.11729637,1013.2863,1616.2288
1221,18.788396,3.613,40,550,41273.712,-32253.091,-46005.265,1311.4871,379.61588,290.27686,4.16E-05,0.1111135,911.99603,1699.0848
1204,18.671191,25.612,40,-200,37946.277,-27514.309,-45080.836,1190.8099,195.35456,290.24661,8.06E-05,0.10922677,987.4048,1391.1306
1213,18.733236,16.615,40,200,39848.05,-30078.029,-45584.577,1306.5759,281.88789,290.34642,5.61E-05,0.11079148,1006.1883,1587.9026
1227,18.824622,9.618,65,-810,59142.387,-25019.663,-44131.86,1249.7225,249.05358,290.17153,6.33E-05,0.11055153,991.59947,1507.2995
1228,18.830684,16.613,65,-810,59254.261,-25179.97,-44164.958,1206.2611,213.80402,290.22003,7.38E-05,0.11078649,987.49198,1429.8717
1233,18.863489,16.616,65,-600,60472.378,-26775.228,-44463.042,1283.0509,252.81419,290.17369,6.19E-05,0.10329963,1008.9767,1529.8213
1209,18.707051,30.607,40,0,38833.908,-28764.243,-45331.02,1290.2309,221.53375,290.26456,7.10E-05,0.10818724,1058.2612,1516.3448
1239,18.904299,25.611,65,-300,61825.353,-28465.132,-44792.825,1200.94,227.49324,290.20133,6.92E-05,0.10794153,965.37113,1436.8107
1229,18.83869,25.612,65,-810,59509.75,-25497.007,-44225.397,1205.4779,126.61888,290.18978,0.000124439,0.11025394,1065.8537,1326.0958
1231,18.853033,3.612,65,-600,60378.142,-26698.548,-44445.28,1323.1853,345.37034,290.22179,4.61E-05,0.11726275,983.92815,1694.1426
1236,18.885837,3.611,65,-300,61812.196,-28574.662,-44824.196,1229.2563,392.93989,290.43512,4.09E-05,0.11704088,821.25713,1629.1772
1218,18.766047,16.615,40,400,40521.061,-31247.297,-45808.982,1258.6995,246.62206,290.26522,6.38E-05,0.10914181,999.81367,1509.5197
1244,18.940153,30.605,65,0,63203.819,-30414.308,-45180.005,1186.3948,206.56186,290.23426,7.64E-05,0.1106817,975.32661,1402.1582
1241,18.918641,5.615,65,0,63184.577,-30420.229,-45198.795,1229.5132,393.00506,290.22542,4.03E-05,0.11141798,821.26164,1634.1626
1225,18.816388,1.618,65,-810,59785.674,-26072.245,-44336.613,1238.0188,352.05733,290.16205,4.49E-05,0.11191389,867.74063,1594.522
1224,18.80602,20.619,40,550,41619.159,-32394.527,-46029.071,1269.6907,172.34724,290.18312,9.12E-05,0.10702932,1080.6407,1434.8442
1220,18.784558,1.609,40,550,41445.695,-32187.102,-45996.056,1278.4305,414.70474,290.29317,3.84E-05,0.11566992,862.62772,1716.2713
1238,18.896293,16.614,65,-300,61763.68,-28469.943,-44803.022,1214.1804,283.30327,290.24894,5.61E-05,0.10605953,920.49898,1518.7838
1230,18.849195,1.612,65,-600,60334.93,-26649.21,-44443.553,1284.2253,412.61834,290.16991,3.83E-05,0.10981275,869.84105,1728.9367
1245,18.952044,1.611,65,300,64573.118,-32287.463,-45530.757,1228.1696,434.6223,290.07284,3.65E-05,0.11408761,793.18249,1691.6357
1246,18.955883,3.612,65,300,64480.896,-32207.207,-45531.99,1238.0128,427.60075,290.14306,3.70E-05,0.11298255,800.5002,1680.6109
1235,18.881999,1.613,65,-300,61923.577,-28753.841,-44863.666,1235.5639,423.72923,290.24254,3.75E-05,0.11512618,809.40279,1683.5063
1248,18.966338,16.614,65,300,64508.279,-32210.784,-45528.948,1210.6924,269.12093,290.10171,5.86E-05,0.10994572,937.52164,1493.943
1232,18.857427,9.619,65,-600,60347.306,-26627.584,-44437.221,1282.5012,318.23745,290.14767,4.96E-05,0.11132739,943.84699,1600.8399
1249,18.974344,25.612,65,300,64697.368,-32351.808,-45556.783,1198.624,213.52472,290.18689,7.38E-05,0.11025442,970.77848,1410.9892
1243,18.93076,21.607,65,0,63200.53,-30409.703,-45176.716,1203.0352,278.554,290.12425,5.67E-05,0.11062733,914.04117,1486.3831
1250,18.98485,1.61,65,600,66336.67,-34353.53,-45945.484,1232.4389,393.19656,290.18835,4.04E-05,0.11444027,824.24207,1632.7074
1226,18.820228,3.614,65,-810,59281.562,-25263.597,-44179.554,1269.1076,390.15903,290.20496,4.05E-05,0.11249267,863.16763,1667.6405
1254,19.007155,25.612,65,600,66281,-34492.827,-45970.235,1184.9757,165.0038,290.20458,9.46E-05,0.10423079,1000.2245,1340.8159
1240,18.914804,1.61,65,0,63185.359,-30414.555,-45195.382,1221.2496,416.50126,290.34248,3.81E-05,0.11478137,811.29396,1676.2919
1255,19.01766,1.609,65,810,66853.2,-35537.312,-46173.672,1223.1429,400.93216,290.17543,3.95E-05,0.11272939,823.91235,1654.3099
1237,18.890231,9.62,65,-300,61829.505,-28574.128,-44826.992,1224.096,330.22048,290.2811,4.92E-05,0.10933698,880.45477,1580.0503
1234,18.871495,25.611,65,-600,60044.329,-26451.407,-44414.403,1203.1672,182.34205,290.15733,8.65E-05,0.11063148,1007.5472,1382.8467
1242,18.923591,13.601,65,0,63190.786,-30416.939,-45193.902,1210.4784,301.48678,290.18304,5.25E-05,0.11307919,910.24173,1531.4754
1258,19.031954,16.634,65,810,65554.043,-33486.375,-45777.611,1191.666,200.03382,290.18966,7.84E-05,0.10712229,989.97825,1408.9207
1259,19.039966,25.613,65,810,66794.981,-35525.019,-46178.483,1185.1544,136.22737,290.20273,0.000116253,0.11225885,1034.4312,1313.2556
1253,18.999144,16.633,65,600,64958.86,-32720.28,-45638.684,1195.2456,230.48547,290.14486,6.86E-05,0.11251464,967.25322,1445.373
1260,19.05172,1.62,90,-1070,83039.24,-26769.472,-44026.113,1220.2982,392.55413,290.18541,4.04E-05,0.1151232,833.93479,1643.3379
1263,19.066017,16.615,90,-1070,83048.409,-25870.454,-43855.814,1200.8265,218.52417,290.26189,7.23E-05,0.11184585,976.5799,1427.9757
1257,19.025891,9.621,65,810,66744.574,-35270.682,-46127.007,1203.3784,267.29105,290.18996,5.93E-05,0.11270374,926.25856,1482.8626
1262,19.059955,9.619,90,-1070,82822.562,-25459.469,-43760.263,1204.2311,284.95219,290.45755,5.59E-05,0.11346433,908.02148,1496.5139
1247,18.960276,9.62,65,300,64487.064,-32139.449,-45517.354,1214.941,322.3546,290.17205,4.91E-05,0.11184761,883.78433,1554.5389
1252,18.993081,9.618,65,600,66206.294,-34198.609,-45914.771,1213.7233,295.78965,290.20522,5.35E-05,0.11408871,915.28149,1525.6882
1267,19.092759,9.618,90,-700,84514.909,-27938.533,-44243.405,1219.6857,331.12972,290.17142,4.80E-05,0.11502941,882.15457,1565.3707
1269,19.106827,25.613,90,-700,84405.789,-27654.593,-44180.664,1185.9953,202.98779,290.1979,7.79E-05,0.11196491,970.60152,1387.6308
1251,18.988687,3.612,65,600,66198.276,-34134.058,-45893.186,1233.9719,364.11175,290.09973,4.35E-05,0.11385929,860.60333,1615.2351
1270,19.117332,1.612,90,-300,85802.559,-30173.663,-44688.105,1219.6118,424.68725,290.23027,3.75E-05,0.11703886,795.62631,1676.2828
1274,19.139638,25.612,90,-300,85834.382,-30133.822,-44671.33,1186.4335,238.31683,290.22666,6.61E-05,0.10842631,931.21905,1420.1244
1276,19.153981,5.613,90,0,87403.22,-32055.986,-45049.794,1218.3506,397.51675,290.21508,3.98E-05,0.11284254,820.49175,1642.7911
1266,19.088366,3.611,90,-700,84055.24,-27734.891,-44231.811,1220.687,394.54209,290.25375,4.01E-05,0.11193446,827.71258,1645.3682
1264,19.074023,25.611,90,-1070,82208.013,-25044.045,-43700.77,1189.6341,151.33822,290.34475,0.000107715,0.12319161,1028.5243,1339.2939
1265,19.084528,1.61,90,-700,84023.828,-27679.92,-44183.871,1220.2247,417.04154,290.23998,3.84E-05,0.11767374,787.0441,1641.663
1278,19.166099,21.607,90,0,87357.048,-32008.704,-45043.339,1194.8091,270.10656,290.15638,5.83E-05,0.10988518,914.45532,1473.1103
1256,19.021498,3.612,65,810,66639.524,-35153.874,-46101.557,1215.0406,350.65233,290.15819,4.52E-05,0.11375236,855.93463,1586.3583
1288,19.234482,16.613,90,700,90711.94,-36558.936,-45927.887,1197.9965,190.46279,290.21004,8.29E-05,0.11100694,995.02855,1386.931
1272,19.12557,9.617,90,-300,85919.696,-30122.598,-44649.704,1212.9172,356.33171,290.19259,4.45E-05,0.11384064,842.90861,1576.9803
1286,19.224026,3.612,90,700,91027.707,-36508.858,-45930.683,1219.6342,384.42899,290.15776,4.12E-05,0.11317949,825.99089,1614.3121
1271,19.12117,3.631,90,-300,86234.311,-30816.453,-44817.617,1223.5206,412.56085,290.21232,3.85E-05,0.11520987,815.89986,1667.3022
1261,19.055561,3.612,90,-1070,82202.544,-25348.994,-43746.243,1228.3394,369.12662,290.22788,4.30E-05,0.11423977,843.32904,1601.5093
1287,19.22842,9.619,90,700,90677.938,-36388.761,-45901.409,1213.354,329.98685,290.41079,4.81E-05,0.1110309,879.47363,1566.3648
1268,19.098822,16.613,90,-700,83650.542,-27664.625,-44216.886,1198.9254,220.95147,290.31974,7.15E-05,0.11125821,964.50224,1420.4978
1280,19.187384,1.609,90,300,88702.918,-34008.699,-45428.71,1221.6379,436.40163,290.13236,3.63E-05,0.11297071,766.14809,1663.3065
1284,19.209683,25.612,90,300,88860.925,-33870.182,-45411.688,1188.2167,229.6574,290.17273,6.87E-05,0.11086487,942.63843,1416.5131
1289,19.242488,25.612,90,700,90844.907,-36504.87,-45915.717,1192.7771,200.12451,290.2455,7.87E-05,0.10980023,987.08277,1400.4829
1285,19.220188,1.612,90,700,90618.403,-36331.2,-45883.03,1222.5799,428.40314,290.27181,3.69E-05,0.11258222,776.1752,1657.7541
1290,19.252993,1.61,90,1070,92775.812,-38630.144,-46328.1,1226.6495,418.27591,290.23606,3.79E-05,0.11378516,807.30666,1670.855
1279,19.175491,30.606,90,0,87397.629,-32051.792,-45045.518,1185.8407,217.43971,290.04799,7.28E-05,0.11046708,964.49218,1414.3664
1293,19.267287,16.635,90,1070,91241.22,-36257.358,-45855.812,1203.2322,228.2807,290.20729,6.92E-05,0.11135609,971.2635,1441.4638
1282,19.195616,9.617,90,300,88874.863,-34256.992,-45475.211,1209.433,356.75048,290.10474,4.43E-05,0.11196463,845.55887,1585.9765
1275,19.150143,1.61,90,0,87399.356,-32047.064,-45049.712,1221.1933,436.10893,290.20097,3.63E-05,0.11331357,767.19331,1663.837
1294,19.275298,25.612,90,1070,92056.538,-39156.293,-46449.965,1193.927,152.88202,290.26194,0.000103121,0.11028721,1034.3972,1350.5523
1296,19.290894,3.613,120,-1380,106270.25,-25985.083,-43330.2,1231.4205,388.67953,290.20764,4.08E-05,0.11322527,835.46143,1635.6901
1273,19.131633,16.612,90,-300,85773.778,-30108.66,-44671.371,1194.7885,233.79773,290.17825,6.76E-05,0.11173142,947.31997,1428.4174
1297,19.295287,9.618,120,-1380,106192.33,-25620.065,-43283.329,1223.9642,315.28969,290.20516,5.03E-05,0.1136417,892.71666,1542.849
1283,19.201678,16.612,90,300,88823.099,-33966.72,-45413.25,1196.8865,268.02502,290.27087,5.89E-05,0.11119434,914.61339,1468.5583
1298,19.30135,16.615,120,-1380,106546.71,-25336.948,-43207.061,1212.2866,217.99563,290.28088,7.28E-05,0.11239642,988.23568,1438.936
1302,19.328092,9.619,120,-1000,107374.18,-27997.534,-43711.583,1236.8671,350.24092,290.16314,4.52E-05,0.1143279,885.73149,1608.1877
1281,19.191222,3.613,90,300,88819.48,-33932.554,-45397.997,1219.3167,403.04992,290.0965,3.97E-05,0.11625207,797.28339,1627.9287
1306,19.356509,3.612,120,-500,107374.18,-30853.334,-44276.01,1250.192,416.79375,290.17042,3.81E-05,0.11572975,816.3527,1675.2736
1291,19.256831,3.612,90,1070,92415.599,-38854.632,-46389.403,1226.6702,384.32753,290.24189,4.14E-05,0.11507444,823.80709,1614.405
1277,19.158931,13.599,90,0,87390.187,-32058.042,-45044.737,1205.3318,319.14055,290.14745,4.94E-05,0.11064813,879.99935,1542.1421
1304,19.342159,25.613,120,-1000,107374.18,-27797.304,-43676.471,1213.8139,207.17044,290.20016,7.64E-05,0.1123512,992.51607,1420.1405
1305,19.352666,1.631,120,-500,107374.18,-32059.645,-44516.368,1248.0088,445.13782,290.19437,3.57E-05,0.11524477,785.95032,1703.2719
1311,19.389313,5.616,120,0,107374.18,-33973.463,-44871.355,1241.7996,390.55386,290.2102,4.07E-05,0.11523268,849.37616,1655.2198
1315,19.422717,1.61,120,500,107374.18,-37151.073,-45491.369,1251.6423,417.30586,290.17902,3.83E-05,0.11665454,833.22929,1695.1646
1292,19.261225,9.619,90,1070,92513.249,-39031.426,-46417.937,1216.743,303.20358,290.28853,5.23E-05,0.11182101,908.44877,1537.6926
1309,19.37497,25.613,120,-500,107374.18,-30996.413,-44283.451,1205.3832,238.24287,290.17939,6.70E-05,0.11745182,968.0988,1456.7901
1301,19.323698,3.612,120,-1000,107183.75,-27621.949,-43650.075,1248.6842,422.2392,290.23177,3.76E-05,0.11473535,810.44274,1681.0017
1312,19.394264,13.6,120,0,107374.18,-33987.689,-44884.1,1235.1647,294.79638,290.23389,5.38E-05,0.11417691,932.13159,1542.7169
1313,19.401432,21.608,120,0,107374.18,-33985.099,-44885.992,1224.8745,263.37945,290.25657,5.99E-05,0.11117033,957.72137,1503.7534
1317,19.430949,9.617,120,500,107374.18,-37174.467,-45504.156,1238.1302,336.43729,290.17651,4.71E-05,0.11369879,885.62319,1578.9021
1314,19.410824,30.606,120,0,107374.18,-33996.857,-44885.827,1215.4411,214.63468,290.29801,7.59E-05,0.12033507,992.91231,1438.7746
1295,19.287053,1.619,120,-1380,106609.08,-26801.542,-43495.524,1234.4365,419.65171,290.18588,3.77E-05,0.11322897,795.60873,1660.2196
1299,19.309356,25.613,120,-1380,106922.18,-25287.363,-43169.482,1204.8106,165.97973,290.26581,9.51E-05,0.11067915,1032.2813,1374.1429
1300,19.319861,1.61,120,-1000,107374.18,-28082.148,-43737.033,1247.7,446.67169,290.1609,3.56E-05,0.11473096,783.845,1703.0338
1321,19.459358,3.613,120,1000,107374.18,-40310.759,-46106.326,1244.6782,379.62767,290.17291,4.20E-05,0.11635964,867.94049,1649.8474
1310,19.385475,1.611,120,0,107374.18,-33966.432,-44855.731,1245.4785,433.73543,290.10967,3.69E-05,0.11234218,787.06561,1695.6819
1326,19.492162,3.616,120,1380,107374.18,-41770.589,-46386.237,1238.6495,373.93276,290.19056,4.25E-05,0.1146065,870.547,1647.3722
1307,19.360903,9.618,120,-500,107374.18,-30892.681,-44282.424,1235.1426,353.36327,290.17901,4.50E-05,0.11532023,882.12044,1615.6876
1320,19.455521,1.609,120,1000,107374.18,-40448.001,-46137.162,1244.9273,405.48287,290.22762,3.91E-05,0.11477718,840.66508,1680.8501
1303,19.334155,16.613,120,-1000,107342.17,-27518.134,-43620.184,1224.8742,255.21945,290.22652,6.19E-05,0.11176175,952.52978,1477.8945
1323,19.469815,16.613,120,1000,107374.18,-40423.373,-46111.095,1221.2067,230.96841,290.25909,6.87E-05,0.11344797,981.76146,1462.3497
1325,19.488324,1.614,120,1380,107374.18,-41876.995,-46409.097,1227.4865,323.42873,290.18916,4.90E-05,0.11390384,885.87594,1550.4473
1328,19.502619,16.615,120,1380,107374.18,-42512.509,-46559.537,1218.9556,224.1,290.21134,7.06E-05,0.11224545,986.98283,1449.3404
1308,19.366965,16.612,120,-500,107374.18,-30818.715,-44272.309,1223.0474,288.99251,290.17555,5.47E-05,0.11135993,919.66387,1519.2957
1318,19.437011,16.615,120,500,107374.18,-37150.909,-45495.275,1226.4063,286.08538,290.20376,5.53E-05,0.11249775,923.58195,1513.913
1333,19.536677,16.614,65,-810,59173.223,-25678.611,-44262.359,1222.2643,229.40363,290.2308,6.91E-05,0.11339722,983.93345,1457.9857
1334,19.544682,25.615,65,-810,58708.006,-25671.21,-44279.134,1204.9098,141.21894,290.17094,0.000111565,0.10939556,1056.2732,1348.747
1331,19.52622,3.613,65,-810,59161.177,-25697.688,-44266.183,1247.2299,402.59606,290.19271,3.96E-05,0.117472,846.89935,1680.0905
1322,19.463753,9.617,120,1000,107374.18,-40427.526,-46135.271,1237.2483,314.20188,290.21651,5.05E-05,0.11430587,907.01452,1554.0158
1332,19.530614,9.62,65,-810,59061.843,-25421.89,-44212.281,1230.4651,299.63438,290.19724,5.27E-05,0.11174987,923.39562,1548.2104
1336,19.559031,3.615,65,-600,60472.213,-26836.406,-44480.762,1248.5117,427.15001,290.19364,3.74E-05,0.11817123,820.29716,1695.6927
1316,19.426555,3.612,120,500,107374.18,-37131.009,-45511.556,1247.9674,370.66996,290.17067,4.28E-05,0.11390648,869.19965,1637.5276
1319,19.445016,25.61,120,500,107374.18,-37194.573,-45524.713,1211.898,218.9788,290.2835,7.22E-05,0.11232647,979.78576,1430.7193
1338,19.569487,16.616,65,-600,60241.064,-26944.169,-44512.668,1212.309,267.14479,290.13418,5.93E-05,0.11374409,931.49184,1480.5284
1327,19.496556,9.623,120,1380,107374.18,-41870.046,-46411.687,1228.7049,295.60521,290.23386,5.39E-05,0.11607924,928.49432,1540.8491
1340,19.587998,1.611,65,-300,61645.721,-28572.771,-44825.511,1234.0479,436.10365,290.1471,3.64E-05,0.11428127,801.65636,1702.8184
1341,19.591836,3.612,65,-300,61603.824,-28617.545,-44838.38,1234.2159,415.6054,290.22944,3.81E-05,0.1130013,797.86981,1653.4332
1330,19.522379,1.624,65,-810,60492.237,-26878.056,-44487.711,1249.9332,415.77769,290.19628,3.81E-05,0.1128262,815.64171,1674.2573
1324,19.47782,25.615,120,1000,107374.18,-39850.025,-46043.749,1200.9603,190.39172,290.13381,8.29E-05,0.11089942,1006.6469,1398.6662
1349,19.646163,30.607,65,0,62930.404,-30430.59,-45181.691,1205.4116,220.19633,290.16367,7.20E-05,0.10971553,977.69305,1433.5494
1339,19.577492,25.614,65,-600,59763.636,-26826.58,-44493.549,1195.1417,189.30771,290.23113,8.35E-05,0.11084449,990.7035,1382.0844
1329,19.510624,25.614,120,1380,107374.18,-41678.944,-46381.015,1207.693,133.5447,290.19363,0.000118513,0.11299607,1062.1267,1338.0753
1345,19.620803,1.63,65,0,62896.73,-30430.055,-45193.079,1236.7616,433.88704,290.3142,3.65E-05,0.11267082,793.96417,1697.8439
1352,19.666293,9.621,65,300,64176.603,-32228.504,-45543.092,1237.2948,372.24823,290.18526,4.27E-05,0.11388468,866.6527,1635.1655
1347,19.629596,13.622,65,0,62923.784,-30432.522,-45179.676,1219.5417,345.51895,290.21093,4.58E-05,0.1125947,860.0917,1576.9184
1358,19.705161,16.634,65,600,65233.304,-32780.842,-45629.885,1225.7369,267.1907,290.14457,5.93E-05,0.11311122,953.24826,1503.9538
1357,19.699098,9.621,65,600,65706.539,-34070.618,-45897.092,1236.4867,339.7198,290.11784,4.66E-05,0.11340704,880.73394,1581.0337
1337,19.563424,9.619,65,-600,59876.867,-26840.888,-44499.757,1228.9926,330.51722,290.23033,4.79E-05,0.11306827,884.87551,1570.1245
1353,19.672356,16.613,65,300,64571.391,-32447.935,-45567.514,1223.9109,282.46672,290.19157,5.60E-05,0.11293591,928.25759,1513.2576
1335,19.555188,1.629,65,-600,61355.695,-28104.513,-44718.941,1240.362,419.75853,290.20476,3.80E-05,0.11720698,817.02626,1683.0141
1356,19.694704,3.611,65,600,66045.78,-34204.365,-45915.059,1250.0346,424.80892,290.16343,3.74E-05,0.11513216,809.1904,1683.8904
1343,19.602292,16.614,65,-300,61555.637,-28527.216,-44810.505,1213.716,308.07579,290.17658,5.13E-05,0.11208184,888.08941,1522.0318
1360,19.723677,1.61,65,810,66699.265,-35480.656,-46162.654,1254.2956,442.51478,290.16659,3.59E-05,0.11465892,792.92388,1704.1165
1361,19.727514,3.613,65,810,67529.462,-35622.173,-46181.402,1253.8674,409.73207,290.16758,3.88E-05,0.11557636,840.92654,1685.3361
1346,19.624646,5.615,65,0,62912.847,-30433.632,-45180.581,1228.4566,361.7115,290.25293,4.38E-05,0.11309989,859.53089,1605.1055
1342,19.59623,9.619,65,-300,61551.279,-28517.883,-44840.313,1225.9972,356.08762,290.30201,4.46E-05,0.1135163,869.35321,1609.9195
1351,19.661894,3.631,65,300,64101.692,-31640.931,-45415.471,1243.5922,416.01061,290.30917,3.81E-05,0.11447163,810.64875,1666.7856
1348,19.636771,21.608,65,0,62913.834,-30433.098,-45181.444,1208.0147,274.14097,290.14917,5.76E-05,0.11095095,929.659,1495.3006
1364,19.745976,25.611,65,810,66419.188,-35630.026,-46197.971,1222.6495,156.5934,290.15268,0.000100809,0.11084894,1049.6714,1373.0256
1344,19.610297,25.613,65,-300,61298.175,-28471.711,-44806.311,1201.8495,233.16853,290.11192,6.77E-05,0.11140755,952.81777,1433.0307
1370,19.790537,1.612,90,-700,83770.845,-27781.063,-44208.828,1255.8371,465.31059,290.1371,3.45E-05,0.12045816,788.52213,1743.9829
1350,19.658056,1.611,65,300,64379.342,-32359.003,-45561.717,1243.309,455.71,290.19748,3.49E-05,0.11563032,793.81319,1736.3484
1366,19.761572,3.612,90,-1070,81703.856,-25106.251,-43690.491,1268.0988,427.80179,290.17819,3.72E-05,0.11670756,1121.2573,1429.0558
1359,19.713172,25.61,65,600,65773.022,-34407.103,-45948.28,1215.762,184.14828,290.1986,8.58E-05,0.11172488,1025.0501,1404.4145
1374,19.812838,25.612,90,-700,83813.811,-27480.061,-44153.528,1225.6291,216.67442,290.14636,7.30E-05,0.11196571,1009.6868,1457.1718
1354,19.680361,25.611,65,300,64449.402,-32308.678,-45548.889,1214.3978,241.06232,290.17799,6.57E-05,0.10805258,962.29656,1466.764
1355,19.690866,1.61,65,600,65838.683,-34290.624,-45936.562,1250.1929,451.31743,290.1733,3.52E-05,0.11574764,801.51979,1735.0459
1371,19.794376,3.613,90,-700,83502.732,-27882.164,-44236.704,1253.8018,430.56552,290.15835,3.70E-05,0.11719457,807.25424,1692.2306
1367,19.765966,9.619,90,-1070,82358.576,-25609.251,-43787.44,1247.4612,332.90631,290.15103,4.78E-05,0.11597502,902.04456,1589.2686
1373,19.804832,16.614,90,-700,84087.639,-27674.575,-44191.971,1233.9506,268.6807,290.1604,5.92E-05,0.11571344,959.06485,1514.8745
1377,19.831575,9.616,90,-300,85739.735,-30087.897,-44682.308,1255.2249,356.84962,290.15527,4.45E-05,0.11482324,880.67651,1615.6366
1375,19.823343,1.609,90,-300,85808.685,-30160.506,-44664.053,1256.28,431.16435,290.07091,3.69E-05,0.11587694,820.42631,1707.3212
1362,19.731908,9.617,65,810,66794.652,-35670.648,-46197.355,1240.9498,319.92385,290.17252,4.95E-05,0.11347937,911.1432,1567.5639
1376,19.82718,3.614,90,-300,85817.237,-30133.452,-44681.979,1268.0978,437.33452,290.20842,3.69E-05,0.11777254,829.81295,1742.4295
1369,19.780033,25.611,90,-1070,82124.424,-25333.863,-43723.63,1219.1192,167.49052,290.24914,9.55E-05,0.11522823,1037.1465,1383.3586
1363,19.73797,16.616,65,810,67783.39,-35979.38,-46249.982,1230.0279,204.0081,290.1775,7.76E-05,0.11272751,1021.5884,1441.7853
1379,19.845642,25.612,90,-300,85651.583,-30168.276,-44678.402,1225.5853,242.35911,290.34246,6.52E-05,0.11147678,966.36499,1464.3825
1381,19.859985,5.614,90,0,87160.599,-32061.865,-45050.246,1255.0682,408.70334,290.12628,3.89E-05,0.11560358,838.1949,1678.3001
1383,19.872104,21.608,90,0,87155.418,-32068.567,-45048.56,1224.2149,274.59091,290.13049,5.76E-05,0.11236057,945.50106,1512.1151
1365,19.757731,1.621,90,-1070,82324.944,-26849.564,-44040.174,1269.52,466.08304,290.13633,3.43E-05,0.11865642,786.43696,1745.1085
1384,19.881496,30.607,90,0,87152.951,-32066.635,-45046.546,1212.6348,223.63153,290.26991,7.09E-05,0.11222777,978.50935,1439.7735
1368,19.772028,16.613,90,-1070,81701.02,-25111.761,-43691.56,1227.1343,221.00232,290.1748,7.17E-05,0.11189029,984.67412,1438.1542
1389,19.915688,25.612,90,300,88489.941,-33970.544,-45428.627,1216.7282,253.10001,290.17199,6.25E-05,0.11267839,951.88852,1475.6569
1372,19.79877,9.619,90,-700,83647.294,-27587.165,-44170.879,1249.5568,376.37273,290.28316,4.21E-05,0.11336497,851.04435,1625.6425
1395,19.958998,1.629,90,1070,90778.26,-36084.017,-45824.4,1244.606,370.44303,290.21228,4.29E-05,0.11485848,867.7234,1628.8019
1391,19.930031,3.611,90,700,90554.057,-36656.214,-45948.609,1249.4,402.62036,290.14329,3.95E-05,0.11569352,828.32757,1655.1068
1399,19.981303,25.613,90,1070,92161.548,-38705.344,-46353.756,1221.1295,144.74976,290.19502,0.000109248,0.11244028,1066.3972,1364.5826
1385,19.893388,1.61,90,300,88741.115,-33939.708,-45410.331,1251.2701,438.30968,290.18739,3.63E-05,0.11597681,797.00911,1700.3242
1378,19.837637,16.615,90,-300,86046.208,-30256.55,-44691.723,1242.6583,306.74766,290.29702,5.16E-05,0.10892609,922.13552,1559.1473
1393,19.940486,16.615,90,700,90468.825,-36496.647,-45914.401,1226.905,270.89964,290.21122,5.84E-05,0.1126886,943.59802,1504.5939
1387,19.90162,9.618,90,300,88779.146,-33961.869,-45405.027,1242.9432,360.11021,290.15571,4.41E-05,0.11468654,877.09657,1617.8125
1380,19.856147,1.61,90,0,87147.113,-32061.084,-45051.932,1259.5225,440.88264,290.35491,3.64E-05,0.11939681,803.44508,1710.4842
1401,19.996898,3.612,120,-1380,106797.06,-25282.964,-43193.246,1262.8198,390.89784,290.14626,4.08E-05,0.11709229,861.36899,1665.0755
1388,19.907682,16.613,90,300,88573.898,-33929.47,-45413.908,1228.5028,253.13775,290.15302,6.25E-05,0.11241766,968.6781,1491.3219
1382,19.864935,13.601,90,0,87152.417,-32068.361,-45054.769,1238.9412,333.90934,290.17228,4.76E-05,0.11456111,888.14535,1575.3193
1402,20.001292,9.619,120,-1380,106429.86,-25793.611,-43297.062,1250.3605,304.69826,290.26541,5.21E-05,0.11413444,942.36162,1571.8505
1398,19.973298,16.614,90,1070,92230.045,-38971.563,-46402.56,1230.4936,218.41676,290.23389,7.25E-05,0.11287886,1002.6185,1455.139
1390,19.926192,1.612,90,700,90460.807,-36433.741,-45905.849,1248.5121,427.18724,290.17221,3.72E-05,0.11517174,803.87909,1684.0199
1394,19.948493,25.612,90,700,90527.415,-36523.495,-45924.433,1211.8216,199.68426,290.19855,7.90E-05,0.11073768,995.85094,1408.1693
1404,20.01536,25.613,120,-1380,106254.29,-24982.085,-43127.956,1229.063,162.57215,290.18029,9.72E-05,0.11180532,1051.6061,1385.4949
1396,19.962841,3.613,90,1070,92898.377,-39099.225,-46413.126,1250.7851,379.94451,290.22851,4.19E-05,0.11516632,873.71512,1658.497
1407,20.034097,9.639,120,-1000,107374.18,-30271.969,-44169.07,1257.6052,341.64076,290.33161,4.66E-05,0.11650979,900.98668,1608.7608
1408,20.040165,16.614,120,-1000,107374.18,-27860.292,-43711.09,1247.4794,279.39345,290.2461,5.68E-05,0.11410618,964.94178,1541.2703
1400,19.993057,1.62,120,-1380,107059.87,-26888.295,-43523.112,1264.0895,424.83519,290.2944,3.75E-05,0.11690438,822.88823,1698.1118
1386,19.897226,3.613,90,300,88572.377,-33908.748,-45406.507,1248.2809,418.18714,290.1635,3.80E-05,0.11502502,826.82832,1690.6262
1392,19.934425,9.617,90,700,90503.65,-36480.365,-45908.357,1235.3065,283.80298,290.21253,5.59E-05,0.11392266,938.63868,1525.9068
1409,20.04817,25.613,120,-1000,107374.18,-27840.762,-43706.978,1240.1138,205.04876,290.26841,7.72E-05,0.11283635,1028.6222,1451.4788
1413,20.07297,16.612,120,-500,107374.18,-30738.171,-44276.215,1260.3246,305.18125,290.20714,5.20E-05,0.11504869,947.30115,1577.1534
1411,20.062514,3.611,120,-500,107374.18,-30610.797,-44234.278,1280.0273,426.06462,290.24868,3.74E-05,0.11722395,857.40699,1737.8859
1417,20.100268,13.599,120,0,107374.18,-33983.659,-44879.619,1270.5597,332.31817,290.18656,4.78E-05,0.11573686,937.64073,1622.8239
1405,20.025865,1.609,120,-1000,107374.18,-27715.65,-43674.415,1268.5217,436.41517,290.25034,3.65E-05,0.11706715,828.45021,1726.0144
1415,20.09148,1.611,120,0,107374.18,-33990.197,-44885.868,1288.6288,460.90176,290.21637,3.46E-05,0.11758082,829.59347,1784.1136
1397,19.967236,9.617,90,1070,92339.207,-39028.055,-46419.417,1237.5801,268.8667,290.22797,5.90E-05,0.11454261,953.36209,1507.143
1403,20.007354,16.612,120,-1380,106804.3,-25245.467,-43184.366,1238.7038,244.2174,290.28308,6.52E-05,0.11190581,976.74889,1484.0188
1410,20.058675,1.61,120,-500,107374.18,-30907.646,-44284.973,1279.1255,448.86552,290.26586,3.56E-05,0.11789419,820.07513,1741.339
1416,20.095318,5.615,120,0,107374.18,-33976.67,-44885.005,1283.3054,401.87734,290.22816,3.96E-05,0.11706259,867.51331,1700.2948
1427,20.169763,9.619,120,1000,107374.18,-40267.959,-46097.569,1281.9676,310.32108,290.23654,5.13E-05,0.11686165,960.20694,1598.4698
1421,20.132559,3.612,120,500,107374.18,-37026.495,-45468.057,1287.1811,396.36382,290.27902,4.02E-05,0.11784406,891.79277,1711.7325
1406,20.029703,3.612,120,-1000,107374.18,-26716.105,-43478.255,1270.1718,415.118,290.24665,3.83E-05,0.11603991,857.34711,1715.5721
1420,20.128721,1.613,120,500,107374.18,-37017.408,-45472.662,1286.1855,417.04579,290.24242,3.82E-05,0.1176892,855.72136,1720.5918
1423,20.143014,16.616,120,500,107374.18,-37077.806,-45493.836,1268.083,297.94519,290.23667,5.34E-05,0.11586774,959.76963,1571.695
1426,20.16537,3.611,120,1000,107374.18,-40264.176,-46091.689,1291.1729,373.83906,290.22005,4.26E-05,0.11750538,910.70103,1686.7232
1418,20.107436,21.61,120,0,107374.18,-33987.072,-44884.1,1261.2635,302.1713,290.2214,5.26E-05,0.11574444,958.12377,1581.3813
1437,20.236625,9.619,120,-1380,107241.03,-25504.286,-43222.274,1294.3567,318.27819,290.24641,5.00E-05,0.11687905,974.09781,1631.2153
1422,20.136952,9.619,120,500,107374.18,-37034.636,-45480.309,1278.7847,333.98024,290.27508,4.76E-05,0.11213393,932.42799,1626.8144
1432,20.202568,9.616,120,1380,107374.18,-43281.195,-46687.774,1287.4002,305.45644,290.23383,5.21E-05,0.11588362,976.58421,1610.0118
1419,20.116829,30.608,120,0,107374.18,-33982.755,-44885.909,1251.3946,218.22368,290.21196,7.27E-05,0.11381822,1020.4531,1473.9005
1424,20.151021,25.632,120,500,107374.18,-35906.153,-45269.553,1258.9216,223.13456,290.28637,7.11E-05,0.11457726,1021.2903,1480.9016
1430,20.194336,1.61,120,1380,107374.18,-42638.65,-46568.253,1295.7652,394.96935,290.24464,4.04E-05,0.11846987,890.16314,1710.0086
1433,20.20863,16.614,120,1380,107374.18,-43047.128,-46645.179,1273.9783,214.15808,290.23042,7.42E-05,0.11576101,1050.5969,1493.1405
1438,20.242688,16.634,120,-1380,107104.24,-28608.995,-43853.512,1284.5056,248.1813,290.24267,6.41E-05,0.11614837,1032.7042,1544.5484
1439,20.250699,25.613,120,-1380,106271.85,-25680.874,-43277.902,1273.3898,164.05746,290.24255,9.68E-05,0.11497095,1095.0614,1432.2013
1412,20.066908,9.616,120,-500,107374.18,-30857.733,-44283.328,1270.8869,371.78556,290.24305,4.28E-05,0.11637148,889.04938,1660.5365
1414,20.080974,25.613,120,-500,107374.18,-30860.323,-44276.832,1249.3689,242.93502,290.17631,6.53E-05,0.11419253,993.46835,1496.0367
1440,20.261204,1.611,120,-1000,107374.18,-27836.158,-43700.975,1313.7541,446.87287,290.25315,3.58E-05,0.11936171,870.98568,1796.8022
1425,20.161532,1.61,120,1000,107374.18,-40371.075,-46113.48,1290.3049,405.13834,290.20566,3.94E-05,0.118191,888.9249,1726.6004
1434,20.216636,25.611,120,1380,107374.18,-42733.338,-46568.664,1267.4479,153.98887,290.22442,0.000103052,0.11457211,1106.0536,1423.6029
1435,20.22839,1.621,120,-1380,106982.86,-27152.952,-43565.173,1311.4536,447.74716,290.25217,3.57E-05,0.11932329,867.59947,1794.2995
1442,20.269436,9.618,120,-1000,107374.18,-27716.39,-43670.304,1301.0228,345.53394,290.24937,4.62E-05,0.11783382,937.85368,1650.4595
1429,20.183831,25.612,120,1000,107374.18,-40273.18,-46093.58,1264.046,182.92403,290.22217,8.68E-05,0.11474907,1065.1807,1442.4052
1431,20.198174,3.612,120,1380,107374.18,-43021.02,-46637.614,1295.5702,352.79192,290.23404,4.52E-05,0.11785882,937.83759,1664.8089
1446,20.297853,3.611,120,-500,107374.18,-30662.725,-44242.994,1317.6218,405.00115,290.25006,3.94E-05,0.11918743,897.8186,1734.4844
1450,20.326818,1.612,120,0,107374.18,-33978.972,-44892.776,1323.0274,430.66926,290.23226,3.72E-05,0.11992592,886.54153,1772.4484
1428,20.175825,16.614,120,1000,107374.18,-40819.516,-46236.373,1273.3847,290.40761,290.23832,5.47E-05,0.1155882,967.04208,1566.6448
1447,20.302246,9.618,120,-500,107374.18,-30758.399,-44271.528,1307.9954,338.99075,290.25357,4.71E-05,0.11819868,967.42337,1669.112
1451,20.330657,5.615,120,0,107374.18,-33975.642,-44889.651,1322.0371,419.94632,290.24541,3.81E-05,0.11943165,886.10126,1750.7977
1448,20.308309,16.612,120,-500,107374.18,-30544.067,-44222.93,1299.4367,302.70083,290.28123,5.45E-05,0.12012365,984.62997,1627.9458
1436,20.232231,3.614,120,-1380,106673.18,-25173.557,-43180.377,1306.6477,398.31213,290.33183,4.02E-05,0.11990635,906.20409,1729.5232
1454,20.352168,30.606,120,0,107374.18,-33983.372,-44891.912,1292.4878,203.62681,290.21591,7.81E-05,0.11614106,1076.2664,1495.8245
1444,20.283504,25.632,120,-1000,107374.18,-30190.931,-44158.75,1281.1197,206.50517,290.22826,7.70E-05,0.11587344,1065.0445,1492.6222
1452,20.335607,13.601,120,0,107374.18,-33983.207,-44891.172,1311.4318,348.93905,290.22015,4.57E-05,0.11807175,945.73303,1663.7417
1445,20.294014,1.611,120,-500,107374.18,-30809.341,-44276.996,1316.1514,425.34227,290.20085,3.76E-05,0.11944473,894.96453,1775.0658
1462,20.405097,9.617,120,1000,107374.18,-40281.485,-46092.594,1318.8057,299.34172,290.1948,5.35E-05,0.11863871,1005.0016,1623.261
1449,20.316314,25.61,120,-500,107374.18,-30343.221,-44177.457,1288.7827,224.94245,290.19662,7.08E-05,0.11681052,1054.4968,1517.3213
1459,20.386359,25.613,120,500,107374.18,-36981.474,-45470.195,1300.9178,209.89679,290.12378,7.59E-05,0.11694318,1084.0741,1517.4713
1461,20.400703,3.611,120,1000,107374.18,-40397.471,-46129.063,1329.4716,362.17894,290.18133,4.43E-05,0.1195802,969.16426,1717.4216
1460,20.396864,1.613,120,1000,107374.18,-39813.844,-46025.412,1329.3775,388.89279,290.20758,4.11E-05,0.11991772,938.01932,1740.5059
1467,20.4379,9.619,120,1380,107374.18,-43096.877,-46651.182,1321.2177,312.47931,290.24164,5.18E-05,0.12309794,1000.3507,1643.72
1456,20.367898,3.611,120,500,107374.18,-37031.47,-45475.745,1325.204,365.06134,290.21943,4.38E-05,0.11936012,943.53912,1696.0063
1443,20.275498,16.615,120,-1000,107310.35,-27640.122,-43656.818,1289.1504,268.99239,290.32542,5.97E-05,0.11525993,1012.8743,1575.1257
1441,20.265042,3.611,120,-1000,107227.34,-27481.007,-43637.042,1312.6119,415.38571,290.22113,3.85E-05,0.11918083,885.07547,1744.7124
1465,20.429669,1.611,120,1380,107374.18,-42706.162,-46575.202,1332.5526,400.85584,290.13819,4.00E-05,0.12111848,936.02822,1765.0829
1469,20.451969,25.611,120,1380,107374.18,-42719.852,-46574.667,1299.5779,175.60466,290.21376,9.07E-05,0.11658631,1115.7541,1479.1247
1453,20.342775,21.607,120,0,107374.18,-33983.783,-44891.789,1302.3116,291.5878,290.22109,5.47E-05,0.11726837,996.73323,1597.893
1458,20.378353,16.614,120,500,107374.18,-37181.909,-45511.31,1315.1325,342.59296,290.14501,4.65E-05,0.11780502,957.64439,1668.5576
1475,20.49653,1.611,15,-200,13478.756,-25886.405,-45196.862,1347.1793,479.05911,290.24513,3.38E-05,0.12508755,852.14687,1841.8834
1473,20.47802,16.615,15,-290,13085.246,-25391.546,-45102.832,1307.6905,176.23961,290.18468,9.04E-05,0.11717854,1123.4487,1486.1775
1455,20.36406,1.609,120,500,107374.18,-37134.339,-45497.372,1322.8569,381.71201,290.16921,4.19E-05,0.11927604,926.64643,1713.8485
1457,20.372292,9.618,120,500,107374.18,-37046.435,-45481.46,1318.1829,314.94113,290.16228,5.07E-05,0.11874865,1003.3786,1653.7931
1472,20.471958,9.619,15,-290,13018.105,-25334.191,-45091.608,1320.6547,300.22601,290.18167,5.31E-05,0.11825969,1018.9255,1639.0139
1464,20.419164,25.614,120,1000,107374.18,-40237.081,-46095.225,1300.3486,185.13728,290.19261,8.61E-05,0.11683175,1100.9874,1482.2853
1466,20.433507,3.611,120,1380,107374.18,-43101.811,-46650.36,1331.5077,370.85656,290.20874,4.32E-05,0.12025233,963.26725,1729.6924
1476,20.500368,3.612,15,-200,13493.146,-25910.293,-45198.959,1344.2444,431.64294,290.20618,3.71E-05,0.12079266,895.20221,1784.2523
1477,20.504762,9.619,15,-200,13494.38,-25947.255,-45214.994,1330.5278,335.03074,290.20271,4.83E-05,0.1231895,986.20119,1675.7685
1468,20.443963,16.614,120,1380,107374.18,-42951.124,-46625.691,1308.3465,220.39168,290.21789,7.24E-05,0.11700213,1073.8919,1531.8354
1481,20.533173,5.612,15,-100,13955.894,-26492.85,-45292.866,1347.4123,410.99453,290.20692,3.90E-05,0.12064971,934.39723,1782.6028
1471,20.467564,3.612,15,-290,13004.044,-25301.052,-45081,1335.959,394.45291,290.14701,4.06E-05,0.1206095,941.83633,1756.497
1479,20.51883,25.612,15,-200,13519.09,-25910.375,-45204.797,1310.2708,176.15499,290.23832,9.04E-05,0.11666013,1120.2003,1484.7795
1489,20.591925,30.606,15,0,14470.652,-27158.994,-45445.32,1322.4367,235.94747,290.14819,6.76E-05,0.11681212,1070.2268,1557.7631
1485,20.566576,1.609,15,0,14458.03,-27155.704,-45444.58,1360.0544,484.01854,290.22593,3.31E-05,0.12066729,859.66424,1855.5782
1463,20.411158,16.614,120,1000,107374.18,-40734.079,-46183.088,1311.7391,272.90255,290.19317,5.85E-05,0.11816189,1037.3978,1600.9861
1486,20.570414,5.613,15,0,14463.251,-27152.374,-45446.101,1352.9594,433.81795,290.18038,3.70E-05,0.12096661,925.0164,1821.327
1483,20.545291,21.608,15,-100,13974.478,-26511.146,-45319.59,1324.9092,270.4564,290.19253,5.90E-05,0.11773362,1037.9796,1595.081
1487,20.575364,13.603,15,0,14470.94,-27148.057,-45447.376,1340.992,353.4984,290.18788,4.52E-05,0.11936897,982.46814,1709.9864
1488,20.582533,21.607,15,0,14464.197,-27150.935,-45443.552,1329.4957,295.42084,290.17774,5.41E-05,0.1184824,1017.3089,1624.6708
1470,20.463723,1.621,15,-290,13284.447,-25758.291,-45177.291,1339.3362,451.43905,290.27194,3.55E-05,0.1212528,872.42947,1802.2776
1493,20.61978,21.607,15,100,14936.689,-27775.882,-45561.223,1329.7311,286.87899,290.2271,5.56E-05,0.11837397,1038.8909,1633.7657
1500,20.673869,1.61,15,290,15748.749,-28877.556,-45778.146,1360.5464,441.15742,290.19827,3.63E-05,0.12078465,907.21193,1816.0911
1492,20.612606,13.621,15,100,14782.385,-27534.085,-45511.351,1339.4759,336.77586,290.19301,4.75E-05,0.11943895,986.47513,1680.1814
1474,20.486026,25.612,15,-290,13116.164,-25437.759,-45110.644,1300.8981,100.55467,290.23366,0.000160008,0.11493138,1189.6377,1401.2411
1503,20.688163,16.614,15,290,16111.341,-29008.712,-45800.718,1329.3717,182.88562,290.22568,8.73E-05,0.11856465,1134.1171,1510.6708
1482,20.538123,13.599,15,-100,13969.133,-26503.211,-45322.14,1334.6918,341.91484,290.24159,4.70E-05,0.12101491,988.40363,1693.2933
1484,20.554684,30.607,15,-100,13982.166,-26511.598,-45317.74,1316.778,190.60768,290.21795,8.36E-05,0.11689649,1120.404,1514.1718
1496,20.644902,3.613,15,200,15390.145,-28380.6,-45685.473,1356.9845,440.30244,290.22434,3.64E-05,0.12107196,899.47264,1806.5072
1480,20.529335,1.609,15,-100,13972.504,-26548.026,-45316.959,1354.2443,481.61397,290.11996,3.33E-05,0.12159118,881.22878,1876.2561
1478,20.510825,16.613,15,-200,13450.387,-25821.197,-45191.312,1321.2121,247.70455,290.21511,6.44E-05,0.11825371,1064.8968,1576.7194
1497,20.649296,9.619,15,200,15391.666,-28400.335,-45685.761,1342.9146,321.72794,290.17043,4.97E-05,0.12013112,1019.8425,1685.9252
1490,20.603817,1.611,15,100,14856.268,-27745.621,-45557.358,1358.8809,467.48704,290.20699,3.43E-05,0.12150164,893.60191,1860.8829
1504,20.696169,25.611,15,290,16004.853,-29058.667,-45811.079,1319.7512,85.595255,290.20923,0.000186294,0.11796254,1225.1698,1401.5978
1508,20.721383,10.607,25,-400,22424.613,-25214.958,-44875.302,1342.3639,297.22683,290.19902,5.38E-05,0.11821493,1027.4911,1643.6503
1509,20.72772,15.603,25,-400,22274.626,-25280.701,-44888.952,1331.4799,217.18954,290.20756,7.37E-05,0.11952275,1107.1967,1556.0255
1510,20.735444,1.611,25,-300,22829.924,-25796.61,-44989.643,1368.2849,462.50386,290.14447,3.53E-05,0.12565393,891.87099,1854.8967
1498,20.655358,16.613,15,200,15514.147,-28438.613,-45688.885,1333.2297,257.44353,290.18797,6.21E-05,0.11910891,1065.4661,1595.746
1506,20.711764,3.615,25,-400,22260.277,-25302.204,-44892.899,1357.7882,406.28493,290.13324,3.95E-05,0.1212635,955.1145,1795.5825
1501,20.677707,3.611,15,290,15818.726,-28973.271,-45796.154,1356.3376,387.99725,290.1823,4.14E-05,0.12206585,974.69012,1777.8957
1512,20.743676,8.605,25,-300,22853.318,-25824.075,-44999.263,1352.6679,352.50255,290.27889,4.54E-05,0.12074766,984.32284,1712.7782
1491,20.607655,5.617,15,100,14990.344,-27812.926,-45571.708,1354.9286,412.45445,290.12851,3.88E-05,0.12078701,938.79975,1793.9578
1513,20.749457,14.613,25,-300,22843.163,-26020.152,-45054.152,1343.3381,281.53648,290.3395,5.70E-05,0.12124557,1050.8187,1633.3126
1514,20.756907,20.616,25,-300,22890.609,-25835.505,-45004.773,1335.8892,209.44276,290.25305,7.68E-05,0.11987613,1125.6469,1558.5551
1515,20.766024,1.612,25,-150,23598.813,-26882.948,-45212.28,1370.4267,471.20798,290.36011,3.44E-05,0.12080531,880.21616,1865.5515
1494,20.629172,30.605,15,100,14948.242,-27800.797,-45573.599,1321.6967,222.54232,290.21259,7.16E-05,0.1170809,1089.3943,1551.2521
1502,20.6821,9.621,15,290,15999.632,-29051.266,-45806.968,1339.2383,268.17943,290.14526,5.97E-05,0.1199746,1063.524,1615.8497
1519,20.788324,25.612,25,-150,23549.393,-26852.646,-45205.661,1337.852,240.79455,290.22796,6.63E-05,0.1185818,1083.6985,1579.6247
1517,20.774256,9.62,25,-150,23603.624,-26890.225,-45213.678,1363.6773,425.62053,290.26416,3.77E-05,0.12209232,922.4782,1803.3299
1499,20.663364,25.615,15,200,15496.879,-28466.571,-45698.383,1322.44,168.11269,290.18961,9.48E-05,0.11755876,1146.154,1493.5329
1495,20.641064,1.611,15,200,15380.853,-28374.926,-45678.771,1357.044,452.43764,290.16446,3.54E-05,0.12163008,894.438,1833.0872
1521,20.802672,5.616,25,0,24261.051,-27811.199,-45396.558,1364.3269,394.78665,290.28342,4.06E-05,0.12177143,953.02688,1768.1044
1518,20.780319,16.613,25,-150,23508.772,-26844.177,-45209.608,1345.2532,289.56474,290.28423,5.52E-05,0.1195837,1053.3998,1652.2467
1527,20.844307,9.619,25,150,25046.839,-28799.191,-45590.127,1364.6949,342.82577,290.2724,4.67E-05,0.11997892,1022.909,1731.9495
1505,20.707923,1.621,25,-400,22401.178,-25761.292,-44989.807,1363.8684,452.81073,290.18706,3.55E-05,0.12217437,902.8898,1843.5445
1507,20.716158,6.603,25,-400,22294.279,-25345.868,-44900.587,1354.0408,368.67553,290.2151,4.34E-05,0.1204922,987.79031,1749.0986
1511,20.739283,3.612,25,-300,22870.792,-25813.673,-45000.538,1362.923,419.89034,290.20058,3.82E-05,0.12215805,932.55849,1796.4617
1524,20.824184,30.606,25,0,24271.288,-27814.242,-45385.374,1338.3377,221.32577,290.27795,7.22E-05,0.11921644,1115.4226,1572.941
1530,20.868881,1.609,25,300,25690.451,-29742.573,-45769.841,1377.362,467.39322,290.25022,3.44E-05,0.12294521,919.01421,1884.7333
1532,20.877112,8.608,25,300,25658.423,-29760.129,-45778.146,1366.2379,347.01739,290.23322,4.63E-05,0.1216508,1022.551,1741.9642
1516,20.769862,3.611,25,-150,23588.617,-26880.605,-45211.129,1374.8396,456.8954,290.2444,3.51E-05,0.12185002,912.41749,1851.3603
1531,20.872719,3.611,25,300,25711.132,-29688.465,-45761.33,1373.2227,392.55259,290.2335,4.09E-05,0.1224259,984.02666,1793.8622
1529,20.858376,25.614,25,150,24969.502,-28724.732,-45573.763,1342.7201,227.54549,290.25682,7.03E-05,0.11940858,1109.1762,1582.5813
1523,20.814791,21.606,25,0,24264.875,-27805.731,-45390.719,1344.1243,268.03614,290.18217,6.07E-05,0.12243947,1066.9545,1625.4798
1534,20.890344,20.637,25,300,25116.857,-28995.556,-45628.405,1347.2728,209.23257,290.21775,7.64E-05,0.11920322,1126.5183,1557.815
1538,20.912923,10.608,25,400,26284.027,-30230.401,-45862.473,1361.8836,283.74404,290.24869,5.64E-05,0.12007593,1064.793,1650.1262
1522,20.807623,13.603,25,0,24272.275,-27807.705,-45397.216,1350.6243,314.42293,290.29105,5.10E-05,0.12117181,1032.8537,1681.3887
1536,20.903304,3.613,25,400,25973.98,-30213.791,-45868.106,1374.4277,375.2972,290.24518,4.28E-05,0.12216043,985.41255,1759.1329
1547,20.967056,9.637,40,-400,37594.086,-27253.846,-45014.764,1374.5352,364.79827,290.14445,4.39E-05,0.12091133,1004.2673,1755.9549
1520,20.79883,1.629,25,0,24260.886,-27822.218,-45403.506,1372.4699,477.25066,290.25422,3.37E-05,0.12270053,882.46625,1870.9984
1540,20.928235,1.619,40,-550,36409.565,-25963.578,-44763.921,1389.3084,479.31891,290.23724,3.36E-05,0.12363413,1154.3048,1645.069
1539,20.919261,15.601,25,400,26324.649,-30392.929,-45900.792,1351.975,219.15564,290.24794,7.30E-05,0.11970129,1121.8543,1575.3376
1543,20.94225,14.615,40,-550,36225.411,-25456.015,-44666.438,1358.3994,255.15234,290.28189,6.28E-05,0.12070284,1093.5813,1621.954
1528,20.85037,16.613,25,150,25039.644,-28769.506,-45586.92,1351.0592,287.91871,290.2806,5.55E-05,0.11976034,1047.9425,1642.1686
1535,20.899467,1.61,25,400,26535.322,-30417.926,-45896.639,1383.4267,474.00432,290.24703,3.40E-05,0.12390474,914.98046,1896.7367
1548,20.973124,16.614,40,-400,37283.833,-26399.314,-44841.135,1360.9479,282.28527,290.25549,5.66E-05,0.11931218,1063.0586,1646.4161
1533,20.882894,14.612,25,300,25697.071,-29720.946,-45766.922,1353.8009,263.2444,290.23587,6.10E-05,0.12070629,1090.6224,1634.7514
1544,20.9497,20.617,40,-550,36315.288,-25321.199,-44638.973,1350.4633,194.38294,290.29846,8.22E-05,0.11913715,1146.6489,1550.6945
1526,20.839914,3.612,25,150,25103.084,-28760.049,-45581.657,1370.2644,411.68798,290.2936,3.90E-05,0.12223222,944.78753,1793.8185
1525,20.836076,1.611,25,150,25025.212,-28738.258,-45576.641,1371.0962,424.11339,290.26478,3.78E-05,0.12185868,950.759,1828.2713
1549,20.981129,25.613,40,-400,36730.631,-26323.95,-44837.723,1352.6052,207.99906,290.24275,7.68E-05,0.11920198,1140.7334,1569.8424
1546,20.962656,3.631,40,-400,37382.92,-27161.954,-45002.142,1388.2117,456.36751,290.27151,3.52E-05,0.12296208,926.60349,1864.9521
1553,21.005928,16.613,40,-200,37984.432,-27598.224,-45082.686,1368.3374,330.8713,290.27781,4.85E-05,0.12141791,1022.8435,1705.0049
1555,21.024439,1.61,40,0,38876.462,-28805.358,-45315.438,1396.1755,489.31721,290.23463,3.29E-05,0.12379663,909.90693,1922.6284
1554,21.013934,25.611,40,-200,37857.428,-27500.987,-45066.733,1361.066,257.13496,290.29137,6.22E-05,0.12031056,1100.7635,1631.7618
1542,20.936469,8.607,40,-550,36385.677,-25476.654,-44659.325,1369.1411,339.38765,290.26432,4.73E-05,0.1217956,1027.8871,1730.7896
1545,20.958818,1.611,40,-400,37053.877,-26361.57,-44839.861,1392.2524,481.68674,290.25758,3.37E-05,0.12854341,922.36753,1919.5416
1537,20.907697,6.608,25,400,26158.216,-30197.016,-45854.168,1365.9013,329.19499,290.23134,4.87E-05,0.12117923,1037.9471,1718.4367
1541,20.932075,3.613,40,-550,36417.541,-25561.269,-44681.691,1382.5997,428.60774,290.21594,3.75E-05,0.12290735,937.47906,1821.2179
1563,21.075974,16.612,40,200,39797.848,-30125.147,-45588.112,1362.5537,317.15941,290.20262,5.08E-05,0.12071369,1044.9732,1701.2995
1558,21.040395,21.608,40,0,38864.744,-28811.155,-45311.532,1362.2384,306.80947,290.23302,5.27E-05,0.12264699,1039.7154,1675.7089
1557,21.033227,13.6,40,0,38873.748,-28807.085,-45313.094,1374.291,375.16136,290.22004,4.27E-05,0.12138782,982.62783,1754.0489
1560,21.06168,1.61,40,200,39678.491,-30082.387,-45569.158,1391.737,500.28127,290.31741,3.22E-05,0.12331887,899.92246,1936.5826
1568,21.108784,16.613,40,400,40696.128,-31421.665,-45810.339,1362.387,269.8957,290.08714,5.94E-05,0.12135413,1093.3291,1650.6305
1561,21.065517,3.612,40,200,39654.398,-30046.412,-45557.4,1390.5507,476.8158,290.24876,3.37E-05,0.12297493,908.92026,1900.4232
1571,21.131133,3.613,40,550,41242.711,-32189.692,-45970.605,1380.6903,461.35647,290.18966,3.49E-05,0.12370596,924.0003,1880.8583
1573,21.141307,14.613,40,550,42003.009,-32216.047,-45959.874,1357.4029,240.82307,290.1565,6.63E-05,0.11912309,1109.2065,1607.6319
1564,21.083979,25.615,40,200,39921.851,-30075.891,-45549.547,1353.7394,269.49182,290.18578,5.94E-05,0.12059276,1081.4193,1638.3786
1551,20.995472,3.611,40,-200,37954.747,-27555.999,-45071.174,1389.4817,466.21687,290.23926,3.45E-05,0.12268571,906.47119,1869.9328
1567,21.102722,9.619,40,400,40489.772,-31394.241,-45837.434,1374.9698,385.22981,290.09283,4.16E-05,0.12178619,990.03257,1786.3412
1566,21.098328,3.612,40,400,40796.819,-31380.468,-45811.408,1386.8529,469.44182,290.20744,3.43E-05,0.12438963,916.44662,1894.1291
1576,21.162966,3.611,65,-810,59596.873,-25346.773,-44168.658,1377.6135,425.87575,290.13487,3.78E-05,0.12362108,959.81656,1840.9915
1552,20.999866,9.618,40,-200,38055.931,-27541.239,-45068.419,1376.1835,395.56742,290.28802,4.05E-05,0.1217678,967.19026,1784.7188
1550,20.991634,1.61,40,-200,38065.017,-27603.076,-45081.37,1391.8607,496.47658,290.2693,3.25E-05,0.12448518,886.9664,1918.8114
1562,21.069911,9.62,40,200,39658.016,-30049.166,-45555.673,1374.5059,374.14691,290.17791,4.30E-05,0.12180184,984.9851,1756.8937
1578,21.173422,16.614,65,-810,59288.757,-25500.255,-44210.02,1352.4364,250.30252,290.18812,6.40E-05,0.12072591,1103.7412,1620.0669
1579,21.181427,25.613,65,-810,59440.718,-25472.338,-44197.233,1345.3564,164.80829,290.17774,9.71E-05,0.12010787,1170.4844,1509.9903
1556,21.028277,5.614,40,0,38901.748,-28798.286,-45319.549,1384.7995,441.20461,290.25694,3.64E-05,0.1231313,926.85977,1836.3322
1559,21.049788,30.607,40,0,38867.828,-28816.952,-45311.203,1351.804,235.71833,290.23073,6.78E-05,0.11937946,1107.9431,1596.5518
1580,21.191932,1.611,65,-600,60641.895,-26914.648,-44478.378,1382.9344,471.88648,290.14352,3.41E-05,0.12442593,898.63072,1869.4501
1585,21.224737,1.61,65,-300,61538.493,-28542.88,-44801.706,1382.039,452.26554,290.14805,3.56E-05,0.1215685,935.57689,1876.2615
1569,21.116789,25.613,40,400,40764.831,-31223.08,-45772.883,1347.0151,192.79437,290.18871,8.31E-05,0.12103981,1148.7566,1548.3343
1570,21.127294,1.61,40,550,40971.64,-32115.274,-45962.711,1380.3397,440.496,290.18516,3.65E-05,0.1230621,947.06777,1860.3464
1588,21.239036,16.614,65,-300,61521.882,-28582.392,-44808.12,1367.2466,328.04917,290.25056,4.88E-05,0.12068835,1029.7488,1704.3825
1574,21.148757,20.62,40,550,41244.314,-32122.921,-45954.488,1348.0847,191.21074,290.17193,8.37E-05,0.12018825,1153.6737,1547.9627
1591,21.261385,5.614,65,0,63107.528,-30456.04,-45168.945,1376.7271,442.04424,290.17085,3.64E-05,0.12292101,925.66624,1836.5156
1587,21.232975,9.617,65,-300,61624.711,-28463.2,-44778.106,1369.2644,363.01896,290.15045,4.44E-05,0.12450316,996.62854,1746.3816
1565,21.094485,1.631,40,400,40093.465,-30344.824,-45608.588,1387.6218,503.43344,290.19925,3.20E-05,0.12485744,884.38376,1932.192
1592,21.266335,13.602,65,0,63111.516,-30452.627,-45178.936,1365.796,371.42379,290.203,4.32E-05,0.12194619,997.15213,1764.565
1586,21.228575,3.632,65,-300,62073.729,-29235.831,-44945.362,1382.5592,467.36598,290.20766,3.44E-05,0.12333425,899.81377,1864.2367
1572,21.135526,8.605,40,550,41340.976,-32328.948,-45995.315,1369.7191,347.10445,290.17645,4.64E-05,0.12433165,1022.2672,1742.9752
1575,21.159125,1.62,65,-810,59689.917,-26257.92,-44353.923,1385.9781,456.66432,290.16682,3.53E-05,0.1243097,932.88436,1875.0853
1589,21.247042,25.612,65,-300,61980.644,-28556.942,-44797.142,1352.5299,235.646,290.26203,6.80E-05,0.12055453,1114.8811,1602.8664
1582,21.200164,9.619,65,-600,59995.32,-26668.863,-44439.401,1367.2134,355.54115,290.14801,4.52E-05,0.12193677,1012.846,1750.4267
1595,21.294795,1.609,65,300,64648.276,-32414.138,-45554.563,1382.4148,476.76877,290.16524,3.37E-05,0.12422604,903.15238,1894.5547
1593,21.273504,21.628,65,0,63116.244,-30452.134,-45173.344,1365.1404,304.14996,290.13838,5.26E-05,0.11955161,1046.7446,1671.114
1590,21.257547,1.613,65,0,63108.473,-30453.244,-45177.209,1379.6484,443.37922,290.19583,3.63E-05,0.12374798,945.70729,1862.8079
1597,21.303026,9.619,65,300,64190.13,-32321.054,-45562.333,1374.1175,316.94302,290.18975,5.06E-05,0.12195781,1056.2339,1713.6853
1596,21.298633,3.611,65,300,64418.936,-32438.396,-45561.758,1382.7887,462.98501,290.22539,3.49E-05,0.12521661,930.77761,1887.8689
1577,21.167359,9.62,65,-810,59616.115,-25392.986,-44177.663,1363.7815,324.44349,290.1445,4.94E-05,0.12183806,1026.1277,1695.3774
1583,21.206224,16.619,65,-600,60176.761,-26921.679,-44484.791,1356.7162,286.59283,290.15948,5.60E-05,0.12138455,1056.1994,1647.3158
1601,21.331436,3.613,65,600,65556.304,-34160.783,-45898.531,1384.6678,446.6108,290.16032,3.60E-05,0.12213254,920.16522,1842.4206
1602,21.33583,9.618,65,600,65646.182,-34326.846,-45936.644,1368.7445,334.54679,290.15069,4.80E-05,0.12177125,1020.0288,1709.7187
1584,21.21423,25.617,65,-600,60754.181,-27098.555,-44508.063,1347.9906,210.68738,290.0709,7.64E-05,0.12186116,1123.9942,1558.1776
1581,21.195769,3.614,65,-600,60055.06,-26773.912,-44458.108,1379.3245,441.42476,290.12498,3.65E-05,0.12424703,929.53647,1848.4332
1611,21.398298,3.613,90,-1070,81552.881,-25485.166,-43777.203,1389.425,441.50882,290.2579,3.65E-05,0.12297205,927.09361,1837.8559
1600,21.327599,1.61,65,600,65640.385,-34382.722,-45954.324,1384.6547,428.58835,290.16924,3.77E-05,0.12485817,961.427,1849.674
1605,21.360402,1.613,65,810,67013.549,-35189.808,-46086.55,1383.079,454.03897,290.17835,3.54E-05,0.12376333,937.4955,1877.9994
1598,21.309088,16.614,65,300,64368.817,-32374.216,-45546.71,1359.3801,297.31931,290.19111,5.39E-05,0.12192045,1057.7926,1675.5508
1614,21.416761,25.632,90,-1070,83788.361,-27946.427,-44234.648,1343.9545,171.17661,290.26909,9.35E-05,0.11990076,1170.4718,1524.2454
1606,21.364239,3.617,65,810,67102.152,-34907.924,-46032.648,1380.8363,414.19807,290.15796,3.90E-05,0.12557337,957.639,1811.8054
1604,21.349897,25.618,65,600,65145.811,-33795.97,-45837.105,1350.1123,198.13005,290.2177,8.08E-05,0.12073129,1148.9024,1558.037
1594,21.282902,30.606,65,0,63112.42,-30458.383,-45182.266,1348.9439,246.35803,290.11691,6.50E-05,0.12030495,1088.4992,1596.9251
1618,21.441565,16.614,90,-700,83803.203,-27737.851,-44195.054,1356.4926,280.2593,290.1593,5.71E-05,0.12081663,1075.1621,1654.5147
1609,21.382703,25.613,65,810,66495.539,-35681.584,-46200.726,1347.0867,169.27734,290.18982,9.45E-05,0.11984248,1168.1663,1518.3287
1599,21.317094,25.613,65,300,64602.145,-32365.869,-45540.666,1353.2193,261.16001,290.19692,6.13E-05,0.1200199,1079.0935,1619.2802
1622,21.468307,9.619,90,-300,85768.515,-30245.778,-44679.8,1375.2135,391.82124,290.18081,4.09E-05,0.12084719,973.50613,1778.8878
1615,21.427271,1.611,90,-700,83483.737,-27757.381,-44214.831,1383.1884,486.6516,290.26632,3.31E-05,0.12446939,893.88692,1906.6282
1623,21.47437,16.612,90,-300,85718.889,-30144.923,-44661.545,1359.1702,319.3342,290.14648,5.04E-05,0.12185285,1044.9962,1705.6906
1612,21.402692,9.619,90,-1070,81334.97,-25278.029,-43727.906,1371.6106,347.61342,290.18608,4.60E-05,0.11911542,1014.1823,1735.3025
1620,21.460076,1.61,90,-300,85692.781,-30155.366,-44673.592,1383.3703,491.07051,290.13632,3.28E-05,0.12464233,895.98491,1907.5201
1621,21.463913,3.613,90,-300,85773.737,-30245.86,-44670.796,1381.9421,465.13927,290.07416,3.46E-05,0.12334481,925.47202,1887.831
1624,21.482375,25.614,90,-300,85845.442,-30210.954,-44668.822,1350.19,268.50333,290.19423,5.94E-05,0.11864,1077.5864,1634.6964
1607,21.368633,9.622,65,810,67270.93,-35185.121,-46086.961,1363.3467,324.46399,290.16138,4.94E-05,0.12052946,1039.1599,1711.8906
1613,21.408754,16.616,90,-1070,82013.537,-25426.207,-43744.516,1359.1551,252.30185,290.15443,6.34E-05,0.12058227,1103.4191,1624.5506
1616,21.431109,3.614,90,-700,83437.523,-27662.364,-44182.596,1379.7996,457.50987,290.16027,3.51E-05,0.12308794,917.8993,1859.2219
1608,21.374696,16.619,65,810,67023.828,-34884.242,-46024.63,1355.3452,258.6088,290.23826,6.20E-05,0.12116051,1089.1318,1624.3329
1627,21.501668,13.6,90,0,87182.431,-32102.939,-45044.325,1361.8208,367.67263,290.14642,4.36E-05,0.12190765,999.48589,1758.0394
1603,21.341892,16.617,65,600,66004.007,-33881.654,-45835.09,1360.585,294.25952,290.18779,5.44E-05,0.11997611,1063.7778,1673.3838
1631,21.533958,3.617,90,300,88577.763,-33745.563,-45357.827,1373.5733,448.81533,290.13089,3.59E-05,0.12395169,935.54781,1863.1189
1617,21.435502,9.619,90,-700,83750.905,-27675.11,-44182.226,1370.5401,385.80295,290.32021,4.17E-05,0.12369028,976.49909,1779.0969
1610,21.394458,1.62,90,-1070,82927.9,-26662.738,-43985.039,1386.9067,482.83926,290.18024,3.34E-05,0.1247732,891.26577,1885.1787
1628,21.508835,21.612,90,0,87181.609,-32104.789,-45043.133,1350.6717,282.70804,290.09268,5.66E-05,0.11987169,1067.1174,1651.4988
1633,21.544415,16.613,90,300,88600.911,-33997.885,-45412.017,1356.9187,285.81585,290.13194,5.60E-05,0.12052775,1070.1276,1660.7916
1619,21.449571,25.61,90,-700,83737.706,-27533.263,-44155.872,1351.6202,233.77397,290.18499,6.87E-05,0.12199192,1112.6959,1596.486
1639,21.585223,25.617,90,700,90424.42,-36333.091,-45865.598,1341.8334,230.89064,290.16127,6.93E-05,0.12014467,1101.1633,1578.3923
1643,21.610025,16.632,90,1070,90325.003,-36426.423,-45888.088,1336.799,216.41935,290.13965,7.39E-05,0.11920523,1110.809,1557.2617
1636,21.566763,3.614,90,700,90335.488,-36287.331,-45859.143,1369.3418,434.51791,290.15649,3.70E-05,0.12248882,937.16985,1836.2847
1635,21.562925,1.609,90,700,90910.281,-36678.951,-45926.242,1377.9332,507.79862,290.14659,3.17E-05,0.12326527,854.56259,1900.4576
1647,21.638025,9.618,120,-1380,106363.37,-25448.287,-43198.304,1355.469,360.36053,290.18916,4.43E-05,0.1186349,996.05191,1741.4228
1625,21.49288,1.61,90,0,87181.65,-32087.891,-45039.063,1380.6458,489.44189,290.15188,3.29E-05,0.12397656,877.55771,1886.8463
1629,21.518228,30.607,90,0,87176.551,-32096.813,-45033.389,1347.0233,246.1347,290.15304,6.51E-05,0.12093548,1096.5895,1604.9054
1648,21.644087,16.616,120,-1380,106503.33,-26126.477,-43339.492,1338.9096,238.50633,290.18506,6.70E-05,0.1194085,1088.8291,1580.9689
1640,21.59573,1.61,90,1070,92527.228,-38624.964,-46308.324,1373.2307,505.29165,290.16094,3.18E-05,0.12344826,879.02842,1923.7898
1642,21.603961,9.62,90,1070,92890.688,-39259.697,-46435.287,1354.22,357.98101,290.12661,4.46E-05,0.11926681,980.13448,1718.2292
1646,21.633631,3.611,120,-1380,106223.62,-25342.622,-43198.427,1367.4869,467.83264,290.15754,3.43E-05,0.12279504,888.68483,1855.0121
1644,21.618036,25.611,90,1070,92355.324,-39163.611,-46412.592,1331.9281,184.43459,290.09059,8.66E-05,0.11915556,1136.0054,1516.2977
1626,21.496718,5.616,90,0,87173.098,-32097.224,-45044.202,1375.0414,437.48881,290.13896,3.69E-05,0.12565891,926.09104,1827.1615
1637,21.571156,9.618,90,700,90735.006,-36387.363,-45867.736,1360.2664,394.56377,290.14239,4.07E-05,0.12235677,970.54136,1788.9637
1645,21.629791,1.619,120,-1380,106915.52,-27130.832,-43512.217,1372.8199,511.24869,290.15468,3.15E-05,0.12378515,864.74919,1928.2205
1632,21.538351,9.622,90,300,88644.37,-33817.473,-45374.273,1366.3809,415.39082,290.16823,3.87E-05,0.12255347,937.52522,1793.7475
1630,21.53012,1.613,90,300,88681.621,-33862.124,-45380.153,1374.8764,467.25479,290.16093,3.44E-05,0.12355769,894.99174,1858.8769
1634,21.55242,25.615,90,300,88377.367,-33940.736,-45399.888,1346.493,264.89839,290.16002,6.04E-05,0.12015654,1079.7147,1628.8005
1655,21.695403,1.609,120,-500,107374.18,-30781.382,-44248.421,1363.2857,460.51829,290.18316,3.48E-05,0.12188983,891.42964,1842.0249
1641,21.599568,3.611,90,1070,92195.262,-39017.653,-46393.514,1370.4245,464.41764,290.13941,3.46E-05,0.1228535,910.6012,1873.0251
1638,21.577219,16.616,90,700,90197.874,-36247.531,-45851.372,1344.4915,266.63927,290.13657,6.00E-05,0.12000386,1064.7942,1615.2361
1658,21.709696,16.613,120,-500,107374.18,-30776.695,-44240.568,1341.3183,332.87688,290.1678,4.82E-05,0.12111875,997.48161,1683.1346
1653,21.676892,16.615,120,-1000,107374.18,-27928.132,-43684.694,1339.3857,261.87453,290.16194,6.11E-05,0.11965463,1076.3828,1618.0313
1661,21.732044,5.615,120,0,107374.18,-34007.958,-44872.835,1353.1013,409.78411,290.15126,3.92E-05,0.12227579,945.16456,1792.5324
1651,21.666435,3.614,120,-1000,107374.18,-27909.465,-43686.873,1372.6353,472.09278,290.18898,3.43E-05,0.12587295,910.58182,1883.8626
1663,21.744163,21.608,120,0,107374.18,-34024.363,-44874.808,1337.4797,306.14279,290.14377,5.25E-05,0.12281486,1030.84,1662.1903
1659,21.717702,25.611,120,-500,107374.18,-30914.348,-44278.641,1332.8814,249.40292,290.14878,6.42E-05,0.12028333,1072.6084,1587.3714
1662,21.736994,13.6,120,0,107374.18,-34012.645,-44871.272,1346.1822,367.13456,290.15335,4.36E-05,0.11964563,963.54069,1721.4593
1664,21.753556,30.605,120,0,107374.18,-34022.266,-44871.478,1325.88,246.2066,290.16475,6.51E-05,0.1199009,1082.2664,1591.6932
1652,21.67083,9.618,120,-1000,107374.18,-27954.445,-43694.191,1348.1496,353.41352,290.13843,4.54E-05,0.12154547,999.55996,1731.3592
1668,21.779742,16.615,120,500,107374.18,-37165.34,-45489.93,1336.7137,279.50029,290.15967,5.72E-05,0.11985973,1048.1979,1622.9233
1672,21.80649,9.618,120,1000,107374.18,-40322.6,-46087.002,1334.8027,301.25582,290.13151,5.31E-05,0.12064296,1024.8307,1645.038
1669,21.787747,25.614,120,500,107374.18,-37227.876,-45491.287,1335.55,234.82569,290.16245,6.85E-05,0.12169416,1105.348,1591.2379
1670,21.798253,1.629,120,1000,107374.18,-37910.467,-45633.051,1347.9492,401.30769,290.16501,4.00E-05,0.12223635,952.6191,1785.2395
1665,21.765448,1.611,120,500,107374.18,-37111.932,-45475.663,1353.1775,432.0305,290.15405,3.72E-05,0.12289947,926.64168,1821.7927
1656,21.699239,3.614,120,-500,107374.18,-30988.273,-44279.381,1360.0216,434.93978,290.17779,3.70E-05,0.12164326,929.82876,1834.0702
1657,21.703633,9.621,120,-500,107374.18,-31130.407,-44317.823,1346.8376,318.66486,290.1563,5.03E-05,0.12132515,1025.1028,1681.4729
1671,21.802096,3.612,120,1000,107374.18,-39931.474,-46013.077,1366.9586,457.09243,290.15764,3.51E-05,0.12103339,891.53903,1834.7943
1649,21.652093,25.611,120,-1380,106033.87,-25075.458,-43128.614,1328.8171,189.79561,290.137,8.42E-05,0.11956328,1137.4427,1529.1432
1650,21.662598,1.61,120,-1000,107374.18,-27974.92,-43702.085,1363.5975,448.37071,290.18315,3.58E-05,0.12239598,921.37782,1849.0262
1675,21.831063,1.611,120,1380,107374.18,-42108.349,-46435.246,1345.3362,389.39747,290.12292,4.12E-05,0.1212873,942.28217,1745.4249
1654,21.684898,25.612,120,-1000,107354.3,-27729.094,-43645.223,1329.9699,210.81389,290.21897,7.58E-05,0.11900098,1117.1005,1553.3743
1679,21.853363,25.614,120,1380,107374.18,-43039.234,-46618.085,1320.038,158.21718,290.15283,0.000101177,0.12072857,1158.4842,1484.8592
1660,21.728207,1.61,120,0,107374.18,-34014.413,-44871.19,1350.1582,375.47218,290.12487,4.27E-05,0.12215266,968.32586,1747.957
1683,21.879133,14.612,40,-550,35794.28,-25299.778,-44622.773,1326.1851,254.46541,290.1393,6.29E-05,0.12069168,1069.4617,1596.8817
1666,21.769286,3.611,120,500,107374.18,-37219.242,-45502.388,1356.6026,457.25549,290.1652,3.51E-05,0.12277071,884.37882,1828.5606
1684,21.886582,20.619,40,-550,36318.454,-25394.918,-44628.201,1317.5246,191.47582,290.17249,8.37E-05,0.11856941,1124.6006,1521.3085
1676,21.8349,3.614,120,1380,107374.18,-42930.855,-46608.793,1342.5666,364.20196,290.13641,4.40E-05,0.12110399,978.9739,1731.6524
1682,21.873352,8.606,40,-550,35991.467,-25324.2,-44627.049,1336.5879,349.85818,290.103,4.58E-05,0.12058016,988.06818,1711.4268
1674,21.820558,25.612,120,1000,107374.18,-40311.541,-46083.754,1324.1642,227.16124,290.15728,7.03E-05,0.11921285,1097.1247,1566.5824
1693,21.942804,16.615,40,-200,37610.409,-27545.926,-45055.591,1328.6939,331.84739,290.13303,4.83E-05,0.12054177,986.03593,1670.2772
1667,21.773679,9.619,120,500,107374.18,-36950.35,-45440.715,1344.9825,357.84053,290.16072,4.48E-05,0.12213022,976.04916,1712.7488
1694,21.95081,25.612,40,-200,37662.584,-27594.812,-45064.184,1322.2927,242.49782,290.15565,6.58E-05,0.11835397,1071.6351,1571.7689
1689,21.918005,25.613,40,-400,36587.921,-26266.841,-44805.694,1316.9357,198.46767,290.0954,8.04E-05,0.11859929,1120.6682,1531.5036
1687,21.903931,9.619,40,-400,36739.019,-26233.168,-44790.564,1334.7489,355.01267,290.03409,4.50E-05,0.11964668,964.16244,1696.7264
1673,21.812552,16.614,120,1000,107374.18,-40463.954,-46119.359,1335.9379,265.94951,290.17878,5.97E-05,0.11554822,1051.5368,1602.1904
1688,21.909994,16.634,40,-400,37231.617,-27297.88,-45002.635,1328.6731,298.48999,290.11803,5.35E-05,0.11913361,1015.8009,1632.3405
1678,21.845357,16.614,120,1380,107374.18,-42677.792,-46585.974,1324.7415,251.68389,290.10215,6.35E-05,0.11852535,1061.0491,1580.3145
1686,21.899538,3.612,40,-400,36495.125,-26164.342,-44792.167,1352.7057,443.51594,290.16088,3.64E-05,0.12506335,905.35446,1824.8375
1695,21.961315,1.609,40,0,38613.326,-28843.184,-45306.187,1350.2155,459.01295,290.11263,3.49E-05,0.12188609,897.26063,1849.7091
1691,21.932348,3.612,40,-200,37572.172,-27523.56,-45051.027,1361.358,441.98742,290.14369,3.64E-05,0.12253705,1073.6145,1633.1431
1692,21.936742,9.618,40,-200,37596.594,-27577.585,-45065.5,1342.3296,378.67033,290.17174,4.22E-05,0.11993613,949.71531,1733.5372
1680,21.865117,1.621,40,-550,36273.68,-25953.094,-44750.271,1356.9959,470.74899,290.09225,3.44E-05,0.12754246,889.70181,1861.076
1681,21.868958,3.613,40,-550,35974.363,-25261.007,-44630.092,1345.3358,424.02819,290.25977,3.78E-05,0.12059055,906.05276,1780.8361
1677,21.839295,9.617,120,1380,107374.18,-43137.581,-46634.407,1332.1795,294.63927,290.11535,5.43E-05,0.11992303,1023.9928,1631.4011
1698,21.977271,21.607,40,0,38629.238,-28847.542,-45307.215,1325.1915,274.58838,290.14583,5.82E-05,0.11982263,1050.9162,1618.5989
1690,21.928511,1.61,40,-200,37733.178,-27594.4,-45068.131,1353.4939,468.53891,290.15162,3.45E-05,0.12504804,874.25108,1843.9307
1701,22.002393,3.614,40,200,39632.196,-30162.068,-45567.02,1343.2536,415.66562,290.15629,3.86E-05,0.12192958,933.17103,1793.8997
1703,22.01285,16.615,40,200,39659.167,-30201.538,-45572.53,1330.4498,346.72387,290.11976,4.61E-05,0.11985629,968.9178,1684.9913
1696,21.965153,5.615,40,0,38626.976,-28834.673,-45310.381,1344.2322,417.94698,290.10883,3.84E-05,0.12156791,914.00624,1777.4887
1685,21.8957,1.61,40,-400,36792.591,-26051.728,-44762.071,1354.6821,475.17301,290.16406,3.38E-05,0.1224054,867.45494,1847.2824
1705,22.031361,1.609,40,400,40657.48,-31565.444,-45837.845,1346.5501,430.77459,290.11897,3.73E-05,0.12250924,913.5566,1813.4232
1699,21.986664,30.607,40,0,38635.98,-28845.322,-45311.779,1317.6375,227.00964,290.17122,7.04E-05,0.11981943,1088.3219,1560.769
1709,22.05366,25.611,40,400,40586.803,-31425.078,-45814.368,1317.9002,190.15116,290.13583,8.41E-05,0.11930327,1120.9187,1512.6267
1700,21.998556,1.61,40,200,39535.411,-30009.079,-45539.515,1348.5358,436.67265,290.16881,3.68E-05,0.12259436,913.25453,1813.4222
1707,22.039592,9.619,40,400,40446.601,-31509.158,-45834.432,1334.1551,333.00947,290.15349,4.81E-05,0.12142953,991.99716,1680.3059
1704,22.020856,25.613,40,200,39589.354,-30076.919,-45548.066,1319.8213,231.43882,290.13607,6.90E-05,0.11880743,1083.9518,1562.2401
1697,21.970103,13.602,40,0,38617.89,-28838.085,-45312.313,1334.1837,336.90436,290.12981,4.75E-05,0.12013793,995.96858,1693.6173
1711,22.068003,3.632,40,550,40338.428,-30866.942,-45704.591,1353.6144,398.4167,290.15531,4.05E-05,0.12552785,958.30362,1783.5752
1713,22.078184,14.611,40,550,41234.57,-32296.961,-45982.652,1323.4476,239.23672,290.12976,6.67E-05,0.11881614,1075.4773,1571.9571
1719,22.118304,25.616,65,-810,58725.768,-25277.782,-44166.562,1320.1639,180.20839,290.1413,8.91E-05,0.12250476,1139.098,1510.1747
1714,22.085633,20.619,40,550,41326.421,-32413.44,-46006.211,1316.9213,186.48065,290.1554,8.56E-05,0.11823881,1128.5289,1514.5317
1715,22.096001,1.621,65,-810,59355.528,-25731.115,-44249.367,1348.9281,444.99483,290.15738,3.61E-05,0.12321768,899.01264,1822.7348
1717,22.104236,9.619,65,-810,59059.499,-25397.961,-44181.24,1331.052,310.97888,290.15677,5.15E-05,0.12057484,1015.376,1661.1291
1720,22.128809,1.629,65,-600,61042.398,-28107.227,-44712.281,1351.4174,430.54553,290.12707,3.73E-05,0.12208912,912.12258,1805.6249
1721,22.132652,3.613,65,-600,59916.995,-26610.151,-44418.226,1352.2068,436.51547,290.10594,3.69E-05,0.12585818,905.29986,1802.4981
1708,22.045655,16.614,40,400,40391.137,-31433.136,-45816.63,1326.5988,299.96912,290.14378,5.33E-05,0.11924152,1026.6953,1648.4461
1702,22.006788,9.619,40,200,39481.51,-30106.522,-45556.659,1332.9591,352.89152,290.15329,4.54E-05,0.12107783,971.44011,1703.974
1706,22.035198,3.612,40,400,40652.916,-31554.096,-45839.284,1341.6822,397.251,290.14598,4.04E-05,0.12185691,931.08113,1749.6663
1722,22.137047,9.637,65,-600,60860.546,-28108.748,-44716.845,1334.2192,322.98934,290.13737,4.96E-05,0.12143584,1008.3381,1678.2174
1716,22.099842,3.612,65,-810,59025.25,-25209.367,-44143.167,1348.5052,415.74095,290.14192,3.85E-05,0.12222693,940.53819,1802.3305
1710,22.064165,1.612,40,550,41288.718,-32355.796,-45994.74,1352.0205,484.8732,290.14548,3.31E-05,0.12268451,863.93165,1862.0987
1732,22.203217,13.602,65,0,62906.762,-30472.239,-45171.988,1336.2709,354.34251,290.06274,4.53E-05,0.12154361,967.99,1698.505
1718,22.110298,16.613,65,-810,58983.601,-25110.444,-44125.241,1324.6573,234.14404,290.1364,6.82E-05,0.11897363,1088.9709,1573.312
1723,22.143114,16.615,65,-600,59894.588,-26583.426,-44418.514,1327.6145,301.35371,290.09083,5.32E-05,0.12004277,1028.3409,1651.3358
1712,22.072403,8.606,40,550,41186.671,-32263.535,-45974.717,1336.8986,369.28151,290.14048,4.34E-05,0.12097334,953.9487,1714.0917
1726,22.165463,3.614,65,-300,61506.217,-28575.855,-44802.857,1355.4156,449.25859,290.12922,3.57E-05,0.12076541,889.01076,1814.3832
1728,22.175919,16.614,65,-300,61503.092,-28524.831,-44793.318,1332.8701,339.41962,290.11161,4.72E-05,0.12111841,989.05557,1694.5
1725,22.161624,1.611,65,-300,61381.515,-28510.77,-44793.688,1348.8397,406.36061,290.12601,3.96E-05,0.12340089,950.75222,1790.7124
1734,22.219778,30.609,65,0,62908.284,-30466.113,-45173.015,1321.1904,236.50226,290.04503,6.75E-05,0.11882188,1072.5283,1559.6636
1729,22.183924,25.613,65,-300,61393.068,-28555.544,-44795.415,1321.8136,217.33898,290.05327,7.35E-05,0.11866193,1099.2251,1550.1588
1736,22.235508,3.611,65,300,64492.121,-32368.788,-45538.898,1344.3772,382.34367,290.15373,4.20E-05,0.12352606,957.66126,1751.3589
1727,22.169856,9.618,65,-300,61392.452,-28619.231,-44810.011,1336.1514,335.28837,290.12803,4.78E-05,0.12148739,1000.8879,1692.4657
1740,22.264475,1.613,65,600,65788.482,-34235.283,-45905.726,1354.7273,416.05327,290.13135,3.88E-05,0.12507833,947.83011,1805.8265
1724,22.15112,25.612,65,-600,59960.742,-26814.903,-44462.548,1320.1973,181.67659,290.1307,8.81E-05,0.12042076,1132.19,1508.5675
1745,22.297279,1.611,65,810,66464.086,-35653.051,-46190.077,1357.1061,478.6993,290.13211,3.37E-05,0.12444076,891.16206,1882.6056
1741,22.268313,3.61,65,600,65999.608,-34499.036,-45957.654,1346.2934,399.47712,290.13933,4.02E-05,0.12323087,955.84691,1782.244
1739,22.25397,25.612,65,300,64411.371,-32375.86,-45541.488,1321.8931,223.79213,290.17374,7.14E-05,0.11895103,1087.0462,1548.4892
1744,22.286775,25.611,65,600,65743.502,-34132.414,-45887.43,1322.8003,197.39353,290.21799,8.11E-05,0.12072646,1117.5634,1524.972
1742,22.272707,9.617,65,600,65772.694,-34224.018,-45905.849,1336.1591,326.93659,290.26989,4.90E-05,0.12082438,1001.2169,1680.8336
1743,22.278769,16.613,65,600,65668.055,-34417.546,-45945.484,1326.9653,262.25483,290.13026,6.12E-05,0.12167471,1055.1418,1597.6663
1737,22.239902,9.619,65,300,64661.556,-32408.67,-45546.792,1335.4552,335.27509,290.1873,4.84E-05,0.12663401,1006.2217,1698.3339
1746,22.301117,3.612,65,810,66492.743,-35587.513,-46181.772,1346.8557,413.20739,290.24638,3.88E-05,0.12190523,924.47099,1782.7613
1753,22.345631,16.613,90,-1070,81874.69,-25328.025,-43733.826,1327.3122,243.34723,290.30412,6.57E-05,0.11972807,1080.7146,1582.2248
1750,22.331334,1.62,90,-1070,82859.113,-26811.039,-44009.132,1360.0366,513.28393,290.1893,3.13E-05,0.12350094,835.26371,1894.0898
1731,22.198267,5.615,65,0,62899.773,-30461.755,-45162.243,1342.1887,355.48922,290.10384,4.52E-05,0.12204205,974.65473,1707.022
1733,22.210386,21.608,65,0,62908.078,-30467.757,-45173.509,1326.9434,289.07971,290.13048,5.52E-05,0.11872461,1028.2382,1628.1659
1730,22.19443,1.608,65,0,62898.498,-30471.252,-45172.234,1348.7665,410.73406,290.03683,3.90E-05,0.12145045,926.87831,1778.9399
1735,22.231671,1.612,65,300,64350.931,-32325.988,-45539.638,1345.5745,397.51953,290.11465,4.05E-05,0.12370093,937.46843,1757.471
1757,22.372372,9.618,90,-700,84215.795,-28057.437,-44248.545,1339.0217,353.59911,290.14943,4.54E-05,0.12199921,978.89049,1706.8873
1760,22.396945,1.609,90,-300,85639.372,-30301.324,-44690.531,1361.3989,449.16472,290.12373,3.59E-05,0.12257522,918.18636,1845.3389
1758,22.378435,16.617,90,-700,83747.944,-27764.658,-44195.013,1334.6049,290.47151,290.09707,5.52E-05,0.11990549,1041.0065,1642.9733
1761,22.400783,3.612,90,-300,85621.487,-30228.592,-44675.606,1349.0293,417.9983,290.12758,3.84E-05,0.1226324,918.51763,1780.4521
1738,22.245965,16.614,65,300,64262.164,-32379.848,-45550.616,1333.7282,340.79556,290.18024,4.81E-05,0.12989796,995.68936,1699.2904
1766,22.433588,5.612,90,0,87016.16,-32100.02,-45037.089,1355.9128,469.34594,290.07725,3.42E-05,0.12279541,896.62984,1867.3298
1762,22.405177,9.618,90,-300,85489.836,-30247.916,-44682.514,1341.8513,350.98835,290.12044,4.57E-05,0.12187811,996.32481,1721.352
1756,22.367979,3.613,90,-700,83858.339,-27944.865,-44231.112,1352.7164,457.34308,290.15597,3.52E-05,0.12294981,882.77733,1826.8085
1749,22.319579,25.613,65,810,66863.438,-35635.823,-46191.105,1318.2971,175.13241,290.13221,9.12E-05,0.11906786,1141.4467,1503.8664
1747,22.305511,9.618,65,810,66518.029,-35696.797,-46200.438,1337.4922,339.19919,290.12792,4.73E-05,0.12082026,994.64145,1696.207
1754,22.353636,25.613,90,-1070,82022.335,-25505.682,-43757.262,1319.1048,158.14298,290.12694,0.000101131,0.11913401,1153.4362,1481.1497
1764,22.419246,25.611,90,-300,85777.314,-30240.022,-44674.044,1328.1192,243.11003,290.08015,6.58E-05,0.11980726,1083.2672,1586.5913
1751,22.335175,3.611,90,-1070,82505.399,-25455.687,-43731.277,1354.2246,455.02024,290.15911,3.53E-05,0.12319867,905.81735,1850.2736
1755,22.364141,1.611,90,-700,83787.291,-27795.7,-44203.976,1356.5875,477.11578,290.15601,3.37E-05,0.12362622,877.30592,1858.8759
1748,22.311573,16.614,65,810,66851.802,-35556.389,-46157.72,1324.4547,229.88041,290.15375,6.95E-05,0.11929079,1090.6176,1566.7865
1769,22.455099,30.605,90,0,87018.792,-32104.419,-45039.268,1328.9215,266.89711,290.15354,6.00E-05,0.12028263,1064.3083,1614.5604
1752,22.339568,9.62,90,-1070,82639.229,-25733.911,-43793.114,1343.8781,368.67241,290.15113,4.36E-05,0.12237913,965.84389,1729.5197
1767,22.438538,13.601,90,0,87019.943,-32095.95,-45037.665,1344.0835,391.49759,290.11796,4.10E-05,0.12185569,948.89259,1761.2791
1768,22.445706,21.607,90,0,87017.188,-32108.202,-45044.12,1333.7332,303.90792,290.10902,5.28E-05,0.12122548,1018.6777,1646.5041
1765,22.42975,1.613,90,0,87018.422,-32101.048,-45040.872,1354.0499,426.14068,290.12253,3.77E-05,0.12255849,937.24671,1819.8846
1771,22.470829,3.61,90,300,88421.936,-33983.372,-45409.879,1361.6183,498.94019,290.13934,3.23E-05,0.12327691,858.07726,1896.9631
1774,22.489291,25.631,90,300,87843.566,-33318.872,-45279.215,1330.1919,269.30551,290.13426,5.94E-05,0.12044603,1062.6761,1619.9602
1773,22.481286,16.614,90,300,88446.564,-34068.397,-45422.707,1335.7877,286.52941,290.11879,5.60E-05,0.1212877,1047.8249,1643.5691
1763,22.411239,16.615,90,-300,85460.068,-30150.35,-44657.803,1338.8298,328.18182,290.11499,4.89E-05,0.1215503,1012.9359,1691.2055
1775,22.499802,1.609,90,700,90331.869,-36655.433,-45928.791,1364.0451,523.58249,290.13185,3.07E-05,0.12394015,831.33412,1908.4133
1770,22.466991,1.61,90,300,88424.526,-34015.441,-45407.823,1364.7775,525.14784,290.1044,3.07E-05,0.12411955,850.05033,1938.1113
1780,22.532606,1.612,90,1070,92267.379,-38608.723,-46306.474,1350.6065,401.42476,290.12948,4.01E-05,0.12245704,953.36243,1786.1931
1759,22.386441,25.612,90,-700,83895.548,-27443.756,-44113.071,1325.4124,235.65954,290.0724,6.81E-05,0.12208474,1081.3387,1567.4896
1786,22.570501,3.613,120,-1380,106532.98,-25629.562,-43244.023,1350.0273,399.19667,290.14459,4.02E-05,0.12206827,940.13451,1764.7342
1781,22.536444,3.614,90,1070,92254.633,-38515.475,-46285.382,1348.4834,383.50462,290.14314,4.19E-05,0.12234678,970.70588,1764.6578
1772,22.475222,9.62,90,300,88360.222,-33898.963,-45386.032,1353.8464,431.23365,290.11706,3.72E-05,0.12188002,924.27161,1816.0415
1782,22.540838,9.617,90,1070,92441.955,-38960.709,-46373.615,1335.8473,294.96833,290.13558,5.43E-05,0.12089874,1033.1703,1644.9308
1776,22.50364,3.61,90,700,89939.176,-36594.171,-45924.639,1359.82,491.58068,290.15276,3.28E-05,0.12422353,874.29791,1890.7829
1783,22.5469,16.614,90,1070,92378.554,-38874.161,-46354.003,1330.1793,251.5601,290.12397,6.36E-05,0.12055619,1073.5551,1595.4045
1785,22.566661,1.618,120,-1380,106437.3,-26624.502,-43441.499,1355.1853,430.77622,290.09745,3.73E-05,0.12245956,928.64843,1822.2304
1791,22.603312,3.613,120,-1000,107128.08,-27852.809,-43671.866,1354.6835,413.8434,290.13396,3.88E-05,0.12240348,928.01177,1783.261
1779,22.522101,25.613,90,700,90173.452,-37071.681,-46014.064,1324.3246,197.57728,290.13469,8.08E-05,0.11894106,1126.6409,1535.2783
1795,22.632278,1.612,120,-500,107374.18,-30831.378,-44262.236,1354.3901,389.06263,290.12604,4.13E-05,0.12230988,972.33224,1777.6476
1784,22.554905,25.613,90,1070,91319.174,-38790.493,-46361.527,1321.1922,156.34838,290.13786,0.000102126,0.11940037,1159.6672,1482.2419
1797,22.640511,9.616,120,-500,107374.18,-30844.371,-44256.398,1344.433,307.46979,290.10564,5.21E-05,0.12062284,1024.0703,1658.5964
1777,22.508033,9.619,90,700,89773.687,-36265.293,-45863.747,1339.1688,310.96432,290.1003,5.15E-05,0.12107548,1016.9124,1658.32
1798,22.646572,16.617,120,-500,107374.18,-31115.318,-44306.969,1339.6469,303.07778,290.11298,5.29E-05,0.12112651,1030.6481,1654.4024
1800,22.665083,1.61,120,0,107374.18,-34001.298,-44869.052,1360.5478,437.11625,290.14145,3.67E-05,0.12269027,922.74631,1822.6476
1778,22.514096,16.612,90,700,90579.425,-36611.152,-45909.303,1333.627,278.59712,290.10628,5.75E-05,0.1212749,1048.0743,1624.2287
1804,22.690432,30.608,120,0,107374.18,-34015.318,-44866.174,1330.9399,219.54932,290.09475,7.32E-05,0.11891492,1108.4539,1564.2329
1792,22.607706,9.62,120,-1000,107374.18,-28357.659,-43779.711,1342.7458,301.59999,290.12498,5.31E-05,0.12094792,1038.7563,1660.2538
1787,22.574895,9.62,120,-1380,106169.68,-25880.363,-43311.658,1341.2845,327.01544,290.16224,4.90E-05,0.12158678,1002.5357,1676.939
1789,22.588963,25.611,120,-1380,106323.45,-25181.04,-43158.874,1325.2582,149.40785,290.11821,0.000106978,0.11941215,1174.6535,1483.6798
1793,22.613768,16.613,120,-1000,107078.33,-27779.542,-43663.314,1343.0352,299.637,290.13287,5.35E-05,0.12136664,1038.144,1656.351
1806,22.706167,3.612,120,500,107374.18,-37174.92,-45467.07,1355.4345,407.73186,290.06015,3.94E-05,0.12240465,937.32339,1778.9998
1790,22.599469,1.63,120,-1000,107374.18,-30143.69,-44124.007,1358.0315,444.68339,290.1439,3.61E-05,0.12319446,918.37976,1839.499
1802,22.673871,13.602,120,0,107374.18,-34008.822,-44869.052,1343.9623,336.77872,290.11621,4.76E-05,0.12175566,994.13281,1688.7561
1796,22.636116,3.614,120,-500,107374.18,-30989.712,-44293.525,1351.0323,353.09938,290.12678,4.54E-05,0.12233247,995.44163,1723.326
1801,22.668921,5.613,120,0,107374.18,-34009.891,-44868.682,1349.3407,333.37184,290.1392,4.81E-05,0.12189045,1002.2056,1690.5318
1788,22.580958,16.613,120,-1380,106312.06,-25221.128,-43148.925,1332.0399,250.74457,290.1274,6.38E-05,0.11998653,1077.0982,1597.5887
1805,22.702325,1.629,120,500,107374.18,-36089.485,-45269.06,1356.7033,426.21006,290.12249,3.77E-05,0.12355428,925.14208,1811.3832
1808,22.71663,16.613,120,500,107374.18,-37249.009,-45501.935,1337.7086,272.69275,290.11965,5.87E-05,0.12016744,1060.4152,1622.0898
1799,22.654578,25.611,120,-500,107374.18,-30785.823,-44242.583,1330.6789,200.63359,290.14851,7.97E-05,0.11927154,1122.9462,1537.5891
1815,22.767951,1.609,120,1380,107374.18,-42794.394,-46583.589,1356.5697,412.95737,290.09301,3.90E-05,0.1226014,933.52099,1785.883
1811,22.738978,3.611,120,1000,107374.18,-40265.615,-46077.916,1354.2677,388.7544,290.12171,4.13E-05,0.12282672,972.37766,1774.6223
1803,22.681039,21.608,120,0,107374.18,-34015.277,-44872.876,1337.7044,273.48836,290.14574,5.85E-05,0.1204749,1055.8552,1620.2054
1814,22.757441,25.634,120,1000,107374.18,-37875.766,-45635.97,1329.2867,218.5862,290.2255,7.34E-05,0.12063187,1111.4173,1562.7848
1794,22.621773,25.612,120,-1000,107374.18,-27970.48,-43683.954,1328.7095,170.72238,290.12776,9.37E-05,0.11954476,1148.2541,1500.6954
1809,22.724636,25.612,120,500,107374.18,-37206.907,-45497.906,1332.0156,252.19477,290.22065,6.38E-05,0.12079331,1068.1565,1590.5607
1813,22.749435,16.615,120,1000,107374.18,-40186.674,-46062.415,1338.7654,281.84912,290.10734,5.68E-05,0.12088753,1046.1254,1628.3089
1819,22.79025,25.612,120,1380,107374.18,-42734.242,-46587.002,1326.8492,158.00811,290.13135,0.000101168,0.11902988,1159.3291,1485.2365
1807,22.710563,9.639,120,500,107374.18,-35956.807,-45234.852,1347.7745,361.40672,290.11149,4.44E-05,0.12163946,981.18519,1725.4007
1821,22.805846,3.613,65,-810,57967.688,-25363.137,-44201.427,1357.2069,416.05649,290.13443,3.86E-05,0.12285438,937.71742,1794.2321
1817,22.776183,9.619,120,1380,107374.18,-42627.755,-46536.554,1342.6049,304.95373,290.1089,5.27E-05,0.12168049,1032.0076,1665.6691
1831,22.871455,3.612,65,-300,61234.94,-28511.551,-44811.902,1359.8507,424.00155,290.22964,3.79E-05,0.12226666,933.44146,1806.6595
1810,22.735141,1.61,120,1000,107374.18,-40204.806,-46078.409,1356.6546,401.12527,290.12644,4.01E-05,0.12290669,962.48195,1792.9221
1829,22.857112,25.613,65,-600,60072.986,-26738.676,-44442.525,1331.7099,197.51574,290.16544,8.12E-05,0.12069585,1125.5793,1532.9056
1833,22.881912,16.634,65,-300,61852.036,-29359.546,-44947.952,1345.791,326.52951,290.11904,4.92E-05,0.12144955,1005.6825,1680.7619
1835,22.900428,1.629,65,0,62637.458,-30472.28,-45176.675,1361.9045,435.31666,290.13989,3.69E-05,0.123043,923.87227,1819.4611
1822,22.81024,9.619,65,-810,59317.208,-25832.915,-44270.706,1345.0398,316.57662,290.07943,5.06E-05,0.1206898,1015.7339,1671.5085
1824,22.824308,25.611,65,-810,58814.001,-25368.893,-44183.953,1328.309,158.27605,290.09864,0.000100799,0.11830972,1159.5609,1486.9138
1836,22.904271,5.615,65,0,62639.35,-30472.239,-45178.566,1361.4514,450.62743,290.12462,3.57E-05,0.12288223,919.79441,1855.3571
1838,22.91639,21.607,65,0,62657.481,-30470.8,-45169.315,1342.6197,308.40513,290.05859,5.19E-05,0.12022456,1027.2122,1662.3534
1812,22.743372,9.621,120,1000,107374.18,-40366.429,-46096.253,1344.9734,321.32605,290.09321,4.99E-05,0.12102257,1020.3853,1687.1702
1820,22.802006,1.62,65,-810,59200.236,-26289.496,-44367.984,1361.1493,449.00817,290.13721,3.58E-05,0.12310796,901.52771,1830.8561
1818,22.782245,16.614,120,1380,107374.18,-42287.446,-46476.197,1335.3607,250.60852,290.10739,6.39E-05,0.12056221,1085.0705,1603.5457
1826,22.83865,3.613,65,-600,62575.498,-30480.256,-45178.525,1358.905,420.72698,290.14974,3.82E-05,0.12335925,941.34222,1809.082
1844,22.959974,25.612,65,300,64022.833,-32361.676,-45545.147,1337.4721,265.80071,290.11813,6.02E-05,0.11999228,1067.3564,1614.2799
1839,22.925783,30.606,65,0,62668.788,-30468.292,-45175.236,1336.3745,252.0335,290.12824,6.34E-05,0.11954759,1072.0298,1592.243
1816,22.771789,3.61,120,1380,107374.18,-42530.476,-46531.784,1347.506,324.36955,290.09033,4.95E-05,0.12204119,1014.3282,1684.6617
1841,22.941513,3.612,65,300,64084.505,-32418.044,-45554.768,1365.9781,474.63125,290.13087,3.39E-05,0.12384075,879.41569,1857.8873
1827,22.843044,9.62,65,-600,59502.103,-26652.417,-44422.05,1348.3171,345.18101,290.16554,4.65E-05,0.12211049,999.44222,1710.5679
1825,22.834813,1.61,65,-600,59960.577,-27006.828,-44500.333,1364.0019,457.89781,290.10002,3.51E-05,0.12357966,906.04364,1849.0877
1845,22.970479,1.611,65,600,65389.911,-34117.243,-45889.609,1359.3324,413.02938,290.13453,3.89E-05,0.12323117,948.6974,1802.2723
1828,22.849106,16.615,65,-600,59554.648,-26700.522,-44435.741,1340.5399,276.18835,290.16,5.80E-05,0.12057215,1060.5787,1631.3102
1830,22.867617,1.611,65,-300,61136.88,-28624.494,-44821.564,1368.7019,491.20908,290.14254,3.28E-05,0.12390969,887.83681,1906.6379
1834,22.889923,25.61,65,-300,61336.453,-28514.388,-44795.415,1334.7329,236.04089,290.11143,6.78E-05,0.12002798,1086.9448,1573.4996
1843,22.951969,16.612,65,300,64113.245,-32431.242,-45550.41,1344.2382,315.69672,290.12492,5.07E-05,0.12029387,1014.8259,1667.3459
1847,22.978711,9.617,65,600,65840.904,-34442.421,-45944.127,1346.9876,319.27759,290.11202,5.03E-05,0.121703,1018.3273,1676.2586
1823,22.816302,16.615,65,-810,58809.972,-25578.866,-44232.592,1336.4134,253.83968,290.12487,6.30E-05,0.12039484,1076.8354,1604.3464
1848,22.984773,16.615,65,600,65690.258,-34224.635,-45903.259,1342.2726,286.51402,290.11387,5.60E-05,0.12120662,1046.5564,1637.4234
1849,22.992779,25.611,65,600,65495.289,-34412.859,-45945.361,1332.1368,186.58968,290.12089,8.57E-05,0.11950989,1135.6288,1521.2601
1837,22.909221,13.602,65,0,62648.436,-30473.884,-45200.768,1351.3471,373.75624,290.02746,4.29E-05,0.12107823,962.85571,1735.4877
1853,23.017578,16.612,65,810,66800.737,-35815.414,-46212.773,1339.1305,249.31959,290.09895,6.42E-05,0.11980613,1085.178,1599.1048
1832,22.875849,9.618,65,-300,61118.419,-28577.746,-44816.795,1354.6709,393.37949,290.11285,4.08E-05,0.12184341,945.54586,1758.9188
1857,23.045572,9.62,90,-1070,81875.389,-25537.3,-43759.688,1348.4574,332.13766,290.12629,4.82E-05,0.12134053,1010.2291,1695.3062
1855,23.037338,1.62,90,-1070,82387.193,-26392.736,-43929.04,1362.3984,422.91691,290.11503,3.80E-05,0.12296377,942.28216,1820.6572
1851,23.007122,3.612,65,810,67138.169,-35671.758,-46175.646,1357.2406,390.11686,290.11071,4.11E-05,0.12199566,953.74321,1758.974
1854,23.025583,25.614,65,810,66314.756,-35508.12,-46155.5,1331.3838,154.87964,290.09617,0.000103205,0.11923255,1172.9636,1494.3899
1840,22.937675,1.612,65,300,63894.348,-32333.43,-45541.241,1370.2429,499.13095,290.11358,3.22E-05,0.12335602,883.31761,1917.3592
1852,23.011516,9.618,65,810,67153.259,-35705.061,-46183.499,1344.6969,297.24911,290.1275,5.39E-05,0.12083203,1035.5039,1647.8496
1856,23.041179,3.613,90,-1070,82003.505,-25745.3,-43804.914,1362.0763,433.16158,290.14638,3.71E-05,0.1228585,934.03913,1831.87
1865,23.10295,1.611,90,-300,85595.337,-30292.32,-44684.61,1364.9345,453.72688,290.12645,3.56E-05,0.12351485,918.92348,1861.0866
1846,22.974317,3.612,65,600,65753.822,-34260.816,-45904.945,1358.5561,399.55813,290.10163,4.02E-05,0.12247437,965.4667,1793.7353
1863,23.084439,16.614,90,-700,83850.033,-27634.982,-44162.738,1340.2433,241.0087,290.09401,6.65E-05,0.12077246,1095.5741,1594.1431
1842,22.945907,9.617,65,300,63932.133,-32397.816,-45553.535,1350.5085,336.07348,290.10728,4.77E-05,0.1217106,1019.4039,1713.9396
1868,23.117244,16.616,90,-300,85514.505,-30201.21,-44659.777,1343.2363,269.80813,290.09223,5.94E-05,0.12079484,1062.4398,1619.2167
1873,23.151711,21.628,90,0,86844.833,-32101.788,-45036.226,1338.533,254.7771,290.12073,6.28E-05,0.12012219,1082.5222,1610.3161
1872,23.144542,13.601,90,0,86843.024,-32102.98,-45034.129,1348.0323,342.79465,290.06902,4.70E-05,0.12286144,997.65593,1702.9905
1862,23.078377,9.62,90,-700,83735.239,-28084.367,-44256.028,1352.4948,360.64452,290.11461,4.45E-05,0.1220346,993.84414,1740.1054
1850,23.003284,1.612,65,810,67171.103,-35715.628,-46185.842,1360.8447,417.44412,290.11533,3.85E-05,0.12257187,932.43703,1796.8559
1878,23.187301,16.615,90,300,88345.256,-33902.005,-45392.405,1344.5421,324.33825,290.06657,4.94E-05,0.12076636,1009.1059,1678.9244
1876,23.17684,3.632,90,300,87694.235,-33192.526,-45254.464,1357.9427,388.68675,290.29388,4.40E-05,0.14255091,963.72436,1763.6797
1875,23.173,1.616,90,300,88063.081,-33735.449,-45380.441,1362.1199,435.07973,290.26574,3.72E-05,0.1243833,924.17374,1829.6949
1860,23.070145,1.61,90,-700,83589.28,-27840.679,-44210.801,1366.3456,465.15644,290.103,3.46E-05,0.12352401,887.22442,1848.8665
1858,23.051635,16.614,90,-1070,81810.139,-25511.521,-43757.796,1338.907,249.76793,290.10933,6.40E-05,0.12000517,1077.5268,1592.8469
1880,23.205813,1.609,90,700,90542.668,-36723.231,-45946.43,1364.7291,471.58998,290.2119,3.42E-05,0.12404301,878.98042,1852.4135
1859,23.059641,25.611,90,-1070,81497.252,-25287.239,-43716.764,1330.6775,149.12222,290.09434,0.000107216,0.11968905,1181.6424,1489.7718
1881,23.20965,3.614,90,700,90256.875,-36215.626,-45844.465,1358.1869,403.58182,290.13589,4.01E-05,0.1243679,965.06643,1800.2669
1861,23.073983,3.613,90,-700,83222.943,-27812.269,-44215.242,1360.8429,428.19634,290.10558,3.75E-05,0.12280496,923.75166,1806.3999
1871,23.139592,5.615,90,0,86834.924,-32103.597,-45040.543,1357.4575,410.40676,290.1032,3.91E-05,0.12211599,933.87864,1781.6365
1883,23.220106,16.613,90,700,90037.977,-36447.72,-45891.377,1336.9194,256.34708,290.0818,6.25E-05,0.12068162,1083.0206,1613.3531
1877,23.18124,9.618,90,300,88469.301,-34088.914,-45429.655,1348.6403,340.07332,290.05661,4.72E-05,0.12172422,1013.6826,1719.0952
1869,23.125249,25.613,90,-300,85297.662,-30265.225,-44681.65,1337.5897,249.83606,290.09508,6.40E-05,0.11978835,1079.8317,1595.8248
1885,23.238617,1.611,90,1070,91655.499,-38676.029,-46329.827,1363.5191,473.27059,290.15608,3.43E-05,0.12517393,887.33969,1863.7209
1887,23.246848,9.638,90,1070,90497.359,-36252.712,-45842.409,1344.3778,342.02425,290.09483,4.69E-05,0.12184979,998.53176,1707.5895
1864,23.092445,25.612,90,-700,83841.605,-27867.774,-44211.911,1335.1426,214.57511,290.06597,7.45E-05,0.11962379,1116.6951,1561.7696
1886,23.242455,3.612,90,1070,91874.397,-39039.649,-46395.981,1358.386,441.63666,290.12174,3.64E-05,0.12335765,903.65317,1814.6398
1882,23.214044,9.618,90,700,90407.686,-36483.284,-45900.381,1349.206,373.52865,290.111,4.29E-05,0.12202908,965.50933,1738.0563
1866,23.106788,3.614,90,-300,85628.723,-30285.248,-44683.007,1361.9615,437.0888,290.07807,3.68E-05,0.12369193,912.02902,1812.9811
1870,23.135754,1.609,90,0,86841.831,-32104.625,-45039.967,1364.1345,460.14875,290.05668,3.50E-05,0.12269143,897.14742,1856.8223
1893,23.286974,16.616,120,-1380,106856.88,-25522.088,-43214.585,1334.6497,232.75529,290.12683,6.87E-05,0.12061529,1098.5686,1579.6637
1867,23.111182,9.618,90,-300,85594.31,-30285.865,-44686.666,1352.4583,365.1433,290.10702,4.39E-05,0.12164627,975.58566,1729.8487
1889,23.260922,25.611,90,1070,92016.575,-39258.792,-46447.786,1324.505,162.10417,290.11559,9.86E-05,0.1192724,1158.9579,1494.6684
1892,23.280911,9.62,120,-1380,106405.11,-25764.913,-43268.651,1343.2911,352.02119,290.10263,4.56E-05,0.1214338,979.38104,1705.2452
1874,23.161109,30.609,90,0,86850.712,-32104.173,-45037.994,1332.2863,207.96509,290.1217,7.69E-05,0.11977439,1114.75,1543.6944
1879,23.195307,25.614,90,300,88037.795,-33938.104,-45405.726,1335.777,238.56232,290.12297,6.71E-05,0.12034692,1088.9807,1581.5143
1894,23.294979,25.611,120,-1380,106511.92,-25352.12,-43186.545,1325.7605,183.57987,290.10241,8.71E-05,0.11989697,1132.5054,1511.4744
1896,23.309323,3.612,120,-1000,107374.18,-27805.321,-43672.277,1357.2116,462.09916,290.19081,3.48E-05,0.12305164,881.29791,1834.7526
1891,23.276518,3.612,120,-1380,106338.91,-25486.606,-43207.102,1356.7829,451.12586,290.13953,3.56E-05,0.12308608,905.8481,1843.5155
1898,23.319778,16.615,120,-1000,107374.18,-28145.999,-43737.979,1334.4155,274.25294,290.13019,5.84E-05,0.12046023,1057.2346,1623.9674
1888,23.252917,16.616,90,1070,91617.385,-38680.592,-46331.513,1331.8821,225.41356,290.15179,7.13E-05,0.12100353,1096.3977,1562.7841
1897,23.313716,9.619,120,-1000,107374.18,-28023.312,-43716.023,1343.3665,345.58399,290.0969,4.64E-05,0.12146765,984.68636,1696.7177
1884,23.228112,25.612,90,700,90228.835,-36733.222,-45950.171,1330.3811,226.89303,290.11479,7.04E-05,0.11823246,1092.3863,1562.5834
1903,23.352583,16.614,120,-500,107374.18,-30612.894,-44211.665,1338.087,327.55069,290.12069,4.89E-05,0.12105606,1012.1705,1691.6679
1895,23.305484,1.612,120,-1000,107374.18,-28198.38,-43740.939,1356.8722,446.205,290.11297,3.61E-05,0.12300204,920.49289,1846.2243
1901,23.342127,3.612,120,-500,107374.18,-30874.302,-44257.672,1357.1553,469.41012,290.11595,3.42E-05,0.12330446,876.90413,1847.8433
1906,23.374931,5.615,120,0,107374.18,-34008.452,-44872.054,1354.8386,447.6244,290.12384,3.58E-05,0.12201487,900.71884,1821.968
1909,23.396442,30.606,120,0,107374.18,-34009.151,-44872.177,1325.1444,249.53795,290.00956,6.40E-05,0.11925954,1071.2874,1588.2378
1890,23.272677,1.62,120,-1380,106818.61,-27412.962,-43575.78,1361.5823,491.81305,290.10324,3.27E-05,0.12388663,872.86759,1894.8698
1910,23.408334,1.611,120,500,107374.18,-37045.243,-45444.868,1358.4001,493.73477,290.08615,3.26E-05,0.12388433,852.68144,1871.1165
1899,23.327784,25.613,120,-1000,107308.83,-27649.496,-43639.92,1326.6087,214.07493,290.10143,7.47E-05,0.11928477,1105.0441,1546.461
1912,23.416566,9.62,120,500,107374.18,-36963.301,-45445.69,1345.824,400.87193,290.0825,4.00E-05,0.1220781,932.63323,1761.5688
1913,23.422627,16.618,120,500,107374.18,-37188.2,-45485.983,1331.6388,271.88093,290.0753,5.88E-05,0.12021645,1048.1796,1610.1436
1922,23.482175,9.619,120,1380,107374.18,-43322.557,-46670.917,1333.5695,275.71778,290.08967,5.81E-05,0.12073976,1047.1433,1615.2507
1919,23.463438,25.612,120,1000,107374.18,-39955.279,-46016.736,1323.6969,220.25233,290.08022,7.26E-05,0.11925796,1095.0646,1548.9859
1916,23.444976,3.612,120,1000,107374.18,-40448.166,-46123.8,1352.6556,451.17612,290.10376,3.56E-05,0.12294117,910.46274,1845.3453
1924,23.496243,25.611,120,1380,107374.18,-42851.626,-46584.041,1320.3405,163.1489,290.08362,9.80E-05,0.11956976,1149.7441,1485.6498
1902,23.346521,9.619,120,-500,107374.18,-30911.059,-44275.516,1345.7475,389.35563,290.17692,4.12E-05,0.12160429,963.86957,1769.0092
1918,23.455433,16.614,120,1000,107374.18,-40823.751,-46195.176,1332.1435,290.91889,290.06642,5.51E-05,0.12069091,1042.9692,1645.9601
1925,23.507998,1.622,120,-1380,106953.01,-27462.218,-43603.451,1347.9877,407.21652,290.10897,3.94E-05,0.12246337,948.91989,1791.0902
1904,23.360588,25.613,120,-500,107374.18,-30855.43,-44263.387,1328.6099,260.39391,290.14227,6.14E-05,0.11945214,1069.176,1607.3088
1923,23.488237,16.615,120,1380,107374.18,-42949.562,-46600.652,1328.2919,249.03749,290.11074,6.42E-05,0.1199044,1066.5344,1581.001
1908,23.387049,21.609,120,0,107374.18,-34016.428,-44872.711,1331.1117,305.05854,290.08977,5.25E-05,0.12037946,1028.4888,1660.9355
1907,23.379881,13.602,120,0,107374.18,-34000.147,-44874.891,1340.0051,369.95688,290.0952,4.33E-05,0.12113373,968.30572,1732.5327
1927,23.516231,9.62,120,-1380,106243.28,-25648.434,-43251.876,1335.9957,340.91707,290.0352,4.71E-05,0.12155048,998.78891,1705.4232
1915,23.441138,1.613,120,1000,107374.18,-40152.014,-46057.646,1358.5352,483.38758,290.08774,3.33E-05,0.12411263,888.41407,1887.6162
1911,23.412172,3.614,120,500,107374.18,-37016.052,-45455.722,1354.9981,467.59726,290.1041,3.44E-05,0.12400182,888.88528,1851.5996
1900,23.338289,1.61,120,-500,107374.18,-30697.467,-44247.476,1355.6724,453.18161,290.22135,3.55E-05,0.12392943,896.34791,1837.0662
1931,23.544642,3.614,120,-1000,107374.18,-28506.618,-43811.369,1341.3535,347.29448,290.11475,4.62E-05,0.12171238,988.63663,1711.3028
1905,23.371093,1.609,120,0,107374.18,-34005.409,-44874.726,1346.2993,356.13111,290.13863,4.51E-05,0.12245263,985.67972,1726.3506
1932,23.549036,9.623,120,-1000,107374.18,-28586.998,-43829.542,1341.9134,357.40056,290.06242,4.49E-05,0.12166059,972.88508,1711.3068
1929,23.530299,25.616,120,-1380,106834.07,-26458.069,-43393.024,1319.264,143.55627,290.09736,0.000111364,0.11922705,1172.8088,1469.7063
1914,23.430634,25.611,120,500,107374.18,-37282.518,-45505.759,1327.1769,260.53428,290.10063,6.14E-05,0.11965182,1060.7138,1601.2761
1920,23.473943,1.611,120,1380,107374.18,-42720.304,-46550.45,1349.908,418.55963,290.02246,3.84E-05,0.12270406,928.30986,1789.3467
1917,23.449371,9.618,120,1000,107374.18,-40509.427,-46133.791,1334.688,282.99896,290.07333,5.66E-05,0.12077429,1049.3955,1636.3318
1935,23.573609,1.61,120,-500,107374.18,-31044.888,-44304.667,1355.5023,468.49221,290.13174,3.43E-05,0.12343098,887.11584,1861.7326
1921,23.477781,3.613,120,1380,107374.18,-42913.792,-46589.633,1342.1413,354.18363,290.09716,4.53E-05,0.12192732,987.37594,1722.2806
1933,23.555098,16.616,120,-1000,107374.18,-28181.112,-43745.38,1334.967,283.18279,290.09909,5.66E-05,0.1212953,1042.0852,1627.5915
1937,23.581841,9.617,120,-500,107374.18,-31027.99,-44301.706,1344.8051,380.76007,290.06197,4.22E-05,0.12251317,953.34888,1738.6107
1939,23.595908,25.614,120,-500,107374.18,-30983.339,-44294.306,1328.6161,255.92016,290.10442,6.25E-05,0.12010597,1066.6616,1594.692
1938,23.587903,16.615,120,-500,107374.18,-30995.632,-44295.704,1331.9739,264.63147,290.10281,6.05E-05,0.12056603,1056.9988,1603.2235
1930,23.540804,1.613,120,-1000,107374.18,-28458.966,-43801.83,1354.5131,468.40864,290.11982,3.43E-05,0.12340101,877.85851,1851.4546
1942,23.615201,13.604,120,0,107374.18,-34006.396,-44878.55,1334.9632,299.66018,290.08157,5.38E-05,0.12266587,1032.4567,1652.1191
1926,23.511839,3.612,120,-1380,106228.52,-25869.057,-43281.849,1347.3552,403.24552,290.05036,3.98E-05,0.12227289,951.64296,1785.6904
1944,23.631763,30.606,120,0,107374.18,-34005.368,-44872.465,1325.6676,209.63254,290.10919,7.64E-05,0.11980547,1116.7377,1549.5957
1941,23.610252,5.612,120,0,107374.18,-33997.31,-44868.435,1356.4146,432.71888,290.07391,3.75E-05,0.12751396,930.41945,1822.1462
1940,23.606414,1.613,120,0,107374.18,-34000.476,-44875.425,1359.2766,472.16371,290.09054,3.40E-05,0.12357886,883.57925,1867.0268
1928,23.522293,16.619,120,-1380,106587.95,-26723.466,-43447.296,1327.4547,249.67821,290.10235,6.41E-05,0.11997054,1068.7401,1584.3307
1945,23.643655,1.612,120,500,107374.18,-37038.624,-45467.687,1356.9883,477.29479,290.10844,3.37E-05,0.12318797,867.68064,1852.4406
1950,23.67646,1.61,120,1000,107374.18,-40353.519,-46108.587,1360.2782,484.60047,290.11312,3.32E-05,0.12429282,880.8115,1881.3097
1947,23.651886,9.62,120,500,107374.18,-36990.971,-45459.381,1343.6596,391.76504,290.21773,4.10E-05,0.12162893,942.87191,1756.8049
1934,23.563105,25.612,120,-1000,107090.79,-27845.162,-43686.955,1324.9439,211.94011,290.09467,7.54E-05,0.11941569,1109.6859,1548.9909
1954,23.698765,25.611,120,1000,107374.18,-40476.905,-46157.72,1325.9113,225.27346,290.10397,7.10E-05,0.11984684,1096.1126,1562.6854
1936,23.577446,3.616,120,-500,107374.18,-31455.133,-44388.582,1353.9757,442.42198,290.11251,3.62E-05,0.12144417,898.0018,1811.675
1956,23.713107,3.616,120,1380,107374.18,-41946.89,-46415.922,1357.4155,451.15124,290.078,3.55E-05,0.12038454,900.72075,1830.9762
1957,23.717502,9.617,120,1380,107374.18,-43122.286,-46628.24,1341.7225,345.56156,290.14987,4.67E-05,0.12034015,989.43355,1711.5463
1961,23.747171,3.614,15,-290,13121.139,-25522.25,-45117.88,1349.4084,419.02547,290.13118,3.85E-05,0.12288147,930.01123,1795.2413
1963,23.757628,16.614,15,-290,12920.622,-25384.474,-45083.303,1323.8149,165.5361,290.11125,9.66E-05,0.11922973,1149.2467,1490.0261
1946,23.647493,3.611,120,500,107374.18,-37105.107,-45480.843,1353.356,456.26873,290.12713,3.53E-05,0.12373226,900.20764,1840.2469
1966,23.779976,3.612,15,-200,13333.949,-25863.134,-45180.581,1355.6827,459.3517,290.12411,3.50E-05,0.12281608,899.81494,1848.5083
1965,23.776138,1.61,15,-200,13504.371,-25984.834,-45199.658,1359.5004,484.43473,290.11271,3.32E-05,0.1237257,885.45089,1891.5895
1943,23.62237,21.607,120,0,107374.18,-34000.558,-44878.838,1330.4728,256.64551,290.10057,6.24E-05,0.12063324,1067.4587,1598.6221
1964,23.765633,25.614,15,-290,12776.637,-25289.129,-45068.871,1320.0337,101.6362,290.09549,0.000156936,0.11843012,1213.0851,1423.7937
1974,23.834291,30.605,15,-100,13945.369,-26555.879,-45303.103,1323.5042,208.37078,290.08734,7.67E-05,0.11936885,1110.8742,1541.1157
1975,23.846183,1.611,15,0,14407.87,-27189.378,-45431.218,1360.6031,508.17017,290.07069,3.17E-05,0.12391302,866.13472,1917.8249
1948,23.657949,16.613,120,500,107374.18,-37200.164,-45490.218,1331.0115,263.19327,290.10555,6.08E-05,0.12043285,1058.0647,1602.3595
1951,23.680297,3.613,120,1000,107374.18,-40116.902,-46048.436,1355.1292,459.6472,290.10306,3.49E-05,0.12267274,882.72037,1830.219
1949,23.665955,25.61,120,500,107374.18,-37347.274,-45547.285,1330.0186,265.78927,290.09226,6.03E-05,0.12069368,1053.6317,1603.0552
1968,23.790432,16.615,15,-200,13368.691,-25900.919,-45187.241,1329.983,221.11531,290.09771,7.23E-05,0.11904301,1106.2013,1563.122
1958,23.723564,16.633,120,1380,107374.18,-39268.043,-45896.968,1327.6869,206.15913,290.09745,7.76E-05,0.1202214,1112.7787,1538.6556
1955,23.70927,1.61,120,1380,107374.18,-42350.187,-46496.425,1360.5177,489.90165,290.09848,3.28E-05,0.12368328,878.62664,1894.4946
1952,23.684692,9.638,120,1000,107374.18,-37859.155,-45613.234,1342.6488,363.6213,290.13016,4.41E-05,0.12238903,970.4931,1725.4261
1972,23.81773,13.6,15,-100,13901.047,-26557.853,-45306.763,1337.7312,331.75777,290.06475,4.83E-05,0.12003573,995.36795,1683.723
1970,23.808942,1.61,15,-100,13954.743,-26581.535,-45311.367,1361.7962,503.40715,290.0818,3.20E-05,0.12370517,850.5063,1896.5543
1953,23.690759,16.616,120,1000,107374.18,-39915.891,-46043.173,1333.8948,300.83634,290.12798,5.34E-05,0.12145217,1021.6876,1645.8478
1976,23.850021,5.614,15,0,14409.309,-27189.83,-45455.105,1349.1087,378.75006,290.08709,4.24E-05,0.12220814,969.23056,1750.2644
1959,23.731575,25.612,120,1380,107374.18,-42982.701,-46608.381,1322.5942,184.3798,290.05692,8.67E-05,0.11948913,1128.9114,1510.2805
1962,23.751565,9.618,15,-290,13060.289,-25433.936,-45089.675,1333.5101,289.99434,290.09868,5.52E-05,0.12064859,1041.9054,1642.9633
1971,23.81278,5.614,15,-100,13942.285,-26560.895,-45308.119,1350.773,448.07076,290.06432,3.58E-05,0.12223802,906.94768,1833.1432
1969,23.798437,25.613,15,-200,13459.72,-25869.877,-45171.741,1323.5631,174.24703,290.10677,9.18E-05,0.11963827,1140.3127,1499.7479
1982,23.892218,13.601,15,100,14974.104,-27814.036,-45549.547,1339.0893,350.24145,289.96643,4.57E-05,0.12047971,993.10648,1718.1864
1960,23.74333,1.622,15,-290,13260.436,-25750.233,-45149.868,1359.258,490.77609,290.14786,3.27E-05,0.12270537,865.7532,1889.6508
1980,23.883431,1.611,15,100,14910.746,-27802.442,-45550.903,1350.6576,418.5799,290.10803,3.83E-05,0.12245341,928.23802,1798.7418
1978,23.862139,21.608,15,0,14419.258,-27190.611,-45426.777,1328.2438,254.22268,290.10937,6.29E-05,0.11942699,1072.1493,1598.2144
1967,23.78437,9.617,15,-200,13385.055,-25924.56,-45193.491,1341.2315,351.76282,290.08078,4.56E-05,0.1213784,983.9423,1713.8759
1981,23.887268,5.614,15,100,14873.742,-27832.291,-45537.459,1352.9998,459.41645,290.00439,3.49E-05,0.12229795,879.28975,1827.8214
1986,23.924509,3.612,15,200,15432.329,-28475.945,-45680.909,1352.8961,458.89114,290.084,3.50E-05,0.12287581,900.54199,1853.6499
1973,23.824898,21.61,15,-100,13969.256,-26595.02,-45315.684,1329.2018,263.13373,290.10195,6.08E-05,0.11999438,1059.1453,1604.8951
1990,23.953476,1.611,15,290,15947.827,-28931.129,-45761.289,1359.4856,475.29713,290.07563,3.37E-05,0.12205813,882.13594,1860.7428
1985,23.920672,1.609,15,200,15435.412,-28476.028,-45680.251,1359.5928,497.99505,290.09045,3.23E-05,0.12337479,849.15497,1877.4814
1998,24.000996,10.609,25,-400,22491.425,-25300.148,-44876.7,1333.5581,270.34518,290.10735,5.91E-05,0.12075104,1061.6984,1619.1197
1979,23.871533,30.625,15,0,14427.07,-27184.526,-45426.243,1325.7443,253.94562,290.11162,6.29E-05,0.11899998,1066.0326,1589.8058
1977,23.854971,13.6,15,0,14414.201,-27190.693,-45436.398,1336.2365,312.09044,290.04642,5.14E-05,0.11989458,1026.6753,1674.8904
1983,23.899387,21.608,15,100,14918.886,-27807.91,-45548.149,1330.3007,277.69786,290.09812,5.76E-05,0.12016895,1040.9956,1612.6509
1984,23.90878,30.604,15,100,14941.5,-27834.388,-45556.372,1322.1242,212.86176,290.08165,7.51E-05,0.1192014,1104.3445,1544.009
1988,23.934965,16.617,15,200,15404.371,-28413.286,-45667.094,1326.486,248.45802,290.10817,6.43E-05,0.1196628,1069.0503,1582.3841
1989,23.942971,25.612,15,200,15440.058,-28471.628,-45681.361,1319.4648,179.63127,290.0774,8.89E-05,0.11887222,1136.5642,1510.0216
1994,23.975775,25.613,15,290,15654.925,-28916.738,-45770.951,1316.7582,95.872264,290.10812,0.000166519,0.11868844,1214.3364,1412.4615
2001,24.018896,3.611,25,-300,22726.273,-25900.055,-44994.864,1342.0972,344.6005,290.11308,4.66E-05,0.12169607,994.65936,1703.8356
1999,24.007334,15.6,25,-400,22506.637,-25295.913,-44872.054,1324.0355,212.16914,290.11018,7.54E-05,0.11950128,1112.3388,1551.3481
2006,24.049482,3.611,25,-150,23436.492,-26873.286,-45188.639,1349.7836,367.89685,290.10626,4.37E-05,0.1233317,977.75834,1735.7972
2009,24.06795,25.611,25,-150,23524.765,-26909.508,-45190.366,1324.1289,210.86254,290.11812,7.58E-05,0.1190637,1106.7543,1541.5386
1993,23.96777,16.613,15,290,15683.047,-28989.224,-45779.914,1326.8978,178.84699,290.122,8.95E-05,0.11990612,1142.8644,1511.1558
2004,24.03652,20.621,25,-300,22929.915,-25960.165,-45005.554,1322.0426,176.20436,290.09667,9.06E-05,0.11872684,1143.2654,1507.8659
2000,24.015058,1.611,25,-300,22865.447,-25877.935,-44991.04,1345.6511,372.94667,290.08708,4.31E-05,0.12229118,961.77742,1731.465
1995,23.98753,1.623,25,-400,22542.818,-25790.443,-44975.992,1356.9144,478.71555,290.08784,3.35E-05,0.12287981,867.29424,1855.7361
2008,24.059944,16.614,25,-150,23524.56,-26888.663,-45190.736,1333.356,297.97835,290.10658,5.37E-05,0.12061664,1024.6726,1639.5799
1991,23.957314,3.613,15,290,15969.207,-29025.57,-45783.738,1348.2701,421.12422,290.09491,3.81E-05,0.12204046,932.02358,1803.5623
2016,24.119539,3.613,25,150,24872.059,-28712.603,-45544.037,1354.4779,478.44568,290.09277,3.36E-05,0.12274291,881.81255,1873.3087
2012,24.087241,13.604,25,0,24215.578,-27849.066,-45371.889,1340.267,372.21842,290.12136,4.31E-05,0.12151812,974.65717,1745.7065
1987,23.928903,9.618,15,200,15409.181,-28409.586,-45664.833,1335.5811,353.51169,290.11373,4.53E-05,0.12080446,986.9193,1717.3837
2011,24.082291,5.614,25,0,24212.946,-27845.201,-45377.193,1351.0416,449.73917,290.12494,3.57E-05,0.12261786,907.97395,1839.5816
2015,24.115702,1.611,25,150,24901.128,-28776.783,-45555.344,1359.7805,504.20643,290.10692,3.19E-05,0.12369316,856.13549,1894.0766
1996,23.991372,3.633,25,-400,22715.583,-26262.113,-45075.244,1349.4413,425.11238,290.08154,3.77E-05,0.12205854,917.31544,1800.5027
1992,23.961708,9.619,15,290,15975.95,-28952.221,-45773.171,1330.3299,267.03325,290.10732,5.99E-05,0.11979332,1064.5632,1617.9924
1997,23.995771,6.605,25,-400,22139.646,-25390.806,-44895.243,1340.7987,336.34042,290.08638,4.76E-05,0.1207727,992.60018,1690.0059
2014,24.103809,30.605,25,0,24223.266,-27845.407,-45374.808,1324.512,244.2064,290.11033,6.55E-05,0.11958317,1075.6465,1582.1717
2021,24.152344,3.612,25,300,25723.261,-29798.448,-45750.846,1353.1299,464.55557,290.05493,3.46E-05,0.12233903,875.53064,1833.5401
2002,24.02329,8.606,25,-300,22722.326,-25870.74,-44986.929,1339.644,360.40493,290.1035,4.45E-05,0.12099087,967.47274,1712.5677
2023,24.162519,14.613,25,300,25638.647,-29703.719,-45728.52,1329.9995,299.29672,290.09554,5.35E-05,0.12046716,1028.5181,1648.6738
2024,24.169969,20.618,25,300,25722.809,-29792.075,-45753.888,1322.1473,209.69796,290.14515,7.62E-05,0.11918063,1101.616,1534.2224
2003,24.029071,14.613,25,-300,22662.01,-25978.955,-45015.504,1329.6724,260.78404,290.11118,6.13E-05,0.11961973,1071.4504,1609.8021
2007,24.053876,9.638,25,-150,23756.694,-27275.883,-45266.717,1339.2258,311.14541,290.09446,5.14E-05,0.1192506,1018.5327,1659.7501
2025,24.179086,1.613,25,400,26197.439,-30382.938,-45872.505,1353.2823,465.70332,290.11406,3.45E-05,0.12344953,892.87699,1859.1533
2017,24.123933,9.62,25,150,24873.169,-28742.329,-45547.326,1344.2287,404.90863,290.10225,3.96E-05,0.12197156,936.05576,1769.0352
2022,24.156738,8.604,25,300,25800.269,-29905.963,-45774.199,1338.5319,336.59017,290.07946,4.76E-05,0.12033999,1004.452,1699.8308
2010,24.078454,1.613,25,0,24210.068,-27850.711,-45376.288,1347.0148,403.55716,290.10499,3.98E-05,0.12242754,937.92066,1777.4632
2026,24.182924,3.612,25,400,26425.216,-30460.193,-45875.753,1341.9986,383.8377,290.05535,4.19E-05,0.12224095,947.51751,1739.2704
2005,24.045639,1.63,25,-150,23799.413,-27268.236,-45263.345,1345.7889,380.51906,290.10656,4.21E-05,0.12179044,952.10506,1737.7232
2019,24.138001,25.611,25,150,24851.337,-28830.52,-45571.708,1327.8408,262.73855,290.1068,6.10E-05,0.12164561,1059.4285,1603.8846
2029,24.19888,15.6,25,400,26288.509,-30485.725,-45883.318,1322.9348,230.00312,290.1335,6.95E-05,0.11982049,1092.7286,1568.7966
2027,24.187318,6.603,25,400,26410.661,-30396.547,-45864.94,1338.144,368.55923,290.08316,4.35E-05,0.12119128,966.45732,1730.9063
2013,24.094411,21.629,25,0,24218.168,-27856.097,-45376.699,1330.237,297.39028,290.09209,5.38E-05,0.12036125,1023.3518,1637.2845
2020,24.148507,1.609,25,300,25554.032,-29678.474,-45729.63,1350.6722,441.4136,290.05608,3.64E-05,0.12330024,912.1664,1827.8639
2018,24.129995,16.616,25,150,24916.628,-28794.257,-45557.358,1330.3581,290.14953,290.11086,5.51E-05,0.12020878,1030.0784,1631.0327
2037,24.246669,9.617,40,-400,37019.012,-26275.599,-44794.757,1339.3929,369.68519,290.10964,4.34E-05,0.12112563,963.81503,1724.8819
2032,24.216089,8.606,40,-550,36664.436,-25426.576,-44619.978,1337.4394,336.78804,290.12201,4.76E-05,0.12062994,987.60625,1682.2321
2042,24.279474,9.618,40,-200,37848.835,-27550.942,-45046.546,1342.85,410.9225,290.13893,3.90E-05,0.12175445,930.37402,1783.2926
2035,24.238438,1.61,40,-400,36985.421,-26243.529,-44787.274,1355.7359,481.1151,290.10433,3.35E-05,0.12473985,889.45787,1886.724
2038,24.252731,16.615,40,-400,37148.441,-26487.464,-44838.38,1329.4141,278.47217,290.15001,5.75E-05,0.12115954,1053.7319,1630.9448
2028,24.192543,10.609,25,400,26025.415,-30344.043,-45880.851,1332.0182,311.22774,290.10656,5.14E-05,0.12012414,1012.5678,1654.3413
2033,24.22187,14.612,40,-550,36118.964,-25288.101,-44601.311,1328.0429,260.90952,290.10476,6.13E-05,0.12032262,1066.3428,1605.7279
2034,24.229319,20.62,40,-550,36390.487,-25382.213,-44617.511,1326.2757,198.51042,290.13321,8.10E-05,0.1238091,1125.7464,1535.7485
2036,24.242275,3.612,40,-400,37038.007,-26341.095,-44803.885,1351.5503,450.73806,290.10314,3.57E-05,0.12271326,909.24363,1842.7867
2053,24.355587,16.615,40,200,39817.255,-30155.12,-45556.824,1332.2256,342.73235,290.11481,4.68E-05,0.1211624,982.99635,1689.0744
2043,24.285536,16.613,40,-200,37748.473,-27530.672,-45046.546,1333.6953,316.42854,290.17673,5.07E-05,0.12125782,1007.7733,1663.661
2046,24.307884,5.612,40,0,38830.002,-28846.555,-45302.898,1349.5114,467.72058,290.15084,3.44E-05,0.12298228,867.80826,1833.6867
2030,24.207854,1.622,40,-550,36814.218,-26233.045,-44790.194,1356.0963,485.61597,290.13105,3.33E-05,0.12578543,864.18486,1873.5929
2051,24.345131,3.615,40,200,39652.425,-30063.886,-45557.646,1348.0761,439.19575,290.13517,3.66E-05,0.12302839,909.50175,1822.3063
2045,24.304046,1.61,40,0,38827.247,-28843.225,-45297.059,1350.493,410.67428,290.12256,3.90E-05,0.12080143,923.63246,1770.2261
2041,24.27508,3.612,40,-200,37947.264,-27543.87,-45043.627,1350.4679,455.02674,290.13087,3.54E-05,0.12339254,904.61607,1849.0001
2055,24.374098,1.611,40,400,40529.571,-31377.508,-45804.83,1355.112,505.33042,290.14341,3.18E-05,0.12318569,846.97979,1902.1414
2049,24.329401,30.609,40,0,38832.263,-28855.107,-45300.472,1323.1624,235.50774,290.14772,6.81E-05,0.12029248,1075.9175,1561.0926
2039,24.260736,25.614,40,-400,36956.763,-26353.594,-44811.902,1323.1475,210.18758,290.1327,7.57E-05,0.11701473,1099.87,1535.4633
2031,24.211695,3.613,40,-550,36355.005,-25360.422,-44618.333,1350.2509,445.57769,290.12792,3.61E-05,0.12261897,891.08216,1809.6451
2040,24.271242,1.611,40,-200,37991.216,-27631.404,-45065.459,1356.654,510.15879,290.15122,3.15E-05,0.12373281,843.59599,1893.1111
2057,24.382331,9.637,40,400,40265.325,-30545.958,-45628.734,1335.9385,352.36212,290.10682,4.54E-05,0.12046793,968.79179,1696.4102
2056,24.377936,3.614,40,400,40747.357,-31360.897,-45774.569,1346.6405,432.48011,290.02056,3.71E-05,0.12258095,903.86055,1796.0687
2050,24.341294,1.61,40,200,39640.09,-30038.23,-45556.125,1353.1498,482.48899,290.13507,3.34E-05,0.12322472,881.44688,1881.139
2063,24.420922,14.611,40,550,41421.026,-32485.72,-46008.719,1321.6111,244.69025,290.09968,6.53E-05,0.11999069,1073.3944,1578.545
2047,24.312834,13.602,40,0,38825.562,-28847.213,-45300.554,1335.4563,366.09701,290.14195,4.38E-05,0.12135762,962.15494,1716.441
2054,24.363593,25.612,40,200,39929.457,-30077.166,-45533.265,1322.9648,249.25336,290.13704,6.42E-05,0.11912051,1073.8002,1590.3917
2061,24.410746,3.612,40,550,41478.176,-32421.087,-45995.151,1341.7698,410.34868,290.08023,3.91E-05,0.12227555,933.64607,1781.0004
2062,24.41514,8.608,40,550,41183.999,-32336.596,-45980.925,1334.0609,360.97747,290.0926,4.44E-05,0.12129205,973.15014,1718.668
2065,24.438744,1.621,65,-810,60194.152,-26348.866,-44349.975,1345.8266,443.74268,290.1183,3.63E-05,0.12335431,911.85892,1832.1411
2064,24.428371,20.637,40,550,41043.303,-31211.033,-45753.847,1315.4989,180.35933,290.1188,8.86E-05,0.11953504,1130.0549,1502.2684
2059,24.396403,25.611,40,400,40970.201,-31494.562,-45811.367,1316.6249,197.38928,290.09152,8.09E-05,0.11896524,1109.0287,1516.6783
2044,24.293541,25.614,40,-200,38048.735,-27644.602,-45066.857,1324.5748,269.18776,290.13144,5.94E-05,0.11957115,1042.5904,1598.0864
2052,24.349525,9.617,40,200,39762.859,-30122.844,-45547.779,1338.6949,382.28727,290.13732,4.20E-05,0.12235133,962.66167,1754.4898
2048,24.320003,21.627,40,0,38823.835,-28853.339,-45296.566,1332.8318,292.13935,290.12537,5.47E-05,0.11927388,1032.3648,1639.5342
2058,24.388398,16.615,40,400,40533.56,-31349.097,-45790.809,1327.6181,293.75429,290.10853,5.47E-05,0.12205148,1022.7902,1628.1593
2070,24.471552,1.609,65,-600,60575.741,-26619.813,-44396.641,1348.5786,435.11389,290.1285,3.68E-05,0.12111617,907.33529,1813.392
2060,24.406908,1.612,40,550,41125.163,-32308.144,-45973.771,1347.0941,436.16578,290.11766,3.68E-05,0.12205655,896.26673,1796.5009
2068,24.453041,16.614,65,-810,59778.972,-25410.213,-44165.122,1320.1918,232.93871,290.03787,6.87E-05,0.12011079,1077.0409,1557.6156
2077,24.512588,9.62,65,-300,61428.181,-28577.705,-44791.715,1333.3906,356.14705,290.10732,4.50E-05,0.12139022,968.22271,1701.0298
2075,24.504356,1.61,65,-300,61699.17,-28604.388,-44794.716,1352.5028,492.84884,290.10275,3.26E-05,0.12254074,850.20955,1875.8915
2072,24.479783,9.62,65,-600,60641.484,-26733.578,-44426.778,1335.4087,329.07775,290.12483,4.86E-05,0.11970529,989.72354,1668.3371
2069,24.461047,25.612,65,-810,58944.624,-25221.825,-44142.098,1313.7016,154.01238,290.13575,0.000103788,0.11931235,1152.2277,1470.2269
2078,24.51865,16.615,65,-300,61565.3,-28516.978,-44777.16,1325.9541,299.39025,290.08845,5.37E-05,0.12073472,1026.5956,1648.5256
2074,24.493851,25.613,65,-600,60255.578,-26913.867,-44467.112,1317.7497,191.58453,290.08705,8.34E-05,0.11911722,1124.2931,1520.3837
2082,24.545954,13.603,65,0,63099.51,-30477.707,-45166.643,1329.919,341.27139,290.11479,4.70E-05,0.12105726,986.30393,1690.2718
2067,24.446979,9.618,65,-810,59688.889,-25205.296,-44117.881,1329.7051,307.44308,290.10534,5.22E-05,0.1218753,1010.3072,1645.4807
2085,24.574408,1.609,65,300,64540.472,-32469.602,-45551.643,1344.2986,452.73729,290.11211,3.55E-05,0.12255977,877.46443,1811.9497
2089,24.596708,25.629,65,300,64007.332,-31697.71,-45402.478,1316.0644,249.87168,290.09468,6.39E-05,0.119423,1059.8831,1576.9957
2083,24.553123,21.606,65,0,63074.964,-30485.807,-45161.914,1322.3823,288.36125,290.08974,5.55E-05,0.12080138,1031.9387,1627.5462
2071,24.475389,3.613,65,-600,60278.973,-26645.058,-44407.907,1346.8062,403.74966,290.05044,3.99E-05,0.12439763,930.29241,1760.7076
2088,24.5887,16.62,65,300,64520.696,-32312.954,-45516.655,1323.3258,287.00021,290.10422,5.58E-05,0.12035942,1037.6128,1633.5084
2066,24.442585,3.611,65,-810,59652.913,-25599.177,-44202.126,1340.0217,406.41797,290.07875,3.95E-05,0.12230354,923.32578,1765.947
2073,24.485846,16.613,65,-600,59686.792,-26504.733,-44394.01,1324.8709,257.82026,290.10882,6.21E-05,0.1204342,1060.4565,1591.2708
2080,24.537161,1.63,65,0,63071.511,-30484.902,-45159.735,1347.1044,449.73006,290.09032,3.59E-05,0.12507589,904.47268,1832.8102
2091,24.611056,3.614,65,600,65462.767,-34303.247,-45913.99,1343.895,436.90873,290.09783,3.67E-05,0.12247696,893.50607,1793.4232
2086,24.578244,3.617,65,300,64496.191,-32261.478,-45507.157,1342.4974,442.97805,290.07534,3.62E-05,0.1222603,908.95312,1826.0267
2079,24.526656,25.611,65,-300,61829.711,-28666.39,-44804.296,1319.1374,263.53762,290.1009,6.07E-05,0.11957318,1054.9441,1599.4296
2090,24.607218,1.612,65,600,65618.429,-34286.883,-45904.534,1345.1365,466.02224,290.08104,3.45E-05,0.12295698,870.38866,1839.177
2084,24.562516,30.605,65,0,63073.443,-30486.341,-45164.422,1315.5215,234.29377,290.11346,6.83E-05,0.11971005,1071.0189,1554.2538
2076,24.508194,3.613,65,-300,61636.346,-28690.113,-44815.603,1342.3092,416.65459,290.09933,3.85E-05,0.12221636,918.62828,1784.5333
2097,24.648254,9.619,65,810,66164.768,-35449.778,-46138.355,1324.391,290.65567,290.07178,5.51E-05,0.12024196,1020.9672,1621.9217
2087,24.582638,9.621,65,300,64189.226,-32191.131,-45499.51,1333.2058,387.44289,290.09068,4.14E-05,0.12136442,937.56105,1742.5198
2099,24.662323,25.61,65,810,66971.858,-35668.633,-46169.561,1307.9968,152.27775,290.01984,0.000104961,0.11928195,1148.9441,1463.167
2094,24.629517,25.612,65,600,65938.881,-34327.751,-45911.811,1314.0868,206.18375,290.09708,7.75E-05,0.11918109,1106.368,1532.1774
2101,24.677917,3.611,90,-1070,82658.554,-25436.938,-43722.232,1335.7646,391.55531,290.06095,4.11E-05,0.12239217,945.76454,1757.4173
2104,24.69638,25.612,90,-1070,82894.432,-25531.503,-43738.226,1309.6746,164.72232,290.25476,9.71E-05,0.11952914,1136.0271,1476.8315
2081,24.541004,5.613,65,0,63073.443,-30484.368,-45167.095,1338.2244,410.762,290.14515,3.91E-05,0.1222466,913.33549,1761.1292
2100,24.674077,1.621,90,-1070,82444.549,-26590.869,-43958.314,1346.3952,455.82936,290.11138,3.52E-05,0.12264728,878.43577,1818.0087
2093,24.621512,16.615,65,600,65442.662,-34286.019,-45910.043,1320.8014,252.75965,290.07703,6.33E-05,0.11997374,1057.4775,1578.5023
2092,24.61545,9.618,65,600,65177.305,-34156.672,-45892.405,1332.1522,360.95677,290.09817,4.45E-05,0.12169495,975.72236,1723.4595
2102,24.682311,9.618,90,-1070,82556.793,-25285.923,-43686.996,1326.0904,308.89871,290.09813,5.19E-05,0.12137706,1006.4803,1645.2773
2096,24.64386,3.613,65,810,66972.681,-35672.95,-46171.863,1340.4213,426.23549,290.06804,3.77E-05,0.12254468,921.1983,1806.2158
2108,24.721178,16.615,90,-700,83967.664,-27735.878,-44175.525,1321.3771,283.87687,290.07261,5.64E-05,0.12071647,1037.9841,1626.5614
2105,24.706885,1.609,90,-700,83854.474,-27687.732,-44172.482,1339.1246,403.3565,290.11207,3.98E-05,0.12223968,922.53811,1754.4215
2112,24.747921,9.618,90,-300,85466.4,-29946.832,-44610.645,1336.4782,371.17563,290.09425,4.34E-05,0.1234343,974.01651,1741.0441
2106,24.710722,3.614,90,-700,83600.751,-27791.67,-44197.685,1341.9892,429.11802,290.10889,3.73E-05,0.12119337,898.56393,1785.931
2110,24.739689,1.61,90,-300,85608.947,-30225.262,-44664.834,1343.8268,450.49708,290.1433,3.58E-05,0.12241262,897.48748,1838.1287
2109,24.729184,25.613,90,-700,84519.35,-27747.472,-44169.275,1313.3677,182.82819,290.15439,8.90E-05,0.12308724,1126.6838,1507.4374
2111,24.743527,3.613,90,-300,85809.219,-30260.456,-44685.35,1342.9158,458.11439,290.08111,3.51E-05,0.12305055,891.90212,1842.4615
2095,24.640023,1.609,65,810,66312.33,-35789.388,-46212.937,1345.7589,473.88837,290.08265,3.39E-05,0.12313225,863.09545,1845.854
2119,24.797848,30.604,90,0,87122.485,-32101.747,-45021.63,1318.5153,236.4681,290.10071,6.75E-05,0.11825524,1068.3043,1556.3018
2107,24.715116,9.617,90,-700,83916.394,-27679.674,-44167.384,1326.2974,310.40033,290.12419,5.16E-05,0.12149796,1008.6274,1652.0594
2098,24.654317,16.614,65,810,66560.542,-35528.884,-46148.14,1316.9701,242.83775,290.09762,6.59E-05,0.11995391,1068.7061,1568.4858
2103,24.688374,16.613,90,-1070,82081.583,-25188.564,-43681.61,1317.109,245.16396,290.10703,6.52E-05,0.11961578,1067.4868,1573.0385
2122,24.817972,9.621,90,300,88554.697,-34039.165,-45408.728,1337.0601,389.55585,290.08136,4.11E-05,0.12033656,950.18737,1756.8631
2116,24.776337,5.616,90,0,87147.812,-32112.766,-45032.854,1339.9812,439.85537,290.10228,3.65E-05,0.12244302,886.02153,1793.1401
2126,24.846395,3.614,90,700,90037.607,-36483.983,-45896.763,1338.5941,415.03974,290.05797,3.88E-05,0.12188392,931.01103,1791.696
2124,24.832047,25.63,90,300,88094.534,-33222.992,-45258.617,1315.8754,250.12488,290.10829,6.41E-05,0.11978135,1066.9066,1584.4065
2127,24.850789,9.616,90,700,90358.471,-36832.227,-45959.217,1328.9582,340.25583,290.11916,4.71E-05,0.12146937,978.89338,1682.8238
2136,24.913268,3.613,120,-1380,106778.19,-26030.803,-43297.925,1334.2566,379.7528,290.09033,4.23E-05,0.12194832,961.13547,1747.6625
2120,24.809741,1.61,90,300,88399.035,-34037.972,-45414.772,1346.2725,476.96992,290.10984,3.38E-05,0.12479688,880.45613,1870.958
2135,24.909428,1.618,120,-1380,107374.18,-26564.638,-43389.941,1339.7194,417.88054,290.01532,3.85E-05,0.12367228,910.19574,1772.3194
2132,24.8836,9.619,90,1070,92355.489,-38848.588,-46343.601,1325.4959,293.45254,290.08356,5.44E-05,0.11973418,1031.9348,1640.4996
2129,24.864857,25.631,90,700,89065.721,-34804.849,-45567.308,1313.9783,196.55426,290.2096,8.12E-05,0.11789955,1116.6077,1524.463
2117,24.781287,13.6,90,0,87151.307,-32112.025,-45035.116,1329.0821,357.07404,290.10126,4.49E-05,0.12160436,958.70443,1696.0935
2134,24.897673,25.612,90,1070,92453.755,-39063.249,-46414.976,1311.7587,147.56739,290.07626,0.000108598,0.12115024,1169.2163,1475.8342
2139,24.93173,25.613,120,-1380,106289.53,-25509.836,-43211.625,1309.4084,155.82263,290.05652,0.000102779,0.11998525,1148.3975,1469.8551
2114,24.761988,25.616,90,-300,85703.306,-30194.837,-44668.37,1313.9619,213.60994,290.10208,7.49E-05,0.11985967,1096.4839,1539.2131
2113,24.753983,16.613,90,-300,85765.843,-30232.416,-44667.465,1326.2073,328.73986,290.09526,4.88E-05,0.12113117,985.29041,1663.7096
2138,24.923725,16.615,120,-1380,106550.53,-25280.662,-43152.501,1317.4743,253.37685,290.09913,6.31E-05,0.11988252,1064.5036,1588.7388
2137,24.917662,9.618,120,-1380,106525.29,-25643.418,-43233.21,1327.1275,298.16331,290.12003,5.37E-05,0.12059082,1023.663,1641.5189
2115,24.772494,1.63,90,0,87146.989,-32108.86,-45031.004,1336.2007,388.06845,290.0676,4.14E-05,0.12233689,954.10076,1757.6164
2118,24.788456,21.608,90,0,87152.91,-32113.547,-45029.442,1321.4193,289.19054,290.09418,5.54E-05,0.12081188,1020.1749,1617.209
2125,24.842557,1.611,90,700,89815.666,-36424.243,-45872.793,1343.5994,440.22763,290.16084,3.66E-05,0.12403004,890.66084,1797.7836
2130,24.875368,1.612,90,1070,91698.628,-38632.447,-46315.314,1338.4905,401.36286,290.12255,4.01E-05,0.12271719,932.23994,1758.952
2140,24.942236,1.609,120,-1000,107374.18,-27879.123,-43669.317,1339.0014,416.64565,290.06102,3.84E-05,0.12113366,910.22558,1770.4007
2123,24.824035,16.635,90,300,88088.49,-33225.624,-45248.256,1323.9386,307.33393,290.0952,5.21E-05,0.12059835,1008.4843,1641.2228
2146,24.978876,3.617,120,-500,107374.18,-31273.24,-44331.597,1343.3981,406.24395,290.08963,3.96E-05,0.12348816,937.60188,1779.1557
2121,24.813578,3.613,90,300,88523.244,-34020.786,-45415.882,1342.5448,448.30623,290.09846,3.58E-05,0.12238953,884.07098,1813.5351
2133,24.889662,16.634,90,1070,90828.503,-36584.099,-45903.506,1322.1405,231.16667,290.08429,6.96E-05,0.12290892,1083.6201,1558.3092
2149,24.997338,25.615,120,-500,107374.18,-31298.238,-44339.656,1316.8543,244.78077,290.12595,6.53E-05,0.11941304,1059.6189,1563.0679
2147,24.98327,9.624,120,-500,107374.18,-31197.753,-44323.045,1331.1131,358.20963,290.13276,4.48E-05,0.12167652,971.14386,1709.543
2142,24.950466,9.621,120,-1000,107374.18,-28263.3,-43737.321,1324.9074,320.5023,290.09413,5.00E-05,0.12099134,1002.4849,1667.9797
2148,24.989333,16.619,120,-500,107374.18,-31287.425,-44336.366,1322.8672,294.6282,290.10832,5.43E-05,0.12047813,1014.9862,1621.3471
2128,24.856851,16.615,90,700,90468.126,-36650.787,-45924.68,1321.7931,282.00572,290.16545,5.68E-05,0.12029189,1026.3489,1608.6814
2131,24.879206,3.612,90,1070,92195.714,-39166.859,-46410.207,1336.5248,377.89124,290.07389,4.24E-05,0.12180137,947.12364,1730.7854
2151,25.011681,5.619,120,0,107374.18,-34019.224,-44859.308,1335.5639,401.66562,290.08144,3.99E-05,0.12206526,940.70944,1771.6542
2153,25.023799,21.614,120,0,107374.18,-34032.71,-44868.641,1318.8854,280.89946,290.09288,5.70E-05,0.12010451,1035.2443,1616.4628
2150,25.007843,1.615,120,0,107374.18,-34020.581,-44860.87,1340.4462,438.90363,290.08439,3.66E-05,0.12283376,911.14136,1818.9293
2157,25.053316,9.623,120,500,107374.18,-36857.348,-45411.277,1330.6378,372.98335,290.07689,4.30E-05,0.12170277,944.11809,1712.9728
2161,25.081726,3.616,120,1000,107374.18,-39627.058,-45947.047,1329.4237,331.07856,290.0675,4.85E-05,0.12198373,1004.2972,1689.9857
2143,24.956528,16.619,120,-1000,107374.18,-28129.266,-43722.807,1318.6986,258.22252,290.09282,6.20E-05,0.11985955,1050.5334,1583.0019
2155,25.045084,1.616,120,500,107374.18,-36900.066,-45423.735,1342.0221,453.37435,290.10056,3.55E-05,0.12309709,881.72648,1825.6069
2141,24.946073,3.611,120,-1000,107361.54,-27282.628,-43547.411,1334.2368,388.30203,290.09591,4.13E-05,0.12235294,934.86866,1735.8586
2154,25.033192,30.609,120,0,107374.18,-34027.981,-44866.256,1313.2945,231.2337,290.09416,6.91E-05,0.11934445,1070.6493,1548.4012
2145,24.975038,1.615,120,-500,107374.18,-31152.075,-44303.474,1342.7489,426.79356,290.06307,3.75E-05,0.12107884,918.46561,1804.4031
2158,25.059378,16.619,120,500,107374.18,-36799.293,-45393.392,1321.7291,310.63913,290.09329,5.16E-05,0.12086818,1005.5896,1651.37
2144,24.964534,25.616,120,-1000,107374.18,-28541.484,-43797.431,1315.7453,195.29654,290.07316,8.19E-05,0.11968158,1112.4766,1517.1901
2162,25.08612,9.622,120,1000,107374.18,-39789.791,-45983.022,1323.619,306.49043,290.08536,5.23E-05,0.12124727,1017.8303,1652.8162
2159,25.067384,25.616,120,500,107374.18,-36673.029,-45383.771,1315.9026,248.7704,290.0805,6.44E-05,0.11997129,1056.6894,1570.7449
2173,25.158764,14.612,40,-550,36042.449,-25544.658,-44661.997,1318.9524,253.65128,290.08819,6.32E-05,0.12096078,1067.2406,1592.1836
2169,25.132992,25.617,120,1380,107374.18,-42100.496,-46429.778,1306.6783,164.22546,290.10145,9.73E-05,0.11939882,1137.442,1477.6893
2167,25.118925,9.622,120,1380,107374.18,-41752.581,-46361.65,1322.4859,320.27609,289.99108,5.01E-05,0.12150694,993.90599,1657.9829
2174,25.166214,20.639,40,-550,36961.122,-26904.205,-44924.558,1318.5303,189.5635,290.08829,8.41E-05,0.11727832,1123.8116,1513.8954
2172,25.152983,8.605,40,-550,35885.102,-25248.302,-44605.217,1323.7466,330.8677,290.15821,4.84E-05,0.12116361,997.51606,1681.888
2164,25.100188,25.617,120,1000,107374.18,-39571.059,-45940.345,1309.1221,181.93215,290.08631,8.79E-05,0.11930799,1119.6161,1495.6264
2178,25.189632,16.613,40,-400,36755.835,-26392.036,-44840.765,1316.5337,274.66862,290.09072,5.83E-05,0.12033049,1030.6695,1597.0679
2160,25.077888,1.615,120,1000,107374.18,-39714.715,-45960.162,1336.0299,390.1741,290.06723,4.12E-05,0.12298344,946.61376,1751.1438
2175,25.175338,1.609,40,-400,36584.714,-26139.755,-44767.868,1340.1586,462.77895,290.02999,3.47E-05,0.12270031,881.09219,1842.7159
2165,25.110693,1.615,120,1380,107374.18,-41645.476,-46340.024,1339.3597,445.29026,290.08531,3.61E-05,0.12277878,893.03567,1808.7825
2168,25.124987,16.619,120,1380,107374.18,-41328.973,-46298.169,1315.038,242.92005,290.05837,6.59E-05,0.12000812,1070.047,1571.7914
2156,25.048922,3.616,120,500,107374.18,-36972.716,-45436.234,1338.6037,428.21186,290.09675,3.75E-05,0.12298441,904.39099,1795.9221
2152,25.01663,13.605,120,0,107374.18,-34020.827,-44864.859,1324.7228,335.3223,290.09056,4.78E-05,0.12068639,981.79288,1678.5607
2163,25.092182,16.619,120,1000,107374.18,-39364.293,-45899.271,1317.7546,277.37869,290.01437,5.77E-05,0.12012422,1027.6787,1599.8567
2179,25.197637,25.613,40,-400,36569.666,-26228.522,-44802.405,1307.4006,192.0481,290.05554,8.31E-05,0.11867623,1112.3368,1511.3804
2181,25.21198,3.612,40,-200,37660.61,-27586.959,-45063.526,1337.0667,436.97235,290.21627,3.67E-05,0.12192806,886.75065,1788.9867
2182,25.216374,9.617,40,-200,37676.604,-27612.244,-45055.838,1327.6901,370.12704,290.07526,4.33E-05,0.12175568,961.23904,1727.5589
2170,25.144749,1.621,40,-550,36465.275,-26159.655,-44777.9,1345.065,470.49124,290.06042,3.42E-05,0.1242761,881.04234,1852.796
2186,25.244791,5.615,40,0,38600.58,-28853.956,-45304.213,1335.3162,437.131,290.0907,3.68E-05,0.12300108,899.46857,1800.5112
2180,25.208142,1.609,40,-200,37670.272,-27616.973,-45059.99,1340.291,459.03695,290.08578,3.50E-05,0.12283759,873.58155,1827.5094
2166,25.114531,3.616,120,1380,107374.18,-41778.442,-46365.227,1334.7079,407.53312,290.06736,3.94E-05,0.12239107,918.18328,1762.2006
2188,25.256915,21.608,40,0,38616.533,-28853.997,-45301.993,1315.2584,296.85354,290.07854,5.39E-05,0.11982726,1011.3471,1621.8347
2184,25.230441,25.614,40,-200,37626.279,-27591.276,-45057.112,1310.6023,240.29449,290.05821,6.65E-05,0.11917381,1057.6471,1553.1105
2176,25.179176,3.61,40,-400,36614.975,-26191.026,-44772.761,1336.2033,370.2618,290.07768,4.33E-05,0.12132303,949.17922,1711.2248
2171,25.148589,3.613,40,-550,36090.472,-25628.656,-44675.318,1339.2173,418.71675,290.08087,3.84E-05,0.12369638,924.01047,1794.9592
2190,25.278201,1.608,40,200,39558.847,-30162.479,-45557.852,1351.0241,475.83653,290.08655,3.38E-05,0.12444721,869.7389,1858.0793
2177,25.18357,9.617,40,-400,36634.093,-26219.559,-44783.574,1327.0925,345.53572,290.01132,4.67E-05,0.12299417,981.07572,1695.399
2193,25.292494,16.614,40,200,39620.889,-30137.111,-45554.933,1318.6442,313.8036,290.0896,5.10E-05,0.12030079,992.13808,1640.2458
2192,25.286431,9.619,40,200,39720.675,-30130.903,-45549.012,1327.6453,381.01805,290.06615,4.21E-05,0.12188116,943.89341,1736.6217
2195,25.311011,1.611,40,400,40761.501,-31373.355,-45796.607,1339.4388,460.36695,290.13943,3.49E-05,0.12252556,867.25465,1817.6746
2194,25.3005,25.631,40,200,39321.038,-29595.587,-45449.925,1310.1093,242.18726,290.10261,6.60E-05,0.11882802,1054.9525,1555.5122
2200,25.343815,1.611,40,550,41605.633,-32419.155,-45988.901,1341.1853,419.52014,290.02786,3.84E-05,0.12355233,921.00497,1783.3789
2185,25.240947,1.629,40,0,38600.251,-28853.627,-45303.185,1342.0941,461.53264,290.11708,3.49E-05,0.12375786,892.32147,1849.4563
2196,25.314849,3.611,40,400,40644.282,-31462.944,-45812.271,1336.017,423.80741,290.1095,3.78E-05,0.12141633,911.39044,1792.1954
2183,25.222436,16.612,40,-200,37657.115,-27550.284,-45049.218,1318.4921,321.26965,290.06421,4.99E-05,0.12073733,999.27147,1664.4457
2198,25.325305,16.613,40,400,40710.56,-31520.259,-45818.48,1323.7985,276.96275,290.10862,5.76E-05,0.11783237,1042.1572,1614.1458
2189,25.266308,30.606,40,0,38623.111,-28843.389,-45301.048,1310.9615,236.85381,290.08832,6.75E-05,0.11936327,1068.7552,1556.8812
2187,25.249741,13.621,40,0,38606.665,-28854.12,-45306.31,1328.8329,359.30727,290.109,4.47E-05,0.12211907,968.97173,1715.4727
2206,25.379486,3.61,65,-810,59271.694,-25297.682,-44147.608,1332.6705,394.87826,290.18558,4.06E-05,0.11931479,923.22008,1744.9516
2191,25.282038,3.612,40,200,39635.074,-30174.69,-45562.046,1337.8976,450.64473,290.10395,3.56E-05,0.12239577,873.50343,1803.6582
2207,25.38388,9.618,65,-810,58963.865,-25083.514,-44114.469,1320.445,309.41776,290.08659,5.17E-05,0.12037869,1012.2161,1652.5617
2211,25.41229,3.611,65,-600,59914.981,-26555.551,-44398.738,1331.7887,410.73782,290.07539,3.91E-05,0.1217343,909.25935,1757.2255
2210,25.408453,1.609,65,-600,59935.579,-26596.213,-44406.262,1336.6202,418.34486,290.06852,3.84E-05,0.12235263,913.73166,1774.5815
2213,25.422746,16.615,65,-600,60039.271,-26817.329,-44452.64,1314.6866,263.31842,290.08909,6.07E-05,0.11957127,1052.4824,1597.7398
2201,25.347653,3.613,40,550,41196.004,-32434.367,-45998.235,1330.7929,386.68108,290.06331,4.15E-05,0.1197439,948.56083,1753.7523
2208,25.389942,16.612,65,-810,59312.603,-25306.11,-44152.994,1310.7871,223.88031,290.07931,7.13E-05,0.11909207,1075.3629,1537.526
2217,25.449489,9.618,65,-300,61444.216,-28552.378,-44784.232,1326.2544,364.33806,290.04781,4.40E-05,0.1206971,951.29891,1703.5799
2214,25.430752,25.611,65,-600,60043.876,-26639.178,-44413.498,1306.6793,189.91685,290.07108,8.41E-05,0.11879007,1106.5823,1497.7813
2204,25.365277,20.619,40,550,41121.915,-32391.895,-45997.495,1308.2876,180.37205,290.08161,8.86E-05,0.11850808,1117.4311,1490.882
2205,25.375645,1.62,65,-810,59854.254,-26378.675,-44360.172,1349.7513,486.13488,290.06713,3.32E-05,0.12518449,869.78831,1871.545
2221,25.477898,5.617,65,0,62906.31,-30484.203,-45162.079,1331.8891,416.05908,290.06305,3.87E-05,0.12204611,924.14236,1786.7162
2209,25.397947,25.612,65,-810,59549.796,-25655.587,-44229.714,1306.9251,170.47632,290.00658,9.37E-05,0.11862834,1131.7791,1483.5845
2197,25.319242,9.62,40,400,40555.351,-31261.152,-45776.419,1324.0368,335.52765,290.10173,4.78E-05,0.12178793,982.25264,1677.212
2199,25.33331,25.613,40,400,40596.424,-31289.028,-45771.403,1309.1684,191.65581,290.08875,8.37E-05,0.12227732,1116.8353,1514.0637
2219,25.463556,25.616,65,-300,61660.358,-28725.801,-44822.921,1309.6587,242.84125,290.03097,6.58E-05,0.11904345,1054.4488,1554.834
2220,25.47406,1.612,65,0,62899.321,-30474.171,-45165.985,1338.9032,461.25657,290.09139,3.49E-05,0.12313393,888.20614,1841.804
2202,25.352047,8.604,40,550,41498.364,-32544.966,-46018.299,1323.3514,307.41791,290.0673,5.20E-05,0.11962676,1003.8382,1639.99
2225,25.511301,1.615,65,300,64031.631,-32111.985,-45488.491,1340.6015,468.68725,290.08845,3.42E-05,0.12206844,878.39528,1850.6653
2203,25.357828,14.612,40,550,41010.863,-32146.562,-45948.033,1314.7466,233.55824,290.16789,6.85E-05,0.12019803,1072.2012,1555.3543
2222,25.482848,13.604,65,0,62914.328,-30478.694,-45166.725,1322.6398,340.34615,290.079,4.70E-05,0.12037138,968.04919,1670.1831
2227,25.519533,9.62,65,300,64150.783,-32307.897,-45522.986,1326.7274,373.05607,290.0843,4.30E-05,0.12121899,946.68134,1716.3793
2223,25.490016,21.61,65,0,62911.203,-30481.778,-45169.027,1321.1991,287.92731,290.05591,5.57E-05,0.12224665,1020.8143,1612.9332
2215,25.441256,1.609,65,-300,61446.353,-28569.441,-44791.674,1339.7646,446.4765,290.07126,3.60E-05,0.12326144,895.40336,1814.5764
2218,25.45555,16.616,65,-300,61561.435,-28777.934,-44832.707,1318.2173,309.36778,290.05846,5.18E-05,0.12062621,1012.008,1651.588
2232,25.552339,9.637,65,600,65177.881,-32927.746,-45641.439,1324.6554,354.72941,290.09559,4.51E-05,0.12102812,961.61139,1693.7825
2234,25.566412,25.61,65,600,65983.45,-34336.509,-45914.936,1308.9044,202.38617,290.11483,7.88E-05,0.11798571,1108.1729,1528.4937
2212,25.416683,9.618,65,-600,60339.453,-26782.587,-44436.728,1322.3382,322.59106,290.07664,4.96E-05,0.12029551,986.29267,1653.3134
2233,25.558407,16.616,65,600,65683.021,-34201.528,-45892.487,1315.802,283.10428,290.05896,5.65E-05,0.12006097,1032.8857,1617.8517
2230,25.544107,1.61,65,600,65737.663,-34331.657,-45914.442,1342.8165,477.51035,290.0873,3.37E-05,0.12477314,854.2029,1836.2617
2216,25.445094,3.612,65,-300,61445.86,-28595.096,-44793.771,1333.2981,415.7073,290.09763,3.86E-05,0.12224486,906.07146,1762.7164
2235,25.576918,1.611,65,810,66658.314,-35597.34,-46163.846,1339.2562,464.51728,290.08916,3.46E-05,0.12253179,860.01418,1816.2181
2246,25.647623,3.631,90,-700,84875.655,-29369.702,-44500.909,1333.1124,411.50299,290.08055,3.91E-05,0.12262705,929.89329,1783.1673
2224,25.499409,30.61,65,0,62911.038,-30482.477,-45164.957,1308.3133,238.89815,290.1002,6.69E-05,0.11910683,1066.0536,1561.6838
2238,25.591211,16.613,65,810,67088.091,-35679.734,-46172.973,1310.6756,225.14327,290.08322,7.10E-05,0.11992047,1074.1361,1539.4599
2237,25.585149,9.617,65,810,66733.76,-35681.05,-46186.665,1320.3439,330.52905,290.07328,4.85E-05,0.12103898,986.48123,1673.6703
2226,25.515139,3.613,65,300,64137.955,-32261.437,-45517.724,1335.644,446.44953,290.07641,3.59E-05,0.12220971,894.53418,1820.7992
2239,25.599217,25.612,65,810,66760.526,-35680.844,-46182.923,1302.6962,165.77239,290.10978,9.65E-05,0.11909747,1136.9324,1478.8858
2249,25.666091,25.612,90,-700,83203.618,-27533.674,-44149.334,1306.5665,200.70705,290.08991,7.96E-05,0.11907286,1101.7927,1516.8134
2247,25.652023,9.62,90,-700,83944.969,-27734.521,-44172.071,1327.0072,359.86063,290.06263,4.45E-05,0.12108957,963.22543,1709.6635
2242,25.619212,9.618,90,-1070,82817.67,-25568.013,-43740.569,1322.3841,329.67549,290.07045,4.85E-05,0.11934232,987.54331,1672.3355
2228,25.525596,16.614,65,300,64305.91,-32340.214,-45528.167,1319.0868,322.70648,290.09534,4.96E-05,0.12032706,998.05686,1666.8017
2231,25.547944,3.614,65,600,65507.048,-33953.646,-45845.657,1338.3327,445.16042,290.10728,3.61E-05,0.12372083,894.12384,1820.5125
2252,25.684827,9.62,90,-300,85749.561,-30332.572,-44684.816,1328.2132,376.69735,290.01877,4.25E-05,0.12121994,949.20169,1726.465
2229,25.5336,25.615,65,300,64355.783,-32311.186,-45523.027,1311.0628,252.10878,290.09266,6.34E-05,0.11919632,1047.589,1570.2898
2251,25.680433,3.611,90,-300,85742.859,-30296.391,-44681.897,1339.0412,442.48092,290.05523,3.64E-05,0.12326798,885.30128,1798.3452
2244,25.63328,25.613,90,-1070,81418.516,-25443.476,-43742.625,1305.8621,162.37444,290.10169,9.83E-05,0.11864216,1133.8028,1468.9548
2236,25.580755,3.613,65,810,66512.849,-35334.656,-46113.11,1332.4868,414.47015,290.07842,3.87E-05,0.12178556,925.38885,1782.8233
2257,25.718187,13.602,90,0,87038.609,-32111.573,-45031.621,1321.6459,334.74466,290.06106,4.79E-05,0.12073331,925.53172,1712.3168
2259,25.734749,30.607,90,0,87033.593,-32108.037,-45032.402,1306.5377,221.34047,290.07009,7.22E-05,0.11910113,1078.1296,1533.9512
2256,25.713238,5.613,90,0,87033.963,-32108.325,-45030.881,1334.8386,404.40748,290.05774,3.97E-05,0.12270109,922.324,1760.6659
2253,25.690889,16.614,90,-300,85583.496,-30269.871,-44677.662,1321.5428,292.46721,290.04827,5.47E-05,0.12015497,1026.4093,1631.3887
2240,25.610972,1.62,90,-1070,83028.879,-26684.364,-43969.744,1339.4928,466.58202,290.06221,3.44E-05,0.12297833,863.40514,1827.6353
2260,25.746641,1.61,90,300,88202.832,-33989.375,-45406.919,1337.3051,451.92676,290.07263,3.55E-05,0.12268535,895.54504,1830.2125
2243,25.625274,16.614,90,-1070,81725.319,-25356.394,-43721.163,1311.5406,242.35936,290.06878,6.60E-05,0.11920021,1065.6739,1567.7302
2263,25.760935,16.613,90,300,88548.695,-34090.188,-45417.197,1318.1689,320.90162,290.08363,5.00E-05,0.12033936,999.58565,1663.0002
2245,25.643785,1.609,90,-700,83809.411,-27561.098,-44143.948,1338.4207,464.03573,290.09042,3.46E-05,0.12267558,864.94617,1828.0538
2248,25.658085,16.613,90,-700,83966.266,-27785.997,-44172.811,1319.0798,296.90074,290.09149,5.40E-05,0.12131788,1010.2221,1620.9093
2265,25.779446,1.609,90,700,90068.114,-36525.715,-45902.437,1344.367,456.15004,290.06011,3.52E-05,0.12164967,894.61898,1843.6436
2241,25.614814,3.629,90,-1070,83107.861,-27696.613,-44180.212,1332.2002,403.61042,290.12098,3.98E-05,0.12287046,923.5394,1763.6424
2255,25.7094,1.612,90,0,87031.784,-32104.296,-45027.592,1341.6615,484.45142,290.04036,3.32E-05,0.12429378,870.77766,1872.485
2254,25.698895,25.613,90,-300,85732.005,-30184.887,-44655.254,1311.4708,254.53939,290.06925,6.28E-05,0.11943088,1054.5311,1582.0245
2262,25.754872,9.619,90,300,88442.535,-34184.383,-45442.319,1332.4946,364.75212,290.08179,4.42E-05,0.12416601,956.05079,1706.9189
2269,25.801745,25.612,90,700,90180.77,-36403.645,-45870.984,1306.7204,208.94047,290.07012,7.65E-05,0.11868844,1087.4803,1517.7925
2250,25.676596,1.608,90,-300,85667.906,-30168.441,-44652.664,1341.1906,466.17873,290.05706,3.45E-05,0.12321838,889.72882,1859.1096
2270,25.81225,1.612,90,1070,92546.552,-38672.451,-46301.006,1334.1482,435.63911,290.06173,3.69E-05,0.12269157,890.07499,1788.8543
2268,25.793739,16.617,90,700,90339.887,-36462.645,-45879.371,1314.2432,276.2193,290.05742,5.78E-05,0.11925027,1032.9448,1605.9744
2271,25.816088,3.612,90,1070,92602.963,-39027.068,-46373.245,1329.6064,399.49516,290.07936,4.02E-05,0.12167804,916.97274,1741.8454
2266,25.783283,3.612,90,700,90415.375,-36463.878,-45885.251,1330.7819,404.38447,290.0708,3.97E-05,0.12205117,932.25251,1769.2424
2258,25.725356,21.609,90,0,87033.223,-32110.34,-45037.336,1313.2234,271.58468,290.06928,5.89E-05,0.12028031,1044.1009,1605.5658
2282,25.887348,9.623,120,-1000,107368.2,-28612.695,-43817.413,1325.2612,360.37795,290.05654,4.45E-05,0.12219149,964.08238,1708.6853
2280,25.879116,1.615,120,-1000,107326.47,-28746.318,-43852.237,1338.3532,456.71984,290.05859,3.52E-05,0.12419574,892.96335,1838.6629
2276,25.850145,3.61,120,-1380,105908.39,-25097.084,-43135.357,1329.8961,399.45965,290.05465,4.02E-05,0.12207629,930.33612,1760.1891
2267,25.787677,9.618,90,700,90005.208,-36395.915,-45874.232,1325.0486,349.25846,290.06846,4.59E-05,0.11982649,965.00474,1682.7225
2261,25.750479,3.611,90,300,88527.068,-34074.483,-45414.977,1333.6761,417.98457,290.07711,3.84E-05,0.12146102,900.77886,1763.5646
2279,25.868613,25.613,120,-1380,107096.18,-25734.118,-43223.343,1304.957,165.23252,290.07228,9.65E-05,0.1180483,1128.1848,1469.603
2281,25.882954,3.616,120,-1000,107374.18,-28439.025,-43772.145,1331.9914,414.49315,290.06128,3.87E-05,0.12253463,909.53583,1770.6056
2272,25.820481,9.618,90,1070,92165.454,-39129.362,-46403.999,1319.5859,310.60031,290.05575,5.15E-05,0.12040051,1010.0853,1653.1672
2284,25.901416,25.617,120,-1000,107374.18,-28659.566,-43823.128,1305.1926,208.29739,290.08238,7.67E-05,0.11876365,1086.4489,1516.3794
2289,25.934221,25.612,120,-500,107374.18,-30925.778,-44266.759,1308.1569,194.77524,290.06588,8.20E-05,0.11921165,1103.4466,1505.5534
2264,25.768941,25.611,90,300,88499.603,-34131.18,-45430.272,1309.5266,252.72421,290.08223,6.32E-05,0.11909203,1046.0317,1567.736
2286,25.91576,3.614,120,-500,107374.18,-31009.652,-44279.874,1335.6176,443.48523,290.07161,3.62E-05,0.12192327,896.29316,1816.3028
2273,25.826544,16.615,90,1070,92542.235,-38951.088,-46358.032,1308.4086,232.583,290.04377,6.87E-05,0.11944726,1066.0054,1545.8027
2275,25.846304,1.621,120,-1380,106816.1,-27613.685,-43617.676,1337.6418,450.07865,290.04675,3.56E-05,0.1215782,889.90328,1820.5412
2293,25.960689,21.628,120,0,107374.18,-34017.744,-44864.488,1312.7129,285.7915,290.07135,5.60E-05,0.11994811,1027.0623,1618.0993
2277,25.854539,9.618,120,-1380,105905.1,-25238.19,-43147.856,1324.0028,340.85252,290.05942,4.69E-05,0.11906092,979.07338,1683.8357
2274,25.83455,25.612,90,1070,92219.807,-39126.196,-46400.093,1303.2102,158.23117,290.06238,0.000100898,0.11869986,1138.5099,1466.2477
2294,25.970087,30.607,120,0,107374.18,-34027.077,-44862.597,1304.7514,225.01568,290.06911,7.10E-05,0.11894276,1078.8004,1544.8865
2299,26.004279,25.615,120,500,107374.18,-37016.298,-45449.308,1309.1914,249.07533,290.0715,6.42E-05,0.11929786,1056.8941,1570.1564
2278,25.860602,16.634,120,-1380,107000.54,-28949.755,-43878.551,1311.061,250.67039,290.05801,6.38E-05,0.11937792,1048.3216,1565.0724
2296,25.985818,3.611,120,500,107374.18,-37314.094,-45501.812,1346.6857,444.40424,290.07829,3.62E-05,0.12273995,898.17599,1808.521
2297,25.990211,9.618,120,500,107374.18,-37146.345,-45475.17,1325.708,379.52858,290.078,4.22E-05,0.12127368,935.9197,1723.5854
2298,25.996274,16.614,120,500,107374.18,-37092.279,-45457.49,1315.905,298.62467,290.07229,5.36E-05,0.12034589,1007.1393,1626.6385
2303,26.029084,16.614,120,1000,107374.18,-40194.651,-46061.922,1312.2761,255.99152,290.05266,6.25E-05,0.1200629,1057.3414,1588.002
2283,25.89341,16.619,120,-1000,107374.18,-28612.284,-43807.504,1312.216,254.36523,290.0793,6.29E-05,0.11982077,1047.6538,1571.6897
2287,25.920153,9.621,120,-500,107374.18,-31072.764,-44295.21,1322.4999,347.5044,290.06441,4.62E-05,0.12156895,975.15361,1696.2403
2290,25.944727,1.608,120,0,107374.18,-34010.138,-44860.994,1336.5695,439.183,290.07358,3.66E-05,0.12224523,886.19345,1791.1601
2301,26.018622,3.612,120,1000,107374.18,-40472.136,-46107.354,1334.7487,428.42083,290.06148,3.75E-05,0.12324575,904.25298,1785.242
2288,25.926216,16.614,120,-500,107374.18,-30858.267,-44249.49,1318.0839,312.92015,290.07129,5.12E-05,0.12117405,1007.3112,1654.7999
2291,25.948565,5.614,120,0,107374.18,-34014.866,-44862.885,1335.8464,455.04661,290.07615,3.53E-05,0.12301162,867.43429,1805.3031
2300,26.014785,1.61,120,1000,107374.18,-40359.768,-46092.881,1338.9151,478.09628,290.06249,3.35E-05,0.12265462,864.58153,1853.7114
2302,26.023017,9.639,120,1000,107374.18,-38139.19,-45647.853,1324.4404,354.28468,290.05707,4.54E-05,0.1239434,965.18804,1699.9029
2292,25.953514,13.624,120,0,107374.18,-34014.496,-44864.324,1324.8385,344.36917,290.07858,4.64E-05,0.11914503,971.4759,1680.7766
2285,25.911922,1.609,120,-500,107374.18,-30790.551,-44238.225,1337.9116,466.21709,290.07861,3.45E-05,0.12310676,865.36457,1835.9688
2306,26.051433,3.612,120,1380,107374.18,-42972.587,-46592.47,1331.3504,407.29032,290.05368,3.94E-05,0.12152251,911.3981,1751.309
2307,26.055827,9.619,120,1380,107374.18,-42687.947,-46545.517,1319.8964,309.87587,290.05611,5.18E-05,0.12190842,1005.3303,1643.5687
2295,25.98198,1.61,120,500,107374.18,-37314.793,-45497.659,1336.1084,464.6365,290.07103,3.46E-05,0.12270251,877.28878,1838.9132
2305,26.047595,1.61,120,1380,107374.18,-42906.268,-46586.22,1338.0186,471.91719,290.05259,3.39E-05,0.12250952,870.8361,1847.9417
2310,26.081648,1.624,65,-810,59744.394,-26929.779,-44476.075,1338.811,475.4128,290.0483,3.38E-05,0.12320607,869.00286,1848.5022
2309,26.069893,25.618,120,1380,107374.18,-41399.732,-46321.44,1301.637,162.05917,290.05727,9.87E-05,0.12005976,1136.5708,1472.005
2319,26.136762,25.612,65,-600,59952.889,-26712.034,-44431.507,1306.6503,215.68917,290.0477,7.40E-05,0.11865262,1081.2524,1526.1921
2312,26.089882,9.626,65,-810,58650.98,-26032.158,-44311.286,1319.1337,329.02604,290.05893,4.87E-05,0.12128359,989.94452,1673.207
2321,26.151104,3.615,65,-300,61183.052,-28822.051,-44847.015,1342.0707,471.57319,290.05821,3.41E-05,0.12330279,864.06928,1836.1024
2315,26.114458,1.629,65,-600,60454.698,-28216.798,-44734.031,1339.0706,483.79175,290.04288,3.32E-05,0.12272684,861.18819,1863.4684
2318,26.128757,16.612,65,-600,59688.354,-26688.228,-44431.424,1319.2057,266.15935,290.04827,6.00E-05,0.11897495,1045.047,1595.8015
2322,26.155499,9.618,65,-300,61027.391,-28558.216,-44797.594,1329.8069,413.88308,290.04578,3.88E-05,0.12194948,904.53407,1757.9205
2304,26.03709,25.613,120,1000,107374.18,-40338.471,-46081.575,1307.1019,208.61924,290.06036,7.66E-05,0.11943062,1087.6458,1519.6673
2308,26.061889,16.614,120,1380,107374.18,-42211.383,-46443.963,1309.0908,216.24436,290.04434,7.40E-05,0.12021515,1082.6935,1529.4378
2323,26.161561,16.614,65,-300,61256.813,-28642.995,-44812.19,1316.4708,298.89986,290.05384,5.36E-05,0.12045572,1021.314,1638.9284
2316,26.118301,3.611,65,-600,59341.589,-26627.296,-44424.805,1335.8738,430.85118,290.04611,3.72E-05,0.12078069,911.53229,1804.0031
2324,26.169567,25.612,65,-300,61277.37,-28513.442,-44781.888,1310.322,267.80507,290.05922,5.96E-05,0.11869736,1038.5309,1593.0852
2314,26.103952,25.612,65,-810,58738.308,-25371.812,-44175.895,1305.7682,170.60918,290.06203,9.38E-05,0.11977773,1134.0903,1486.1925
2328,26.196028,21.607,65,0,62680.876,-30488.356,-45167.342,1313.5624,280.32761,290.04495,5.70E-05,0.11913075,1032.4007,1613.0135
2332,26.225545,9.616,65,300,64206.247,-32506.976,-45563.156,1329.0778,393.69439,290.04857,4.07E-05,0.121042,940.1894,1755.952
2336,26.253955,3.612,65,600,65698.111,-34128.919,-45873.409,1336.9906,429.4441,290.04548,3.73E-05,0.12127175,900.7397,1793.9169
2311,26.085488,3.617,65,-810,58742.872,-26153.118,-44335.667,1334.1726,433.99497,290.06116,3.70E-05,0.12201477,904.4197,1803.4894
2320,26.147267,1.611,65,-300,61023.814,-28599.537,-44804.049,1341.792,495.28986,290.04949,3.25E-05,0.12322375,855.7883,1883.3632
2313,26.095946,16.615,65,-810,58217.503,-25323.173,-44173.387,1312.7933,233.90681,290.04678,6.84E-05,0.12023057,1080.6457,1564.4856
2335,26.250117,1.61,65,600,65793.786,-34188.454,-45884.428,1342.8328,490.54361,290.05145,3.27E-05,0.12232382,837.73249,1849.4695
2326,26.183909,5.616,65,0,62662.045,-30486.999,-45168.698,1332.9855,423.17107,290.04557,3.79E-05,0.12203195,917.28611,1792.2593
2340,26.282921,1.611,65,810,66270.269,-35349.581,-46115.741,1340.0139,455.77553,290.05146,3.54E-05,0.12504255,887.62609,1822.7072
2317,26.122694,9.619,65,-600,59358.899,-26617.881,-44422.749,1326.4022,368.42477,290.04495,4.35E-05,0.1210059,943.58573,1705.8385
2330,26.217312,1.611,65,300,64272.813,-32412.206,-45542.516,1339.0757,481.59407,290.05709,3.34E-05,0.12305057,870.76203,1867.1774
2339,26.272417,25.61,65,600,65364.996,-34418.286,-45939.029,1311.0635,203.19025,290.04132,7.87E-05,0.11972408,1099.2547,1518.6443
2337,26.258349,9.618,65,600,65775.654,-34210.368,-45888.005,1323.5471,347.40747,290.05285,4.61E-05,0.12083555,978.93461,1698.4189
2341,26.286759,3.613,65,810,65915.733,-35364.547,-46129.145,1337.3838,450.30757,290.03616,3.57E-05,0.12269185,887.38126,1821.942
2342,26.291153,9.617,65,810,66426.589,-35555.978,-46155.911,1320.156,320.2123,290.04265,5.00E-05,0.12084269,989.73376,1650.8925
2329,26.205421,30.605,65,0,62685.563,-30490.288,-45170.466,1305.6642,225.35415,290.04312,7.09E-05,0.11903132,1078.2158,1544.3296
2343,26.297216,16.614,65,810,66421.779,-35579.66,-46164.216,1309.7254,214.82541,290.04682,7.44E-05,0.11930775,1086.2166,1530.5612
2331,26.221151,3.612,65,300,64275.937,-32397.363,-45538.98,1335.7658,452.75188,290.0576,3.55E-05,0.12206262,878.89362,1810.7225
2334,26.239612,25.61,65,300,64087.507,-32376.641,-45535.814,1309.6467,252.11394,290.04711,6.34E-05,0.11929625,1055.4728,1577.9717
2333,26.231606,16.615,65,300,64225.777,-32304.937,-45519.286,1317.6588,311.20032,290.03623,5.14E-05,0.11960715,993.95352,1636.0667
2327,26.18886,13.599,65,0,62666.403,-30479.599,-45168.411,1323.3823,344.79425,290.05128,4.66E-05,0.12258794,986.31663,1698.643
2344,26.305221,25.612,65,810,67009.561,-35898.26,-46216.884,1303.6539,172.32779,290.06082,9.27E-05,0.11874377,1127.3439,1484.5349
2325,26.180072,1.61,65,0,62651.52,-30483.299,-45166.396,1343.3379,510.82225,290.05327,3.14E-05,0.12295946,819.13646,1870.6211
2345,26.316976,1.619,90,-1070,82826.961,-26369.301,-43906.221,1332.0153,405.28128,290.05237,3.96E-05,0.12166273,914.87104,1752.1997
2346,26.320816,3.613,90,-1070,81862.479,-25842.578,-43815.398,1332.7445,429.27821,290.05678,3.74E-05,0.12223156,894.70654,1785.1621
2338,26.264411,16.613,65,600,65419.514,-34165.799,-45885.826,1311.9658,246.23395,290.04802,6.49E-05,0.11926395,1066.4354,1577.5039
2354,26.372083,25.612,90,-700,83590.76,-27968.958,-44225.973,1306.393,207.86244,290.04715,7.69E-05,0.11903099,1095.2174,1525.2271
2351,26.353621,3.612,90,-700,83838.809,-27560.317,-44139.672,1332.7504,400.50885,290.05908,4.01E-05,0.12346423,924.21144,1751.0411
2349,26.339278,25.612,90,-1070,81461.769,-25323.543,-43715.366,1302.5899,153.40811,290.05233,0.000104075,0.11879232,1142.1763,1460.2682
2353,26.364078,16.614,90,-700,83508.489,-27407.698,-44114.058,1316.4641,312.77849,290.0421,5.12E-05,0.12032521,992.94329,1640.4405
2355,26.382588,1.61,90,-300,85445.061,-30145.746,-44650.115,1337.4313,453.02155,290.04929,3.54E-05,0.12255769,873.67202,1808.5603
2348,26.331273,16.614,90,-1070,82778.651,-25592.805,-43747.106,1311.7558,246.55392,290.05432,6.50E-05,0.12071039,1061.1153,1570.4504
2347,26.325211,9.616,90,-1070,81360.256,-25083.474,-43667.878,1317.2583,299.81099,290.0549,5.35E-05,0.12039472,1008.8559,1629.9017
2364,26.440747,30.607,90,0,86877.602,-32117.74,-45035.65,1305.5417,231.21539,290.04392,6.91E-05,0.11878112,1065.1531,1545.4328
2352,26.358015,9.617,90,-700,83852.5,-27856.344,-44201.797,1322.4757,328.49975,290.05093,4.88E-05,0.12074675,989.86443,1666.3679
2359,26.404888,25.63,90,-300,85865.095,-30911.758,-44802.898,1309.1052,250.79936,290.05714,6.37E-05,0.11910294,1046.385,1563.0392
2367,26.460871,9.618,90,300,88152.425,-33937.652,-45393.31,1323.4207,371.22401,290.05434,4.32E-05,0.1213688,958.9333,1726.7435
2361,26.419236,5.614,90,0,86857.907,-32107.626,-45032.649,1331.0399,413.19636,290.05385,3.88E-05,0.12183827,904.02757,1756.0229
2369,26.474939,25.612,90,300,88330.208,-34002.901,-45403.301,1307.6723,246.2832,290.06674,6.49E-05,0.11908667,1058.912,1569.7042
2374,26.507743,25.613,90,700,90372.533,-36855.087,-45958.723,1304.5235,202.83182,290.05578,7.91E-05,0.11861156,1101.7701,1521.4622
2366,26.456477,3.61,90,300,88402.817,-34143.885,-45431.094,1332.5159,434.88737,290.05044,3.69E-05,0.12192498,882.97808,1780.0118
2358,26.396882,16.615,90,-300,85331.829,-30151.789,-44653.404,1315.8958,310.18086,290.05578,5.17E-05,0.12026761,1008.5804,1651.1165
2362,26.424186,13.602,90,0,86864.116,-32112.642,-45034.211,1322.1171,345.91195,290.04878,4.64E-05,0.12066868,979.33971,1696.4785
2350,26.349784,1.609,90,-700,83750.288,-27731.972,-44177.868,1334.7507,424.1535,290.05548,3.78E-05,0.12244451,919.91654,1797.0936
2356,26.386426,3.615,90,-300,85281.299,-30136.577,-44652.212,1334.4935,422.65366,290.04346,3.80E-05,0.12282654,921.95689,1796.8815
2376,26.522092,3.613,90,1070,91804.584,-38954.007,-46373.245,1327.8705,389.00747,290.05323,4.12E-05,0.12116321,925.29053,1726.7095
2377,26.526486,9.617,90,1070,91922.009,-38814.545,-46341.01,1319.8263,297.35483,290.04846,5.37E-05,0.11900588,1007.2013,1621.122
2363,26.431354,21.608,90,0,86870.735,-32110.833,-45035.774,1314.1108,287.05839,290.03327,5.57E-05,0.11965471,1014.0332,1604.6234
2382,26.560543,9.617,120,-1380,106530.47,-25155.919,-43119.281,1319.1662,327.15599,290.02848,4.90E-05,0.12131606,996.25842,1673.5194
2380,26.552309,1.62,120,-1380,107101.28,-27062.211,-43503.994,1332.6537,428.77933,290.04574,3.74E-05,0.1223059,910.15764,1799.509
2379,26.540554,25.612,90,1070,91707.263,-38476.21,-46274.569,1301.65,153.02205,290.04873,0.000104269,0.11827339,1141.3077,1457.8944
2357,26.39082,9.617,90,-300,85283.683,-30092.255,-44643.948,1328.2662,374.171,290.039,4.28E-05,0.12103392,958.13082,1732.7177
2372,26.493675,9.619,90,700,89778.497,-36392.832,-45874.972,1320.2505,341.74082,290.04699,4.69E-05,0.1208077,965.91265,1671.0166
2383,26.566606,16.615,120,-1380,106239.82,-25197.857,-43128.737,1309.3476,271.82234,290.03148,5.88E-05,0.11958517,1034.8041,1597.5595
2368,26.466934,16.613,90,300,88333.127,-34055.57,-45413.785,1312.7888,267.32194,290.05344,5.98E-05,0.11984885,1042.6381,1595.3922
2381,26.556149,3.614,120,-1380,106237.07,-24931.843,-43090.623,1327.7317,390.71295,290.04852,4.10E-05,0.12146798,923.67272,1729.1556
2365,26.452639,1.613,90,300,88258.831,-33924.619,-45387.718,1335.2193,453.43787,290.04615,3.54E-05,0.12247837,874.93248,1817.2392
2360,26.415398,1.611,90,0,86855.646,-32108.86,-45033.636,1337.7002,459.23501,290.04966,3.49E-05,0.12171291,515.77218,2157.0864
2371,26.489281,3.613,90,700,90005.167,-36677.306,-45931.669,1332.3381,420.64773,290.0553,3.81E-05,0.12152337,908.28883,1775.2061
2386,26.588954,3.61,120,-1000,107374.18,-27494.493,-43583.222,1331.6733,420.85215,290.03155,3.81E-05,0.12199443,914.19712,1785.6211
2391,26.621764,3.612,120,-500,107374.18,-30782.41,-44235.47,1333.5272,429.15748,290.02292,3.75E-05,0.12214096,911.87129,1802.2196
2370,26.485443,1.61,90,700,90115.973,-36334.448,-45856.059,1335.1966,445.58151,290.04823,3.60E-05,0.12237468,876.88556,1796.3569
2390,26.617927,1.608,120,-500,107374.18,-30610.673,-44195.383,1335.8421,459.20515,290.02899,3.50E-05,0.12275352,878.38295,1823.9403
2373,26.499738,16.612,90,700,89952.128,-36695.15,-45934.219,1314.3379,301.93412,290.05073,5.30E-05,0.12018675,1011.1491,1637.3256
2388,26.599411,16.634,120,-1000,107374.18,-30242.037,-44130.545,1310.7435,259.1196,290.03257,6.17E-05,0.11979957,1042.113,1579.6749
2392,26.626159,9.62,120,-500,107374.18,-30673.744,-44213.926,1323.8919,374.29889,290.0328,4.28E-05,0.12126098,939.51106,1710.8526
2389,26.607422,25.615,120,-1000,107374.18,-27947.332,-43693.369,1304.0052,195.42488,290.03201,8.17E-05,0.11877569,1098.3021,1502.9505
2378,26.532548,16.614,90,1070,92140.332,-39004.949,-46378.549,1311.1376,264.93574,290.04849,6.04E-05,0.11957297,1046.3917,1595.3255
2393,26.632221,16.614,120,-500,107374.18,-30761.359,-44230.824,1314.1611,291.21381,290.02477,5.49E-05,0.11986806,1014.2926,1618.5256
2398,26.666699,21.609,120,0,107374.18,-34019.964,-44864.982,1311.062,291.17314,290.03251,5.49E-05,0.11986739,1013.9963,1613.731
2375,26.518249,1.629,90,1070,90141.67,-36228.619,-45836.941,1333.7467,424.51542,290.05189,3.79E-05,0.12336602,900.44704,1780.0378
2385,26.585116,1.61,120,-1000,107374.18,-27836.363,-43650.445,1334.5189,457.83448,290.03352,3.51E-05,0.12274158,886.86538,1833.3467
2399,26.676092,30.607,120,0,107374.18,-34030.859,-44864.653,1304.4851,252.61616,290.02064,6.33E-05,0.11932872,1044.3328,1564.1419
2384,26.574612,25.611,120,-1380,106365.35,-25760.061,-43254.672,1300.7603,159.08839,290.04579,0.000100294,0.11831784,1140.3087,1469.0954
2402,26.696216,9.618,120,500,107374.18,-37079.739,-45457.696,1321.6763,354.52573,290.02934,4.52E-05,0.12126071,955.18345,1686.6347
2387,26.593347,9.622,120,-1000,107374.18,-27647.563,-43622.199,1320.4878,351.51684,290.03087,4.56E-05,0.12108188,968.67843,1695.968
2401,26.691822,3.613,120,500,107374.18,-37187.583,-45476.115,1337.1726,476.15203,290.02922,3.37E-05,0.12234078,846.39378,1827.081
2403,26.702278,16.615,120,500,107374.18,-37004.046,-45441.126,1312.1191,270.58766,290.02757,5.91E-05,0.11963933,1028.9327,1587.0168
2412,26.761831,9.62,120,1380,107374.18,-42238.889,-46441.372,1310.5834,257.75619,290.01345,6.21E-05,0.12025608,1049.5318,1580.0439
2397,26.659526,13.62,120,0,107374.18,-34022.636,-44862.597,1318.3462,323.79639,290.02952,4.95E-05,0.12035542,997.80044,1667.4824
2406,26.724627,3.613,120,1000,107374.18,-39842.254,-45993.794,1328.5631,407.13492,290.02091,3.94E-05,0.12145992,907.57343,1746.5478
2395,26.650737,1.611,120,0,107374.18,-34022.143,-44864.283,1334.9466,449.37124,290.03207,3.57E-05,0.12270523,873.03196,1799.6953
2413,26.767892,16.618,120,1380,107374.18,-41982.085,-46395.406,1304.7765,233.50984,290.01573,6.85E-05,0.11956865,1070.4629,1554.032
2404,26.710284,25.612,120,500,107374.18,-37376.219,-45515.216,1305.5112,238.40906,290.02152,6.70E-05,0.11926319,1054.3829,1546.6777
2408,26.735083,16.635,120,1000,107374.18,-38069.705,-45648.058,1305.9966,223.04694,290.0252,7.17E-05,0.11944581,1075.1068,1537.6003
2394,26.640227,25.631,120,-500,107374.18,-31993.533,-44469.743,1306.4118,235.64196,290.02096,6.78E-05,0.11944457,1066.6153,1555.6877
2396,26.654575,5.615,120,0,107374.18,-34023.418,-44862.351,1330.8479,397.43277,290.02731,4.04E-05,0.12173994,919.00825,1738.3756
2418,26.801949,16.619,120,-1380,106446.55,-26237.981,-43355.404,1306.9762,266.23223,290.03099,6.00E-05,0.1194315,1027.1279,1577.66
2417,26.795887,9.623,120,-1380,106443.84,-26441.623,-43401.782,1312.3341,280.8273,290.02073,5.70E-05,0.12051743,1034.1135,1615.7249
2421,26.824298,3.613,120,-1000,107279.14,-27775.266,-43654.433,1323.8334,372.57428,290.04201,4.31E-05,0.12179625,941.9678,1708.9009
2415,26.787653,1.623,120,-1380,107374.18,-28181.975,-43728.81,1327.5622,395.74101,290.0142,4.05E-05,0.12176602,929.42177,1750.8004
2400,26.687984,1.61,120,500,107374.18,-37139.602,-45462.465,1331.8323,439.90925,290.02338,3.65E-05,0.12215956,889.73419,1794.7406
2409,26.743094,25.613,120,1000,107374.18,-40153.454,-46054.151,1301.1802,200.2534,290.01562,7.98E-05,0.11911618,1089.3739,1503.3634
2419,26.809954,25.617,120,-1380,106704.26,-26654.516,-43428.301,1299.8118,155.06822,290.03971,0.000103086,0.1194099,1142.4199,1463.0044
2414,26.775897,25.618,120,1380,107374.18,-41247.647,-46268.278,1296.834,136.98329,290.01317,0.00011669,0.11870511,1156.5316,1439.8825
2405,26.720789,1.61,120,1000,107374.18,-40469.093,-46090.743,1325.0331,361.07741,290.02997,4.44E-05,0.1213401,949.81494,1695.7002
2425,26.853266,1.61,120,-500,107374.18,-30750.628,-44233.168,1335.0613,469.98478,290.03905,3.42E-05,0.12270602,850.64622,1820.8083
2411,26.757437,3.61,120,1380,107374.18,-42882.75,-46573.146,1318.6646,319.44573,290.01305,5.01E-05,0.1201616,986.23784,1646.7622
2427,26.861497,9.618,120,-500,107374.18,-30816.33,-44248.339,1321.7067,383.65116,290.03211,4.18E-05,0.12109286,927.32862,1722.3987
2410,26.7536,1.608,120,1380,107374.18,-43116.9,-46631.2,1321.3109,350.47046,290.00953,4.57E-05,0.12124599,958.68565,1681.5366
2429,26.875565,25.612,120,-500,107374.18,-30998.346,-44287.316,1304.5334,256.65266,290.0285,6.23E-05,0.11930613,1035.8025,1565.2985
2407,26.729021,9.618,120,1000,107374.18,-40462.227,-46099.542,1314.2998,277.92609,290.0195,5.77E-05,0.12152914,1030.9979,1607.6284
2430,26.886069,1.614,120,0,107374.18,-34011.864,-44867.202,1328.503,421.0872,290.02997,3.81E-05,0.1218828,910.24198,1779.6368
2423,26.834755,16.614,120,-1000,107374.18,-27494.739,-43604.602,1307.972,259.7421,290.02667,6.16E-05,0.11982925,1049.8418,1586.6532
2420,26.820459,1.614,120,-1000,107374.18,-28101.307,-43714.379,1329.2004,414.70768,290.0462,3.87E-05,0.12224166,901.07143,1755.7468
2416,26.791493,3.617,120,-1380,106450.95,-26188.561,-43344.961,1323.9824,368.10699,290.01835,4.36E-05,0.12152301,942.80913,1702.3222
2431,26.889908,5.613,120,0,107374.18,-34016.264,-44869.875,1325.3214,400.62746,290.03466,4.01E-05,0.12209717,921.94691,1754.5985
2435,26.923317,1.611,120,500,107374.18,-37105.271,-45466.124,1329.3529,437.61397,290.02458,3.67E-05,0.12253281,888.08322,1789.1592
2446,26.992764,3.613,120,1380,107374.18,-42856.354,-46594.772,1320.4078,367.77926,290.01628,4.36E-05,0.12185524,954.52897,1715.4508
2433,26.902032,21.609,120,0,107374.18,-34023.171,-44871.108,1307.3912,272.308,290.02489,5.87E-05,0.11933401,1036.5885,1598.5125
2432,26.894858,13.62,120,0,107374.18,-34018.484,-44869.875,1314.6609,331.71097,290.02698,4.83E-05,0.12071516,984.79968,1673.1498
2442,26.964354,9.617,120,1000,107374.18,-40348.709,-46085.81,1313.919,324.26091,290.03704,4.94E-05,0.12057254,992.61698,1663.6759
2424,26.842761,25.612,120,-1000,107374.18,-27837.391,-43673.099,1300.2188,194.99981,290.02905,8.19E-05,0.11878582,1103.7379,1506.3833
2440,26.95612,1.614,120,1000,107374.18,-40263.765,-46086.221,1325.8865,413.19056,290.04064,3.89E-05,0.12246686,917.20687,1773.48
2426,26.857103,3.612,120,-500,107374.18,-30919.981,-44267.663,1327.7888,419.73399,290.03934,3.83E-05,0.12215241,913.01577,1783.6408
2443,26.970416,16.615,120,1000,107374.18,-40559.711,-46146.29,1304.7765,255.73493,290.02965,6.25E-05,0.11968072,1048.3267,1577.9056
2437,26.931549,9.619,120,500,107374.18,-37151.484,-45470.154,1317.177,350.11449,290.03495,4.58E-05,0.12094165,957.22895,1682.4781
2441,26.959959,3.613,120,1000,107374.18,-40425.676,-46100.447,1323.3542,395.6137,290.02995,4.05E-05,0.12189965,915.82422,1732.196
2453,27.037277,16.614,15,-290,13187.169,-25430.975,-45078.78,1297.5324,160.58593,290.01912,9.94E-05,0.1184394,1134.6656,1467.0617
2428,26.867559,16.614,120,-500,107374.18,-30827.801,-44248.874,1310.6993,297.34238,290.03952,5.38E-05,0.12023204,1001.3044,1615.8067
2451,27.026821,3.613,15,-290,13136.763,-25382.542,-45070.392,1321.5499,391.06398,290.02208,4.10E-05,0.1210759,924.70184,1729.3487
2449,27.011226,25.612,120,1380,107374.18,-42871.485,-46571.501,1294.3231,176.05375,290.02106,9.07E-05,0.11908643,1113.1496,1477.5473
2444,26.978421,25.613,120,1000,107374.18,-39879.833,-46005.142,1298.2221,189.10388,290.0368,8.45E-05,0.11922663,1102.1609,1492.1826
2438,26.937611,16.613,120,500,107374.18,-37293.989,-45503.416,1310.1039,302.90323,290.02911,5.28E-05,0.12019477,1009.0893,1634.9915
2436,26.927155,3.612,120,500,107374.18,-37251.065,-45490.547,1326.1966,415.32704,290.02814,3.86E-05,0.12211732,916.93136,1778.4222
2434,26.911425,30.607,120,0,107374.18,-34015.277,-44872.753,1301.29,222.09074,290.01642,7.20E-05,0.11938787,1075.3382,1535.6214
2455,27.055789,1.629,15,-200,13714.714,-26372.63,-45268.649,1331.3828,478.40639,290.02768,3.36E-05,0.12260847,861.50441,1851.9804
2447,26.997158,9.617,120,1380,107374.18,-43098.645,-46614.754,1313.7,333.00078,290.01632,4.81E-05,0.12102191,967.51259,1655.3056
2439,26.945616,25.613,120,500,107374.18,-37216.939,-45485.818,1300.9354,227.50977,290.03555,7.02E-05,0.11932114,1071.9671,1541.5986
2448,27.00322,16.616,120,1380,107374.18,-42356.807,-46497.535,1301.6159,209.77163,290.01628,7.62E-05,0.1196759,1088.5196,1521.9653
2450,27.022981,1.619,15,-290,13377.942,-25793.115,-45151.183,1331.7097,467.89564,290.01493,3.43E-05,0.12298017,865.50928,1837.6523
2445,26.988927,1.608,120,1380,107374.18,-43310.387,-46664.997,1328.0517,440.78449,290.02252,3.64E-05,0.12229344,874.88405,1784.1665
2460,27.088599,1.608,15,-100,13893.605,-26519.862,-45294.963,1327.4823,439.20732,290.03613,3.66E-05,0.12274758,898.06795,1808.5785
2459,27.078093,25.613,15,-200,13385.014,-25928.63,-45180.663,1294.1786,165.68808,290.03386,9.63E-05,0.11810214,1122.6972,1466.525
2462,27.097386,13.621,15,-100,13911.038,-26515.751,-45291.92,1311.2324,315.4293,290.04586,5.07E-05,0.12019589,986.27703,1639.2381
2466,27.129684,5.634,15,0,14417.902,-27181.648,-45422.583,1324.8759,428.78671,290.03008,3.74E-05,0.12194204,888.97848,1771.2336
2468,27.141807,21.609,15,0,14423.288,-27182.1,-45423.077,1303.3526,282.98565,290.02511,5.65E-05,0.11924465,1018.531,1605.1256
2464,27.113954,30.605,15,-100,13899.608,-26531.087,-45297.306,1296.9516,189.79556,290.02993,8.40E-05,0.11793797,1105.252,1497.3036
2461,27.092436,5.616,15,-100,13931.883,-26568.09,-45303.268,1322.5397,400.6028,290.02965,4.00E-05,0.12128754,929.24035,1757.194
2452,27.031215,9.619,15,-290,13158.965,-25405.237,-45072.736,1307.3889,277.89759,290.02262,5.75E-05,0.11941689,1028.9419,1605.0177
2469,27.151201,30.606,15,0,14424.603,-27188.309,-45423.077,1296.7169,226.63732,290.03191,7.04E-05,0.11816305,1067.7151,1537.0222
2456,27.059632,3.611,15,-200,13531.342,-25922.915,-45177.702,1325.8523,436.35413,290.02482,3.68E-05,0.1219068,887.67345,1794.3872
2470,27.163093,1.61,15,100,14881.349,-27810.87,-45545.147,1329.7468,474.63494,290.0277,3.38E-05,0.12251771,862.61415,1846.6687
2457,27.064025,9.618,15,-200,13472.671,-25898.781,-45173.344,1314.2362,334.12393,290.0292,4.79E-05,0.12038505,977.10916,1667.4464
2479,27.222639,25.613,15,200,15473.649,-28450.824,-45667.012,1291.0034,146.9633,290.04962,0.000108533,0.11795298,1134.9988,1440.0618
2458,27.070088,16.613,15,-200,13420.948,-25861.119,-45166.149,1300.7921,221.93086,290.0399,7.19E-05,0.11823107,1078.507,1536.887
2473,27.179049,21.609,15,100,14935.702,-27822.424,-45547.08,1298.2236,229.91721,290.04211,6.95E-05,0.1188521,1061.8756,1535.6092
2454,27.045282,25.615,15,-290,12865.98,-25300.148,-45058.757,1291.5888,100.71872,290.01199,0.000158384,0.11812461,1184.7097,1394.1186
2471,27.166931,5.614,15,100,14895.944,-27824.603,-45547.409,1320.6637,399.71793,290.03913,4.01E-05,0.1213254,921.50753,1750.5733
2465,27.125846,1.611,15,0,14414.325,-27184.156,-45421.186,1328.6333,443.66899,290.02347,3.62E-05,0.12220107,882.73445,1805.2858
2474,27.188442,30.626,15,100,14751.014,-27586.013,-45500.044,1293.159,174.86814,290.04601,9.13E-05,0.11812496,1111.0413,1472.5748
2472,27.171881,13.6,15,100,14903.304,-27824.603,-45547.532,1306.4874,290.81643,290.03499,5.50E-05,0.11968479,1004.6312,1604.0556
2475,27.20034,1.611,15,200,15532.156,-28475.945,-45670.26,1320.0828,394.05509,290.03977,4.07E-05,0.12138126,926.98787,1739.7899
2477,27.208571,9.621,15,200,15477.432,-28385.287,-45654.637,1306.29,282.64675,290.04704,5.66E-05,0.12007047,1016.3462,1598.4215
2485,27.267199,1.62,25,-400,22828.731,-25740.324,-44951.981,1321.7689,412.74351,290.03668,3.88E-05,0.12182086,915.79687,1768.2435
2463,27.104561,21.607,15,-100,13979.658,-26531.868,-45294.222,1302.5801,246.38392,290.02893,6.48E-05,0.11893926,1050.7045,1561.3157
2488,27.280658,10.61,25,-400,22246.421,-25307.425,-44874.603,1302.1936,258.19908,290.02897,6.19E-05,0.11936909,1042.4469,1575.7047
2491,27.298558,3.613,25,-300,22723.971,-26105.095,-45033.348,1319.0388,394.06877,290.02981,4.07E-05,0.1212452,913.57735,1727.3519
2487,27.275434,6.604,25,-400,22133.561,-25357.709,-44888.006,1309.6594,307.68361,290.03372,5.20E-05,0.12005342,991.12809,1626.2658
2490,27.29472,1.609,25,-300,22732.934,-25938.292,-44998.194,1325.3139,434.67579,290.03367,3.69E-05,0.12213443,899.25973,1799.5079
2486,27.271039,3.61,25,-400,22335.682,-25350.185,-44882.744,1320.427,400.28394,290.04231,4.01E-05,0.12163178,922.80953,1750.7763
2489,27.286996,15.603,25,-400,22321.291,-25359.929,-44882.785,1296.1093,200.90157,290.03936,7.94E-05,0.11840314,1085.6588,1499.8564
2467,27.134639,13.601,15,0,14417.737,-27183.169,-45423.282,1312.7048,342.55727,290.0216,4.67E-05,0.12042566,957.08398,1663.2494
2476,27.204176,3.616,15,200,15376.207,-28388.412,-45657.638,1316.6464,361.41421,290.04005,4.43E-05,0.12084414,951.04374,1694.5825
2495,27.325299,1.613,25,-150,23413.673,-26989.148,-45205.743,1324.9047,450.50211,290.04801,3.56E-05,0.12223068,871.7648,1797.6897
2478,27.214633,16.615,15,200,15485.285,-28400.417,-45656.774,1299.3171,244.28815,290.03703,6.53E-05,0.1184776,1045.4797,1549.9041
2493,27.308731,14.618,25,-300,23160.487,-26219.436,-45047.738,1300.0632,260.04016,290.04641,6.15E-05,0.11942735,1029.1757,1565.1677
2480,27.233144,1.611,15,290,15876.657,-29068.247,-45786.328,1319.3126,390.11969,290.0427,4.11E-05,0.12128711,929.62597,1738.5861
2482,27.241376,9.619,15,290,15842.738,-28986.305,-45773.418,1304.4025,238.06147,290.04987,6.70E-05,0.11754797,1053.3812,1544.5683
2499,27.347599,25.611,25,-150,23551.449,-26859.718,-45175.976,1293.9962,229.45791,290.0462,6.96E-05,0.11870511,1053.3433,1526.3436
2483,27.247438,16.615,15,290,15601.229,-29009.411,-45781.641,1293.0349,144.80417,290.0364,0.000110237,0.11848121,1144.8337,1443.8027
2501,27.361941,5.616,25,0,24221.498,-27847.134,-45370.696,1320.6628,417.26977,290.04543,3.84E-05,0.12158277,892.10606,1757.0151
2484,27.255444,25.611,15,290,15911.646,-29044.894,-45783.45,1287.613,102.30239,290.04,0.000155792,0.11755197,1182.8412,1393.6235
2497,27.333532,9.618,25,-150,23446.565,-26910.824,-45187.241,1311.8966,360.71838,290.05388,4.44E-05,0.12058532,954.91236,1700.5725
2481,27.236982,3.614,15,290,15669.233,-28972.49,-45773.418,1310.6074,309.09986,290.042,5.18E-05,0.1202699,989.14784,1626.9532
2503,27.374061,21.608,25,0,24229.269,-27843.392,-45367.572,1300.6331,282.97862,290.04403,5.64E-05,0.11900388,1011.2104,1598.3855
2496,27.329136,3.618,25,-150,23548.612,-26952.72,-45192.298,1322.3854,420.86899,290.04236,3.81E-05,0.12151337,904.73138,1778.5615
2507,27.403584,9.638,25,150,24649.463,-28411.436,-45474.964,1313.0225,357.83838,290.04386,4.48E-05,0.12068509,959.30134,1700.133
2492,27.30295,8.61,25,-300,22745.72,-26176.471,-45047.574,1311.0389,349.90006,290.02611,4.57E-05,0.12046622,956.79127,1684.0774
2513,27.442175,14.613,25,300,25612.95,-29692.906,-45730.124,1299.0761,250.27617,290.03802,6.38E-05,0.11928338,1042.3804,1562.66
2498,27.339594,16.617,25,-150,23477.195,-26937.343,-45191.517,1304.3027,296.96378,290.05004,5.37E-05,0.11861744,1005.6665,1621.5456
2514,27.449624,20.617,25,300,25703.238,-29821.061,-45753.189,1295.391,196.63712,290.04522,8.10E-05,0.11731129,1095.9602,1503.3226
2500,27.358104,1.61,25,0,24220.512,-27846.517,-45367.613,1327.7882,481.85266,290.04602,3.33E-05,0.12248523,850.07842,1843.8408
2509,27.417657,25.614,25,150,25003.339,-28787.802,-45550.78,1295.9383,234.75588,290.01174,6.80E-05,0.11835095,1057.5184,1542.7038
2510,27.428162,1.612,25,300,25440.72,-29589.214,-45710.635,1321.1583,425.98617,290.02831,3.77E-05,0.12176083,897.95755,1780.8202
2511,27.432,3.612,25,300,25678.775,-29779.124,-45744.966,1316.4007,383.4555,290.03628,4.18E-05,0.1209921,919.9085,1710.0814
2512,27.436394,8.607,25,300,25485.74,-29683.532,-45731.439,1308.0861,332.55068,290.0305,4.81E-05,0.12027617,964.7603,1652.1993
2505,27.395345,1.612,25,150,24926.783,-28754.376,-45541.406,1324.2233,451.53519,290.046,3.56E-05,0.12211884,882.01586,1816.1155
2517,27.466974,6.605,25,400,26069.613,-30247.094,-45835.131,1310.0543,349.32296,290.04998,4.58E-05,0.12060199,950.53945,1672.6828
2494,27.316181,20.622,25,-300,22591.169,-26104.808,-45033.965,1293.952,202.91271,290.04292,7.86E-05,0.11829577,1079.074,1498.33
2502,27.366892,13.601,25,0,24221.252,-27844.174,-45367.613,1308.3987,338.5792,290.03948,4.73E-05,0.12018998,959.61188,1659.1154
2515,27.458742,1.609,25,400,26196.864,-30494.482,-45885.703,1320.4321,418.75583,290.04642,3.83E-05,0.12165802,903.84332,1768.793
2506,27.399183,3.631,25,150,24808.29,-28442.396,-45479.98,1321.003,418.3827,290.05654,3.83E-05,0.12132646,891.78441,1754.2762
2519,27.478535,15.606,25,400,25750.932,-30029.843,-45797.141,1294.1966,206.4636,290.03984,7.73E-05,0.1184151,1087.4175,1514.3906
2522,27.495744,8.608,40,-550,36282.931,-25529.693,-44646.291,1309.0767,340.01383,290.03937,4.71E-05,0.12009643,958.13244,1659.6251
2504,27.383453,30.608,25,0,24235.806,-27855.809,-45369.093,1294.6405,223.61965,290.02837,7.12E-05,0.11761045,1061.3596,1525.1859
2422,26.828693,9.617,120,-1000,106820.5,-27909.712,-43692.876,1303.3692,0.22950452,745.06157,0.70219539,140.91256,1147.8881,1663.6876
2524,27.508974,20.623,40,-550,37089.565,-25919.256,-44709.403,1290.932,193.76913,290.02923,8.23E-05,0.11816394,1095.9856,1495.8426
2518,27.472198,10.61,25,400,25657.518,-30215.189,-45838.544,1299.7195,242.98976,290.04066,6.58E-05,0.1191785,1057.8545,1560.0142
2526,27.52193,3.617,40,-400,37587.138,-26693.943,-44865.023,1322.7612,445.83339,290.02999,3.60E-05,0.12184107,881.33674,1805.734
2508,27.409652,16.613,25,150,24954.454,-28799.684,-45553.946,1302.4577,289.21711,290.03601,5.53E-05,0.12001445,1007.3466,1608.0574
2532,27.559129,9.619,40,-200,38047.831,-27571.088,-45040.42,1312.1044,348.58309,290.05172,4.59E-05,0.12054575,965.18445,1687.0176
2528,27.532387,16.614,40,-400,37058.564,-26362.228,-44805.817,1299.3709,251.95593,290.04397,6.34E-05,0.11925128,1041.9412,1564.4729
2521,27.49135,3.615,40,-550,36464.33,-25793.691,-44698.343,1321.6198,431.12265,290.05705,3.72E-05,0.12210795,893.0518,1784.8068
2530,27.550897,1.611,40,-200,37941.508,-27653.524,-45058.387,1322.1655,425.72527,290.04815,3.77E-05,0.12205582,902.38596,1784.907
2516,27.462581,3.61,25,400,26191.354,-30508.503,-45887.512,1314.6366,364.06966,290.04222,4.40E-05,0.12079862,948.35754,1704.0768
2534,27.573197,25.612,40,-200,37887.03,-27575.858,-45042.64,1295.8889,226.5474,290.05387,7.04E-05,0.11834538,1066.3362,1535.7345
2525,27.518092,1.615,40,-400,37398.544,-26707.675,-44869.011,1327.5779,480.99182,290.04145,3.34E-05,0.12273319,835.37936,1824.9843
2537,27.592491,13.6,40,0,38856.727,-28829.081,-45288.425,1309.131,323.97835,290.0556,4.94E-05,0.11985583,978.94838,1647.5466
2520,27.487509,1.625,40,-550,36923.214,-26415.883,-44817.371,1324.0358,446.12315,290.04735,3.60E-05,0.12240943,871.13246,1799.9281
2538,27.599659,21.606,40,0,38863.387,-28837.633,-45288.466,1302.9335,286.9615,290.05133,5.57E-05,0.11928525,1010.1439,1605.6945
2539,27.609051,30.606,40,0,38862.359,-28844.499,-45290.522,1296.2495,231.16519,290.05155,6.90E-05,0.11855782,1055.2298,1533.7197
2536,27.58754,5.613,40,0,38866.306,-28838.826,-45289.453,1323.1649,432.61436,290.056,3.71E-05,0.1214185,883.50949,1782.7935
2541,27.624781,3.612,40,200,39835.345,-30129.012,-45541.077,1325.2991,430.4904,290.04121,3.72E-05,0.12156462,903.16633,1793.4296
2529,27.540393,25.614,40,-400,36826.265,-26496.468,-44836.407,1292.118,200.80642,290.05893,7.95E-05,0.11801544,1083.5526,1497.6797
2523,27.501525,14.615,40,-550,36819.152,-25784.317,-44687.9,1299.4663,255.035,290.05624,6.27E-05,0.11931355,1042.0816,1570.2719
2550,27.686559,1.628,40,550,40547.744,-31059.813,-45722.23,1327.856,441.50924,290.05306,3.63E-05,0.12139762,880.64316,1790.3669
2527,27.526324,9.623,40,-400,37559.796,-26671.412,-44859.719,1310.9845,353.56554,290.04531,4.53E-05,0.12078635,952.63409,1687.0427
2547,27.661979,9.619,40,400,40637.58,-31349.467,-45778.886,1313.1286,341.43102,290.05161,4.69E-05,0.12068778,960.165,1664.8249
2546,27.657585,3.613,40,400,40642.638,-31385.525,-45789.37,1323.8574,419.97519,290.034,3.82E-05,0.12152456,889.12008,1755.8395
2549,27.676053,25.615,40,400,40788.637,-31393.172,-45785.177,1297.0473,191.29143,290.0516,8.33E-05,0.11706045,1095.9825,1491.6943
2552,27.694796,8.605,40,550,41384.27,-32229.409,-45951.199,1311.345,268.28374,290.0577,5.97E-05,0.11987648,1030.6134,1583.9422
2554,27.708028,20.638,40,550,40487.017,-30970.305,-45705.907,1295.8384,169.23203,290.05407,9.43E-05,0.11825353,1117.7853,1466.6288
2533,27.565192,16.614,40,-200,37945.907,-27553.573,-45036.637,1304.2786,296.08681,290.04241,5.40E-05,0.11944253,1001.6145,1611.3451
2531,27.554735,3.615,40,-200,38100.787,-27726.256,-45068.378,1326.142,450.51837,290.0567,3.56E-05,0.12173823,880.94885,1813.9198
2540,27.620943,1.611,40,200,39697.816,-30071.451,-45529.935,1327.9027,459.83215,290.0467,3.49E-05,0.1221335,870.76273,1818.8332
2535,27.583702,1.61,40,0,38858.248,-28837.674,-45289.659,1325.5098,445.67414,290.06099,3.60E-05,0.12211094,866.25418,1783.362
2545,27.653748,1.612,40,400,40434.02,-31205.688,-45757.589,1325.7868,438.47197,290.0415,3.66E-05,0.12169434,879.96437,1782.3892
2559,27.740703,25.611,65,-810,59150.898,-24976.369,-44078.699,1295.1166,166.21651,290.04468,9.60E-05,0.1180008,1126.0625,1468.2809
2542,27.629175,9.619,40,200,39813.472,-30102.493,-45539.597,1315.4706,367.36706,290.06141,4.36E-05,0.12090013,936.66705,1693.3026
2555,27.718401,1.62,65,-810,59664.302,-26282.424,-44342.575,1330.3392,458.72627,290.0509,3.50E-05,0.12244462,876.62901,1825.876
2561,27.755046,3.633,65,-600,61439.364,-28179.959,-44705.538,1328.2362,440.95063,290.04815,3.64E-05,0.12180569,873.44502,1783.3126
2548,27.668042,16.634,40,400,39861.412,-30281.959,-45573.105,1301.2226,233.97805,290.05205,6.83E-05,0.11939367,1064.3919,1547.598
2551,27.690402,3.611,40,550,41755.826,-32397.857,-45977.307,1324.528,405.25311,290.05253,3.96E-05,0.12232595,928.42784,1768.057
2566,27.787854,3.617,65,-300,61904.869,-28775.221,-44822.592,1334.009,463.71656,290.03968,3.47E-05,0.12335781,875.67752,1833.07
2557,27.726635,9.619,65,-810,59108.056,-25608.017,-44212.569,1316.5604,326.06327,290.04217,4.91E-05,0.12018863,976.07826,1647.9823
2543,27.635237,16.613,40,200,39856.766,-30194.754,-45553.781,1304.4434,269.39878,290.04293,5.93E-05,0.11964318,1023.935,1581.2973
2544,27.643243,25.611,40,200,39818.735,-30106.07,-45535.732,1298.0252,237.89605,290.04227,6.71E-05,0.11860988,1053.2118,1543.8084
2563,27.765508,16.613,65,-600,60075.905,-26637.904,-44408.235,1304.7302,257.0869,290.05691,6.22E-05,0.11933088,1038.6098,1571.5518
2564,27.773513,25.614,65,-600,60259.895,-26630.133,-44407.208,1296.2729,206.64255,290.05512,7.72E-05,0.1185395,1088.2689,1515.9331
2553,27.700577,14.614,40,550,41262.117,-32255.353,-45958.929,1302.5517,246.32874,290.0607,6.49E-05,0.11903363,1046.5624,1554.4376
2565,27.784017,1.614,65,-300,61990.265,-28951.316,-44856.06,1332.4755,481.40172,290.04,3.33E-05,0.12226249,836.45229,1829.4164
2573,27.83278,21.627,65,0,63135.815,-30481.325,-45157.474,1302.2921,273.9534,290.04509,5.83E-05,0.11926735,1022.2778,1586.7929
2569,27.806318,25.613,65,-300,61597.822,-28537.577,-44779.38,1299.3522,257.54244,290.05565,6.20E-05,0.11869557,1028.2528,1560.8482
2560,27.751207,1.612,65,-600,60574.549,-27011.679,-44477.925,1332.8896,473.65345,290.04083,3.39E-05,0.12235333,855.25516,1830.5125
2571,27.820661,5.613,65,0,63128.866,-30478.694,-45153.938,1326.4021,443.46614,290.03912,3.62E-05,0.12194528,869.08991,1784.3949
2575,27.85407,1.609,65,300,64493.025,-32425.239,-45536.554,1324.0818,428.55873,290.03984,3.74E-05,0.12161836,887.55358,1777.2646
2562,27.759446,9.617,65,-600,60064.434,-26673.797,-44417.157,1315.9899,359.40101,290.0458,4.45E-05,0.12037404,948.6692,1688.6439
2568,27.798311,16.619,65,-300,61914.531,-28787.391,-44825.224,1308.9556,310.34214,290.04209,5.16E-05,0.12021765,997.73796,1638.2418
2556,27.722241,3.612,65,-810,59557.074,-25576.811,-44196.37,1323.2882,389.01298,290.0537,4.12E-05,0.12104299,936.85442,1742.7011
2574,27.842177,30.607,65,0,63129.319,-30479.475,-45155.13,1294.6693,226.0049,290.05353,7.06E-05,0.11840492,1055.6042,1522.9918
2572,27.82561,13.602,65,0,63132.279,-30488.027,-45156.939,1313.0333,347.54453,290.04612,4.61E-05,0.12055555,956.98491,1678.0555
2558,27.732698,16.613,65,-810,58953.34,-25325.928,-44156.283,1300.7545,219.48219,290.05861,7.27E-05,0.11885022,1072.4647,1525.7272
2567,27.792248,9.623,65,-300,61764.831,-28789.734,-44825.429,1315.0715,326.15928,290.04471,4.91E-05,0.12065202,990.33839,1666.3687
2584,27.909172,25.617,65,600,65834.243,-33892.385,-45820.042,1295.6924,208.30615,290.03721,7.66E-05,0.11858056,1082.7959,1513.79
2570,27.816822,1.614,65,0,63128.332,-30477.173,-45154.473,1326.2905,433.03685,290.04877,3.71E-05,0.12215254,892.00583,1783.277
2581,27.890711,3.617,65,600,65096.76,-33696.965,-45790.892,1328.1186,448.15055,290.04242,3.58E-05,0.121783,882.84395,1811.9742
2587,27.927909,9.623,65,810,65945.007,-34538.63,-45953.008,1311.18,334.57694,290.05572,4.79E-05,0.12069128,978.6409,1672.3187
2588,27.933972,16.615,65,810,66197.002,-35509.806,-46149.785,1296.7416,207.77397,290.03885,7.69E-05,0.11877638,1087.3963,1516.24
2583,27.901167,16.618,65,600,65433.946,-33803.7,-45807.255,1302.0591,243.14875,290.03922,6.57E-05,0.11924298,1054.8677,1557.3444
2594,27.976036,25.613,90,-1070,82152.136,-25321.036,-43699.454,1287.7916,145.0303,290.04349,0.000110014,0.11801552,1133.1929,1432.6757
2577,27.862301,9.618,65,300,64619.372,-32372.365,-45522.041,1318.0544,391.05154,290.03231,4.10E-05,0.12132835,918.62868,1724.6238
2591,27.957574,3.612,90,-1070,82061.148,-25171.336,-43671.249,1325.1935,441.03399,290.0519,3.64E-05,0.12216336,880.46216,1797.649
2592,27.961968,9.618,90,-1070,82876.095,-25568.177,-43737.321,1305.7529,276.02426,290.04313,5.80E-05,0.11996834,1026.4632,1598.7994
2576,27.857908,3.611,65,300,64607.202,-32390.744,-45527.468,1323.2731,409.2557,290.03806,3.92E-05,0.12156205,900.56222,1743.6095
2596,27.990378,3.613,90,-700,83889.915,-27075.202,-44037.09,1317.3213,373.20019,290.03919,4.30E-05,0.12132201,949.86781,1721.8393
2578,27.868364,16.615,65,300,64570.897,-32297.66,-45510.405,1304.4757,269.60268,290.03121,5.93E-05,0.11946648,1032.1493,1589.0931
2595,27.986541,1.609,90,-700,83963.717,-27686.992,-44161.299,1318.3992,397.94788,290.04182,4.02E-05,0.1211071,916.62877,1736.2904
2599,28.00884,25.613,90,-700,84005.326,-27757.751,-44175.113,1292.1059,194.01284,290.04163,8.22E-05,0.11811159,1085.7784,1486.8378
2586,27.923515,3.616,65,810,65866.765,-35040.109,-46057.893,1324.3935,431.53656,290.03919,3.72E-05,0.12175839,887.40168,1775.1236
2598,28.000834,16.615,90,-700,84054.13,-27344.546,-44087.004,1303.3308,302.53213,290.04033,5.28E-05,0.11934282,996.6968,1624.7375
2589,27.941978,25.612,65,810,67110.252,-35611.607,-46155.787,1290.6596,170.695,290.05906,9.34E-05,0.11785776,1116.4838,1468.6476
2580,27.886873,1.615,65,600,65382.223,-33692.69,-45787.767,1328.7263,454.17338,290.03438,3.53E-05,0.12198298,868.39187,1814.4768
2579,27.876369,25.612,65,300,64436.821,-32391.484,-45532.114,1300.2596,254.5172,290.02908,6.27E-05,0.11867674,1040.2453,1568.0375
2582,27.895104,9.623,65,600,65362.488,-33658.03,-45782.052,1314.4296,355.25974,290.02258,4.51E-05,0.12044477,952.68566,1684.88
2593,27.96803,16.614,90,-1070,81623.887,-24440.231,-43529.033,1297.7367,215.58711,290.04025,7.41E-05,0.11886542,1070.935,1515.3883
2590,27.953734,1.619,90,-1070,83122.786,-26622.034,-43953.339,1329.8737,483.46519,290.05119,3.32E-05,0.12285871,849.04651,1846.8929
2603,28.033639,16.615,90,-300,85841.289,-30248.903,-44663.395,1306.7005,323.57902,290.02606,4.95E-05,0.12020825,981.0813,1649.5854
2604,28.041645,25.612,90,-300,85841.865,-30215.065,-44654.309,1293.4058,220.52906,290.0373,7.24E-05,0.11848448,1060.5791,1515.5826
2585,27.919677,1.615,65,810,65661.148,-34733.227,-45998.194,1329.0078,466.96982,290.0425,3.44E-05,0.12232764,847.05277,1809.3311
2607,28.060937,13.6,90,0,87232.879,-32106.886,-45023.11,1307.1755,319.39104,290.03583,5.01E-05,0.12014306,973.11966,1631.6379
2609,28.077498,30.606,90,0,87224.903,-32108.86,-45023.11,1290.5371,215.56596,290.03334,7.40E-05,0.11834747,1062.8752,1507.9935
2611,28.093228,3.613,90,300,88692.845,-34015.77,-45396.434,1318.6402,404.30405,290.04036,3.96E-05,0.1213992,901.81178,1735.4509
2597,27.994772,9.62,90,-700,83779.891,-27561.797,-44137.534,1308.1862,313.13406,290.02346,5.11E-05,0.12038593,991.16921,1636.6793
2610,28.08939,1.612,90,300,88726.436,-33986.867,-45390.802,1319.716,429.73099,290.03774,3.73E-05,0.12158648,876.68654,1762.0609
2615,28.122202,1.628,90,700,89365.329,-34979.382,-45587.372,1317.3278,410.54558,290.02958,3.91E-05,0.12198308,909.21926,1757.8009
2618,28.136501,16.615,90,700,90035.674,-36537.844,-45898.202,1295.0468,230.22717,290.04324,6.95E-05,0.11913757,1064.3414,1540.6485
2612,28.097622,9.616,90,300,88732.11,-34184.095,-45430.272,1305.6792,278.55052,290.04218,5.74E-05,0.12010109,1013.5164,1588.3119
2600,28.019345,1.61,90,-300,85952.589,-30215.148,-44653.281,1320.7082,411.97464,290.03645,3.89E-05,0.1210969,896.78012,1748.2401
2616,28.126045,3.613,90,700,90211.936,-36275.654,-45839.901,1319.8452,429.90784,290.01816,3.73E-05,0.12164492,878.64814,1765.463
2601,28.023183,3.612,90,-300,85762.019,-30109.77,-44636.876,1319.8658,395.326,290.03241,4.05E-05,0.12121299,910.55305,1725.7904
2608,28.068105,21.608,90,0,87232.304,-32101.5,-45025.371,1298.5901,263.57502,290.0453,6.06E-05,0.11944831,1031.0996,1575.4863
2606,28.055987,5.615,90,0,87237.649,-32104.131,-45023.85,1317.2602,384.68304,290.038,4.17E-05,0.12113106,917.37927,1712.4591
2605,28.052149,1.61,90,0,87237.567,-32107.791,-45025.166,1322.7988,435.02618,290.03356,3.69E-05,0.12176295,893.66574,1796.4656
2613,28.103684,16.616,90,300,88653.374,-34034.971,-45402.396,1302.6064,314.56608,290.0345,5.09E-05,0.11996463,978.74878,1630.5037
2621,28.15885,3.611,90,1070,92172.648,-38975.962,-46367.9,1312.3851,371.97224,290.02524,4.31E-05,0.1210024,941.67583,1712.2333
2602,28.027576,9.618,90,-300,85810.905,-30221.274,-44657.187,1313.3653,344.11432,290.0346,4.66E-05,0.12088954,965.98799,1679.9413
2623,28.169306,16.614,90,1070,92369.427,-38864.335,-46345.821,1290.9104,242.72523,290.03314,6.58E-05,0.11905281,1047.8327,1549.9249
2620,28.155012,1.612,90,1070,91985.162,-38836.418,-46345.163,1309.991,340.51591,290.03021,4.70E-05,0.1206327,962.17122,1662.5258
2619,28.144507,25.613,90,700,90443.374,-36619.827,-45909.92,1288.4241,217.03232,290.03732,7.36E-05,0.11871014,1057.7731,1506.9239
2617,28.130439,9.617,90,700,90420.884,-36504.623,-45885.991,1304.6322,318.4821,290.03367,5.03E-05,0.12022743,976.98714,1632.8512
2624,28.177311,25.615,90,1070,92518.799,-38775.486,-46321.892,1283.3347,134.41377,290.02807,0.000118638,0.11780099,1138.6137,1416.3863
2614,28.111691,25.631,90,300,88165.458,-33327.342,-45261.947,1293.3194,248.14055,290.0415,6.44E-05,0.11892849,1030.9473,1542.5072
2630,28.221874,1.63,120,-1000,107374.18,-30105.084,-44091.321,1315.6295,403.13032,290.03886,3.98E-05,0.12165362,915.14765,1750.2665
2622,28.163244,9.617,90,1070,92031.047,-38926.953,-46363.912,1299.59,254.07154,290.03757,6.29E-05,0.11968598,1039.7711,1566.1178
2631,28.225717,3.614,120,-1000,107374.18,-27567.513,-43596.667,1313.9865,386.50614,290.03858,4.15E-05,0.12118098,921.01557,1724.0854
2633,28.236173,16.616,120,-1000,107374.18,-27605.791,-43605.013,1295.5755,294.11604,290.03842,5.44E-05,0.11951298,1002.4848,1610.7981
2625,28.189066,1.62,120,-1380,106864.45,-26865.641,-43458.603,1315.6955,404.38709,290.03901,3.97E-05,0.12195048,903.09442,1743.0773
2627,28.197301,9.618,120,-1380,106441.66,-25340.402,-43159.491,1301.9016,299.33647,290.03999,5.35E-05,0.12036104,997.81725,1614.8696
2635,28.254684,1.611,120,-500,107374.18,-30743.845,-44221.697,1317.348,435.09373,290.04337,3.69E-05,0.12196138,868.57101,1765.3583
2637,28.262916,9.618,120,-500,107374.18,-30690.806,-44206.895,1305.0147,352.39144,290.03161,4.54E-05,0.12056471,937.42574,1663.0692
2628,28.203362,16.616,120,-1380,106641.81,-25622.655,-43215.819,1292.8661,254.73723,290.03672,6.28E-05,0.11949438,1035.0808,1560.3232
2634,28.244179,25.612,120,-1000,107374.18,-27403.834,-43572.738,1285.4386,196.45646,290.04425,8.12E-05,0.11825677,1081.1064,1488.3583
2638,28.268978,16.614,120,-500,107374.18,-30812.054,-44232.099,1295.1118,283.84917,290.03213,5.63E-05,0.11957625,1013.0187,1598.6783
2640,28.287489,1.61,120,0,107374.18,-34013.386,-44853.799,1320.9472,489.38745,290.03211,3.28E-05,0.12282082,840.57354,1854.9012
2639,28.276983,25.615,120,-500,107374.18,-31127.364,-44291.757,1286.644,233.56992,290.04327,6.84E-05,0.11882475,1039.9481,1522.8398
2642,28.296275,13.604,120,0,107374.18,-34030.16,-44856.43,1296.9509,303.32179,290.04627,5.28E-05,0.12037137,992.63534,1618.9808
2626,28.192907,3.611,120,-1380,106574.17,-25616.406,-43212.612,1311.8007,363.97616,290.03634,4.40E-05,0.12133341,935.63125,1687.9243
2636,28.258522,3.611,120,-500,107374.18,-30662.601,-44200.851,1315.001,412.45666,290.0361,3.89E-05,0.12164375,905.02691,1759.6802
2629,28.211368,25.615,120,-1380,106844.39,-25735.803,-43234.896,1283.5212,159.38394,290.03875,0.000100036,0.11777824,1114.5952,1443.4755
2648,28.339023,16.616,120,500,107374.18,-37133.229,-45461.355,1295.0273,315.93598,290.04654,5.07E-05,0.12014883,966.13054,1618.7078
2632,28.230111,9.619,120,-1000,107374.18,-26910.374,-43466.661,1305.616,332.39317,290.03804,4.82E-05,0.12040304,969.59513,1658.5867
2650,28.357534,1.611,120,1000,107374.18,-40318.448,-46066.856,1312.9094,423.44183,290.04268,3.79E-05,0.1216425,889.53207,1767.0033
2659,28.412656,25.611,120,1380,107374.18,-44220.632,-46848.041,1277.3807,133.39002,290.01965,0.00011959,0.11770398,1138.8575,1416.1829
2643,28.303443,21.615,120,0,107374.18,-34017.374,-44857.663,1288.4147,245.431,290.03066,6.51E-05,0.11904879,1030.365,1537.1905
2644,28.312836,30.609,120,0,107374.18,-34021.691,-44857.088,1281.3719,194.88828,290.03911,8.19E-05,0.11813865,1073.6557,1476.0514
2651,28.361372,3.61,120,1000,107374.18,-40730.872,-46162.695,1303.2721,331.00771,290.02874,4.84E-05,0.12079298,959.57223,1641.7813
2662,28.432645,8.606,40,-550,36018.808,-25495.156,-44646.003,1300.2203,332.51673,290.03045,4.82E-05,0.12003897,971.10978,1658.3246
2647,28.33296,9.622,120,500,107374.18,-36950.638,-45424.351,1299.3445,310.91069,290.03594,5.15E-05,0.12021895,974.43472,1615.4643
2663,28.438426,14.613,40,-550,36220.395,-25426.576,-44627.173,1287.7984,220.75608,290.03781,7.23E-05,0.11859101,1067.202,1522.1414
2646,28.328566,3.618,120,500,107374.18,-36765.168,-45389.774,1307.8942,369.88308,290.03114,4.33E-05,0.12112241,930.81624,1693.3151
2641,28.291324,5.619,120,0,107374.18,-34017.086,-44855.155,1309.3948,382.70271,290.04978,4.19E-05,0.12127845,919.50449,1714.7076
2656,28.394189,3.613,120,1380,107374.18,-43319.474,-46652.827,1302.569,309.79995,290.01703,5.17E-05,0.1206731,983.31236,1625.5866
2669,28.477299,25.613,40,-400,36712.088,-26296.65,-44800.39,1281.2902,176.05481,290.04981,9.06E-05,0.11766463,1098.8191,1462.3728
2666,28.458838,3.612,40,-400,36695.272,-26243.94,-44790.07,1316.5699,456.57174,290.04739,3.51E-05,0.12183121,846.10216,1788.6251
2649,28.347029,25.611,120,500,107374.18,-37042.16,-45440.839,1283.6633,207.22388,290.04389,7.71E-05,0.1187509,1065.1058,1491.8437
2658,28.404651,16.612,120,1380,107374.18,-42851.955,-46555.055,1289.9596,246.72608,290.02174,6.48E-05,0.11989078,1039.2167,1548.6015
2645,28.324728,1.615,120,500,107374.18,-36911.784,-45417.567,1307.5119,387.65611,290.04257,4.14E-05,0.12139534,916.86094,1722.6441
2653,28.371828,16.614,120,1000,107374.18,-40383.862,-46096.828,1287.6085,209.88893,290.02467,7.62E-05,0.11955509,1071.9041,1504.5504
2665,28.455,1.613,40,-400,36958.12,-26442.155,-44825.511,1311.5595,414.17094,290.03513,3.87E-05,0.12130618,891.08746,1752.8418
2660,28.424411,1.62,40,-550,36339.71,-25938.786,-44730.084,1309.8943,401.82264,290.02537,3.99E-05,0.12154762,909.29135,1739.547
2668,28.469294,16.616,40,-400,36400.848,-26328.843,-44812.56,1290.7098,266.22881,290.04129,6.00E-05,0.11888167,1017.7161,1565.7081
2652,28.365766,9.619,120,1000,107374.18,-40732.27,-46164.052,1297.6353,304.19443,290.02852,5.26E-05,0.12048712,992.10934,1622.0826
2667,28.463232,9.618,40,-400,36609.918,-26444.54,-44830.651,1299.0007,314.90182,290.03897,5.08E-05,0.11999796,971.95744,1622.0325
2655,28.390345,1.631,120,1380,107374.18,-39910.3,-45995.48,1303.9227,340.3938,290.00758,4.71E-05,0.1209443,961.39603,1663.6848
2654,28.379834,25.632,120,1000,107374.18,-38026.247,-45618.99,1280.003,159.47472,290.02169,0.000100039,0.11814334,1110.7789,1439.0393
2676,28.524458,5.616,40,0,38645.642,-28837.016,-45294.099,1310.7075,399.26667,290.04804,4.01E-05,0.12050671,897.02157,1720.5441
2673,28.502111,16.614,40,-200,37690.049,-27555.177,-45046.34,1293.7946,297.93352,290.0491,5.36E-05,0.11930446,992.41786,1609.8347
2679,28.545968,30.611,40,0,38670.805,-28831.836,-45295.25,1286.1091,217.21753,290.05162,7.34E-05,0.11793231,1056.9857,1505.1052
2675,28.520622,1.608,40,0,38643.916,-28830.89,-45293.976,1314.8764,437.10252,290.04647,3.67E-05,0.1215485,863.11788,1763.9124
2664,28.445876,20.637,40,-550,36760.686,-26598.022,-44858.486,1281.5937,167.40007,290.0389,9.53E-05,0.1178805,1107.6306,1453.7634
2657,28.398583,9.638,120,1380,107374.18,-39860.016,-45987.134,1294.3773,246.80754,290.01538,6.48E-05,0.12002696,1048.9717,1559.6142
2661,28.428252,3.612,40,-550,35937.154,-25273.218,-44599.955,1314.2949,445.61072,290.02922,3.60E-05,0.12178604,876.7286,1797.7259
2680,28.557861,1.614,40,200,39503.753,-29925.123,-45504.813,1321.5477,479.80574,290.04801,3.35E-05,0.12226158,838.2855,1837.361
2670,28.487805,1.63,40,-200,37972.344,-28035.276,-45140.576,1313.1433,430.08953,290.03845,3.73E-05,0.1216523,887.96022,1779.757
2682,28.566092,9.623,40,200,39478.673,-29867.891,-45497.701,1310.6752,383.50801,290.0421,4.17E-05,0.11997674,931.32945,1724.2867
2686,28.594503,3.616,40,400,40753.36,-31071.242,-45722.846,1317.4456,441.38807,290.04224,3.63E-05,0.12156157,882.21935,1796.2453
2677,28.529407,13.606,40,0,38657.031,-28830.479,-45292.701,1300.3195,332.0074,290.04089,4.82E-05,0.11979417,968.76368,1655.9434
2674,28.510116,25.613,40,-200,37667.682,-27518.05,-45036.596,1286.4893,251.44574,290.04893,6.35E-05,0.1179852,1034.8034,1553.6916
2681,28.561698,3.617,40,200,39579.939,-29901.194,-45498.194,1315.6162,413.30126,290.05382,3.88E-05,0.12127118,887.69762,1739.9286
2671,28.491648,3.615,40,-200,37491.998,-27537.539,-45045.23,1317.8474,463.69906,290.03912,3.46E-05,0.12203558,848.48216,1813.0835
2687,28.598897,9.623,40,400,40759.116,-31064.088,-45719.064,1302.0666,322.44774,290.05563,4.96E-05,0.11995216,980.27376,1647.6858
2692,28.631703,8.606,40,550,41143.87,-32236.111,-45957.449,1301.9654,307.19906,290.05327,5.20E-05,0.11929164,990.10577,1624.167
2696,28.659141,3.614,65,-810,58717.38,-25409.802,-44183.007,1319.125,441.05518,290.04468,3.64E-05,0.12202044,884.86667,1799.6283
2694,28.644934,20.618,40,550,41433.772,-32361.224,-45979.856,1286.0042,198.75262,290.04201,8.03E-05,0.11821243,1084.1529,1495.3319
2678,28.536576,21.612,40,0,38659.169,-28834.138,-45295.62,1291.0108,265.13658,290.04671,6.03E-05,0.11908458,1024.425,1572.3124
2672,28.496043,9.636,40,-200,37867.295,-28001.438,-45131.695,1306.1496,391.6739,290.05604,4.09E-05,0.12097057,901.89722,1711.2139
2683,28.572154,16.619,40,200,39580.227,-29889.229,-45495.85,1293.9442,237.77782,290.06179,6.72E-05,0.11898114,1044.6204,1534.6624
2700,28.688108,1.611,65,-600,59930.358,-26848.001,-44457.203,1323.8244,465.39852,290.06163,3.45E-05,0.12165862,861.34149,1825.0221
2699,28.677603,25.613,65,-810,59394.834,-25420.492,-44168.124,1285.5906,148.6377,290.05777,0.000107276,0.11772967,1130.4435,1438.2232
2702,28.696341,9.616,65,-600,59929.33,-26452.887,-44377.975,1308.0212,354.59392,290.03903,4.51E-05,0.12001298,940.12634,1671.3383
2690,28.623471,1.61,40,550,41417.902,-32195.983,-45943.963,1309.6195,371.60073,290.04349,4.31E-05,0.120905,924.40875,1689.2781
2693,28.637484,14.612,40,550,41072.988,-32341.283,-45979.897,1289.9434,212.115,290.04389,7.53E-05,0.11914946,1066.5799,1504.9251
2698,28.669598,16.616,65,-810,58828.761,-25555.02,-44209.074,1293.7367,237.86884,290.04162,6.71E-05,0.11858323,1045.4505,1535.2869
2701,28.691946,3.614,65,-600,60422.423,-26655.994,-44407.66,1315.9248,400.87948,290.05732,4.00E-05,0.12101974,902.14891,1729.144
2684,28.58016,25.617,40,200,39502.149,-29997.937,-45521.794,1290.1418,249.20977,290.04788,6.40E-05,0.11842086,1038.6932,1553.731
2688,28.604959,16.618,40,400,40505.601,-31184.843,-45749.9,1292.5312,246.87484,290.04816,6.47E-05,0.11878037,1043.8239,1555.0347
2685,28.590665,1.615,40,400,40783.086,-31150.224,-45734.729,1321.6886,476.26833,290.04645,3.37E-05,0.12258799,854.76239,1839.3285
2695,28.655301,1.618,65,-810,59529.979,-25983.396,-44284.603,1316.6963,407.69579,290.04615,3.93E-05,0.12112617,894.84525,1734.7608
2691,28.627309,3.612,40,550,41460.456,-32276.116,-45959.258,1306.5317,338.70096,290.04874,4.73E-05,0.12039881,967.84555,1666.8009
2706,28.724749,3.618,65,-300,61791.309,-28855.354,-44841.793,1322.0828,445.19471,290.04838,3.60E-05,0.12194572,882.10452,1803.5419
2689,28.612964,25.617,40,400,40127.59,-30948.227,-45705.414,1283.0313,201.47796,290.04359,7.91E-05,0.11775807,1075.2859,1492.6535
2697,28.663536,9.616,65,-810,59291.553,-25301.793,-44147.196,1301.7184,292.87859,290.0339,5.46E-05,0.11988635,1010.2086,1615.953
2715,28.790964,1.611,65,300,64492.902,-32286.846,-45510.2,1316.4726,399.24181,290.03972,4.02E-05,0.12121069,919.23266,1745.8481
2708,28.735206,16.614,65,-300,61826.339,-28625.48,-44792.825,1300.2871,285.67682,290.05144,5.59E-05,0.11924074,1000.8614,1589.3507
2704,28.710408,25.611,65,-600,59991.167,-26670.426,-44420.035,1287.2415,187.79501,290.05733,8.50E-05,0.11821678,1089.8438,1476.8834
2709,28.743213,25.611,65,-300,61397.797,-28561.506,-44788.59,1292.5595,246.42763,290.05436,6.48E-05,0.11865138,1046.2189,1555.0841
2714,28.779072,30.609,65,0,62992.734,-30467.593,-45158.378,1287.5423,203.49761,290.05409,7.84E-05,0.11806599,1080.2775,1501.2579
2712,28.762505,13.621,65,0,62982.044,-30469.608,-45160.928,1304.3523,304.61333,290.05933,5.25E-05,0.11998796,986.19896,1614.892
2721,28.827605,3.616,65,600,65093.43,-33793.421,-45814.492,1319.4023,407.76814,290.04629,3.93E-05,0.12147262,905.80769,1744.0711
2716,28.794802,3.612,65,300,64656.006,-32323.315,-45511.433,1316.2601,379.25495,290.04522,4.22E-05,0.12074221,924.41989,1707.1559
2717,28.799196,9.617,65,300,64683.471,-32386.509,-45527.961,1311.8232,363.00727,290.03136,4.41E-05,0.12058264,935.02002,1683.283
2722,28.831999,9.623,65,600,65097.418,-33803.453,-45813.258,1307.3736,330.79624,290.05327,4.84E-05,0.12019583,967.21349,1651.9784
2710,28.753718,1.609,65,0,62974.356,-30464.386,-45158.707,1324.931,472.67111,290.06745,3.40E-05,0.12237764,842.01415,1822.7333
2723,28.838061,16.619,65,600,64959.477,-33712.836,-45801.705,1295.8946,226.42174,290.05599,7.06E-05,0.11892317,1061.6778,1528.3424
2703,28.702402,16.615,65,-600,60232.554,-26830.733,-44448.898,1296.6308,275.09145,290.03357,5.81E-05,0.11895702,1015.0399,1585.8894
2707,28.729143,9.621,65,-300,61822.886,-28706.477,-44812.108,1312.1974,380.54287,290.05605,4.21E-05,0.12068581,934.97509,1723.8734
2705,28.720912,1.612,65,-300,61808.948,-28691.593,-44809.024,1324.5832,476.01367,290.05705,3.37E-05,0.12204308,838.55522,1825.0508
2727,28.864805,9.617,65,810,67217.891,-35859.448,-46205.29,1306.1953,320.77746,290.04932,4.99E-05,0.12003459,972.46864,1634.6122
2711,28.757554,5.616,65,0,62976.535,-30463.769,-45157.721,1315.1513,382.3009,290.05601,4.19E-05,0.12082895,925.06435,1712.4912
2719,28.813264,25.611,65,300,64477.772,-32462.366,-45547.244,1290.2429,202.67267,290.05045,7.87E-05,0.11814732,1076.4532,1492.9407
2713,28.769679,21.608,65,0,62986.156,-30470.759,-45160.146,1295.8325,254.53815,290.0578,6.27E-05,0.11884516,1029.0016,1554.8772
2737,28.931667,9.617,90,-700,84252.717,-27626.019,-44144.647,1309.3908,379.34127,290.04636,4.22E-05,0.12065847,924.42128,1706.6292
2741,28.960076,3.617,90,-300,85693.356,-30473.472,-44713.638,1322.2009,468.03971,290.04029,3.43E-05,0.12253594,859.33496,1828.0691
2718,28.805258,16.613,65,300,64510.787,-32366.609,-45526.276,1302.5157,305.23993,290.05157,5.24E-05,0.11971235,983.00138,1612.5542
2733,28.904924,16.615,90,-1070,82352.039,-25513.207,-43739.048,1291.7898,211.0117,290.0462,7.56E-05,0.11841662,1068.9323,1502.6738
2740,28.956238,1.615,90,-300,85644.717,-30415.007,-44702.66,1316.0362,410.84505,290.04087,3.90E-05,0.12161932,902.73498,1756.5883
2739,28.945733,25.617,90,-700,84566.674,-28402.597,-44302.775,1288.051,206.33023,290.04235,7.73E-05,0.11774322,1079.1608,1506.0715
2736,28.927273,3.612,90,-700,83974.243,-27888.126,-44204.84,1318.9209,424.66899,290.0538,3.78E-05,0.12209789,895.51903,1775.6628
2735,28.923435,1.611,90,-700,84278.455,-27660.391,-44151.349,1321.2175,456.86435,290.05076,3.51E-05,0.12186009,853.26951,1795.7305
2731,28.894468,3.614,90,-1070,82849.781,-25567.602,-43740.446,1319.6148,425.33878,290.04646,3.77E-05,0.12160708,898.3755,1778.7255
2720,28.823769,1.612,65,600,65967.086,-34154.657,-45873.533,1320.4974,436.21463,290.05057,3.68E-05,0.12164264,870.75708,1768.5156
2730,28.890628,1.623,90,-1070,83224.752,-27096.171,-44048.191,1323.3044,461.05158,290.0522,3.48E-05,0.12225803,870.31526,1826.6847
2743,28.970532,16.616,90,-300,85766.089,-30343.138,-44683.994,1298.4323,290.93473,290.03043,5.50E-05,0.11956792,1008.5701,1611.0663
2728,28.870867,16.616,65,810,66319.114,-35438.677,-46135.312,1292.2843,193.50126,290.0472,8.25E-05,0.11870528,1097.0138,1497.4811
2729,28.878873,25.612,65,810,67079.375,-35560.337,-46145.879,1283.4692,161.11291,290.05846,9.90E-05,0.11755344,1114.1111,1446.7272
2745,28.989043,1.613,90,0,87137.739,-32101.911,-45028.25,1309.2496,350.48476,290.02821,4.58E-05,0.12065968,962.29825,1688.3179
2744,28.978538,25.617,90,-300,86034.737,-30421.215,-44697.479,1288.2435,227.88305,290.02428,7.01E-05,0.1186369,1047.1912,1517.2633
2726,28.860411,3.612,65,810,65961.165,-35554.293,-46166.559,1316.2424,390.06468,290.05034,4.11E-05,0.12111555,930.63637,1739.0606
2734,28.91293,25.614,90,-1070,81479.614,-25608.511,-43773.461,1284.2756,164.9651,290.04056,9.66E-05,0.11727054,1110.653,1451.4076
2732,28.898862,9.62,90,-1070,82685.936,-25640.663,-43759.071,1306.0145,325.09388,290.04845,4.92E-05,0.12020892,966.94625,1636.4679
2724,28.846067,25.617,65,600,66019.96,-33812.211,-45799.197,1288.5435,188.99223,290.03754,8.44E-05,0.11837931,1088.5096,1477.6823
2742,28.964469,9.624,90,-300,85789.566,-30491.645,-44714.254,1306.9366,341.75798,290.03652,4.68E-05,0.12024655,951.44562,1656.9079
2738,28.937729,16.615,90,-700,83664.192,-27769.921,-44183.131,1296.7547,275.2683,290.03819,5.81E-05,0.11915943,1010.2357,1577.0471
2725,28.856572,1.615,65,810,65883.417,-35064.737,-46065.828,1322.153,449.64754,290.0429,3.57E-05,0.12202811,857.72044,1783.2089
2747,28.99783,13.603,90,0,87144.276,-32094.839,-45025.001,1301.0038,322.72213,290.03955,4.96E-05,0.12018275,972.27745,1642.3993
2751,29.030122,3.616,90,300,88523.655,-33822.407,-45361.117,1311.2733,394.45968,290.04473,4.06E-05,0.12140533,906.18491,1724.2191
2763,29.106186,16.619,90,1070,91318.147,-37711.924,-46125.691,1284.4757,224.56402,290.06826,7.12E-05,0.11904863,1049.4305,1511.7109
2755,29.059088,1.615,90,700,90521.37,-36025.634,-45787.726,1302.8412,328.0848,290.05817,4.88E-05,0.1203389,970.68211,1650.6512
2759,29.081387,25.617,90,700,89597.096,-35881.156,-45774.898,1279.2942,170.28075,290.07143,9.37E-05,0.1183983,1104.9272,1458.0526
2758,29.073382,16.619,90,700,89749.717,-35989.782,-45792.413,1286.9192,253.8756,290.05134,6.29E-05,0.11872456,1019.3963,1542.4118
2756,29.062926,3.617,90,700,90471.251,-36000.102,-45782.833,1314.5477,449.65561,290.06541,3.57E-05,0.12189488,848.96753,1775.6486
2766,29.129789,3.612,120,-1380,106242.12,-25335.509,-43178.527,1308.3345,404.04656,290.07226,3.97E-05,0.12156119,906.33783,1744.7228
2761,29.09573,3.617,90,1070,90967.597,-37919.39,-46176.304,1301.7676,329.63276,290.07039,4.86E-05,0.12106661,968.61264,1648.6803
2752,29.034515,9.623,90,300,88532.084,-33814.143,-45357.581,1300.6041,334.16255,290.04924,4.79E-05,0.12059022,967.00644,1659.1148
2746,28.99288,5.62,90,0,87140.082,-32101.048,-45027.181,1312.3728,387.73927,290.04049,4.13E-05,0.12097961,910.29513,1707.9675
2749,29.014391,30.61,90,0,87137.451,-32104.296,-45027.592,1281.572,202.39334,290.05245,7.88E-05,0.11846716,1067.9429,1486.8551
2760,29.091892,1.615,90,1070,91530.22,-37929.01,-46168.04,1303.3685,359.48884,290.05858,4.46E-05,0.12091029,929.77827,1671.2924
2762,29.100124,9.623,90,1070,91493.422,-37896.859,-46163.394,1294.6822,293.61797,290.06312,5.45E-05,0.12023879,994.45414,1602.6671
2748,29.004999,21.613,90,0,87139.301,-32097.471,-45027.592,1288.2978,259.00033,290.03642,6.17E-05,0.11901843,1022.7068,1560.5659
2775,29.19156,1.61,120,-500,107374.18,-30814.151,-44232.428,1311.3583,454.2156,290.06183,3.53E-05,0.12189975,848.34686,1783.2794
2769,29.148251,25.61,120,-1380,105985.77,-24938.463,-43085.772,1274.8559,167.37579,290.0693,9.52E-05,0.11761707,1096.3425,1441.3039
2754,29.048583,25.617,90,300,88202.339,-33690.675,-45341.464,1285.3494,256.85234,290.05364,6.22E-05,0.11858298,1015.6973,1545.0098
2753,29.040577,16.619,90,300,88652.018,-33867.181,-45370.943,1291.1564,273.46913,290.05511,5.85E-05,0.11964195,1009.8012,1577.4311
2770,29.158755,1.611,120,-1000,107374.18,-27985.939,-43683.584,1310.645,449.59201,290.06445,3.57E-05,0.12189896,850.22332,1783.6656
2750,29.026283,1.616,90,300,88537.265,-33836.509,-45362.802,1309.7921,399.14483,290.04754,4.01E-05,0.12111488,898.40093,1724.8516
2778,29.205854,16.615,120,-500,107374.18,-30873.932,-44245.913,1287.2445,273.59102,290.06419,5.85E-05,0.11984653,1007.4412,1574.6598
2767,29.134183,9.616,120,-1380,106112.2,-25318.446,-43173.347,1294.2185,316.59015,290.07207,5.06E-05,0.12013894,963.5271,1617.8769
2757,29.067319,9.623,90,700,90479.844,-35972.678,-45776.049,1294.9789,266.81435,290.05214,6.00E-05,0.1198937,1023.0216,1573.5945
2774,29.181054,25.613,120,-1000,107326.59,-27805.774,-43659.079,1277.5979,205.24512,290.05536,7.79E-05,0.11837974,1071.1834,1495.1701
2764,29.114193,25.614,90,1070,91132.263,-38599.267,-46314.902,1276.1184,155.83944,290.07627,0.000102319,0.11796394,1110.7106,1432.1177
2765,29.125948,1.62,120,-1380,106826.01,-27490.587,-43579.768,1312.1462,436.80442,290.08269,3.68E-05,0.12210195,868.20564,1765.7136
2771,29.162594,3.611,120,-1000,107374.18,-27488.654,-43587.58,1308.1416,422.26207,290.06234,3.80E-05,0.12143865,870.91799,1742.3951
2779,29.213859,25.611,120,-500,107374.18,-30899.382,-44257.919,1281.0745,234.70111,290.08708,6.80E-05,0.11879305,1033.4845,1518.6064
2776,29.195397,3.612,120,-500,107374.18,-30960.849,-44256.398,1310.0172,432.88496,290.04846,3.71E-05,0.12196089,874.55389,1766.0724
2780,29.224364,1.612,120,0,107374.18,-34034.56,-44861.446,1309.3628,425.94968,290.07901,3.76E-05,0.12143973,868.21878,1745.6499
2768,29.140245,16.614,120,-1380,106263.42,-25468.104,-43204.964,1284.8655,240.67327,290.08578,6.64E-05,0.11913836,1031.1409,1526.6975
2781,29.228203,5.612,120,0,107374.18,-34038.918,-44862.186,1306.283,404.2384,290.08496,3.97E-05,0.12179278,906.71268,1744.8732
2772,29.166988,9.616,120,-1000,107374.18,-27762.726,-43640.166,1297.523,347.28077,290.05494,4.61E-05,0.12041879,940.10745,1654.6097
2785,29.261606,1.61,120,500,107374.18,-37245.062,-45479.281,1306.759,433.6387,290.07522,3.70E-05,0.12195678,871.62224,1765.6303
2782,29.233152,13.6,120,0,107374.18,-34039.535,-44863.707,1294.4363,333.01106,290.08568,4.81E-05,0.1208264,957.67939,1648.9469
2784,29.249714,30.605,120,0,107374.18,-34051.006,-44866.215,1275.7198,212.91402,290.07294,7.49E-05,0.11821036,1059.8003,1499.5431
2777,29.199791,9.62,120,-500,107374.18,-30960.931,-44258.453,1300.4505,370.59532,290.05516,4.32E-05,0.12084749,915.07369,1680.2091
2790,29.294416,1.61,120,1000,107374.18,-40126.605,-46046.38,1304.7263,414.99666,290.07277,3.86E-05,0.12149146,891.74414,1750.2256
2773,29.173049,16.614,120,-1000,107374.18,-27525.822,-43592.062,1284.6528,240.46835,290.06736,6.64E-05,0.11921759,1034.1846,1532.7548
2783,29.24032,21.609,120,0,107374.18,-34049.197,-44865.64,1284.6402,273.2915,290.08301,5.85E-05,0.11933695,996.91141,1560.2401
2786,29.265444,3.612,120,500,107374.18,-37103.215,-45448.979,1307.1308,414.65644,290.07512,3.87E-05,0.12144436,880.81926,1739.2919
2794,29.316714,25.616,120,1000,107374.18,-39883.205,-45985.325,1276.503,188.64615,290.03985,8.47E-05,0.1185191,1082.7236,1473.1652
2791,29.298254,3.611,120,1000,107374.18,-40736.546,-46151.676,1304.2291,393.51158,290.0778,4.07E-05,0.12140775,913.50812,1729.3404
2793,29.308708,16.619,120,1000,107374.18,-39641.49,-45953.255,1282.8457,213.31629,290.04822,7.49E-05,0.11888717,1056.2882,1496.9037
2797,29.335453,9.618,120,1380,107374.18,-42575.867,-46505.964,1294.1017,315.29524,290.03782,5.07E-05,0.11997632,964.55131,1616.3578
2789,29.283911,25.611,120,500,107374.18,-37334.446,-45501.977,1276.7046,225.81879,290.07858,7.08E-05,0.11834807,1048.5921,1515.5897
2799,29.34952,25.611,120,1380,107374.18,-42631.167,-46517.846,1274.1949,164.0561,290.01939,9.72E-05,0.11824541,1107.3297,1446.6097
2796,29.331058,3.611,120,1380,107374.18,-42973.573,-46615.083,1305.8125,400.66572,290.03245,4.01E-05,0.12167127,905.63555,1732.6675
2788,29.275906,16.615,120,500,107374.18,-36984.886,-45428.915,1287.4394,304.34911,290.0767,5.25E-05,0.1195859,984.61671,1613.5954
2787,29.269837,9.633,120,500,107374.18,-36316.768,-45306.763,1295.6955,349.73174,290.08874,4.58E-05,0.12115037,947.3235,1671.2624
2808,29.408377,16.612,65,-600,59974.392,-26627.666,-44413.375,1285.6202,263.74895,290.01979,6.06E-05,0.1188131,1013.5604,1556.2376
2792,29.302647,9.62,120,1000,107374.18,-39775.977,-45966.247,1295.342,336.06003,290.06549,4.76E-05,0.12038314,960.05499,1656.0662
2795,29.327221,1.61,120,1380,107374.18,-42820.748,-46569.816,1308.1414,433.54865,290.02903,3.70E-05,0.12171827,859.17494,1752.9362
2813,29.441181,16.614,65,-300,61267.955,-28581.282,-44799.075,1289.6829,301.91692,290.02394,5.29E-05,0.1194923,988.83844,1612.4747
2806,29.39792,3.612,65,-600,59622.611,-26555.222,-44404.864,1307.721,419.8427,290.0274,3.82E-05,0.12127312,873.7086,1738.7864
2800,29.361274,1.622,65,-810,59399.151,-26371.397,-44369.711,1312.4579,454.92497,290.02159,3.52E-05,0.12170372,865.10351,1805.1389
2810,29.426886,1.61,65,-300,61208.873,-28531.862,-44787.973,1308.4752,436.58339,290.01054,3.67E-05,0.12152729,859.92897,1762.1821
2816,29.463534,5.617,65,0,62741.151,-30468.909,-45165.286,1303.4301,384.8202,290.02492,4.16E-05,0.12092472,923.06321,1719.0782
2819,29.485045,30.61,65,0,62765.121,-30472.157,-45165.245,1276.3158,206.43228,290.03582,7.73E-05,0.11808828,1060.5651,1486.8389
2814,29.449186,25.614,65,-300,61491.703,-28508.591,-44781.56,1279.8213,241.72432,290.02885,6.60E-05,0.11869362,1024.8858,1523.5182
2805,29.394082,1.609,65,-600,59614.964,-25983.848,-44287.892,1306.6945,417.6554,290.00417,3.84E-05,0.1214452,893.80212,1760.3999
2812,29.435118,9.62,65,-300,61289.623,-28642.872,-44809.148,1297.9609,352.12603,290.03076,4.55E-05,0.12052768,940.31784,1671.1973
2798,29.341515,16.612,120,1380,107374.18,-43189.345,-46651.593,1283.7029,223.9902,290.03419,7.13E-05,0.11895789,1051.3404,1515.9929
2801,29.365115,3.614,65,-810,58492.316,-25171.87,-44137.288,1308.3031,416.95521,290.02627,3.85E-05,0.12161542,885.73572,1743.9613
2822,29.505169,9.622,65,300,64153.743,-32260.821,-45514.147,1296.1417,337.18321,290.03821,4.75E-05,0.1202898,950.32098,1644.9618
2818,29.475652,21.613,65,0,62754.184,-30467.1,-45167.177,1282.9392,255.75765,290.03096,6.25E-05,0.11902488,1016.9627,1546.5221
2820,29.496937,1.615,65,300,64055.314,-32169.052,-45495.933,1306.698,420.12265,290.02813,3.82E-05,0.1214422,884.2889,1748.499
2821,29.500774,3.617,65,300,64113.903,-32165.393,-45493.548,1306.0924,399.65479,290.03839,4.01E-05,0.12157838,913.10325,1738.5129
2823,29.511231,16.62,65,300,64090.262,-32142.41,-45490.67,1286.4743,282.78556,290.03667,5.65E-05,0.11911899,989.24856,1572.1656
2803,29.375572,16.616,65,-810,58501.362,-25163.071,-44135.314,1283.8582,231.38599,290.00663,6.90E-05,0.11871122,1051.8173,1529.7888
2809,29.416382,25.612,65,-600,60044.082,-26568.913,-44398.491,1275.9559,188.61468,290.01358,8.46E-05,0.11793681,1077.6266,1466.4239
2815,29.459692,1.632,65,0,62727.829,-30465.085,-45165.491,1309.3485,438.9878,290.04079,3.66E-05,0.1218812,872.80961,1780.5237
2802,29.369509,9.62,65,-810,59188.971,-25441.543,-44182.267,1294.8092,318.41092,290.01104,5.03E-05,0.12041338,975.84141,1635.8253
2811,29.430724,3.612,65,-300,61249.33,-28599.413,-44802.816,1308.0141,416.96794,290.02043,3.84E-05,0.12133494,896.79853,1757.9792
2804,29.383578,25.612,65,-810,58754.795,-25447.915,-44189.915,1273.5347,157.07285,290.00017,0.000101491,0.11768436,1110.9759,1435.3271
2825,29.529742,1.611,65,600,65289.837,-34120.285,-45882.044,1300.4363,354.08342,290.03199,4.52E-05,0.12038907,931.32837,1660.6615
2807,29.402314,9.62,65,-600,59674.457,-26559.457,-44406.673,1295.1717,324.9228,290.0318,4.92E-05,0.12011331,971.90621,1643.8817
2832,29.570779,9.62,65,810,66523.21,-35253.372,-46098.432,1293.7591,310.87634,290.04442,5.15E-05,0.11996145,984.08027,1626.9096
2840,29.629415,1.61,90,-700,83753.042,-27708.701,-44174.209,1311.3707,460.03023,290.04712,3.48E-05,0.12197392,852.98792,1803.6687
2837,29.604835,9.622,90,-1070,82879.466,-26590.006,-43954.12,1294.7631,324.70811,290.05303,4.93E-05,0.11994055,968.37943,1640.9842
2829,29.552042,25.612,65,600,65496.317,-34032.71,-45860.047,1275.4821,158.70624,290.04053,0.000100413,0.11721655,1105.3916,1432.77
2835,29.5966,1.625,90,-1070,83143.796,-27743.196,-44189.915,1311.4317,454.97791,290.04664,3.53E-05,0.12194079,862.6193,1806.1888
2817,29.468484,13.604,65,0,62745.55,-30475.939,-45165.162,1293.0505,315.80491,290.03148,5.07E-05,0.11991193,968.23644,1623.4807
2833,29.576841,16.615,65,810,66401.92,-35197.415,-46089.304,1282.0752,230.82274,290.03976,6.91E-05,0.1184935,1038.8295,1514.524
2838,29.610897,16.621,90,-1070,82153.328,-26210.022,-43893.352,1283.1525,242.41632,290.05438,6.59E-05,0.11887789,1034.1903,1533.133
2836,29.600441,3.617,90,-1070,82700.245,-26246.902,-43889.364,1308.6585,417.12642,290.05265,3.84E-05,0.12149667,875.70872,1735.9478
2826,29.533579,3.613,65,600,65615.716,-34168.348,-45887.635,1301.8156,353.04162,290.04297,4.54E-05,0.12083444,935.33974,1662.4885
2845,29.662225,1.611,90,-300,85637.028,-30242.612,-44671.495,1314.7706,459.69204,290.04733,3.49E-05,0.12210956,842.63977,1788.6229
2844,29.651721,25.612,90,-700,83527.566,-27748.788,-44190.203,1279.6395,212.65311,290.05885,7.50E-05,0.11803279,1061.5817,1502.0547
2824,29.519237,25.615,65,300,64098.772,-32144.671,-45489.971,1277.6333,222.78033,290.03169,7.16E-05,0.11828995,1044.4862,1506.6148
2843,29.643715,16.613,90,-700,83805.423,-27633.83,-44159.284,1287.6821,286.91043,290.05726,5.57E-05,0.11903217,988.43111,1579.3467
2847,29.670463,9.619,90,-300,85563.679,-30111.99,-44645.674,1301.8132,343.18602,290.05736,4.67E-05,0.12004493,959.73535,1668.9818
2830,29.562547,1.612,65,810,66510.546,-35268.174,-46101.968,1302.7658,381.78486,290.05028,4.20E-05,0.12090258,925.34815,1716.5407
2827,29.537974,9.617,65,600,65435.714,-34199.966,-45893.186,1291.9941,270.03104,290.03366,5.92E-05,0.11960723,1023.038,1581.1742
2831,29.566384,3.612,65,810,66477.12,-35341.194,-46117.263,1301.2309,354.11492,290.05773,4.54E-05,0.12093451,952.01303,1683.8456
2846,29.666064,3.631,90,-300,85906.211,-30917.966,-44807.051,1310.2731,395.97658,290.05019,4.05E-05,0.1213718,915.60305,1734.9828
2854,29.720391,30.607,90,0,86988.613,-32085.589,-45032.525,1282.7136,226.04964,290.0552,7.06E-05,0.11841517,1049.0804,1515.5863
2828,29.544036,16.614,65,600,65573.778,-34153.506,-45884.511,1284.8512,253.91919,290.04434,6.29E-05,0.11895936,1017.8377,1541.6168
2856,29.736121,3.614,90,300,88433.448,-33998.954,-45407.741,1316.9065,430.65286,290.07837,3.72E-05,0.12142964,890.58426,1783.9612
2848,29.676525,16.614,90,-300,85480.173,-29959.372,-44618.045,1292.341,313.28699,290.06652,5.11E-05,0.11965087,971.21736,1615.6109
2834,29.584847,25.612,65,810,66064.981,-35466.019,-46148.798,1272.7621,156.09966,290.03423,0.000102084,0.11750554,1108.3463,1431.5224
2850,29.695036,1.613,90,0,86978.704,-32081.806,-45032.197,1315.4256,450.8072,290.06248,3.55E-05,0.12138372,871.23607,1802.7437
2851,29.698874,5.613,90,0,86982.898,-32086.534,-45035.486,1310.8984,395.91371,290.07003,4.05E-05,0.12116285,920.43943,1738.7525
2841,29.633253,3.612,90,-700,83845.881,-27743.484,-44180.376,1309.517,431.77544,290.0482,3.72E-05,0.12190833,875.41717,1772.6232
2839,29.618904,25.631,90,-1070,83586.814,-27694.475,-44171.742,1273.2093,151.83005,290.03546,0.000104977,0.11747062,1112.5649,1427.627
2862,29.77332,9.617,90,700,90234.385,-36729.317,-45944.538,1298.0553,257.39728,290.03842,6.21E-05,0.11956802,1038.2976,1571.4195
2860,29.765088,1.612,90,700,90356.703,-36498.826,-45891.747,1318.5988,459.95081,290.04418,3.49E-05,0.12220877,860.95375,1809.7937
2842,29.637647,9.636,90,-700,84855.18,-29363.452,-44499.922,1295.9133,319.1014,290.04027,5.01E-05,0.11981036,963.14573,1621.7634
2863,29.779382,16.613,90,700,90222.872,-36792.551,-45956.626,1294.4443,273.9052,290.0532,5.83E-05,0.11927617,1016.5286,1582.1683
2857,29.740516,9.616,90,300,87524.47,-32906.243,-45194.642,1308.3419,374.56107,290.064,4.28E-05,0.12093757,934.82192,1710.2589
2867,29.806124,9.618,90,1070,92307.63,-39042.075,-46389.567,1301.03,298.89589,290.05607,5.35E-05,0.11970028,990.69747,1606.2015
2869,29.820191,25.612,90,1070,92471.394,-38969.672,-46371.477,1280.3545,148.85401,290.04627,0.000107065,0.11732379,1120.7504,1428.2496
2866,29.80173,3.612,90,1070,92357.051,-39126.978,-46405.068,1306.5526,311.64666,290.06716,5.13E-05,0.12003415,981.41461,1624.949
2864,29.787387,25.611,90,700,90288.657,-36352.046,-45864.405,1284.7844,215.25238,290.05855,7.41E-05,0.11791216,1055.6859,1499.3242
2858,29.746577,16.615,90,300,88403.886,-34171.473,-45444.333,1296.5824,289.53888,290.04003,5.52E-05,0.11966157,999.36883,1599.1867
2870,29.831947,1.622,120,-1380,107179.15,-27245.172,-43551.235,1319.0281,437.39884,290.04663,3.67E-05,0.12188029,870.46612,1769.6854
2859,29.754583,25.611,90,300,88328.357,-33979.219,-45402.478,1286.0488,247.70221,290.05135,6.44E-05,0.11817683,1026.4297,1540.5905
2849,29.684531,25.614,90,-300,85513.107,-30227.194,-44672.111,1282.6117,214.13259,290.06623,7.45E-05,0.11820787,1054.7426,1496.9948
2853,29.710993,21.625,90,0,86987.626,-32090.193,-45031.909,1289.608,274.69309,290.05707,5.82E-05,0.11883882,1007.6962,1573.1927
2855,29.732283,1.61,90,300,88261.874,-33880.708,-45385.95,1315.5215,446.46718,290.06512,3.59E-05,0.12118252,852.59131,1772.9036
2852,29.703824,13.603,90,0,86984.872,-32088.508,-45033.636,1299.4666,329.92343,290.06555,4.85E-05,0.12003669,965.3717,1648.6384
2874,29.85425,25.63,120,-1380,107374.18,-28428.829,-43772.557,1282.328,156.83241,290.05554,0.000101668,0.1178465,1122.8766,1445.1032
2875,29.864759,1.61,120,-1000,107374.18,-27720.337,-43634.821,1318.2702,446.44187,290.04058,3.59E-05,0.12163123,856.19194,1776.2727
2872,29.840181,9.619,120,-1380,106652.05,-25256.322,-43147.033,1303.0893,316.46391,290.04392,5.06E-05,0.12027118,973.08557,1626.2175
2861,29.768925,3.614,90,700,90327.47,-36596.309,-45915.799,1316.784,433.57588,290.0492,3.70E-05,0.12189557,882.42375,1782.5964
2877,29.872991,9.618,120,-1000,107374.18,-27625.814,-43614.798,1305.9255,343.64598,290.04366,4.66E-05,0.12020822,947.48807,1655.3604
2868,29.812186,16.615,90,1070,91659.075,-38781.201,-46345.081,1289.4991,236.17352,290.05489,6.76E-05,0.11841428,1040.6195,1526.7744
2871,29.835787,3.612,120,-1380,106705.91,-25262.037,-43147.691,1313.5151,374.3082,290.05151,4.28E-05,0.12109674,944.09793,1717.4677
2873,29.846244,16.615,120,-1380,106521.46,-25312.567,-43174.457,1293.4726,241.06835,290.05305,6.62E-05,0.11865101,1039.1564,1535.2275
2884,29.919864,25.612,120,-500,107374.18,-30834.955,-44249.86,1283.8691,226.24811,290.05404,7.05E-05,0.11825401,1054.6751,1521.6179
2887,29.939162,13.601,120,0,107374.18,-33993.609,-44861.816,1297.0232,295.67703,290.05129,5.43E-05,0.11962708,1002.8341,1614.1558
2891,29.971454,3.611,120,500,107374.18,-37183.924,-45479.158,1311.5114,406.41997,290.05179,3.96E-05,0.12104637,910.97528,1750.8328
2865,29.797892,1.612,90,1070,91727.533,-38898.789,-46370.696,1306.4132,333.18558,290.05704,4.81E-05,0.12046119,973.64514,1663.6983
2876,29.868597,3.612,120,-1000,107374.18,-27904.367,-43668.988,1317.4481,422.09643,290.04567,3.80E-05,0.12139524,878.94967,1750.2726
2892,29.975847,9.621,120,500,107374.18,-37216.199,-45487.956,1300.6784,311.14951,290.05602,5.14E-05,0.12029973,990.83355,1633.4392
2885,29.930369,1.609,120,0,107374.18,-33988.799,-44859.514,1315.3825,430.76737,290.05507,3.72E-05,0.12132706,869.07262,1756.7153
2890,29.967616,1.611,120,500,107374.18,-37195.765,-45483.804,1311.1093,430.22686,290.06293,3.73E-05,0.12135526,866.82734,1753.5666
2888,29.946331,21.61,120,0,107374.18,-33995.665,-44862.186,1288.7689,242.64499,290.04408,6.58E-05,0.1189356,1044.1712,1545.6065
2894,29.989915,25.612,120,500,107374.18,-37040.679,-45447.376,1284.0881,210.63322,290.00922,7.58E-05,0.11836953,1066.2093,1500.518
2889,29.955724,30.605,120,0,107374.18,-33998.091,-44860.994,1279.7425,214.88399,290.05854,7.42E-05,0.11769106,1055.8769,1501.7797
2879,29.887059,25.612,120,-1000,107046.18,-27864.116,-43676.635,1285.4525,190.51644,290.04689,8.39E-05,0.11897518,1085.2863,1477.744
2893,29.98191,16.612,120,500,107374.18,-37281.284,-45497.947,1294.3354,295.8361,290.05482,5.41E-05,0.12002023,991.25915,1605.3469
2886,29.934207,5.633,120,0,107374.18,-33990.772,-44859.842,1307.6962,361.01702,290.04857,4.44E-05,0.12054794,932.04427,1676.8648
2895,30.00042,1.61,120,1000,107374.18,-40901.253,-46201.96,1309.0539,385.9199,290.04527,4.15E-05,0.1209644,910.48428,1706.839
2882,29.905797,9.616,120,-500,107374.18,-30796.924,-44234.525,1305.1787,350.93407,290.04488,4.56E-05,0.12046367,942.63469,1665.1431
2883,29.911858,16.616,120,-500,107374.18,-31044.395,-44291.304,1296.8454,290.46864,290.0511,5.50E-05,0.1191858,991.55686,1590.0391
2900,30.033225,1.611,120,1380,107374.18,-42764.668,-46577.956,1311.296,426.73267,290.01345,3.76E-05,0.12113976,880.01494,1759.2477
2901,30.037063,3.611,120,1380,107374.18,-43391.507,-46670.054,1310.4221,400.05576,290.01471,4.01E-05,0.12172557,912.92003,1741.4234
2878,29.879054,16.614,120,-1000,107374.18,-27881.836,-43664.177,1295.9284,269.68388,290.04738,5.92E-05,0.11927451,1012.8731,1568.44
2898,30.014714,16.613,120,1000,107374.18,-40189.552,-46070.104,1290.9052,270.84301,290.01836,5.90E-05,0.11945383,1007.4051,1565.8273
2880,29.897564,1.611,120,-500,107374.18,-30989.753,-44273.625,1315.9595,417.52132,290.04901,3.84E-05,0.12113976,888.76241,1754.9851
2881,29.901402,3.612,120,-500,107374.18,-30905.796,-44265.155,1313.4343,394.29637,290.05477,4.07E-05,0.12151092,906.53108,1719.2063
2908,30.081588,16.614,120,-1380,106757.51,-25461.773,-43194.727,1282.6245,249.91583,290.093,6.40E-05,0.11962467,1018.5447,1535.5866
2904,30.055531,25.61,120,1380,107374.18,-43235.106,-46636.175,1276.4495,164.45508,290.03471,9.70E-05,0.11761189,1104.7785,1445.0296
2896,30.004258,3.612,120,1000,107374.18,-40398.54,-46112.123,1308.9499,364.27279,290.02662,4.40E-05,0.12097299,932.86597,1684.4472
2909,30.089594,25.61,120,-1380,106237.97,-25041.003,-43123.351,1274.6726,168.34008,290.10475,9.49E-05,0.11826018,1099.6164,1448.7371
2897,30.008652,9.619,120,1000,107374.18,-40384.15,-46109.327,1299.5221,323.70823,290.02605,4.94E-05,0.11979055,963.7818,1634.6323
2899,30.02272,25.615,120,1000,107374.18,-40223.76,-46062.662,1279.4534,194.67284,290.02725,8.20E-05,0.11793304,1077.4338,1480.5864
2910,30.100098,1.61,120,-1000,107374.18,-27757.751,-43648.8,1310.1103,452.19663,290.11656,3.56E-05,0.1229383,857.57695,1789.0392
2915,30.132903,1.611,120,-500,107374.18,-30928.039,-44278.435,1311.1271,465.56613,290.07033,3.47E-05,0.12217,853.21149,1818.94
2914,30.122398,25.612,120,-1000,107017.61,-27771.361,-43663.766,1276.3089,200.14084,290.0629,7.97E-05,0.11825682,1064.0588,1477.5776
2913,30.114393,16.615,120,-1000,107374.18,-27509.664,-43605.054,1285.1264,257.24591,290.12658,6.22E-05,0.11883616,1023.1189,1554.9821
2902,30.041457,9.62,120,1380,107374.18,-42878.351,-46586.919,1298.2643,311.61783,290.03393,5.13E-05,0.11979437,975.8708,1617.9777
2905,30.067286,1.62,120,-1380,107245.39,-27374.479,-43578.206,1314.2633,448.99399,290.05361,3.58E-05,0.1222042,867.61289,1796.7002
2917,30.141135,9.618,120,-500,107374.18,-30885.732,-44266.43,1302.2058,379.35543,290.09242,4.22E-05,0.12046044,907.12949,1689.1331
2920,30.165714,1.609,120,0,107374.18,-33988.1,-44869.422,1308.5177,440.25085,290.05409,3.64E-05,0.12200497,872.86574,1784.8312
2907,30.075526,9.618,120,-1380,105848.9,-25669.115,-43267.582,1296.7235,322.55231,290.13884,4.96E-05,0.11992475,975.46952,1643.1062
2916,30.136741,3.611,120,-500,107374.18,-30456.246,-44189.75,1308.1347,417.74369,290.08993,3.84E-05,0.12118837,875.6098,1737.9256
2906,30.071126,3.621,120,-1380,107147.53,-26805.531,-43468.141,1310.0386,416.60217,290.0452,3.85E-05,0.12176111,885.55611,1744.0095
2922,30.174501,13.603,120,0,107374.18,-33990.937,-44873.164,1289.0123,260.32698,290.05347,6.14E-05,0.11944516,1014.3495,1551.2363
2918,30.147197,16.615,120,-500,107374.18,-30949.625,-44288.015,1287.6513,290.70261,290.06791,5.50E-05,0.11929907,981.9463,1581.0537
2925,30.20296,1.614,120,500,107374.18,-36834.406,-45421.885,1297.646,334.07789,290.05676,4.79E-05,0.12071938,963.14346,1653.6141
2912,30.108331,9.619,120,-1000,107374.18,-27305.241,-43568.462,1296.9599,344.69464,290.06277,4.65E-05,0.12049245,948.42592,1659.4731
2926,30.206798,3.616,120,500,107374.18,-36843.862,-45430.765,1308.9341,439.67172,290.07312,3.65E-05,0.12176958,856.26947,1765.5184
2931,30.239603,3.611,120,1000,107374.18,-40431.062,-46108.546,1302.5186,364.91998,290.053,4.39E-05,0.12153412,940.9833,1696.5116
2903,30.04752,16.633,120,1380,107374.18,-40369.513,-46076.435,1286.1349,243.73746,289.99118,6.56E-05,0.11936804,1029.6379,1532.9379
2911,30.103937,3.612,120,-1000,107374.18,-27675.48,-43652.706,1309.5181,423.24028,290.08903,3.79E-05,0.12176066,891.54559,1766.4039
2932,30.243997,9.617,120,1000,107374.18,-40627.674,-46155.088,1293.6199,302.2532,290.04429,5.30E-05,0.12036389,989.06967,1614.9808
2919,30.155203,25.632,120,-500,107374.18,-32141.793,-44508.679,1277.754,226.36918,290.08173,7.06E-05,0.11826173,1039.7929,1506.6111
2923,30.181671,21.628,120,0,107374.18,-33990.032,-44872.383,1284.8549,282.36616,290.05505,5.66E-05,0.1192932,1001.433,1584.9811
2934,30.258065,25.61,120,1000,107374.18,-40446.151,-46108.423,1272.8991,179.3578,290.02453,8.90E-05,0.11840384,1083.3496,1453.7312
2921,30.169552,5.614,120,0,107374.18,-33993.897,-44868.847,1302.7501,375.38526,290.03675,4.27E-05,0.12086976,928.54196,1705.6702
2937,30.276802,9.616,120,1380,107374.18,-43072.537,-46611.383,1290.2105,284.74302,290.02436,5.62E-05,0.11970224,1006.1598,1594.3453
2938,30.282864,16.616,120,1380,107374.18,-42998.776,-46606.942,1281.6239,244.64922,289.99043,6.53E-05,0.1189933,1030.3039,1537.7466
2924,30.191069,30.606,120,0,107374.18,-33993.363,-44869.71,1276.0804,228.92044,290.05391,6.97E-05,0.11850763,1039.0616,1512.6455
2939,30.290869,25.61,120,1380,107374.18,-43189.468,-46653.156,1269.8182,147.76285,290.02984,0.000107841,0.11737824,1116.5762,1422.636
2927,30.211191,9.623,120,500,107374.18,-36821.824,-45421.514,1294.9377,323.88491,290.07373,4.95E-05,0.12078573,969.96145,1640.8769
2943,30.316921,16.616,15,-290,13034.099,-25363.382,-45077.464,1276.5871,171.03613,290.03063,9.33E-05,0.11798395,1094.4245,1448.1412
2940,30.302624,1.621,15,-290,13190.006,-25677.377,-45139.671,1307.0774,425.77128,290.01911,3.76E-05,0.12116098,867.23965,1744.2351
2944,30.324927,25.613,15,-290,12940.234,-25350.678,-45070.968,1270.0516,89.188327,290.05045,0.000178654,0.11720268,1173.5391,1358.8649
2949,30.357737,25.613,15,-200,13440.231,-25935.743,-45179.635,1271.8706,143.8,289.99799,0.000110982,0.11647233,1120.1839,1418.1091
2930,30.235765,1.61,120,1000,107374.18,-40243.906,-46081.123,1301.3508,385.41929,290.05624,4.16E-05,0.12089086,907.33134,1700.6586
2946,30.339275,3.612,15,-200,13567.153,-25905.688,-45175.441,1305.9748,402.61265,290.01977,3.98E-05,0.12132177,901.48106,1736.5391
2935,30.26857,1.611,120,1380,107374.18,-42403.925,-46498.974,1300.9041,386.2638,290.00411,4.15E-05,0.12131663,914.81096,1714.886
2928,30.217254,16.617,120,500,107374.18,-36899.778,-45442.278,1289.4919,315.04961,290.04469,5.07E-05,0.11956593,959.99381,1609.8042
2948,30.349732,16.614,15,-200,13474.727,-25877.483,-45174.29,1281.2312,235.11138,290.01441,6.79E-05,0.11821118,1033.1464,1517.7425
2929,30.225259,25.617,120,500,107374.18,-36771.212,-45400.094,1274.8934,211.68148,290.06073,7.54E-05,0.11868419,1054.758,1494.2824
2953,30.384204,21.608,15,-100,13951.412,-26536.267,-45304.378,1280.5818,255.77111,290.04946,6.24E-05,0.11851106,1016.1153,1542.8241
2933,30.25006,16.613,120,1000,107374.18,-40484.018,-46119.401,1283.5999,270.09681,290.04206,5.92E-05,0.1194745,1010.212,1568.5052
2941,30.306465,3.611,15,-290,13142.848,-25319.883,-45066.898,1303.8003,385.279,290.03878,4.16E-05,0.12107507,924.81084,1719.9972
2950,30.368242,1.61,15,-100,14016.004,-26540.461,-45304.337,1306.5073,413.78466,290.01187,3.87E-05,0.12118165,884.09567,1743.6114
2936,30.272408,3.612,120,1380,107374.18,-42813.8,-46572.324,1300.8161,356.1016,289.97947,4.50E-05,0.12075827,944.24445,1681.8465
2952,30.377031,13.62,15,-100,14141.651,-26740.444,-45341.258,1289.7603,304.44583,290.04669,5.25E-05,0.11932924,986.18329,1615.5844
2942,30.310859,9.618,15,-290,13017.447,-25345.785,-45073.928,1288.0462,253.62241,289.9836,6.30E-05,0.11935336,1031.8228,1555.8237
2961,30.446568,5.614,15,100,15032.98,-27779.582,-45543.256,1304.063,383.8523,290.03155,4.17E-05,0.12094214,918.36127,1710.3054
2959,30.430838,30.608,15,0,14472.913,-27139.793,-45420.075,1275.1482,210.91297,290.00898,7.56E-05,0.11801504,1050.569,1485.6128
2947,30.343669,9.618,15,-200,13552.064,-25867.122,-45168.369,1291.8101,291.06624,290.01267,5.49E-05,0.11946358,997.09953,1596.7288
2956,30.409327,5.615,15,0,14449.519,-27142.219,-45418.76,1307.2621,416.25963,290.03173,3.85E-05,0.12122322,895.00877,1755.8498
2951,30.372081,5.615,15,-100,13906.392,-26489.437,-45294.387,1301.5284,366.66636,290.03587,4.37E-05,0.12070045,934.19962,1690.366
2962,30.451518,13.601,15,100,14958.439,-27759.559,-45542.269,1291.4481,309.79264,289.99093,5.16E-05,0.11913996,980.0398,1620.9097
2945,30.335432,1.63,15,-200,13734.408,-26375.261,-45271.609,1306.5359,418.6795,290.00791,3.83E-05,0.12121839,889.62632,1756.9393
2955,30.405489,1.61,15,0,14450.753,-27140.081,-45419.87,1305.9592,413.75288,290.03239,3.88E-05,0.12099781,896.43508,1754.6962
2968,30.494271,16.616,15,200,15295.91,-28375.419,-45668.862,1283.8453,247.2985,290.14478,6.53E-05,0.1208411,1023.2002,1534.1836
2967,30.488209,9.616,15,200,15559.004,-28416.987,-45669.602,1294.8529,320.13636,290.0684,5.00E-05,0.11970198,971.2936,1631.7165
2964,30.468079,30.606,15,100,14964.442,-27766.014,-45544.284,1273.0487,191.36213,290.0358,8.32E-05,0.11705181,1078.1518,1473.4038
2966,30.483815,3.613,15,200,15349.647,-28402.432,-45668.903,1305.2312,385.07257,290.03073,4.16E-05,0.12056576,904.40503,1698.4031
2954,30.393597,30.606,15,-100,13957.168,-26522.74,-45300.02,1272.0476,196.79264,290.04218,8.11E-05,0.11796861,1065.7998,1473.1093
2969,30.502277,25.611,15,200,15425.422,-28366.415,-45668.533,1273.8676,163.85847,290.03572,9.72E-05,0.11715385,1106.5244,1445.1726
2958,30.421446,21.607,15,0,14463.539,-27146.782,-45425.338,1284.9878,280.0887,290.04597,5.70E-05,0.11829717,1004.2363,1582.2486
2971,30.516621,3.631,15,290,15446.02,-28286.323,-45645.55,1302.8834,368.72396,290.09208,4.34E-05,0.12063014,927.73614,1693.5972
2957,30.414277,13.601,15,0,14455.851,-27144.357,-45426.243,1294.7455,338.28882,290.04558,4.73E-05,0.11977368,945.41647,1647.2906
2981,30.578202,3.612,25,-300,22874.739,-25957.123,-45010.858,1315.3165,422.0208,290.074,3.80E-05,0.12137173,883.65961,1751.4919
2960,30.442731,1.61,15,100,14953.957,-27764.328,-45544.202,1311.6425,463.46162,290.04769,3.46E-05,0.1217114,845.75867,1800.4333
2963,30.458686,21.609,15,100,14954.492,-27732.218,-45528.085,1281.0032,248.91674,290.01859,6.42E-05,0.11864221,1030.439,1545.4802
2984,30.595827,20.637,25,-300,23257.395,-26672.974,-45154.555,1283.6754,206.44696,290.07379,7.73E-05,0.1178333,1070.5485,1497.2596
2983,30.588377,14.613,25,-300,22820.755,-25853.719,-44994.905,1291.6055,272.6312,290.09812,5.86E-05,0.11898534,1004.6265,1566.4543
2974,30.535086,25.618,15,290,15728.027,-28714.33,-45730.206,1268.1207,98.126193,290.11408,0.000162439,0.11668181,1160.5131,1362.093
2976,30.550682,3.616,25,-400,22846.37,-25652.297,-44947.541,1310.4678,409.41057,290.08772,3.91E-05,0.12125489,887.9016,1732.9368
2979,30.566638,15.604,25,-400,22497.592,-25471.515,-44917.033,1284.6958,221.52709,290.06092,7.20E-05,0.11871605,1051.2345,1509.5231
2970,30.512782,1.611,15,290,15649.333,-28959.333,-45788.219,1306.1257,413.83859,290.083,3.87E-05,0.12049509,878.21232,1731.4139
2965,30.479972,1.629,15,200,15101.436,-27907.737,-45571.009,1307.1894,440.11613,290.02986,3.64E-05,0.12140701,864.36458,1779.2718
2988,30.619244,16.615,25,-150,23554.861,-26880.111,-45196.287,1293.6227,289.75017,290.0625,5.52E-05,0.11892416,996.07723,1597.2157
2986,30.608788,3.613,25,-150,23519.749,-26878.302,-45195.012,1317.8966,432.3868,290.08016,3.71E-05,0.12167516,872.65594,1766.4249
2980,30.574364,1.612,25,-300,22648.648,-25847.305,-44993.343,1316.8628,439.67831,290.05516,3.65E-05,0.12173666,884.40842,1793.5613
2973,30.527082,16.614,15,290,15709.731,-28933.842,-45771.074,1279.5986,175.72773,289.95658,9.11E-05,0.11931586,1092.8257,1455.5178
2993,30.653709,21.611,25,0,24289.872,-27803.018,-45368.271,1292.4874,271.05161,290.09652,5.90E-05,0.11909157,1016.2709,1576.921
2972,30.52102,9.619,15,290,15861.116,-28907.282,-45763.139,1290.2177,254.8432,289.96083,6.28E-05,0.11942933,1031.2939,1559.4233
2996,30.678833,3.612,25,150,25020.525,-28761.447,-45555.591,1317.3109,431.48137,290.05301,3.71E-05,0.12100299,873.83729,1767.3849
2978,30.560301,10.613,25,-400,22597.748,-25605.59,-44944.581,1292.3638,279.16511,290.15065,5.73E-05,0.11952593,1012.4964,1590.6248
2977,30.555076,6.607,25,-400,22698.438,-25482.821,-44914.073,1301.1355,323.45518,290.0576,4.95E-05,0.12013495,965.65579,1633.0109
2991,30.641591,5.618,25,0,24285.966,-27795.535,-45369.627,1313.8205,408.76163,290.06542,3.92E-05,0.12098929,904.88168,1750.7345
2994,30.663102,30.611,25,0,24299.247,-27801.907,-45367.078,1281.0782,223.2169,290.06552,7.14E-05,0.11750925,1044.2807,1504.5476
2975,30.546841,1.624,25,-400,22848.672,-25965.181,-45014.599,1313.9834,453.71759,290.05165,3.53E-05,0.12152535,862.63817,1802.8063
2992,30.646541,13.607,25,0,24286.789,-27797.919,-45367.243,1301.5463,333.32915,290.08967,4.79E-05,0.11924213,952.53458,1640.2533
2998,30.689289,16.614,25,150,25090.626,-28776.536,-45558.715,1295.8349,281.82054,290.07293,5.67E-05,0.11895746,1000.7389,1582.2308
2982,30.582596,8.607,25,-300,22661.928,-25882.294,-45000.003,1303.6348,340.7706,290.07354,4.70E-05,0.12021214,963.76296,1667.6815
3004,30.729262,20.619,25,300,25802.366,-29616.391,-45718.488,1287.8593,222.19798,290.04611,7.18E-05,0.11828907,1061.2686,1520.7516
3003,30.721813,14.61,25,300,25856.761,-29771.888,-45748.379,1296.844,285.36322,290.06743,5.60E-05,0.11942027,1009.8328,1601.45
2990,30.637753,1.615,25,0,24277.497,-27799.235,-45367.777,1317.8723,449.0947,290.08285,3.57E-05,0.12175456,870.02526,1797.096
3005,30.738379,1.61,25,400,26326.047,-30309.219,-45858.937,1324.3285,480.91296,290.04834,3.34E-05,0.12166052,826.46784,1818.512
3000,30.7078,1.612,25,300,25855.487,-29721.028,-45743.116,1324.0996,493.89306,290.07158,3.25E-05,0.12218142,837.23633,1859.0768
2989,30.627249,25.612,25,-150,23728.572,-26871.436,-45185.227,1283.3089,234.30177,290.06813,6.82E-05,0.1188315,1038.3824,1520.8398
2985,30.60495,1.611,25,-150,23581.298,-26868.599,-45191.887,1319.7654,460.95184,290.08263,3.48E-05,0.12148305,842.34186,1791.8804
3006,30.742218,3.613,25,400,26264.744,-30189.122,-45826.251,1319.9932,435.07901,290.0233,3.69E-05,0.12197953,888.82087,1789.169
2995,30.674994,1.615,25,150,25032.86,-28701.79,-45543.05,1316.9559,458.68562,290.06385,3.50E-05,0.1215186,845.94614,1791.367
2987,30.613182,9.617,25,-150,23485.336,-26808.242,-45178.566,1306.4608,370.67484,290.11724,4.32E-05,0.12035486,938.80295,1705.1162
3007,30.746612,6.603,25,400,26389.734,-30371.261,-45866.132,1309.0367,327.75692,290.05337,4.89E-05,0.12086837,978.6891,1654.9069
3011,30.770989,3.612,40,-550,36558.442,-25139.019,-44562.787,1318.4082,386.73882,290.0387,4.14E-05,0.12113145,917.57368,1714.4667
3001,30.711638,3.613,25,300,25811.864,-29643.28,-45724.573,1317.9592,413.59041,290.06487,3.88E-05,0.12184235,900.90055,1759.7257
2997,30.683227,9.619,25,150,25099.055,-28791.05,-45557.687,1308.9747,386.11911,290.07621,4.15E-05,0.12033437,908.5434,1706.4263
3014,30.788612,20.623,40,-550,36615.921,-25692.466,-44674.907,1283.945,168.52802,290.00259,9.47E-05,0.11797692,1104.5315,1451.3271
3010,30.767148,1.62,40,-550,36969.879,-26000.335,-44736.744,1322.72,428.46085,290.04891,3.74E-05,0.12162528,900.03503,1786.4397
3016,30.801567,3.617,40,-400,37143.055,-26533.43,-44845.247,1315.4341,374.03208,290.03446,4.28E-05,0.12047075,942.9055,1718.1551
2999,30.697295,25.613,25,150,25039.15,-28702.653,-45543.667,1286.9383,228.56151,290.04979,6.98E-05,0.11802903,1045.4028,1518.0113
3020,30.830536,1.609,40,-200,38017.899,-27450.539,-45027.304,1318.4273,412.62438,290.09673,3.88E-05,0.12132134,908.15767,1762.7918
3022,30.838767,9.619,40,-200,37956.597,-27501.563,-45038.323,1307.1346,325.51902,290.14829,4.92E-05,0.12022122,973.60465,1644.1226
3019,30.820029,25.615,40,-400,37433.409,-26617.798,-44865.763,1283.7767,168.35944,290.07034,9.47E-05,0.11767953,1103.1185,1450.8108
3002,30.716032,8.606,25,300,25693.658,-29713.587,-45739.046,1305.0441,324.83313,290.08185,4.93E-05,0.12009644,975.4973,1646.1896
3029,30.888689,30.608,40,0,38958.322,-28790.392,-45290.892,1283.3165,206.2494,290.09596,7.73E-05,0.11791962,1066.8378,1490.7076
3023,30.844829,16.616,40,-200,37994.875,-27592.879,-45062.868,1297.0776,267.9569,290.10986,5.97E-05,0.12008954,1021.4348,1577.1713
3017,30.805961,9.623,40,-400,37111.931,-26486.189,-44836.9,1304.2969,310.06789,290.06415,5.16E-05,0.12035584,983.3009,1622.6688
3018,30.812024,16.618,40,-400,37147.043,-26506.87,-44833.858,1296.0531,262.76452,290.02073,6.09E-05,0.1194349,1021.1905,1563.5166
3028,30.879296,21.607,40,0,38954.457,-28791.543,-45298.128,1287.1279,246.78759,290.0967,6.46E-05,0.11794011,1024.3302,1534.589
3015,30.797729,1.615,40,-400,37227.958,-26540.996,-44844.26,1318.0259,415.70453,290.01601,3.86E-05,0.12103804,896.59682,1752.7466
3012,30.775383,8.605,40,-550,36267.101,-25354.05,-44614.304,1306.9739,304.64657,290.06497,5.26E-05,0.12069537,996.48623,1628.4633
3008,30.751836,10.61,25,400,26250.889,-30403.207,-45874.848,1300.3867,268.94056,290.07138,5.94E-05,0.11940542,1019.6908,1575.6425
3035,30.933386,1.61,40,400,40883.941,-31343.423,-45801.006,1315.9205,435.52825,290.1482,3.78E-05,0.12628054,877.49477,1786.5153
3025,30.86334,1.608,40,0,38960.789,-28790.515,-45287.48,1325.1465,489.93694,290.07489,3.28E-05,0.12275191,823.39768,1835.9256
3009,30.758174,15.601,25,400,26154.186,-30353.417,-45854.085,1291.4791,204.50607,289.97642,7.81E-05,0.11856679,1077.5253,1501.1212
3032,30.908813,9.619,40,200,39821.736,-30029.514,-45534.704,1305.7146,345.55119,290.07001,4.64E-05,0.12087389,961.60999,1676.3799
3026,30.867178,5.614,40,0,38965.599,-28788.912,-45286.781,1312,369.93905,290.10036,4.34E-05,0.12159583,939.77122,1707.0268
3013,30.781164,14.613,40,-550,36176.32,-25291.144,-44610.357,1294.3718,226.24402,290.04362,7.06E-05,0.11890893,1061.0047,1529.9246
3036,30.937224,3.611,40,400,40864.453,-31357.032,-45793.359,1314.858,406.87423,290.10376,3.95E-05,0.12251922,908.41723,1748.8454
3039,30.955685,25.614,40,400,40650.244,-31017.958,-45725.642,1280.6205,187.5033,290.08117,8.51E-05,0.11788905,1084.7243,1471.1444
3024,30.852835,25.614,40,-200,38066.867,-27495.19,-45039.022,1286.3376,209.10778,290.07593,7.63E-05,0.11855725,1072.1008,1505.576
3040,30.96619,1.61,40,550,41565.874,-32330.058,-45975.087,1313.6826,431.4121,290.06763,3.72E-05,0.12104587,874.07667,1762.4183
3041,30.970028,3.613,40,550,41340.852,-31891.28,-45901.614,1312.4774,404.47699,290.08609,3.97E-05,0.12201472,901.43021,1732.1961
3044,30.987651,20.623,40,550,41068.959,-31532.922,-45824.894,1279.9105,182.68562,290.08962,8.74E-05,0.11864675,1095.2746,1471.5032
3021,30.834373,3.611,40,-200,37942.577,-27486.885,-45039.803,1316.0932,385.73979,290.14778,4.15E-05,0.12128599,922.16208,1722.2622
3043,30.980201,14.617,40,550,41540.301,-31960.929,-45899.271,1289.5875,240.77214,290.07925,6.65E-05,0.12013083,1048.8471,1545.9105
3045,30.998018,1.625,65,-810,60693.289,-27079.108,-44493.837,1316.0274,440.10387,290.07608,3.65E-05,0.12254947,873.26375,1777.615
3027,30.872128,13.6,40,0,38957.787,-28788.378,-45288.261,1300.33,305.29719,290.10541,5.24E-05,0.12012127,992.59689,1625.2112
3047,31.006253,9.624,65,-810,59582.606,-26063.611,-44308.614,1299.8274,308.83891,290.06133,5.18E-05,0.12000273,988.59348,1626.6388
3033,30.914875,16.613,40,200,39964.816,-30145.005,-45552.877,1295.4506,283.92942,290.04303,5.63E-05,0.11901891,1009.0755,1596.4296
3031,30.904419,3.612,40,200,39851.298,-30080.661,-45543.832,1314.5172,399.02126,290.10451,4.02E-05,0.12206148,901.98062,1724.3224
3037,30.941617,9.619,40,400,40918.19,-31409.988,-45798.333,1305.0821,343.94221,290.06995,4.67E-05,0.12029269,964.02791,1674.467
3034,30.92288,25.613,40,200,39886.615,-30032.679,-45534.046,1282.6782,225.57141,290.11322,7.09E-05,0.11853931,1054.9069,1520.2042
3048,31.012316,16.617,65,-810,59898.329,-25909.636,-44270.911,1286.2637,229.6818,290.06787,6.96E-05,0.11969825,1053.1067,1527.3478
3030,30.900581,1.61,40,200,39796.162,-30033.008,-45557.934,1315.8294,419.07152,290.14265,3.85E-05,0.12307129,889.42395,1761.8185
3059,31.085931,25.613,65,-300,61920.74,-28648.258,-44801.706,1284.8534,222.18585,290.05172,7.20E-05,0.11834247,1060.8223,1521.0666
3055,31.063632,1.611,65,-300,61876.006,-28601.222,-44797.183,1312.3903,432.51333,290.11064,3.71E-05,0.12215468,885.3758,1780.5838
3058,31.077926,16.614,65,-300,61767.545,-28546.663,-44781.765,1293.3598,282.36825,290.06712,5.66E-05,0.11893867,995.42908,1579.2679
3046,31.001859,3.616,65,-810,59629.601,-26145.265,-44321.647,1313.2623,408.5976,290.04527,3.94E-05,0.12274861,912.13195,1756.6862
3038,30.947679,16.613,40,400,40841.346,-31317.809,-45793.77,1291.8366,253.62152,290.09729,6.30E-05,0.11902295,1029.9823,1552.4015
3051,31.034666,3.612,65,-600,60101.643,-26492.439,-44389.61,1313.0859,410.19683,290.09691,3.91E-05,0.12197323,906.73019,1754.6334
3056,31.067469,3.612,65,-300,61790.487,-28647.353,-44808.284,1312.3609,411.93177,290.08865,3.89E-05,0.12177607,884.11105,1733.7677
3053,31.045121,16.613,65,-600,60149.912,-26573.312,-44401.493,1289.0932,240.35373,290.06716,6.65E-05,0.11944707,1039.6162,1534.6868
3061,31.100274,5.613,65,0,63224.829,-30452.915,-45160.393,1309.5684,380.0367,290.08263,4.22E-05,0.12172518,921.44371,1703.4048
3049,31.020322,25.614,65,-810,59363.956,-25104.729,-44108.836,1276.4615,155.08719,290.06992,0.000102758,0.11718741,1110.0533,1430.6335
3062,31.105224,13.603,65,0,63218.744,-30456.903,-45158.707,1300.4812,350.44822,290.0591,4.57E-05,0.1212689,953.26686,1678.4503
3042,30.97442,8.61,40,550,41212.039,-31735.167,-45863.049,1300.6522,313.28658,290.03545,5.12E-05,0.12079335,985.83016,1634.8769
3068,31.147971,16.615,65,300,64560.989,-32392.059,-45539.021,1293.4448,298.00038,290.06192,5.37E-05,0.11958741,984.98893,1598.4656
3065,31.133677,1.611,65,300,64675.371,-32309.912,-45517.765,1310.2347,409.26799,290.08632,3.92E-05,0.12118741,898.6865,1740.8691
3057,31.071863,9.619,65,-300,61764.132,-28628.153,-44802.446,1302.7706,348.78032,290.097,4.60E-05,0.1209414,955.42923,1677.7526
3052,31.039059,9.619,65,-600,60559.789,-26757.589,-44438.373,1302.3682,338.12641,290.0652,4.74E-05,0.12035039,951.39834,1647.1976
3064,31.121785,30.608,65,0,63213.276,-30447.282,-45158.584,1278.5139,204.07148,290.08147,7.82E-05,0.11836575,1072.7624,1494.571
3066,31.137515,3.612,65,300,64516.214,-32311.639,-45521.753,1310.8414,391.0344,290.07281,4.10E-05,0.1218362,918.30491,1725.1698
3050,31.030828,1.608,65,-600,60087.746,-26540.338,-44394.791,1313.3269,440.33943,290.07136,3.64E-05,0.12148844,879.69371,1791.3568
3069,31.155976,25.615,65,300,64489.366,-32247.828,-45505.512,1280.6416,218.42858,290.07147,7.31E-05,0.11894228,1058.0402,1508.5356
3054,31.053127,25.613,65,-600,60406.059,-26555.222,-44391.543,1276.2407,186.94471,290.08213,8.53E-05,0.1175975,1083.8413,1469.3708
3060,31.096436,1.61,65,0,63223.883,-30449.338,-45158.543,1316.1791,433.02862,290.08124,3.71E-05,0.12192792,871.52538,1762.6968
3071,31.170319,3.614,65,600,66673.691,-34292.68,-45892.446,1308.2502,375.37053,290.08639,4.28E-05,0.12179588,927.5796,1707.1275
3076,31.203124,3.613,65,810,67106.47,-35819.361,-46229.877,1309.2915,377.51733,290.12476,4.25E-05,0.12091879,927.21758,1712.6107
3078,31.213581,16.614,65,810,67015.03,-35588.583,-46165.162,1285.3036,215.32295,290.18714,7.42E-05,0.11888102,1061.3882,1505.2583
3072,31.174714,9.617,65,600,66179.487,-34237.093,-45892.322,1299.691,318.29147,290.09828,5.03E-05,0.12033986,973.53347,1628.5574
3063,31.112392,21.607,65,0,63216.318,-30447.2,-45158.913,1286.7097,255.85155,290.07646,6.24E-05,0.11894445,1030.0451,1558.8539
3075,31.199286,1.61,65,810,67391.562,-35530.158,-46149.168,1311.1126,413.12229,290.21337,4.00E-05,0.12941209,880.49462,1736.3337
3084,31.255643,25.612,90,-1070,81904.869,-25542.645,-43771.446,1277.5694,146.3768,290.10842,0.000109143,0.1177649,1127.362,1429.6784
3079,31.221586,25.61,65,810,67170.938,-35621.557,-46168.163,1276.0029,142.55777,290.15667,0.000111912,0.11797573,1123.1225,1418.13
3080,31.23334,1.622,90,-1070,83940.323,-27254.916,-44077.383,1313.3198,416.73517,290.10458,3.85E-05,0.12119404,879.70764,1738.0398
3070,31.166482,1.611,65,600,66557.253,-34414.175,-45927.887,1313.9122,428.99362,290.08197,3.75E-05,0.12207175,891.93157,1777.5533
3073,31.180776,16.614,65,600,66305.422,-34468.323,-45944.168,1289.1945,245.19933,290.09368,6.53E-05,0.11983329,1043.4062,1550.3413
3083,31.247637,16.613,90,-1070,82703.575,-25225.32,-43696,1286.4159,210.14236,290.13,7.61E-05,0.11914635,1063.7208,1495.8751
3067,31.141909,9.617,65,300,64535.826,-32335.321,-45529.318,1302.7242,333.32033,290.07103,4.81E-05,0.12079985,966.21825,1653.9434
3086,31.269986,3.61,90,-700,84292.516,-27502.468,-44123.391,1312.2454,376.95204,290.00918,4.28E-05,0.12355183,924.11951,1700.1128
3088,31.280441,16.616,90,-700,84139.896,-27831.675,-44187.078,1289.8636,236.234,290.0772,6.77E-05,0.11947494,1049.5827,1538.9425
3077,31.207518,9.619,65,810,66723.235,-35508.408,-46156.651,1297.4125,289.45667,290.15296,5.54E-05,0.1210619,1006.7075,1605.242
3090,31.298952,1.612,90,-300,86120.093,-30289.442,-44673.386,1316.3834,442.14839,290.05175,3.63E-05,0.12236267,870.53216,1779.6093
3091,31.30279,3.611,90,-300,85921.752,-30200.552,-44668.534,1319.884,435.76967,290.06407,3.69E-05,0.12264744,885.2563,1786.4205
3095,31.331757,1.609,90,0,87322.881,-32069.102,-45027.633,1313.4176,386.04544,290.05169,4.16E-05,0.12106822,932.14251,1730.5949
3074,31.188781,25.612,65,600,65709.664,-34061.367,-45874.15,1278.0854,182.53735,290.12008,8.74E-05,0.11791777,1092.3982,1468.0261
3081,31.237179,3.617,90,-1070,83298.678,-26365.025,-43909.346,1310.4126,364.88999,290.1373,4.39E-05,0.12143839,938.52404,1688.7689
3100,31.36901,1.609,90,300,88808.626,-33901.635,-45379.7,1315.0256,408.50674,290.04778,3.92E-05,0.12119264,902.72217,1750.3485
3097,31.340545,13.62,90,0,87324.443,-32076.543,-45026.81,1300.5319,292.15871,290.05988,5.47E-05,0.11956309,994.2269,1597.8034
3094,31.321252,25.611,90,-300,85929.441,-30136.454,-44642.55,1286.2113,206.95462,290.07086,7.71E-05,0.11773972,1072.8854,1500.4783
3087,31.274379,9.618,90,-700,84325.984,-27605.461,-44145.387,1304.0555,355.27219,290.06496,4.51E-05,0.12067991,947.33074,1681.6289
3082,31.241575,9.618,90,-1070,82470.822,-25494.541,-43745.256,1300.0189,310.78857,290.22828,5.17E-05,0.1216658,989.49233,1631.4976
3085,31.266147,1.612,90,-700,84057.666,-27130.584,-44055.428,1314.3047,432.39586,290.07246,3.71E-05,0.12127728,868.7902,1759.4825
3098,31.347719,21.627,90,0,87322.182,-32081.066,-45026.482,1291.8033,240.57657,290.05551,6.64E-05,0.11882406,1042.322,1537.2942
3101,31.372847,3.613,90,300,88823.674,-33996.57,-45400.669,1317.9502,387.15489,290.06193,4.14E-05,0.12176721,916.06653,1714.0143
3089,31.288448,25.611,90,-700,83711.763,-27573.063,-44156.776,1282.7173,199.58175,290.06357,8.00E-05,0.11859728,1072.9551,1485.2368
3102,31.377241,9.62,90,300,88959.437,-33981.974,-45394.543,1308.2825,335.74181,290.05259,4.77E-05,0.12046135,1097.1614,1524.7881
3093,31.313246,16.614,90,-300,85609.317,-29886.598,-44604.395,1295.8678,264.45085,290.06948,6.05E-05,0.11955659,1017.3385,1562.7827
3092,31.307184,9.617,90,-300,85881.829,-30131.972,-44647.484,1303.1288,311.82822,290.05192,5.14E-05,0.12098425,981.62752,1622.7159
3106,31.405652,3.612,90,700,90386.635,-36505.075,-45897.256,1318.8734,402.08361,290.07894,3.99E-05,0.12156143,921.124,1753.8558
3107,31.410046,9.619,90,700,90449.377,-36632.162,-45918.965,1308.7588,352.06088,290.07074,4.55E-05,0.1207157,941.454,1668.3238
3108,31.416108,16.616,90,700,90485.436,-36665.67,-45925.543,1296.4726,263.20038,290.05655,6.07E-05,0.11867661,1020.8949,1567.0647
3096,31.335594,5.616,90,0,87308.737,-32058.987,-45014.682,1314.3553,387.79873,290.0446,4.14E-05,0.12104271,912.4751,1712.3734
3117,31.476907,9.622,120,-1380,107128.29,-26536.023,-43404.002,1309.2321,311.72982,290.07489,5.13E-05,0.12030197,996.94255,1640.8453
3111,31.438456,3.614,90,1070,91425.211,-38398.955,-46274.733,1312.1117,347.7577,290.07927,4.61E-05,0.12128125,950.27988,1668.8211
3099,31.357118,30.607,90,0,87317.865,-32078.846,-45027.838,1281.5526,195.67736,290.0709,8.15E-05,0.11801388,1072.9363,1475.993
3113,31.448911,16.618,90,1070,91651.099,-37920.87,-46172.192,1295.0815,228.36396,290.09324,7.00E-05,0.11923331,1053.795,1523.9221
3104,31.391309,25.612,90,300,88690.83,-33938.968,-45388.211,1288.8472,229.55937,290.08354,6.96E-05,0.11904753,1058.3577,1530.8645
3114,31.456917,25.617,90,1070,91788.836,-38060.332,-46197.108,1282.0621,152.47118,290.07254,0.000104545,0.11759946,1116.6905,1431.6126
3116,31.472513,3.612,120,-1380,107034.05,-25687,-43235.677,1320.6226,401.89382,290.08281,3.99E-05,0.12124296,906.90859,1738.647
3118,31.482969,16.616,120,-1380,107108.55,-26386.858,-43372.919,1295.1943,239.31877,290.08602,6.67E-05,0.11918875,1044.9651,1540.9237
3105,31.401814,1.61,90,700,90783.481,-36595.734,-45906.26,1320.3332,446.43204,290.08863,3.60E-05,0.12202464,867.39938,1786.0148
3123,31.515773,16.617,120,-1000,107374.18,-28342.981,-43769.062,1302.2166,271.76788,290.01785,5.88E-05,0.11913099,1027.9758,1589.4181
3122,31.509712,9.619,120,-1000,107374.18,-28012.664,-43685.886,1308.4867,324.72114,290.06723,4.92E-05,0.11992201,968.52196,1638.3063
3112,31.442849,9.62,90,1070,91335.662,-38346.903,-46263.344,1304.5223,307.90417,290.07351,5.19E-05,0.11986266,996.40342,1634.0814
3103,31.383304,16.615,90,300,88785.56,-34081.02,-45420.857,1298.7624,281.04413,290.08197,5.69E-05,0.1200091,1004.5742,1583.7289
3121,31.505318,3.614,120,-1000,107374.18,-28113.108,-43715.818,1322.3001,396.24558,290.07642,4.05E-05,0.12242426,915.92038,1737.221
3128,31.548579,16.615,120,-500,107374.18,-30768.678,-44235.676,1300.4422,274.54014,290.05844,5.83E-05,0.11925638,1022.9218,1590.9873
3109,31.424114,25.613,90,700,91130.536,-37065.925,-45997.042,1283.3456,200.07128,290.08025,7.97E-05,0.1178682,1077.9196,1490.747
3110,31.434618,1.616,90,1070,91250.059,-38086.974,-46211.745,1314.896,400.20904,290.07331,4.00E-05,0.12115155,898.50826,1724.1079
3119,31.490975,25.613,120,-1380,106122.81,-25824.858,-43290.031,1285.196,159.32024,290.11144,0.000100253,0.11837128,1118.3902,1446.6401
3133,31.583046,21.606,120,0,107374.18,-33996.117,-44868.641,1297.0546,245.5795,290.10341,6.51E-05,0.1189789,1049.175,1555.5927
3120,31.501479,1.614,120,-1000,107374.18,-28697.062,-43826.664,1322.4856,430.38652,290.09804,3.72E-05,0.12143291,895.4738,1785.8393
3137,31.612562,9.617,120,500,107374.18,-37214.02,-45480.885,1312.5272,337.66678,290.08112,4.76E-05,0.12186849,974.8733,1673.1974
3130,31.567089,1.612,120,0,107374.18,-33995.624,-44869.587,1323.6751,432.47339,290.14407,3.71E-05,0.12210176,897.58091,1791.5302
3134,31.592438,30.607,120,0,107374.18,-34005.779,-44885.375,1287.712,195.01694,290.10709,8.23E-05,0.11891421,1082.8861,1487.8412
3135,31.604331,1.608,120,500,107374.18,-37196.752,-45475.005,1319.3122,399.06302,290.00077,4.02E-05,0.12185122,907.90584,1729.4477
3115,31.468673,1.623,120,-1380,107374.18,-27670.67,-43635.15,1321.8778,433.89302,290.07067,3.70E-05,0.12220596,879.06881,1780.0827
3125,31.534284,1.612,120,-500,107374.18,-30925.614,-44274.159,1320.784,413.29576,290.08583,3.89E-05,0.1216132,891.22723,1744.5707
3140,31.637135,1.611,120,1000,107374.18,-40266.643,-46078.08,1323.3218,408.63656,289.98042,3.93E-05,0.12132782,916.11725,1762.5595
3131,31.570928,5.614,120,0,107374.18,-34001.791,-44857.417,1317.4527,373.02351,290.13652,4.30E-05,0.12117755,932.05321,1700.3104
3142,31.645367,9.636,120,1000,107374.18,-38273.594,-45674.166,1313.144,318.74221,290.0287,5.03E-05,0.12142879,994.58348,1653.2751
3138,31.618624,16.616,120,500,107374.18,-37099.803,-45449.185,1305.3287,310.18969,290.07017,5.16E-05,0.12008876,980.6818,1620.5303
3126,31.538122,3.615,120,-500,107374.18,-30825.54,-44250.477,1321.9281,399.31319,290.05145,4.02E-05,0.12155405,926.41511,1753.1101
3143,31.651435,16.614,120,1000,107374.18,-40373.049,-46086.056,1301.2795,273.79735,290.03983,5.85E-05,0.12033865,1014.7974,1577.8592
3129,31.556584,25.612,120,-500,107374.18,-30862.132,-44247.722,1292.0203,224.34312,290.0592,7.12E-05,0.1186043,1064.5954,1528.748
3124,31.523779,25.615,120,-1000,107374.18,-28396.019,-43768.856,1288.9217,187.51486,290.07147,8.51E-05,0.11835686,1092.8668,1481.0423
3146,31.673783,3.615,120,1380,107374.18,-42919.877,-46561.963,1321.3337,370.72098,290.01655,4.32E-05,0.1214038,935.0203,1698.8686
3132,31.575878,13.6,120,0,107374.18,-34007.342,-44858.65,1306.7115,299.15652,290.17504,5.41E-05,0.12414623,1008.3087,1626.4792
3144,31.65944,25.612,120,1000,107374.18,-40453.387,-46127.788,1289.3794,188.31178,290.03987,8.48E-05,0.118566,1094.4309,1484.1145
3127,31.542516,9.621,120,-500,107374.18,-31178.018,-44308.984,1313.8378,340.29276,290.00604,4.71E-05,0.12146707,975.36069,1677.5585
3150,31.704,1.62,40,-550,36467.742,-26067.146,-44763.962,1328.1046,418.24263,290.0146,3.84E-05,0.1218306,900.23827,1760.3274
3147,31.678178,9.618,120,1380,107374.18,-43101.4,-46602.502,1308.3856,273.85981,290.02606,5.84E-05,0.12001713,1027.7917,1591.8952
3155,31.734581,1.615,40,-400,37018.395,-26590.169,-44854.621,1326.9948,412.41028,290.03777,3.89E-05,0.12148822,901.78315,1751.7623
3151,31.707841,3.613,40,-550,36087.182,-25378.184,-44627.378,1324.1039,366.05498,290.03524,4.38E-05,0.12158531,945.47754,1702.6134
3157,31.742814,9.617,40,-400,36556.715,-26213.474,-44789.166,1318.2621,334.24181,290.04832,4.80E-05,0.1213436,985.12629,1676.7828
3145,31.669945,1.611,120,1380,107374.18,-42412.518,-46477.06,1320.2848,403.31511,290.03456,3.99E-05,0.12204583,922.17927,1756.245
3141,31.640973,3.613,120,1000,107374.18,-40682.686,-46152.169,1323.2526,389.15795,290.05331,4.12E-05,0.12173632,918.80662,1722.153
3139,31.62663,25.611,120,500,107374.18,-37179.072,-45470.154,1292.4212,216.98381,290.08912,7.35E-05,0.1185337,1063.3501,1511.3771
3136,31.608169,3.611,120,500,107374.18,-37387.895,-45498.03,1321.047,386.72189,289.97562,4.15E-05,0.12213643,934.33354,1735.3937
3160,31.767387,1.609,40,-200,37663.365,-27558.014,-45048.067,1330.9342,454.59442,289.93812,3.54E-05,0.12301597,863.37952,1800.0548
3158,31.748876,16.615,40,-400,36650.992,-26294.676,-44795.539,1304.975,220.33815,290.05656,7.25E-05,0.11946626,1070.5221,1524.9628
3159,31.756882,25.613,40,-400,36789.631,-26305.736,-44806.64,1294.9563,186.75266,290.04365,8.54E-05,0.11814955,1097.9704,1485.777
3163,31.781681,16.616,40,-200,37852.124,-27561.92,-45051.726,1305.61,272.93141,290.06887,5.86E-05,0.11932846,1029.5443,1593.8396
3152,31.712234,8.606,40,-550,35799.09,-25307.713,-44614.345,1314.5023,324.39043,290.04923,4.95E-05,0.12141883,985.35263,1654.0716
3165,31.800191,1.612,40,0,38686.223,-28826.655,-45290.81,1331.5433,444.04365,290.04189,3.61E-05,0.12130622,871.99498,1791.005
3149,31.692245,25.613,120,1380,107374.18,-42492.486,-46498.851,1288.8668,148.99006,289.99876,0.000107161,0.11847742,1128.751,1436.7035
3173,31.851726,16.614,40,200,39855.039,-30314.604,-45592.512,1306.7369,288.15176,290.05714,5.54E-05,0.11971831,1004.4199,1598.2569
3154,31.725464,20.62,40,-550,36012.97,-25620.803,-44672.358,1294.3589,168.4979,290.05857,9.46E-05,0.11763739,1121.4962,1470.0695
3153,31.718015,14.615,40,-550,36299.13,-25586.513,-44664.053,1301.3127,222.3181,290.05649,7.18E-05,0.11832656,1070.0281,1529.5376
3168,31.816148,21.609,40,0,38719.896,-28822.01,-45297.018,1303.6329,265.58355,290.04857,6.02E-05,0.11979283,1022.7606,1569.6132
3171,31.841271,3.612,40,200,39618.381,-30094.64,-45544.818,1330.5599,439.89002,290.02717,3.65E-05,0.12149748,877.03868,1790.8199
3148,31.684239,16.615,120,1380,107374.18,-42753.238,-46541.035,1299.884,230.87327,290.05742,6.93E-05,0.11922767,1062.1175,1540.1957
3161,31.771225,3.613,40,-200,37760.191,-27527.219,-45031.333,1330.1293,427.29005,289.99155,3.75E-05,0.12141524,901.3979,1783.4001
3166,31.804029,5.615,40,0,38650.288,-28837.469,-45286.698,1323.7281,376.49834,290.04552,4.26E-05,0.1216703,940.63365,1722.6492
3177,31.878467,9.623,40,400,40038.33,-31002.581,-45736.373,1312.5932,299.23005,290.10124,5.35E-05,0.12027916,1009.5531,1628.2348
3178,31.88453,16.617,40,400,40218.454,-31101.01,-45748.79,1301.8029,259.81671,290.08978,6.15E-05,0.11925989,1030.5184,1565.9362
3156,31.738419,3.615,40,-400,36779.352,-26579.808,-44858.239,1326.6223,378.45482,290.05062,4.24E-05,0.12132824,933.98316,1715.532
3176,31.874074,3.617,40,400,40241.684,-31048.917,-45756.108,1329.455,423.22556,290.22599,3.79E-05,0.11432449,904.10695,1798.2163
3175,31.870236,1.615,40,400,40037.549,-30964.631,-45721.572,1328.1172,462.96056,290.06235,3.46E-05,0.12150686,853.02938,1815.8191
3179,31.892535,25.616,40,400,40671.418,-31019.684,-45723.915,1289.8967,170.08452,290.07557,9.40E-05,0.11818673,1108.5386,1457.8655
3164,31.789687,25.612,40,-200,37652.182,-27493.093,-45037.541,1297.1869,231.25071,290.05703,6.91E-05,0.1192146,1058.0252,1537.7424
3162,31.775619,9.619,40,-200,37733.384,-27655.538,-45070.557,1322.0199,362.51247,290.02253,4.43E-05,0.12077294,946.91709,1701.9819
3169,31.825541,30.605,40,0,38728.859,-28819.419,-45306.639,1293.1462,210.12084,290.09332,7.67E-05,0.11753651,1076.8805,1514.0387
3167,31.808979,13.599,40,0,38700.572,-28822.585,-45299.65,1312.8864,314.15181,290.09354,5.10E-05,0.12053089,999.3014,1647.6582
3184,31.924502,20.623,40,550,40988.291,-31861.019,-45888.581,1293.4139,173.90211,290.02744,9.18E-05,0.11805231,1108.2341,1465.6649
3172,31.845665,9.617,40,200,39601.977,-30071.204,-45532.319,1321.1921,376.57304,290.06341,4.26E-05,0.12114968,937.93517,1711.8123
3170,31.837432,1.611,40,200,39686.879,-30055.21,-45529.195,1330.6938,465.69984,290.05761,3.44E-05,0.12165713,862.44056,1820.1655
3185,31.93487,1.625,65,-810,60311.577,-27032.278,-44495.276,1328.9197,426.42012,290.08602,3.76E-05,0.12123876,888.53257,1766.629
3186,31.938711,3.617,65,-810,59653.365,-25791.636,-44259.851,1325.5466,391.2862,290.06913,4.10E-05,0.12216273,935.43279,1743.85
3174,31.859731,25.617,40,200,39726.308,-29946.42,-45516.449,1289.437,243.5093,290.07575,6.55E-05,0.11783212,1033.708,1533.8576
3187,31.943104,9.623,65,-810,59775.6,-25970.568,-44281.19,1308.5859,299.43111,290.05062,5.34E-05,0.11937279,1003.5297,1623.2582
3181,31.906878,3.617,40,550,41377.28,-32012.24,-45927.476,1323.3385,370.30627,290.09834,4.34E-05,0.12128684,940.43853,1704.016
3195,32.000482,1.615,65,-300,61637.045,-28811.361,-44842.492,1328.2153,438.62554,290.06295,3.66E-05,0.12212025,888.65936,1797.1487
3199,32.022782,25.611,65,-300,61793.571,-28540.372,-44791.468,1292.3053,225.75911,290.0222,7.07E-05,0.11834104,1056.1874,1521.7015
3194,31.989977,25.617,65,-600,61308.659,-27308.899,-44532.362,1292.9085,189.0884,290.07825,8.44E-05,0.11852932,1090.5078,1479.7144
3191,31.971515,3.617,65,-600,60387.763,-27168.656,-44517.848,1321.5411,389.31027,290.06643,4.13E-05,0.12247338,920.51499,1724.1113
3180,31.90304,1.615,40,550,41139.348,-31959.078,-45903.506,1324.5797,422.09256,290.05329,3.80E-05,0.12144483,903.71094,1777.8345
3189,31.957172,25.617,65,-810,60149.09,-26131.039,-44305.859,1286.7191,146.9041,290.03268,0.000108582,0.11785642,1133.0714,1436.2519
3203,32.04925,21.608,65,0,63071.552,-30467.799,-45157.474,1295.0947,239.20817,290.0724,6.74E-05,0.12219279,1047.9745,1543.7729
3200,32.033288,1.61,65,0,63061.931,-30469.032,-45158.42,1329.7274,475.22709,290.07723,3.38E-05,0.12208614,858.16617,1843.0561
3198,32.014776,16.619,65,-300,61807.961,-28809.922,-44834.639,1301.8256,265.00616,290.05528,6.04E-05,0.1197657,1027.6176,1577.7157
3204,32.058642,30.605,65,0,63083.187,-30470.882,-45159.242,1287.6086,194.81806,290.04975,8.19E-05,0.11817191,1084.8893,1488.3935
3182,31.911272,8.612,40,550,41099.836,-31936.383,-45893.885,1313.7841,319.1241,289.98168,5.08E-05,0.12453706,989.56335,1650.5983
3192,31.975909,9.621,65,-600,60021.715,-26874.15,-44464.686,1315.5571,335.59465,290.04094,4.77E-05,0.12064201,964.97758,1657.3356
3183,31.917053,14.614,40,550,41606.003,-32115.315,-45925.584,1299.4703,230.48176,290.08182,6.95E-05,0.11996159,1062.9517,1536.5433
3209,32.092833,25.617,65,300,64084.505,-32037.361,-45473.319,1291.1256,209.67557,290.00859,7.61E-05,0.11852395,1076.2755,1509.2396
3202,32.042081,13.6,65,0,63062.548,-30453.778,-45145.098,1307.7982,289.58345,290.04477,5.52E-05,0.11976354,1015.3323,1613.5869
3213,32.117632,16.618,65,600,65793.909,-33737.998,-45781.517,1300.0851,276.33876,290.06345,5.80E-05,0.11960905,1023.1118,1593.8579
3193,31.981971,16.618,65,-600,60162.781,-27090.743,-44511.023,1302.9242,270.26969,290.04029,5.92E-05,0.11983335,1018.4784,1574.2691
3190,31.967677,1.615,65,-600,60098.56,-27045.887,-44504.897,1321.5917,419.83603,290.04741,3.82E-05,0.12047944,900.78452,1770.9529
3196,32.004319,3.618,65,-300,61677.009,-28872.293,-44852.935,1325.5412,388.00975,290.09792,4.14E-05,0.1222128,936.08841,1738.0126
3212,32.11157,9.622,65,600,65711.678,-33891.48,-45824.277,1312.1306,330.73352,290.04943,4.84E-05,0.12024924,963.93893,1646.6368
3205,32.070535,1.611,65,300,64540.637,-32249.514,-45505.512,1319.1033,402.56998,290.04208,3.99E-05,0.12191809,921.13193,1753.8984
3201,32.037126,5.633,65,0,63063.781,-30473.76,-45161.38,1319.8686,355.72353,290.06472,4.51E-05,0.1215814,959.38594,1694.0585
3219,32.158444,25.611,65,810,66825.612,-35828.365,-46207.51,1284.9703,144.06356,289.99667,0.000110773,0.11814254,1129.3251,1425.9577
3207,32.078767,9.617,65,300,64555.233,-32427.994,-45541.282,1313.0484,328.97875,289.95112,4.87E-05,0.12139539,978.61389,1657.4265
3188,31.949167,16.619,65,-810,59429.329,-26028.211,-44298.129,1297.916,228.24271,290.06386,7.00E-05,0.11950109,1060.6399,1533.5824
3210,32.103338,1.616,65,600,65671.057,-33834.454,-45815.026,1321.4101,416.08904,290.03696,3.85E-05,0.12160326,900.25876,1756.6907
3217,32.144375,9.619,65,810,67223.237,-35601.534,-46153.444,1308.7502,317.39813,290.05279,5.05E-05,0.12115121,976.36134,1630.1841
3215,32.136144,1.61,65,810,67344.814,-35772.942,-46182.019,1320.9379,426.49625,290.00448,3.76E-05,0.12121706,886.63654,1763.515
3197,32.008714,9.622,65,-300,61628.247,-28783.773,-44835.05,1320.6223,379.64307,290.0476,4.22E-05,0.12151894,944.79126,1729.3098
3218,32.150438,16.614,65,810,67203.008,-35615.472,-46158.378,1293.3716,215.78855,290.07983,7.40E-05,0.11924451,1073.1996,1520.6387
3206,32.074373,3.611,65,300,64497.63,-32650.22,-45587.126,1320.8839,369.44333,290.04968,4.34E-05,0.12115929,945.05604,1705.752
3211,32.107176,3.615,65,600,65967.908,-33971.655,-45834.885,1321.5495,376.41139,290.04728,4.26E-05,0.12131173,935.55938,1709.0164
3222,32.178432,9.619,90,-1070,82184.494,-25618.666,-43765.033,1310.4042,325.69151,290.02588,4.93E-05,0.12175239,984.9757,1658.1859
3224,32.1925,25.613,90,-1070,82397.061,-25055.721,-43648.06,1286.252,165.20224,290.0279,9.74E-05,0.11820592,1116.6102,1458.7535
3220,32.170198,1.621,90,-1070,83081.918,-26991.945,-44037.954,1328.2727,450.94228,290.09778,3.56E-05,0.12238115,862.91802,1795.6577
3208,32.084827,16.619,65,300,64375.313,-32113.341,-45473.689,1304.9005,315.86139,289.97659,5.07E-05,0.11928848,971.85144,1624.5627
3216,32.139981,3.612,65,810,67071.851,-35468.897,-46130.995,1320.3002,384.18198,290.06394,4.18E-05,0.12173393,940.2176,1733.9844
3223,32.184495,16.616,90,-1070,82838.926,-25776.26,-43782.506,1298.4677,228.47561,290.06322,6.99E-05,0.11861169,1056.3123,1530.0715
3231,32.239648,3.612,90,-300,85861.148,-30260.95,-44667.63,1329.704,433.96193,290.12533,3.71E-05,0.12234792,878.54437,1774.9203
3226,32.206844,3.61,90,-700,83779.891,-27506.703,-44135.355,1326.6845,424.35366,290.07892,3.78E-05,0.12217674,903.71676,1780.9499
3236,32.272451,5.619,90,0,87249.613,-32068.567,-45020.808,1323.8036,415.7623,289.93544,3.88E-05,0.12248384,904.51598,1761.4436
3225,32.203006,1.613,90,-700,83899.331,-27752.282,-44179.102,1327.3339,454.83994,290.05753,3.53E-05,0.12244812,858.14046,1794.2838
3214,32.125637,25.617,65,600,65157.611,-33781.087,-45814.944,1285.3311,172.44129,290.05313,9.25E-05,0.11785302,1101.429,1458.0761
3230,32.23581,1.611,90,-300,85869.453,-30248.163,-44669.069,1327.2133,457.46768,290.12187,3.58E-05,0.13009739,868.45071,1813.7715
3229,32.225305,25.613,90,-700,83771.215,-27513.61,-44140.33,1288.4905,209.767,290.0562,7.61E-05,0.11858162,1068.2819,1500.4959
3244,32.328153,25.617,90,300,88534.386,-33730.022,-45349.234,1292.703,209.78878,290.05659,7.62E-05,0.11907482,1068.959,1499.9804
3221,32.174039,3.613,90,-1070,82249.045,-25759.197,-43790.154,1322.4981,384.17284,290.02092,4.18E-05,0.12235114,936.1089,1727.6487
3239,32.293962,30.61,90,0,87275.023,-32086.987,-45024.59,1288.8727,229.18883,290.03178,6.97E-05,0.11888963,1054.9532,1529.1882
3233,32.250102,16.619,90,-300,85974.997,-30357.857,-44689.174,1306.1237,311.2875,290.09584,5.14E-05,0.12046974,978.73572,1620.5168
3243,32.320148,16.618,90,300,88561.605,-33810.895,-45363.255,1307.4361,293.88688,290.07425,5.45E-05,0.1203247,1009.7674,1618.1316
3228,32.217299,16.614,90,-700,84035.916,-27900.378,-44206.443,1299.099,229.09798,290.10839,7.02E-05,0.12102387,1066.1072,1539.7312
3246,32.342498,3.612,90,700,90547.684,-36413.019,-45872.998,1325.4806,383.6183,290.0616,4.18E-05,0.1216908,944.61155,1737.5804
3232,32.24404,9.623,90,-300,86135.1,-30397.204,-44691.764,1310.6253,296.91721,290.10214,5.40E-05,0.12079768,1011.9358,1624.6602
3227,32.211237,9.621,90,-700,84070.412,-27963.819,-44222.396,1311.6769,346.48293,290.22471,4.80E-05,0.1297488,955.50702,1674.6243
3235,32.268613,1.615,90,0,87275.968,-32082.998,-45031.785,1318.342,383.30292,290.17407,4.19E-05,0.12193195,934.93293,1727.2691
3250,32.371465,1.61,90,1070,92493.349,-39299.414,-46432.574,1323.6423,389.93326,290.04334,4.11E-05,0.12165985,935.63577,1741.1824
3249,32.360959,25.614,90,700,90471.251,-36311.177,-45853.428,1293.1715,187.11197,290.0496,8.53E-05,0.11844768,1096.3926,1484.2134
3234,32.258108,25.616,90,-300,86013.892,-30500.773,-44712.856,1292.639,225.04713,290.07699,7.10E-05,0.11892586,1062.1879,1526.4384
3237,32.277401,13.606,90,0,87264.004,-32066.676,-45026.399,1311.5869,347.85784,290.02756,4.61E-05,0.12090651,949.69286,1670.3071
3255,32.405517,1.625,120,-1380,107350.56,-28189.335,-43719.971,1328.314,413.72583,290.06805,3.89E-05,0.12230512,919.66921,1774.3005
3251,32.375302,3.613,90,1070,91472.7,-38718.254,-46330.485,1323.2889,362.16834,290.04716,4.43E-05,0.12170728,947.79691,1695.3647
3242,32.314086,9.623,90,300,88523.614,-33703.831,-45342.327,1314.4319,314.67029,290.07609,5.10E-05,0.12149327,996.65039,1645.3092
3241,32.309692,3.617,90,300,88493.312,-33636.691,-45321.482,1328.8913,444.87514,290.04564,3.61E-05,0.1230305,873.80628,1788.3048
3240,32.305854,1.615,90,300,88463.832,-33562.93,-45304.296,1327.3955,466.77062,290.05205,3.44E-05,0.12240267,842.63953,1803.4211
3245,32.33866,1.61,90,700,90483.174,-36323.882,-45848.864,1322.2042,401.13619,290.05221,4.00E-05,0.12245379,907.41373,1734.556
3254,32.393764,25.613,90,1070,92468.145,-38473.208,-46265.811,1291.087,141.64217,290.04185,0.00011265,0.11821152,1144.9303,1436.201
3238,32.284569,21.612,90,0,87282.999,-32096.114,-45024.508,1299.6349,283.05188,290.03634,5.65E-05,0.11951498,1002.5342,1588.0718
3257,32.413752,9.622,120,-1380,106616.03,-25663.277,-43226.714,1314.9198,285.10668,290.02626,5.62E-05,0.12109054,1015.1034,1603.6037
3256,32.409358,3.617,120,-1380,106772.84,-26435.004,-43379.415,1327.1131,378.86331,290.04594,4.23E-05,0.12175712,936.33861,1721.1664
3247,32.346892,9.619,90,700,90476.02,-36400.191,-45863.295,1315.9528,320.68154,290.07066,5.00E-05,0.12145318,981.45708,1643.3813
3258,32.419816,16.614,120,-1380,106531.29,-25134.745,-43126.928,1303.033,243.65819,290.03518,6.56E-05,0.11931059,1046.9302,1551.5042
3248,32.352954,16.614,90,700,90584.688,-36735.854,-45936.603,1304.2317,294.29622,290.0839,5.44E-05,0.12010779,1010.1062,1617.6816
3252,32.379696,9.617,90,1070,92189.629,-38890.443,-46353.962,1313.6567,303.41688,290.0433,5.27E-05,0.12015195,994.64896,1619.4824
3268,32.485431,16.615,120,-500,107374.18,-30884.828,-44253.026,1306.1976,254.82651,290.03406,6.27E-05,0.11896631,1035.6881,1561.6654
3264,32.460631,25.613,120,-1000,107374.18,-28186.909,-43734.402,1295.7929,178.72078,290.0663,8.94E-05,0.11893775,1107.5558,1477.0907
3262,32.446558,9.637,120,-1000,107374.18,-29808.111,-44034.747,1317.2346,314.91018,290.02531,5.10E-05,0.12166455,989.86513,1641.0541
3260,32.438326,1.609,120,-1000,107374.18,-27273.788,-43547.246,1330.6062,417.55344,290.05122,3.85E-05,0.12229509,915.89117,1779.927
3266,32.474974,3.612,120,-500,107374.18,-30837.463,-44241.267,1329.4695,383.61875,290.06463,4.19E-05,0.12296906,938.1645,1734.2193
3269,32.493436,25.613,120,-500,107374.18,-31032.101,-44280.08,1297.9582,212.26059,290.04125,7.56E-05,0.11976929,1080.4034,1518.3744
3272,32.512729,13.601,120,0,107374.18,-33963.554,-44856.759,1312.6844,289.19422,290.03334,5.54E-05,0.12046225,1009.4304,1604.4686
3253,32.385758,16.616,90,1070,92495.034,-39097.046,-46393.761,1298.4208,251.36968,290.04998,6.36E-05,0.12016493,1047.7082,1567.3019
3273,32.519898,21.607,120,0,107374.18,-34001.298,-44852.894,1305.1758,238.24908,290.0279,6.72E-05,0.11970884,1061.3552,1552.5337
3276,32.545018,3.618,120,500,107374.18,-36776.187,-45410.085,1326.0612,364.24768,290.08541,4.41E-05,0.12242659,962.05372,1715.522
3265,32.471136,1.612,120,-500,107374.18,-30739.98,-44219.271,1332.8118,436.4727,290.05157,3.68E-05,0.12237359,902.36415,1804.2015
3259,32.427821,25.611,120,-1380,106770.99,-25432.129,-43184.448,1293.2053,155.15257,290.07487,0.000102877,0.11854637,1124.7855,1443.8912
3282,32.582218,9.618,120,1000,107374.18,-40358.782,-46088.4,1315.495,330.73111,290.11978,4.86E-05,0.12211137,972.411,1653.1547
3277,32.549413,9.622,120,500,107374.18,-36905.699,-45426.531,1318.5126,331.55094,290.06132,4.84E-05,0.12100839,970.98471,1653.8234
3284,32.596286,25.614,120,1000,107374.18,-40377.818,-46087.701,1291.7178,191.17777,290.09185,8.35E-05,0.11841179,1090.6354,1486.2333
3261,32.442164,3.613,120,-1000,107374.18,-27736.207,-43634.164,1327.3369,365.59053,290.06815,4.39E-05,0.12196815,948.07579,1701.1565
3270,32.503941,1.611,120,0,107374.18,-33990.813,-44852.236,1335.9078,463.36015,290.02001,3.47E-05,0.12304084,860.65357,1814.8818
3267,32.479368,9.62,120,-500,107374.18,-30797.129,-44233.291,1323.5583,371.00877,290.04593,4.32E-05,0.12171642,955.32054,1721.8108
3263,32.452626,16.615,120,-1000,107374.18,-27696.614,-43627.462,1309.9541,286.47986,290.05326,5.58E-05,0.1198845,1017.9624,1610.0982
3287,32.615022,9.62,120,1380,107374.18,-42186.467,-46451.569,1317.8188,324.80222,290.03345,4.93E-05,0.12051257,978.72893,1649.4226
3290,32.640845,1.62,65,-810,59100.244,-26375.632,-44385.293,1332.3393,461.17402,290.01488,3.50E-05,0.12487172,856.48581,1805.4738
3285,32.606792,1.608,120,1380,107374.18,-43217.755,-46658.665,1331.6359,460.74901,290.1139,3.49E-05,0.12322951,878.82484,1833.5287
3271,32.507779,5.614,120,0,107374.18,-33991.101,-44846.192,1324.5588,355.98264,290.04229,4.51E-05,0.12194058,953.00035,1687.6764
3274,32.529288,30.611,120,0,107374.18,-34002.202,-44844.219,1290.6832,188.38115,289.99034,8.47E-05,0.1184376,1096.6895,1486.6944
3283,32.588281,16.613,120,1000,107374.18,-40361.125,-46104.394,1304.0837,241.23936,290.07725,6.61E-05,0.11832935,1048.1678,1545.5595
3291,32.644686,3.612,65,-810,59290.031,-25379.911,-44169.522,1329.8962,386.10225,290.02977,4.15E-05,0.12112868,940.42221,1740.8202
3292,32.64908,9.619,65,-810,59086.1,-25772.764,-44255.329,1321.0074,325.50855,290.02805,4.92E-05,0.12056603,991.01379,1663.1478
3275,32.541181,1.615,120,500,107374.18,-36806.982,-45395.448,1320.7355,381.05332,290.03632,4.21E-05,0.12188188,922.58158,1710.7618
3278,32.555475,16.618,120,500,107374.18,-36769.609,-45406.878,1304.1695,264.04736,290.07168,6.05E-05,0.11885676,1033.1987,1579.367
3280,32.573985,1.615,120,1000,107374.18,-39770.097,-45979.281,1325.3603,391.37014,290.09193,4.10E-05,0.12202221,935.09235,1745.847
3286,32.610629,3.611,120,1380,107374.18,-42616.859,-46542.639,1328.7689,386.40687,290.15279,4.21E-05,0.12790552,928.94303,1725.158
3295,32.673653,1.611,65,-600,59619.322,-26701.796,-44435.125,1331.1128,434.53921,290.00199,3.70E-05,0.12189147,889.72881,1781.4429
3296,32.677491,3.612,65,-600,59903.263,-26611.138,-44414.32,1340.8063,438.58202,290.00546,3.66E-05,0.12261007,896.95188,1796.9471
3299,32.695953,25.611,65,-600,60186.176,-26508.844,-44389.158,1300.1192,183.80499,290.02951,8.68E-05,0.11828727,1103.0652,1480.7529
3294,32.663148,25.613,65,-810,58859.762,-25294.269,-44165.205,1294.5106,162.6923,290.01385,9.81E-05,0.11807064,1118.2528,1455.2421
3279,32.56348,25.616,120,500,107374.18,-36973.498,-45439.235,1293.4557,212.29498,290.03475,7.53E-05,0.1191168,1065.7439,1503.9834
3281,32.577824,3.612,120,1000,107374.18,-40519.952,-46122.978,1324.778,343.84355,290.0445,4.66E-05,0.12139937,968.5166,1682.443
3289,32.62909,25.614,120,1380,107374.18,-42906.72,-46587.618,1291.1496,152.38537,289.99796,0.000105176,0.11943342,1128.4259,1445.17
3288,32.621085,16.614,120,1380,107374.18,-42434.514,-46489.066,1301.6974,176.06831,290.06516,9.07E-05,0.11895776,1120.7328,1483.2672
3298,32.687947,16.614,65,-600,60041.944,-26768.567,-44446.884,1309.7132,250.95308,290.0056,6.37E-05,0.11945716,952.67266,1654.0849
3293,32.655141,16.619,65,-810,58845.988,-25883.898,-44285.302,1303.6908,190.49563,290.04866,8.43E-05,0.12048406,1109.6593,1503.6639
3303,32.720751,16.614,65,-300,61333.863,-28535.521,-44795.662,1314.443,294.10972,290.02897,5.44E-05,0.12056925,1016.3816,1624.0225
3300,32.706457,1.611,65,-300,61153.285,-28616.065,-44817.535,1328.9567,390.26643,290.05558,4.10E-05,0.12124031,923.18185,1728.0101
3302,32.714689,9.617,65,-300,61264.337,-28491.281,-44783.656,1324.4484,317.60729,290.05308,5.04E-05,0.12004724,1006.505,1661.0202
3304,32.728757,25.611,65,-300,61621.751,-28600.071,-44804.461,1304.8569,212.55711,290.03917,7.52E-05,0.11895666,1079.4345,1518.6564
3297,32.681884,9.616,65,-600,60016.864,-26306.106,-44348.742,1319.6406,274.43796,290.02571,5.82E-05,0.1191969,1027.5203,1592.5908
3309,32.764609,30.61,65,0,62881.065,-30432.563,-45165.162,1292.1533,202.7565,290.05511,7.82E-05,0.11517721,1085.4169,1506.8155
3311,32.780339,3.616,65,300,64141.162,-32134.392,-45493.836,1334.2702,402.58293,289.96722,3.99E-05,0.12208058,917.76751,1752.0406
3316,32.813143,3.617,65,600,65538.954,-33791.653,-45813.916,1335.3558,390.90338,290.03204,4.11E-05,0.12164892,933.68843,1738.1298
3310,32.776501,1.616,65,300,64239.386,-32003.359,-45467.933,1334.3115,423.25254,290.06516,3.79E-05,0.1219456,896.08565,1770.8234
3308,32.755217,21.612,65,0,62873.048,-30435.071,-45163.436,1307.2358,256.74107,290.04714,6.26E-05,0.1203297,1045.8991,1577.4848
3301,32.710294,3.613,65,-300,61159.041,-28546.17,-44801.254,1333.8577,362.64291,290.03276,4.42E-05,0.12182557,955.5059,1701.3123
3315,32.809306,1.615,65,600,65585.291,-33879.927,-45830.609,1332.8967,421.77624,290.02539,3.80E-05,0.12127954,893.69986,1762.3405
3324,32.864409,25.618,65,810,66600.63,-34817.841,-46017.024,1298.9594,156.99829,290.05166,0.000101664,0.11827678,1130.5308,1453.7116
3321,32.845948,3.618,65,810,65880.251,-34826.599,-46029.03,1333.1618,367.43781,290.04955,4.37E-05,0.12235654,964.42522,1725.6253
3323,32.856404,16.618,65,810,65920.996,-34909.98,-46033.799,1304.9492,206.89275,290.08746,7.74E-05,0.11979708,1094.8375,1522.8089
3329,32.898468,25.612,90,-1070,81327.158,-25436.609,-43758.413,1309.9345,160.7825,290.09996,9.93E-05,0.1183159,1141.2259,1472.4811
3322,32.850342,9.622,65,810,66094.132,-35016.591,-46061.84,1322.9343,314.4303,290.04897,5.09E-05,0.12038281,992.29303,1639.9797
3314,32.798801,25.616,65,300,64186.306,-32100.966,-45480.432,1302.9935,218.48763,290.07132,7.31E-05,0.11859541,1076.3815,1527.5781
3312,32.784733,9.623,65,300,64309.693,-32164.858,-45493.384,1323.4378,338.26127,289.96447,4.74E-05,0.12175143,985.0655,1686.3385
3305,32.739261,1.611,65,0,62858.617,-30436.469,-45161.174,1334.3975,401.93991,290.03393,3.99E-05,0.12225042,920.18013,1750.4562
3307,32.748048,13.606,65,0,62863.016,-30436.099,-45165.121,1319.9902,360.6167,290.04224,4.44E-05,0.12123039,943.81547,1685.528
3313,32.790795,16.618,65,300,64273.347,-32172.958,-45497.536,1313.1105,308.58032,290.0384,5.18E-05,0.11962832,995.6387,1634.6845
3331,32.912811,3.613,90,-700,84004.38,-27639.586,-44169.234,1376.5081,426.99929,290.0812,3.76E-05,0.12250962,951.90718,1833.2746
3334,32.931272,25.614,90,-700,83845.388,-27829.866,-44218.202,1365.0361,213.23594,290.0793,7.49E-05,0.11873084,1142.3383,1582.692
3306,32.743098,5.618,65,0,62860.426,-30433.098,-45158.79,1332.8376,363.42399,290.02084,4.42E-05,0.12193751,961.3315,1714.1432
3333,32.923267,16.615,90,-700,83611.359,-27613.437,-44164.917,1370.7693,244.3663,290.06555,6.54E-05,0.11938982,1122.624,1627.6285
3338,32.956071,16.614,90,-300,85690.149,-30250.26,-44667.424,1379.6559,296.22867,290.05726,5.41E-05,0.12069591,1078.2111,1688.8394
3319,32.831605,25.617,65,600,66001.253,-33798.931,-45806.803,1306.0303,178.89058,289.9847,8.93E-05,0.11863614,1122.2907,1494.1235
3318,32.8236,16.618,65,600,65280.052,-33849.872,-45835.748,1316.6225,289.86633,290.01701,5.53E-05,0.1204983,1010.311,1606.891
3320,32.84211,1.614,65,810,66074.068,-35064.367,-46074.051,1343.1265,450.04005,290.02713,3.57E-05,0.12277498,874.39797,1801.1475
3327,32.884399,9.623,90,-1070,83422.764,-26362.27,-43908.77,1327.7004,322.16015,290.08733,4.97E-05,0.12126191,1005.6856,1671.2942
3317,32.817538,9.623,65,600,65668.425,-33948.096,-45847.548,1324.1286,313.80887,290.00973,5.11E-05,0.12150418,997.00966,1648.061
3330,32.908973,1.611,90,-700,84185.123,-27763.26,-44182.144,1354.475,454.32983,290.05844,3.54E-05,0.12246084,883.43818,1820.2588
3325,32.876165,1.623,90,-1070,83469.388,-27282.339,-44119.732,1344.3843,448.93308,290.17891,3.72E-05,0.13200855,880.32857,1824.7926
3326,32.880005,3.617,90,-1070,83442.746,-26489.891,-43935.043,1339.6515,381.3698,290.1515,4.21E-05,0.12255065,942.40917,1727.3484
3337,32.950009,9.619,90,-300,85803.175,-30215.312,-44675.359,1390.1348,306.23368,290.06861,5.23E-05,0.1208589,1067.1924,1697.1611
3336,32.945615,3.612,90,-300,85808.397,-30283.727,-44684.405,1405.639,438.81958,290.06284,3.66E-05,0.12306731,950.76975,1853.5737
3339,32.964078,25.612,90,-300,85665.809,-30134.768,-44660.681,1364.4631,263.39552,290.04854,6.06E-05,0.11906215,1098.9367,1642.1744
3342,32.983377,13.6,90,0,87108.012,-32057.63,-45034.828,1380.5446,288.95562,290.07346,5.53E-05,0.11972114,1077.1205,1673.0008
3335,32.941778,1.609,90,-300,85605.986,-30163.425,-44661.422,1405.772,460.88324,290.03296,3.48E-05,0.12219426,942.23389,1897.2813
3343,32.990544,21.607,90,0,87109.41,-32056.849,-45030.182,1367.8176,246.40207,290.02461,6.50E-05,0.12052105,1116.9612,1625.7054
3328,32.890461,16.619,90,-1070,83601.656,-26588.156,-43951.859,1310.6829,207.44202,290.20968,7.71E-05,0.11995637,1092.4396,1520.2371
3345,33.011829,1.61,90,300,88624.059,-33896.003,-45392.857,1391.6757,444.45287,290.07707,3.61E-05,0.1225036,933.22805,1848.8124
3344,32.999937,30.607,90,0,87106.573,-32055.04,-45033.307,1356.3483,219.86973,290.00327,7.26E-05,0.11831894,1123.2589,1578.3673
3347,33.020061,9.619,90,300,88308.786,-33888.437,-45389.486,1381.28,360.39245,289.98675,4.45E-05,0.12093783,1003.856,1747.7501
3346,33.015667,3.613,90,300,88432.914,-34255.635,-45463.328,1390.9364,417.25309,290.02257,3.85E-05,0.1227374,977.73354,1841.5392
3332,32.917205,9.618,90,-700,84391.316,-27800.592,-44208.499,1387.3497,355.26028,290.04616,4.51E-05,0.12106624,1017.7924,1750.6116
3353,33.05894,16.614,90,700,90282.49,-36385.102,-45878.672,1367.9812,294.52572,290.04094,5.44E-05,0.12026592,1073.4732,1682.3046
3341,32.978426,5.614,90,0,87106.696,-32050.271,-45027.674,1395.5526,411.43198,290.12418,3.91E-05,0.12300401,970.15983,1820.2543
3340,32.974583,1.631,90,0,87104.271,-32055.821,-45032.772,1399.6934,462.3895,290.04736,3.47E-05,0.12241523,936.17515,1893.744
3363,33.125802,16.614,120,-1380,106779.92,-25112.05,-43133.054,1368.0765,219.55812,290.0606,7.29E-05,0.12010019,1133.981,1585.7463
3354,33.066944,25.617,90,700,90521.124,-35970.252,-45784.766,1355.8253,187.77294,290.0191,8.50E-05,0.11813066,1153.9629,1540.2089
3356,33.081287,3.616,90,1070,90731.429,-38017.613,-46213.102,1390.3808,358.08925,290.06438,4.48E-05,0.12184729,1017.4861,1756.5543
3366,33.14815,3.612,120,-1000,107374.18,-27870.982,-43662.204,1394.2398,387.66776,290.07162,4.15E-05,0.12277263,1010.0568,1812.327
3357,33.085681,9.622,90,1070,90963.567,-38218.213,-46245.87,1377.262,275.15971,290.07739,5.82E-05,0.12081742,1089.5514,1659.2264
3368,33.158605,16.618,120,-1000,107374.18,-28403.913,-43788.016,1373.4231,256.3155,290.0789,6.25E-05,0.12044435,1109.8518,1640.7442
3367,33.152544,9.619,120,-1000,107374.18,-27731.068,-43638.645,1383.5799,323.23192,290.06381,4.96E-05,0.12163703,1045.3424,1712.1021
3371,33.180953,3.617,120,-500,107374.18,-31285.986,-44350.017,1393.4343,412.86963,290.13289,3.89E-05,0.12335529,977.58481,1825.9404
3359,33.09975,25.613,90,1070,93227.013,-39037.923,-46376.287,1357.616,141.83245,290.05394,0.000112561,0.11837967,1203.3977,1495.6124
3351,33.048478,3.612,90,700,90307.2,-36453.394,-45889.28,1389.161,382.64715,290.0779,4.20E-05,0.12187259,1006.1532,1798.9579
3369,33.16661,25.617,120,-1000,107374.18,-28714.577,-43831.31,1355.4737,192.11458,290.05495,8.32E-05,0.11942341,1157.2645,1552.8668
3348,33.026123,16.615,90,300,88458.2,-34034.601,-45415.471,1366.8666,273.40146,290.03065,5.86E-05,0.12049204,1088.0202,1655.3536
3374,33.199415,25.616,120,-500,107374.18,-31263.989,-44326.334,1353.8625,202.58603,290.09275,7.88E-05,0.11827712,1145.7809,1563.4514
3355,33.077449,1.616,90,1070,91219.059,-37772.321,-46151.141,1388.4634,386.66394,290.05009,4.15E-05,0.12168964,985.33119,1781.2648
3358,33.091744,16.614,90,1070,91740.196,-38459.106,-46284.395,1367.9195,211.88966,290.06565,7.55E-05,0.11993002,1141.3439,1578.0601
3349,33.03413,25.632,90,300,88143.914,-33273.892,-45249.942,1354.7955,220.32368,290.02279,7.25E-05,0.11840635,1123.5133,1579.6786
3375,33.209919,1.615,120,0,107374.18,-33967.954,-44870.039,1383.662,391.00974,290.08637,4.13E-05,0.12478922,982.91416,1790.5707
3376,33.213757,5.618,120,0,107374.18,-33967.625,-44867.449,1382.0379,406.59128,290.08938,3.94E-05,0.12143534,957.76748,1795.9699
3352,33.052872,9.637,90,700,89781.252,-34832.93,-45561.634,1377.7958,314.39729,290.03015,5.10E-05,0.12117508,1057.4888,1710.1779
3350,33.044639,1.612,90,700,90239.236,-36350.154,-45872.012,1386.3703,416.09749,290.03883,3.86E-05,0.12315331,973.75831,1834.6053
3365,33.144312,1.61,120,-1000,107374.18,-27608.422,-43612.29,1392.1814,415.77353,290.07544,3.87E-05,0.12294524,979.81771,1839.5257
3373,33.191409,16.618,120,-500,107374.18,-31157.091,-44322.593,1372.0593,288.37143,290.0058,5.59E-05,0.12288146,1082.9828,1677.4111
3378,33.225876,21.613,120,0,107374.18,-33972.435,-44861.158,1347.6739,273.75688,290.0989,5.85E-05,0.11870591,1072.3117,1643.6378
3361,33.115345,3.612,120,-1380,107281.65,-25769.312,-43229.181,1394.7606,375.09053,290.06728,4.28E-05,0.12242059,1003.3522,1776.4761
3381,33.250999,3.613,120,500,107374.18,-36972.963,-45449.637,1375.1337,432.61602,290.08383,3.72E-05,0.12235819,945.14839,1844.5688
3360,33.111506,1.617,120,-1380,107113.36,-26125.572,-43336.614,1395.9835,409.68702,290.08338,3.92E-05,0.12309372,970.61564,1815.051
3382,33.255392,9.623,120,500,107374.18,-36749.051,-45403.506,1364.7306,312.7602,290.05572,5.13E-05,0.12188176,1040.6061,1683.1414
3362,33.119739,9.621,120,-1380,107169.94,-25572.948,-43195.179,1381.5484,293.12805,290.08893,5.47E-05,0.12123744,1071.2074,1674.2775
3364,33.133808,25.612,120,-1380,105978.82,-25144.818,-43140.003,1356.7147,153.60524,290.0755,0.000104056,0.11962627,1189.9328,1507.9359
3383,33.261456,16.615,120,500,107374.18,-37005.074,-45455.846,1356.2346,298.80248,290.09127,5.37E-05,0.1217176,1038.8479,1653.3138
3377,33.218707,13.605,120,0,107374.18,-33968.406,-44866.38,1364.9465,331.40408,290.07339,4.84E-05,0.12106842,1030.8688,1715.7878
3370,33.177115,1.615,120,-500,107374.18,-31208.608,-44330.528,1389.5848,401.24299,290.08221,4.00E-05,0.1221411,989.40571,1819.8165
3385,33.279967,1.609,120,1000,107374.18,-40461.24,-46118.661,1365.7409,389.11559,290.03678,4.13E-05,0.12250897,963.21425,1765.008
3384,33.269461,25.613,120,500,107374.18,-36981.474,-45457.49,1336.3078,206.6826,289.97639,7.71E-05,0.11608961,1113.4768,1540.1191
3386,33.283805,3.612,120,1000,107374.18,-40135.363,-46056.577,1365.0061,375.46461,290.05072,4.28E-05,0.12178678,971.20159,1743.8085
3387,33.288198,9.618,120,1000,107374.18,-40251.019,-46077.792,1350.2915,295.9781,290.20542,5.47E-05,0.12628451,1041.8939,1650.9041
3372,33.185347,9.623,120,-500,107374.18,-31152.609,-44319.962,1376.936,304.48899,290.06002,5.26E-05,0.12137988,1063.3104,1694.6492
3388,33.294261,16.612,120,1000,107374.18,-40550.254,-46127.418,1337.0299,261.49497,290.04906,6.13E-05,0.12120994,1068.3896,1606.3579
3391,33.316608,3.613,120,1380,107374.18,-42755.376,-46566.156,1364.4643,342.31949,290.0388,4.69E-05,0.12247353,1019.7369,1721.2732
3397,33.355066,9.618,120,-1380,105793.96,-25165.581,-43173.182,1356.3254,279.13778,290.07505,5.72E-05,0.1194504,1072.8905,1650.0994
3380,33.247161,1.617,120,500,107374.18,-36771.993,-45409.221,1371.7618,451.63218,290.07614,3.55E-05,0.12190621,908.55854,1849.1384
3398,33.361128,16.615,120,-1380,105880.39,-25512.92,-43238.802,1344.0141,239.66138,290.07566,6.70E-05,0.12229514,1104.6878,1600.8072
3402,33.387871,9.617,120,-1000,107218.82,-27761.945,-43673.881,1358.5461,332.878,290.06704,4.81E-05,0.12101844,1012.967,1699.8916
3393,33.327065,16.614,120,1380,107374.18,-42940.763,-46585.48,1334.3521,226.65689,290.00601,7.10E-05,0.12053022,1095.3518,1564.8704
3379,33.235269,30.61,120,0,107374.18,-33975.149,-44876.905,1338.0415,218.08946,290.13479,7.33E-05,0.11944165,1115.7935,1565.3277
3407,33.420675,9.618,120,-500,107374.18,-30931.822,-44275.311,1345.9014,344.06137,290.0737,4.68E-05,0.12250936,1000.4506,1708.0443
3403,33.393932,16.617,120,-1000,107374.18,-28405.105,-43777.737,1336.8744,271.8058,290.06113,5.89E-05,0.12071717,1059.3392,1622.8729
3405,33.412443,1.612,120,-500,107374.18,-31085.715,-44318.605,1364.6284,425.69687,290.08938,3.77E-05,0.12232215,939.23962,1818.0331
3401,33.383477,3.612,120,-1000,107353.15,-27868.392,-43686.421,1364.2756,353.14715,290.04429,4.55E-05,0.12167177,1010.1318,1740.545
3392,33.321003,9.619,120,1380,107374.18,-42872.471,-46568.993,1352.601,263.39479,290.05292,6.09E-05,0.1211039,1086.5572,1629.0893
3413,33.461204,21.608,120,0,107374.18,-33968.118,-44869.669,1324.4592,236.04948,290.07268,6.76E-05,0.1180555,1073.483,1558.3049
3410,33.445248,1.611,120,0,107374.18,-33964.007,-44868.312,1354.5749,441.45981,290.06923,3.62E-05,0.12046455,912.93731,1826.396
3394,33.335071,25.632,120,1380,107374.18,-39711.427,-45977.883,1322.2268,134.39191,290.02563,0.00011869,0.11800127,1174.3907,1451.084
3399,33.369134,25.61,120,-1380,106563.52,-25367.907,-43202.292,1328.1426,139.73075,290.04408,0.000114252,0.11823228,1179.6336,1470.225
3396,33.350673,3.611,120,-1380,105847.46,-25134.786,-43145.183,1362.29,336.21285,290.0058,4.80E-05,0.12349439,1012.1093,1710.426
3390,33.312771,1.611,120,1380,107374.18,-42649.176,-46520.108,1361.782,364.65129,290.04554,4.39E-05,0.12059922,995.68087,1748.1676
3400,33.379639,1.61,120,-1000,107237.66,-27699.738,-43667.508,1359.1359,380.15827,290.06881,4.22E-05,0.12170513,962.69973,1745.3407
3395,33.346832,1.619,120,-1380,106275.06,-26681.652,-43462.632,1356.3852,350.91526,290.03609,4.58E-05,0.12335678,994.67282,1718.8726
3389,33.302266,25.614,120,1000,107374.18,-39943.767,-46040.131,1326.8231,169.26294,290.00248,9.39E-05,0.11600956,1143.5341,1496.9709
3414,33.470597,30.605,120,0,107374.18,-33964.993,-44866.626,1311.1176,191.58863,290.09101,8.33E-05,0.11761082,1109.887,1507.2746
3416,33.486327,3.612,120,500,107374.18,-37050.259,-45472.209,1348.6523,407.66425,290.05745,3.94E-05,0.12146594,940.76994,1782.9674
3415,33.482489,1.613,120,500,107374.18,-36993.397,-45449.39,1344.5152,421.06835,290.05859,3.81E-05,0.12156648,906.39469,1773.2114
3408,33.426738,16.613,120,-500,107374.18,-30826.074,-44260.18,1344.624,307.00896,290.04997,5.21E-05,0.12209423,1034.8317,1666.6733
3406,33.416281,3.614,120,-500,107374.18,-31046.491,-44299.815,1362.0056,404.73233,290.08998,3.97E-05,0.12246586,962.77037,1798.6438
3419,33.504787,25.614,120,500,107374.18,-37003.512,-45459.258,1321.8386,212.21977,289.95737,7.51E-05,0.11719081,1097.5187,1535.0571
3420,33.515293,1.61,120,1000,107374.18,-39930.035,-46029.482,1358.7307,392.00072,290.08386,4.08E-05,0.11856077,961.04492,1777.9248
3404,33.401938,25.612,120,-1000,107374.18,-27622.524,-43629.888,1328.7391,194.44299,290.06247,8.20E-05,0.11775607,1130.2234,1530.5442
3418,33.496781,16.619,120,500,107374.18,-36599.721,-45382.414,1330.5196,281.00148,290.06451,5.67E-05,0.11798561,1031.3409,1612.2449
3422,33.523523,9.623,120,1000,107374.18,-39272.483,-45911.441,1343.5708,306.56505,290.03795,5.22E-05,0.12012987,1025.3345,1656.8372
3412,33.454036,13.601,120,0,107374.18,-33962.773,-44871.519,1338.6624,288.05874,290.05542,5.55E-05,0.11999349,1044.8133,1639.3079
3411,33.449086,5.615,120,0,107374.18,-33968.159,-44870.738,1359.5333,387.61451,290.04852,4.14E-05,0.119652,975.10227,1782.6351
3409,33.434743,25.61,120,-500,107374.18,-30711.693,-44238.184,1323.3376,233.83434,290.05625,6.82E-05,0.11723238,1077.0491,1558.7691
3424,33.537592,25.616,120,1000,107374.18,-39657.771,-45972.291,1300.6165,173.28407,290.02946,9.19E-05,0.11696856,1119.1542,1476.9065
3423,33.529586,16.618,120,1000,107374.18,-39743.742,-45979.774,1327.435,249.56224,290.09593,6.50E-05,0.12622898,1074.0123,1591.6745
3427,33.556329,9.62,120,1380,107374.18,-42133.223,-46457.777,1323.1257,273.05007,290.32632,5.83E-05,0.11652628,1047.2019,1612.5961
3426,33.551934,3.619,120,1380,107374.18,-42066.288,-46433.889,1336.8377,351.29371,290.07084,4.57E-05,0.1223497,970.45496,1695.2218
3428,33.562392,16.612,120,1380,107374.18,-42894.056,-46639.382,1315.2862,170.03881,290.09343,9.44E-05,0.12170109,1131.7522,1479.3488
3431,33.585993,3.611,15,-290,13015.638,-25216.972,-45057.811,1334.7949,360.78088,290.09217,4.42E-05,0.11828557,970.37685,1715.9262
3417,33.490719,9.622,120,500,107374.18,-36709.992,-45408.193,1343.5149,334.93218,290.08741,4.77E-05,0.11965002,991.0951,1680.6524
3432,33.590387,9.616,15,-290,12926.09,-25207.393,-45061.429,1319.1889,242.08476,290.13817,6.61E-05,0.12025804,1067.8299,1569.1802
3440,33.647764,1.611,15,-100,14001.984,-26474.43,-45299.403,1332.9452,395.3231,290.08166,4.05E-05,0.1204871,924.21049,1741.9309
3441,33.651602,5.615,15,-100,13961.362,-26478.213,-45300.061,1336.0949,390.81794,290.06292,4.09E-05,0.11896645,921.82661,1723.0724
3421,33.519131,3.612,120,1000,107374.18,-39914.164,-46010.24,1358.3383,369.65105,290.01029,4.35E-05,0.12269482,970.36406,1728.8784
3446,33.688855,5.614,15,0,14478.587,-27108.176,-45425.708,1342.9594,381.45374,290.09441,4.19E-05,0.1192085,948.07065,1732.6768
3448,33.700986,21.609,15,0,14484.467,-27106.901,-45429.367,1315.2865,275.62674,290.08987,5.78E-05,0.11761268,1030.5462,1597.6255
3425,33.548096,1.615,120,1380,107374.18,-41885.669,-46416.045,1336.6006,385.42862,290.05112,4.16E-05,0.12075313,932.07337,1725.2095
3442,33.656552,13.601,15,-100,13965.021,-26463.576,-45300.225,1310.6945,304.83796,290.06603,5.23E-05,0.118288,989.70866,1619.3519
3445,33.685017,1.613,15,0,14475.709,-27104.557,-45422.912,1344.8143,454.36558,290.09485,3.54E-05,0.12251681,891.10603,1826.2677
3453,33.738233,21.608,15,100,14934.51,-27731.56,-45549.464,1315.6928,227.83925,290.06627,7.01E-05,0.11872752,1068.9911,1533.9685
3430,33.582152,1.62,15,-290,13140.298,-25497.993,-45121.622,1338.8666,405.7072,290.12559,3.95E-05,0.12125774,935.61631,1774.0706
3434,33.604454,25.613,15,-290,13129.732,-25287.402,-45070.804,1296.6275,89.146423,290.16217,0.000178735,0.11689239,1198.6774,1383.5549
3449,33.710378,30.607,15,0,14490.757,-27096.663,-45424.598,1314.3067,222.53541,290.0525,7.17E-05,0.11831536,1084.4087,1544.2378
3435,33.614959,1.612,15,-200,13635.897,-25862.23,-45184.075,1340.2662,420.72317,290.07343,3.81E-05,0.12128044,907.04626,1776.6608
3437,33.623191,9.618,15,-200,13404.708,-25779.876,-45172.645,1322.0966,265.29308,290.07687,6.01E-05,0.11870092,1052.9191,1602.5557
3439,33.637259,25.614,15,-200,13507.783,-25903.262,-45185.021,1299.3787,134.45435,290.06348,0.000118789,0.11762568,1158.1483,1434.9023
3444,33.673119,30.625,15,-100,14151.066,-26722.024,-45352.441,1299.7591,187.08589,290.07517,8.50E-05,0.11599746,1100.1898,1486.0324
3429,33.570397,25.612,120,1380,107374.18,-42569.33,-46527.837,1297.7349,139.39175,290.0961,0.000114578,0.1186877,1147.7123,1436.3483
3443,33.663721,21.627,15,-100,14154.232,-26737.155,-45357.334,1302.9266,241.68736,290.07319,6.59E-05,0.11604892,1052.781,1551.6028
3454,33.747626,30.606,15,100,15024.058,-27768.81,-45551.561,1300.4956,173.25874,290.09656,9.19E-05,0.11591178,1106.7585,1463.2819
3433,33.596449,16.614,15,-290,13049.599,-25186.958,-45063.485,1307.1617,156.33141,290.01847,0.000101935,0.11757254,1145.8444,1468.0445
3458,33.773811,16.615,15,200,15429.41,-28276.456,-45652.663,1308.0926,220.71445,290.06624,7.23E-05,0.11822086,1078.5387,1534.3603
3438,33.629253,16.614,15,-200,13464.612,-25824.116,-45180.293,1313.0226,221.56851,290.09224,7.19E-05,0.11759909,1082.3836,1539.9901
3455,33.759518,1.608,15,200,15421.886,-28420.522,-45684.609,1336.4695,394.86474,290.06567,4.06E-05,0.12113064,942.29151,1758.0519
3457,33.767749,9.618,15,200,15503.005,-28370.897,-45668.739,1320.8456,314.99422,290.05501,5.07E-05,0.11788983,983.00362,1631.3903
3447,33.693806,13.643,15,0,14473.653,-27101.35,-45421.103,1335.6852,340.57959,290.09261,4.70E-05,0.12008649,990.13667,1689.8734
3436,33.618797,3.612,15,-200,13601.895,-25832.175,-45174.907,1337.3405,388.18133,290.06636,4.14E-05,0.12351459,936.48222,1735.7198
3450,33.722271,1.61,15,100,15014.643,-27797.796,-45558.633,1358.2089,462.30739,290.05372,3.47E-05,0.12059619,886.117,1836.0547
3456,33.763355,3.614,15,200,15472.046,-28337.429,-45661.503,1337.898,363.72457,290.07591,4.41E-05,0.12134764,961.66475,1711.7999
3464,33.814622,25.63,15,290,15612.618,-28283.569,-45652.663,1292.0973,96.819572,290.10391,0.000164298,0.11658848,1187.8078,1386.475
3451,33.726109,5.634,15,100,14791.266,-27456.748,-45493.959,1343.8449,369.25835,290.09209,4.33E-05,0.1196037,972.98593,1737.6201
3460,33.792322,1.609,15,290,15920.321,-28938.612,-45769.964,1333.4407,423.9823,290.06738,3.78E-05,0.12074444,892.72824,1766.9889
3465,33.826383,1.622,25,-400,22832.226,-25886.611,-44996.385,1342.9606,436.86774,290.08631,3.68E-05,0.12245933,903.86639,1799.3962
3468,33.839847,10.612,25,-400,22404.22,-25414.982,-44916.581,1312.0621,272.13891,290.08999,5.87E-05,0.1189663,1025.6202,1584.9758
3461,33.79616,3.613,15,290,15832.089,-28763.626,-45747.556,1331.9319,379.95233,290.01667,4.21E-05,0.11949178,933.98082,1716.302
3452,33.731064,13.6,15,100,14980.518,-27724.488,-45544.037,1327.8218,290.80031,290.0635,5.50E-05,0.12018833,1032.5854,1633.4954
3462,33.800554,9.62,15,290,15856.018,-28839.113,-45758.781,1321.3872,261.99777,290.0883,6.07E-05,0.11598947,1055.1836,1597.5436
3459,33.781817,25.612,15,200,15486.395,-28381.751,-45672.151,1296.1323,162.96553,290.03453,9.82E-05,0.11925807,1126.0123,1460.9574
3472,33.86214,8.611,25,-300,23067.033,-26069.408,-45029.319,1324.0537,340.78437,290.0927,4.71E-05,0.12243928,983.70341,1693.6602
3469,33.846184,15.607,25,-400,22372.932,-25509.258,-44925.709,1303.1633,201.4323,290.03828,7.91E-05,0.11680013,1093.6246,1506.4562
3479,33.906788,25.617,25,-150,23659.992,-26966.658,-45239.375,1298.7686,220.66763,290.06615,7.25E-05,0.11985635,1061.176,1514.2381
3481,33.921131,5.618,25,0,24350.64,-27764.493,-45369.381,1326.7707,400.96321,290.13566,3.99E-05,0.118714,923.25913,1757.4782
3489,33.976834,25.617,25,150,24980.479,-28594.151,-45533.265,1286.4433,214.59639,290.12003,7.40E-05,0.11474664,1059.7345,1501.1443
3488,33.968828,16.619,25,150,25041.782,-28609.774,-45531.908,1298.1069,289.56487,290.10658,5.48E-05,0.11448128,984.03924,1578.6375
3491,33.991184,3.614,25,300,25868.726,-29660.466,-45736.661,1325.1976,381.65206,290.14755,4.19E-05,0.11899792,938.77345,1727.3781
3473,33.867921,14.617,25,-300,23039.733,-26065.378,-45032.114,1303.0135,262.95635,290.06633,6.11E-05,0.12105288,1046.6115,1592.8228
3484,33.942642,30.611,25,0,24350.188,-27751.706,-45379.002,1283.2307,209.21895,290.14889,7.60E-05,0.11542751,1065.6737,1497.0738
3463,33.806616,16.614,15,290,15942.729,-28970.681,-45787.068,1306.9732,172.02964,290.11794,9.29E-05,0.11845298,1123.0849,1476.8343
3483,33.933249,21.612,25,0,24348.996,-27747.965,-45367.942,1304.2799,267.32896,290.09405,5.97E-05,0.11835608,1023.1969,1575.2072
3466,33.830224,3.632,25,-400,23134.544,-26335.585,-45088.606,1336.5613,396.91403,290.08195,4.03E-05,0.12070017,925.503,1745.396
3477,33.892721,9.621,25,-150,23615.424,-26854.291,-45193.367,1324.5988,355.47477,290.09503,4.50E-05,0.11983088,958.08441,1700.5014
3476,33.888326,3.617,25,-150,23623.77,-26887.553,-45209.608,1333.0759,432.67033,290.0885,3.72E-05,0.12230082,890.90342,1790.6824
3470,33.853909,1.614,25,-300,22970.742,-26190.08,-45073.27,1335.0012,448.75814,290.11628,3.56E-05,0.11910685,886.89556,1815.9731
3492,33.995578,8.605,25,300,25732.224,-29685.464,-45748.625,1310.8245,306.36655,290.13968,5.22E-05,0.11986961,1002.7884,1636.2015
3475,33.884488,1.616,25,-150,23614.766,-26888.252,-45203.769,1336.2929,457.33304,290.09956,3.52E-05,0.12200751,877.47933,1821.5712
3493,34.001359,14.613,25,300,25834.641,-29725.428,-45748.667,1297.9905,244.31265,290.10486,6.52E-05,0.11808773,1043.0841,1548.825
3480,33.917293,1.614,25,0,24339.375,-27761.985,-45371.149,1336.8663,453.32558,290.16814,3.62E-05,0.12882269,891.14021,1832.8598
3471,33.857746,3.616,25,-300,22896.818,-25996.716,-45024.015,1329.482,413.76979,290.06156,3.88E-05,0.12211896,905.57502,1762.1017
3474,33.875371,20.623,25,-300,23041.46,-25988.041,-45028.332,1293.6564,203.56768,290.11556,7.79E-05,0.11443136,1086.4941,1509.4049
3482,33.926081,13.606,25,0,24339.95,-27749.568,-45367.119,1320.6691,330.48598,290.08684,4.83E-05,0.1183484,971.20568,1651.8044
3487,33.962766,9.622,25,150,24971.599,-28627.824,-45535.362,1321.7536,339.69231,290.12442,4.70E-05,0.118007,960.52041,1658.7927
3494,34.008808,20.62,25,300,25644.691,-29577.784,-45725.601,1283.7245,194.3047,290.04648,8.21E-05,0.11799991,1083.1178,1485.6296
3478,33.898782,16.619,25,-150,23678.288,-26899.23,-45200.316,1310.2326,284.90191,290.09566,5.60E-05,0.11782992,1008.8383,1596.3839
3485,33.954534,1.615,25,150,25028.83,-28577.294,-45517.559,1328.2712,433.10369,290.0913,3.69E-05,0.11961955,885.2796,1775.7002
3498,34.031382,10.609,25,400,26059.17,-30126.627,-45834.556,1299.3582,255.94072,290.0994,6.21E-05,0.11517459,1023.2195,1549.9219
3496,34.021764,3.614,25,400,26260.592,-30179.008,-45852.811,1315.981,369.28413,290.10336,4.33E-05,0.11938755,930.41635,1692.5938
3500,34.046705,1.624,40,-550,36964.74,-26256.933,-44805.776,1328.465,422.58555,290.09328,3.78E-05,0.11895399,907.16986,1779.1837
3486,33.958372,3.618,25,150,25048.812,-28611.296,-45534.54,1331.3712,409.76298,290.09213,3.89E-05,0.11794416,907.9213,1760.6848
3502,34.05494,8.61,40,-550,36578.3,-25551.771,-44666.314,1314.4621,294.02998,290.12845,5.45E-05,0.12052901,1019.5661,1627.2419
3499,34.03772,15.629,25,400,25908.237,-29898.48,-45787.027,1287.6223,177.71535,290.03025,8.98E-05,0.11804939,1106.4032,1471.7988
3490,33.98734,1.629,25,300,25394.753,-28936.926,-45594.033,1319.3365,413.92244,290.06763,3.87E-05,0.12059365,1326.8484,1330.2425
3503,34.060721,14.617,40,-550,36894.762,-25740.9,-44693.121,1297.9341,227.77032,290.10452,7.01E-05,0.117183,1065.2683,1536.2671
3501,34.050546,3.618,40,-550,36457.464,-25614.389,-44670.672,1320.2691,374.67314,290.10438,4.27E-05,0.119748,927.47719,1697.0582
3504,34.06817,20.624,40,-550,36679.361,-25521.141,-44661.586,1282.2367,171.59124,290.07432,9.26E-05,0.11536452,1096.1274,1451.3979
3506,34.081126,3.616,40,-400,37123.731,-26390.597,-44832.83,1323.0103,405.4075,290.12422,3.95E-05,0.12096198,912.16737,1743.6205
3495,34.017926,1.612,25,400,26345.905,-30292.731,-45864.2,1318.797,410.81842,290.09096,3.89E-05,0.11984807,898.90975,1752.9993
3508,34.091583,16.615,40,-400,37144.7,-26170.18,-44782.628,1289.5094,251.33662,290.09975,6.34E-05,0.11721298,1026.524,1548.0315
3513,34.124388,16.615,40,-200,38154.689,-27441.165,-45033.348,1280.4324,287.79396,290.1066,5.51E-05,0.11465904,967.44874,1559.1371
3497,34.026158,6.604,25,400,26302.077,-30218.971,-45849.604,1312.043,312.72765,290.09894,5.10E-05,0.11762729,984.35192,1631.9309
3515,34.142905,1.609,40,0,39030.89,-28762.434,-45291.098,1306.3272,398.69113,290.08909,4.03E-05,0.12208256,893.023,1711.2093
3507,34.085521,9.617,40,-400,37256.738,-26100.121,-44771.569,1301.3139,279.57304,290.06114,5.71E-05,0.11825855,1014.8336,1592.0653
3528,34.22725,16.613,40,400,41098.274,-31321.386,-45791.138,1287.0874,245.90552,290.15533,6.48E-05,0.11682292,1025.0256,1529.8734
3514,34.132394,25.632,40,-200,38262.492,-27918.386,-45129.804,1280.5079,183.98553,290.08412,8.65E-05,0.11601919,1080.919,1460.0305
3526,34.216793,3.613,40,400,41035.861,-31277.228,-45796.853,1313.6054,414.06904,290.11649,3.88E-05,0.12112963,903.67145,1762.0457
3521,34.183984,3.631,40,200,39788.556,-29573.919,-45445.402,1323.9084,429.88302,290.08941,3.72E-05,0.11934501,895.71614,1782.7788
3529,34.235256,25.611,40,400,40961.731,-31390.582,-45807.79,1262.2711,176.48087,290.10178,9.01E-05,0.11603974,1078.2684,1442.0953
3524,34.202451,25.612,40,200,39976.04,-30002.666,-45540.954,1282.9738,233.41546,290.10578,6.83E-05,0.1174621,1041.409,1523.2678
3510,34.110094,1.611,40,-200,37925.103,-27374.23,-45021.589,1307.9759,387.18797,290.06371,4.13E-05,0.1191211,903.91278,1699.2791
3525,34.212956,1.613,40,400,41047.456,-31166.259,-45760.138,1310.5766,404.18755,290.11322,3.96E-05,0.11960808,1312.5981,1312.614
3532,34.253992,8.607,40,550,41964.978,-32199.683,-45964.274,1290.9172,298.12056,290.11098,5.36E-05,0.11828512,984.37443,1598.0296
3531,34.249597,3.615,40,550,41656.327,-32089.413,-45948.938,1302.7656,380.13496,290.06565,4.22E-05,0.12023845,921.48265,1707.5376
3518,34.158861,21.608,40,0,39039.442,-28755.198,-45292.619,1291.6004,276.51708,290.04232,5.76E-05,0.11673007,1002.2603,1574.5175
3505,34.077288,1.612,40,-400,36845.095,-26339.121,-44829.459,1317.0167,431.42154,290.13303,3.71E-05,0.1196813,867.27125,1755.6479
3511,34.113932,3.612,40,-200,38109.339,-27484.747,-45040.091,1306.9285,367.87806,290.08492,4.33E-05,0.11729086,934.53951,1697.9453
3517,34.151692,13.6,40,0,39038.784,-28759.803,-45288.919,1299.7985,331.16031,290.11296,4.82E-05,0.11782323,952.17156,1646.0002
3512,34.118325,9.619,40,-200,38075.131,-27498.397,-45045.641,1296.6811,340.58659,290.09078,4.65E-05,0.11295292,934.64736,1641.4638
3522,34.188383,9.618,40,200,39973.615,-30019.153,-45539.062,1313.2694,363.88938,290.18046,4.40E-05,0.11929743,949.31037,1697.8815
3509,34.099589,25.612,40,-400,37103.133,-26212.035,-44802.857,1274.638,180.07828,290.09847,8.84E-05,0.11654695,1081.1315,1453.9897
3516,34.146742,5.614,40,0,39030.437,-28759.186,-45286.986,1306.8789,410.22461,290.05226,3.91E-05,0.12165305,883.98923,1729.435
3520,34.180146,1.609,40,200,39974.766,-30001.268,-45534.416,1317.2933,376.70037,290.0965,4.23E-05,0.11657031,926.03375,1706.0067
3533,34.259773,14.612,40,550,41344.676,-32259.916,-45978.212,1277.8719,232.0939,290.23173,6.88E-05,0.11794873,1041.5038,1520.7891
3519,34.168253,30.608,40,0,39040.922,-28766.011,-45290.604,1279.1889,220.26088,290.10536,7.23E-05,0.1158633,1042.1503,1496.2841
3534,34.267223,20.637,40,550,40723.387,-30901.438,-45717.46,1268.4125,176.86367,290.10224,8.94E-05,0.11112344,1072.3075,1439.7935
3467,33.834623,6.605,25,-400,22468.4,-25278.316,-44890.761,1310.1954,87.658363,290.08496,0.000173841,0.073924915,1283.6545,1533.8101
3536,34.281438,3.611,65,-810,59806.231,-25347.184,-44168.247,1304.5996,400.14474,290.10034,3.98E-05,0.11698251,883.57159,1707.1658
3537,34.285831,9.62,65,-810,58949.763,-25113.528,-44152.541,1287.0748,308.95069,289.98454,5.17E-05,0.11849487,960.95446,1596.1768
3523,34.194446,16.614,40,200,40053.748,-29972.364,-45526.974,1294.2542,255.3193,290.11608,6.23E-05,0.11602981,1019.4146,1545.4137
3539,34.299905,25.612,65,-810,59558.348,-25046.223,-44103.45,1262.2022,154.2523,290.11142,0.000102788,0.11369589,1096.8914,1413.9368
3527,34.221188,9.618,40,400,41027.474,-31179.827,-45771.156,1296.7051,309.50617,290.09914,5.17E-05,0.12024319,973.59731,1610.3724
3541,34.314248,3.612,65,-600,60406.841,-26558.1,-44419.378,1304.5253,414.00998,290.10075,3.85E-05,0.1172838,867.62317,1719.6395
3546,34.347053,3.611,65,-300,61777.412,-28439.065,-44781.724,1301.828,426.3666,290.11027,3.75E-05,0.11871265,880.41421,1767.7272
3543,34.324704,16.615,65,-600,60157.313,-26554.153,-44415.472,1275.2602,237.29443,290.04799,6.71E-05,0.11635415,1018.5541,1506.9106
3545,34.343214,1.612,65,-300,61776.261,-28482.524,-44789.454,1303.1779,449.53224,290.06837,3.57E-05,0.12346946,865.25088,1792.1633
3530,34.245759,1.615,40,550,41484.385,-31889.471,-45912.798,1304.0093,417.6668,290.15553,3.84E-05,0.12075024,871.14947,1732.7697
3544,34.332709,25.611,65,-600,61048.154,-26653.199,-44418.144,1270.3163,193.43784,290.10383,8.19E-05,0.11289608,1062.2713,1461.7792
3549,34.365513,25.617,65,-300,62051.157,-28725.348,-44837.805,1264.1637,227.60944,290.11224,6.98E-05,0.11547818,1018.2355,1487.1988
3548,34.357508,16.615,65,-300,62004.985,-28533.465,-44798.293,1284.0144,279.07432,290.10647,5.71E-05,0.11725872,988.05745,1562.7102
3550,34.376019,1.61,65,0,63396.526,-30385.24,-45158.954,1299.0317,375.73613,290.08377,4.24E-05,0.11747183,920.23542,1695.5323
3538,34.291894,16.632,65,-810,60562.503,-27210.182,-44552.056,1267.2859,210.76176,290.09551,7.56E-05,0.11705964,1052.4921,1487.5988
3535,34.277597,1.618,65,-810,59559.788,-25952.19,-44292.949,1306.7011,434.77029,290.01178,3.67E-05,0.11827066,853.97511,1751.2168
3547,34.351446,9.617,65,-300,61940.516,-28473.437,-44783.327,1286.2269,326.93569,290.09962,4.88E-05,0.11776078,958.25074,1636.5674
3565,34.478869,1.63,65,810,65587.059,-33474.452,-45766.922,1292.7966,409.34196,290.12063,3.91E-05,0.12017317,887.28816,1736.7623
3564,34.468364,25.613,65,600,65917.583,-34024.816,-45875.219,1255.7763,164.98531,290.09608,9.68E-05,0.1177343,1085.7094,1426.5936
3560,34.446064,1.61,65,600,66479.997,-34203.872,-45899.312,1284.6996,382.16655,290.10794,4.19E-05,0.11944198,900.14809,1684.4075
3562,34.454296,9.617,65,600,66517.618,-34253.539,-45907,1283.234,287.60508,290.0955,5.54E-05,0.11717894,979.70909,1572.2505
3553,34.391975,21.608,65,0,63398.212,-30379.073,-45156.199,1268.815,267.39424,290.10941,5.96E-05,0.11744614,990.06287,1541.3412
3540,34.31041,1.609,65,-600,60426.576,-26627.132,-44422.543,1299.2036,443.57134,290.10354,3.60E-05,0.11940978,838.69661,1751.4347
3563,34.460358,16.614,65,600,66132.081,-34114.282,-45885.497,1265.0303,222.89035,290.0851,7.18E-05,0.11993082,1035.192,1495.7777
3557,34.421492,9.619,65,300,64867.625,-32321.712,-45535.28,1282.3245,347.58957,290.08002,4.61E-05,0.12071297,924.56151,1639.4587
3555,34.413261,1.608,65,300,64854.057,-32286.929,-45529.647,1295.5262,439.27187,290.11047,3.64E-05,0.11886849,847.48264,1751.0022
3542,34.318641,9.62,65,-600,60537.134,-26823.25,-44466.29,1288.8651,337.46642,290.02213,4.72E-05,0.11750963,936.37743,1636.3195
3569,34.501181,25.613,65,810,66874.621,-35596.312,-46182.553,1260.4616,148.07433,290.07168,0.000107462,0.11565861,1100.0687,1405.1131
3551,34.379857,5.613,65,0,63392.825,-30384.541,-45156.775,1300.1023,398.51392,290.076,4.01E-05,0.1192421,886.82985,1712.1904
3567,34.487108,9.638,65,810,66120.775,-33604.909,-45779.832,1288.4697,285.19813,290.09559,5.58E-05,0.11685958,986.9772,1575.6895
3570,34.512936,1.62,90,-1070,83021.643,-26361.53,-43923.325,1308.0825,429.81254,290.09372,3.73E-05,0.12090611,870.84125,1754.583
3561,34.449902,3.614,65,600,66212.255,-34241.862,-45910.084,1298.6099,392.49708,290.11729,4.11E-05,0.12373311,914.22467,1725.0986
3559,34.435559,25.613,65,300,64715.541,-32296.467,-45531.579,1254.0552,215.23154,290.09988,7.34E-05,0.11169382,1016.1988,1460.2456
3552,34.384807,13.6,65,0,63393.195,-30389.516,-45156.199,1287.2829,327.42878,290.09057,4.86E-05,0.11646817,952.68549,1630.9105
3575,34.545741,1.615,90,-700,85159.68,-28101.595,-44252.903,1303.7597,408.85667,290.20565,3.91E-05,0.11826258,895.92021,1745.7263
3556,34.417097,3.613,65,300,64930.737,-32282.694,-45523.809,1295.7689,403.37532,290.09746,3.95E-05,0.11831092,893.22159,1727.0208
3571,34.516776,3.611,90,-1070,82238.561,-25208.956,-43706.444,1306.9998,393.33383,290.09374,4.06E-05,0.11944354,894.93622,1705.0739
3572,34.521171,9.618,90,-1070,82616.493,-25120.354,-43680.87,1293.8862,305.86483,290.06547,5.22E-05,0.1187043,969.83696,1597.4459
3554,34.401368,30.605,65,0,63400.802,-30385.075,-45158.173,1259.7213,209.78903,290.10194,7.58E-05,0.11606817,1035.6513,1470.5811
3574,34.535236,25.617,90,-1070,83750.453,-26520.809,-43944.253,1263.6422,138.94879,290.12257,0.000114477,0.1158141,1116.8364,1405.2343
3577,34.553973,9.622,90,-700,84880.466,-28176.958,-44278.435,1278.1655,312.9568,290.08728,5.06E-05,0.11329784,951.34045,1596.2959
3558,34.427554,16.613,65,300,64962.067,-32330.017,-45534.457,1268.4946,256.03828,290.09965,6.22E-05,0.11720861,1005.2714,1536.3245
3576,34.549579,3.616,90,-700,85178.634,-28159.073,-44261.784,1299.9443,349.87523,290.09938,4.56E-05,0.1175455,938.89057,1667.0286
3566,34.482713,3.612,65,810,67290.049,-35737.583,-46202.371,1298.7522,378.07336,290.07371,4.23E-05,0.11919634,918.64908,1698.664
3584,34.600847,25.61,90,-300,86040.041,-30101.3,-44652.952,1259.8248,224.46814,290.09572,7.04E-05,0.11127023,1024.6709,1489.3695
3583,34.592841,16.616,90,-300,86364.235,-30164.042,-44657.721,1271.0201,298.95122,290.0953,5.33E-05,0.11719485,959.34462,1580.0796
3568,34.493175,16.613,65,810,67619.463,-35736.103,-46193.695,1276.3676,187.44152,290.14074,8.50E-05,0.11691787,1084.4731,1471.2441
3582,34.586778,9.619,90,-300,86380.106,-30228.428,-44679.964,1286.0626,341.25476,290.02117,4.67E-05,0.11718752,937.27636,1640.5923
3573,34.527233,16.613,90,-1070,82243.947,-25308.454,-43713.803,1272.225,208.713,290.05905,7.62E-05,0.11555885,1055.3049,1485.3517
3581,34.582386,3.61,90,-300,86313.17,-30109.153,-44653.939,1295.4843,398.27482,290.19218,4.03E-05,0.1213172,882.02789,1701.2044
3593,34.662891,16.618,90,300,88593.963,-33691.086,-45360.13,1282.4445,291.42917,290.04186,5.47E-05,0.11812495,973.66216,1573.5601
3587,34.620139,13.622,90,0,87586.677,-32025.849,-45025.207,1282.4459,273.5652,290.1141,5.83E-05,0.1157526,987.33838,1551.399
3594,34.670897,25.617,90,300,88988.958,-33745.933,-45356.101,1259.9262,216.86175,290.06339,7.34E-05,0.1162399,1039.5505,1487.3687
3591,34.652435,3.617,90,300,88709.332,-33680.684,-45349.234,1300.3498,371.89449,290.08131,4.29E-05,0.11841406,923.40519,1691.1605
3601,34.718051,3.613,90,1070,92018.876,-38635.201,-46325.017,1295.4912,342.472,290.07753,4.66E-05,0.11785006,933.62911,1638.9264
3604,34.736514,25.611,90,1070,93008.69,-39221.748,-46424.68,1257.3876,136.64324,290.10539,0.000116434,0.11415747,1114.6112,1395.8635
3579,34.568041,25.617,90,-700,84357.972,-28271.111,-44312.849,1253.1935,190.74454,290.19605,8.44E-05,0.12058692,1046.2342,1437.2506
3603,34.728508,16.616,90,1070,92584.378,-38806.363,-46348,1275.9446,212.65027,290.10022,7.49E-05,0.11608838,1051.9621,1490.6743
3578,34.560035,16.619,90,-700,85323.237,-28295.451,-44292.908,1274.0664,268.26021,290.07778,5.95E-05,0.11819191,994.64899,1550.8258
3598,34.695697,16.614,90,700,90416.485,-36226.028,-45852.729,1274.0937,255.6737,290.05447,6.24E-05,0.11759768,1002.0761,1528.2573
3600,34.714208,1.629,90,1070,90185.54,-36100.546,-45828.06,1294.887,379.45409,290.03717,4.22E-05,0.11970891,906.2067,1693.0155
3588,34.627314,21.608,90,0,87565.955,-32029.713,-45022.822,1273.188,274.61216,290.08937,5.79E-05,0.11575369,984.31783,1549.7125
3592,34.656829,9.622,90,300,89024.112,-33654.288,-45341.751,1291.3278,339.68858,290.06561,4.70E-05,0.11853424,945.51369,1646.9813
3580,34.578547,1.613,90,-300,85930.756,-29905.1,-44609.041,1291.2442,419.90101,290.10172,3.82E-05,0.12063882,853.39882,1714.3891
3586,34.615189,5.614,90,0,87582.237,-32028.521,-45027.345,1295.9909,381.99803,290.10654,4.18E-05,0.11934567,913.06016,1701.4752
3589,34.636707,30.606,90,0,87572.492,-32022.929,-45028.25,1257.6177,193.82133,290.10109,8.22E-05,0.11668411,1059.4304,1459.307
3595,34.681403,1.611,90,700,90887.914,-36350.73,-45865.063,1294.4071,399.6596,290.02466,4.03E-05,0.11913244,897.41548,1724.7259
3590,34.648597,1.615,90,300,88877.618,-33687.18,-45347.754,1294.1122,394.87089,290.05846,4.07E-05,0.12303501,887.13027,1698.395
3609,34.770569,25.616,120,-1380,107027.51,-26517.48,-43412.759,1262.196,148.89961,290.03019,0.000106936,0.11660185,1106.7128,1414.8326
3597,34.689635,9.618,90,700,90952.753,-36423.914,-45880.605,1285.4563,306.96921,290.0614,5.20E-05,0.11918946,974.45665,1608.008
3608,34.762563,16.619,120,-1380,107374.18,-26630.094,-43415.843,1278.0996,238.70875,290.07115,6.69E-05,0.11776738,1026.7566,1515.0919
3585,34.611352,1.609,90,0,87562.625,-32014.665,-45028.25,1294.9783,429.40167,290.08523,3.73E-05,0.1196099,844.5187,1725.2086
3613,34.795368,16.619,120,-1000,107374.18,-28375.914,-43776.874,1282.0604,273.41885,290.0632,5.83E-05,0.11709732,1000.5322,1564.3466
3606,34.752108,3.616,120,-1380,107351.42,-26494.332,-43369.753,1300.074,371.7122,290.05536,4.31E-05,0.12042917,913.07016,1678.8591
3611,34.784912,3.617,120,-1000,107374.18,-28025.574,-43710.761,1302.6945,376.73104,290.1151,4.24E-05,0.11833952,925.1007,1704.768
3602,34.722446,9.619,90,1070,92493.431,-38458.53,-46276.295,1281.4459,266.40933,290.03706,5.97E-05,0.11708133,1010.2682,1561.3277
3596,34.685241,3.613,90,700,90470.963,-36254.192,-45854.538,1296.005,386.63441,290.06637,4.14E-05,0.12058446,910.42985,1709.9742
3615,34.813878,1.615,120,-500,107374.18,-31109.973,-44309.148,1306.5414,414.60748,290.0752,3.86E-05,0.11944096,894.94987,1749.7976
3617,34.82211,9.621,120,-500,107374.18,-30984.901,-44281.93,1302.2699,339.36176,290.05007,4.72E-05,0.12062731,963.66947,1665.8154
3599,34.703702,25.615,90,700,90603.848,-36232.977,-45851.536,1266.001,182.63164,290.02545,8.71E-05,0.11630186,1076.1887,1453.0638
3614,34.803374,25.616,120,-1000,107374.18,-28677.533,-43834.558,1275.2945,183.77082,290.07409,8.67E-05,0.11657681,1075.586,1454.6262
3610,34.781074,1.616,120,-1000,107374.18,-28284.392,-43762.566,1301.8816,405.1126,290.06682,3.95E-05,0.12015578,888.05131,1719.6962
3618,34.828173,16.617,120,-500,107374.18,-31003.115,-44292.456,1288.2681,274.98423,289.96395,5.81E-05,0.1171144,1007.9706,1575.8779
3619,34.836178,25.617,120,-500,107374.18,-31355.552,-44345.206,1273.272,210.60807,290.03386,7.63E-05,0.1191651,1058.5087,1492.3095
3621,34.850521,5.617,120,0,107374.18,-33940.941,-44849.852,1305.6926,353.49859,290.06625,4.52E-05,0.11961344,934.06885,1660.921
3616,34.817716,3.616,120,-500,107374.18,-31049.287,-44302.858,1310.4329,385.484,290.05077,4.15E-05,0.12015506,912.11698,1711.1456
3605,34.748267,1.625,120,-1380,107374.18,-28291.135,-43749.738,1298.1193,403.55609,290.03107,3.96E-05,0.1179846,892.70847,1729.5441
3623,34.862639,21.613,120,0,107374.18,-33951.919,-44860.541,1282.9483,227.09013,290.07919,7.02E-05,0.11713642,1041.12,1508.7891
3607,34.756501,9.623,120,-1380,106911.65,-26828.884,-43455.848,1288.6837,288.12941,290.10499,5.54E-05,0.11773735,985.08215,1576.4532
3624,34.872032,30.611,120,0,107374.18,-33945.094,-44859.555,1265.6186,174.7959,290.08751,9.10E-05,0.11625974,1081.325,1441.9376
3620,34.846683,1.614,120,0,107374.18,-33940.571,-44862.885,1307.3187,409.36618,290.10444,3.92E-05,0.11946921,880.65176,1727.0957
3634,34.939029,25.612,120,1000,107374.18,-40221.622,-46068.829,1274.9674,169.76361,290.06966,9.37E-05,0.11614113,1089.4484,1438.2688
3612,34.789306,9.622,120,-1000,107374.18,-28440.218,-43771.405,1291.609,322.45726,290.06744,4.98E-05,0.12251514,954.97407,1615.5512
3641,34.987428,3.617,40,-550,36491.671,-25649.912,-44689.462,1313.3065,401.70901,290.02853,3.99E-05,0.11941879,902.79412,1728.5392
3637,34.957764,9.623,120,1380,107374.18,-41644.325,-46338.091,1293.617,301.80116,290.05624,5.30E-05,0.12027714,980.6241,1603.982
3632,34.924962,9.618,120,1000,107374.18,-40170.146,-46065.622,1302.0221,288.21882,290.10174,5.54E-05,0.11507404,1008.3268,1608.4813
3629,34.906225,25.612,120,500,107374.18,-36880.167,-45417.609,1282.0504,185.11163,290.06164,8.60E-05,0.11654184,1086.8141,1468.3172
3636,34.953371,3.617,120,1380,107374.18,-41462.268,-46299.854,1306.002,348.09959,290.03235,4.60E-05,0.1208589,941.82079,1660.3307
3642,34.991822,8.611,40,-550,36183.885,-25646.911,-44691.271,1307.3474,294.8576,290.05324,5.41E-05,0.11822281,995.51998,1603.0255
3638,34.963827,16.619,120,1380,107374.18,-41454.415,-46308.817,1280.0106,187.4883,290.04371,8.50E-05,0.11795565,1081.9256,1470.8522
3631,34.920568,3.614,120,1000,107374.18,-40292.299,-46087.907,1313.2488,348.80976,290.16321,4.62E-05,0.12105141,964.02401,1683.3598
3622,34.855471,13.604,120,0,107374.18,-33942.915,-44846.11,1295.7927,288.71466,289.99549,5.54E-05,0.11981232,994.28392,1588.009
3646,35.018008,3.617,40,-400,37402.08,-26550.411,-44860.953,1328.0597,428.63927,289.98784,3.76E-05,0.12314301,890.39483,1770.5143
3647,35.022402,9.622,40,-400,37022.219,-26628.57,-44883.196,1312.4229,321.82635,290.04268,4.98E-05,0.12123338,991.82144,1655.6432
3644,35.005052,20.623,40,-550,36415.033,-25876.908,-44736.127,1288.5648,190.55514,290.00896,8.39E-05,0.11940357,1083.2237,1474.7359
3628,34.89822,16.613,120,500,107374.18,-37239.059,-45502.676,1290.5177,278.46903,290.088,5.73E-05,0.11802017,1001.4096,1575.1965
3625,34.883925,1.611,120,500,107374.18,-37092.114,-45477.02,1299.3667,359.93973,290.06698,4.44E-05,0.11956733,933.59686,1679.9486
3653,35.061269,16.619,40,-200,37994.464,-27612.409,-45067.967,1307.5432,293.65747,290.00842,5.48E-05,0.12112049,1009.1897,1616.3052
3626,34.887764,3.611,120,500,107374.18,-37249.749,-45521.712,1306.3596,342.28603,290.13381,4.69E-05,0.12050519,946.33183,1651.6985
3627,34.892157,9.619,120,500,107374.18,-37038.829,-45472.374,1298.9748,289.89863,290.19133,5.58E-05,0.12023991,1002.3268,1606.2187
3648,35.028464,16.619,40,-400,37463.834,-26627.09,-44870.902,1302.1297,251.3468,290.05707,6.37E-05,0.12065696,1039.113,1556.4627
3633,34.931024,16.615,120,1000,107374.18,-40411.614,-46098.966,1289.0395,249.85765,290.027,6.38E-05,0.11744036,1025.381,1539.619
3639,34.971832,25.616,120,1380,107374.18,-41945.78,-46413.373,1272.8661,156.88396,290.04963,0.000101406,0.11626997,1107.6636,1431.2152
3649,35.036469,25.617,40,-400,36907.631,-26468.099,-44843.438,1286.7118,181.0089,290.04674,8.80E-05,0.11718719,1102.218,1476.2568
3630,34.91673,1.61,120,1000,107374.18,-40355.739,-46103.325,1308.2004,372.88406,290.04282,4.27E-05,0.11748918,917.73066,1687.9461
3651,35.050812,3.618,40,-200,38116.082,-27671.738,-45082.645,1328.415,419.70984,290.00179,3.82E-05,0.12107325,888.12105,1751.9598
3643,34.997603,14.617,40,-550,36283.013,-25674.458,-44697.973,1298.1162,241.53004,290.0424,6.63E-05,0.11956945,1043.6255,1538.8694
3645,35.01417,1.615,40,-400,37057.125,-26701.138,-44896.476,1320.9365,424.92851,290.0354,3.77E-05,0.1190664,894.54085,1773.3884
3640,34.983587,1.625,40,-550,36767.306,-26523.07,-44856.8,1316.0922,456.95033,290.03091,3.50E-05,0.12040131,839.76204,1782.9955
3657,35.088567,13.605,40,0,38793.615,-28734.229,-45275.063,1299.6822,325.3791,290.03353,4.92E-05,0.12066297,958.95903,1630.2733
3655,35.079779,1.615,40,0,38798.302,-28746.07,-45291.18,1325.9369,440.17623,290.07051,3.65E-05,0.12199249,887.3259,1795.6135
3635,34.949535,1.609,120,1380,107374.18,-42697.774,-46567.472,1309.0438,411.45931,290.04744,3.89E-05,0.12036686,898.52628,1749.3424
3659,35.105128,30.612,40,0,38830.619,-28757.5,-45288.631,1286.2488,213.13089,290.00954,7.49E-05,0.11751824,1056.0797,1494.2738
3650,35.046975,1.615,40,-200,37930.777,-27715.402,-45093.376,1329.0537,443.5866,290.05286,3.61E-05,0.12007741,882.88776,1797.3749
3658,35.095735,21.613,40,0,38809.033,-28751.21,-45287.603,1293.0428,280.1984,290.05408,5.69E-05,0.11780072,994.13481,1572.047
3661,35.120858,3.618,40,200,39464.858,-29794.747,-45493.219,1322.2418,406.97632,290.04518,3.92E-05,0.11890844,893.06432,1731.1175
3662,35.125252,9.622,40,200,39589.231,-29829.078,-45497.043,1319.6001,343.8932,290.04416,4.65E-05,0.11989012,958.01905,1664.8395
3663,35.131314,16.618,40,200,39612.091,-29871.016,-45511.227,1307.5983,263.51795,290.0538,6.06E-05,0.11826106,1035.4459,1579.8875
3674,35.204099,20.62,40,550,41483.274,-32245.074,-45972.538,1296.1278,162.37968,290.10419,9.80E-05,0.11436639,1113.2107,1448.4055
3667,35.158058,9.617,40,400,40878.432,-31414.264,-45811.079,1314.2624,312.24407,290.06173,5.11E-05,0.11844057,986.72594,1628.9811
3656,35.083617,5.619,40,0,38801.016,-28747.263,-45289.741,1321.6084,404.59334,290.05273,3.96E-05,0.12107726,915.89388,1752.1768
3671,35.186468,3.613,40,550,41415.394,-32469.767,-46024.589,1325.5027,362.92975,290.05111,4.41E-05,0.12025251,960.08926,1709.4966
3677,35.222702,9.616,65,-810,59344.55,-25070.07,-44115.826,1317.2989,285.56557,290.15361,5.63E-05,0.12202312,1031.749,1620.554
3654,35.069274,25.617,40,-200,37917.908,-27671.655,-45083.138,1292.4156,224.11595,290.03607,7.13E-05,0.1177203,1050.5096,1510.6217
3652,35.055207,9.62,40,-200,37899.159,-27659.65,-45081.493,1322.6072,355.1296,289.97882,4.51E-05,0.12067964,961.8379,1695.7783
3668,35.16412,16.613,40,400,40880.611,-31434.205,-45809.805,1305.042,247.21069,290.02345,6.47E-05,0.11938508,1044.4533,1555.7588
3666,35.153664,3.61,40,400,40763.187,-31256.301,-45777.94,1330.3016,385.82517,290.07616,4.16E-05,0.12166743,937.42275,1736.0217
3665,35.149826,1.612,40,400,40687.782,-31122.636,-45752.49,1326.8682,416.43782,290.03541,3.85E-05,0.12119942,894.69318,1754.1149
3679,35.236769,25.611,65,-810,59201.839,-25095.808,-44128.571,1283.4395,141.77827,290.08874,0.000112813,0.118875,1130.7619,1423.1068
3660,35.117021,1.613,40,200,39709.698,-29858.928,-45506.211,1316.5041,433.07416,290.02374,3.72E-05,0.12483932,872.64624,1763.6972
3686,35.283917,3.61,65,-300,61825.599,-28350.052,-44753.478,1342.8316,394.61727,289.94652,4.06E-05,0.1199141,932.96239,1744.6134
3689,35.302378,25.613,65,-300,61649.544,-28520.843,-44797.183,1300.5905,211.66245,290.00772,7.55E-05,0.11902739,1082.2618,1517.8292
3673,35.196644,14.631,40,550,40830.204,-31174.77,-45763.098,1306.9511,217.0243,290.02431,7.37E-05,0.11922961,1082.6098,1529.9154
3683,35.261566,16.619,65,-600,60412.843,-26704.469,-44440.387,1312.6614,282.96392,289.92137,5.66E-05,0.1200632,1023.7505,1609.3404
3688,35.294372,16.615,65,-300,61784.772,-28452.757,-44771.404,1314.6497,278.52979,290.06424,5.74E-05,0.11820924,1020.6871,1592.8684
3684,35.269573,25.612,65,-600,60046.754,-26544.121,-44402.767,1299.1453,182.26749,289.96476,8.83E-05,0.12121097,1117.1015,1494.1106
3664,35.139321,25.613,40,200,39845.624,-30028.773,-45541.077,1297.5701,219.94875,290.0337,7.24E-05,0.11663734,1062.3437,1517.424
3669,35.172125,25.613,40,400,40783.621,-31258.973,-45780.736,1290.3607,170.79607,289.99934,9.32E-05,0.11642132,1107.7877,1461.182
3672,35.190863,8.605,40,550,41670.06,-32488.968,-46015.585,1320.8311,304.2897,290.02139,5.25E-05,0.11871242,1009.0928,1636.4728
3690,35.312883,1.629,65,0,63203.984,-30391.119,-45155.953,1336.7092,399.5762,290.06423,4.01E-05,0.1200519,917.05427,1739.1073
3675,35.214466,1.621,65,-810,59664.138,-26290.73,-44365.764,1332.9737,408.44716,290.08974,3.92E-05,0.12093422,926.62787,1774.0085
3691,35.316726,5.617,65,0,63201.763,-30391.119,-45154.226,1334.6953,390.09219,290.04345,4.12E-05,0.12329663,929.84678,1732.6684
3681,35.25111,3.617,65,-600,60629.89,-26962.588,-44490.178,1330.2673,384.45653,290.05213,4.18E-05,0.12308065,929.77002,1720.5431
3692,35.321677,13.599,65,0,63181.206,-30396.3,-45145.756,1318.511,291.99253,290.04678,5.48E-05,0.11916822,1018.2833,1620.2925
3693,35.328845,21.609,65,0,63211.837,-30389.392,-45150.608,1297.479,257.91312,290.06998,6.20E-05,0.11925748,1023.3399,1555.1854
3670,35.182631,1.611,40,550,41598.52,-32380.671,-45987.668,1326.9292,399.04154,289.99095,4.02E-05,0.12079723,908.74957,1729.5333
3685,35.280078,1.609,65,-300,61936.939,-28474.342,-44777.736,1342.3414,426.68015,290.05638,3.76E-05,0.12171947,900.47226,1778.2954
3676,35.218308,3.611,65,-810,59304.175,-25261.624,-44154.638,1333.1421,372.46707,290.03548,4.29E-05,0.11934659,937.02305,1700.8759
3695,35.35013,1.629,65,300,64130.102,-31556.974,-45384.634,1331.3514,426.1933,290.05332,3.76E-05,0.12126818,891.77698,1767.4048
3696,35.353974,3.614,65,300,64571.185,-32248.938,-45515.873,1335.0774,399.80203,290.05358,4.01E-05,0.12160821,927.1304,1748.7686
3699,35.372435,25.611,65,300,64520.326,-32420.922,-45552.959,1297.2206,189.27546,290.06327,8.41E-05,0.11715659,1105.7321,1497.0254
3678,35.228763,16.615,65,-810,59477.064,-25404.292,-44191.066,1300.5734,221.21727,290.10421,7.19E-05,0.11318118,1067.2882,1530.1663
3680,35.247273,1.614,65,-600,60678.365,-27000.784,-44495.317,1333.6931,408.93882,290.07066,3.92E-05,0.12130412,913.81198,1764.5416
3700,35.382939,1.613,65,600,65861.132,-33618.888,-45777.283,1330.6814,367.48566,290.01793,4.35E-05,0.12002056,945.4241,1700.8486
3682,35.255504,9.623,65,-600,60615.828,-26886.567,-44469.826,1325.8621,322.97918,290.00229,4.98E-05,0.12150303,995.2747,1665.5839
3704,35.405238,25.617,65,600,65602.312,-33604.416,-45781.723,1302.7435,162.8863,290.02477,9.80E-05,0.11846873,1128.8788,1464.8484
3694,35.338238,30.608,65,0,63209.246,-30387.131,-45151.553,1294.9354,208.15162,290.03909,7.67E-05,0.11880655,1072.2241,1500.5436
3707,35.423976,9.621,65,810,67016.797,-35193.221,-46083.507,1332.0595,267.38924,290.03377,5.98E-05,0.1190691,1054.3204,1605.4574
3687,35.288311,9.616,65,-300,61637.004,-28418.015,-44776.379,1326.5719,329.25478,290.00784,4.86E-05,0.12041144,994.5793,1675.4813
3705,35.415744,1.614,65,810,66475.475,-35017.167,-46058.715,1335.3956,367.05482,290.05772,4.37E-05,0.12217323,961.45851,1721.0162
3701,35.386777,3.617,65,600,65631.422,-33704.613,-45802.815,1337.7919,357.26913,290.04402,4.49E-05,0.12149529,971.77478,1705.902
3702,35.391171,9.622,65,600,65591.376,-33609.761,-45782.134,1326.686,276.5728,290.0049,5.79E-05,0.12010422,1029.0608,1598.3836
3698,35.36443,16.615,65,300,64695.846,-32219.459,-45509.048,1315.35,247.00953,290.0618,6.47E-05,0.11862765,1054.4573,1563.371
3709,35.438043,25.618,65,810,66159.135,-34437.734,-45946.512,1295.7409,138.28296,290.04505,0.000115549,0.11923118,1155.1281,1440.6901
3713,35.464095,16.618,90,-1070,83066.582,-25922.752,-43818.523,1318.9693,215.72927,290.04893,7.42E-05,0.11995376,1096.1483,1541.4173
3715,35.482605,1.615,90,-700,84605.24,-28131.526,-44258.166,1352.0417,417.05556,290.03691,3.86E-05,0.12303206,937.83502,1798.8519
3703,35.397233,16.619,65,600,65586.976,-33677.23,-45795.003,1310.5186,221.8006,290.04427,7.21E-05,0.1188611,1084.5786,1543.0375
3708,35.430037,16.618,65,810,66872.236,-35196.264,-46088.4,1314.1107,195.61983,290.04817,8.17E-05,0.11905728,1109.1229,1512.9175
3717,35.490837,9.623,90,-700,84613.709,-28085.807,-44249.614,1342.2616,348.91992,290.04757,4.60E-05,0.12238663,981.47355,1699.5467
3697,35.358368,9.616,65,300,64603.831,-32315.586,-45532.772,1316.6187,342.21159,290.04897,4.66E-05,0.1171385,975.23126,1690.092
3723,35.529704,16.617,90,-300,86276.29,-30401.357,-44711.705,1328.6355,288.67048,290.0063,5.55E-05,0.12096822,1028.112,1623.2517
3706,35.419581,3.618,65,810,66452.45,-34996.609,-46053.164,1342.6922,338.80868,290.04069,4.73E-05,0.12100697,994.03159,1690.0593
3722,35.523641,9.624,90,-300,86278.592,-30412.828,-44712.815,1340.8975,345.6924,290.09945,4.65E-05,0.12118272,974.21118,1687.9403
3724,35.537709,25.618,90,-300,86151.998,-30269.46,-44668.987,1316.5497,231.76846,290.03007,6.89E-05,0.11828433,1068.4362,1546.1699
3718,35.496899,16.619,90,-700,84754.488,-28321.724,-44293.483,1323.0477,261.37186,290.0652,6.14E-05,0.1215753,1049.043,1588.765
3727,35.557002,13.606,90,0,87426.944,-32032.591,-45016.82,1332.4349,317.64476,289.99978,5.05E-05,0.12206748,997.88436,1652.1763
3711,35.453638,3.616,90,-1070,83000.016,-25795.707,-43796.198,1354.7311,372.74083,290.03844,4.31E-05,0.12329242,979.39153,1747.7196
3729,35.573563,30.612,90,0,87426.492,-32040.362,-45021.096,1313.4788,195.63913,290.0659,8.16E-05,0.10285703,1094.3177,1518.1167
3721,35.519247,3.616,90,-300,86285.294,-30424.052,-44706.977,1351.0044,414.40945,290.0106,3.87E-05,0.1221008,931.23284,1783.5146
3719,35.504905,25.617,90,-700,84139.978,-28298.617,-44301.007,1309.1551,199.15515,290.00217,8.01E-05,0.11777033,1106.7494,1519.1596
3714,35.4721,25.617,90,-1070,83484.436,-26430.027,-43925.052,1309.3898,151.44969,290.04407,0.000105272,0.11742672,1139.5712,1451.4086
3735,35.618267,1.611,90,700,90698.907,-36667.767,-45940.838,1347.2543,434.82419,290.07145,3.71E-05,0.12544007,899.03884,1795.7389
3710,35.449798,1.623,90,-1070,83635.124,-27294.016,-44097.817,1355.8054,406.27836,290.02603,3.94E-05,0.12112526,929.00694,1765.4072
3712,35.458032,9.623,90,-1070,82910.097,-25893.725,-43817.331,1337.607,293.99451,290.03409,5.45E-05,0.12040601,1026.7091,1632.4323
3731,35.5893,3.613,90,300,88779.27,-33941.805,-45419.747,1347.7438,391.24632,290.04638,4.11E-05,0.12321838,939.90475,1744.4791
3733,35.599756,16.617,90,300,88915.403,-33888.479,-45396.188,1315.8481,274.00079,290.01502,5.87E-05,0.12323798,1036.3027,1605.3135
3725,35.548214,1.613,90,0,87430.891,-32031.44,-45021.877,1349.2529,427.32574,289.94365,3.75E-05,0.12075415,900.46573,1781.6353
3720,35.51541,1.615,90,-300,86245.494,-30365.793,-44695.177,1350.4338,440.00328,290.04613,3.65E-05,0.12270339,895.2694,1803.3771
3739,35.640573,25.613,90,700,90671.811,-36400.191,-45873.903,1307.0734,182.95169,289.98399,8.70E-05,0.11662902,1107.3558,1484.7654
3716,35.486443,3.617,90,-700,84689.444,-28199.695,-44266.923,1355.1914,401.40576,290.01025,4.01E-05,0.12331665,938.34582,1765.836
3737,35.626501,9.631,90,700,89960.474,-35686.107,-45734.523,1341.2882,313.93827,290.02727,5.12E-05,0.12278397,1015.327,1660.6932
3741,35.654915,3.613,90,1070,92034.212,-38990.558,-46391.87,1344.1796,357.00172,290.05264,4.50E-05,0.12280164,983.14253,1719.3524
3742,35.659309,9.619,90,1070,92847.928,-38991.668,-46371.929,1334.4437,295.21396,289.99708,5.43E-05,0.12096669,1020.7159,1630.2436
3738,35.632568,16.613,90,700,90868.59,-36743.337,-45962.218,1316.1775,237.96313,290.11029,6.72E-05,0.1198376,1071.0239,1562.663
3732,35.593694,9.619,90,300,88834.816,-33941.969,-45396.311,1337.2818,312.30742,290.10343,5.12E-05,0.12065105,1012.5649,1660.5765
3726,35.552052,5.619,90,0,87430.685,-32027.123,-45019.245,1344.6655,367.17291,290.12829,4.39E-05,0.12377782,963.01032,1720.7877
3734,35.607762,25.613,90,300,88783.011,-33826.683,-45372.464,1315.7736,221.65786,290.03852,7.24E-05,0.12046227,1079.6287,1533.836
3744,35.673378,25.611,90,1070,93102.515,-39061.029,-46382.537,1308.6282,161.3947,289.98696,9.95E-05,0.12133637,1137.4716,1471.3668
3746,35.688973,3.61,120,-1380,106891.79,-25264.01,-43152.789,1365.4617,421.70346,289.9863,3.82E-05,0.12371887,935.67589,1811.6776
3728,35.564171,21.609,90,0,87428.547,-32034.729,-45027.962,1314.0705,259.00495,290.13673,6.18E-05,0.11988152,1045.9827,1581.9567
3747,35.693366,9.619,120,-1380,106748.55,-25440.146,-43181.405,1346.33,326.97768,290.02786,4.90E-05,0.12049343,1014.7973,1690.4754
3730,35.585457,1.63,90,300,88254.637,-33168.063,-45241.965,1344.3493,411.57396,290.03277,3.90E-05,0.12232447,922.54078,1777.6309
3749,35.707434,25.613,120,-1380,105679.21,-24718.95,-43061.103,1313.4136,164.16839,290.02646,9.74E-05,0.11959725,1136.3483,1474.2476
3748,35.699429,16.615,120,-1380,107045.32,-25608.101,-43205.663,1325.1909,214.8596,290.02629,7.46E-05,0.12097562,1107.4825,1552.0327
3736,35.622104,3.615,90,700,90377.055,-36508.858,-45902.396,1345.4143,390.67366,290.08017,4.11E-05,0.12215915,951.77885,1758.1909
3740,35.651078,1.61,90,1070,93364.544,-38859.278,-46333.569,1341.9281,409.31585,290.00356,3.92E-05,0.12196845,915.64305,1759.5994
3755,35.75075,1.61,120,-500,107374.18,-30753.589,-44231.688,1354.8525,446.40559,290.00521,3.60E-05,0.1218725,887.42428,1808.1616
3758,35.765044,16.614,120,-500,107374.18,-30747.504,-44231.647,1325.5321,257.33389,290.02671,6.23E-05,0.12025907,1061.8764,1593.8408
3759,35.773049,25.614,120,-500,107374.18,-30737.431,-44220.463,1318.3888,229.78202,290.02585,6.96E-05,0.11911641,1071.1855,1543.4711
3751,35.721777,3.615,120,-1000,107374.18,-28053.121,-43688.476,1355.8868,421.81966,290.03047,3.81E-05,0.12271789,916.28073,1783.8001
3766,35.824634,3.612,120,500,107374.18,-37223.682,-45489.108,1347.7556,354.04266,290.01678,4.54E-05,0.12350279,994.94985,1725.6158
3743,35.665372,16.614,90,1070,92054.318,-39157.444,-46427.763,1319.7793,205.45961,290.00371,7.83E-05,0.12260687,1107.0558,1531.7724
3745,35.685132,1.621,120,-1380,107305.09,-27383.976,-43559.252,1361.6767,456.55242,290.04553,3.53E-05,0.12520624,891.69245,1829.7116
3756,35.754588,3.611,120,-500,107374.18,-30691.793,-44217.297,1357.3355,430.89762,290.02183,3.72E-05,0.1217435,916.61596,1803.0709
3762,35.792342,13.602,120,0,107374.18,-33957.017,-44851.825,1332.9643,284.41322,290.0118,5.65E-05,0.12253658,1040.1659,1627.2281
3765,35.820795,1.61,120,500,107374.18,-37089.647,-45456.503,1350.9338,410.81189,290.02906,3.91E-05,0.12110829,925.94551,1768.5595
3764,35.808903,30.608,120,0,107374.18,-33946.903,-44842.574,1313.9297,181.17328,289.97387,8.82E-05,0.11873691,1125.1598,1500.8301
3757,35.758981,9.619,120,-500,107374.18,-30980.749,-44271.035,1338.1655,334.49369,290.06123,4.79E-05,0.12085436,988.45244,1677.7799
3774,35.875899,25.613,120,1000,107374.18,-40183.961,-46066.157,1315.3883,167.48338,290.07906,9.71E-05,0.12159159,1137.266,1485.6733
3752,35.726172,9.636,120,-1000,107374.18,-29871.222,-44056.784,1347.5626,347.00164,290.03034,4.62E-05,0.12204751,998.8285,1716.1513
3753,35.732239,16.615,120,-1000,107374.18,-27725.517,-43629.929,1331.7338,249.4399,290.04784,6.41E-05,0.11978,1073.9286,1588.6775
3750,35.717939,1.611,120,-1000,107374.18,-27886.318,-43660.354,1346.6671,417.82263,290.01867,3.86E-05,0.12545631,934.55694,1796.4734
3767,35.829027,9.618,120,500,107374.18,-37119.168,-45462.506,1338.1642,341.12497,290.00548,4.70E-05,0.12168592,978.4714,1680.2155
3772,35.861831,9.618,120,1000,107374.18,-40556.01,-46143.288,1340.8668,276.19472,290.03562,5.81E-05,0.12113014,1047.1977,1618.0952
3754,35.740245,25.612,120,-1000,107374.18,-27747.02,-43648.019,1315.8658,198.12533,289.97122,8.06E-05,0.11872383,1108.3665,1516.9567
3777,35.894637,9.618,120,1380,107374.18,-43027.639,-46621.086,1341.2078,277.31275,289.99148,5.78E-05,0.12190718,1050.0863,1623.2875
3776,35.890242,3.614,120,1380,107374.18,-42736.011,-46542.967,1352.5539,340.20059,290.01971,4.74E-05,0.11914856,1008.7203,1719.0575
3763,35.799511,21.608,120,0,107374.18,-33959.607,-44840.806,1328.8321,227.33318,289.97561,7.04E-05,0.11992579,1078.521,1543.6204
3771,35.857438,3.611,120,1000,107374.18,-40360.92,-46095.472,1343.674,379.00244,289.96788,4.23E-05,0.12135176,952.0906,1739.7983
3761,35.787392,5.614,120,0,107374.18,-33951.179,-44854.333,1353.2992,390.2252,290.00446,4.12E-05,0.12305135,965.07521,1771.0864
3783,35.934756,16.615,65,-810,58989.563,-25296.736,-44182.473,1327.5908,232.21792,290.00501,6.88E-05,0.11908428,1080.0823,1559.2308
3780,35.920459,1.622,65,-810,59473.651,-26348.29,-44376.536,1359.8286,412.94807,290.06501,3.89E-05,0.12154934,934.75456,1786.2656
3769,35.843094,25.614,120,500,107374.18,-37207.359,-45473.772,1306.6575,210.31967,290.01645,7.61E-05,0.11822527,1078.0369,1512.6499
3760,35.783555,1.609,120,0,107374.18,-33947.437,-44849.194,1346.1915,421.95723,289.94562,3.80E-05,0.12140269,905.00397,1773.9556
3782,35.928694,9.618,65,-810,59366.793,-25488.784,-44201.797,1344.2209,298.94183,290.01684,5.38E-05,0.12250674,1039.7036,1655.5287
3781,35.9243,3.611,65,-810,58840.931,-25209.326,-44150.568,1356.7168,386.11162,289.99525,4.17E-05,0.12308853,953.38741,1748.4611
3770,35.8536,1.611,120,1000,107374.18,-40254.103,-46086.714,1339.4919,375.77832,290.01406,4.27E-05,0.12209789,964.85248,1739.097
3784,35.942761,25.612,65,-810,58833.654,-25228.28,-44152.212,1316.4087,149.81118,290.00617,0.000106797,0.12008498,1155.3812,1464.5379
3768,35.835089,16.615,120,500,107374.18,-37105.682,-45460.903,1322.249,236.96891,289.98862,6.76E-05,0.1199708,1079.6287,1569.6743
3778,35.900699,16.613,120,1380,107374.18,-42747.44,-46561.675,1324.8993,225.04102,290.0073,7.12E-05,0.12087128,1089.3347,1551.938
3775,35.886403,1.611,120,1380,107374.18,-42268.574,-46469.659,1347.9668,373.41458,290.16028,4.31E-05,0.12255663,960.02145,1734.3321
3788,35.96756,16.614,65,-600,59720.218,-26502.965,-44392.242,1335.1655,257.91894,289.99171,6.22E-05,0.12135182,1074.6342,1607.4062
3790,35.98607,1.612,65,-300,61368.975,-28525.448,-44794.47,1359.2577,443.03956,290.03562,3.62E-05,0.12173244,897.59917,1810.6736
3773,35.867894,16.614,120,1000,107374.18,-40202.134,-46062.004,1320.3356,227.79989,289.99955,7.02E-05,0.11936563,1079.166,1551.7128
3789,35.975565,25.612,65,-600,60336.657,-26679.306,-44413.334,1320.0203,188.28624,290.02332,8.49E-05,0.11972779,1128.2174,1515.8129
3797,36.027662,13.602,65,0,62945.863,-30384.582,-45141.151,1350.024,316.11467,289.92214,5.08E-05,0.12201774,1031.5284,1683.4514
3779,35.908704,25.612,120,1380,107374.18,-42640.336,-46543.255,1320.6961,147.59008,289.97164,0.000108642,0.12113379,1165.0843,1467.5925
3787,35.961498,9.619,65,-600,59464.894,-26627.049,-44449.186,1346.6779,331.74665,289.93171,4.91E-05,0.12632202,1020.0152,1703.1767
3792,35.994302,9.619,65,-300,61505.6,-28499.586,-44784.191,1349.9438,371.2714,290.02484,4.34E-05,0.12304265,959.82698,1723.1629
3800,36.056117,1.607,65,300,64568.595,-32380.547,-45546.792,1362.8905,431.49292,289.99881,3.74E-05,0.12480033,938.00952,1830.7885
3796,36.022713,5.613,65,0,62945.904,-30382.773,-45157.227,1356.0017,402.66445,290.02677,3.99E-05,0.12315254,954.5137,1788.1429
3799,36.044224,30.605,65,0,62972.505,-30390.379,-45155.994,1325.9038,209.2309,289.98589,7.64E-05,0.11934458,1108.4464,1540.2707
3808,36.103214,16.615,65,600,65639.809,-34066.836,-45878.754,1339.3173,244.78765,290.01651,6.54E-05,0.11977303,1072.4107,1574.5994
3786,35.957104,3.612,65,-600,59801.914,-26735.675,-44448.528,1362.6128,402.23014,290.03133,3.99E-05,0.12282848,942.27244,1768.3942
3802,36.064348,9.619,65,300,64549.518,-32323.315,-45526.645,1356.0558,347.04627,289.97749,4.63E-05,0.12253523,991.5187,1706.2995
3805,36.088921,1.609,65,600,65760.729,-34197.787,-45899.764,1362.4584,454.13447,289.98008,3.55E-05,0.12435291,896.34034,1829.7203
3793,36.000364,16.614,65,-300,61535.861,-28525.53,-44788.549,1333.4586,286.64802,290.06266,5.61E-05,0.12185774,1044.0654,1637.1366
3804,36.078416,25.612,65,300,64261.835,-32266.864,-45519.286,1323.5456,218.03743,290.01687,7.34E-05,0.11953461,1092.4188,1543.8539
3809,36.11122,25.613,65,600,66077.645,-34187.179,-45890.801,1322.1771,197.9143,290.0126,8.08E-05,0.11951665,1109.833,1517.0761
3795,36.018875,1.612,65,0,62939.449,-30389.105,-45158.749,1359.1792,424.60772,290.02658,3.78E-05,0.12228537,931.27141,1807.9407
3791,35.989909,3.61,65,-300,61330.162,-28464.145,-44782.012,1358.5578,421.47412,290.01812,3.82E-05,0.12303797,934.87405,1804.0653
3794,36.00837,25.612,65,-300,61630.673,-28525.201,-44798.211,1325.3771,238.61734,289.97442,6.69E-05,0.11889134,1069.014,1560.8345
3798,36.034832,21.609,65,0,62963.666,-30389.68,-45144.934,1334.2436,264.57023,289.98121,6.08E-05,0.12124052,1055.5577,1600.3615
3785,35.953266,1.608,65,-600,60208.131,-26488.492,-44393.804,1365.3076,442.23361,290.00845,3.63E-05,0.12173253,904.94395,1818.2379
3811,36.125564,3.63,65,810,65465.44,-33796.875,-45822.92,1365.3169,419.27672,290.00729,3.85E-05,0.12520792,943.3518,1806.4866
3806,36.092758,3.612,65,600,65992.454,-34156.507,-45885.333,1362.9943,386.71733,289.98305,4.17E-05,0.12435625,968.70901,1763.2304
3815,36.155786,1.618,90,-1070,83326.842,-26376.825,-43908.729,1369.7584,436.20895,290.00336,3.68E-05,0.1226512,911.46379,1807.0312
3816,36.159626,3.611,90,-1070,82493.887,-25339.044,-43709.445,1370.7011,423.48568,289.99463,3.80E-05,0.12366406,940.90618,1817.2453
3819,36.178088,25.612,90,-1070,81966.666,-25339.784,-43725.357,1329.0767,164.96536,290.01064,9.71E-05,0.11937133,1155.8506,1495.5737
3818,36.170082,16.616,90,-1070,82259.694,-25528.953,-43755.453,1323.0203,214.97987,290.01932,7.36E-05,0.10899443,1085.1593,1530.5377
3801,36.059954,3.614,65,300,64477.813,-32266.618,-45517.847,1363.3999,408.86542,289.92844,3.94E-05,0.12399873,949.6679,1797.4533
3822,36.196824,9.619,90,-700,83853.158,-27685.347,-44180.376,1350.3596,323.22938,289.94397,4.96E-05,0.12008062,1023.1708,1690.7383
3823,36.202886,16.614,90,-700,84460.637,-27757.422,-44179.924,1337.4076,260.78142,290.02786,6.15E-05,0.12000013,1065.0268,1602.6298
3803,36.07041,16.615,65,300,64516.708,-32279.98,-45516.778,1342.0032,271.90567,290.02134,5.91E-05,0.12174684,1057.215,1619.7143
3807,36.097152,9.618,65,600,66091.007,-34273.274,-45906.26,1354.9968,345.19304,290.00032,4.66E-05,0.12326069,995.4816,1707.0538
3826,36.225235,3.611,90,-300,85860.778,-30100.437,-44643.208,1369.1279,406.27432,290.00735,3.96E-05,0.12293515,942.79035,1779.543
3813,36.136025,16.616,65,810,67055.898,-35496.814,-46144.275,1338.2634,205.51883,290.00979,7.79E-05,0.12027527,1125.4185,1550.6017
3824,36.210892,25.612,90,-700,83571.025,-27770.496,-44200.276,1318.8698,195.09177,290.00711,8.24E-05,0.12052043,1107.1273,1506.6707
3825,36.221397,1.61,90,-300,85847.087,-30219.835,-44681.486,1358.4822,428.63768,290.16592,3.76E-05,0.12407363,915.64606,1797.7681
3828,36.235691,16.613,90,-300,85742.489,-30043.493,-44645.099,1341.138,299.51938,289.99928,5.37E-05,0.12327199,1036.4956,1654.0599
3832,36.262989,13.6,90,0,87258.494,-32032.92,-45030.593,1353.9622,324.66394,290.01472,4.94E-05,0.12178673,1014.9448,1682.5299
3829,36.243697,25.612,90,-300,85813.125,-30144.553,-44657.68,1324.5214,227.02539,290.25235,7.05E-05,0.12026793,1080.8636,1548.7829
3812,36.129963,9.619,65,810,67040.151,-35423.341,-46135.271,1356.5439,322.99279,289.99505,4.96E-05,0.12037496,1027.9529,1694.2189
3810,36.121725,1.612,65,810,66587.144,-35459.029,-46147.893,1366.7531,454.48877,289.99363,3.53E-05,0.12157784,894.93279,1834.35
3814,36.144031,25.612,65,810,66862.287,-35603.959,-46170.918,1328.9618,160.5694,290.031,9.94E-05,0.11742006,1149.0219,1482.2104
3831,36.258039,5.614,90,0,87239.869,-32013.35,-45020.109,1362.7417,382.30648,290.00806,4.21E-05,0.1207874,981.2867,1778.2385
3817,36.16402,9.619,90,-1070,82774.334,-25623.066,-43766.307,1352.5546,330.20989,289.99491,4.88E-05,0.12440738,1022.1695,1704.5477
3821,36.192431,3.612,90,-700,84033.531,-27702.903,-44179.718,1363.1268,431.2949,289.97417,3.73E-05,0.12409578,918.39002,1804.2968
3838,36.305736,16.617,90,300,88586.233,-33908.584,-45391.624,1338.0487,263.08773,290.11767,6.11E-05,0.12262074,1059.9183,1599.8898
3827,36.229629,9.619,90,-300,85865.465,-30119.761,-44651.842,1352.2197,319.44825,290.03428,5.02E-05,0.11991911,1013.0723,1672.8166
3830,36.254201,1.611,90,0,87248.503,-32034.483,-45021.959,1361.0692,395.51284,289.9642,4.07E-05,0.12356011,949.86276,1764.5514
3836,36.295281,3.612,90,300,88596.388,-33930.334,-45398.819,1368.048,415.39142,290.00628,3.87E-05,0.12371022,950.51555,1808.6057
3840,36.324247,1.61,90,700,90377.795,-36575.382,-45911.934,1351.4843,366.07181,289.98469,4.38E-05,0.12132889,969.79849,1725.5853
3841,36.328085,3.612,90,700,90751.165,-36609.384,-45918.06,1354.6775,323.49942,290.01745,4.96E-05,0.12141067,1026.9001,1695.5948
3820,36.188592,1.611,90,-700,84216.741,-27587.987,-44151.061,1366.3654,413.48753,290.00023,3.89E-05,0.12419856,949.40655,1802.3813
3834,36.279551,30.607,90,0,87259.276,-32019.147,-45009.748,1321.8994,210.86704,289.99736,7.63E-05,0.12108301,1105.2714,1541.2841
3842,36.332479,9.618,90,700,90331.294,-36494.797,-45895.982,1354.6649,310.77001,290.00288,5.17E-05,0.12169279,1038.4871,1682.0382
3846,36.360895,3.612,90,1070,91977.926,-38894.719,-46372.71,1361.2993,348.93012,290.00375,4.61E-05,0.12305876,994.66074,1713.1675
3843,36.338541,16.615,90,700,90697.303,-36504.459,-45892.651,1340.9474,267.23933,290.00355,6.00E-05,0.1218398,1071.1138,1622.4922
3835,36.291443,1.608,90,300,88520.202,-33896.455,-45387.142,1358.2731,406.25601,289.98586,3.94E-05,0.12041806,935.98074,1770.292
3833,36.270158,21.608,90,0,87263.14,-32032.92,-45028.62,1336.0061,262.59929,289.99785,6.09E-05,0.11916014,1054.8828,1595.4102
3845,36.357053,1.628,90,1070,91236.121,-36582.331,-45905.849,1361.7221,391.53199,290.01775,4.12E-05,0.12515356,954.05863,1757.5272
3854,36.413414,25.613,120,-1380,107131.29,-25257.432,-43140.208,1320.6428,154.53509,290.01161,0.000103333,0.11859818,1151.7139,1469.7709
3852,36.399346,9.62,120,-1380,106195.66,-25275.029,-43153.858,1339.9287,293.15394,290.00275,5.46E-05,0.12014155,1035.7898,1638.9172
3851,36.394953,3.613,120,-1380,106131.93,-25029.861,-43128.326,1357.3904,375.11109,289.99757,4.28E-05,0.12285193,977.44327,1753.3951
3849,36.379357,25.613,90,1070,91481.704,-38511.568,-46307.502,1308.4671,148.7547,289.99969,0.000107312,0.11849637,1151.8834,1458.0964
3853,36.405409,16.613,120,-1380,106168.98,-25215.742,-43143.867,1332.6489,206.72751,290.03233,7.72E-05,0.11847281,1115.2199,1542.5074
3837,36.299674,9.617,90,300,88647.043,-34003.23,-45407.7,1352.1551,338.20988,290.16468,4.73E-05,0.11978298,996.63862,1698.4321
3839,36.313742,25.613,90,300,88717.555,-33937.364,-45399.025,1311.5946,181.77459,290.01291,8.76E-05,0.11647733,1125.3719,1502.5776
3855,36.423919,1.61,120,-1000,107374.18,-27726.545,-43640.249,1358.5017,439.99763,290.00129,3.66E-05,0.12387342,905.70837,1815.8371
3859,36.446218,25.613,120,-1000,107374.18,-27894.417,-43660.436,1319.9604,194.24031,289.99382,8.23E-05,0.11923166,1116.8013,1518.4815
3862,36.464956,9.618,120,-500,107374.18,-30708.033,-44225.561,1355.6986,378.37139,290.03184,4.25E-05,0.12297114,966.04192,1743.645
3847,36.365289,9.618,90,1070,91365.963,-38621.716,-46328.306,1342.1913,283.80475,290.02037,5.65E-05,0.12091199,1052.7348,1638.0228
3844,36.346547,25.613,90,700,90874.511,-36431.356,-45883.195,1327.2682,182.73771,290.05288,8.76E-05,0.12061097,1132.7191,1509.4829
3850,36.391112,1.619,120,-1380,107045.4,-26885.458,-43484.587,1352.6186,408.05288,290.02325,3.95E-05,0.12416129,943.07862,1783.4668
3857,36.432151,9.621,120,-1000,107374.18,-27542.104,-43616.731,1344.3047,334.51257,290.01607,4.80E-05,0.12295956,993.89158,1683.4115
3848,36.371352,16.614,90,1070,91931.876,-38847.848,-46363.541,1325.652,235.58888,290.00775,6.79E-05,0.12021552,1078.6634,1564.5487
3870,36.526782,1.609,120,500,107374.18,-37097.788,-45453.461,1351.7578,347.86989,289.99502,4.60E-05,0.12059985,1003.3111,1724.3252
3872,36.535013,9.62,120,500,107374.18,-37116.208,-45475.416,1354.1802,288.34168,289.98645,5.58E-05,0.1216702,1048.3774,1641.057
3867,36.498328,13.602,120,0,107374.18,-33946.368,-44862.268,1344.9283,270.31146,289.99862,5.92E-05,0.11999343,1056.3302,1613.6698
3866,36.493372,5.634,120,0,107374.18,-33953.234,-44858.732,1364.6057,401.31006,289.99268,4.00E-05,0.12263879,963.55988,1795.632
3861,36.460562,3.613,120,-500,107374.18,-30934.659,-44273.09,1366.4719,421.14188,290.00769,3.82E-05,0.12372107,950.8209,1818.6134
3871,36.530619,3.612,120,500,107374.18,-37196.628,-45476.855,1364.1063,333.68083,289.99012,4.83E-05,0.12394088,1011.0929,1695.9677
3875,36.559586,1.613,120,1000,107374.18,-40068.798,-46081.081,1352.2267,336.58588,290.0391,4.77E-05,0.12236098,1011.7694,1707.6952
3858,36.438213,16.613,120,-1000,107374.18,-27666.97,-43637.535,1332.4921,246.69278,290.004,6.50E-05,0.12108181,1069.6927,1577.7619
3860,36.456724,1.61,120,-500,107374.18,-30885.321,-44265.731,1360.9567,469.72311,290.00179,3.43E-05,0.12574933,886.56673,1855.2818
3880,36.592397,1.61,120,1380,107374.18,-43146.914,-46666.6,1358.51,376.31571,289.99062,4.29E-05,0.12370505,982.85858,1763.4647
3876,36.563424,3.612,120,1000,107374.18,-40602.923,-46137.985,1358.7372,315.55809,290.01521,5.18E-05,0.13211201,1042.9294,1692.7777
3877,36.567818,9.638,120,1000,107374.18,-38099.514,-45648.017,1348.5093,251.37086,290.10436,6.37E-05,0.12006533,1083.166,1600.3795
3856,36.427757,3.612,120,-1000,107354.34,-27148.429,-43537.749,1361.2964,391.67438,290.02558,4.10E-05,0.12246692,950.11167,1754.5954
3879,36.581892,25.611,120,1000,107374.18,-40421.276,-46091.977,1324.8254,152.81801,290.01497,0.000104411,0.11827507,1158.1345,1473.0272
3865,36.489535,1.61,120,0,107374.18,-33957.757,-44860.295,1365.5182,436.63257,290.0097,3.68E-05,0.12295653,923.18672,1828.4698
3863,36.471018,16.615,120,-500,107374.18,-30815.467,-44246.283,1330.5588,272.76183,290.01911,5.88E-05,0.1218479,1044.6587,1607.3716
3884,36.614696,25.615,120,1380,107374.18,-42182.89,-46460.121,1320.3718,143.20662,290.03398,0.000111758,0.1198363,1164.7114,1457.9957
3873,36.541075,16.614,120,500,107374.18,-37083.48,-45458.724,1342.2649,306.1935,290.05523,5.24E-05,0.12131438,1018.8698,1649.1605
3869,36.514889,30.606,120,0,107374.18,-33961.745,-44857.951,1324.656,220.22284,290.03677,7.25E-05,0.11806344,1093.2934,1546.5551
3883,36.606691,16.613,120,1380,107374.18,-43150.245,-46645.632,1337.8233,245.04326,290.01307,6.55E-05,0.12195867,1082.1712,1589.5056
3878,36.573886,16.616,120,1000,107374.18,-40550.049,-46136.587,1335.5201,278.43969,290.02897,5.75E-05,0.12055669,1053.6875,1629.7569
3868,36.505497,21.607,120,0,107374.18,-33958.25,-44855.484,1337.7365,274.81984,290.00871,5.82E-05,0.12009095,1060.1801,1629.3653
3885,36.626452,1.617,120,-1380,106515.09,-26473.898,-43409.676,1366.216,421.68526,290.02407,3.81E-05,0.12248079,930.66568,1807.2232
3874,36.549081,25.612,120,500,107374.18,-37221.791,-45488.491,1321.4031,179.45174,290.04536,8.96E-05,0.12124883,1131.6468,1501.2724
3864,36.479024,25.632,120,-500,107374.18,-31981.321,-44468.962,1325.7542,217.95172,289.98688,7.33E-05,0.11928442,1089.6783,1539.3015
3893,36.673558,16.616,120,-1000,107374.18,-27950.95,-43697.522,1342.3498,273.96933,290.00881,5.86E-05,0.12156183,1059.1145,1621.6128
3892,36.667496,9.618,120,-1000,107374.18,-27416.703,-43587.375,1351.5755,322.55121,289.99681,4.98E-05,0.12181059,1021.9011,1686.1697
3894,36.681564,25.612,120,-1000,107374.18,-27988.488,-43701.551,1328.1506,174.12088,290.02741,9.20E-05,0.12107074,1152.4159,1511.5336
3881,36.596234,3.612,120,1380,107374.18,-42751.141,-46566.362,1357.503,313.49504,290.03626,5.14E-05,0.12350797,1029.2179,1673.2265
3897,36.700301,9.618,120,-500,107374.18,-30780.396,-44245.543,1359.7796,364.21335,290.00843,4.41E-05,0.12340802,980.11653,1731.6612
3891,36.663102,3.613,120,-1000,107374.18,-27761.411,-43665.205,1366.1542,388.05748,290.03245,4.14E-05,0.1225197,978.44976,1778.8634
3900,36.724873,1.61,120,0,107374.18,-33959.484,-44862.227,1366.536,446.70299,290.02365,3.60E-05,0.12261248,909.40237,1828.1936
3882,36.600628,9.621,120,1380,107374.18,-42972.915,-46598.761,1342.3763,273.49273,290.0234,5.88E-05,0.12296738,1054.616,1618.2931
3901,36.728711,5.614,120,0,107374.18,-33963.678,-44858.239,1351.9576,324.57226,290.00596,4.96E-05,0.12418051,1025.6039,1694.78
3888,36.640748,16.634,120,-1380,107261.34,-29004.191,-43903.755,1336.414,246.4885,290.02791,6.52E-05,0.12224706,1073.9885,1580.3044
3895,36.692068,1.611,120,-500,107374.18,-30937.578,-44269.061,1364.7851,412.96084,289.97056,3.89E-05,0.12291176,936.36863,1783.3586
3902,36.733661,13.601,120,0,107374.18,-33969.845,-44861.035,1348.5203,241.26501,290.03989,6.66E-05,0.12268643,1093.6928,1590.7012
3907,36.770352,9.618,120,500,107374.18,-36980.981,-45453.461,1354.1327,295.23419,290.00825,5.43E-05,0.12214387,1059.4611,1670.7712
3911,36.798763,3.611,120,1000,107374.18,-40587.463,-46162.16,1365.0536,328.29677,290.01293,4.90E-05,0.12338604,1020.1092,1696.9514
3904,36.750223,30.624,120,0,107374.18,-33970.297,-44864.283,1327.4629,200.61507,289.96463,7.95E-05,0.11786231,1110.4628,1523.8504
3910,36.794925,1.611,120,1000,107374.18,-40786.789,-46182.389,1368.0999,385.44663,290.05183,4.18E-05,0.12426212,982.77765,1777.4345
3913,36.809219,16.614,120,1000,107374.18,-40474.109,-46121.662,1343.9399,274.4967,290.01283,5.83E-05,0.11932087,1053.5552,1621.9498
3886,36.630292,3.61,120,-1380,106051.59,-25300.479,-43183.338,1365.2372,365.63493,290.01832,4.40E-05,0.12290656,992.15029,1749.6376
3889,36.648759,25.611,120,-1380,106371.84,-25134.909,-43148.472,1319.238,150.37502,290.04609,0.000105711,0.11552744,1152.4817,1463.4173
3896,36.695907,3.612,120,-500,107374.18,-30877.674,-44263.593,1365.8604,357.83759,290.01211,4.50E-05,0.12351139,1006.818,1746.7982
3898,36.706363,16.613,120,-500,107374.18,-30892.804,-44264.909,1343.2693,276.52126,290.02419,5.79E-05,0.12037917,1049.1215,1619.2421
3887,36.634686,9.62,120,-1380,106332.17,-25479.987,-43217.628,1351.0904,296.47222,290.01285,5.43E-05,0.12362352,1044.373,1657.7684
3903,36.740829,21.609,120,0,107374.18,-33970.174,-44857.622,1334.0408,199.96536,290.0109,8.00E-05,0.1198969,1125.8879,1537.4758
3899,36.714368,25.614,120,-500,107374.18,-30769.418,-44243.447,1330.5644,234.34654,290.00586,6.82E-05,0.11928486,1080.8358,1563.1743
3890,36.659264,1.612,120,-1000,107374.18,-27904.244,-43685.105,1364.0986,399.31172,290.02725,4.03E-05,0.12339269,960.72062,1787.9258
3916,36.831567,3.615,120,1380,107374.18,-42279.922,-46469.536,1364.8394,377.1271,290.01864,4.27E-05,0.12361725,976.1599,1751.9512
3922,36.870018,9.621,15,-290,13242.428,-25485,-45097.405,1351.4986,276.73039,289.98395,5.77E-05,0.11843615,1054.2809,1624.9514
3906,36.765958,3.613,120,500,107374.18,-37267.387,-45505.512,1357.909,308.82511,290.01702,5.21E-05,0.12269772,1039.0024,1675.3107
3917,36.835961,9.617,120,1380,107374.18,-42981.673,-46601.885,1357.7326,329.27436,289.98655,4.88E-05,0.12369668,1023.569,1700.6634
3908,36.776414,16.615,120,500,107374.18,-37215.254,-45489.231,1342.069,295.9814,290.00214,5.45E-05,0.1227927,1034.9353,1645.893
3921,36.865625,3.61,15,-290,13099.512,-25259.444,-45058.017,1370.7889,396.78022,289.99492,4.06E-05,0.12220899,972.77324,1791.3076
3920,36.861783,1.62,15,-290,13247.115,-25683.38,-45143.536,1372.9843,458.79358,290.03467,3.50E-05,0.12337228,911.85196,1860.5117
3918,36.842023,16.613,120,1380,107374.18,-42415.478,-46495.315,1339.5502,203.08257,290.01662,7.89E-05,0.12018264,1119.4159,1536.7255
3914,36.817224,25.613,120,1000,107374.18,-40270.056,-46067.801,1328.258,181.20812,290.01783,8.79E-05,0.11715728,1137.5628,1511.7301
3905,36.76212,1.611,120,500,107374.18,-36953.022,-45439.071,1360.2495,334.08105,290.00893,4.81E-05,0.12228133,1009.1151,1696.3193
3915,36.827729,1.611,120,1380,107374.18,-42709.286,-46554.562,1372.1846,451.39478,290.0306,3.56E-05,0.12358047,919.47918,1851.5208
3912,36.803157,9.616,120,1000,107374.18,-40558.478,-46141.397,1360.1662,343.60007,290.01874,4.68E-05,0.12052473,996.04821,1709.6387
3924,36.884086,25.611,15,-290,13099.389,-25230.006,-45048.437,1328.0979,101.57237,289.95873,0.000157201,0.11843424,1211.5304,1420.7827
3909,36.784419,25.614,120,500,107374.18,-37027.44,-45437.056,1338.5479,188.54774,290.00249,8.50E-05,0.12108053,1144.4059,1531.4022
3927,36.902823,9.638,15,-200,13928.511,-26348.742,-45269.225,1362.1236,325.50448,290.04002,4.94E-05,0.12260293,1017.5204,1686.8736
3932,36.936189,13.602,15,-100,14072.372,-26477.267,-45308.284,1359.1135,296.44135,290.02341,5.39E-05,0.11981922,1042.7579,1654.0199
3935,36.964643,1.61,15,0,14549.058,-27108.669,-45404.657,1374.1974,458.93998,290.05338,3.51E-05,0.12484422,921.08057,1870.2023
3928,36.908892,16.614,15,-200,13476.084,-25809.602,-45164.176,1343.9012,222.56433,290.03579,7.20E-05,0.12100303,1105.0513,1562.5346
3930,36.927401,1.615,15,-100,14135.401,-26584.495,-45312.765,1377.349,461.20317,290.03897,3.50E-05,0.12546657,922.83546,1874.3767
3941,37.005722,5.615,15,100,15071.998,-27746.772,-45547.614,1374.3881,430.33647,290.0134,3.75E-05,0.12467015,924.96156,1807.5132
3931,36.93124,5.615,15,-100,14082.816,-26487.546,-45301.13,1371.3737,381.60572,290.09376,4.21E-05,0.12239393,975.85438,1764.984
3942,37.010672,13.6,15,100,15138.481,-27757.832,-45539.391,1358.1919,340.14092,290.01727,4.72E-05,0.1223579,1002.8987,1705.071
3946,37.042968,3.617,15,200,15358.528,-28151.631,-45620.552,1376.3053,418.89152,290.06013,3.85E-05,0.1233868,961.24563,1827.4008
3923,36.876079,16.617,15,-290,13226.105,-25420.327,-45091.443,1336.1335,162.07681,289.95228,9.88E-05,0.12009674,1159.8384,1493.8383
3919,36.850029,25.611,120,1380,107374.18,-43035.821,-46621.456,1330.5487,173.29846,290.04474,9.26E-05,0.12201462,1155.2536,1511.2918
3929,36.916897,25.61,15,-200,13490.268,-25793.855,-45185.761,1332.7752,167.28806,290.18837,9.58E-05,0.12116056,1155.6895,1501.5832
3944,37.027233,30.625,15,100,14967.772,-27451.403,-45473.525,1336.6719,195.66646,290.01697,8.20E-05,0.1209915,1132.3593,1535.1558
3934,36.95275,30.609,15,-100,14102.057,-26494.494,-45298.951,1328.8556,172.1434,289.94288,9.27E-05,0.11767112,1138.8527,1491.9756
3940,37.001884,1.611,15,100,15058.512,-27709.769,-45538.117,1371.1876,400.29461,290.08767,4.01E-05,0.12198193,955.23105,1778.6982
3947,37.047363,9.618,15,200,15494.207,-28377.228,-45659.57,1365.3665,340.89616,290.07377,4.69E-05,0.11996476,1008.0138,1714.5519
3948,37.053425,16.614,15,200,15559.579,-28304.496,-45643.289,1346.2219,214.29901,290.02011,7.49E-05,0.12181092,1118.6209,1560.6822
3939,36.989991,30.605,15,0,14569.41,-27100.569,-45414.731,1332.7342,191.39113,289.98194,8.36E-05,0.12002484,1131.4357,1529.3118
3953,37.086236,16.613,15,290,15882.043,-28923.934,-45772.472,1341.0117,163.10573,290.00907,9.81E-05,0.12010659,1170.0531,1506.856
3926,36.898429,3.612,15,-200,13595.481,-25856.638,-45173.673,1373.7255,390.50567,290.05347,4.12E-05,0.12286866,976.55791,1785.7552
3937,36.97343,13.6,15,0,14556.829,-27109.738,-45419.459,1365.3265,352.20855,290.06245,4.55E-05,0.12151754,1000.1094,1724.8401
3945,37.039131,1.611,15,200,15474.472,-28364.647,-45662.818,1379.071,473.81336,290.04069,3.39E-05,0.12157379,903.46381,1885.5968
3936,36.968481,5.615,15,0,14550.292,-27103.118,-45419.006,1375.3056,371.906,289.93837,4.32E-05,0.1223825,991.54801,1765.3409
3925,36.894591,1.611,15,-200,13527.559,-25924.231,-45201.303,1371.5803,430.56236,290.1858,3.75E-05,0.12442807,924.55252,1810.3667
3933,36.943358,21.606,15,-100,14050.458,-26419.213,-45292.948,1341.0837,229.57583,290.01884,6.96E-05,0.11892806,1100.6396,1575.017
3955,37.105996,1.619,25,-400,22677.429,-25595.599,-44938.454,1383.5277,475.9071,290.05311,3.39E-05,0.12540021,909.27735,1891.9954
3938,36.980599,21.609,15,0,14564.188,-27103.982,-45417.65,1347.2604,249.2204,290.06563,6.45E-05,0.12263672,1089.1208,1604.152
3956,37.109837,3.612,25,-400,22428.067,-25235.885,-44870.45,1374.6641,388.26235,290.06499,4.14E-05,0.12275525,986.71798,1791.9184
3959,37.125792,15.605,25,-400,22709.128,-25343.36,-44888.541,1343.6293,202.11172,290.06446,7.97E-05,0.12423773,1138.4879,1553.5828
3958,37.119456,10.609,25,-400,22484.394,-25157.438,-44856.142,1359.3723,263.5564,290.04482,6.10E-05,0.12255025,1088.4417,1630.7805
3950,37.071935,1.612,15,290,15870.202,-28872.951,-45761.947,1372.3218,458.49741,290.04824,3.51E-05,0.12327172,917.46685,1867.8665
3960,37.133517,1.61,25,-300,22985.297,-25878.347,-44991.493,1376.4862,380.737,290.03925,4.21E-05,0.12144895,975.821,1759.9467
3949,37.061431,25.613,15,200,15674.948,-28418.672,-45671.083,1331.2,173.64394,290.07741,9.24E-05,0.12155461,1152.2177,1510.1762
3957,37.114231,6.606,25,-400,22742.267,-25448.162,-44905.809,1366.8563,324.98785,290.05327,4.94E-05,0.1223478,1033.8171,1709.6273
3962,37.141748,8.608,25,-300,22853.647,-25842.453,-44999.017,1373.4274,326.52544,290.01876,4.94E-05,0.12422997,1032.7912,1705.027
3951,37.075774,3.633,15,290,15725.725,-28216.675,-45627.131,1370.0577,386.09876,290.03273,4.16E-05,0.12253384,985.86357,1784.3082
3963,37.14753,14.613,25,-300,22954.419,-25892.86,-44995.07,1355.7935,221.44845,290.04317,7.24E-05,0.12078748,1129.3477,1584.5917
3961,37.137355,3.612,25,-300,22863.473,-25759.812,-44976.404,1383.6031,400.13458,290.00075,4.02E-05,0.12301734,963.78132,1789.2995
3973,37.21287,21.608,25,0,24412.806,-27765.48,-45362.679,1346.9105,260.76345,290.10352,6.15E-05,0.12067855,1073.8677,1611.7484
3943,37.01784,21.608,15,100,15014.108,-27696.818,-45532.443,1350.4865,269.05423,289.93004,5.98E-05,0.12267234,1074.5563,1633.8275
3970,37.196914,1.61,25,0,24410.298,-27778.677,-45354.456,1372.7473,360.41398,290.01746,4.44E-05,0.12047446,990.79983,1733.8264
3954,37.094241,25.613,15,290,16123.1,-28938.817,-45769.142,1327.5119,107.58641,290.0533,0.000148474,0.11916998,1209.6981,1432.0999
3967,37.172336,9.637,25,-150,23990.556,-27185.389,-45246.981,1366.5404,347.35877,290.0702,4.61E-05,0.1205769,993.94892,1706.0107
3952,37.080173,9.618,15,290,15872.299,-28918.63,-45770.54,1362.2304,288.26566,290.02373,5.57E-05,0.12192262,1061.1185,1659.5179
3971,37.200751,5.617,25,0,24406.351,-27777.609,-45361.816,1377.1609,422.41711,290.04631,3.84E-05,0.12721196,938.21427,1806.7352
3966,37.167941,3.613,25,-150,23536.031,-26794.592,-45174.948,1380.4097,414.82102,290.0234,3.87E-05,0.12248639,950.30393,1811.7163
3986,37.301389,3.614,25,400,26225.891,-30182.42,-45829.91,1374.6791,395.77069,290.08523,4.06E-05,0.12161316,966.06395,1777.7946
3983,37.280978,14.613,25,300,25774.573,-29733.856,-45735.428,1346.0446,277.02301,290.04841,5.81E-05,0.12102397,1066.7352,1639.7698
3980,37.266959,1.609,25,300,25947.707,-29662.152,-45736.332,1363.477,389.48879,290.09611,4.12E-05,0.12208013,965.48628,1772.14
3968,37.178404,16.614,25,-150,23668.996,-26756.438,-45162.038,1356.6507,272.12647,290.05232,5.89E-05,0.12112348,1066.1794,1626.8206
3969,37.186409,25.612,25,-150,23787.202,-26849.316,-45176.346,1334.5917,215.64594,290.02557,7.39E-05,0.11733008,1098.3904,1540.6197
3965,37.164098,1.63,25,-150,23930.898,-27203.932,-45250.517,1373.7968,366.20294,290.03316,4.39E-05,0.12286987,1007.5489,1765.037
3964,37.154979,20.618,25,-300,22891.226,-25772.476,-44967.482,1342.9708,169.12219,290.03607,9.45E-05,0.1195019,1158.6422,1508.1557
3991,37.330161,3.611,40,-550,36441.511,-25395.535,-44630.832,1382.9579,382.60793,290.04933,4.20E-05,0.12357733,995.07313,1786.8865
3984,37.288428,20.618,25,300,25942.034,-29643.486,-45712.814,1340.2656,221.06897,290.03621,7.27E-05,0.1219824,1113.4052,1572.2514
3989,37.317345,15.602,25,400,26248.216,-30224.686,-45843.683,1347.3552,186.79853,290.03637,8.58E-05,0.12075614,1155.2774,1540.6519
3982,37.275197,8.606,25,300,25801.955,-29632.508,-45719.269,1358.5065,305.63646,290.07298,5.26E-05,0.1233817,1052.442,1685.1337
3988,37.311008,10.608,25,400,26185.516,-30336.313,-45866.954,1356.4592,257.66612,290.04646,6.24E-05,0.12244831,1093.4337,1626.6572
3974,37.222263,30.606,25,0,24416.136,-27775.512,-45364.611,1333.5408,223.11107,290.07182,7.17E-05,0.11956233,1102.152,1562.6056
3972,37.205701,13.602,25,0,24412.6,-27769.015,-45363.995,1363.3023,346.93479,290.00028,4.62E-05,0.1209264,998.18503,1712.3503
3975,37.234155,1.609,25,150,25131.124,-28746.276,-45580.958,1373.6317,463.92353,290.27137,3.47E-05,0.12308199,894.52862,1848.8249
3993,37.340335,14.614,40,-550,36922.309,-25465.019,-44633.833,1355.7855,229.0275,290.10264,6.99E-05,0.12014383,1117.1799,1588.6181
3992,37.334554,8.607,40,-550,36144.497,-25325.763,-44615.578,1368.944,328.87751,290.04752,4.88E-05,0.12185373,1030.0125,1706.0683
3981,37.270798,3.632,25,300,25450.669,-28931.416,-45623.554,1373.6063,432.29332,289.94107,3.73E-05,0.12590141,926.22479,1816.7146
3977,37.242387,9.617,25,150,25106.332,-28716.097,-45543.873,1358.676,332.45179,290.04224,4.85E-05,0.12501289,1014.222,1698.3032
3999,37.379209,25.61,40,-400,37005.197,-26106.781,-44765.525,1346.9601,169.961,290.08272,9.38E-05,0.11741771,1157.019,1506.6174
3976,37.237993,3.611,25,150,25187.328,-28708.861,-45545.682,1371.2553,436.24113,290.16968,3.66E-05,0.11879243,932.24062,1837.2644
3978,37.248449,16.615,25,150,25169.032,-28673.996,-45536.143,1344.7132,276.84244,290.05311,5.79E-05,0.12001378,1050.6304,1622.612
3979,37.256455,25.612,25,150,25068.959,-28741.959,-45550.574,1332.5006,236.61811,290.08426,6.77E-05,0.12108518,1084.7216,1575.4401
3995,37.356903,1.611,40,-400,37009.637,-26321.689,-44810.299,1386.8377,462.28109,290.0482,3.48E-05,0.12381053,905.82183,1857.4812
3985,37.297546,1.629,25,400,25742.873,-29407.157,-45671.494,1370.41,461.25312,290.00899,3.53E-05,0.12906393,908.46557,1868.9082
3987,37.305784,6.602,25,400,26293.237,-30356.213,-45870.285,1368.1549,342.60821,290.0283,4.69E-05,0.12203123,1008.0632,1714.5631
3997,37.365141,9.617,40,-400,37095.444,-26148.307,-44772.679,1369.325,313.77668,290.07201,5.11E-05,0.12155313,1051.227,1698.7528
3990,37.32632,1.623,40,-550,37161.804,-26249.697,-44791.715,1380.9152,423.69673,290.01526,3.79E-05,0.12264836,957.87809,1830.6573
4001,37.393551,3.611,40,-200,38086.931,-27515.912,-45033.882,1387.5944,393.89648,290.08499,4.08E-05,0.1235501,977.85418,1790.7721
4000,37.389713,1.612,40,-200,38057.74,-27541.033,-45044.86,1384.3081,416.8949,290.08278,3.84E-05,0.120268,953.84849,1814.3434
3994,37.347785,20.617,40,-550,36333.831,-25206.858,-44590.416,1336.6546,171.48233,290.06182,9.29E-05,0.1172228,1157.1631,1512.4833
4003,37.404007,16.613,40,-200,38071.225,-27255.86,-44989.519,1364.0579,310.55178,290.06726,5.15E-05,0.12032154,1048.4955,1689.4439
4002,37.397944,9.622,40,-200,38171.751,-27559.042,-45050.205,1386.5175,370.13818,290.07926,4.35E-05,0.12487005,1003.2185,1766.8219
3998,37.371203,16.615,40,-400,36944.717,-26251.012,-44793.976,1350.1112,240.48917,290.048,6.67E-05,0.12154317,1106.0909,1603.7374
4010,37.459759,1.611,40,200,40060.162,-30047.029,-45527.55,1369.7109,381.68272,290.03723,4.20E-05,0.12131715,990.13654,1781.3382
4011,37.463597,3.61,40,200,40180.259,-30107.344,-45540.954,1379.6884,361.67902,290.07033,4.44E-05,0.12262805,1018.5678,1770.3312
4008,37.438474,21.609,40,0,39101.813,-28782.991,-45286.411,1348.3668,232.07123,290.0419,6.88E-05,0.11913347,1110.7156,1590.7793
4009,37.447867,30.606,40,0,39109.83,-28788.336,-45284.643,1336.4499,186.04497,290.066,8.59E-05,0.11881512,1141.3994,1523.8632
4016,37.496401,3.611,40,400,40976.203,-31329.28,-45792.248,1383.2885,345.66236,290.06192,4.65E-05,0.12283818,1033.5227,1747.8813
4012,37.46799,9.618,40,200,40054.611,-30040.245,-45527.262,1373.178,308.6136,290.0839,5.20E-05,0.12233274,1059.4864,1694.9682
4007,37.431306,13.601,40,0,39100.908,-28784.513,-45285.177,1362.1985,286.49489,290.08208,5.62E-05,0.12371016,1069.8955,1658.9934
4017,37.500795,9.619,40,400,41149.873,-31307.365,-45769.635,1379.6681,336.48945,290.06059,4.76E-05,0.12142639,1030.3594,1731.5396
4013,37.474053,16.615,40,200,40077.43,-30083.744,-45537.952,1360.2119,299.84662,290.11852,5.33E-05,0.11940926,1039.4927,1659.1033
4005,37.422518,1.61,40,0,39095.522,-28779.949,-45288.754,1380.4954,450.56868,290.06981,3.57E-05,0.12402157,911.31039,1840.1037
3996,37.360741,3.632,40,-400,38002.481,-27219.926,-44974.019,1383.4986,388.62863,290.05799,4.15E-05,0.12583484,980.64622,1779.6366
4020,37.525368,1.61,40,550,41447.751,-32144.301,-45940.674,1386.9299,433.83799,290.02707,3.71E-05,0.12414307,934.93806,1829.0821
4027,37.565432,9.619,65,-810,60192.138,-25521.347,-44194.684,1369.1562,306.47518,290.0893,5.27E-05,0.12689799,1064.4597,1695.3181
4014,37.482059,25.614,40,200,39972.834,-30053.484,-45535.115,1346.109,194.74419,290.09298,8.22E-05,0.11978085,1139.9191,1541.1415
4029,37.579499,25.616,65,-810,60093.297,-25715.861,-44230.125,1336.0873,145.87486,290.22435,0.000109048,0.11103233,1167.4642,1470.556
4024,37.546829,20.621,40,550,40972.996,-31810.9,-45887.265,1354.8451,178.59452,290.33818,8.96E-05,0.12029194,1173.9986,1544.6378
4006,37.426356,5.616,40,0,39100.127,-28781.84,-45281.312,1373.2737,354.61204,290.02188,4.55E-05,0.12458749,1016.0103,1747.424
4019,37.514862,25.612,40,400,41179.764,-31287.178,-45772.966,1356.6238,185.66264,290.04517,8.58E-05,0.11749779,1155.8953,1537.3775
4004,37.412013,25.612,40,-200,38122.002,-27543.377,-45044.202,1342.7643,202.69336,290.05343,7.89E-05,0.12007678,1114.8621,1554.4308
4030,37.590004,1.612,65,-600,61024.06,-26876.411,-44457.573,1372.5104,415.91533,290.07564,3.86E-05,0.1222324,942.46584,1805.9382
4018,37.506858,16.613,40,400,40767.463,-31352.592,-45791.344,1354.3904,219.2053,290.00163,7.34E-05,0.12241245,1127.6665,1579.3739
4015,37.492564,1.61,40,400,41008.808,-31411.057,-45800.225,1382.6451,378.94787,290.08131,4.27E-05,0.12436536,996.01892,1781.5164
4035,37.622808,1.613,65,-300,61788.185,-28563.232,-44782.053,1377.2169,411.67642,289.95021,3.90E-05,0.12253763,961.90957,1810.343
4023,37.539379,14.614,40,550,42143.499,-32140.313,-45929.449,1359.0422,235.19296,290.07204,6.82E-05,0.1203017,1119.6709,1604.5716
4028,37.571494,16.615,65,-810,60348.252,-25849.69,-44253.067,1353.2671,210.76387,290.07826,7.56E-05,0.11798792,1130.9734,1568.2589
4026,37.561037,3.616,65,-810,60324.076,-25818.032,-44275.311,1388.9871,388.12699,290.07111,4.22E-05,0.11706438,980.34281,1804.041
4036,37.626647,3.613,65,-300,61753.771,-28463.076,-44763.633,1385.7854,390.98209,290.04079,4.11E-05,0.12274179,991.3325,1799.0816
4025,37.557197,1.623,65,-810,60339.741,-26575.738,-44409.51,1396.5008,436.80523,290.0899,3.68E-05,0.12235768,960.22425,1867.3212
4033,37.604298,16.618,65,-600,60393.149,-26690.654,-44426.984,1358.2738,206.3876,290.05396,7.77E-05,0.12147601,1142.4576,1571.4818
4032,37.598235,9.622,65,-600,60493.264,-26909.098,-44470.525,1372.8083,312.00236,290.06947,5.15E-05,0.12317067,1046.614,1689.1941
4037,37.631041,9.62,65,-300,61945.285,-28552.378,-44788.837,1372.6366,335.6117,290.06728,4.79E-05,0.12237133,1020.155,1713.6329
4040,37.655614,1.611,65,0,63446.522,-30433.879,-45151.965,1371.7936,336.86314,290.04305,4.78E-05,0.12378738,1019.7598,1709.715
4021,37.529206,3.61,40,550,41787.114,-32271.552,-45962.999,1387.4404,398.52774,290.10436,4.04E-05,0.12328429,981.91071,1808.7358
4038,37.637103,16.613,65,-300,61925.961,-28470.518,-44770.253,1360.8772,270.09455,290.07744,5.91E-05,0.11834184,1068.5857,1626.182
4039,37.645109,25.612,65,-300,62179.724,-28470.724,-44769.883,1355.3051,211.8421,290.05321,7.57E-05,0.12095755,1127.3141,1563.8576
4042,37.664402,13.602,65,0,63453.594,-30427.3,-45147.319,1366.222,300.91369,290.05052,5.32E-05,0.11965686,1047.1761,1669.6926
4022,37.533599,8.607,40,550,41077.675,-32025.232,-45932.697,1374.3116,344.44215,290.01634,4.66E-05,0.12278183,1032.0373,1743.8718
4046,37.696693,3.611,65,300,64833.294,-32312.584,-45518.546,1377.2478,390.42075,290.00869,4.10E-05,0.12032525,971.07025,1777.2227
4047,37.701087,9.618,65,300,64810.763,-32328.249,-45526.769,1363.0017,318.18889,290.04806,5.09E-05,0.12879172,1052.1041,1712.7545
4050,37.72566,1.609,65,600,66158.888,-34260.199,-45897.503,1369.3682,364.23619,290.05234,4.41E-05,0.12217402,984.31273,1732.2529
4031,37.593842,3.613,65,-600,60737.94,-26780.943,-44441.086,1379.2609,389.0792,290.15763,4.13E-05,0.12121869,982.17687,1798.1363
4049,37.715154,25.613,65,300,65043.804,-32320.931,-45513.941,1332.3268,219.42694,290.05451,7.29E-05,0.12054225,1098.3232,1550.596
4034,37.612304,25.615,65,-600,60711.175,-27046.791,-44497.743,1349.0387,179.33429,290.1112,9.18E-05,0.13275529,1155.9162,1523.6697
4044,37.680962,30.608,65,0,63451.332,-30427.835,-45150.361,1335.9973,192.92866,290.03746,8.22E-05,0.1154032,1125.9324,1523.2191
4057,37.766696,9.618,65,810,67392.754,-35580.03,-46155.541,1353.7882,301.52019,290.04493,5.35E-05,0.12512858,1048.4645,1667.3637
4041,37.659451,5.615,65,0,63456.307,-30434.084,-45150.279,1378.5326,368.87811,290.07189,4.37E-05,0.12504813,996.0381,1756.3558
4043,37.671571,21.606,65,0,63450.757,-30422.079,-45155.994,1350.0776,248.99424,290.03984,6.42E-05,0.11875285,1092.241,1606.5368
4054,37.747958,25.613,65,600,65958.986,-34161.071,-45885.867,1336.0703,164.42754,290.05565,9.67E-05,0.11573768,1149.8303,1489.099
4066,37.829175,3.615,90,-700,84364.838,-27673.424,-44155.83,1367.5786,360.68796,290.07304,4.44E-05,0.12026236,985.86502,1727.4077
4048,37.707149,16.614,65,300,65097.747,-32365.869,-45526.645,1349.0663,275.34598,290.05301,5.84E-05,0.12303305,1058.8811,1625.3007
4064,37.814827,25.613,90,-1070,82335.058,-25119.819,-43670.386,1324.9043,145.53262,290.06702,0.000109942,0.12019746,1169.7355,1470.2847
4065,37.825333,1.628,90,-700,85201.576,-29379.816,-44492.11,1358.4865,399.58781,290.0551,4.03E-05,0.12351754,943.09637,1768.3784
4061,37.796365,3.612,90,-1070,81983.317,-25260.72,-43707.389,1363.7362,351.97083,290.04352,4.55E-05,0.11932521,987.83777,1711.142
4063,37.806821,16.614,90,-1070,82619.782,-25488.908,-43739.582,1337.4848,232.09826,290.0374,6.91E-05,0.12122845,1104.3202,1584.3464
4053,37.739953,16.615,65,600,66404.88,-34307.769,-45906.63,1336.8503,249.61179,290.05181,6.44E-05,0.12198601,1090.2424,1607.5253
4068,37.839631,16.615,90,-700,84307.195,-27583.958,-44147.32,1342.5663,267.29841,290.0553,5.98E-05,0.11915703,1069.2128,1621.4539
4045,37.692855,1.611,65,300,64684.087,-32243.963,-45500.496,1371.945,419.69678,290.01325,3.84E-05,0.12358271,934.85252,1798.6121
4055,37.758464,1.61,65,810,67853.984,-35687.916,-46160.803,1362.8967,381.18717,290.0229,4.22E-05,0.12324459,987.11035,1775.1624
4069,37.847638,25.631,90,-700,85363.817,-29169.308,-44460.863,1318.6042,165.74319,289.98323,9.62E-05,0.11723007,1133.1824,1474.858
4072,37.86638,9.618,90,-300,86070.466,-30172.306,-44653.116,1352.8718,351.4486,290.04622,4.56E-05,0.12101417,985.85972,1713.1302
4070,37.858148,1.609,90,-300,86171.158,-30170.661,-44651.143,1352.3216,370.40458,290.01137,4.35E-05,0.12201361,978.674,1748.8109
4074,37.880447,25.615,90,-300,86473.52,-30215.394,-44654.432,1328.972,196.41185,290.03748,8.13E-05,0.11846424,1126.5634,1531.1235
4062,37.800758,9.619,90,-1070,82096.138,-25404.869,-43735.019,1351.8229,310.94954,290.07388,5.14E-05,0.11975988,1036.7175,1681.8886
4051,37.729497,3.614,65,600,66752.838,-34263.283,-45890.184,1368.7345,355.06893,290.06062,4.53E-05,0.12271993,1009.2484,1740.2667
4056,37.762302,3.613,65,810,67647.175,-35340.248,-46097.404,1368.2915,352.54068,290.0752,4.56E-05,0.12323655,1003.5428,1731.538
4073,37.872442,16.614,90,-300,86073.303,-30188.752,-44656.077,1345.1392,287.59293,290.02243,5.57E-05,0.12084399,1048.7689,1641.2311
4052,37.733892,9.616,65,600,66557.294,-34436.253,-45933.355,1358.949,281.37681,290.07202,5.71E-05,0.12232029,1071.1082,1649.6595
4058,37.772758,16.616,65,810,66993.197,-35604.7,-46168.903,1333.6551,219.14142,290.04362,7.24E-05,0.11501697,1108.3872,1563.5017
4076,37.894791,5.614,90,0,87629.725,-32075.803,-45020.643,1347.8111,388.20948,290.03149,4.12E-05,0.12160603,957.29737,1760.1168
4067,37.83357,9.617,90,-700,84200.09,-27553.574,-44136.753,1351.5235,303.94517,290.05748,5.26E-05,0.12023458,1046.1317,1678.5855
4079,37.916301,30.607,90,0,87613.279,-32066.223,-45029.73,1321.5173,212.89817,290.06628,7.49E-05,0.1172946,1097.4225,1537.3148
4059,37.780764,25.631,65,810,66131.546,-33735.244,-45794.428,1323.0309,137.41863,290.07715,0.000116178,0.11866636,1167.703,1450.5395
4060,37.792524,1.621,90,-1070,83647.418,-26866.914,-44005.925,1361.3604,398.26407,290.0446,4.03E-05,0.12267901,957.28546,1787.2802
4086,37.964836,3.613,90,700,91181.231,-36469.264,-45885.374,1343.4508,327.99183,290.09571,4.95E-05,0.12836963,1006.4389,1678.5408
4082,37.936426,9.618,90,300,88877.741,-33955.29,-45400.505,1347.8721,280.70107,290.06918,5.70E-05,0.1201431,1059.9701,1639.9491
4083,37.942487,16.615,90,300,88992.905,-33929.388,-45385.251,1340.8634,293.8032,290.11151,5.46E-05,0.12038002,1041.89,1647.9585
4075,37.890953,1.61,90,0,87634.7,-32068.033,-45021.301,1350.8005,362.15507,290.05163,4.41E-05,0.11867374,970.79472,1719.8113
4090,37.993803,1.611,90,1070,92959.557,-38746.253,-46318.315,1356.3812,401.32991,290.05115,4.00E-05,0.12041061,953.22439,1778.4524
4085,37.960998,1.609,90,700,90885.036,-36558.813,-45906.959,1344.8377,349.90394,290.0876,4.58E-05,0.12173254,992.82449,1715.2159
4087,37.96923,9.617,90,700,91344.295,-36771.213,-45927.147,1336.5741,274.29092,290.07985,5.86E-05,0.12037501,1049.8627,1619.41
4088,37.975292,16.614,90,700,90820.197,-36501.992,-45894.008,1333.3941,258.04532,290.01246,6.24E-05,0.12140226,1060.3244,1596.0594
4095,38.027863,1.621,120,-1380,107043.43,-27573.228,-43616.525,1349.9839,383.78443,290.08339,4.17E-05,0.11787884,936.93004,1726.0195
4096,38.031704,3.611,120,-1380,106491.61,-24888.549,-43078.33,1352.0568,356.7609,290.03407,4.51E-05,0.12289733,984.14346,1721.2101
4071,37.861986,3.614,90,-300,86135.511,-30273.202,-44673.879,1357.539,343.15602,290.05577,4.67E-05,0.12165288,995.68884,1701.4122
4078,37.906909,21.606,90,0,87616.486,-32075.31,-45034.622,1331.7779,265.68425,290.06598,6.02E-05,0.11963186,1053.8455,1604.9222
4100,38.06067,1.612,120,-1000,107374.18,-28261.656,-43746.736,1356.6976,400.48266,290.05192,3.99E-05,0.12192438,950.79301,1774.0454
4093,38.008103,16.613,90,1070,92680.054,-39308.829,-46441.331,1329.4432,212.98225,290.012,7.51E-05,0.11948778,1099.557,1537.4531
4103,38.074964,16.614,120,-1000,107374.18,-27807.13,-43650.897,1329.7346,237.94832,289.96332,6.73E-05,0.11862939,1083.2236,1576.7865
4077,37.899741,13.6,90,0,87624.257,-32066.182,-45023.439,1349.684,326.70992,290.11566,4.90E-05,0.12088916,1013.1025,1691.2308
4094,38.016109,25.61,90,1070,92173.47,-39026.205,-46386.319,1317.8368,135.34969,290.03891,0.000118122,0.11972492,1169.6832,1449.4178
4091,37.997641,3.612,90,1070,92508.438,-38858.414,-46356.634,1342.5479,331.97993,290.0559,4.84E-05,0.12292292,1005.0636,1690.9768
4105,38.093475,1.612,120,-500,107374.18,-31077.451,-44281.437,1354.5533,387.85686,290.049,4.14E-05,0.12184902,967.49011,1767.2271
4080,37.928194,1.611,90,300,89019.342,-33933.869,-45387.101,1353.9234,345.60693,290.20814,4.64E-05,0.12113678,988.87161,1701.3506
4081,37.932031,3.614,90,300,89184.297,-34001.051,-45414.114,1362.2046,418.32441,290.14123,3.83E-05,0.12074324,925.319,1793.479
4084,37.950494,25.611,90,300,89162.876,-34019.265,-45400.71,1326.8495,233.69487,290.06725,6.82E-05,0.11768303,1084.6559,1569.1825
4113,38.142242,21.607,120,0,107374.18,-33985.386,-44847.919,1326.4763,203.56932,290.04422,7.87E-05,0.1204374,1110.8029,1530.2981
4102,38.068902,9.618,120,-1000,107374.18,-27573.968,-43602.176,1348.2973,300.92271,290.00943,5.32E-05,0.11983398,1028.4798,1649.5303
4112,38.135074,13.599,120,0,107374.18,-33977.204,-44847.097,1343.2637,248.82237,290.04922,6.45E-05,0.12082127,1073.3,1582.6394
4114,38.151634,30.608,120,0,107374.18,-33995.295,-44850.797,1312.1311,165.5455,290.02382,9.61E-05,0.11573287,1130.4833,1471.7591
4089,37.983297,25.613,90,700,90674.279,-36444.554,-45879.865,1319.5688,189.69685,290.03139,8.43E-05,0.11944936,1118.1272,1511.4586
4098,38.04216,16.614,120,-1380,106638.52,-25433.815,-43178.815,1329.2902,216.65484,290.04418,7.37E-05,0.1198865,1103.1135,1551.836
4110,38.126279,1.612,120,0,107374.18,-33978.89,-44848.741,1355.5893,389.43606,290.05147,4.13E-05,0.12334818,960.03039,1760.4646
4092,38.002035,9.637,90,1070,91036.054,-35994.099,-45778.598,1343.3876,292.63259,290.07256,5.48E-05,0.12251903,1039.423,1645.3447
4108,38.107769,16.612,120,-500,107374.18,-30675.018,-44211.665,1336.8204,215.37729,290.03904,7.41E-05,0.11797156,1099.9198,1543.1509
4097,38.036098,9.618,120,-1380,106419.66,-25367.866,-43176.554,1335.3688,292.00866,289.96399,5.54E-05,0.12403558,1042.0008,1643.5648
4099,38.050166,25.611,120,-1380,106181.81,-24905.941,-43089.513,1317.4221,148.72306,290.01719,0.000107608,0.11980127,1154.4191,1460.3183
4104,38.08297,25.613,120,-1000,107374.18,-27701.671,-43635.767,1322.9745,176.92871,290.01209,9.04E-05,0.11976681,1132.46,1495.4693
4109,38.115774,25.613,120,-500,107374.18,-30927.587,-44252.944,1315.4315,202.56105,290.02599,7.90E-05,0.12065496,1114.0674,1533.7407
4117,38.171759,9.617,120,500,107374.18,-37196.834,-45476.814,1348.754,322.43954,290.03982,4.95E-05,0.11788481,1015.2924,1680.4248
4101,38.064508,3.612,120,-1000,107374.18,-28244.264,-43739.747,1354.075,369.49284,290.04205,4.33E-05,0.1192511,974.63312,1734.084
4106,38.097313,3.61,120,-500,107374.18,-30776.449,-44221.861,1359.8752,372.65267,290.03303,4.31E-05,0.12148861,968.03243,1736.1393
4107,38.101706,9.619,120,-500,107374.18,-31040.9,-44268.033,1352.6534,316.18205,290.04881,5.09E-05,0.12307258,1035.9605,1687.0193
4115,38.163527,1.61,120,500,107374.18,-37253.861,-45477.678,1349.0907,392.92484,290.0032,4.10E-05,0.12379308,954.37682,1767.209
4116,38.167364,3.611,120,500,107374.18,-37100.337,-45449.678,1355.8076,375.90867,290.03127,4.27E-05,0.12194029,971.20216,1749.3332
4121,38.200175,3.613,120,1000,107374.18,-40409.148,-46089.757,1352.0101,346.91107,290.02479,4.63E-05,0.12269072,988.8158,1702.467
4120,38.196337,1.612,120,1000,107374.18,-40412.766,-46095.472,1356.5958,409.40752,290.0865,3.92E-05,0.12254529,941.56319,1792.0631
4126,38.232985,3.613,120,1380,107374.18,-42292.092,-46467.645,1356.7895,341.56341,289.9913,4.70E-05,0.11861024,993.25685,1700.8644
4124,38.218643,25.614,120,1000,107374.18,-40142.106,-46046.463,1322.4185,170.89135,290.15614,9.63E-05,0.13070931,1141.6754,1492.5065
4122,38.20457,9.638,120,1000,107374.18,-37723.517,-45564.142,1340.8636,285.36739,290.04221,5.63E-05,0.12260035,1045.8471,1636.9105
4111,38.130118,5.633,120,0,107374.18,-33977.945,-44849.975,1346.3125,350.59819,290.06267,4.55E-05,0.11739604,977.89853,1707.8186
4118,38.177821,16.614,120,500,107374.18,-37014.818,-45436.398,1334.6557,272.25696,290.01558,5.88E-05,0.12045544,1053.553,1614.7905
4130,38.263203,1.617,40,-550,36392.913,-25727.702,-44692.628,1360.1925,438.90398,289.97995,3.66E-05,0.12220286,902.50025,1805.3179
4132,38.271437,8.607,40,-550,36168.261,-25402.401,-44630.01,1344.8932,315.26602,290.07536,5.08E-05,0.12010926,1024.8906,1675.6448
4128,38.243442,16.612,120,1380,107374.18,-44141.321,-46809.886,1328.9051,178.48431,290.16362,8.95E-05,0.1174428,1138.3219,1506.7085
4119,38.185827,25.633,120,500,107374.18,-36005.281,-45237.237,1320.967,189.27121,290.06986,8.42E-05,0.11740737,1119.3149,1508.9982
4127,38.237379,9.62,120,1380,107374.18,-42525.008,-46488.942,1342.4042,301.72875,290.07593,5.31E-05,0.1201179,1027.9435,1646.9454
4138,38.308079,16.615,40,-400,37026.7,-26428.382,-44834.351,1327.536,213.07446,290.05861,7.47E-05,0.11653101,1102.2903,1545.7804
4133,38.277218,14.612,40,-550,36471.032,-25376.745,-44632.518,1327.2584,232.28911,290.05379,6.87E-05,0.11820274,1079.4998,1560.5709
4143,38.340883,16.613,40,-200,37982.047,-27484.665,-45036.226,1339.0558,287.07449,290.08137,5.60E-05,0.12222699,1037.2076,1627.3278
4142,38.334821,9.618,40,-200,37948.415,-27588.357,-45045.723,1344.2762,343.87784,290.16656,4.67E-05,0.12226678,986.62591,1695.7579
4125,38.229148,1.61,120,1380,107374.18,-43026.899,-46596.376,1359.4719,414.14322,290.0107,3.87E-05,0.12111611,942.30345,1798.7167
4123,38.210637,16.614,120,1000,107374.18,-40301.673,-46069.405,1327.812,253.54657,290.06711,6.31E-05,0.12053759,1067.1629,1590.3523
4136,38.297623,3.613,40,-400,36901.875,-26304.626,-44801.911,1361.1008,410.09314,289.92149,3.92E-05,0.1231873,938.34425,1788.686
4147,38.368182,13.599,40,0,38866.348,-28790.063,-45294.921,1343.523,314.94644,290.03697,5.09E-05,0.12102472,1020.5717,1672.4889
4149,38.384743,30.606,40,0,38894.1,-28780.155,-45294.88,1317.6024,203.78887,290.0291,7.82E-05,0.11728162,1105.0681,1526.3864
4129,38.251447,25.613,120,1380,107374.18,-42625.535,-46521.012,1317.2827,157.43335,289.93828,0.000101553,0.11918613,1151.9562,1477.2054
4152,38.404867,9.618,40,200,39900.718,-30015.576,-45525.289,1348.4779,354.60414,290.0349,4.52E-05,0.12126582,986.17314,1717.4026
4148,38.37535,21.609,40,0,38868.074,-28790.515,-45283.861,1337.7243,262.57598,290.0515,6.09E-05,0.11985222,1059.8213,1601.1686
4153,38.410929,16.615,40,200,39783.622,-29997.362,-45522.164,1338.0118,290.85655,290.07569,5.52E-05,0.12129149,1032.4154,1630.9786
4150,38.396635,1.612,40,200,39877.57,-29999.089,-45520.026,1355.1433,444.1238,290.04271,3.61E-05,0.12176067,911.05036,1830.0203
4135,38.293785,1.611,40,-400,36784.204,-26403.466,-44820.742,1358.7282,442.06481,290.04026,3.63E-05,0.12177255,913.13118,1825.7375
4131,38.267043,3.613,40,-550,36238.362,-25545.604,-44653.322,1349.7085,394.28758,290.01287,4.06E-05,0.12107617,958.54132,1779.0142
4151,38.400472,3.612,40,200,39793.901,-30024.21,-45528.249,1364.6213,423.90091,290.04698,3.79E-05,0.12237302,936.22741,1814.5807
4139,38.316084,25.611,40,-400,36850.522,-26156.16,-44789.084,1318.7798,179.5697,290.0476,8.91E-05,0.12005514,1133.7889,1504.4535
4137,38.302017,9.618,40,-400,36804.967,-26101.231,-44764.579,1342.4367,324.07256,290.05005,4.94E-05,0.1200484,1014.6607,1685.8141
4145,38.359394,1.61,40,0,38860.962,-28786.075,-45286.986,1362.0213,435.22029,290.03352,3.68E-05,0.12175753,920.06434,1822.8346
4140,38.326589,1.61,40,-200,37897.844,-27542.514,-45044.161,1355.388,424.2854,289.99831,3.79E-05,0.12317008,933.91349,1813.3794
4141,38.330427,3.611,40,-200,37892.129,-27538.525,-45045.107,1357.9383,422.60279,290.05931,3.81E-05,0.12403689,933.69037,1803.4409
4134,38.284667,20.619,40,-550,36246.215,-25504.16,-44648.758,1316.6491,178.46073,289.88834,8.97E-05,0.11977978,1124.7143,1493.9322
4156,38.433278,3.611,40,400,41061.311,-31552.164,-45820.453,1359.1522,410.34434,290.04814,3.91E-05,0.12184115,933.56545,1775.9295
4164,38.483706,20.617,40,550,41609.374,-32552.531,-46023.15,1330.5435,172.59908,290.03746,9.27E-05,0.11986407,1152.4406,1507.8625
4146,38.363232,5.613,40,0,38856.768,-28784.842,-45286.369,1356.7694,389.80062,290.06404,4.11E-05,0.12005349,958.88236,1763.5116
4144,38.348889,25.612,40,-200,37898.173,-27515.378,-45039.762,1328.8956,222.49243,289.99878,7.15E-05,0.11670454,1086.2548,1545.8664
4161,38.466082,3.61,40,550,41609.251,-32488.104,-46010.364,1357.0788,376.38789,290.08305,4.27E-05,0.12217164,981.7531,1760.5499
4154,38.418935,25.612,40,200,39732.722,-30051.675,-45537.294,1329.1496,225.87374,290.04509,7.07E-05,0.11921058,1096.5879,1563.604
4163,38.476256,14.611,40,550,41479.533,-32281.831,-45969.824,1336.0243,230.12289,290.05399,6.98E-05,0.12289132,1100.2006,1573.1833
4167,38.502309,9.617,65,-810,59524.758,-25079.444,-44105.629,1346.5942,285.99356,290.05005,5.60E-05,0.12130707,1058.3126,1651.4248
4157,38.437671,9.619,40,400,40612.829,-31129.256,-45752.285,1343.7682,324.63322,290.0664,4.93E-05,0.12028951,1012.4277,1683.5319
4168,38.50837,16.614,65,-810,59589.802,-25519.579,-44194.561,1328.9012,214.43872,290.04419,7.44E-05,0.11695051,1096.1164,1535.0048
4162,38.470476,8.604,40,550,41756.36,-32443.042,-45995.603,1345.4942,307.21661,290.04468,5.20E-05,0.11874165,1018.2113,1651.2634
4171,38.530719,3.613,65,-600,60578.537,-26690.736,-44413.293,1352.674,370.8982,290.0167,4.33E-05,0.12259803,966.86679,1730.8605
4158,38.443734,16.612,40,400,41004.696,-31485.064,-45814.779,1324.9699,247.19319,290.05752,6.46E-05,0.11826969,1056.6144,1565.6583
4160,38.462244,1.611,40,550,41193.866,-32363.32,-45990.012,1363.3638,436.10178,290.03988,3.68E-05,0.12297953,930.10691,1832.6103
4169,38.516376,25.611,65,-810,59302.654,-25541.287,-44207.759,1318.5588,142.75875,290.0547,0.000111731,0.117889,1165.453,1458.6985
4172,38.535113,9.619,65,-600,60433.812,-26540.626,-44392.653,1350.246,295.09856,290.01113,5.44E-05,0.12122262,1034.8676,1641.6576
4155,38.429439,1.613,40,400,40667.8,-31178.306,-45749.818,1362.1194,439.82871,290.0245,3.65E-05,0.12251912,913.85645,1816.9415
4174,38.549181,25.613,65,-600,59967.361,-26515.751,-44391.419,1323.5971,166.44645,290.04989,9.62E-05,0.12003217,1145.669,1487.9572
4177,38.567923,9.618,65,-300,61808.454,-28381.916,-44750.477,1334.3932,311.9738,290.04954,5.14E-05,0.12069208,1005.0208,1646.4035
4165,38.494074,1.621,65,-810,59889.284,-26483.189,-44388.952,1355.345,396.11399,290.04473,4.05E-05,0.12227606,952.31161,1771.4258
4159,38.451739,25.611,40,400,40771.739,-31334.46,-45779.873,1324.4765,179.05906,290.06425,8.90E-05,0.11723169,1133.7045,1502.9318
4173,38.541175,16.615,65,-600,60539.93,-26698.959,-44424.065,1334.4559,241.03338,289.96124,6.65E-05,0.12063829,1083.5085,1583.0269
4170,38.526881,1.612,65,-600,60332.134,-26343.521,-44353.265,1354.3345,438.19946,290.05734,3.66E-05,0.12198031,903.62961,1811.9966
4166,38.497914,3.613,65,-810,59259.031,-25175.735,-44130.38,1360.2178,387.34284,290.05203,4.15E-05,0.12335657,962.53953,1757.4201
4184,38.617845,30.607,65,0,63251.102,-30443.006,-45159.818,1321.018,205.85387,290.13267,7.75E-05,0.11771472,1091.2209,1513.274
4185,38.629737,1.613,65,300,64818.74,-32384.042,-45542.68,1358.7222,425.26094,290.14811,3.77E-05,0.12148636,916.75159,1794.2585
4176,38.56353,3.613,65,-300,61710.847,-28501.519,-44780.902,1358.676,392.19229,290.10456,4.10E-05,0.12230999,960.65064,1769.7332
4188,38.644031,16.615,65,300,64572.953,-32362.21,-45535.609,1340.4527,288.08011,290.1128,5.57E-05,0.12222692,1040.6947,1636.7397
4192,38.670773,9.62,65,600,65955.985,-34218.961,-45885.497,1342.5255,320.7144,289.92817,4.98E-05,0.11897681,997.52688,1656.362
4180,38.592496,1.612,65,0,63241.398,-30429.726,-45157.844,1355.7707,396.6856,290.06513,4.05E-05,0.12243674,960.23494,1777.3105
4179,38.581991,25.612,65,-300,61813.799,-28594.973,-44781.765,1319.9714,173.23789,290.04849,9.22E-05,0.11585707,1132.198,1491.7616
4190,38.662542,1.609,65,600,66252.26,-34496.076,-45954.694,1354.229,401.84245,290.11869,3.98E-05,0.12045956,932.44851,1758.6929
4198,38.70964,16.614,65,810,67045.043,-35402.989,-46117.057,1330.1493,189.90077,290.07439,8.43E-05,0.11915192,1127.6045,1519.0319
4175,38.559686,1.629,65,-300,62190.619,-29227.115,-44915.553,1353.9239,400.92282,290.02465,4.00E-05,0.12114525,933.81962,1759.3218
4191,38.66638,3.612,65,600,65949.817,-34402.58,-45932.081,1348.0189,317.54536,290.09388,5.07E-05,0.12186394,1011.5054,1666.3228
4194,38.684841,25.612,65,600,66081.55,-34154.493,-45868.722,1321.411,179.98023,290.07863,8.90E-05,0.11985105,1130.8506,1502.7959
4195,38.695346,1.61,65,810,66749.179,-35579.29,-46162.9,1351.8034,418.99889,290.0433,3.83E-05,0.12085755,930.39639,1796.8561
4199,38.717646,25.612,65,810,67096.026,-35668.674,-46173.138,1319.2597,153.29574,290.02539,0.00010408,0.11761932,1148.7101,1463.4616
4193,38.676836,16.614,65,600,66235.732,-34352.708,-45919.705,1332.5962,256.27062,290.04739,6.23E-05,0.11945753,1059.787,1588.6473
4187,38.637969,9.618,65,300,64843.573,-32390.826,-45536.76,1350.6035,308.85689,290.02499,5.19E-05,0.12007369,1027.1831,1665.4735
4181,38.596334,5.615,65,0,63240.905,-30429.767,-45154.843,1353.6079,344.20145,290.18826,4.67E-05,0.12257603,1005.687,1715.4645
4183,38.608452,21.609,65,0,63234.121,-30424.299,-45144.852,1331.0337,255.69327,290.10328,6.25E-05,0.11902983,1060.5475,1589.4222
4182,38.601284,13.602,65,0,63245.099,-30443.171,-45168.493,1346.085,312.09058,290.10465,5.13E-05,0.12098514,1016.6635,1659.4577
4178,38.573985,16.613,65,-300,61859.971,-28491.61,-44766.265,1333.6982,270.85524,290.04361,5.92E-05,0.12191508,1060.9396,1618.1918
4205,38.762208,1.61,90,-700,84274.631,-27816.833,-44198.919,1359.4784,442.65222,290.06115,3.62E-05,0.12153984,917.73349,1836.1251
4201,38.733241,3.611,90,-1070,82409.6,-25371.977,-43714.05,1359.8594,393.33858,290.02924,4.10E-05,0.12502645,952.32061,1760.639
4189,38.652037,25.612,65,300,64682.073,-32305.471,-45521.506,1326.3624,193.42693,290.05546,8.28E-05,0.11924323,1122.7585,1522.3628
4186,38.633575,3.611,65,300,64634.256,-32415.865,-45545.805,1361.8318,402.52623,290.11874,3.99E-05,0.12211053,941.03184,1769.0187
4202,38.737635,9.617,90,-1070,83034.923,-25497.09,-43727.906,1346.0879,311.38208,290.05516,5.14E-05,0.11983624,1014.5809,1654.4797
4197,38.703578,9.617,65,810,66807.439,-35653.503,-46176.715,1348.0206,308.23009,290.04176,5.20E-05,0.12068042,1032.0229,1669.27
4208,38.776501,16.615,90,-700,84025.596,-27808.815,-44192.793,1332.7473,220.00747,289.98949,7.25E-05,0.11704747,1102.8247,1558.9733
4196,38.699184,3.614,65,810,67110.869,-35488.961,-46136.381,1354.9951,391.32997,290.07546,4.09E-05,0.12070278,964.70301,1774.3273
4219,38.853178,30.606,90,0,87443.02,-32090.235,-45025.207,1335.4857,167.08029,290.0673,9.56E-05,0.11883513,1157.1682,1502.3571
4215,38.827823,1.612,90,0,87427.89,-32066.47,-45018.834,1373.2271,446.77298,289.98598,3.61E-05,0.1233981,909.04751,1829.2555
4209,38.784508,25.612,90,-700,84521.775,-27630.007,-44149.211,1326.5621,194.87231,290.03183,8.19E-05,0.11858377,1123.3346,1525.7664
4211,38.79885,3.613,90,-300,86224.402,-30201.086,-44652.5,1369.4689,412.4466,290.05201,3.89E-05,0.12128016,952.88021,1805.0188
4212,38.803244,9.638,90,-300,86516.403,-30922.283,-44795.498,1357.6802,355.20719,290.07457,4.52E-05,0.12201077,988.30678,1718.9559
4206,38.766045,3.613,90,-700,84012.398,-27988.734,-44232.058,1364.1956,410.48228,290.05499,3.92E-05,0.12243757,952.56354,1802.9415
4216,38.831661,5.614,90,0,87445.98,-32079.051,-45032.772,1368.7291,394.40041,290.06799,4.07E-05,0.12196426,966.72605,1785.2335
4218,38.843785,21.608,90,0,87444.665,-32089.083,-45024.261,1347.18,241.71164,290.0502,6.66E-05,0.12062824,1093.7081,1593.4333
4221,38.868908,3.613,90,300,88657.815,-33962.28,-45397.544,1370.4203,372.53947,290.07007,4.32E-05,0.12430954,1004.3314,1774.0625
4200,38.729401,1.62,90,-1070,83555.854,-27166.724,-44062.993,1363.2489,438.11879,290.04453,3.66E-05,0.12158145,907.04435,1812.6223
4220,38.865069,1.611,90,300,88655.225,-33960.594,-45392.282,1366.822,404.59863,290.06816,3.97E-05,0.12216185,944.78982,1780.6748
4203,38.743697,16.616,90,-1070,82606.954,-25638.689,-43764.786,1334.4421,216.65751,290.05077,7.39E-05,0.12083725,1105.1075,1552.7107
4222,38.873302,9.617,90,300,89103.958,-34085.912,-45417.197,1363.8671,332.39431,290.07905,4.82E-05,0.12080313,1025.8059,1714.3457
4210,38.795012,1.611,90,-300,85934.786,-30264.855,-44663.93,1371.3165,441.196,290.02012,3.65E-05,0.12261833,906.14801,1813.1449
4204,38.751703,25.611,90,-1070,82022.171,-25146.585,-43674.497,1319.0546,158.34927,290.06896,0.000101169,0.12081211,1155.6229,1481.7811
4232,38.938911,9.618,90,1070,92897.925,-39077.105,-46381.344,1351.5362,301.53624,290.07195,5.33E-05,0.12255265,1037.0541,1660.1277
4229,38.920174,25.61,90,700,90995.801,-36770.431,-45935.863,1334.8583,190.11012,290.03497,8.43E-05,0.12106564,1142.2309,1535.153
4214,38.817318,25.611,90,-300,86184.438,-30162.397,-44647.484,1336.6823,237.03827,290.05362,6.73E-05,0.11758129,1081.5918,1568.5597
4207,38.770439,9.617,90,-700,84308.387,-27876.203,-44200.81,1350.4309,341.30774,290.05387,4.70E-05,0.12212335,993.48322,1697.0016
4228,38.912168,16.617,90,700,90839.234,-36354.759,-45862.802,1353.6291,226.15505,290.06776,7.08E-05,0.12037791,1113.4991,1581.3191
4227,38.906106,9.618,90,700,90576.054,-36412.526,-45872.793,1365.7529,343.84761,290.03139,4.67E-05,0.12129536,1013.6571,1721.2318
4213,38.809312,16.614,90,-300,86070.425,-30202.607,-44656.447,1349.3239,227.71304,290.07968,7.04E-05,0.12066583,1107.9766,1578.2153
4217,38.836611,13.622,90,0,87468.141,-32094.141,-45021.466,1349.3593,289.1608,290.0582,5.52E-05,0.1184009,1050.8676,1648.6678
4226,38.901713,3.613,90,700,90501.141,-36244.407,-45847.425,1376.5108,392.90891,290.05862,4.09E-05,0.12253238,973.58827,1788.1491
4234,38.952978,25.613,90,1070,91698.053,-38818.369,-46350.385,1335.1311,152.7053,290.30397,0.00010468,0.11892329,1171.4095,1487.439
4240,38.997541,1.609,120,-1000,107281.77,-27664.914,-43617.306,1379.8101,422.05617,290.10514,3.82E-05,0.12428511,943.34239,1813.8697
4225,38.897875,1.61,90,700,90548.383,-36400.972,-45870.778,1375.1226,423.71664,290.03778,3.79E-05,0.1230421,943.58319,1823.3562
4238,38.97903,16.614,120,-1380,105752.6,-25485.167,-43211.954,1353.3042,207.16689,290.05993,7.71E-05,0.1190263,1135.6099,1562.3295
4236,38.968574,3.613,120,-1380,106480.22,-25933.895,-43290.031,1379.5877,387.51242,290.06096,4.14E-05,0.12154485,976.45539,1773.7264
4239,38.987036,25.611,120,-1380,106703.69,-25027.6,-43113.278,1337.7316,154.6785,290.05977,0.000103484,0.1200062,1175.4756,1493.5345
4237,38.972968,9.618,120,-1380,106358.97,-25436.282,-43192.506,1367.9356,308.89621,290.09763,5.21E-05,0.12235602,1050.978,1687.9311
4224,38.887369,25.613,90,300,89088.005,-34036.739,-45400.217,1345.7101,213.98816,290.11746,7.48E-05,0.11962384,1117.359,1558.8127
4230,38.930679,1.61,90,1070,92039.146,-38494.341,-46274.692,1371.2757,426.81551,289.9652,3.76E-05,0.12197182,925.24827,1803.176
4223,38.879364,16.614,90,300,88865.941,-34032.216,-45411.236,1350.483,295.77721,290.07195,5.41E-05,0.1201224,1050.4,1664.3677
4233,38.944973,16.613,90,1070,92845.626,-39267.879,-46437.836,1336.7103,214.61612,290.08236,7.49E-05,0.11934038,1106.9611,1553.5743
4244,39.01984,25.612,120,-1000,107374.18,-27418.06,-43592.596,1337.4117,191.69239,290.06712,8.37E-05,0.12098095,1134.2099,1528.8002
4246,39.034183,3.611,120,-500,107374.18,-30808.107,-44236.498,1371.891,341.42484,289.99117,4.69E-05,0.12108804,1026.9296,1733.8179
4231,38.934517,3.612,90,1070,93241.404,-38945.948,-46354.866,1374.0552,396.45992,290.06969,4.05E-05,0.12285348,974.18128,1790.4046
4243,39.011834,16.616,120,-1000,107374.18,-27974.591,-43687.366,1353.9481,231.17604,289.99997,6.95E-05,0.12208724,1120.9643,1596.9245
4242,39.005772,9.618,120,-1000,107299.29,-27845.943,-43658.257,1365.5299,327.69501,290.04825,4.90E-05,0.12222272,1035.0472,1710.6094
4252,39.071937,13.6,120,0,107374.18,-33997.926,-44854.785,1362.5478,316.06229,290.02,5.07E-05,0.12090958,1037.4169,1689.9265
4248,39.044639,16.613,120,-500,107374.18,-30680.158,-44203.277,1354.2856,280.83847,290.03067,5.70E-05,0.12069236,1068.84,1648.0186
4255,39.100396,1.611,120,500,107374.18,-37155.76,-45454.694,1372.2824,435.74853,290.02889,3.69E-05,0.12355602,921.47304,1817.5876
4251,39.066987,5.613,120,0,107374.18,-33990.813,-44851.907,1367.9207,320.93155,290.06424,5.01E-05,0.12158121,1032.3126,1695.8692
4241,39.001378,3.611,120,-1000,107318.45,-27688.391,-43625.2,1380.1375,398.52983,289.9781,4.04E-05,0.12357086,967.15638,1784.5608
4235,38.964733,1.622,120,-1380,106858.12,-27205.332,-43534.912,1378.8605,421.79354,290.02946,3.84E-05,0.1277329,956.4212,1822.2657
4264,39.1555,25.613,120,1000,107374.18,-40276.141,-46072.694,1337.0983,179.14802,290.05627,8.94E-05,0.12056964,1144.9804,1514.4741
4253,39.079106,21.628,120,0,107374.18,-33989.416,-44859.801,1346.4231,248.05865,290.0666,6.46E-05,0.12029546,1093.8498,1605.6351
4245,39.030345,1.613,120,-500,107374.18,-30956.861,-44275.311,1363.7982,370.33285,290.02979,4.33E-05,0.12163544,991.47959,1757.0558
4247,39.038576,9.619,120,-500,107374.18,-30788.989,-44226.014,1363.6522,304.12936,290.04756,5.28E-05,0.12243324,1044.9866,1672.5487
4265,39.166005,1.611,120,1380,107374.18,-42709.738,-46548.477,1368.7891,393.07169,290.0431,4.09E-05,0.12364272,961.0001,1770.9898
4249,39.052643,25.616,120,-500,107374.18,-31258.85,-44323.58,1332.9361,197.84407,289.9522,8.13E-05,0.11894467,1126.3148,1537.2205
4260,39.133201,1.609,120,1000,107374.18,-40631.95,-46140.534,1365.3236,358.5732,290.06377,4.48E-05,0.12282673,1009.9755,1751.3881
4261,39.137039,3.613,120,1000,107374.18,-40429.458,-46087.948,1368.376,314.36993,290.04356,5.11E-05,0.12236321,1038.6103,1686.1978
4272,39.208295,9.617,65,-810,59170.88,-25331.643,-44166.438,1357.8961,305.42883,290.043,5.25E-05,0.12106193,1037.7183,1666.3625
4271,39.2039,3.612,65,-810,59725.975,-25524.142,-44194.766,1373.1359,399.68827,290.03839,4.03E-05,0.1241207,976.46664,1803.6546
4250,39.06315,1.609,120,0,107374.18,-33988.47,-44853.346,1374.0264,397.97507,290.02513,4.03E-05,0.12191692,965.4999,1791.5708
4254,39.088505,30.605,120,0,107374.18,-34004.587,-44861.117,1339.4708,212.62466,290.03718,7.52E-05,0.11924809,1115.5714,1553.3175
4263,39.147495,16.614,120,1000,107374.18,-40366.922,-46077.71,1349.9319,259.33086,290.06181,6.17E-05,0.12029406,1084.3512,1620.1942
4266,39.169843,3.613,120,1380,107374.18,-42810.552,-46566.115,1368.7327,315.70597,290.05523,5.09E-05,0.12371265,1053.2929,1702.8687
4259,39.122696,25.613,120,500,107374.18,-37302.458,-45499.674,1338.9868,232.51568,290.05814,6.89E-05,0.11969702,1102.7734,1582.8024
4257,39.108628,9.619,120,500,107374.18,-37127.884,-45454.489,1367.4643,352.9754,290.07746,4.54E-05,0.12105397,994.55904,1724.8248
4256,39.104234,3.611,120,500,107374.18,-37318.041,-45496.097,1377.69,419.34707,290.02818,3.84E-05,0.12352625,797.12476,1970.9156
4277,39.241099,9.617,65,-600,60325.474,-26557.319,-44390.885,1364.0511,324.11987,290.03366,4.95E-05,0.1213284,1035.5517,1704.8321
4275,39.232867,1.611,65,-600,60341.303,-26651.019,-44418.555,1364.6779,427.26419,290.00601,3.75E-05,0.12037556,933.67999,1818.4917
4274,39.222362,25.612,65,-810,58346.276,-25273.054,-44165.739,1325.0964,148.3569,290.04801,0.000107735,0.11932131,1163.2032,1467.3826
4276,39.236705,3.613,65,-600,60388.38,-26689.01,-44414.32,1373.4461,398.21496,289.96854,4.04E-05,0.12242126,956.58889,1776.1889
4258,39.11469,16.616,120,500,107374.18,-37137.464,-45460.409,1354.2529,271.95744,290.03121,5.90E-05,0.12131225,1078.6841,1639.8007
4262,39.141433,9.617,120,1000,107374.18,-40473.04,-46115.125,1361.3955,306.56879,290.04732,5.23E-05,0.12193974,1037.8544,1670.6102
4278,39.247161,16.613,65,-600,60366.424,-26623.185,-44414.485,1348.5344,249.1935,290.13072,6.44E-05,0.12207029,1087.2547,1601.3615
4270,39.20006,1.62,65,-810,59576.233,-26437.386,-44389.816,1375.5697,434.10948,290.01236,3.70E-05,0.12171509,943.36973,1843.3373
4279,39.255166,25.614,65,-600,59977.846,-26768.772,-44459.424,1338.1829,180.73103,290.0373,8.83E-05,0.11810429,1148.2764,1523.1478
4269,39.188306,25.61,120,1380,107374.18,-43053.336,-46614.466,1333.965,145.27002,290.06421,0.000110161,0.11994603,1180.9095,1479.2925
4268,39.180299,16.615,120,1380,107374.18,-42786.5,-46552.588,1346.2431,238.37188,290.04097,6.72E-05,0.12015365,1098.5218,1589.8519
4267,39.174238,9.616,120,1380,107374.18,-43163.319,-46635.024,1351.5097,279.65781,290.04769,5.75E-05,0.12350972,1074.6721,1650.7724
4273,39.214356,16.613,65,-810,59454.656,-25245.383,-44139.59,1340.3887,222.41537,290.09876,7.21E-05,0.12154306,1104.8954,1561.9834
4282,39.273903,9.62,65,-300,61557.323,-28602.25,-44820.907,1373.8364,367.26363,290.07392,4.37E-05,0.12212023,999.53585,1758.7066
4290,39.335717,1.612,65,300,64128.211,-32237.097,-45507.65,1385.7428,414.63853,289.97525,3.87E-05,0.12221774,965.4654,1823.2619
4286,39.302314,5.613,65,0,62943.396,-30437.045,-45156.528,1379.2635,374.25623,290.02854,4.29E-05,0.12229779,1000.4963,1774.1905
4288,39.314432,21.608,65,0,62950.139,-30438.031,-45165.532,1356.486,249.43983,290.09794,6.44E-05,0.1206741,1095.316,1611.6133
4289,39.323825,30.605,65,0,62962.967,-30437.086,-45166.314,1353.292,202.06878,290.08619,7.90E-05,0.11741442,1135.9185,1554.8896
4291,39.339555,3.61,65,300,64430.572,-32487.528,-45555.138,1387.5583,397.63626,290.00096,4.06E-05,0.12310663,983.87372,1811.9142
4301,39.405169,3.615,65,810,66956.728,-35509.025,-46153.732,1381.7231,355.23732,289.98905,4.54E-05,0.12311775,1023.3591,1759.0853
4280,39.265672,1.608,65,-300,61432.045,-28382.985,-44757.877,1370.8507,420.15481,289.99738,3.82E-05,0.12283281,930.41583,1795.069
4300,39.401333,1.609,65,810,66809.906,-35812.659,-46216.72,1381.6728,392.64044,290.0595,4.09E-05,0.12123467,968.01232,1777.9271
4295,39.368522,1.63,65,600,65263.606,-32903.817,-45643.042,1379.4234,406.2513,290.06692,3.95E-05,0.12172153,951.28443,1785.16
4294,39.358017,25.612,65,300,64449.567,-32360.113,-45541.447,1346.5495,211.50749,290.10846,7.56E-05,0.1195044,1121.0146,1558.4096
4284,39.287971,25.613,65,-300,61429.044,-28488.198,-44784.808,1343.891,215.70222,290.08596,7.42E-05,0.11986292,1121.0447,1565.0664
4307,39.443621,9.618,90,-1070,81478.791,-25183.917,-43697.316,1372.734,310.79367,290.03371,5.17E-05,0.12302254,1050.822,1690.3093
4281,39.269509,3.612,65,-300,61415.969,-28551.72,-44803.638,1372.7326,399.05824,290.21795,4.02E-05,0.1220941,976.56636,1808.2013
4299,39.390828,25.61,65,600,66021.152,-34402.58,-45931.752,1347.2304,175.99696,290.03982,9.10E-05,0.12023063,1157.9208,1520.958
4302,39.409564,9.619,65,810,67117.694,-35801.311,-46202.658,1370.8849,311.3012,290.04686,5.15E-05,0.12177978,1058.6385,1701.8666
4305,39.435387,1.62,90,-1070,82829.758,-26429.534,-43928.218,1394.297,435.90775,290.06894,3.70E-05,0.12513852,963.73952,1863.8766
4297,39.376759,9.619,65,600,65395.626,-34190.509,-45903.465,1366.6973,315.9552,290.10909,5.09E-05,0.12291469,1042.5916,1693.5498
4283,39.279966,16.613,65,-300,61414.078,-28530.752,-44805.941,1352.7211,272.90713,290.15187,5.89E-05,0.12139267,1076.2323,1641.3232
4312,39.476425,9.62,90,-700,83697.619,-27963.325,-44238.431,1381.6671,337.69775,290.05449,4.75E-05,0.12100687,1030.878,1723.6775
4293,39.350011,16.613,65,300,64352.535,-32359.62,-45538.199,1363.7905,275.45334,290.03627,5.82E-05,0.12083579,1079.4609,1647.2159
4296,39.372366,3.61,65,600,66147.828,-34460.059,-45944.785,1383.4728,400.94185,290.06251,4.01E-05,0.12322953,985.14246,1815.0495
4313,39.482487,16.617,90,-700,83911.46,-28250.636,-44293.977,1371.9314,238.59442,290.10301,6.73E-05,0.12084742,1122.7264,1615.6776
4292,39.343949,9.617,65,300,64329.099,-32340.995,-45536.801,1382.7006,347.15701,290.06434,4.63E-05,0.1224075,1024.9308,1738.7763
4285,39.298476,1.608,65,0,62942.08,-30434.331,-45158.749,1382.9052,461.20553,290.05304,3.49E-05,0.12364548,911.62994,1869.36
4287,39.307264,13.6,65,0,62949.44,-30434.907,-45172.604,1362.7075,304.35277,290.05965,5.26E-05,0.12074056,1046.139,1676.0327
4314,39.490493,25.614,90,-700,84260.077,-27914.316,-44213.433,1358.7111,211.60736,290.04924,7.56E-05,0.11929333,1138.1445,1573.9464
4298,39.382822,16.614,65,600,65703.414,-34199.678,-45894.625,1359.8195,235.003,290.0563,6.83E-05,0.12216949,1126.7762,1612.9309
4303,39.415626,16.617,65,810,67444.971,-35735.568,-46182.389,1359.0899,222.65122,290.04606,7.21E-05,0.12176085,1129.7205,1589.5724
4316,39.504836,3.632,90,-300,86364.153,-31031.936,-44833.817,1401.1851,424.23724,290.11694,3.82E-05,0.12451457,979.69729,1856.6866
4309,39.457689,25.614,90,-1070,82391.386,-25689.302,-43782.301,1357.8185,161.02583,290.05566,9.95E-05,0.12018003,1180.0095,1512.1218
4315,39.500997,1.614,90,-300,85706.719,-30090.651,-44639.795,1392.6197,395.87351,290.04576,4.09E-05,0.12578043,986.1421,1807.171
4317,39.509236,9.618,90,-300,85860.655,-30329.365,-44692.34,1393.0148,356.44655,289.98679,4.54E-05,0.12382966,1029.0934,1767.8358
4318,39.515297,16.616,90,-300,85754.413,-30388.324,-44705.415,1375.3008,272.14137,289.91134,5.89E-05,0.12049614,1083.594,1645.6585
4311,39.472031,3.614,90,-700,83719.451,-28015.459,-44247.558,1391.5449,364.62364,290.0565,4.42E-05,0.1235926,1010.4722,1755.9823
4306,39.439228,3.61,90,-1070,81845.088,-25073.277,-43667.508,1387.2514,355.26514,290.05436,4.53E-05,0.12425316,1011.3195,1740.2866
4320,39.533807,1.615,90,0,87192.792,-32074.611,-45034.54,1393.0537,405.86228,290.09343,3.96E-05,0.12193569,967.68252,1804.4286
4304,39.423632,25.612,65,810,66462.935,-35427.987,-46137.861,1347.3745,155.19729,290.05639,0.000102824,0.11824809,1183.5872,1504.5138
4308,39.449683,16.615,90,-1070,81857.957,-25908.197,-43835.463,1364.7849,204.82898,290.06113,7.82E-05,0.12075996,1148.9244,1572.2776
4310,39.468193,1.615,90,-700,83877.581,-28237.973,-44288.344,1397.087,443.03074,290.05662,3.64E-05,0.12441044,952.19776,1867.2568
4321,39.537646,5.616,90,0,87196.41,-32072.679,-45029.154,1396.6323,379.43839,290.05226,4.24E-05,0.12386605,1012.2978,1798.8436
4322,39.542597,13.6,90,0,87196.945,-32077.859,-45030.1,1381.108,312.84326,290.06496,5.13E-05,0.12168157,1050.0342,1694.1375
4324,39.559158,30.607,90,0,87194.437,-32086.164,-45029.976,1359.7263,209.36247,290.05986,7.63E-05,0.11802092,1137.8192,1573.1303
4328,39.585344,16.614,90,300,88790.7,-34032.628,-45410.907,1374.704,286.56824,290.14175,5.59E-05,0.12025953,1084.008,1675.79
4327,39.579281,9.62,90,300,88623.155,-34002.408,-45406.343,1383.7862,297.94287,290.10971,5.41E-05,0.12307846,1085.3377,1702.3088
4326,39.574887,3.615,90,300,88726.93,-33947.643,-45395.982,1394.9577,415.08307,290.0765,3.87E-05,0.12316967,968.04873,1830.7795
4331,39.607692,3.613,90,700,90763.334,-37102.681,-46010.528,1386.8976,354.00212,290.11619,4.55E-05,0.12356417,1015.5621,1744.7713
4334,39.626154,25.613,90,700,90288.657,-36737.005,-45944.127,1361.2576,193.96636,290.05443,8.24E-05,0.11936196,1160.7375,1560.5352
4330,39.603854,1.611,90,700,90802.271,-36462.686,-45881.057,1392.9584,427.31184,290.0471,3.83E-05,0.12399921,952.1972,1835.7725
4338,39.650953,16.615,90,1070,92436.609,-38721.789,-46341.627,1367.6615,229.82443,290.05069,6.97E-05,0.12121233,1135.045,1609.7328
4341,39.674554,3.613,120,-1380,106980.97,-25256.281,-43150.816,1390.2005,387.25639,290.05656,4.15E-05,0.12329154,984.82066,1782.2905
4325,39.57105,1.611,90,300,88559.631,-33908.995,-45387.677,1389.7924,434.35999,290.05537,3.70E-05,0.12243017,941.99133,1835.443
4329,39.59335,25.611,90,300,88598.855,-34013.55,-45410.29,1362.288,234.2575,290.05619,6.84E-05,0.12145089,1112.2548,1595.2906
4343,39.68501,16.614,120,-1380,106948.16,-25368.36,-43172.113,1369.095,219.66075,290.09204,7.30E-05,0.1202205,1146.5331,1598.4063
4319,39.523304,25.611,90,-300,85741.05,-30188.464,-44663.313,1358.6568,237.83148,290.07794,6.75E-05,0.12279416,1111.176,1601.9048
4323,39.549766,21.608,90,0,87204.345,-32076.626,-45032.772,1376.2662,261.02439,290.07793,6.17E-05,0.1221926,1107.1018,1645.6659
4344,39.693016,25.612,120,-1380,106278.55,-25258.46,-43159.984,1353.9598,155.58109,289.97288,0.000102857,0.11949005,1183.8757,1504.4374
4348,39.717814,16.615,120,-1000,107374.18,-27658.706,-43632.642,1365.4661,276.08228,290.12588,5.82E-05,0.1217371,1074.1983,1645.1855
4352,39.744556,9.618,120,-500,107374.18,-30955.093,-44267.91,1384.4253,343.81319,290.02633,4.67E-05,0.12232379,1030.3989,1737.3385
4345,39.703521,1.61,120,-1000,107374.18,-27819.876,-43651.35,1388.8171,410.50044,289.98378,3.96E-05,0.12861436,979.2597,1824.2858
4355,39.769129,1.61,120,0,107374.18,-33992.705,-44858.033,1393.1749,432.06647,290.01865,3.73E-05,0.12369255,953.65576,1851.0513
4340,39.670713,1.623,120,-1380,107352.82,-27855.317,-43647.649,1390.6049,426.26339,289.9497,3.77E-05,0.12312943,965.29611,1848.4615
4357,39.777917,13.599,120,0,107374.18,-34002.161,-44859.061,1374.0586,293.93851,290.0666,5.44E-05,0.12030813,1073.8191,1681.9284
4358,39.785085,21.61,120,0,107374.18,-34004.957,-44853.593,1361.8678,240.27534,290.04403,6.68E-05,0.12207867,1104.8369,1599.5671
4354,39.758624,25.612,120,-500,107374.18,-31099.447,-44307.216,1359.5363,222.68063,290.03745,7.19E-05,0.12058123,1127.6814,1587.1872
4332,39.612086,9.62,90,700,90743.435,-36421.982,-45877.357,1382.486,294.76885,290.08048,5.44E-05,0.12060407,1069.6564,1678.8083
4333,39.618148,16.614,90,700,90698.043,-36360.967,-45860.17,1370.9344,263.64135,290.0821,6.08E-05,0.12087309,1089.4287,1631.5005
4335,39.636659,1.611,90,1070,92782.596,-39086.109,-46389.896,1391.389,409.46433,290.06406,3.92E-05,0.12305536,965.21284,1809.3932
4353,39.750619,16.614,120,-500,107374.18,-30704.744,-44212.651,1370.9372,260.48727,290.09949,6.29E-05,0.12246173,1098.8678,1645.5463
4337,39.644891,9.619,90,1070,93107.983,-39545.405,-46479.733,1376.6513,292.72319,290.20196,5.48E-05,0.12277567,1070.0321,1673.5538
4356,39.772967,5.616,120,0,107374.18,-34000.928,-44870.738,1385.0098,359.05605,290.04154,4.48E-05,0.12264344,1011.7829,1757.1666
4336,39.640497,3.612,90,1070,92456.139,-39346.943,-46451.322,1392.0591,365.85683,290.07117,4.40E-05,0.12375466,1010.4322,1763.0122
4342,39.678947,9.621,120,-1380,106526.64,-25605.88,-43234.033,1375.6884,299.74781,290.05678,5.35E-05,0.12060525,1070.2367,1687.2785
4359,39.794478,30.606,120,0,107374.18,-34000.476,-44859.349,1356.3283,193.41925,290.08272,8.28E-05,0.12084238,1154.2918,1554.7688
4339,39.658959,25.613,90,1070,92257.552,-39078.339,-46407.863,1348.9225,144.83054,289.97966,0.000110335,0.11897214,1193.7189,1494.1498
4362,39.814602,9.618,120,500,107374.18,-37072.132,-45453.091,1377.3825,323.30353,290.07643,4.98E-05,0.12283354,1050.3155,1719.432
4361,39.810208,3.612,120,500,107374.18,-37312.12,-45507.198,1387.9355,381.89307,290.01457,4.22E-05,0.12389966,989.20319,1776.2716
4351,39.740163,3.611,120,-500,107374.18,-30729.208,-44224.246,1385.6375,376.78932,289.92786,4.28E-05,0.12271735,1000.8542,1776.4388
4346,39.707358,3.613,120,-1000,107374.18,-27903.545,-43661.587,1389.2509,381.04457,290.0642,4.23E-05,0.12339243,995.12295,1779.9983
4365,39.839175,1.612,120,1000,107374.18,-40158.428,-46060.771,1379.0861,379.35725,290.07067,4.23E-05,0.12226399,999.21479,1783.9165
4347,39.711753,9.616,120,-1000,107374.18,-27508.801,-43592.308,1382.7738,314.2354,290.0657,5.12E-05,0.12263025,1064.5901,1711.9856
4368,39.853468,16.616,120,1000,107374.18,-40465.434,-46111.26,1360.9106,248.07309,290.06024,6.46E-05,0.12138271,1096.3348,1607.6753
4349,39.72582,25.613,120,-1000,107374.18,-27885.208,-43682.885,1353.907,181.96384,290.0546,8.79E-05,0.12003089,1155.3507,1528.8109
4350,39.736325,1.61,120,-500,107374.18,-30777.682,-44240.651,1385.7003,419.0293,290.03331,3.83E-05,0.12179309,964.98215,1829.5229
4369,39.861475,25.611,120,1000,107374.18,-40480.893,-46119.812,1352.2019,173.11696,290.06728,9.27E-05,0.1196696,1172.4111,1529.397
4374,39.894279,25.612,120,1380,107374.18,-42639.349,-46527.22,1352.4621,139.1044,290.04376,0.000115039,0.11997123,1201.1875,1486.2165
4372,39.880211,9.618,120,1380,107374.18,-43185.973,-46631.776,1374.6287,307.22727,290.04913,5.22E-05,0.121749,1054.4374,1686.7848
4376,39.909874,3.613,120,-1380,106300.26,-25435.953,-43190.615,1390.7808,354.23629,289.98021,4.55E-05,0.12398131,1039.3505,1769.8718
4364,39.828669,25.613,120,500,107374.18,-37081.877,-45456.956,1353.4202,205.33559,290.06531,7.81E-05,0.12031916,1140.2869,1563.3495
4370,39.87198,1.61,120,1380,107374.18,-43149.628,-46653.567,1383.5933,380.29077,290.07628,4.22E-05,0.12163195,984.54532,1768.7476
4380,39.938841,1.61,120,-1000,107374.18,-27916.661,-43712.775,1401.7347,419.95745,290.11661,3.88E-05,0.12087453,970.84157,1850.2089
4382,39.947073,9.619,120,-1000,107374.18,-27494.287,-43605.095,1388.6695,289.40895,290.06252,5.56E-05,0.12347547,1086.5134,1681.3452
4371,39.875818,3.612,120,1380,107374.18,-43162.209,-46633.667,1381.9417,321.38202,290.05453,4.99E-05,0.12180849,1052.5808,1718.2879
4375,39.906034,1.619,120,-1380,106775.35,-27134.943,-43535.282,1402.0365,464.78498,290.06273,3.47E-05,0.12473649,918.35863,1874.3383
4367,39.847406,9.619,120,1000,107374.18,-40512.264,-46124.951,1369.7449,289.12652,290.10248,5.55E-05,0.12207055,1076.1483,1675.3264
4388,39.985939,16.616,120,-500,107374.18,-30910.278,-44267.088,1385.1152,276.42041,290.096,5.83E-05,0.12343584,1096.4681,1664.3299
4360,39.80637,1.611,120,500,107374.18,-37055.275,-45454.407,1388.4532,405.06951,290.08577,3.98E-05,0.12459888,970.7125,1810.7521
4387,39.979878,9.616,120,-500,107374.18,-30727.399,-44230.948,1394.1401,314.52768,290.05508,5.13E-05,0.12486263,1080.0976,1730.4479
4363,39.820664,16.613,120,500,107374.18,-37348.096,-45505.43,1367.0166,267.93139,290.08398,5.99E-05,0.12149762,1090.0654,1643.5608
4391,40.008287,5.615,120,0,107374.18,-34001.832,-44868.847,1403.3719,371.06634,290.07656,4.35E-05,0.12500848,1017.6969,1780.394
4366,39.843013,3.611,120,1000,107374.18,-40414.411,-46097.939,1378.9261,346.18234,290.06714,4.64E-05,0.12294467,1021.5852,1741.1724
4385,39.971646,1.609,120,-500,107374.18,-30831.954,-44240.733,1406.9665,385.58681,289.93694,4.17E-05,0.12242001,1008.1409,1806.8995
4384,39.961141,25.614,120,-1000,107374.18,-27470.276,-43600.778,1371.5861,190.5075,290.02383,8.40E-05,0.1202664,1165.4465,1557.0181
4397,40.049929,9.616,120,500,107374.18,-37403.848,-45526.317,1398.0254,336.42882,290.06426,4.77E-05,0.1231349,1053.6258,1745.6773
4378,39.92033,16.614,120,-1380,106366.21,-25702.788,-43267.582,1369.5367,200.00773,290.10804,8.03E-05,0.12173707,1160.6371,1574.0498
4393,40.020407,21.626,120,0,107374.18,-34007.547,-44862.967,1383.767,255.04032,290.01462,6.30E-05,0.12224264,1113.4571,1636.5934
4396,40.045534,3.614,120,500,107374.18,-37137.217,-45472.703,1410.9301,412.60293,290.05009,3.91E-05,0.1246022,994.83047,1844.9574
4390,40.00445,1.611,120,0,107374.18,-33999.283,-44868.929,1402.2702,403.24172,290.05645,3.99E-05,0.12397723,983.91695,1815.679
4373,39.886273,16.615,120,1380,107374.18,-42318.447,-46468.837,1364.4401,184.00582,290.15039,8.71E-05,0.12067975,1172.2685,1552.3577
4377,39.914269,9.618,120,-1380,106236.08,-25017.65,-43120.843,1385.1904,332.48085,290.12944,4.85E-05,0.12363614,1034.1776,1718.4688
4379,39.928336,25.613,120,-1380,106776.75,-26106.208,-43336.244,1361.515,173.3564,290.04853,9.25E-05,0.12140151,1173.0762,1531.1864
4398,40.055991,16.613,120,500,107374.18,-37157.98,-45481.172,1384.1924,277.12805,290.06927,5.79E-05,0.12178744,1090.3348,1660.8269
4395,40.041697,1.612,120,500,107374.18,-37130.927,-45469.29,1403.8156,395.07745,290.06847,4.06E-05,0.12300603,999.42622,1813.4627
4399,40.063997,25.612,120,500,107374.18,-37087.345,-45462.095,1377.8716,208.75502,290.08165,7.70E-05,0.12258039,1163.2567,1593.5514
4403,40.088796,16.616,120,1000,107374.18,-40116.08,-46045.887,1385.2701,249.75041,290.04459,6.42E-05,0.12076705,1129.7498,1645.4118
4401,40.078339,3.613,120,1000,107374.18,-40257.639,-46082.068,1411.9132,387.73466,290.0768,4.15E-05,0.12416198,1018.6756,1817.678
4383,39.953135,16.614,120,-1000,107374.18,-27544.612,-43620.678,1379.5372,232.64583,290.07822,6.88E-05,0.12081706,1129.9809,1610.706
4381,39.942678,3.613,120,-1000,107374.18,-28371.021,-43798.007,1408.9236,442.21733,290.04902,3.64E-05,0.12443026,966.44995,1879.8531
4407,40.115538,9.618,120,1380,107374.18,-42784.567,-46547.613,1394.2684,283.70255,290.0411,5.66E-05,0.1219876,1093.7471,1678.2024
4389,39.993945,25.613,120,-500,107374.18,-30790.181,-44247.681,1371.6773,211.47298,290.14999,7.58E-05,0.12080097,1151.9076,1589.0722
4386,39.975483,3.613,120,-500,107374.18,-31083.783,-44298.993,1404.7067,370.3745,290.09123,4.33E-05,0.1230415,1018.9919,1784.6849
4402,40.082733,9.618,120,1000,107374.18,-40134.171,-46054.398,1399.4359,315.94768,290.04753,5.08E-05,0.12232545,1078.3684,1730.9347
4405,40.107306,1.612,120,1380,107374.18,-42603.168,-46535.279,1409.2267,400.70892,290.09407,4.02E-05,0.12360873,989.94587,1816.6198
4404,40.096801,25.613,120,1000,107374.18,-40694.691,-46163.846,1376.9961,182.99232,290.08517,8.76E-05,0.12113148,1177.7511,1555.9054
4392,40.013237,13.604,120,0,107374.18,-33986.373,-44859.637,1395.2422,356.04114,290.03804,4.51E-05,0.12264066,1019.575,1752.122
4411,40.145201,3.611,15,-290,12984.514,-25304.136,-45068.049,1408.3236,365.90565,290.10157,4.40E-05,0.12323556,1023.8007,1777.0781
4409,40.129606,25.612,120,1380,107374.18,-42910.338,-46595.8,1372.5618,145.36057,290.07693,0.000110218,0.12068262,1212.7826,1512.7931
4394,40.029805,30.605,120,0,107374.18,-34004.587,-44866.092,1369.9442,205.08393,290.05287,7.79E-05,0.11876023,1142.8262,1563.6788
4400,40.074501,1.61,120,1000,107374.18,-40050.707,-46041.652,1407.9148,414.36485,290.07898,3.89E-05,0.12465836,978.49901,1834.1071
4413,40.155657,16.614,15,-290,13191.363,-25363.054,-45075.984,1382.2961,169.65879,290.01949,9.44E-05,0.12043439,1206.6055,1556.9602
4415,40.174168,1.612,15,-200,13407.216,-25914.404,-45192.874,1408.6225,414.80188,290.11161,3.88E-05,0.12377376,991.8618,1847.6938
4417,40.1824,9.637,15,-200,13866.716,-26336.778,-45265.771,1400.3667,291.33204,290.05976,5.51E-05,0.12252726,1105.8578,1708.2634
4418,40.188468,16.613,15,-200,13561.602,-25860.462,-45178.854,1387.8545,225.80573,290.07863,7.12E-05,0.12288528,1157.5052,1623.0605
4426,40.248063,5.615,15,0,14518.222,-27142.959,-45421.679,1443.1637,395.774,290.02024,4.06E-05,0.12265753,1026.4745,1841.576
4423,40.222935,21.606,15,-100,14018.676,-26501.607,-45294.88,1403.0152,227.6942,290.15579,7.04E-05,0.12102707,1167.0573,1637.4478
4406,40.111145,3.611,120,1380,107374.18,-43223.717,-46642.137,1409.3879,370.70117,290.07314,4.34E-05,0.12432622,1022.4848,1787.3637
4425,40.24422,1.629,15,0,14518.798,-27143.082,-45422.337,1441.0128,420.74811,290.10279,3.83E-05,0.12435003,1020.6921,1892.3281
4430,40.281467,1.608,15,100,15086.224,-27790.149,-45552.26,1484.6328,419.60733,290.05482,3.83E-05,0.12321814,1046.0432,1911.7952
4408,40.1216,16.612,120,1380,107374.18,-42629.522,-46540.747,1385.6184,229.42771,290.09923,6.99E-05,0.12160995,1139.0055,1612.4793
4435,40.318708,1.609,15,200,15660.558,-28453.784,-45689.214,1526.2576,398.16254,290.20749,4.06E-05,0.12366843,1115.8579,1946.9704
4410,40.14136,1.621,15,-290,13383.082,-25702.58,-45138.397,1411.4602,416.99331,290.08115,3.87E-05,0.12443579,975.85776,1833.1018
4434,40.306816,30.609,15,100,15025.908,-27733.657,-45516.243,1488.4918,185.1251,290.12527,8.65E-05,0.12073596,1291.3319,1672.6883
4427,40.253013,13.603,15,0,14533.558,-27146.33,-45420.816,1437.5876,317.8539,290.21412,5.07E-05,0.12342204,1111.8984,1770.5259
4433,40.297423,21.606,15,100,15039.641,-27761.039,-45537.294,1485.7986,240.02862,290.0959,6.67E-05,0.12057846,1227.6358,1722.8692
4412,40.149595,9.619,15,-290,13189.677,-25426.206,-45093.417,1393.9731,250.29503,290.07181,6.42E-05,0.12209179,1138.267,1654.4401
4437,40.326939,9.62,15,200,15398.697,-28324.314,-45660.804,1526.5714,286.01992,290.07112,5.62E-05,0.12295682,1233.7601,1825.0884
4438,40.333001,16.614,15,200,15621.375,-28382.738,-45656.898,1517.4856,225.39672,290.07773,7.12E-05,0.12131995,1274.1261,1738.4597
4420,40.206978,1.611,15,-100,14084.584,-26561.183,-45311.902,1421.2602,444.65709,290.10589,3.63E-05,0.12555308,977.09139,1894.8278
4424,40.232327,30.607,15,-100,14026.94,-26523.809,-45297.224,1399.8284,174.17831,290.02409,9.21E-05,0.12057724,1221.1889,1582.5889
4414,40.163663,25.612,15,-290,13164.844,-25339.577,-45066.651,1368.4018,90.41243,290.08071,0.000177148,0.12069128,1269.8256,1456.2451
4429,40.269574,30.608,15,0,14520.607,-27124.293,-45413.209,1441.421,203.53981,290.02969,7.88E-05,0.12024247,1232.9244,1654.6412
4416,40.178005,3.614,15,-200,13637.336,-25943.431,-45195.464,1410.1326,378.63914,290.08512,4.25E-05,0.12361958,1015.152,1796.3026
4421,40.210816,5.614,15,-100,13994.049,-26485.203,-45280.613,1414.6238,369.92432,290.02391,4.35E-05,0.12382387,1037.6882,1799.7967
4444,40.373818,25.613,15,290,15817.041,-28956.702,-45782.216,1523.8678,90.85813,290.09818,0.000176549,0.12060936,1426.5082,1613.32
4442,40.35975,9.617,15,290,15835.625,-28967.022,-45781.147,1538.5428,235.96998,290.0863,6.80E-05,0.12230147,1296.7272,1785.2021
4419,40.196473,25.613,15,-200,13625.454,-25954.491,-45192.668,1381.6802,143.50564,290.1254,0.000111726,0.11983519,1222.0446,1518.4403
4428,40.260182,21.606,15,0,14531.338,-27149.578,-45430.436,1436.3323,259.62322,290.05534,6.18E-05,0.12152794,1160.3114,1694.7189
4443,40.365812,16.615,15,290,16086.713,-28928.703,-45772.76,1532.9089,168.71315,290.08361,9.51E-05,0.12163962,1350.5911,1697.4998
4431,40.285304,5.613,15,100,15019.453,-27817.038,-45552.712,1487.6066,386.00855,290.08817,4.17E-05,0.12319954,1099.1902,1897.0321
4422,40.215766,13.599,15,-100,14046.47,-26479.981,-45296.813,1405.7342,289.90419,290.02842,5.54E-05,0.1219356,1108.9609,1710.1199
4440,40.351512,1.613,15,290,16225.476,-28985.112,-45773.418,1550.1361,381.56622,290.05967,4.22E-05,0.12401066,1161.7653,1944.7195
4441,40.355351,3.631,15,290,15553.453,-28329.33,-45657.967,1547.9456,336.02632,290.1063,4.79E-05,0.12408007,1200.9605,1895.9385
4445,40.385573,1.622,25,-400,22966.261,-25844.262,-44991.164,1561.0146,384.34937,290.13424,4.20E-05,0.1246288,1175.1183,1971.2251
4448,40.399032,10.61,25,-400,22624.514,-25365.068,-44888.089,1535.685,241.10301,290.10453,6.67E-05,0.12273427,1283.894,1780.4191
4432,40.290254,13.601,15,100,15030.184,-27757.544,-45537.253,1482.9075,300.22508,290.16021,5.38E-05,0.12223036,1162.9732,1783.2793
4446,40.389414,3.611,25,-400,22387.034,-25248.549,-44871.56,1551.0199,345.20305,290.13551,4.67E-05,0.12458103,1191.182,1904.8079
4436,40.322546,3.611,15,200,15526.523,-28391.742,-45664.915,1533.6915,370.4501,290.16475,4.35E-05,0.12437858,1150.9016,1919.452
4439,40.341008,25.611,15,200,15473.279,-28404.447,-45673.221,1514.7327,144.58167,290.10855,0.000110773,0.12037892,1362.3242,1661.0092
4451,40.416932,3.613,25,-300,23072.789,-25957.986,-45003.293,1537.366,398.91658,290.10771,4.04E-05,0.12541142,1136.5009,1956.5294
4449,40.405369,15.601,25,-400,22396.737,-25231.774,-44869.916,1508.1567,201.00907,290.08734,7.98E-05,0.1219024,1291.1466,1704.611
4454,40.434556,20.618,25,-300,22858.951,-25841.055,-44990.095,1497.1562,199.44019,290.12161,8.04E-05,0.12125082,1279.3839,1690.9495
4455,40.443674,1.609,25,-150,23685.36,-26861.774,-45178.73,1530.7797,421.50623,290.04004,3.86E-05,0.12733668,1091.0047,1961.662
4453,40.427107,14.611,25,-300,22872.971,-25848.251,-44990.629,1507.3285,251.77638,290.00021,6.39E-05,0.12274991,1242.4939,1764.9909
4457,40.451906,9.619,25,-150,23636.803,-26884.675,-45192.504,1529.0781,338.14523,290.07986,4.77E-05,0.12497048,1175.1216,1872.9087
4458,40.457968,16.615,25,-150,23552.641,-26849.645,-45188.187,1514.3185,274.03825,290.11269,5.86E-05,0.12272613,1224.877,1789.618
4466,40.517563,3.613,25,150,25043.097,-28805.111,-45563.69,1572.6462,418.47247,290.10263,3.86E-05,0.12549384,1147.2866,2008.9659
4456,40.447512,3.611,25,-150,23614.108,-26840.97,-45176.962,1528.3403,403.30631,290.10891,4.00E-05,0.12443388,1127.1303,1960.9101
4473,40.560543,14.612,25,300,25882.047,-29658.78,-45722.641,1548.4268,251.31198,290.10211,6.40E-05,0.122851,1282.6054,1800.1016
4465,40.513726,1.61,25,150,25170.924,-28746.07,-45559.209,1573.9272,462.39998,290.11026,3.50E-05,0.12606297,1093.394,2045.6363
4469,40.536025,25.611,25,150,25122.984,-28749.976,-45550.41,1534.9239,207.97112,290.10949,7.71E-05,0.12191493,1310.214,1738.2506
4447,40.393807,6.603,25,-400,22398.135,-25249.207,-44870.286,1546.0146,344.4979,290.08505,4.67E-05,0.12374114,1185.0302,1894.4446
4450,40.413094,1.608,25,-300,22666.615,-25522.086,-44918.226,1548.1015,429.55597,290.07968,3.76E-05,0.1254214,1113.7812,2003.4915
4475,40.577111,1.61,25,400,26230.208,-30373.07,-45872.176,1565.4979,393.62573,290.07868,4.10E-05,0.12498921,1162.5689,1970.7543
4481,40.609725,3.612,40,-550,36474.28,-25339.207,-44616.318,1578.7391,388.19207,290.15605,4.16E-05,0.12584074,1186.9232,1986.8141
4459,40.465973,25.612,25,-150,23580.599,-26846.15,-45174.989,1516.8383,217.64784,290.09554,7.37E-05,0.12140984,1278.5613,1726.3377
4452,40.421326,8.607,25,-300,23017.531,-25862.312,-44988.985,1518.3094,303.61697,290.09471,5.30E-05,0.12389713,1197.8135,1821.9239
4468,40.528019,16.614,25,150,24984.632,-28763.215,-45562.374,1550.9761,288.3401,290.12089,5.58E-05,0.12328473,1243.5153,1836.5554
4477,40.585348,6.604,25,400,26083.387,-30440.951,-45887.306,1561.1626,315.20387,290.06989,5.10E-05,0.12385035,1228.9507,1880.6654
4467,40.521957,9.617,25,150,25178.036,-28751.744,-45551.438,1563.0859,334.88774,290.0977,4.81E-05,0.12400219,1209.6031,1898.5383
4464,40.501833,30.607,25,0,24344.679,-27811.898,-45368.928,1533.9829,211.69555,290.07662,7.58E-05,0.12178065,1317.9923,1754.8966
4462,40.485266,13.602,25,0,24346.981,-27806.019,-45366.544,1556.4873,339.17417,290.11648,4.74E-05,0.12334971,1208.5207,1907.3783
4482,40.614119,8.606,40,-550,36172.003,-25293.446,-44611.056,1564.1035,309.28936,290.10837,5.22E-05,0.12566656,1244.0115,1881.8167
4474,40.567992,20.621,25,300,25747.601,-29695.784,-45735.592,1539.5271,203.51679,290.12158,7.90E-05,0.12333559,1330.285,1751.4322
4461,40.480316,5.614,25,0,24345.624,-27803.758,-45371.354,1563.4954,372.49243,290.03224,4.34E-05,0.12461203,1178.9717,1954.2809
4483,40.6199,14.614,40,-550,36267.266,-25269.641,-44602.709,1556.0299,231.25372,290.19379,6.96E-05,0.12378119,1311.2075,1787.6006
4463,40.492435,21.627,25,0,24357.794,-27811.939,-45368.024,1539.466,267.80516,290.07136,6.00E-05,0.12314868,1265.6085,1819.4925
4484,40.62735,20.616,40,-550,35873.796,-25138.361,-44587.209,1547.6849,174.97821,290.2071,9.22E-05,0.12380561,1357.5196,1717.7733
4460,40.476478,1.612,25,0,24344.555,-27803.799,-45369.71,1562.771,435.9738,290.11736,3.70E-05,0.12460584,1111.8212,2017.1182
4471,40.550368,3.612,25,300,25590.09,-29636.702,-45733.495,1569.9107,388.50259,290.08509,4.15E-05,0.12486146,1164.8117,1964.0974
4480,40.605884,1.62,40,-550,36549.232,-25899.274,-44731.523,1578.2764,428.19958,290.15577,3.77E-05,0.1256274,1134.5274,2019.0988
4472,40.554762,8.606,25,300,25588.733,-29688.918,-45735.469,1560.2601,330.07641,290.13305,4.88E-05,0.12508232,1227.4227,1909.4762
4486,40.640305,3.613,40,-400,36800.568,-26252.205,-44807.298,1583.8336,391.31979,290.12672,4.15E-05,0.12624331,1197.1179,2004.771
4470,40.54653,1.61,25,300,25769.927,-29750.796,-45746.076,1565.2356,431.06983,290.07,3.74E-05,0.12474207,1133.8322,2026.5011
4485,40.636467,1.611,40,-400,37185.198,-26334.393,-44828.842,1582.9373,422.10543,290.13705,3.83E-05,0.12343462,1154.4771,2031.028
4487,40.644699,9.619,40,-400,36844.684,-26387.925,-44817.083,1571.846,331.89217,290.01187,4.86E-05,0.12452752,1232.9514,1918.2305
4489,40.658767,25.612,40,-400,37140.671,-26191.108,-44786,1545.9371,175.14415,290.01932,9.15E-05,0.12131714,1355.2138,1715.9883
4490,40.669271,1.61,40,-200,37875.313,-27496.136,-45037.336,1580.0063,448.22059,290.15199,3.61E-05,0.12697435,1121.9403,2043.3526
4478,40.590572,10.611,25,400,26562.745,-30402.632,-45882.003,1553.1449,266.59494,290.11081,6.05E-05,0.12471986,1281.6675,1832.4133
4479,40.59691,15.601,25,400,26549.876,-30389.393,-45863.912,1543.4385,204.18165,290.13512,7.85E-05,0.12134399,1325.5666,1746.7465
4476,40.580948,3.63,25,400,25664.385,-29394.987,-45674.207,1568.0167,370.01093,290.05871,4.37E-05,0.12585784,1181.202,1942.7172
4494,40.691577,25.612,40,-200,38210.564,-27584.985,-45053.001,1558.6333,227.31752,290.02985,7.08E-05,0.1229825,1322.853,1791.8238
4491,40.673109,3.613,40,-200,37930.9,-27560.398,-45033.471,1581.9346,424.18332,290.04279,3.83E-05,0.12777876,1153.4475,2029.0677
4495,40.702082,1.61,40,0,38981.141,-28808.236,-45289.946,1593.3709,444.95484,290.10831,3.63E-05,0.1258952,1138.4383,2052.9859
4504,40.761629,25.611,40,200,40061.436,-30104.219,-45547.614,1583.9763,228.77237,290.14793,7.03E-05,0.12280293,1338.1542,1808.8862
4499,40.727438,30.604,40,0,38980.729,-28813.334,-45291.714,1572.2595,223.2774,290.09481,7.20E-05,0.12231467,1331.1911,1790.6069
4503,40.753623,16.613,40,200,39980.193,-30098.299,-45543.009,1594.0281,282.97736,290.14787,5.69E-05,0.12429173,1295.5644,1876.678
4508,40.786428,16.616,40,400,41278.111,-31360.445,-45787.479,1602.4876,255.47578,290.15016,6.30E-05,0.1235197,1342.5196,1869.4299
4506,40.775972,3.612,40,400,40919.218,-31318.384,-45783.45,1623.6208,414.56948,290.11305,3.89E-05,0.12498509,1189.4829,2044.6181
4513,40.818951,14.612,40,550,41543.426,-32278.829,-45974.347,1628.488,219.24534,290.14522,7.33E-05,0.12331774,1398.6913,1849.8238
4488,40.650761,16.616,40,-400,36854.469,-26291.593,-44798.17,1557.8719,236.91567,290.10944,6.80E-05,0.12353516,1305.491,1791.7817
4497,40.710869,13.602,40,0,38981.593,-28813.046,-45291.755,1581.7006,320.90216,290.15112,5.04E-05,0.12578149,1245.5197,1906.3591
4501,40.743167,3.612,40,200,39847.556,-30042.506,-45536.225,1611.8598,413.53962,290.11541,3.91E-05,0.12662013,1201.0693,2056.5065
4493,40.683566,16.634,40,-200,38308.5,-28060.397,-45146.784,1562.9828,305.74651,290.13207,5.27E-05,0.12433246,1252.3715,1883.8911
4516,40.840609,3.611,65,-810,59068.873,-25169.526,-44135.89,1664.5063,368.81273,290.17013,4.38E-05,0.12582473,1291.3328,2051.3945
4515,40.836768,1.622,65,-810,59928.302,-26394.545,-44368.395,1663.3064,401.93322,290.14177,4.02E-05,0.12641923,1254.9542,2080.5205
4498,40.718039,21.627,40,0,38981.798,-28806.098,-45295.497,1575.9763,283.85014,290.11659,5.67E-05,0.12402352,1286.2136,1872.4631
4496,40.70592,5.614,40,0,38979.003,-28808.483,-45285.794,1592.9938,394.17217,290.1206,4.09E-05,0.12530192,1186.0083,2002.4968
4492,40.677504,9.617,40,-200,37996.766,-27522.696,-45046.546,1577.3505,377.20711,290.09985,4.27E-05,0.12509272,1183.403,1961.3849
4500,40.739329,1.612,40,200,39864.372,-30067.627,-45538.98,1608.3215,434.28878,290.13605,3.72E-05,0.12591756,1175.1678,2072.7817
4502,40.747561,9.621,40,200,39868.401,-30065.078,-45536.883,1604.1248,350.80639,290.09987,4.59E-05,0.12451453,1250.0077,1974.568
4505,40.772133,1.612,40,400,40669.198,-31227.068,-45769.594,1622.128,439.73962,290.13626,3.67E-05,0.12544043,1175.1241,2087.8557
4507,40.780366,9.617,40,400,40992.444,-31431.45,-45800.718,1613.8176,314.85768,290.15726,5.12E-05,0.12435445,1292.541,1942.5903
4517,40.845002,9.618,65,-810,59142.922,-25439.24,-44195.342,1656.6159,290.17671,290.12984,5.54E-05,0.12369186,1352.7392,1953.2608
4518,40.851065,16.614,65,-810,59034.172,-25175.653,-44141.358,1648.1422,201.55792,290.14759,7.97E-05,0.12225644,1435.4536,1851.8394
4511,40.808776,3.612,40,550,41623.024,-32395.801,-45996.138,1636.6697,359.88921,290.1054,4.48E-05,0.12606864,1263.2973,2006.632
4522,40.877807,9.619,65,-600,60253.605,-26711.006,-44437.098,1671.182,347.92992,290.08113,4.64E-05,0.12515184,1306.934,2023.6317
4525,40.902381,1.61,65,-300,61828.56,-28458.636,-44774.364,1689.3505,456.36945,290.16067,3.55E-05,0.12595821,1235.8172,2180.2232
4523,40.883869,16.614,65,-600,60547.207,-26719.311,-44431.219,1653.1112,247.76489,290.15271,6.48E-05,0.1226262,1400.3404,1912.9525
4514,40.8264,20.618,40,550,41923.205,-32308.802,-45969.536,1626.6164,164.19723,290.13757,9.79E-05,0.12209392,1448.9116,1787.6137
4512,40.81317,8.606,40,550,41645.103,-32301.73,-45975.991,1630.1464,310.11215,290.13523,5.19E-05,0.12398755,1307.4577,1950.9767
4528,40.916674,16.613,65,-300,61746.535,-28537.7,-44790.44,1670.9408,284.44914,290.16135,5.66E-05,0.12351794,1370.5137,1957.062
4509,40.794434,25.611,40,400,40923.371,-31407.11,-45806.639,1602.3057,169.63338,290.15063,9.46E-05,0.12152968,1420.4449,1771.939
4524,40.891875,25.612,65,-600,60417.16,-26655.912,-44422.05,1650.6322,194.74896,290.14871,8.26E-05,0.12324817,1441.7125,1843.6107
4510,40.804938,1.612,40,550,41881.35,-32288.861,-45965.754,1635.5128,401.09671,290.10253,4.02E-05,0.12547684,1223.2871,2056.0462
4527,40.910612,9.62,65,-300,61740.861,-28551.021,-44802.158,1683.8408,368.49699,290.17072,4.37E-05,0.12436653,1300.6166,2065.0399
4520,40.869576,1.609,65,-600,60489.318,-26656.447,-44423.571,1679.9991,444.92921,290.1604,3.64E-05,0.12608082,1237.8915,2157.8964
4530,40.935185,1.61,65,0,63264.053,-30449.749,-45163.312,1693.28,423.07542,290.18091,3.82E-05,0.12626279,1259.406,2130.4122
4526,40.906218,3.611,65,-300,61899.195,-28550.363,-44784.643,1690.8165,439.46587,290.13869,3.68E-05,0.12670694,1233.9238,2138.3894
4529,40.924679,25.613,65,-300,61541.001,-28462.83,-44780.367,1661.1688,236.9048,290.13008,6.79E-05,0.122849,1406.2144,1895.4825
4536,40.976263,3.613,65,300,64701.808,-32281.625,-45529.524,1701.3867,428.01999,290.12633,3.78E-05,0.1263719,1271.8416,2153.3705
4535,40.972425,1.611,65,300,64757.396,-32361.922,-45530.634,1700.9298,474.90853,290.13912,3.40E-05,0.12635374,1208.8869,2186.6283
4519,40.859071,25.612,65,-810,59625.037,-25346.855,-44159.86,1639.5049,142.74729,290.1244,0.000112851,0.12269312,1484.0069,1778.1547
4521,40.873413,3.612,65,-600,60545.522,-26704.88,-44423.982,1676.6533,384.59189,290.1344,4.20E-05,0.12563034,1277.2285,2073.6705
4547,41.046266,9.619,65,810,66487.768,-35590.803,-46174.495,1725.2689,296.49288,290.13726,5.44E-05,0.12404936,1425.4693,2036.5206
4544,41.02753,25.61,65,600,66246.217,-34372.402,-45924.474,1666.9086,186.33467,290.08116,8.61E-05,0.1212301,1470.0594,1855.0012
4531,40.939022,5.615,65,0,63261.709,-30453.943,-45179.841,1691.8607,423.61388,290.16784,3.88E-05,0.13331215,1253.0595,2122.8496
4545,41.038034,1.61,65,810,67213.081,-35606.55,-46156.774,1719.7698,398.00132,290.11362,4.05E-05,0.12563426,1313.1114,2137.8785
4546,41.041872,3.612,65,810,66554.704,-35633.685,-46182.677,1725.9765,355.09239,290.1496,4.54E-05,0.12552098,1356.1505,2091.4151
4539,40.994725,25.614,65,300,64639.601,-32333.553,-45530.14,1625.9405,244.87302,290.14414,6.57E-05,0.12334892,1372.2512,1874.4356
4549,41.060333,25.615,65,810,67371.457,-35300.325,-46103.736,1713.8845,144.88301,290.14362,0.000110889,0.12247951,1537.5731,1878.2956
4548,41.052328,16.614,65,810,67030.365,-35681.502,-46202.001,1714.1253,212.60858,290.11097,7.58E-05,0.12369917,1492.2348,1930.2602
4540,41.00523,1.61,65,600,65972.349,-34302.013,-45916.991,1638.84,428.85764,290.13531,3.76E-05,0.12570271,1193.9963,2078.9229
4556,41.108733,3.613,90,-700,84404.926,-27922.169,-44219.394,1796.6505,371.47846,290.14935,4.35E-05,0.12622518,1407.2177,2172.4288
4552,41.080323,9.618,90,-1070,83213.98,-25344.389,-43706.608,1755.9041,281.36136,290.16744,5.74E-05,0.12553961,1471.0166,2051.6803
4537,40.980657,9.617,65,300,64982.501,-32714.524,-45600.611,1695.4778,378.76053,290.08045,4.26E-05,0.12621578,1313.8029,2098.9042
4533,40.951141,21.607,65,0,63275.113,-30470.265,-45149.045,1671.1117,274.31551,290.13434,5.87E-05,0.12411914,1393.8987,1959.3235
4560,41.1377,1.61,90,-300,85752.193,-30181.639,-44655.748,1834.2709,460.6032,290.01045,3.51E-05,0.12731247,1360.8426,2307.8241
4542,41.013462,9.618,65,600,66095.406,-34101.454,-45870.984,1624.6524,315.10232,290.14174,5.11E-05,0.12424226,1292.3752,1942.0087
4541,41.009068,3.61,65,600,65951.709,-34261.268,-45915.388,1623.1814,383.24003,290.11262,4.21E-05,0.12585367,1225.1956,2016.1175
4532,40.943972,13.602,65,0,63261.01,-30460.809,-45162.161,1681.9619,331.65226,290.05402,4.86E-05,0.1245239,1334.5444,2020.5971
4534,40.960533,30.607,65,0,63258.667,-30450.859,-45166.355,1664.9628,219.80686,290.15964,7.32E-05,0.12349415,1428.3951,1881.0796
4559,41.127195,25.613,90,-700,84867.596,-27873.777,-44198.261,1794.1203,196.36793,290.14406,8.20E-05,0.12333037,1589.8043,1995.0139
4558,41.119189,16.618,90,-700,83773.436,-27869.748,-44215.982,1792.8913,243.60368,290.13808,6.61E-05,0.12408254,1532.364,2035.4137
4538,40.986719,16.613,65,300,64804.637,-32460.804,-45532.977,1667.483,290.88838,290.11393,5.53E-05,0.12355354,1373.9039,1974.7425
4561,41.141538,3.613,90,-300,85773.86,-30202.607,-44670.714,1829.415,378.66856,290.10035,4.27E-05,0.12613252,1453.374,2236.1008
4553,41.086386,16.612,90,-1070,82455.609,-25041.907,-43649.787,1758.3122,248.06014,290.1424,6.48E-05,0.12302948,1490.8382,2001.0305
4543,41.019524,16.615,65,600,66039.613,-34242.026,-45905.274,1618.2874,260.35703,290.18044,6.25E-05,0.12219127,1344.5183,1892.3807
4550,41.072089,1.618,90,-1070,83102.187,-26352.279,-43910.538,1758.4162,408.87822,290.11877,3.95E-05,0.12613051,1336.5512,2177.2367
4554,41.094391,25.612,90,-1070,82367.869,-25513.947,-43749.82,1753.1322,145.2479,290.1284,0.00011062,0.12245457,1595.146,1895.2277
4562,41.145933,9.616,90,-300,85891.121,-30136.782,-44649.909,1829.5796,388.26804,290.14388,4.16E-05,0.12628582,1422.6656,2222.4354
4557,41.113128,9.617,90,-700,84203.132,-27567.594,-44148.594,1796.533,328.2719,290.0926,4.92E-05,0.1260973,1464.9398,2142.8885
4568,41.186461,21.61,90,0,87357.993,-32096.566,-45036.76,1826.8801,247.39366,290.1384,6.51E-05,0.12401192,1564.4608,2075.0543
4565,41.170505,1.61,90,0,87357.212,-32090.235,-45034.663,1849.2229,451.76331,290.14481,3.58E-05,0.12646875,1376.6638,2308.7503
4555,41.104896,1.61,90,-700,84169.623,-27636.462,-44155.954,1794.6678,427.86243,290.12167,3.78E-05,0.12644614,1366.6832,2252.7107
4564,41.16,25.612,90,-300,86154.794,-30149.528,-44651.472,1811.5103,240.24474,290.1147,6.70E-05,0.1234031,1565.0091,2062.6879
4569,41.195854,30.605,90,0,87353.676,-32101.336,-45032.937,1721.4801,200.29847,290.11721,8.03E-05,0.12272892,1511.3344,1924.2515
4572,41.215978,9.618,90,300,88660.405,-33996.693,-45405.973,1694.2404,354.78927,290.1769,4.56E-05,0.12616704,1331.515,2065.8386
4551,41.075929,3.615,90,-1070,82733.178,-25534.586,-43749.039,1763.4431,376.41901,290.11291,4.29E-05,0.12607405,1373.5228,2153.7499
4566,41.174343,5.615,90,0,87357.829,-32086.452,-45025.248,1849.4296,388.49615,290.15672,4.16E-05,0.12614307,1451.2923,2258.2531
4571,41.211583,3.614,90,300,88762.577,-33948.342,-45395.818,1702.3923,387.7655,290.12609,4.17E-05,0.12689014,1308.9024,2108.239
4575,41.240551,1.609,90,700,91136.375,-36724.753,-45928.668,1636.7466,416.23011,290.11821,3.89E-05,0.12745395,1211.5221,2074.0435
4578,41.254845,16.614,90,700,90691.341,-36658.928,-45922.871,1712.4843,258.18781,290.09898,6.24E-05,0.12397426,1436.6458,1969.142
4584,41.295654,25.614,90,1070,92364.451,-38749.172,-46330.937,1781.028,160.10216,290.1553,0.000100457,0.12328142,1620.9719,1950.6039
4563,41.151994,16.616,90,-300,85954.48,-30241.996,-44676.799,1820.9594,269.87235,290.16019,5.97E-05,0.12411185,1544.0072,2102.3564
4576,41.244388,3.613,90,700,90893.753,-36417.706,-45875.013,1674.9336,386.49407,290.12672,4.18E-05,0.12634058,1280.577,2078.4533
4573,41.222039,16.616,90,300,88987.519,-34116.255,-45424.763,1674.541,313.39394,290.24429,5.15E-05,0.12482503,1357.5112,2004.1251
4586,41.31125,3.632,120,-1380,107346.61,-28978.535,-43893.64,1884.3926,382.44376,290.24276,4.23E-05,0.12736935,1485.3934,2279.4248
4579,41.26285,25.61,90,700,91059.036,-36761.962,-45937.056,1667.6751,206.1841,290.16094,7.80E-05,0.1236171,1449.3194,1874.8422
4583,41.287649,16.613,90,1070,92793.368,-38858.784,-46369.215,1796.6551,199.59062,290.14324,8.07E-05,0.12441005,1578.327,1991.5316
4577,41.248782,9.619,90,700,90982.603,-36480.818,-45884.593,1785.0372,327.68597,290.13248,4.92E-05,0.1258855,1455.7607,2134.815
4591,41.344067,3.613,120,-1000,107374.18,-27752.859,-43654.515,1936.5559,403.47506,290.13138,4.01E-05,0.12730435,1521.4484,2352.5516
4574,41.230046,25.611,90,300,88570.897,-33917.793,-45404.205,1570.9998,209.8071,290.10244,7.67E-05,0.1226669,1352.7119,1785.7628
4580,41.273355,1.609,90,1070,92879.669,-38979.128,-46365.227,1681.8877,443.74349,290.14161,3.65E-05,0.12739249,1245.2851,2161.0584
4594,41.362528,25.613,120,-1000,107374.18,-27591.113,-43607.069,1949.2655,199.1615,290.15957,8.08E-05,0.12342608,1743.0081,2154.9818
4596,41.376872,3.611,120,-500,107374.18,-30610.714,-44208.704,1910.6422,421.35121,290.22453,3.84E-05,0.12704475,1478.7113,2345.5614
4593,41.354523,16.616,120,-1000,107374.18,-27984.171,-43690.285,1942.6884,241.19685,290.04389,6.69E-05,0.1250941,1688.5035,2187.1329
4582,41.281586,9.618,90,1070,92377.321,-38868.776,-46366.995,1809.2666,315.92557,290.10195,5.11E-05,0.12524593,1479.7372,2130.1618
4567,41.179293,13.6,90,0,87356.431,-32092.455,-45035.732,1843.281,311.58134,290.14151,5.18E-05,0.12529764,1520.0077,2166.4973
4570,41.207747,1.609,90,300,88716.939,-34083.281,-45417.567,1704.8736,413.77544,290.07679,3.92E-05,0.1273815,1294.9216,2149.0885
4597,41.381265,9.618,120,-500,107374.18,-30841.328,-44246.078,1941.345,379.38539,290.15344,4.27E-05,0.12744996,1549.3304,2335.114
4602,41.414625,13.602,120,0,107374.18,-34005.245,-44867.449,1886.8745,359.19693,290.1318,4.50E-05,0.12646661,1527.6581,2270.4833
4598,41.387327,16.615,120,-500,107374.18,-31021.041,-44283.493,1880.1535,284.20081,290.12834,5.67E-05,0.12463463,1573.3594,2158.3477
4601,41.409675,5.615,120,0,107374.18,-34006.602,-44863.255,1881.1981,437.51552,290.11927,3.70E-05,0.12732052,1443.1241,2343.0173
4585,41.30741,1.622,120,-1380,107067.97,-26994.7,-43499.183,1839.9256,450.00961,290.24378,3.60E-05,0.12790888,1386.4419,2317.1439
4581,41.277192,3.614,90,1070,92021.878,-38334.363,-46248.789,1699.4492,405.80698,290.0964,3.98E-05,0.12634052,1285.692,2123.8635
4600,41.405838,1.609,120,0,107374.18,-34002.161,-44862.268,1873.5038,397.34758,290.14279,4.07E-05,0.12691146,1451.6571,2269.8782
4603,41.421794,21.61,120,0,107374.18,-34013.016,-44863.789,1932.6505,271.46727,290.14415,5.94E-05,0.12487594,1639.6421,2199.7215
4588,41.321713,16.635,120,-1380,107304.35,-29563.395,-44017.602,1868.5408,231.75855,290.17827,6.95E-05,0.12457738,1628.6832,2107.9431
4599,41.395333,25.614,120,-500,107374.18,-30819.66,-44246.941,1764.5245,251.23057,290.14819,6.39E-05,0.12405864,1488.2709,2006.3149
4589,41.329724,25.612,120,-1380,107001.65,-25649.462,-43224.658,1867.1471,149.92328,290.14614,0.000107315,0.12321492,1702.4618,2011.2049
4587,41.31565,9.619,120,-1380,106204.13,-25257.72,-43175.32,1835.133,326.77716,290.17386,4.94E-05,0.12621508,1505.0079,2180.9314
4595,41.373033,1.612,120,-500,107374.18,-30870.725,-44258.33,1972.4091,470.29966,290.13817,3.44E-05,0.1274681,1505.0623,2476.3518
4592,41.348461,9.617,120,-1000,107374.18,-27659.322,-43639.221,1873.993,352.35894,290.17102,4.58E-05,0.12577946,1515.4567,2241.0382
4608,41.457372,16.616,120,500,107374.18,-36880.948,-45416.786,1973.7768,277.98887,290.1242,5.83E-05,0.12581498,1690.5194,2264.0766
4612,41.484115,9.618,120,1000,107374.18,-39899.692,-45999.962,2050.4708,298.67377,290.18639,5.41E-05,0.12617151,1734.8921,2350.6937
4604,41.431187,30.607,120,0,107374.18,-34009.48,-44865.969,1950.0532,215.53058,290.17829,7.49E-05,0.12517889,1720.9607,2166.6554
4590,41.340229,1.608,120,-1000,107374.18,-27379.577,-43582.564,1965.8687,461.78815,290.16623,3.51E-05,0.1280916,1504.3267,2459.5319
4617,41.516918,9.622,120,1380,107374.18,-41369.841,-46315.848,2101.1771,263.9795,290.2024,6.12E-05,0.12600429,1818.7641,2363.4682
4616,41.512524,3.615,120,1380,107374.18,-42159.373,-46456.05,2107.9699,418.48585,290.13704,3.88E-05,0.1278934,1672.7676,2534.3132
4615,41.508686,1.616,120,1380,107374.18,-41840.772,-46388.375,2109.2377,457.08171,290.1193,3.55E-05,0.12892928,1651.5249,2593.1822
4609,41.465378,25.612,120,500,107374.18,-37265.332,-45501.977,1940.943,228.09354,290.17412,7.06E-05,0.12426518,1700.5852,2173.5158
4621,41.546581,3.618,40,-550,36268.294,-25708.995,-44703.647,2166.929,382.4231,290.15202,4.23E-05,0.12766801,1785.266,2577.3199
4627,41.581557,9.616,40,-400,36645.729,-26187.778,-44785.095,2194.0524,318.97363,290.16147,5.07E-05,0.12614462,1871.9565,2529.6799
4623,41.556756,14.615,40,-550,35984.56,-25544.905,-44669.809,2163.2242,230.59614,290.13796,6.99E-05,0.12471663,1926.7983,2401.9593
4610,41.475883,1.609,120,1000,107374.18,-40235.519,-46060.483,2011.4709,458.54653,290.15239,3.53E-05,0.12819674,1535.0332,2483.482
4624,41.564207,20.618,40,-550,36342.712,-25257.594,-44618.374,2165.7133,171.89838,290.11682,9.36E-05,0.12382286,1986.9078,2342.6478
4622,41.550976,8.609,40,-550,36367.463,-25600.451,-44674.003,2167.3077,305.89962,290.11378,5.27E-05,0.12561553,1849.1178,2482.0943
4605,41.443079,1.609,120,500,107374.18,-37200.575,-45478.171,1987.9813,486.48916,290.15461,3.34E-05,0.12884923,1484.3183,2485.2979
4606,41.446916,3.613,120,500,107374.18,-37146.633,-45473.196,1972.1676,439.09637,290.12733,3.69E-05,0.12849862,1532.332,2438.6276
4611,41.479721,3.612,120,1000,107374.18,-40115.874,-46047.49,2036.7138,450.13624,290.14317,3.60E-05,0.12838549,1569.0323,2495.9172
4628,41.587619,16.615,40,-400,36675.332,-26250.848,-44802.282,2183.9113,282.35992,290.12175,5.71E-05,0.12498786,1900.0241,2482.1375
4613,41.490177,16.614,120,1000,107374.18,-40163.321,-46054.398,2058.5559,255.42018,290.12301,6.32E-05,0.12570724,1794.4167,2321.5833
4607,41.45131,9.619,120,500,107374.18,-36952.241,-45429.08,1980.0448,392.28353,290.14345,4.12E-05,0.12707544,1574.5205,2383.9038
4614,41.498182,25.615,120,1000,107374.18,-39866.759,-45993.794,2064.4668,164.84285,290.149,9.78E-05,0.12464572,1891.1003,2232.6371
4635,41.638939,1.612,40,0,38696.419,-28816.459,-45306.351,2182.1583,442.4905,290.1399,3.66E-05,0.12667873,1745.2692,2659.6904
4619,41.530986,25.614,120,1380,107374.18,-42504.163,-46499.756,2114.391,133.7716,290.11162,0.000120328,0.12370518,1972.1512,2249.1316
4620,41.542741,1.624,40,-550,36779.681,-26220.094,-44790.194,2156.9663,419.63964,290.13739,3.86E-05,0.12776107,1716.5708,2582.3383
4626,41.577163,3.614,40,-400,37018.765,-26297.184,-44806.804,2203.8149,388.66527,290.04885,4.17E-05,0.126937,1817.5635,2621.7698
4618,41.522981,16.616,120,1380,107374.18,-42302.206,-46482.981,2111.0246,227.31312,290.11985,7.09E-05,0.12489975,1872.9296,2343.535
4641,41.680018,3.613,40,200,39527.353,-30001.884,-45554.48,2162.778,418.3824,290.17041,3.87E-05,0.12731153,1743.9569,2609.9017
4640,41.676181,1.609,40,200,39657.358,-30051.839,-45547.655,2154.8525,443.82461,290.16175,3.65E-05,0.12738599,1702.9945,2615.7832
4637,41.647728,13.6,40,0,38703.162,-28826.45,-45306.351,2148.7342,324.60979,290.15151,4.99E-05,0.12582772,1810.2578,2484.2978
4636,41.642778,5.616,40,0,38702.669,-28816.87,-45304.049,2170.0468,391.61624,290.16255,4.13E-05,0.12661372,1772.6237,2584.6894
4639,41.664289,30.606,40,0,38715.661,-28808.688,-45306.269,2120.0126,234.63781,290.1839,6.87E-05,0.12444612,1873.9348,2360.1965
4642,41.684413,9.618,40,200,39660.648,-30047.974,-45536.266,2156.7718,357.84061,290.19201,4.51E-05,0.12543022,1794.3507,2534.4978
4625,41.573325,1.61,40,-400,36858.951,-26221.286,-44798.787,2201.9205,420.81751,290.0573,3.85E-05,0.12758144,1762.5443,2629.9506
4630,41.606136,1.61,40,-200,37673.233,-27522.614,-45074.134,2211.0124,424.36844,290.12752,3.82E-05,0.12696298,1781.0804,2656.4246
4644,41.698481,25.612,40,200,39714.96,-30088.596,-45554.398,2141.8085,228.61775,290.19443,7.04E-05,0.12359827,1895.8015,2366.9157
4631,41.609973,3.613,40,-200,37764.179,-27506.127,-45046.792,2209.3277,404.76245,290.14956,4.00E-05,0.12695666,1802.3686,2640.1263
4633,41.620429,16.615,40,-200,37799.867,-27533.674,-45053.494,2176.4815,309.09771,290.13136,5.22E-05,0.12531746,1850.3631,2485.748
4648,41.723279,16.614,40,400,40830.698,-31481.487,-45824.277,2124.4654,271.61607,290.16858,5.94E-05,0.124566,1842.3546,2402.2212
4645,41.708986,1.61,40,400,40652.587,-31385.237,-45823.578,2166.667,443.47418,290.25356,3.72E-05,0.13253345,1706.1877,2621.3072
4643,41.690475,16.614,40,200,39670.474,-30067.38,-45545.435,2155.1593,317.20745,290.15853,5.08E-05,0.12497732,1837.6594,2491.4517
4629,41.595625,25.63,40,-400,37360.307,-27230.246,-45017.395,2176.2958,174.22936,290.06989,9.23E-05,0.12361051,1988.9415,2347.8261
4632,41.614368,9.616,40,-200,37753.201,-27510.115,-45039.844,2201.009,354.62116,290.18637,4.55E-05,0.12611531,1846.9816,2579.0487
4656,41.777461,3.612,65,-810,59119.815,-25280.866,-44161.751,2055.99,365.67371,290.16862,4.42E-05,0.12733025,1689.9163,2446.1443
4647,41.717217,9.617,40,400,40604.483,-31326.155,-45788.219,2141.8178,285.92637,290.15378,5.64E-05,0.12496705,1853.9854,2443.3883
4634,41.628435,25.611,40,-200,37768.825,-27619.522,-45072.613,2152.3489,220.23668,290.13287,7.31E-05,0.12354736,1918.4939,2374.6475
4652,41.750022,8.607,40,550,41506.463,-32426.884,-46001.359,2089.2914,334.93755,290.15309,4.82E-05,0.12563529,1754.0204,2446.9089
4638,41.654896,21.609,40,0,38705.958,-28812.676,-45313.916,2128.1264,266.3651,290.18064,6.04E-05,0.123613,1846.3037,2396.1004
4646,41.712824,3.611,40,400,40634.785,-31431.245,-45802.198,2162.5481,410.90632,290.12322,3.94E-05,0.12745906,1750.1975,2600.8732
4650,41.74179,1.609,40,550,41318.157,-32377.711,-46005.306,2116.6469,372.20977,290.18579,4.34E-05,0.12597964,1729.5207,2497.5198
4662,41.814659,9.62,65,-600,60221.658,-26775.803,-44451.159,1956.287,361.93161,290.20373,4.46E-05,0.12580422,1579.2584,2324.9436
4649,41.731285,25.614,40,400,40507.698,-31134.642,-45754.094,2096.9223,159.20041,290.20259,0.000101389,0.12298125,1921.3345,2250.3928
4651,41.745627,3.612,40,550,41443.187,-32437.985,-46010.322,2105.5286,336.04098,290.16864,4.80E-05,0.12598003,1767.9642,2462.753
4665,41.839232,1.609,65,-300,61424.439,-28543.209,-44791.962,1934.6655,484.87288,290.10284,3.33E-05,0.12559657,1453.7874,2461.5964
4653,41.755803,14.611,40,550,41345.416,-32281.748,-45982.2,2055.7464,202.53509,290.19584,7.95E-05,0.12384186,1838.6958,2255.284
4661,41.810265,3.612,65,-600,60240.407,-26788.754,-44459.054,1975.3908,418.22156,290.12566,3.87E-05,0.12806708,1558.857,2423.0621
4663,41.820721,16.613,65,-600,60260.512,-26788.631,-44454.202,1930.4604,244.80222,290.15649,6.58E-05,0.12426827,1675.3923,2184.0218
4664,41.828727,25.612,65,-600,60251.878,-26696.122,-44436.399,1901.6053,183.43197,290.16742,8.77E-05,0.12372308,1715.3814,2094.3055
4672,41.880824,13.6,65,0,63002.232,-30454.436,-45178.936,1848.4739,364.57776,290.18884,4.43E-05,0.12558506,1477.4129,2227.0517
4666,41.843069,3.613,65,-300,61638.526,-28605.005,-44806.763,1926.7818,461.4483,290.18272,3.51E-05,0.12775121,1448.9528,2399.4916
4660,41.806427,1.611,65,-600,60177.583,-26698.877,-44438.044,2007.5156,477.96984,290.15659,3.39E-05,0.12724382,1535.3132,2525.3838
4669,41.861531,25.613,65,-300,61573.235,-28504.356,-44785.301,1844.7085,221.12421,290.17763,7.27E-05,0.12329388,1608.5723,2063.9731
4677,41.917509,9.618,65,300,64382.713,-32364.512,-45538.199,1746.9778,361.85876,290.11243,4.46E-05,0.12541216,1367.785,2113.9625
4673,41.887992,21.61,65,0,62997.216,-30449.338,-45170.425,1813.4888,270.59944,290.13655,5.95E-05,0.12416083,1540.4168,2099.7247
4657,41.781854,9.618,65,-810,59053.044,-25122.491,-44128.078,2034.4917,283.63158,290.1824,5.69E-05,0.12571812,1749.0398,2334.9804
4654,41.763252,20.62,40,550,41369.221,-32268.098,-45979.445,2029.0859,155.57306,290.18057,0.000103272,0.12279886,1870.3258,2190.7348
4659,41.795922,25.612,65,-810,59333.901,-25602.096,-44225.356,1976.3491,142.0118,290.17063,0.000113214,0.12306403,1827.6838,2121.7909
4658,41.787917,16.616,65,-810,59195.919,-25399.276,-44185.228,2001.1206,208.84887,290.17549,7.71E-05,0.12390032,1787.1837,2218.7254
4655,41.77362,1.62,65,-810,59843.112,-26450.379,-44392.406,2066.6793,396.09057,290.16865,4.08E-05,0.1267286,1657.3382,2476.8639
4678,41.923571,16.613,65,300,64325.851,-32253.625,-45525.124,1704.7162,278.85919,290.24942,5.84E-05,0.12862657,1426.0284,2000.7595
4674,41.897385,30.606,65,0,63008.399,-30462.289,-45173.221,1750.185,217.7121,290.16152,7.39E-05,0.12318874,1519.3819,1969.8302
4682,41.950314,9.619,65,600,66075.753,-34331.205,-45923.94,1643.2832,352.33364,290.17271,4.58E-05,0.12578321,1295.1569,2023.0047
4680,41.942082,1.61,65,600,65698.892,-34213.78,-45906.384,1720.0891,461.06697,290.19267,3.51E-05,0.1268034,1245.2716,2200.7688
4670,41.872036,1.609,65,0,63000.998,-30458.753,-45179.799,1871.2916,437.47483,290.15776,3.70E-05,0.12660351,1420.5706,2320.49
4667,41.847463,9.619,65,-300,61653.656,-28658.372,-44812.56,1904.8747,345.01833,290.20531,4.68E-05,0.12596533,1555.5613,2267.9438
4679,41.931577,25.614,65,300,64401.585,-32370.063,-45550.287,1689.6806,242.39061,290.17682,6.67E-05,0.1260794,1435.258,1933.045
4676,41.913115,3.611,65,300,64366.062,-32306.17,-45531.744,1765.5897,448.76347,290.14133,3.60E-05,0.12691026,1308.8662,2231.8914
4691,42.012781,3.615,90,-1070,82141.569,-25709.695,-43801.625,1604.141,367.8356,290.27083,4.39E-05,0.12627018,1232.5485,1991.9869
4684,41.964381,25.613,65,600,65715.872,-34218.961,-45922.912,1574.4396,177.46159,290.14153,9.05E-05,0.12255568,1384.7295,1750.1695
4687,41.983118,9.617,65,810,67129.083,-35726.852,-46195.093,1601.9525,281.6883,290.16871,5.73E-05,0.1253605,1315.8901,1899.1099
4693,42.023242,16.619,90,-1070,82254.143,-25786.127,-43818.359,1572.6315,228.815,290.17503,7.04E-05,0.12410373,1329.1645,1801.6032
4675,41.909277,1.611,65,300,64395.829,-32366.938,-45545.23,1772.2051,473.15617,290.22592,3.42E-05,0.12680285,1297.3383,2273.8637
4668,41.853526,16.614,65,-300,61659.042,-28627.248,-44811.039,1876.5853,293.9799,290.17053,5.49E-05,0.12474228,1564.8907,2170.2507
4689,41.997185,25.613,65,810,66532.625,-35403.318,-46141.52,1578.7547,139.05254,290.24148,0.000115557,0.12289587,1425.9767,1713.0334
4671,41.875874,5.614,65,0,63004.822,-30455.711,-45175.523,1873.3558,426.35087,290.15656,3.79E-05,0.12620649,1429.9151,2308.1051
4690,42.008939,1.622,90,-1070,83107.533,-27001.401,-44047.945,1611.0084,393.05297,290.17189,4.11E-05,0.12630413,1218.772,2031.6624
4704,42.096864,25.613,90,-300,85726.824,-30326.692,-44702.413,1563.4521,217.0803,290.22552,7.42E-05,0.12372104,1333.5977,1779.2205
4692,42.017175,9.638,90,-1070,83767.474,-28202.82,-44291.099,1594.9976,283.74821,290.18122,5.69E-05,0.12544643,1294.871,1879.7957
4688,41.98918,16.616,65,810,66802.053,-35287.909,-46110.479,1592.9906,234.55583,290.18258,6.86E-05,0.12399581,1348.6376,1830.8978
4696,42.045598,3.613,90,-700,84277.221,-28034.166,-44241.226,1603.1869,458.87946,290.16509,3.53E-05,0.12783156,1149.052,2099.0995
4681,41.945919,3.612,65,600,65704.689,-34230.103,-45917.567,1713.3739,434.33121,290.24635,3.72E-05,0.12716365,1261.6468,2156.2724
4706,42.111206,5.615,90,0,87122.814,-32083.944,-45042.105,1601.8465,437.91717,290.21187,3.70E-05,0.12739726,1145.7085,2048.7057
4695,42.041754,1.631,90,-700,85362.625,-29694.263,-44569.735,1606.068,487.44692,290.1474,3.32E-05,0.12788055,1105.7658,2116.4767
4697,42.049992,9.616,90,-700,83637.878,-27556.781,-44145.469,1587.6853,307.06659,290.17141,5.26E-05,0.12561684,1277.4369,1911.351
4703,42.088859,16.614,90,-300,85794.788,-30170.867,-44664.793,1592.6524,304.62802,290.14389,5.29E-05,0.12439439,1274.5391,1907.2488
4683,41.956376,16.613,65,600,65727.713,-34157.576,-45893.309,1627.348,236.97103,290.16304,6.79E-05,0.12336053,1386.3522,1876.2942
4694,42.031248,25.613,90,-1070,82446.604,-25466.253,-43740.405,1563.0308,146.78941,290.17914,0.000109669,0.12359305,1406.7229,1710.9639
4700,42.074564,1.608,90,-300,85629.217,-30117.047,-44659.242,1621.0064,397.17401,290.18953,4.07E-05,0.12624401,1217.2518,2033.3846
4685,41.974886,1.61,65,810,66589.734,-35507.997,-46162.037,1610.5826,400.67036,290.18387,4.03E-05,0.12626043,1200.5921,2033.4988
4705,42.107369,1.611,90,0,87124.787,-32088.631,-45050.698,1591.2422,412.43358,290.20727,3.92E-05,0.1267095,1165.1021,2015.0999
4686,41.978724,3.611,65,810,66543.973,-35435.182,-46168.533,1613.2984,363.09504,290.18962,4.44E-05,0.12462156,1231.8294,1982.1807
4712,42.152842,9.619,90,300,88539.814,-33942.504,-45404.082,1536.859,339.67833,290.17575,4.74E-05,0.12498904,1195.0906,1898.6164
4713,42.158904,16.614,90,300,88680.963,-33960.553,-45408.563,1549.9776,259.11429,290.13727,6.22E-05,0.12475138,1288.1124,1824.2008
4698,42.056053,16.616,90,-700,84300.452,-28063.769,-44247.846,1593.9948,263.62993,290.16415,6.12E-05,0.12502187,1317.3829,1863.6474
4714,42.16691,25.612,90,300,88576.694,-34008.123,-45418.225,1565.3641,251.13285,290.15509,6.42E-05,0.12495815,1299.8571,1818.7692
4711,42.148448,3.613,90,300,88465.929,-33845.102,-45383.236,1542.7163,452.38202,290.17121,3.58E-05,0.12727453,1075.0939,2007.7243
4701,42.078402,3.613,90,-300,85714.366,-30251.493,-44681.979,1611.4444,381.22316,290.12699,4.24E-05,0.12659028,1233.9958,2020.0042
4709,42.132718,30.606,90,0,87128.2,-32099.198,-45053.782,1522.1121,211.07245,290.15864,7.62E-05,0.12307644,1296.6099,1731.1981
4723,42.224513,16.614,90,1070,92152.173,-39158.677,-46418.019,1546.2807,216.08508,290.08563,7.49E-05,0.12504662,1322.9529,1768.7138
4719,42.199714,25.612,90,700,90594.391,-36760.687,-45953.543,1547.3209,158.05309,290.23076,0.000101866,0.12402765,1382.6998,1708.7952
4721,42.214056,3.612,90,1070,92533.355,-38949.731,-46376.082,1567.0582,311.66222,290.16339,5.18E-05,0.12615153,1248.0367,1894.6098
4717,42.185646,9.617,90,700,90781.425,-36489.781,-45894.501,1579.1143,271.4631,290.18803,5.94E-05,0.12541462,1297.555,1860.6572
4699,42.064059,25.613,90,-700,83922.355,-27510.28,-44143.702,1588.673,184.61021,290.14152,8.71E-05,0.1235548,1392.1406,1774.0917
4707,42.116156,13.602,90,0,87125.651,-32092.537,-45045.024,1583.9895,306.83633,290.17595,5.26E-05,0.12514868,1261.0306,1893.1007
4708,42.123325,21.609,90,0,87126.514,-32092.249,-45038.364,1559.73,290.72453,290.20198,5.54E-05,0.12456769,1267.3363,1868.29
4702,42.082796,9.618,90,-300,85643.73,-30144.964,-44663.313,1597.6924,327.43731,290.18474,4.93E-05,0.12629093,1492.1683,1690.4175
4720,42.210219,1.61,90,1070,92227.167,-38970.37,-46385.209,1574.0929,330.73945,290.16386,4.88E-05,0.12586803,1236.8693,1923.1004
4716,42.181252,3.614,90,700,90392.72,-36422.352,-45883.154,1595.7987,395.91269,290.20058,4.09E-05,0.12699542,1190.7063,2004.0513
4728,42.25857,16.615,120,-1380,106758,-25651.683,-43230.826,1525.8732,202.26371,290.21142,7.98E-05,0.12495353,1320.1494,1737.093
4725,42.244274,1.617,120,-1380,106835.26,-26425.013,-43377.03,1544.2643,376.90333,290.21136,4.29E-05,0.12673167,1150.8284,1927.7574
4710,42.14461,1.61,90,300,88402.571,-33930.251,-45402.108,1544.4715,420.29408,290.1706,3.85E-05,0.12684227,1129.8074,1997.5563
4726,42.248114,3.61,120,-1380,106267.99,-25088.038,-43146.334,1543.0215,343.68399,290.22407,4.70E-05,0.12650458,1199.8472,1910.2336
4727,42.252508,9.619,120,-1380,106407.29,-25262.078,-43169.071,1542.4639,304.82154,290.16432,5.30E-05,0.12645601,1225.559,1856.4915
4733,42.29138,16.615,120,-1000,107374.18,-27576.147,-43623.145,1516.6482,238.42194,290.15911,6.75E-05,0.12391123,1274.9552,1767.6812
4718,42.191708,16.615,90,700,91084.117,-36624.638,-45917.814,1559.5123,253.04035,290.1746,6.37E-05,0.12440731,1304.631,1827.1468
4715,42.177414,1.611,90,700,90475.116,-36546.231,-45909.18,1596.3307,420.3885,290.15546,3.85E-05,0.12696286,1159.3598,2027.9634
4736,42.313729,3.613,120,-500,107374.18,-30892.228,-44268.527,1535.3176,398.65787,290.19963,4.05E-05,0.12638944,1124.1514,1943.99
4722,42.218451,9.617,90,1070,92111.592,-38995.204,-46393.802,1554.0604,243.35507,290.12515,6.62E-05,0.1247045,1303.9155,1805.7713
4724,42.232518,25.613,90,1070,92009.132,-38715.828,-46334.432,1517.8077,124.25019,290.24028,0.000129721,0.11709288,1379.931,1640.7256
4735,42.309891,1.61,120,-500,107374.18,-30785.083,-44252.286,1539.3041,444.18612,290.22695,3.65E-05,0.12801741,1102.2306,2018.729
4730,42.277081,1.63,120,-1000,107374.18,-30158.122,-44120.472,1540.5063,393.75988,290.09802,4.10E-05,0.12504994,1130.7279,1943.6357
4743,42.358652,21.607,120,0,107374.18,-34010.302,-44884.141,1483.4169,253.56256,290.12246,6.36E-05,0.12408686,1212.8287,1734.6258
4734,42.299386,25.613,120,-1000,107374.18,-28008.182,-43709.157,1507.3239,185.13443,290.1953,8.69E-05,0.12339097,1307.8144,1689.5795
4739,42.332191,25.612,120,-500,107374.18,-30742.94,-44247.476,1496.9123,221.88006,290.13694,7.27E-05,0.12311897,1269.371,1728.3562
4729,42.266576,25.612,120,-1380,106701.43,-25734.036,-43278.19,1507.7973,150.7025,290.30283,0.000106609,0.12267954,1346.9309,1658.6449
4742,42.351484,13.6,120,0,107374.18,-34008.123,-44874.767,1499.0037,309.47373,290.16306,5.22E-05,0.12519061,1188.7339,1827.852
4738,42.324185,16.614,120,-500,107374.18,-30939.634,-44269.061,1508.5715,273.90188,290.25356,5.91E-05,0.12669734,1220.9936,1786.7842
4744,42.368044,30.606,120,0,107374.18,-34008.287,-44873.493,1475.3106,199.03016,290.21474,8.08E-05,0.12338287,1261.5922,1671.8927
4745,42.379936,1.611,120,500,107374.18,-37075.339,-45470.482,1508.0252,408.97953,290.15617,3.95E-05,0.12657839,1086.2035,1932.2005
4731,42.280925,3.612,120,-1000,107290.7,-27615.535,-43640.495,1537.9712,368.44719,290.1942,4.40E-05,0.12724142,1153.831,1915.4519
4737,42.318123,9.619,120,-500,107374.18,-30820.935,-44256.85,1522.4526,362.26534,290.16894,4.46E-05,0.12629229,1153.9381,1899.3851
4750,42.412742,1.629,120,1000,107374.18,-37947.059,-45638.396,1501.758,383.51089,290.16056,4.21E-05,0.12526617,1098.9549,1889.7622
4752,42.420979,9.619,120,1000,107374.18,-40040.47,-46036.718,1491.9172,326.0563,290.17337,4.95E-05,0.12525728,1157.012,1827.8769
4732,42.285319,9.617,120,-1000,107097.33,-27626.101,-43638.069,1526.303,306.64784,290.09701,5.33E-05,0.12834153,1212.5719,1850.7109
4755,42.445552,1.611,120,1380,107374.18,-42878.186,-46603.859,1518.22,418.84816,290.18545,3.86E-05,0.1268377,1087.8923,1950.0067
4753,42.427041,16.617,120,1000,107374.18,-39950.798,-46035.69,1483.9604,264.73204,290.19565,6.09E-05,0.12501049,1216.4093,1762.4594
4746,42.383775,3.611,120,500,107374.18,-37260.521,-45511.433,1506.6906,385.62119,290.18615,4.19E-05,0.12525746,1101.2612,1898.5469
4757,42.453789,9.619,120,1380,107374.18,-43121.71,-46629.679,1509.6781,297.97877,290.16314,5.42E-05,0.12561534,1206.1238,1822.9873
4740,42.342696,1.61,120,0,107374.18,-33998.831,-44879.454,1519.9892,387.291,290.19952,4.17E-05,0.12608461,1120.4014,1919.1037
4741,42.346533,5.616,120,0,107374.18,-34005.492,-44870.861,1516.306,382.34603,290.16346,4.23E-05,0.12602461,1117.0522,1905.6548
4756,42.44939,3.631,120,1380,107374.18,-39443.193,-45940.221,1516.4814,344.70268,290.18046,4.69E-05,0.12605818,1157.4148,1869.7064
4747,42.388168,9.619,120,500,107374.18,-37000.14,-45453.913,1502.1777,358.32383,290.19647,4.51E-05,0.12598284,1140.2141,1880.8263
4769,42.534719,25.631,65,-600,60540.958,-28045.39,-44716.845,1466.2624,199.63448,290.16374,8.07E-05,0.12386673,1255.1782,1666.2562
4758,42.459852,16.613,120,1380,107374.18,-42794.723,-46570.843,1505.3657,259.75378,290.17694,6.21E-05,0.12562226,1241.0652,1775.9146
4760,42.479612,1.621,65,-810,59787.976,-26328.884,-44367.943,1532.2224,461.38085,290.18223,3.51E-05,0.12786594,1071.2592,2025.1853
4767,42.520651,9.618,65,-600,60169.277,-26765.771,-44449.35,1494.3364,348.30945,290.14034,4.65E-05,0.12691909,1147.7744,1867.6902
4763,42.493909,16.614,65,-810,59299.817,-25223.387,-44158.174,1488.328,205.58716,290.12494,7.84E-05,0.12462975,1277.7886,1701.767
4749,42.402236,25.612,120,500,107374.18,-37105.518,-45474.635,1473.8476,227.36396,290.15424,7.08E-05,0.1235486,1241.909,1712.192
4775,42.578034,1.61,65,0,62693.046,-30454.847,-45177.209,1514.7847,459.5828,290.16415,3.53E-05,0.12864065,1049.6271,1993.0901
4748,42.39423,16.617,120,500,107374.18,-37081.26,-45475.005,1481.7501,305.94406,290.18582,5.27E-05,0.12494647,1172.3936,1805.9498
4751,42.416585,3.611,120,1000,107374.18,-40596.55,-46146.166,1499.716,366.20812,290.1746,4.41E-05,0.12625792,1121.1585,1880.1547
4765,42.512419,1.611,65,-600,60027.225,-26619.566,-44422.009,1521.2723,460.56799,290.14464,3.54E-05,0.12998934,1042.9322,1990.5223
4772,42.553461,9.62,65,-300,61479.657,-28562.287,-44803.926,1486.2187,367.93197,290.19256,4.40E-05,0.12761423,1112.3911,1874.0533
4771,42.549067,3.613,65,-300,61385.174,-28675.394,-44833.693,1502.0147,435.93057,290.16073,3.72E-05,0.12868906,1060.9695,1955.1618
4764,42.501914,25.612,65,-810,58580.097,-25360.546,-44189.134,1482.5119,162.78185,290.17307,9.91E-05,0.12481744,1311.0845,1647.1579
4770,42.54523,1.609,65,-300,61279.673,-28497.366,-44804.502,1503.0185,462.25057,290.18159,3.51E-05,0.12749157,1022.9369,1976.6591
4761,42.483453,3.611,65,-810,58625.694,-25288.595,-44174.908,1520.3801,370.38013,290.19407,4.38E-05,0.12827831,1148.1044,1909.633
4754,42.435047,25.61,120,1000,107374.18,-40683.96,-46163.311,1483.9531,168.92516,290.2101,9.52E-05,0.12352964,1309.7554,1660.083
4776,42.581873,5.613,65,0,62696.993,-30449.831,-45178.525,1518.7656,408.08894,290.16122,3.97E-05,0.12841437,1097.4658,1936.8776
4762,42.487847,9.617,65,-810,58546.177,-25120.148,-44145.223,1505.6462,325.06119,290.16812,4.98E-05,0.12669343,1164.5983,1835.533
4759,42.467858,25.612,120,1380,107374.18,-42904.993,-46587.289,1493.1824,136.94732,290.15705,0.000117549,0.12398867,1343.7569,1626.637
4781,42.619113,3.613,65,300,64143.835,-32328.866,-45546.134,1517.4559,372.16938,290.20039,4.35E-05,0.12824176,1148.8698,1918.8675
4778,42.593991,21.607,65,0,62709.574,-30448.639,-45198.342,1497.1946,240.91585,290.08685,6.72E-05,0.12574113,1255.3065,1754.6531
4766,42.516257,3.615,65,-600,60291.307,-26792.537,-44453.462,1510.6423,406.59265,290.12988,3.98E-05,0.12786998,1106.2735,1947.8881
4779,42.603383,30.608,65,0,62721.827,-30456.492,-45178.525,1486.6359,188.64461,290.22224,8.58E-05,0.12654389,1283.8855,1672.4377
4790,42.680885,1.629,65,810,65191.613,-33720.031,-45820.906,1525.7769,415.15544,290.18114,3.91E-05,0.12892775,1112.127,1969.3983
4792,42.689122,9.62,65,810,66454.959,-35516.59,-46174.042,1507.857,303.2092,290.1784,5.34E-05,0.12683454,1203.0673,1829.367
4784,42.637575,25.611,65,300,64213.237,-32327.838,-45538.98,1491.588,188.58758,290.25787,8.97E-05,0.13807531,1285.4881,1678.1381
4768,42.526713,16.615,65,-600,60038.202,-26789.659,-44458.56,1473.7084,236.81904,290.19852,6.82E-05,0.12579871,1226.4869,1715.5232
4788,42.662374,16.613,65,600,65457.546,-34392.507,-45951.035,1501.997,211.96104,290.16275,7.63E-05,0.12587186,1284.0665,1721.6709
4786,42.651918,3.613,65,600,65104.12,-34239.477,-45927.435,1523.4708,401.00064,290.28049,4.16E-05,0.13735688,1112.9736,1950.0365
4796,42.718786,3.612,90,-1070,82229.392,-25295.709,-43717.339,1516.4416,400.79661,290.17451,4.06E-05,0.12850219,1118.9467,1950.0129
4774,42.567529,25.612,65,-300,61208.297,-28508.467,-44808.367,1473.7498,235.68797,290.1709,6.85E-05,0.12533938,1223.3651,1710.1096
4783,42.629569,16.615,65,300,63977.4,-32354.522,-45556.372,1504.8022,287.65801,290.16305,5.61E-05,0.12604015,1208.7674,1799.7579
4773,42.559524,16.612,65,-300,61291.596,-28454.648,-44786.164,1469.7407,273.31868,290.16236,5.91E-05,0.12578481,1181.6797,1745.088
4797,42.72318,9.617,90,-1070,81984.139,-25411.365,-43738.102,1504.2885,313.354,290.17682,5.16E-05,0.12714869,1174.5783,1819.2499
4789,42.67038,25.612,65,600,65575.259,-34262.173,-45923.858,1492.3367,186.18631,290.15833,8.66E-05,0.12516238,1298.8443,1684.4486
4787,42.656311,9.619,65,600,65185.939,-34120.902,-45901.902,1513.3358,313.18932,290.17851,5.17E-05,0.12656031,1193.5214,1839.125
4795,42.714945,1.621,90,-1070,82791.438,-27029.236,-44062.006,1519.4263,433.97362,290.1675,3.74E-05,0.12994923,1070.737,1965.2933
4802,42.75599,9.617,90,-700,83849.088,-27694.598,-44183.007,1515.919,352.02469,289.9939,4.59E-05,0.12643139,1166.267,1897.3694
4799,42.737247,25.613,90,-1070,81415.515,-25380.611,-43757.92,1484.548,161.63913,290.18189,9.97E-05,0.12475699,1309.4587,1642.1272
4777,42.586822,13.6,65,0,62702.873,-30451.517,-45180.786,1512.488,307.41582,290.17344,5.26E-05,0.12657626,1189.1761,1825.0663
4794,42.703189,25.613,65,810,67063.175,-35739.844,-46202.329,1483.2115,150.8976,290.1723,0.000106976,0.12590959,1325.9741,1635.7127
4780,42.615276,1.609,65,300,64304.266,-32384.741,-45552.795,1512.9938,386.02004,290.18519,4.20E-05,0.12804925,1110.7997,1905.3619
4806,42.784402,3.63,90,-300,85797.83,-30856.088,-44809.764,1526.5983,441.63235,290.1835,3.68E-05,0.12930042,1084.1935,1994.3923
4805,42.780563,1.61,90,-300,85543.614,-30150.186,-44660.311,1525.396,409.25064,290.08934,3.96E-05,0.1274628,1105.6598,1948.724
4808,42.794863,16.613,90,-300,85557.265,-30120.254,-44657.474,1508.2284,291.2443,290.1704,5.56E-05,0.12672453,1216.0619,1818.3926
4782,42.623507,9.619,65,300,64279.432,-32330.305,-45553.535,1514.1917,343.8465,290.17444,4.71E-05,0.12752067,1152.2486,1858.5494
4785,42.64808,1.609,65,600,65543.682,-34243.877,-45918.019,1522.8697,419.57421,290.1866,3.86E-05,0.12825276,1106.1436,1973.5837
4815,42.850614,1.611,90,300,88309.403,-33916.848,-45405.151,1513.4968,467.55144,290.16796,3.48E-05,0.13013152,1043.1161,2004.591
4793,42.695184,16.615,65,810,65801.351,-35333.094,-46138.19,1491.6289,195.42931,290.19403,8.27E-05,0.12646797,1286.2164,1690.0765
4798,42.729241,16.613,90,-1070,81785.881,-25451,-43750.272,1494.7147,213.81606,290.16453,7.54E-05,0.1249874,1268.0935,1709.452
4803,42.762052,16.616,90,-700,83977.984,-27849.19,-44218.161,1508.1,260.51114,290.15332,6.20E-05,0.12513379,1243.0897,1781.5972
4813,42.829329,21.608,90,0,86839.364,-32076.543,-45045.97,1500.0384,283.83936,290.17329,5.69E-05,0.12599371,1207.0869,1795.5091
4811,42.817211,5.614,90,0,86847.711,-32069.472,-45044.161,1526.4257,423.82127,290.18702,3.83E-05,0.1286573,1095.9341,1967.3083
4810,42.813373,1.611,90,0,86859.634,-32087.192,-45051.233,1526.3912,435.51215,290.1723,3.74E-05,0.12968743,1074.9267,1973.3562
4791,42.684728,3.612,65,810,66770.435,-35700.703,-46203.152,1523.3484,377.89472,290.17319,4.29E-05,0.12904067,1136.6596,1919.098
4809,42.802869,25.611,90,-300,85232.947,-30015.781,-44646.867,1501.3894,250.03951,290.16539,6.46E-05,0.12592158,1243.0558,1760.9947
4800,42.747753,1.611,90,-700,83783.838,-27546.913,-44159.407,1523.4756,451.02081,290.17588,3.59E-05,0.12878608,1060.1823,1994.6864
4819,42.872914,25.614,90,300,88513.705,-33970.832,-45400.669,1496.3389,241.8498,290.16206,6.69E-05,0.12707641,1243.3989,1741.8941
4820,42.883419,1.608,90,700,90528.648,-36800.815,-45949.02,1524.7424,436.65781,290.18672,3.72E-05,0.12784969,1068.8609,1973.6543
4822,42.891651,9.617,90,700,90218.144,-36641.454,-45950.582,1517.0195,343.19977,290.18332,4.74E-05,0.1285411,1162.4825,1877.0327
4814,42.838723,30.606,90,0,86880.315,-32092.784,-45047.08,1491.1626,224.89976,290.14145,7.18E-05,0.12640342,1256.5299,1722.7832
4824,42.905718,25.613,90,700,90667.001,-36524.605,-45903.094,1493.0781,207.22795,290.31892,7.84E-05,0.1259067,1272.9095,1702.535
4801,42.751591,3.632,90,-700,84457.759,-29369.044,-44523.851,1521.1529,392.01896,290.10523,4.14E-05,0.12916876,1124.734,1938.1549
4823,42.897713,16.615,90,700,89729.776,-36384.855,-45889.527,1504.4979,250.18342,290.15345,6.46E-05,0.12682447,1238.968,1756.0219
4807,42.788801,9.617,90,-300,85346.549,-30178.144,-44682.884,1521.0821,379.08238,290.17669,4.27E-05,0.12778678,1131.029,1917.2033
4828,42.930517,16.615,90,1070,91088.517,-38434.889,-46297.264,1498.4132,235.15071,290.16075,6.88E-05,0.12708028,1249.3434,1734.2627
4816,42.854452,3.613,90,300,88301.838,-33857.725,-45393.145,1499.4116,405.82158,290.15111,4.00E-05,0.12951839,1093.9062,1933.3464
4829,42.938521,25.616,90,1070,91214.495,-38336.994,-46273.047,1483.8103,122.1824,290.16602,0.00013225,0.12646742,1353.9591,1607.0409
4821,42.887256,3.613,90,700,89822.696,-36611.769,-45931.669,1522.9583,415.13588,290.15508,3.91E-05,0.12926852,1106.4453,1963.1305
4818,42.864908,16.614,90,300,88168.007,-33924.166,-45410.002,1447.3438,280.97096,290.14549,5.76E-05,0.12729512,1163.8171,1742.2132
4817,42.858846,9.619,90,300,88320.504,-33922.686,-45398.49,1467.4474,378.05678,290.19933,4.29E-05,0.12966831,1076.8708,1855.3211
4830,42.950278,1.62,120,-1380,106623.06,-26756.193,-43493.468,1515.6684,384.57984,290.14369,4.23E-05,0.12994482,1120.6826,1920.6508
4812,42.822161,13.599,90,0,86880.439,-32102.569,-45050.164,1514.6092,349.43392,290.13559,4.63E-05,0.12759924,1153.2443,1878.281
4833,42.964575,16.615,120,-1380,105505.54,-24238.399,-42984.177,1496.6016,252.80868,290.17326,6.40E-05,0.12681418,1238.3543,1762.2618
4837,42.991316,9.619,120,-1000,107374.18,-27867.117,-43678.362,1512.3956,324.70898,290.1024,4.99E-05,0.12787492,1187.4623,1859.962
4843,43.030183,16.614,120,-500,107374.18,-31019.561,-44308.038,1491.2653,281.79049,290.19722,5.74E-05,0.12793141,1208.3824,1790.5166
4825,42.916224,1.609,90,1070,91783.696,-38798.058,-46374.971,1518.4083,382.89363,290.18106,4.24E-05,0.12952395,1137.2566,1929.5818
4839,43.005384,25.612,120,-1000,107374.18,-27798.743,-43671.578,1477.9705,184.35433,290.16998,8.76E-05,0.12615996,1285.498,1667.6131
4841,43.019727,3.612,120,-500,107374.18,-30849.345,-44268.979,1500.588,404.68988,290.17231,4.02E-05,0.12998685,1097.8213,1936.0272
4846,43.052532,5.615,120,0,107374.18,-34015.688,-44879.824,1511.2184,398.10631,290.21479,4.08E-05,0.12996581,1096.6753,1917.7692
4838,42.997379,16.613,120,-1000,107170.19,-27740.812,-43671.085,1504.0741,283.75186,290.1895,5.70E-05,0.127037,1215.5064,1802.7462
4845,43.048694,1.609,120,0,107374.18,-34010.096,-44877.728,1518.8549,455.54606,290.22736,3.57E-05,0.12964062,1046.1572,1985.1155
4831,42.954119,3.612,120,-1380,106384.63,-25337.318,-43168.783,1511.1504,432.33392,290.11527,3.77E-05,0.13027432,1084.8873,1978.9409
4847,43.057483,13.619,120,0,107374.18,-34013.427,-44881.675,1502.312,327.12135,290.17233,4.97E-05,0.13016792,1175.0704,1848.8286
4832,42.958513,9.617,120,-1380,106058.75,-25126.111,-43155.955,1495.4865,277.40561,290.1705,5.85E-05,0.12881998,1216.9513,1790.2811
4826,42.920061,3.612,90,1070,91872.588,-39034.51,-46418.224,1525.9509,419.08602,290.18272,3.87E-05,0.12970223,1107.5325,1974.9523
4827,42.924455,9.617,90,1070,91994.824,-39178.865,-46446.676,1512.1303,286.593,290.17813,5.65E-05,0.12702922,1211.1982,1804.6402
4836,42.986923,3.612,120,-1000,107164.63,-27863.705,-43678.157,1519.2876,374.65789,290.18887,4.33E-05,0.12954265,1130.8605,1903.5638
4844,43.038189,25.613,120,-500,107374.18,-30367.437,-44170.467,1482.1904,220.09463,290.2075,7.34E-05,0.1265705,1258.7121,1713.7828
4840,43.015889,1.611,120,-500,107374.18,-30890.748,-44280.327,1502.4278,424.52175,290.17486,3.82E-05,0.12905536,1061.4339,1936.5257
4842,43.024121,9.618,120,-500,107374.18,-30930.506,-44273.995,1499.2845,371.74429,290.17671,4.37E-05,0.12911865,1122.0558,1886.5401
4849,43.074049,30.606,120,0,107374.18,-34016.264,-44882.209,1460.5875,211.78551,290.18531,7.63E-05,0.12637083,1241.5497,1679.7432
4853,43.100241,16.613,120,500,107374.18,-37239.635,-45514.105,1482.3023,254.92649,290.20008,6.36E-05,0.12856275,1227.3202,1754.7202
4834,42.97258,25.612,120,-1380,106213.38,-25632.153,-43257.221,1493.495,147.21335,290.16954,0.000109702,0.12623407,1336.1085,1640.2855
4835,42.983086,1.608,120,-1000,107374.18,-27686.129,-43651.35,1524.0876,404.61485,290.21712,4.01E-05,0.12995798,1109.4109,1947.7305
4851,43.08978,3.633,120,500,107374.18,-35830.79,-45229.137,1499.1833,420.56071,290.19748,3.87E-05,0.13031609,1068.0472,1941.1851
4848,43.064656,21.608,120,0,107374.18,-34000.352,-44877.111,1477.1242,271.17779,290.19435,5.97E-05,0.12749217,1199.0216,1757.6249
4859,43.141051,25.61,120,1000,107374.18,-40425.306,-46122.978,1460.9052,162.04179,290.18868,9.97E-05,0.12576115,1291.0484,1626.7395
4857,43.126983,9.619,120,1000,107374.18,-40250.485,-46102.831,1500.2173,332.88634,290.2145,4.87E-05,0.12895033,1158.0639,1843.0472
4861,43.155394,3.612,120,1380,107374.18,-42949.192,-46613.932,1493.3182,391.80815,290.19028,4.15E-05,0.13068145,1086.223,1894.1911
4863,43.16585,16.613,120,1380,107374.18,-42621.506,-46537.664,1479.9102,234.66011,290.21487,6.90E-05,0.12787852,1236.043,1719.4924
4860,43.151556,1.611,120,1380,107374.18,-42760.309,-46584.823,1486.2454,369.18361,290.19807,4.40E-05,0.12965342,1101.8646,1861.8122
4866,43.189451,3.61,120,-1380,105662.27,-25174.462,-43191.191,1512.292,359.55947,290.25191,4.52E-05,0.12949652,1135.4776,1876.9467
4855,43.118752,1.61,120,1000,107374.18,-40671.256,-46177.085,1509.973,439.95134,290.22371,3.70E-05,0.13030743,1076.2715,1985.0113
4850,43.085941,1.611,120,500,107374.18,-37121.47,-45486.188,1494.8463,444.49837,290.18395,3.66E-05,0.13018321,1033.8772,1950.3046
4874,43.24073,25.611,120,-1000,107295.92,-27969.616,-43704.717,1486.4618,194.64259,290.20116,8.33E-05,0.12814455,1278.241,1679.4156
4864,43.173856,25.612,120,1380,107374.18,-42829.711,-46591.442,1487.1264,149.7725,290.2193,0.000107862,0.12627764,1330.3887,1639.4901
4858,43.133046,16.613,120,1000,107374.18,-40419.18,-46115.371,1475.8576,260.13527,290.25156,6.23E-05,0.12807033,1199.7936,1735.4186
4869,43.207925,25.614,120,-1380,106070.59,-25466.994,-43222.52,1480.2615,175.27208,290.20514,9.22E-05,0.12674116,1292.6336,1655.9018
4854,43.108247,25.615,120,500,107374.18,-37066.952,-45469.537,1480.8167,227.03006,290.20279,7.13E-05,0.12770387,1241.0741,1709.0673
4867,43.193846,9.639,120,-1380,106879.21,-28794.341,-43886.034,1504.7402,291.13306,290.20434,5.57E-05,0.12881513,1199.1828,1800.2919
4865,43.185611,1.619,120,-1380,106186.74,-26866.299,-43507.159,1517.7946,421.76234,290.17965,3.86E-05,0.13186816,1103.2491,1972.3065
4856,43.12259,3.61,120,1000,107374.18,-40576.28,-46156.692,1505.937,362.43294,290.21122,4.48E-05,0.12939951,1137.8743,1884.459
4877,43.259466,9.617,120,-500,107374.18,-30703.1,-44249.162,1511.0595,365.81268,290.21645,4.44E-05,0.12919842,1128.8147,1883.5792
4852,43.094179,9.617,120,500,107374.18,-37154.568,-45486.353,1492.6667,331.26565,290.18936,4.90E-05,0.12993219,1161.8458,1845.9017
4862,43.159788,9.619,120,1380,107374.18,-42719.647,-46570.679,1483.0052,275.92139,290.21821,5.88E-05,0.12863574,1198.1209,1771.0206
4871,43.222268,3.611,120,-1000,107374.18,-27654.101,-43647.033,1513.3618,395.83089,290.24292,4.10E-05,0.12979371,1121.135,1940.0872
4868,43.199914,16.633,120,-1380,106871.48,-28606.24,-43853.183,1495.5407,250.56786,290.21927,6.46E-05,0.12846109,1229.2645,1745.1395
4878,43.265528,16.615,120,-500,107374.18,-30967.756,-44305.941,1494.9241,271.04039,290.21954,6.05E-05,0.13252624,1210.3117,1768.8095
4870,43.21843,1.608,120,-1000,107374.18,-27734.11,-43659.819,1512.9419,426.79673,290.21987,3.81E-05,0.13031455,1072.3833,1952.546
4883,43.299995,21.609,120,0,107374.18,-34013.961,-44888.911,1462.1066,243.02524,290.18746,6.66E-05,0.12810278,1217.0414,1718.8172
4873,43.232724,16.612,120,-1000,107094.08,-27478.951,-43606.575,1498.969,290.01867,290.18774,5.60E-05,0.12757845,1201.9795,1804.0205
4884,43.309388,30.605,120,0,107374.18,-34017.209,-44913.045,1457.2987,190.64272,290.19405,8.48E-05,0.12622688,1255.4165,1649.0077
4881,43.287877,5.613,120,0,107374.18,-33988.388,-44877.481,1493.9067,373.70081,290.28423,4.38E-05,0.13107711,1102.3577,1876.0464
4886,43.325123,3.613,120,500,107374.18,-37072.297,-45484.05,1481.3,400.54999,290.17959,4.06E-05,0.13054711,1069.1443,1893.7749
4872,43.226662,9.619,120,-1000,107374.18,-27920.69,-43686.626,1508.7914,328.81174,290.11362,5.06E-05,0.13702177,1162.8254,1841.3867
4887,43.329518,9.617,120,500,107374.18,-37256.821,-45517.6,1472.5246,303.44847,290.29033,5.35E-05,0.13011712,1165.6435,1793.205
4896,43.390733,3.611,120,1380,107374.18,-43301.917,-46672.809,1472.1388,296.15886,290.1935,5.48E-05,0.13065765,1174.5229,1787.1437
4885,43.32128,1.63,120,500,107374.18,-35983.203,-45271.28,1483.4377,437.48228,290.20219,3.72E-05,0.13171594,1045.947,1953.9924
4875,43.251234,1.611,120,-500,107374.18,-30827.349,-44272.926,1521.3464,437.57043,290.19218,3.74E-05,0.13237109,1081.8729,1984.7331
4880,43.284039,1.611,120,0,107374.18,-34005.327,-44921.268,1507.3192,447.18308,290.20715,3.65E-05,0.12429325,1038.0402,1978.182
4888,43.33558,16.614,120,500,107374.18,-37171.507,-45504.32,1466.4327,290.33194,290.21535,5.59E-05,0.1291558,1174.9003,1774.4633
4892,43.362323,9.618,120,1000,107374.18,-40408.736,-46117.55,1469.6582,306.16112,290.21803,5.30E-05,0.12923713,1161.0884,1793.2955
4879,43.273534,25.611,120,-500,107374.18,-30708.609,-44246.53,1478.4412,236.2174,290.2282,6.85E-05,0.12686973,1225.2661,1712.4309
4891,43.357928,3.614,120,1000,107374.18,-40166.281,-46084.7,1483.4749,429.62487,290.21085,3.79E-05,0.13125237,1057.6384,1946.1192
4894,43.37639,25.612,120,1000,107374.18,-40480.975,-46132.023,1448.4412,173.17628,290.15833,9.33E-05,0.12622439,1268.2627,1626.4241
4897,43.395127,9.618,120,1380,107374.18,-43310.346,-46674.248,1469.0262,305.29842,290.21797,5.31E-05,0.12957246,1151.518,1783.583
4876,43.255072,3.611,120,-500,107374.18,-30939.963,-44293.566,1519.9518,417.76331,290.20912,3.89E-05,0.13087137,1107.0021,1971.3919
4899,43.409194,25.612,120,1380,107374.18,-42884.024,-46629.062,1445.4235,154.81856,290.18426,0.000104593,0.12778156,1286.2617,1605.9302
4890,43.354091,1.61,120,1000,107374.18,-40399.814,-46125.403,1477.4735,382.29562,290.17434,4.26E-05,0.1297018,1094.3657,1886.3211
4895,43.386895,1.612,120,1380,107374.18,-43110.938,-46634.407,1475.1814,374.65261,290.19305,4.33E-05,0.12949257,1088.2465,1860.8747
4882,43.292826,13.602,120,0,107374.18,-34015.071,-44875.59,1479.6619,321.77054,290.18075,5.07E-05,0.13066667,1141.6693,1807.1185
4893,43.368385,16.615,120,1000,107374.18,-40802.824,-46202.987,1465.7667,283.20449,290.17883,5.72E-05,0.12855352,1179.3521,1762.6681
4906,43.457594,3.614,15,-200,13445.494,-26055.141,-45222.97,1478.6012,448.10495,290.18407,3.63E-05,0.13073622,1033.3796,1960.4588
4904,43.443252,25.611,15,-290,12853.522,-25257.018,-45064.348,1439.3525,91.953599,290.19595,0.000175911,0.12733838,1344.5922,1535.8927
4908,43.46805,16.615,15,-200,13394.676,-25952.723,-45205.496,1452.5626,224.35321,290.18172,7.22E-05,0.12771795,1221.6788,1687.2505
4898,43.401189,16.613,120,1380,107374.18,-43168.623,-46648.51,1453.7202,255.42553,290.2157,6.34E-05,0.12823019,1194.3749,1724.0494
4889,43.343586,25.611,120,500,107374.18,-37266.442,-45519.163,1453.2127,183.3573,290.18244,8.83E-05,0.12791187,1259.5882,1640.0482
4909,43.476056,25.612,15,-200,13328.81,-25847.757,-45175.77,1447.0636,170.76779,290.22043,9.46E-05,0.12672098,1263.8763,1615.7601
4920,43.561042,1.611,15,100,14882.006,-27767.782,-45553.411,1506.3946,467.5671,290.19599,3.49E-05,0.13268737,1035.8114,1998.6027
4910,43.486561,1.61,15,-100,13905.528,-26583.961,-45326.539,1487.5393,492.3714,290.19611,3.31E-05,0.13149878,990.25262,2014.414
4912,43.495349,13.599,15,-100,13889.822,-26539.31,-45324.236,1473.0092,303.77735,290.12321,5.34E-05,0.12944203,1155.3129,1784.778
4902,43.429184,9.617,15,-290,13018.557,-25368.357,-45086.139,1461.3334,260.64281,290.18661,6.22E-05,0.12827717,1193.876,1731.9624
4914,43.51191,30.607,15,-100,13872.965,-26525.701,-45312.272,1479.0126,173.15697,290.20244,9.37E-05,0.12912376,1294.7985,1652.0197
4905,43.453757,1.609,15,-200,13343.488,-25893.354,-45197.767,1479.79,487.17099,290.18864,3.34E-05,0.12971648,973.43279,1979.143
4913,43.502517,21.608,15,-100,13896.113,-26550.164,-45314.739,1471.142,248.73352,290.216,6.52E-05,0.1290367,1214.5108,1729.7013
4907,43.461988,9.62,15,-200,13424.772,-26011.065,-45216.803,1463.4194,343.301,290.22919,4.73E-05,0.12892475,1107.8884,1815.6369
4918,43.539757,21.613,15,0,14412.721,-27179.51,-45440.222,1486.4604,277.79242,290.22801,5.86E-05,0.13046485,1197.8149,1772.3871
4900,43.420949,1.62,15,-290,13133.843,-25740.571,-45162.572,1480.0408,435.17657,290.17987,3.74E-05,0.13182321,1052.5994,1950.6531
4901,43.42479,3.612,15,-290,12844.436,-25301.052,-45076.354,1477.754,360.4471,290.19483,4.52E-05,0.13138154,1104.3891,1846.3887
4921,43.56488,5.619,15,100,14847.634,-27734.397,-45548.724,1495.9092,420.53236,290.20114,3.87E-05,0.13120638,1070.534,1935.9812
4922,43.56983,13.607,15,100,14806.273,-27708.535,-45543.009,1468.1632,333.81994,290.24375,4.86E-05,0.12969647,1137.1792,1825.1744
4917,43.532588,13.605,15,0,14406.924,-27176.344,-45437.426,1499.6245,346.36923,290.19101,4.70E-05,0.13195556,1156.6032,1872.316
4916,43.52764,5.613,15,0,14401.744,-27175.851,-45435.206,1515.1315,423.8612,290.20107,3.85E-05,0.13378066,1085.8949,1958.1455
4903,43.435246,16.615,15,-290,12880.576,-25343.113,-45081.617,1452.444,187.24742,290.10563,8.66E-05,0.12814022,1261.0747,1646.2889
4911,43.490399,5.613,15,-100,13968.064,-26576.724,-45332.501,1481.6583,408.03108,290.20503,3.99E-05,0.130785,1070.2742,1916.6248
4924,43.586393,30.605,15,100,14913.171,-27775.101,-45556.413,1449.1143,202.08804,290.26629,8.01E-05,0.12731581,1241.0879,1660.2051
4915,43.523802,1.611,15,0,14399.277,-27171.081,-45436.645,1516.1563,444.12489,290.20652,3.67E-05,0.13139679,1072.7074,1994.9896
4929,43.620589,25.615,15,200,15456.504,-28460.651,-45686.377,1450.971,174.46246,290.21997,9.27E-05,0.12720649,1153.3404,1732.7101
4930,43.631096,1.629,15,290,15326.54,-28218.936,-45641.439,1488.1453,457.46598,290.255,3.56E-05,0.13105999,1028.272,1976.9098
4935,43.665156,1.621,25,-400,22588.209,-25811.083,-45001.114,1498.8098,478.35614,290.22192,3.42E-05,0.13216351,1029.1248,2018.9358
4931,43.634938,3.613,15,290,15783.779,-28889.191,-45778.064,1486.2681,396.67312,290.07704,4.12E-05,0.12167,1063.0877,1900.68
4925,43.598284,1.611,15,200,15393.516,-28417.973,-45692.421,1483.734,467.09501,290.25048,3.49E-05,0.13126317,1001.38,1966.2968
4937,43.67339,6.605,25,-400,22299.295,-25452.314,-44918.884,1483.5368,334.79818,290.21354,4.86E-05,0.13122265,1141.5899,1830.6929
4934,43.6534,25.611,15,290,15789.083,-29091.888,-45818.603,1457.7409,112.11491,290.23854,0.0001442,0.12661878,1341.2894,1570.6197
4928,43.612579,16.635,15,200,14975.502,-27930.268,-45583.631,1460.6199,234.61775,290.20792,6.92E-05,0.12854944,1214.1197,1697.4157
4919,43.549149,30.611,15,0,14418.847,-27174.206,-45435.37,1475.8145,221.83193,290.17229,7.32E-05,0.12954306,1245.2436,1705.6655
4939,43.684952,15.602,25,-400,22246.051,-25318.28,-44890.679,1464.2213,208.4187,290.25259,7.84E-05,0.13012406,1247.8529,1678.5209
4941,43.696515,3.612,25,-300,22836.42,-25856.926,-45001.484,1493.308,412.48527,290.17142,3.94E-05,0.13090755,1078.8113,1930.1887
4936,43.668996,3.613,25,-400,22392.955,-25559.871,-44951.94,1498.156,438.80426,290.20547,3.71E-05,0.13158438,1062.1143,1968.9766
4926,43.602122,3.613,15,200,15380.072,-28401.281,-45696.163,1482.2649,430.41662,290.25164,3.78E-05,0.13088875,1056.0653,1946.3185
4927,43.606516,9.619,15,200,15406.468,-28422.126,-45680.868,1475.6517,337.37169,290.22071,4.82E-05,0.1287919,1120.8224,1817.6826
4943,43.706689,14.614,25,-300,22783.505,-26008.804,-45027.427,1468.2602,266.29093,290.19249,6.10E-05,0.13007252,1191.6683,1741.0287
4923,43.576999,21.611,15,100,14881.595,-27753.68,-45555.22,1457.2482,260.52124,290.19512,6.23E-05,0.12869849,1181.4498,1718.5704
4933,43.645395,16.617,15,290,15849.193,-28980.343,-45787.767,1463.0267,168.40499,290.1884,9.64E-05,0.12865031,1286.4729,1633.6988
4946,43.727095,3.611,25,-150,23453.719,-26854.291,-45187.981,1491.8896,430.50815,290.15648,3.79E-05,0.13176472,1063.8348,1953.4682
4947,43.731488,9.617,25,-150,23449.402,-26848.823,-45195.176,1475.2102,362.91628,290.22484,4.49E-05,0.13099998,1099.3041,1858.8879
4952,43.764849,13.621,25,0,24197.117,-27826.247,-45381.88,1460.7512,342.85662,290.18289,4.74E-05,0.12974854,1105.6699,1812.9058
4955,43.793308,1.611,25,150,24902.854,-28747.427,-45565.417,1482.3367,482.45309,290.21734,3.38E-05,0.13132882,1009.3,2011.5889
4942,43.700909,8.605,25,-300,22776.762,-25959.302,-45017.519,1483.6792,372.40469,290.2103,4.35E-05,0.12987568,1111.6893,1884.5431
4932,43.639333,9.619,15,290,15894.419,-29002.34,-45790.851,1471.7071,283.91609,290.20368,5.72E-05,0.12903801,1181.616,1769.6265
4954,43.781416,30.607,25,0,24207.231,-27825.795,-45377.933,1447.9717,221.24186,290.22555,7.32E-05,0.12812808,1218.6038,1674.6487
4938,43.678615,10.608,25,-400,22156.462,-25131.7,-44860.13,1477.0041,301.96328,290.1134,5.44E-05,0.13364121,1168.0989,1791.4466
4957,43.80154,9.62,25,150,24973.778,-28768.313,-45564.43,1466.46,334.35496,290.18796,4.86E-05,0.12973815,1116.6573,1808.4336
4944,43.714139,20.618,25,-300,22855.99,-25844.509,-44997.084,1463.2534,210.50581,290.19744,7.70E-05,0.12875941,1243.1187,1679.6389
4956,43.797146,3.612,25,150,24845.211,-28799.849,-45573.311,1478.6735,444.719,290.18988,3.66E-05,0.13097908,1016.7039,1933.2254
4940,43.692677,1.61,25,-300,22661.846,-25838.095,-44998.153,1493.571,443.97562,290.21239,3.67E-05,0.13165883,1033.8059,1948.3153
4945,43.723256,1.61,25,-150,23459.763,-26883.77,-45199.905,1491.49,456.70784,290.23662,3.57E-05,0.13191443,1039.6238,1985.2246
4959,43.815608,25.611,25,150,24927.441,-28792.859,-45572.324,1453.8956,211.44125,290.18389,7.67E-05,0.12885764,1229.1654,1664.0467
4949,43.745556,25.611,25,-150,23505.976,-26913.661,-45202.783,1443.1022,222.35024,290.19196,7.27E-05,0.12680161,1204.774,1663.6805
4960,43.826113,1.611,25,300,25603.041,-29711.778,-45746.405,1481.561,412.90814,290.22176,3.94E-05,0.13137539,1057.2647,1912.3515
4971,43.889308,3.612,40,-550,36308.175,-25480.725,-44653.939,1480.3638,382.10112,290.21231,4.28E-05,0.13151504,1104.3842,1893.4744
4963,43.840126,14.613,25,300,25654.805,-29748.781,-45754.012,1464.7493,241.56425,290.229,6.73E-05,0.12989726,1218.3851,1717.6856
4965,43.856699,1.61,25,400,25956.054,-30209.762,-45854.373,1483.7716,400.92065,290.23024,4.07E-05,0.13223609,1087.7952,1916.528
4964,43.847575,20.638,25,300,25295.584,-29243.232,-45658.296,1457.1603,229.4314,290.21235,7.07E-05,0.12866147,1223.9932,1698.6431
4951,43.759899,5.616,25,0,24205.751,-27834.265,-45385.868,1468.547,398.24312,290.19463,4.08E-05,0.13024441,1068.5678,1893.1191
4950,43.756061,1.609,25,0,24201.928,-27832.908,-45383.812,1477.7862,488.05214,290.19604,3.34E-05,0.13176945,986.54585,2001.8178
4968,43.870156,10.608,25,400,26025.045,-30241.05,-45859.718,1468.6228,305.02724,290.24251,5.33E-05,0.1297018,1149.9688,1780.7686
4958,43.807602,16.614,25,150,24919.259,-28827.807,-45577.464,1462.0592,321.34483,290.21619,5.06E-05,0.1299238,1138.5268,1802.2813
4973,43.899484,14.631,40,-550,37186.391,-26769.677,-44905.028,1459.6051,250.84719,290.39492,6.50E-05,0.12904585,1205.8526,1724.4404
4974,43.906938,20.618,40,-550,36116.909,-25087.132,-44584.619,1449.1989,173.46634,290.25552,9.45E-05,0.12955484,1262.6983,1622.5138
4961,43.829951,3.61,25,300,25579.195,-29841.29,-45786.904,1481.8503,379.77965,290.20178,4.31E-05,0.13149609,1089.6287,1880.4522
4953,43.772023,21.607,25,0,24205.381,-27833.936,-45384.552,1450.9403,283.84036,290.2175,5.71E-05,0.12810125,1157.4016,1745.5378
4969,43.876491,15.605,25,400,25935.373,-30123.174,-45830.526,1459.8301,221.38384,290.36203,7.33E-05,0.12840993,1234.7402,1693.4416
4972,43.893702,8.606,40,-550,36146.964,-25230.006,-44609,1472.4376,361.19596,290.25111,4.50E-05,0.13075978,1106.5223,1854.4676
4962,43.834345,8.604,25,300,25628.245,-29757.251,-45760.96,1475.7319,357.23039,290.25167,4.56E-05,0.13170584,1123.5128,1863.3155
4977,43.924288,9.636,40,-400,37559.838,-27207.057,-44982.201,1468.0743,319.83371,290.21414,5.08E-05,0.12954896,1146.7779,1809.0907
4967,43.864931,6.603,25,400,26295.663,-30463.235,-45901.121,1483.5535,382.00906,290.12137,4.26E-05,0.13136339,1091.6575,1879.6556
4970,43.885467,1.621,40,-550,36593.924,-25869.219,-44728.85,1496.9434,497.28626,290.17637,3.29E-05,0.13403294,991.46688,2024.1998
4984,43.971172,25.611,40,-200,37895.5,-27549.709,-45056.783,1454.5613,209.08574,290.20506,7.75E-05,0.1278415,1229.1712,1658.9601
4979,43.938361,25.613,40,-400,37040.186,-26420.57,-44848.495,1441.7265,180.73865,290.19286,8.95E-05,0.12607362,1251.6458,1626.9804
4966,43.860536,3.612,25,400,25983.231,-30245.244,-45845.945,1481.2174,361.98594,290.13048,4.50E-05,0.13117149,1108.6556,1859.1625
4981,43.952705,3.61,40,-200,37840.077,-27491.737,-45045.765,1475.8536,403.51755,290.14839,4.02E-05,0.13003169,1056.8303,1891.6243
4987,43.990465,13.599,40,0,38806.525,-28822.667,-45300.472,1470.6834,332.22231,290.20568,4.89E-05,0.12945521,1122.0644,1807.0265
4993,44.033212,16.615,40,200,39743.412,-30122.516,-45563.855,1457.9283,289.27877,290.19146,5.62E-05,0.13094887,1157.1602,1751.5872
4986,43.985515,5.615,40,0,38805.168,-28828.259,-45309.435,1477.2855,408.91474,290.21124,3.98E-05,0.13062653,1073.0148,1917.773
4948,43.73755,16.615,25,-150,23482.869,-26907.987,-45201.919,1451.6142,75.412987,290.21058,0.000202193,0.06920118,1501.3385,1688.015
4988,43.997633,21.61,40,0,38802.578,-28815.842,-45300.801,1457.0508,288.94261,290.12424,5.62E-05,0.12978129,1158.4097,1753.5196
4990,44.018919,1.609,40,200,39817.501,-30111.661,-45554.028,1476.3701,451.85001,290.17675,3.61E-05,0.13244036,1014.6637,1941.9726
4980,43.948867,1.609,40,-200,37883.124,-27586.26,-45062.745,1474.7684,425.86315,290.22404,3.82E-05,0.13143334,1054.6079,1937.0891
4989,44.007026,30.605,40,0,38810.185,-28819.131,-45304.666,1448.6406,231.83854,290.23427,6.99E-05,0.12722429,881.1557,1987.8847
4978,43.930356,16.615,40,-400,36967.618,-26242.995,-44804.748,1452.2383,288.0507,290.18698,5.63E-05,0.12882966,1161.4332,1757.5567
4996,44.055561,3.615,40,400,40843.155,-31789.685,-45883.072,1467.6195,338.89761,290.19302,4.80E-05,0.12945793,1130.7247,1830.4874
4983,43.963161,16.636,40,-200,38214.799,-28085.395,-45163.148,1462.8583,323.11706,290.24826,5.03E-05,0.13006417,1126.5645,1797.2638
4976,43.919894,3.614,40,-400,36990.149,-26360.419,-44821.318,1474.961,396.66477,290.20855,4.10E-05,0.13147006,1071.548,1896.1591
5000,44.084527,1.61,40,550,41451.205,-32341.653,-45991.656,1468.1909,394.41991,290.21755,4.12E-05,0.13076214,1068.1118,1879.7973
4804,42.770058,25.613,90,-700,83309.491,-27741.428,-44205.415,1493.6916,0.006834551,702.61769,0.12572678,2180.9387,1616.9141,1616.9142
4995,44.051722,1.612,40,400,40852.283,-31213.13,-45766.963,1467.7839,369.61656,290.19554,4.40E-05,0.1302697,1083.0339,1844.2995
4975,43.916056,1.61,40,-400,36911.537,-26205.251,-44794.799,1484.3053,483.23627,290.20929,3.38E-05,0.13379041,1008.294,2011.3928
5005,44.116357,1.621,65,-810,60199.415,-26537.995,-44402.767,1476.579,461.04544,290.21022,3.53E-05,0.13135216,999.03383,1950.9864
4982,43.957098,9.62,40,-200,37855.043,-27499.096,-45050.328,1470.2343,370.94189,290.22684,4.39E-05,0.1308498,1094.694,1864.2858
5009,44.13866,25.613,65,-810,58754.096,-25198.554,-44159.654,1434.2622,167.54486,290.24971,9.67E-05,0.12764013,1259.0245,1604.7937
5002,44.092759,8.605,40,550,41583.019,-32394.362,-45999.879,1459.5564,312.6188,290.19224,5.19E-05,0.12865416,1146.9825,1792.462
5012,44.157396,9.618,65,-600,60413.46,-26644.482,-44423.242,1461.1093,373.1922,290.18047,4.35E-05,0.12953779,1071.3079,1841.5709
4991,44.022756,3.611,40,200,39813.883,-30139.537,-45559.743,1474.8776,429.56712,290.20326,3.79E-05,0.13061691,1047.4086,1934.9853
4985,43.981677,1.611,40,0,38810.226,-28823.243,-45302.569,1477.8681,408.21881,290.19035,3.99E-05,0.13135003,1056.6477,1899.0291
5006,44.120198,3.611,65,-810,59455.314,-25291.268,-44159.819,1471.0893,386.72103,290.19916,4.20E-05,0.12997597,1071.4286,1867.2886
4992,44.02715,9.619,40,200,39783.335,-30104.137,-45550.739,1465.0186,360.03392,290.16837,4.52E-05,0.13065468,1087.9452,1828.9133
4998,44.066017,16.616,40,400,40650.943,-31412.126,-45812.271,1451.1592,278.73821,290.23529,5.82E-05,0.12846109,1165.1563,1738.8942
5013,44.163459,16.634,65,-600,61143.5,-28301.372,-44747.229,1445.4036,253.45785,290.13016,6.43E-05,0.12946746,1176.1179,1699.3771
4994,44.041218,25.611,40,200,39826.464,-30110.469,-45554.563,1442.7338,188.7132,290.22879,8.57E-05,0.12717975,1240.457,1630.1288
5011,44.153002,3.613,65,-600,60571.342,-26926.037,-44481.913,1474.2325,446.92307,290.1937,3.64E-05,0.13087415,1021.8664,1949.972
5003,44.09854,14.612,40,550,41242.546,-32301.401,-45993.876,1449.0801,248.51176,290.22815,6.52E-05,0.12790903,1188.4246,1700.8481
5004,44.105989,20.621,40,550,41257.389,-32222.091,-45969.701,1441.9923,185.72499,290.18637,8.71E-05,0.12731078,1245.8207,1628.1894
5010,44.149165,1.608,65,-600,60345.785,-26546.012,-44408.318,1475.4923,493.76677,290.23298,3.30E-05,0.13128426,985.70855,2007.8874
5008,44.130654,16.614,65,-810,59618.089,-25529.282,-44204.1,1448.956,254.50104,290.21236,6.36E-05,0.12751643,1192.2694,1718.2357
4997,44.059955,9.616,40,400,40615.008,-31488.806,-45831.349,1462.9128,279.42515,290.21486,5.79E-05,0.12721051,1178.9902,1756.6865
5014,44.17147,25.612,65,-600,60239.338,-26789.536,-44457.327,1437.7767,206.22788,290.22545,7.84E-05,0.12675777,1219.5077,1647.4923
4999,44.074022,25.613,40,400,40619.86,-31350.331,-45806.762,1438.794,161.29869,290.21918,0.0001003,0.12717537,1270.2666,1603.5617
5021,44.218617,5.614,65,0,63034.548,-30475.61,-45185.227,1463.4615,438.34888,290.2436,3.71E-05,0.13043068,1025.1564,1932.8638
5018,44.196269,16.616,65,-300,61656.493,-28702.447,-44828.636,1448.0432,291.86104,290.29826,5.58E-05,0.12964331,1144.276,1749.2896
5016,44.185813,3.611,65,-300,61542.768,-28513.278,-44801.747,1473.4193,462.43358,290.24483,3.52E-05,0.13084505,1017.2516,1972.9403
5001,44.088365,3.612,40,550,41361.286,-32457.474,-46015.873,1464.9929,350.03743,290.22527,4.64E-05,0.13012289,1103.7713,1828.3803
5027,44.260253,9.616,65,300,64519.462,-32458.049,-45562.21,1454.8095,377.8778,290.21392,4.30E-05,0.12978737,1068.328,1845.2376
5023,44.230736,21.606,65,0,63032.904,-30472.938,-45174.454,1437.8523,262.64753,290.19776,6.16E-05,0.12752444,1159.6271,1700.7466
5025,44.252021,1.61,65,300,64483.651,-32398.268,-45567.062,1460.2602,426.32621,290.28286,3.84E-05,0.13216118,1035.8993,1919.0603
5019,44.204274,25.613,65,-300,61428.057,-28469.573,-44796.525,1435.8559,248.71874,290.20273,6.50E-05,0.12707157,1177.3311,1690.1639
5007,44.124592,9.619,65,-810,59448.283,-25313.881,-44165.493,1459.5919,325.94073,290.16916,4.98E-05,0.12967508,1125.3733,1798.1216
5028,44.266314,16.613,65,300,64286.71,-32330.428,-45548.395,1443.0242,272.40715,290.25392,5.96E-05,0.12897989,1160.6795,1726.4518
5029,44.27432,25.612,65,300,64554.575,-32373.352,-45553.494,1432.4181,240.32954,290.21785,6.73E-05,0.1270285,1184.5864,1681.4237
5035,44.31763,1.609,65,810,66847.238,-35552.771,-46167.793,1459.4296,484.87636,290.24436,3.36E-05,0.13182169,982.34872,1985.1765
5015,44.181975,1.609,65,-300,61575.044,-28583.42,-44804.543,1476.2034,501.71384,290.20232,3.25E-05,0.13179929,1465.2237,1513.6046
5032,44.293057,9.618,65,600,65435.631,-34014.661,-45875.26,1452.6392,368.818,290.21976,4.41E-05,0.13029906,1078.1172,1843.903
5037,44.325862,9.637,65,810,65546.519,-33450.687,-45750.311,1441.6771,346.15728,290.20494,4.69E-05,0.12887119,1079.6205,1793.1169
5017,44.190206,9.618,65,-300,61760.925,-28648.464,-44823.744,1462.9394,403.05545,290.23739,4.03E-05,0.12910404,1048.5354,1886.1313
5040,44.351691,1.619,90,-1070,82953.514,-26599.133,-43959.136,1459.9614,494.12298,290.19053,3.29E-05,0.13129574,955.78086,1981.1383
5046,44.388341,3.614,90,-700,84039.616,-27931.338,-44229.467,1452.994,437.15233,290.19467,3.72E-05,0.1304352,1011.4571,1913.048
5020,44.21478,1.609,65,0,63033.479,-30471.129,-45187.2,1465.9195,459.17169,290.29781,3.55E-05,0.13093089,991.72703,1938.6366
5041,44.355531,3.611,90,-1070,81564.393,-25119.038,-43687.654,1453.4005,425.56312,290.16241,3.82E-05,0.13014288,1011.0128,1887.9367
5024,44.240128,30.607,65,0,63044.128,-30480.38,-45177.579,1429.489,201.09553,290.22466,8.06E-05,0.12631409,1218.6961,1635.0412
5034,44.307124,25.614,65,600,65723.643,-34288.692,-45918.759,1423.6484,202.49837,290.21318,7.99E-05,0.12674493,1207.5244,1624.314
5043,44.365988,16.633,90,-1070,84453.606,-28126.963,-44255.411,1430.0092,214.39107,290.17967,7.56E-05,0.12818627,1211.374,1653.8987
5047,44.392734,9.62,90,-700,83984.933,-27853.343,-44213.885,1442.2236,376.72873,290.18599,4.31E-05,0.12927853,1062.7214,1843.7331
5022,44.223567,13.6,65,0,63032.78,-30472.938,-45175.277,1450.34,353.49491,290.19495,4.59E-05,0.12895913,1094.1108,1826.0508
5030,44.284825,1.61,65,600,65558.278,-34275.658,-45932.039,1463.6834,463.69542,290.22827,3.52E-05,0.13158501,992.17542,1947.0771
5045,44.384503,1.611,90,-700,84352.463,-27873.325,-44208.581,1456.6164,494.24158,290.21006,3.29E-05,0.13133181,970.35364,1993.7676
5026,44.255858,3.612,65,300,64321.699,-32351.273,-45555.179,1463.4751,446.73222,290.2071,3.64E-05,0.13057628,1001.0383,1922.2748
5036,44.321467,3.615,65,810,66612.101,-35884.569,-46245.295,1456.6809,448.27835,290.22781,3.63E-05,0.13077345,1003.8208,1926.9973
5039,44.339936,25.611,65,810,67747.249,-36547.136,-46356.593,1419.2649,165.99494,290.20926,9.74E-05,0.12611322,1243.7736,1586.3375
5042,44.359925,9.618,90,-1070,82167.431,-25259.486,-43709.24,1442.9861,349.50426,290.21893,4.66E-05,0.12875512,1094.4664,1816.271
5031,44.288663,3.614,65,600,65873.261,-34244.946,-45900.134,1462.9325,433.72038,290.15477,3.75E-05,0.1306522,1032.7249,1930.3458
5033,44.299119,16.615,65,600,65758.879,-34140.884,-45883.4,1438.3132,229.26428,290.22432,7.06E-05,0.1277274,1205.9581,1679.456
5050,44.417308,1.611,90,-300,85778.712,-30283.563,-44681.445,1459.2705,489.3081,290.12798,3.33E-05,0.13091447,961.73038,1967.411
5049,44.406803,25.61,90,-700,83539.489,-27452.226,-44139.014,1427.9563,226.62503,290.2209,7.15E-05,0.12794436,1195.0922,1661.8573
5051,44.421146,3.631,90,-300,85985.974,-30834.503,-44800.76,1455.6242,434.70081,290.21381,3.74E-05,0.13037544,1006.6761,1902.4451
5055,44.450118,1.611,90,0,87108.218,-32104.131,-45048.56,1454.4018,485.42146,290.20932,3.35E-05,0.13080611,951.4506,1952.6504
5038,44.33193,16.614,65,810,66878.404,-35668.51,-46186.007,1426.8009,198.89776,290.20895,8.14E-05,0.12752959,1218.1312,1628.7981
5044,44.373998,25.613,90,-1070,81218.819,-25220.345,-43709.98,1416.4185,166.52044,290.23628,9.69E-05,0.12658367,1236.8137,1581.2873
5054,44.439613,25.611,90,-300,85617.704,-30133.37,-44663.888,1421.0446,230.28987,290.17822,7.03E-05,0.12748406,1187.6105,1662.7128
5056,44.453956,5.615,90,0,87107.765,-32105.406,-45042.188,1444.1113,388.63545,290.18787,4.18E-05,0.12991144,1039.3854,1841.8772
5058,44.466074,21.608,90,0,87108.67,-32111.45,-45046.135,1422.0522,215.95263,290.19058,7.48E-05,0.12652816,1203.105,1647.9051
5059,44.475467,30.608,90,0,87109.616,-32115.479,-45049.218,1414.8921,199.70459,290.19012,8.09E-05,0.12671444,1208.6539,1620.1744
5061,44.491197,3.612,90,300,88258.996,-33947.766,-45406.549,1444.9312,391.31338,290.18029,4.15E-05,0.12982091,1052.4091,1861.4697
5048,44.398797,16.616,90,-700,83597.709,-27729.464,-44198.713,1432.0713,260.8652,290.1778,6.21E-05,0.12821797,1156.5226,1693.8814
5052,44.425546,9.618,90,-300,85903.127,-30248.492,-44674.989,1450.3829,399.64395,290.17186,4.07E-05,0.12986862,1053.1469,1881.3985
5064,44.509659,25.612,90,300,88732.892,-34044.263,-45419.5,1421.3498,227.17049,290.17968,7.13E-05,0.12856483,1190.4451,1657.5347
5079,44.609325,25.613,120,-1380,106772.84,-25240.698,-43164.137,1434.897,154.87198,290.19655,0.000104374,0.12669847,1266.4772,1585.4723
5068,44.534458,16.615,90,700,90458.587,-36357.39,-45869.956,1437.7999,220.08996,290.1764,7.37E-05,0.12877305,1211.9836,1667.0265
5062,44.495591,9.619,90,300,88494.957,-34017.703,-45419.5,1437.6352,344.20325,290.21357,4.71E-05,0.12923418,1083.0094,1797.0209
5074,44.575268,25.612,90,1070,91240.438,-38905.943,-46394.995,1457.9871,147.95816,290.22234,0.000110025,0.12993047,1309.6137,1615.5176
5067,44.528396,9.617,90,700,90322.207,-36689.106,-45942.729,1451.7565,369.37496,290.19079,4.41E-05,0.13101251,1068.715,1831.083
5053,44.431608,16.615,90,-300,85763.951,-30234.266,-44681.239,1437.9456,291.72057,290.19694,5.56E-05,0.12935996,1135.7621,1739.9248
5057,44.458906,13.602,90,0,87111.918,-32106.393,-45039.926,1434.8847,314.28313,290.15744,5.16E-05,0.12829408,1117.3773,1767.4712
5078,44.601319,16.616,120,-1380,105929.44,-25578.58,-43249.574,1453.8459,250.86463,290.28935,6.79E-05,0.1447647,1198.8521,1716.0368
5080,44.61983,1.61,120,-1000,107141.65,-27590.373,-43644.36,1463.7655,414.81627,290.18783,3.92E-05,0.13113361,1045.1339,1904.6237
5081,44.623668,3.613,120,-1000,107195.68,-27908.232,-43696.699,1461.0604,391.88294,290.20566,4.15E-05,0.13025037,1057.0745,1863.9962
5073,44.567263,16.613,90,1070,92470.119,-39351.178,-46460.203,1467.9754,205.04356,290.22778,7.92E-05,0.1283718,1254.4414,1679.0637
5084,44.64213,25.611,120,-1000,107374.18,-27029.319,-43507.982,1430.46,190.77384,290.18454,8.49E-05,0.12729646,1235.8267,1630.1329
5070,44.552969,1.608,90,1070,93246.789,-40406.311,-46659.652,1472.3778,401.17722,290.12502,4.07E-05,0.13149861,1064.8757,1892.7909
5060,44.487359,1.61,90,300,88387.851,-34015.4,-45421.103,1443.3228,409.63439,290.18296,3.97E-05,0.12985898,1025.366,1876.5229
5065,44.520164,1.61,90,700,90418.047,-36768.17,-45955.475,1450.3785,423.35963,290.19314,3.84E-05,0.13002782,1032.0794,1908.0317
5086,44.656472,3.611,120,-500,107374.18,-30745.16,-44245.667,1458.858,403.57425,290.19503,4.03E-05,0.12988447,1058.0114,1892.4129
5072,44.5612,9.619,90,1070,92318.608,-38907.958,-46364.693,1476.5422,348.89306,290.14777,4.68E-05,0.13031911,1122.5031,1847.2949
5085,44.652635,1.61,120,-500,107374.18,-30760.661,-44261.167,1460.9201,435.67809,290.198,3.73E-05,0.13071511,1014.2141,1910.8667
5063,44.501653,16.614,90,300,88474.152,-34023.911,-45424.064,1428.8444,286.1332,290.1852,5.66E-05,0.12814547,1126.8435,1719.3686
5069,44.542464,25.611,90,700,90592.788,-36784.369,-45957.449,1439.3581,200.33912,290.17967,8.08E-05,0.12785758,1233.7609,1647.4715
5075,44.587023,1.621,120,-1380,106669.73,-27215.693,-43562.665,1484.3142,406.26944,290.23551,4.02E-05,0.13237415,1066.6357,1902.2026
5077,44.595257,9.619,120,-1380,106298.53,-25984.713,-43321.977,1465.611,294.58163,290.20343,5.55E-05,0.13214719,1159.9826,1771.3608
5076,44.590864,3.612,120,-1380,105753.47,-25169.364,-43165.576,1482.8755,390.71985,290.23672,4.22E-05,0.13647372,1079.2019,1884.3234
5071,44.556806,3.612,90,1070,92303.807,-38721.625,-46328.388,1482.5019,444.83251,290.17587,3.67E-05,0.13233647,1033.8676,1957.4961
5088,44.666928,16.615,120,-500,107374.18,-30855.348,-44258.823,1438.466,275.93217,290.19397,5.88E-05,0.12887338,1151.008,1719.4869
5066,44.524002,3.614,90,700,90182.415,-36427.574,-45895.817,1452.3821,401.70461,290.1968,4.04E-05,0.12959868,1035.058,1863.6895
5087,44.660866,9.618,120,-500,107374.18,-30808.642,-44251.094,1451.722,377.795,290.22138,4.30E-05,0.12982077,1066.1548,1850.6937
5092,44.694226,13.601,120,0,107374.18,-34020.663,-44867.449,1445.5986,303.58323,290.16647,5.36E-05,0.13020252,1143.1824,1768.9893
5095,44.72268,1.609,120,500,107374.18,-37119.867,-45464.274,1454.5768,388.53913,290.09109,4.18E-05,0.13045924,1061.5318,1860.5995
5083,44.634124,16.616,120,-1000,107374.18,-27829.949,-43665.329,1439.1055,281.00312,290.17291,5.77E-05,0.12804276,1155.8041,1736.206
5094,44.710788,30.607,120,0,107374.18,-34029.749,-44876.905,1426.2129,187.34601,290.18884,8.64E-05,0.12714605,1225.5617,1613.0645
5082,44.628061,9.619,120,-1000,107161.63,-27617.221,-43642.962,1449.497,328.63094,290.22453,4.99E-05,0.13303228,1119.0809,1797.2726
5091,44.689276,5.614,120,0,107374.18,-34011.453,-44856.512,1457.2782,379.5779,290.14596,4.28E-05,0.1296808,1075.5955,1860.0307
5096,44.726517,3.613,120,500,107374.18,-37060.045,-45452.186,1456.835,364.83378,290.14018,4.46E-05,0.13060121,1091.4853,1846.252
5093,44.701395,21.608,120,0,107374.18,-34027.57,-44878.056,1435.6615,239.27619,290.13637,6.77E-05,0.12824035,1186.9682,1682.9005
5099,44.74498,25.611,120,500,107374.18,-37203.412,-45491.163,1436.2461,197.88227,290.18946,8.18E-05,0.12787013,1224.8246,1632.135
5101,44.759322,3.612,120,1000,107374.18,-40197.405,-46062.58,1459.9718,351.40879,290.18823,4.62E-05,0.13065368,1107.2923,1833.2228
5100,44.755484,1.61,120,1000,107374.18,-40184.372,-46062.292,1465.9572,430.0113,290.18363,3.78E-05,0.13097724,1038.2991,1928.8828
5109,44.810588,25.614,120,1380,107374.18,-42332.837,-46477.636,1438.8999,175.17519,290.18802,9.24E-05,0.12759693,1250.4812,1611.8724
5098,44.736974,16.614,120,500,107374.18,-37193.421,-45485.818,1443.9074,302.69275,290.16896,5.36E-05,0.1289702,1128.615,1752.8093
5103,44.769778,16.614,120,1000,107374.18,-40334.935,-46110.972,1446.8913,223.52158,290.19412,7.26E-05,0.12919059,1210.3331,1671.2628
5090,44.685439,1.61,120,0,107374.18,-34024.322,-44874.151,1464.6984,466.15247,290.15496,3.50E-05,0.13196856,1005.3804,1969.862
5107,44.79652,9.618,120,1380,107374.18,-43056.954,-46614.425,1457.4703,324.82987,290.15351,5.00E-05,0.12976437,1116.0829,1784.4727
5089,44.674934,25.613,120,-500,107374.18,-30899.259,-44269.719,1430.1325,240.38775,290.14422,6.73E-05,0.12754179,1183.2838,1680.1001
5119,44.875226,25.61,40,-400,36536.98,-26284.315,-44818.974,1445.8936,183.88104,290.15171,8.80E-05,0.12738218,1249.3684,1628.9043
5097,44.730911,9.62,120,500,107374.18,-37225.327,-45492.767,1450.192,310.94815,290.1638,5.25E-05,0.13143637,1132.8693,1774.8378
5102,44.763716,9.619,120,1000,107374.18,-40278.114,-46095.348,1454.4821,330.15648,290.16195,4.93E-05,0.13015426,1123.8946,1806.671
5118,44.86722,16.617,40,-400,36521.438,-26367.326,-44831.144,1459.3776,270.58196,290.10393,5.99E-05,0.12857193,1175.8801,1737.6148
5106,44.792127,3.612,120,1380,107374.18,-43169.815,-46659.117,1466.8243,385.7853,290.14738,4.22E-05,0.13067837,1082.0756,1879.6314
5124,44.90803,25.613,40,-200,37828.524,-27628.279,-45078.739,1453.3615,220.48091,290.27649,7.35E-05,0.12824673,1223.046,1677.2166
5122,44.893963,9.618,40,-200,37641.492,-27603.734,-45072.489,1469.075,348.44399,290.23469,4.66E-05,0.1304111,1104.6989,1822.5536
5116,44.856764,3.613,40,-400,36621.43,-26295.129,-44818.81,1484.1882,438.48089,290.16873,3.71E-05,0.13083033,1047.7149,1955.1639
5125,44.918535,1.609,40,0,38572.951,-28824.024,-45326.374,1482.5488,437.57405,290.29933,3.76E-05,0.13365743,1036.0621,1950.4328
5120,44.88573,1.611,40,-200,37625.745,-27568.786,-45067.761,1478.2962,428.85223,290.2161,3.79E-05,0.13093731,1039.0378,1931.9723
5108,44.802583,16.614,120,1380,107374.18,-42862.932,-46600.323,1447.2628,196.49125,290.15024,8.25E-05,0.12859817,1236.0704,1641.3438
5126,44.922373,5.614,40,0,38583.929,-28824.6,-45311.491,1480.8567,401.35355,290.20656,4.05E-05,0.13074442,1075.9072,1902.8807
5104,44.777784,25.614,120,1000,107374.18,-40377.284,-46097.322,1438.6751,191.08136,290.15043,8.49E-05,0.12831231,1241.9034,1634.844
5105,44.788289,1.611,120,1380,107374.18,-42985.825,-46597.075,1469.2763,448.71339,290.17117,3.63E-05,0.13145652,1018.9469,1943.6592
5110,44.822344,1.62,40,-550,36162.957,-25600.246,-44679.512,1478.6962,472.14061,290.16024,3.45E-05,0.13122799,988.57616,1964.0905
5129,44.943883,30.607,40,0,38596.346,-28820.982,-45312.642,1455.7124,207.31199,290.09603,7.84E-05,0.12729839,1243.381,1671.4068
5111,44.826184,3.611,40,-550,36076.904,-25264.296,-44614.263,1478.2851,429.617,290.14264,3.78E-05,0.12959734,1027.5083,1914.825
5115,44.852926,1.61,40,-400,36829.595,-26318.482,-44822.222,1485.3612,473.65513,290.17922,3.45E-05,0.13133366,1017.7441,1998.3771
5128,44.934491,21.607,40,0,38583.353,-28830.027,-45314.41,1463.4918,264.49784,290.20717,6.14E-05,0.12951182,1190.8589,1735.1209
5127,44.927323,13.604,40,0,38585.039,-28820.077,-45313.135,1473.6895,328.40909,290.22275,4.94E-05,0.12947816,1130.3087,1809.9741
5114,44.843808,20.619,40,-550,36197,-25393.479,-44635.355,1447.1502,192.39003,290.17408,8.43E-05,0.1282572,1240.9484,1636.9203
5113,44.836359,14.612,40,-550,35684.379,-25373.744,-44638.891,1456.0251,255.09813,290.16655,6.36E-05,0.12914245,1188.3109,1715.8204
5130,44.955776,1.61,40,200,39448.001,-30089.048,-45566.075,1486.2034,432.52464,290.22358,3.76E-05,0.13154027,1036.5924,1929.0036
5112,44.830578,8.607,40,-550,36109.097,-25280.248,-44610.603,1463.7713,293.56481,290.15834,5.53E-05,0.12986849,1155.911,1761.5335
5117,44.861158,9.618,40,-400,36869.189,-26366.833,-44835.009,1474.0753,341.93982,290.11948,4.76E-05,0.13112345,1114.183,1816.615
5132,44.964008,9.617,40,200,39446.315,-30094.681,-45564.101,1481.1484,354.85984,290.19827,4.57E-05,0.1289244,1123.0085,1853.8097
5134,44.978075,25.615,40,200,39455.443,-29997.773,-45535.691,1455.6035,223.94371,290.24773,7.30E-05,0.1315755,1216.1517,1676.9796
5123,44.900024,16.616,40,-200,37466.013,-27572.61,-45069.858,1461.3687,295.21167,290.20571,5.49E-05,0.12857559,1147.6544,1754.4466
5121,44.889569,3.612,40,-200,37428.105,-27362.266,-45018.834,1479.2235,431.27192,290.1282,3.77E-05,0.13048711,1053.2855,1945.2599
5143,45.035398,14.612,40,550,41496.349,-32533.454,-46030.592,1465.4576,222.01935,290.18511,7.29E-05,0.12813781,1235.155,1693.5723
5136,44.992418,3.613,40,400,40364.659,-31170.371,-45763.674,1486.222,413.97417,290.17426,3.93E-05,0.13116294,1064.5462,1925.9993
5145,45.053215,1.62,65,-810,59686.669,-26434.426,-44389.734,1490.5508,422.49997,290.18651,3.86E-05,0.13246886,1065.4223,1935.0322
5142,45.029617,8.606,40,550,41705.008,-32359.867,-45984.996,1473.9352,324.0843,290.17749,5.01E-05,0.12984323,1134.6749,1802.9817
5151,45.08986,3.611,65,-600,60203.814,-26645.346,-44427.107,1490.6569,408.14672,290.16983,4.00E-05,0.13313812,1073.8869,1913.5575
5147,45.06145,9.616,65,-810,58864.079,-25343.319,-44176.059,1478.252,327.39139,290.19685,4.95E-05,0.12916054,1132.3561,1808.0682
5141,45.025223,3.613,40,550,41338.468,-32294.083,-45980.802,1482.6222,352.58212,290.18413,4.61E-05,0.13022823,1112.3991,1838.5908
5131,44.959614,3.613,40,200,39544.868,-30089.007,-45540.049,1488.9419,414.16059,290.17918,3.93E-05,0.1306279,1069.5916,1923.5195
5139,45.010879,25.614,40,400,40006.054,-31208.032,-45780.49,1456.8581,165.58786,290.15162,9.78E-05,0.12800671,1285.8851,1627.9937
5144,45.042847,20.619,40,550,41390.519,-32331.127,-45989.929,1456.3163,171.96357,290.1698,9.43E-05,0.12872194,1271.7703,1626.0479
5155,45.118827,1.609,65,-300,61240.12,-28536.59,-44800.431,1495.3667,481.06224,290.1768,3.39E-05,0.13256666,997.23425,1990.1698
5138,45.002874,16.613,40,400,40790.939,-31599.076,-45845.904,1465.1886,256.50032,290.1513,6.34E-05,0.12934041,1207.401,1736.8616
5135,44.98858,1.611,40,400,40638.444,-31354.648,-45800.06,1485.0662,444.30605,290.19184,3.67E-05,0.1315243,1023.6558,1939.7785
5158,45.133121,16.633,65,-300,61845.705,-29206.146,-44926.161,1476.4926,285.14834,290.17406,5.71E-05,0.1308936,1182.9945,1769.9146
5137,44.996812,9.618,40,400,40642.843,-31396.009,-45809.147,1472.3612,284.35048,290.18553,5.72E-05,0.13004948,1172.6574,1754.8577
5133,44.97007,16.617,40,200,39613.324,-30051.14,-45544.942,1467.9529,284.45238,290.23263,5.71E-05,0.12991582,1181.2981,1769.6817
5154,45.108322,25.613,65,-600,59897.054,-26704.345,-44445.28,1459.2235,204.1029,290.21042,7.94E-05,0.12832659,1251.2875,1672.1771
5161,45.155481,5.615,65,0,62893.153,-30446.09,-45178.237,1488.2502,397.29701,290.19231,4.10E-05,0.13202141,1083.6861,1908.8291
5149,45.075517,25.612,65,-810,59655.709,-25509.793,-44191.148,1453.5167,153.8199,290.16564,0.000105638,0.13003738,1291.0899,1607.5667
5162,45.160431,13.602,65,0,62864.208,-30462.783,-45172.81,1485.1428,336.90861,290.19722,4.85E-05,0.13388244,1154.2804,1845.6186
5140,45.021385,1.609,40,550,41466.294,-32465.943,-46012.913,1486.8387,380.80364,290.20091,4.28E-05,0.13194169,1108.0873,1894.5794
5152,45.094254,9.62,65,-600,60101.438,-26895.53,-44482.9,1481.6286,358.51034,290.16369,4.53E-05,0.12973864,1122.6808,1865.3091
5156,45.122664,3.614,65,-300,61599.178,-28598.591,-44806.599,1494.4174,456.28464,290.18644,3.57E-05,0.13198051,1041.8056,1986.4873
5146,45.057056,3.612,65,-810,58820.456,-25260.925,-44166.726,1485.2592,389.83833,290.18509,4.18E-05,0.13140924,1098.716,1903.385
5167,45.197116,9.618,65,300,64355.413,-32432.475,-45554.727,1475.1949,326.54987,290.21635,4.98E-05,0.13041164,1148.6797,1823.8152
5153,45.100316,16.614,65,-600,60416.174,-26938.371,-44487.916,1472.3297,254.25834,290.18545,6.38E-05,0.12835827,1211.7946,1736.165
5148,45.067511,16.616,65,-810,59100.902,-25639.922,-44235.552,1464.7293,242.32454,290.18104,6.69E-05,0.12828837,1217.8548,1717.8523
5170,45.221689,1.613,65,600,66052.523,-34274.877,-45920.363,1490.9588,407.4695,290.20754,4.04E-05,0.1340958,1089.4991,1940.208
5165,45.188884,1.61,65,300,64355.331,-32422.197,-45552.918,1485.6669,406.40396,290.19671,4.01E-05,0.13185144,1082.5815,1921.4185
5150,45.086022,1.61,65,-600,59748.917,-26847.836,-44477.925,1490.5664,473.92447,290.19963,3.44E-05,0.13233445,1001.2911,1976.7493
5169,45.211184,25.612,65,300,64220.802,-32397.158,-45555.878,1460.1666,211.62653,290.17965,7.67E-05,0.12886774,1243.085,1679.7836
5166,45.192722,3.613,65,300,64468.767,-32384.535,-45548.806,1482.2545,368.03506,290.22065,4.43E-05,0.13168158,1104.7247,1867.9217
5175,45.254499,1.61,65,810,67193.88,-35670.812,-46176.386,1488.2814,383.7212,290.11019,4.23E-05,0.1280045,1081.8056,1877.1237
5174,45.243995,25.612,65,600,65597.748,-34125.836,-45884.922,1456.7882,165.90796,290.1469,9.78E-05,0.12882889,1282.1632,1625.1903
5168,45.203179,16.613,65,300,64501.865,-32436.916,-45553.74,1471.3829,312.15476,290.1753,5.21E-05,0.1302816,1153.5419,1799.1752
5173,45.235989,16.614,65,600,65969.512,-34199.514,-45898.366,1466.2673,276.98026,290.15417,5.86E-05,0.1298008,1173.4945,1744.6874
5157,45.127059,9.618,65,-300,61356.229,-28465.05,-44788.631,1485.4072,385.79653,290.19249,4.22E-05,0.1310059,1100.394,1898.4747
5178,45.268793,16.616,65,810,66674.596,-35594.873,-46178.113,1463.3683,242.37256,290.3644,6.71E-05,0.12983713,1212.1953,1712.229
5163,45.167599,21.608,65,0,62868.361,-30468.95,-45177.415,1470.5562,280.08865,290.18283,5.78E-05,0.12798281,1185.2275,1766.3281
5159,45.141132,25.614,65,-300,61388.587,-28587.367,-44805.859,1463.2079,247.55559,290.1611,6.55E-05,0.12868359,1200.4497,1711.2978
5181,45.292394,3.615,90,-1070,82309.403,-25722.851,-43798.829,1488.2431,374.56633,290.21907,4.34E-05,0.12963952,1096.443,1869.9509
5160,45.151638,1.63,65,0,62867.539,-30466.113,-45175.03,1495.4014,478.26144,290.16135,3.41E-05,0.13278951,1003.715,1993.6183
5182,45.296789,9.617,90,-1070,81402.029,-25134.662,-43696.329,1475.3009,334.0574,290.187,4.88E-05,0.12983224,1141.6482,1834.1902
5164,45.176992,30.609,65,0,62867.662,-30469.196,-45177.168,1458.9603,222.48471,290.16443,7.32E-05,0.13146312,1228.1446,1688.916
5171,45.225528,3.631,65,600,64685.897,-32815.502,-45638.725,1483.5436,363.53446,290.14115,4.48E-05,0.13110978,1102.4113,1851.3261
5189,45.34366,25.614,90,-700,83391.063,-27682.017,-44193.985,1452.2751,208.96909,290.19232,7.76E-05,0.12850326,1231.6379,1662.2813
5184,45.310856,25.612,90,-1070,81845.91,-25253.689,-43718.532,1454.0415,167.29359,290.20692,9.69E-05,0.12806454,1281.1449,1627.5925
5172,45.229927,9.617,65,600,65570.119,-34363.932,-45937.014,1473.8452,296.59395,290.09981,5.48E-05,0.12938076,1165.0799,1776.8595
5180,45.288554,1.619,90,-1070,83085.495,-26832.296,-44024.591,1493.1242,457.89025,290.19726,3.57E-05,0.1334086,1044.1663,1991.3286
5176,45.258337,3.613,65,810,66976.833,-35434.237,-46137.943,1481.3098,356.10974,290.20633,4.57E-05,0.13144523,1123.0314,1857.6352
5179,45.276799,25.612,65,810,66242.188,-35605.398,-46207.058,1460.9187,142.40419,290.17768,0.000114097,0.12963044,1457.9147,1458.4994
5183,45.30285,16.616,90,-1070,81593.38,-25435.376,-43755.535,1465.6313,245.67077,290.16976,6.60E-05,0.12791349,1206.9071,1715.1939
5198,45.402932,21.608,90,0,86970.44,-32098.211,-45046.628,1460.5439,218.24096,290.17795,7.43E-05,0.12873465,1225.8466,1675.4261
5199,45.412325,30.606,90,0,86967.274,-32102.61,-45047.08,1450.6266,178.79596,290.16232,9.07E-05,0.12850225,1259.2557,1626.815
5195,45.386971,1.629,90,0,86958.434,-32096.361,-45036.02,1487.399,437.18184,290.15322,3.73E-05,0.13218047,1053.1595,1957.2345
5192,45.362397,9.62,90,-300,85668.728,-30278.506,-44684.199,1477.7858,360.30792,290.16742,4.52E-05,0.13157533,1112.7593,1861.1598
5197,45.395764,13.601,90,0,86969.947,-32100.883,-45040.337,1475.7173,328.5588,290.16929,4.95E-05,0.13064736,1129.6909,1805.1676
5177,45.262731,9.617,65,810,67215.466,-35705.678,-46185.514,1476.7111,311.42833,290.17649,5.23E-05,0.13077386,1160.9601,1804.7267
5196,45.390814,5.615,90,0,86965.547,-32098.663,-45039.022,1482.1226,343.8181,290.1782,4.74E-05,0.13192734,1139.8124,1851.2482
5185,45.321361,1.61,90,-700,83472.718,-27805.526,-44211.336,1489.7489,469.25752,290.17891,3.48E-05,0.13403874,1032.3155,2008.1694
5202,45.432449,9.617,90,300,88490.105,-34022.965,-45418.924,1471.8823,344.78812,290.14138,4.72E-05,0.1307875,1122.7752,1832.841
5193,45.36846,16.614,90,-300,85530.704,-30147.226,-44663.93,1468.5917,301.80139,290.18642,5.38E-05,0.12944116,1147.9028,1770.4204
5188,45.335655,16.614,90,-700,84086.94,-27631.24,-44173.387,1463.6915,265.29086,290.2263,6.12E-05,0.12964029,1191.8014,1739.4713
5187,45.329593,9.617,90,-700,83835.849,-27806.513,-44204.716,1474.672,353.37898,290.2038,4.61E-05,0.13096357,1109.081,1836.5655
5200,45.424217,1.611,90,300,88500.795,-34029.955,-45418.02,1482.0356,426.16983,290.15886,3.82E-05,0.13176837,1041.5316,1920.1149
5205,45.457022,1.61,90,700,90468.702,-36536.611,-45902.642,1484.5677,433.2571,290.16631,3.77E-05,0.13242655,1493.9927,1494.2295
5186,45.325199,3.612,90,-700,83707.857,-27546.749,-44144.729,1485.3223,394.82327,290.20861,4.12E-05,0.1314221,1094.4321,1909.5174
5191,45.358003,3.612,90,-300,85854.775,-30165.892,-44662.532,1489.0497,433.84138,290.2007,3.77E-05,0.13287266,1040.3332,1933.7173
5211,45.493669,3.614,90,1070,91434.092,-38400.517,-46282.093,1483.3668,404.72238,290.16619,4.02E-05,0.13167883,1077.8639,1914.5503
5207,45.465259,9.619,90,700,90461.959,-36512.435,-45902.766,1470.9488,336.55576,290.17297,4.84E-05,0.1318075,1132.1338,1826.8056
5209,45.479328,25.613,90,700,90401.108,-36608.109,-45923.981,1453.8084,178.52286,290.1704,9.08E-05,0.12846637,1269.5191,1639.0769
5190,45.354166,1.609,90,-300,85548.548,-30118.075,-44659.16,1486.887,458.24019,290.18311,3.56E-05,0.13177071,1019.5405,1971.6716
5194,45.376465,25.611,90,-300,85432.85,-30172.635,-44672.605,1459.4063,234.57808,290.16527,6.91E-05,0.12913405,1213.5727,1700.6192
5218,45.538182,16.619,120,-1380,106814.04,-26141.237,-43335.093,1458.7648,235.41094,290.18191,6.91E-05,0.13034581,1211.0971,1695.1453
5204,45.446517,25.611,90,300,88404.174,-34132.907,-45441.209,1459.3998,232.73886,290.16917,6.96E-05,0.12808629,1217.0891,1696.3856
5221,45.56053,3.617,120,-1000,107374.18,-28393.676,-43782.548,1483.1368,444.48822,290.14356,3.67E-05,0.13202746,1037.7093,1953.1392
5217,45.53212,9.622,120,-1380,106903.18,-26794.882,-43438.908,1474.5713,336.28137,290.18376,4.84E-05,0.13072231,1135.8886,1828.8589
5210,45.489833,1.608,90,1070,91862.309,-39036.319,-46405.684,1485.409,441.54386,290.16013,3.69E-05,0.13165599,1031.2034,1946.3926
5220,45.556693,1.613,120,-1000,107374.18,-28478.331,-43783.904,1477.4621,390.79012,290.16517,4.17E-05,0.13183547,1090.4386,1899.6928
5225,45.589498,1.611,120,-500,107374.18,-30875.124,-44261.537,1489.9121,403.65621,290.15726,4.04E-05,0.13232051,1077.0744,1908.158
5206,45.46086,3.632,90,700,88581.217,-34769.284,-45570.597,1481.6054,348.71386,290.16963,4.68E-05,0.13214081,1129.8924,1849.0874
5201,45.428056,3.611,90,300,88488.008,-34028.228,-45420.281,1482.1201,408.94815,290.18273,3.98E-05,0.1310526,1056.7237,1901.7106
5203,45.438511,16.613,90,300,88335.511,-34037.644,-45427.024,1464.4794,270.7332,290.18861,6.00E-05,0.12987983,1191.2164,1750.925
5229,45.611804,25.612,120,-500,107374.18,-30887.418,-44285.302,1473.3065,230.1291,290.20895,7.06E-05,0.12950621,1229.0333,1703.603
5223,45.570987,16.617,120,-1000,107374.18,-28223.131,-43751.917,1465.9316,288.24687,290.11516,5.64E-05,0.12988062,1169.1428,1763.9279
5219,45.546188,25.617,120,-1380,106484.09,-26446.063,-43411.156,1451.0395,177.26821,290.14389,9.15E-05,0.12836102,1262.4845,1630.2428
5226,45.593336,3.614,120,-500,107374.18,-30786.769,-44242.665,1495.2526,395.69343,290.17848,4.12E-05,0.13158812,1091.1463,1905.3991
5212,45.498064,9.617,90,1070,92126.023,-38714.677,-46332.253,1470.6641,320.50378,290.17309,5.08E-05,0.13072101,1152.0447,1813.8139
5208,45.471322,16.614,90,700,90291.946,-36230.921,-45846.109,1461.3856,269.14869,290.17622,6.03E-05,0.12948914,1186.5986,1744.0681
5213,45.504126,16.615,90,1070,91714.828,-38880.164,-46372.052,1461.3281,214.0444,290.20485,7.57E-05,0.12804438,1232.5052,1674.1413
5216,45.527726,3.617,120,-1380,106962.96,-26737.856,-43447.296,1484.8568,432.47907,290.1751,3.76E-05,0.1313685,1042.234,1933.7862
5230,45.622309,1.61,120,0,107374.18,-34021.28,-44875.425,1504.8089,432.61838,290.19536,3.78E-05,0.13435769,1084.4172,1984.4211
5235,45.659556,1.611,120,500,107374.18,-37136.971,-45488.244,1468.3707,454.56281,290.24731,3.58E-05,0.13189539,1006.4054,1955.4633
5233,45.638266,21.627,120,0,107374.18,-34026.337,-44881.88,1464.8479,285.68577,290.19674,5.68E-05,0.12916159,1163.1619,1752.2825
5214,45.512132,25.613,90,1070,91766.305,-38896.775,-46372.71,1452.1639,168.15446,290.17771,9.64E-05,0.12875809,1273.6977,1622.2821
5234,45.647664,30.607,120,0,107374.18,-34029.338,-44880.729,1439.1893,197.05301,290.1784,8.23E-05,0.12876801,1238.234,1645.2407
5215,45.523887,1.619,120,-1380,107133.96,-27354.62,-43566.694,1486.6101,462.49585,290.18802,3.52E-05,0.13104852,1010.5101,1973.4394
5227,45.597731,9.639,120,-500,107374.18,-31916.524,-44469.62,1484.6073,338.57187,290.16014,4.81E-05,0.13201471,1135.0231,1832.1588
5224,45.578992,25.616,120,-1000,107374.18,-28878.996,-43882.457,1459.9399,182.57852,290.1602,8.88E-05,0.12887429,1274.9827,1652.2395
5238,45.67385,16.615,120,500,107374.18,-37183.06,-45492.356,1433.9514,209.39963,290.21295,7.73E-05,0.12778056,1209.4431,1642.2135
5222,45.564924,9.623,120,-1000,107374.18,-28681.151,-43822.141,1467.3674,304.53337,290.17556,5.34E-05,0.13020388,1163.2119,1792.5962
5241,45.696198,3.612,120,1000,107374.18,-40420.619,-46109.615,1459.673,416.72359,290.15715,3.90E-05,0.13054628,1026.6772,1888.1107
5243,45.706655,16.613,120,1000,107374.18,-40703.407,-46168.327,1438.8545,239.83619,290.16342,6.78E-05,0.12930012,1191.9897,1686.2123
5228,45.603799,16.615,120,-500,107374.18,-30758.852,-44244.145,1483.6991,322.20922,290.17731,5.05E-05,0.1313856,1155.9458,1820.0239
5231,45.626147,5.615,120,0,107374.18,-34018.443,-44877.193,1496.6333,436.74078,290.20169,3.75E-05,0.13520356,1056.3344,1951.7464
5244,45.71466,25.611,120,1000,107374.18,-40686.057,-46164.956,1431.0552,207.07083,290.14806,7.81E-05,0.12700569,1210.2063,1637.0765
5240,45.692361,1.61,120,1000,107374.18,-40616.326,-46149.579,1461.3233,460.20536,290.14777,3.54E-05,0.13222661,1007.9646,1962.1364
5248,45.739459,16.613,120,1380,107374.18,-43018.923,-46614.466,1434.3694,235.62515,290.15388,6.88E-05,0.12820159,1186.5178,1672.3408
5242,45.700592,9.621,120,1000,107374.18,-39719.896,-45979.568,1452.0984,353.23923,290.15743,4.59E-05,0.12914351,1082.9469,1810.9521
5249,45.747464,25.613,120,1380,107374.18,-42640.13,-46549.299,1425.7718,170.43982,290.14973,9.49E-05,0.12703991,1250.8312,1604.6032
5250,45.759218,1.623,65,-810,59731.278,-26855.361,-44481.009,1465.6345,474.46921,290.18402,3.43E-05,0.13174081,996.37876,1979.7526
5237,45.667788,9.617,120,500,107374.18,-37186.062,-45488.203,1456.0867,366.73242,290.20469,4.44E-05,0.13072625,1088.3411,1844.2144
5239,45.681856,25.611,120,500,107374.18,-37387.731,-45541.241,1432.918,233.57128,290.09843,6.93E-05,0.12764171,1188.4299,1668.762
5232,45.631097,13.601,120,0,107374.18,-34020.005,-44881.387,1480.9355,356.29775,290.18848,4.57E-05,0.13168758,1124.8434,1860.3688
5251,45.76306,3.612,65,-810,59100.285,-25297.846,-44193.081,1461.3184,427.94972,290.14685,3.80E-05,0.13105611,1031.0017,1918.7154
5236,45.663394,3.613,120,500,107374.18,-36966.426,-45452.515,1464.2247,392.00718,290.13105,4.15E-05,0.1313832,1056.6265,1864.8382
5257,45.800259,9.617,65,-600,59711.255,-26499.018,-44405.234,1443.4923,319.2599,290.15976,5.09E-05,0.12984652,1113.0066,1770.0843
5256,45.795864,3.614,65,-600,59678.857,-26601.024,-44430.438,1454.4473,387.63766,290.14423,4.20E-05,0.13122333,1058.3779,1863.2686
5258,45.80632,16.617,65,-600,59778.437,-26784.437,-44483.311,1433.5681,269.12331,290.15552,6.02E-05,0.12815922,1158.2273,1712.6515
5246,45.729003,3.612,120,1380,107374.18,-42998.941,-46611.177,1460.5986,421.20818,290.14885,3.86E-05,0.13063756,1024.2196,1894.1036
5247,45.733396,9.62,120,1380,107374.18,-42396.154,-46515.996,1448.0122,329.32284,290.15431,4.92E-05,0.12937006,1119.5864,1800.2116
5245,45.725164,1.613,120,1380,107374.18,-41889.494,-46396.886,1462.8116,455.60035,290.13979,3.61E-05,0.13477334,1012.5187,1956.5723
5260,45.824831,1.612,65,-300,61143.171,-28557.312,-44812.93,1459.3205,438.7704,290.18354,3.71E-05,0.13152051,1007.0324,1910.3616
5266,45.861473,5.615,65,0,62619.409,-30465.907,-45183.541,1452.6882,404.34965,290.11997,4.02E-05,0.13083059,1038.0174,1876.72
5255,45.792027,1.609,65,-600,59580.797,-26449.968,-44400.218,1453.4195,412.04237,290.1397,3.95E-05,0.13060738,1037.5555,1885.5658
5264,45.847131,25.611,65,-300,61227.827,-28538.687,-44804.337,1426.9927,184.71411,290.19101,8.76E-05,0.12722433,1231.2246,1612.7551
5273,45.909175,16.616,65,300,64099.8,-32427.048,-45565.499,1436.3705,292.41959,290.17282,5.55E-05,0.12886355,1130.4549,1734.2925
5272,45.903114,9.618,65,300,64162.377,-32304.608,-45538.528,1445.5632,328.62555,290.16888,4.95E-05,0.13009398,1111.517,1791.6547
5267,45.866424,13.599,65,0,62630.345,-30470.594,-45185.227,1440.3546,328.71355,290.15828,4.93E-05,0.12842946,1093.3841,1771.6058
5254,45.781522,25.612,65,-810,58909.922,-25677.337,-44259.564,1425.9016,163.1117,290.16584,9.92E-05,0.12755076,1251.973,1588.431
5252,45.767454,9.619,65,-810,58754.589,-25410.542,-44193.41,1445.4399,290.88719,290.15018,5.58E-05,0.12907563,1150.001,1752.2616
5259,45.814326,25.612,65,-600,59843.892,-26784.108,-44464.974,1424.3874,183.52442,290.1542,8.82E-05,0.12729943,1230.38,1607.8524
5275,45.927687,1.61,65,600,65311.135,-34137.677,-45900.957,1450.4475,360.84144,290.18511,4.51E-05,0.13087432,1090.5147,1838.3035
5253,45.773516,16.614,65,-810,58695.795,-25159.618,-44141.851,1436.9734,243.25012,290.2008,6.66E-05,0.12846094,1190.5726,1694.3062
5270,45.894883,1.61,65,300,64028.63,-32364.718,-45547.655,1454.2971,447.88417,290.16344,3.63E-05,0.1304974,989.37633,1912.5631
5271,45.89872,3.613,65,300,64134.748,-32389.51,-45551.931,1455.4299,421.70637,290.16083,3.86E-05,0.13044213,1015.2351,1884.8862
5268,45.873592,21.627,65,0,62637.417,-30478.324,-45178.443,1431.1829,264.40035,290.18349,6.15E-05,0.12864197,1159.4691,1705.743
5274,45.917183,25.611,65,300,64261.3,-32411.712,-45559.579,1426.1511,232.66079,290.17658,6.96E-05,0.12800716,1185.4125,1667.7188
5279,45.949987,25.613,65,600,65645.154,-34055.447,-45884.099,1423.0793,164.49115,290.20601,9.92E-05,0.12781809,1246.0888,1588.5172
5262,45.833063,9.619,65,-300,61181.243,-28538.029,-44811.286,1447.7817,362.15153,290.15665,4.48E-05,0.12942018,1069.4505,1817.7919
5281,45.96433,3.613,65,810,66363.395,-35425.932,-46152.622,1451.1058,347.37353,290.18124,4.67E-05,0.12970724,1099.7649,1816.5685
5263,45.839125,16.613,65,-300,61208.256,-28607.719,-44816.343,1436.1059,294.45324,290.10566,5.52E-05,0.1290357,1128.5284,1734.512
5269,45.88299,30.606,65,0,62640.254,-30462.042,-45179.306,1422.7906,214.01926,290.1589,7.57E-05,0.12780949,1202.3116,1642.345
5265,45.857636,1.609,65,0,62614.064,-30462.7,-45177.127,1457.7752,450.53723,290.12511,3.62E-05,0.13170692,1011.8327,1944.0562
5282,45.968724,9.618,65,810,66562.434,-35786.14,-46217.337,1443.4229,311.38659,290.16083,5.21E-05,0.12960737,1130.8083,1777.7775
5283,45.974785,16.614,65,810,66420.915,-35616.376,-46185.678,1429.4223,241.77245,290.20814,6.70E-05,0.12819492,1178.5703,1678.1872
5261,45.828669,3.611,65,-300,61334.849,-28589.957,-44814.616,1458.2126,406.55066,290.1755,4.01E-05,0.13186566,1037.1076,1875.1146
5287,46.00278,9.62,90,-1070,82090.422,-25399.606,-43735.183,1443.6172,328.67554,290.18753,4.94E-05,0.12988854,1447.5266,1447.7865
5280,45.960492,1.612,65,810,66617.035,-35804.477,-46231.48,1450.4153,380.55094,290.27148,4.28E-05,0.13094347,1054.1788,1838.3465
5290,46.027354,1.608,90,-700,83663.288,-27720.994,-44192.012,1459.4342,476.93069,290.16376,3.42E-05,0.13193899,980.86216,1960.7439
5276,45.931524,3.616,65,600,65385.882,-34155.726,-45903.629,1455.343,356.21457,290.19141,4.55E-05,0.12889643,1096.6712,1834.8339
5288,46.008843,16.614,90,-1070,82226.308,-25751.138,-43805.983,1429.6746,219.10204,290.0703,7.39E-05,0.12799948,1208.7053,1660.1432
5292,46.035584,9.62,90,-700,83433.617,-27812.68,-44214.337,1443.8812,367.84314,290.14984,4.42E-05,0.13075393,1071.1486,1828.5382
5297,46.068389,9.617,90,-300,85501.471,-30229.332,-44680.869,1447.704,355.83352,290.15118,4.56E-05,0.12962739,1074.9894,1809.7783
5291,46.031191,3.612,90,-700,83525.099,-28019.858,-44253.766,1456.708,435.94867,290.15943,3.73E-05,0.13086437,1006.9706,1907.393
5278,45.941981,16.616,65,600,65503.718,-34341.072,-45940.468,1433.18,266.1398,290.1717,6.08E-05,0.12786324,1150.9736,1703.0062
5299,46.082458,25.612,90,-300,85440.209,-30168.729,-44668.329,1427.4585,251.02375,290.16827,6.46E-05,0.12847565,1159.6292,1677.0778
5293,46.041647,16.614,90,-700,83746.176,-27763.342,-44201.139,1431.5487,254.66262,290.1426,6.36E-05,0.1278352,1166.9158,1695.357
5277,45.935919,9.617,65,600,65706.827,-34358.053,-45941.003,1445.9472,287.05363,290.18976,5.66E-05,0.13049424,1148.1693,1741.9822
5285,45.994546,1.619,90,-1070,82311.17,-26674.784,-44009.872,1461.7093,472.33484,290.19971,3.45E-05,0.13111433,971.15279,1944.0795
5289,46.016848,25.613,90,-1070,81765.159,-25684.532,-43800.515,1424.3378,168.97885,290.14082,9.60E-05,0.12663,1248.2255,1597.2997
5302,46.10175,13.6,90,0,86819.095,-32093.483,-45047.902,1442.3464,331.16323,290.16248,4.90E-05,0.12918357,1109.5773,1793.857
5305,46.130203,1.612,90,300,88255.501,-33936.789,-45401.779,1454.7086,465.3736,290.16367,3.49E-05,0.1306281,983.71176,1940.1367
5284,45.982791,25.613,65,810,66303.614,-35462.318,-46163.928,1421.0044,160.93748,290.21339,0.000100674,0.12605401,1255.2268,1590.4197
5300,46.092963,1.609,90,0,86808.775,-32092.66,-45046.135,1457.3509,453.15119,290.17276,3.59E-05,0.13093848,1004.3893,1943.4895
5286,45.998387,3.613,90,-1070,82143.749,-25548.73,-43771.611,1456.7157,422.31864,290.1944,3.85E-05,0.13097804,1038.7611,1911.946
5303,46.108919,21.606,90,0,86823.576,-32097.101,-45049.876,1434.6333,286.93529,290.16906,5.66E-05,0.1294395,1145.9346,1738.6108
5310,46.163007,1.613,90,700,89998.177,-36131.382,-45827.114,1458.6744,473.93203,290.14406,3.43E-05,0.13018039,973.9204,1950.6453
5294,46.049653,25.612,90,-700,83565.721,-27447.744,-44140.001,1422.2284,217.5675,290.14653,7.44E-05,0.12763009,1189.6014,1637.4895
5312,46.171239,9.619,90,700,89748.195,-36285.275,-45870.285,1445.6911,364.351,290.17488,4.46E-05,0.12956352,1077.7011,1829.2484
5309,46.152503,25.611,90,300,88345.544,-34076.991,-45427.394,1427.8641,250.56214,290.13984,6.48E-05,0.12943831,1173.6083,1689.5634
5296,46.063996,3.611,90,-300,85283.807,-30153.146,-44669.151,1459.1993,453.37745,290.14545,3.59E-05,0.13160868,997.08276,1928.4122
5301,46.0968,5.612,90,0,86812.681,-32087.315,-45048.19,1452.8182,431.30711,290.15079,3.77E-05,0.13042996,1016.0026,1903.6338
5295,46.060157,1.612,90,-300,85502.334,-30258.277,-44687.53,1454.6723,432.66486,290.16001,3.77E-05,0.13161661,1022.4206,1919.3774
5298,46.074452,16.615,90,-300,85369.984,-30241.831,-44689.215,1437.2035,307.9984,290.1529,5.27E-05,0.12898665,1127.8353,1765.2556
5314,46.185307,25.613,90,700,89837.498,-36428.026,-45897.996,1426.3748,219.26608,290.16751,7.39E-05,0.12833873,1195.9935,1649.7741
5308,46.144497,16.613,90,300,88157.934,-33996.652,-45420.61,1432.0885,231.25978,290.12984,7.03E-05,0.12930479,1196.8258,1675.3964
5316,46.19965,3.614,90,1070,92378.842,-39103.378,-46399.394,1453.0764,429.28666,290.10591,3.82E-05,0.13459536,1029.3331,1913.677
5318,46.210106,16.614,90,1070,92112.251,-38616.33,-46317.493,1428.249,249.53778,290.18768,6.49E-05,0.12833972,1173.7392,1689.9577
5306,46.134041,3.612,90,300,88222.28,-33898.84,-45399.189,1458.8456,444.77891,290.16489,3.66E-05,0.13101878,1013.6734,1932.6095
5311,46.166845,3.613,90,700,90118.892,-36408.003,-45885.333,1457.4964,447.67271,290.16136,3.64E-05,0.13299249,997.02476,1917.8338
5322,46.238101,9.618,120,-1380,105537.4,-25352.901,-43205.046,1435.9479,278.76779,290.12887,5.82E-05,0.12902113,1155.7514,1732.0769
5321,46.233708,3.612,120,-1380,106423.98,-25078.13,-43126.805,1452.9004,429.97489,290.20148,3.79E-05,0.1310899,1026.4848,1917.2728
5317,46.204044,9.619,90,1070,92399.977,-38930.777,-46374.478,1432.3418,251.4653,290.169,6.45E-05,0.12898734,1177.0009,1698.2012
5315,46.195812,1.61,90,1070,91136.869,-38435.547,-46296.812,1458.4715,472.30285,290.16495,3.46E-05,0.13306995,982.08004,1954.7078
5304,46.118311,30.607,90,0,86820.081,-32094.552,-45049.218,1420.1141,211.78935,290.16857,7.63E-05,0.12668651,1201.732,1639.2478
5319,46.218111,25.612,90,1070,91874.808,-38693.749,-46350.714,1418.4305,133.23474,290.17059,0.000121437,0.12701491,1271.6393,1546.6839
5326,46.266524,3.613,120,-1000,106907.99,-27548.764,-43629.888,1451.018,429.73484,290.20065,3.79E-05,0.13089717,1019.3244,1904.2716
5327,46.270918,9.617,120,-1000,107305.99,-27556.782,-43636.959,1441.4263,353.83875,290.25402,4.59E-05,0.13007166,1085.191,1817.5565
5307,46.138435,9.617,90,300,88091.944,-33904.801,-45404.575,1447.6407,380.98394,290.16242,4.26E-05,0.13014152,1051.5723,1838.0237
5329,46.284985,25.614,120,-1000,107374.18,-28023.724,-43709.157,1425.6034,202.61251,290.1847,7.98E-05,0.12668528,1216.6388,1636.3612
5331,46.299328,3.614,120,-500,107374.18,-30906.865,-44301.542,1456.6737,435.49634,290.23343,3.73E-05,0.1305139,1008.0514,1905.484
5334,46.317789,25.613,120,-500,107374.18,-31184.514,-44334.845,1425.9691,213.97948,290.22721,7.58E-05,0.12832268,1209.4646,1652.0202
5324,46.252175,25.632,120,-1380,107374.18,-29220.25,-43938.25,1415.6744,169.33379,290.13399,9.55E-05,0.12703316,1233.7017,1582.2579
5332,46.303722,9.62,120,-500,107374.18,-30890.46,-44280.614,1444.7882,335.26554,290.19422,4.85E-05,0.13034158,1110.3779,1803.915
5335,46.328295,1.612,120,0,107374.18,-33998.42,-44876.7,1454.1962,404.68279,290.16241,4.01E-05,0.12962805,1030.5401,1865.2781
5313,46.177301,16.615,90,700,90486.053,-36569.338,-45911.564,1433.1571,264.62717,290.09848,6.12E-05,0.12846594,1154.7011,1699.8847
5325,46.262686,1.61,120,-1000,107374.18,-27625.403,-43641.605,1452.6161,460.92769,290.18559,3.53E-05,0.13046764,996.95913,1947.556
5342,46.373767,9.618,120,500,107374.18,-37011.817,-45473.648,1446.926,364.31189,290.17966,4.47E-05,0.13028185,1087.2783,1839.4187
5340,46.365536,1.609,120,500,107374.18,-37022.26,-45456.586,1460.7693,456.07472,290.19106,3.57E-05,0.13078456,986.24511,1926.7246
5323,46.244164,16.634,120,-1380,107364.58,-28514.348,-43801.666,1431.6652,237.57067,290.30913,6.81E-05,0.12713803,1177.8636,1668.8232
5343,46.379829,16.615,120,500,107374.18,-36990.19,-45466.042,1437.609,267.96646,290.20132,6.05E-05,0.12776134,1156.9072,1708.9312
5320,46.229866,1.621,120,-1380,107252.87,-26966.66,-43511.147,1451.4782,400.81215,290.20551,4.05E-05,0.13003052,1048.2366,1877.0058
5328,46.27698,16.613,120,-1000,106900.14,-27490.957,-43620.431,1432.3098,258.63097,290.17906,6.27E-05,0.12858157,1172.0651,1706.2682
5347,46.406572,9.619,120,1000,107374.18,-40485.662,-46115.495,1439.0553,273.56766,290.13584,5.96E-05,0.13039765,1164.5572,1732.3518
5330,46.295491,1.609,120,-500,107374.18,-30875.33,-44275.352,1452.1375,413.61411,290.22921,3.93E-05,0.13036498,1043.514,1900.6173
5352,46.439377,9.638,120,1380,107374.18,-39533.029,-45948.568,1437.6394,263.98186,290.13015,6.16E-05,0.12999204,1165.7705,1710.5831
5346,46.402178,3.61,120,1000,107374.18,-40554.407,-46144.81,1446.4775,318.39062,290.12342,5.11E-05,0.1304993,1128.2482,1787.4488
5333,46.309784,16.614,120,-500,107374.18,-30863.448,-44271.158,1432.158,274.59034,290.16173,5.90E-05,0.12859408,1146.7068,1712.5659
5336,46.332133,5.616,120,0,107374.18,-33992.006,-44878.797,1456.2584,408.51468,290.18365,3.97E-05,0.12938391,1042.2512,1884.2437
5348,46.412634,16.614,120,1000,107374.18,-40411.656,-46120.346,1432.3982,267.54633,290.1552,6.06E-05,0.12849646,1154.9728,1709.8353
5355,46.465206,1.62,120,-1380,106505.84,-27292.29,-43579.398,1449.4661,403.8087,290.13061,4.03E-05,0.13031552,1029.6676,1862.5849
5351,46.434983,3.616,120,1380,107374.18,-42597.206,-46556.659,1449.9661,343.71299,290.18308,4.72E-05,0.12901215,1099.4894,1813.6924
5357,46.47344,9.618,120,-1380,105636.66,-25302.452,-43207.76,1442.4425,334.72384,290.1757,4.84E-05,0.12997547,1110.2074,1801.7421
5353,46.445445,16.615,120,1380,107374.18,-42748.509,-46565.252,1430.3301,242.81174,290.1871,6.66E-05,0.12684902,1180.4353,1682.2111
5356,46.469046,3.613,120,-1380,105757.04,-25667.306,-43283.905,1450.1135,380.617,290.16381,4.27E-05,0.13073272,1052.0464,1838.6101
5338,46.344251,21.607,120,0,107374.18,-33996.57,-44877.604,1433.5296,269.97686,290.18109,6.00E-05,0.12840694,1160.2846,1719.3517
5337,46.337083,13.6,120,0,107374.18,-33997.104,-44882.785,1441.6361,333.94304,290.18916,4.87E-05,0.13018756,1100.6243,1794.0929
5345,46.39834,1.609,120,1000,107374.18,-40378.311,-46113.357,1447.9957,345.55671,290.16615,4.71E-05,0.13114019,1107.5166,1820.7157
5341,46.369374,3.613,120,500,107374.18,-37169.246,-45486.147,1458.9285,424.26045,290.20109,3.84E-05,0.13116339,1034.5779,1911.1595
5359,46.487507,25.614,120,-1380,106672.73,-26084.992,-43342.124,1415.9121,156.89822,290.18027,0.000102997,0.12653681,1248.5359,1571.7267
5350,46.431145,1.608,120,1380,107374.18,-43225.937,-46656.198,1452.8674,419.21842,290.16496,3.88E-05,0.13102474,1027.2264,1897.1373
5349,46.42064,25.614,120,1000,107374.18,-39978.962,-46048.642,1422.689,165.88607,290.20156,9.75E-05,0.12739572,1249.1923,1592.3431
5360,46.498013,1.611,120,-1000,107374.18,-27715.609,-43656.407,1452.8445,462.40302,290.16589,3.52E-05,0.13089518,978.97248,1938.3104
5354,46.45345,25.613,120,1380,107374.18,-42389.945,-46507.855,1419.7323,139.66832,290.18954,0.000115738,0.1266981,1268.1147,1555.2792
5344,46.387836,25.61,120,500,107374.18,-37275.651,-45515.668,1429.8732,237.9475,290.17257,6.81E-05,0.12815951,1175.1266,1665.5199
5363,46.512313,16.614,120,-1000,107278.48,-27871.064,-43697.357,1432.7498,277.72887,290.13828,5.85E-05,0.12898628,1144.4113,1716.6594
5339,46.353644,30.607,120,0,107374.18,-34003.929,-44894.215,1428.4432,217.68634,290.17131,7.43E-05,0.1274992,1204.6554,1652.9305
5358,46.479503,16.613,120,-1380,106199.94,-25258.542,-43190.081,1431.1757,256.97536,290.19002,6.31E-05,0.12887953,1159.4417,1689.3664
5366,46.534661,3.611,120,-500,107374.18,-30870.561,-44278.312,1457.2109,429.16622,290.16639,3.79E-05,0.13070999,1026.725,1913.0225
5369,46.553122,25.614,120,-500,107374.18,-30881.95,-44283.698,1430.4297,230.31163,290.18473,7.03E-05,0.12788918,1183.3435,1659.4444
5364,46.520319,25.612,120,-1000,107292.26,-27527.878,-43634.657,1418.2344,185.93965,290.1716,8.70E-05,0.12685628,1217.6365,1601.2019
5371,46.567466,5.616,120,0,107374.18,-33997.392,-44883.278,1450.4462,327.53236,290.16303,4.96E-05,0.13020468,1125.2865,1801.6125
5361,46.501851,3.631,120,-1000,107374.18,-30453.656,-44192.299,1452.2436,422.06422,290.14529,3.85E-05,0.13072466,1031.6291,1902.2396
5378,46.615163,16.615,120,500,107374.18,-37150.045,-45492.808,1453.2809,322.02666,290.21003,5.05E-05,0.13024569,1117.7443,1781.084
5372,46.572415,13.6,120,0,107374.18,-34004.34,-44886.362,1442.0621,267.48543,290.14777,6.06E-05,0.1289541,1167.6954,1721.5875
5375,46.600869,1.612,120,500,107374.18,-37221.051,-45506.211,1458.1043,351.90901,290.18521,4.62E-05,0.13055385,1096.6799,1820.411
5379,46.623169,25.61,120,500,107374.18,-37317.383,-45518.094,1444.4794,187.4979,290.19043,8.66E-05,0.12893469,1251.6924,1640.0551
5376,46.604707,3.61,120,500,107374.18,-37231.946,-45504.073,1460.3483,334.84434,290.16912,4.86E-05,0.13056951,1112.7821,1805.9149
5377,46.6091,9.62,120,500,107374.18,-37109.835,-45481.995,1455.4893,284.21476,290.15706,5.72E-05,0.12987448,1166.4797,1753.8839
5367,46.539055,9.617,120,-500,107374.18,-30797.376,-44265.525,1450.2805,367.45144,290.16006,4.42E-05,0.12965528,1070.3965,1832.4217
5362,46.50625,9.618,120,-1000,106979.57,-27799.072,-43692.012,1440.7636,316.40772,290.16644,5.13E-05,0.128766,1124.4598,1778.7523
5385,46.666478,1.61,120,1380,107374.18,-42657.974,-46570.556,1478.5168,429.27301,290.1532,3.80E-05,0.13303319,1051.9841,1937.9654
5370,46.563628,1.613,120,0,107374.18,-34001.627,-44883.072,1463.2275,453.01723,290.1714,3.59E-05,0.13146059,993.33864,1926.5502
5380,46.633673,1.609,120,1000,107374.18,-40534.672,-46144.933,1472.3103,414.60767,290.15551,3.93E-05,0.13177666,1054.6753,1915.1126
5381,46.637511,3.613,120,1000,107374.18,-40251.019,-46105.75,1474.5908,392.99447,290.17103,4.15E-05,0.13237911,1068.097,1878.2767
5365,46.530823,1.611,120,-500,107374.18,-30993.988,-44304.749,1455.3354,456.68999,290.12977,3.57E-05,0.13161199,1002.3884,1947.8338
5388,46.680772,16.615,120,1380,107374.18,-43020.197,-46620.634,1445.5066,200.56103,290.1547,8.10E-05,0.12957093,1236.2016,1650.3539
5373,46.579583,21.61,120,0,107374.18,-34005.409,-44883.73,1436.0626,286.46873,290.17244,5.66E-05,0.1280902,1131.7261,1723.2436
5368,46.545117,16.616,120,-500,107374.18,-30945.924,-44287.727,1436.0228,293.2152,290.16972,5.52E-05,0.1279922,1141.5671,1746.8773
5391,46.704373,3.613,15,-290,13113.08,-25412.021,-45097.199,1461.3602,386.52668,290.22748,4.21E-05,0.13037117,1069.9351,1869.4689
5394,46.722835,25.61,15,-290,12950.718,-25251.961,-45064.061,1427.1315,95.632486,290.16322,0.000168958,0.12647114,1321.6389,1519.4217
5387,46.674709,9.619,120,1380,107374.18,-42530.847,-46554.973,1460.4519,318.19408,290.13783,5.11E-05,0.13142524,1135.1317,1791.1612
5397,46.741571,9.619,15,-200,13397.266,-25906.593,-45190.53,1450.4214,330.22153,290.21224,4.91E-05,0.12925378,1116.9055,1798.943
5400,46.766144,1.611,15,-100,13882.052,-26532.608,-45316.013,1464.5755,472.53574,290.16795,3.45E-05,0.13112379,994.65741,1973.5749
5395,46.733339,1.613,15,-200,13498.121,-25882.664,-45184.898,1460.551,434.47382,290.14816,3.74E-05,0.13079722,1011.6612,1907.561
5396,46.737178,3.61,15,-200,13380.574,-25862.188,-45186.131,1458.8635,394.25947,290.16014,4.12E-05,0.1305986,1052.1385,1867.7706
5374,46.588976,30.609,120,0,107374.18,-34006.972,-44886.978,1431.9376,228.45651,290.18113,7.09E-05,0.12790243,1052.3726,1803.4052
5401,46.769982,5.614,15,-100,13860.384,-26501.69,-45310.216,1457.1638,387.00948,290.2768,4.22E-05,0.13226258,1063.1275,1858.7916
5404,46.791493,30.607,15,-100,13983.729,-26535.938,-45321.605,1426.2476,175.17739,290.18786,9.24E-05,0.12719082,1238.533,1599.972
5399,46.755639,25.61,15,-200,13468.107,-25908.525,-45194.642,1424.8692,164.80282,290.16316,9.81E-05,0.12685164,1255.9328,1595.8449
5403,46.7821,21.609,15,-100,13991.047,-26543.668,-45314.739,1432.4538,230.54102,290.15671,7.02E-05,0.1274569,1195.174,1670.6038
5383,46.647967,16.616,120,1000,107374.18,-40083.805,-46077.546,1461.0359,294.8108,290.16945,5.52E-05,0.13062692,1156.498,1768.098
5384,46.655973,25.612,120,1000,107374.18,-40201.763,-46065.91,1453.485,189.64312,290.13097,8.55E-05,0.12826755,1257.8164,1649.0725
5393,46.714829,16.614,15,-290,12978.511,-25358.449,-45086.222,1431.3935,164.44213,290.29006,0.000103269,0.14365899,1262.9413,1601.8365
5390,46.700533,1.618,15,-290,13248.389,-25683.503,-45143.084,1469.6783,438.8675,290.155,3.72E-05,0.13258024,1017.3774,1922.9358
5402,46.774932,13.599,15,-100,13912.107,-26508.926,-45308.777,1440.7081,296.64931,290.25374,5.47E-05,0.12868949,1128.0057,1738.7216
5389,46.688778,25.612,120,1380,107374.18,-42733.544,-46564.8,1433.9844,153.59166,290.14338,0.000105675,0.12926874,1275.929,1593.1418
5382,46.641905,9.618,120,1000,107374.18,-40094.207,-46050.286,1464.5833,317.93354,290.1574,5.12E-05,0.13113201,1142.3734,1801.6064
5386,46.670315,3.615,120,1380,107374.18,-42508.603,-46536.636,1474.3807,386.94246,290.14148,4.21E-05,0.13169026,1074.0505,1875.0707
5407,46.812173,13.6,15,0,14415.558,-27164.38,-45432.492,1442.2442,313.24973,290.2431,5.20E-05,0.12982975,1114.4971,1759.4928
5392,46.708766,9.621,15,-290,13142.354,-25458.358,-45104.148,1446.1193,262.63065,290.23871,6.17E-05,0.12864963,1167.1047,1710.0165
5409,46.828734,30.607,15,0,14428.139,-27163.393,-45435.946,1421.662,180.4477,290.19735,8.96E-05,0.12704971,1234.7999,1609.1597
5415,46.877867,1.61,15,200,15478.665,-28455.593,-45691.147,1453.3858,475.83599,290.20342,3.42E-05,0.13163359,980.82818,1961.3334
5408,46.819341,21.608,15,0,14417.902,-27161.831,-45439.934,1428.1452,221.88034,290.1863,7.31E-05,0.12843849,1196.7376,1653.5149
5405,46.803385,1.612,15,0,14406.513,-27158.048,-45434.013,1459.0419,433.23075,290.15399,3.75E-05,0.13063418,1014.6652,1907.7994
5412,46.849414,13.601,15,100,14998.361,-27784.927,-45554.398,1437.0872,333.13593,290.30378,4.87E-05,0.12918234,1104.5316,1793.2562
5398,46.747633,16.614,15,-200,13422.264,-25879.868,-45187.981,1435.9744,223.23929,290.18509,7.26E-05,0.12868865,1204.3023,1665.5967
5424,46.932983,25.611,15,290,15957.407,-29055.748,-45801.952,1423.4717,102.83757,290.17497,0.000157542,0.12789775,1312.9009,1526.9173
5416,46.881705,3.613,15,200,15539.228,-28391.66,-45678.73,1451.3845,437.37665,290.16738,3.72E-05,0.13100893,1000.9786,1904.1022
5421,46.914516,3.612,15,290,15932.779,-28974.546,-45790.234,1449.8123,399.5281,290.16764,4.07E-05,0.12997139,1034.1169,1858.469
5418,46.892161,16.613,15,200,15492.973,-28463.57,-45685.02,1428.5091,238.94017,290.17305,6.79E-05,0.12889665,1185.0291,1678.9204
5420,46.910672,1.631,15,290,15491,-28196.652,-45630.913,1449.2874,407.94251,290.18592,3.99E-05,0.13074761,1045.1541,1889.9469
5423,46.924973,16.634,15,290,15421.803,-28310.746,-45646.085,1430.4057,184.57068,290.177,8.80E-05,0.12942852,1241.3368,1621.7339
5406,46.807223,5.612,15,0,14408.199,-27152.95,-45435.041,1454.0439,388.18041,290.20076,4.19E-05,0.13048922,1051.9886,1854.9104
5425,46.944738,1.621,25,-400,22352.991,-25820.704,-44997.619,1455.8767,392.71404,290.17267,4.15E-05,0.13190837,1047.9596,1857.6969
5419,46.900166,25.618,15,200,15369.793,-28348.654,-45665.368,1416.1264,150.43818,290.21215,0.000107436,0.12662055,1260.5578,1570.4826
5426,46.948579,3.611,25,-400,22182.611,-25227.662,-44872.876,1457.3311,412.42201,290.1632,3.95E-05,0.13194905,1034.6881,1892.1705
5411,46.844464,5.613,15,100,14907.456,-27801.578,-45560.113,1447.1866,372.28121,290.16334,4.37E-05,0.13085896,1060.605,1828.6677
5410,46.840626,1.609,15,100,14903.222,-27807.335,-45562.087,1455.8525,438.73116,290.16688,3.71E-05,0.13113913,1021.3002,1930.1745
5431,46.976097,3.613,25,-300,22810.23,-25922.216,-45005.554,1464.2211,429.19955,290.15271,3.79E-05,0.13042976,1018.0216,1902.938
5417,46.886098,9.62,15,200,15571.215,-28427.964,-45660.639,1436.5161,291.4958,290.09641,5.57E-05,0.12905456,1132.7573,1732.4448
5413,46.856583,21.608,15,100,14960.454,-27800.921,-45546.874,1424.4089,262.8412,290.18044,6.16E-05,0.12797743,1145.3247,1687.6854
5435,47.002839,1.611,25,-150,23447.387,-26918.348,-45201.303,1473.6893,461.05833,290.18396,3.54E-05,0.13221993,1016.2135,1970.635
5422,46.91891,9.617,15,290,15976.813,-29026.844,-45796.483,1437.4878,253.53371,290.19204,6.40E-05,0.12874294,1176.9305,1698.6251
5414,46.865976,30.605,15,100,14952.313,-27785.503,-45554.645,1416.7195,202.49046,290.17236,7.99E-05,0.12719336,1201.6825,1617.8933
5437,47.011071,9.619,25,-150,23514.199,-26906.096,-45206.072,1459.2874,364.35289,290.16613,4.46E-05,0.13056272,1088.8752,1838.5491
5438,47.017134,16.614,25,-150,23519.79,-26823.825,-45188.927,1445.3199,257.28486,290.17706,6.31E-05,0.12910608,1174.2863,1706.1986
5444,47.060993,30.607,25,0,24239.466,-27811.981,-45380.399,1434.2351,210.62156,290.18885,7.69E-05,0.12796086,1217.1218,1651.6055
5429,46.964535,15.603,25,-400,22556.469,-25266.228,-44878.139,1433.7761,217.82044,290.17758,7.44E-05,0.12871128,1205.4238,1657.6368
5428,46.958198,10.609,25,-400,22790.207,-25373.538,-44895.16,1441.8954,286.5164,290.20636,5.67E-05,0.12947333,1156.5022,1747.7604
5443,47.0516,21.609,25,0,24234.079,-27811.364,-45380.276,1439.4702,266.13713,290.18546,6.09E-05,0.12855035,1171.3358,1722.1187
5441,47.039482,5.614,25,0,24235.642,-27817.326,-45383.36,1465.2492,411.92033,290.17409,3.95E-05,0.13078315,1039.6674,1890.5649
5445,47.072886,1.608,25,150,24983.44,-28794.504,-45567.925,1467.6362,441.77077,290.18004,3.68E-05,0.13140979,1031.0234,1944.5826
5452,47.113928,8.606,25,300,25677.624,-29691.878,-45737.401,1455.3567,344.03971,290.18739,4.72E-05,0.12993137,1109.3359,1822.1287
5427,46.952973,6.603,25,-400,22370.341,-25329.668,-44893.927,1451.7249,354.21884,290.16445,4.59E-05,0.13007592,1084.9578,1819.1736
5450,47.105689,1.612,25,300,25506.174,-29707.748,-45748.584,1466.6608,451.37164,290.17413,3.61E-05,0.13143872,1019.8328,1955.4904
5451,47.109528,3.632,25,300,25238.146,-29057.845,-45614.508,1464.0968,400.70648,290.16007,4.06E-05,0.13082836,1047.8721,1873.0269
5432,46.980491,8.607,25,-300,22734.455,-25905.976,-45008.514,1454.5664,345.26012,290.17335,4.71E-05,0.13017351,1096.0856,1811.6417
5447,47.081116,9.619,25,150,24898.661,-28764.983,-45561.429,1458.0858,353.24269,290.17902,4.60E-05,0.13056144,1098.3298,1831.943
5439,47.025139,25.61,25,-150,23472.344,-26823.044,-45189.667,1435.887,220.07348,290.19559,7.36E-05,0.12823066,1210.1642,1664.0884
5446,47.076723,3.613,25,150,24787.157,-28741.301,-45563.567,1468.7576,423.78339,290.16188,3.84E-05,0.13140868,1035.462,1916.3663
5433,46.986273,14.612,25,-300,22835.803,-25881.841,-45003.005,1443.0243,269.71844,290.21228,6.01E-05,0.12917785,1158.7191,1715.0183
5455,47.136275,1.61,25,400,26171.537,-30360.489,-45869.298,1462.8548,435.49461,290.15454,3.74E-05,0.13086054,1028.4738,1935.6373
5434,46.993722,20.616,25,-300,22883.907,-25905.524,-45008.103,1441.3058,211.68618,290.15315,7.66E-05,0.128771,1217.3034,1653.3835
5436,47.006677,3.613,25,-150,23607.735,-26898.49,-45199.329,1473.2518,436.61794,290.17892,3.73E-05,0.13111131,1026.2298,1933.9621
5430,46.97226,1.608,25,-300,22723.929,-25944.624,-45016.203,1465.1722,462.93263,290.18884,3.52E-05,0.13233021,986.56491,1941.8088
5448,47.087179,16.613,25,150,24930.237,-28787.103,-45572.407,1448.9717,320.49285,290.18474,5.06E-05,0.12917165,1127.9456,1789.1858
5449,47.095184,25.613,25,150,25103.783,-28874.349,-45583.466,1435.4468,218.71272,290.18397,7.39E-05,0.12800083,1210.1508,1661.4957
5458,47.149733,10.606,25,400,26439.688,-30463.934,-45881.879,1444.3604,272.26327,290.18804,5.96E-05,0.12977082,1158.0507,1719.6463
5440,47.035644,1.61,25,0,24224.787,-27819.176,-45382.743,1468.9717,459.31029,290.194,3.55E-05,0.13151052,994.86796,1941.031
5462,47.173279,8.628,40,-550,36951.336,-26780.654,-44917.445,1444.1404,296.53353,290.22621,5.48E-05,0.13038107,1141.8561,1756.4873
5453,47.119708,14.612,25,300,25610.483,-29760.17,-45760.138,1440.7509,257.70914,290.1843,6.29E-05,0.12889123,1179.7008,1713.6427
5461,47.168884,3.613,40,-550,35883.088,-25253.359,-44624.747,1458.5828,397.69191,290.20434,4.13E-05,0.13533413,1066.6414,1888.4596
5442,47.044432,13.601,25,0,24228.899,-27815.311,-45378.385,1450.7344,328.91779,290.20254,4.94E-05,0.1295198,1106.0189,1784.769
5454,47.127158,20.619,25,300,25297.722,-29616.268,-45724.532,1433.9736,204.77157,290.13884,7.91E-05,0.12840783,1225.2551,1648.3307
5459,47.156069,15.601,25,400,26150.404,-30323.156,-45870.778,1435.2905,231.35466,290.12819,7.01E-05,0.1285792,1192.9799,1671.0807
5474,47.250743,25.614,40,-200,38097.498,-27630.952,-45069.282,1424.4041,209.60661,290.20863,7.74E-05,0.12824558,1203.0454,1635.6718
5472,47.236675,9.619,40,-200,37975.428,-27523.888,-45052.096,1443.1582,331.4016,290.17899,4.92E-05,0.13054363,1107.2292,1789.8213
5466,47.199477,3.613,40,-400,37116.618,-26249.409,-44797.964,1454.6926,391.84847,290.17421,4.15E-05,0.13113256,1064.3537,1875.8079
5471,47.232281,3.614,40,-200,37789.094,-27525.081,-45064.554,1452.6148,389.50219,290.20367,4.18E-05,0.13114733,1068.0252,1874.0051
5463,47.179066,14.611,40,-550,36276.311,-25391.012,-44642.221,1436.7813,233.87609,290.29196,6.95E-05,0.1304561,1190.4246,1671.5552
5457,47.144507,6.604,25,400,26357.335,-30337.999,-45865.351,1448.7891,300.02445,290.11351,5.42E-05,0.13043803,1136.6347,1758.739
5468,47.209933,16.615,40,-400,37180.47,-26383.813,-44825.964,1433.4175,260.27275,290.22958,6.27E-05,0.12958951,1162.7045,1700.5581
5456,47.140114,3.611,25,400,26047.946,-30389.269,-45879.289,1458.0337,388.65124,290.18281,4.19E-05,0.13118237,1072.8633,1877.4397
5467,47.203871,9.616,40,-400,36824.168,-26126.763,-44780.943,1442.9721,313.34312,290.25553,5.19E-05,0.13035508,1125.9087,1772.8388
5476,47.265086,5.613,40,0,38852.944,-28816.212,-45304.131,1449.3636,369.16298,290.20254,4.41E-05,0.13125319,1081.0935,1846.0782
5469,47.217938,25.612,40,-400,37004.416,-26340.643,-44814.246,1421.4143,170.41622,290.21983,9.50E-05,0.12776048,1246.5222,1597.7405
5478,47.277204,21.608,40,0,38862.401,-28815.596,-45305.981,1428.6004,248.27703,290.19286,6.54E-05,0.12929935,1168.3578,1679.8746
5460,47.165044,1.621,40,-550,36448.665,-26066.16,-44773.953,1466.6128,481.03256,290.20166,3.39E-05,0.1324527,970.27979,1963.6394
5482,47.306721,9.618,40,200,39891.426,-30100.642,-45555.303,1445.1834,345.87064,290.18776,4.70E-05,0.13048999,1092.6215,1804.631
5464,47.186516,20.638,40,-550,37106.093,-26653.938,-44875.836,1423.4769,175.36537,290.19207,9.24E-05,0.12824125,1241.8457,1604.4068
5484,47.320788,25.612,40,200,39825.889,-29988.604,-45544.654,1425.7178,222.64214,290.17944,7.28E-05,0.12794604,1191.824,1651.3781
5475,47.261248,1.61,40,0,38855.37,-28812.101,-45302.034,1454.0074,416.67672,290.21257,3.91E-05,0.13203707,1031.5572,1888.7357
5486,47.335131,3.615,40,400,40948.41,-31419.321,-45808.694,1455.8042,408.9358,290.19724,3.98E-05,0.13147038,1035.4018,1878.1235
5480,47.298489,1.61,40,200,39776.88,-30091.926,-45559.579,1451.5863,416.41395,290.18483,3.92E-05,0.13119431,1041.0952,1902.1675
5488,47.345587,16.614,40,400,40914.284,-31342.683,-45794.756,1435.9548,251.88936,290.18862,6.44E-05,0.1287461,1181.8458,1702.2552
5470,47.228443,1.61,40,-200,38001.906,-27555.054,-45055.468,1453.2385,412.16047,290.1873,3.95E-05,0.13125124,1025.7314,1874.2888
5496,47.399768,3.611,65,-810,59048.768,-25296.078,-44159.613,1458.9977,377.60734,290.14036,4.31E-05,0.13140899,1070.1583,1847.9933
5493,47.378111,14.61,40,550,41679.023,-32420.799,-46006.745,1436.5226,220.75132,290.21972,7.35E-05,0.12888172,1202.7678,1658.4039
5498,47.410224,16.615,65,-810,59605.919,-25469.46,-44190.285,1437.9405,234.11899,290.18931,6.93E-05,0.12892751,1194.8674,1676.7891
5465,47.195639,1.608,40,-400,37135.49,-26208.993,-44783.985,1454.6142,423.34215,290.11179,3.85E-05,0.13242326,1020.3093,1897.3271
5477,47.270036,13.6,40,0,38859.029,-28818.967,-45304.953,1438.3862,301.15145,290.19826,5.40E-05,0.13020961,1127.2178,1751.2064
5492,47.372329,8.607,40,550,41690.288,-32311.721,-45980.267,1445.9898,317.73775,290.24003,5.16E-05,0.13324548,1112.7398,1768.2198
5473,47.242738,16.614,40,-200,37901.585,-27540.211,-45059.127,1433.3987,268.00139,290.1761,6.05E-05,0.1291379,1155.2119,1710.4244
5501,47.432579,3.613,65,-600,60258.538,-26903.342,-44478.378,1457.091,379.23533,290.19756,4.29E-05,0.13127906,1063.2562,1844.8145
5479,47.286597,30.605,40,0,38866.348,-28815.39,-45306.022,1421.0917,197.50801,290.19896,8.20E-05,0.12794938,1215.3758,1623.6343
5494,47.385561,20.617,40,550,41765.817,-32446.825,-46021.382,1427.2651,172.03661,290.22955,9.42E-05,0.12870929,1253.0376,1608.7199
5481,47.302326,3.613,40,200,39917.904,-30132.589,-45557.523,1453.0135,401.78261,290.20938,4.06E-05,0.13209575,1054.0766,1884.8426
5502,47.436973,9.617,65,-600,60126.23,-26600.16,-44414.115,1449.0666,338.13102,290.2077,4.82E-05,0.13070953,1112.1038,1812.1689
5495,47.395928,1.62,65,-810,59806.971,-26421.311,-44398.943,1459.9696,415.52667,290.08052,3.92E-05,0.13158326,1028.4889,1885.5919
5485,47.331293,1.61,40,400,40791.433,-31420.637,-45811.696,1457.5313,435.02021,290.19371,3.74E-05,0.13134961,1010.0682,1909.7096
5500,47.428736,1.629,65,-600,61180.627,-28233.738,-44736.456,1456.0875,387.59336,290.17004,4.20E-05,0.13103792,1056.258,1855.9642
5483,47.312783,16.615,40,200,39792.914,-30108.002,-45554.85,1437.1164,277.98562,290.16687,5.84E-05,0.12965301,1152.0866,1728.1861
5503,47.443034,16.615,65,-600,60329.01,-26910.084,-44469.168,1439.4934,264.08755,290.19507,6.14E-05,0.12909135,1162.5858,1706.2324
5505,47.461546,1.61,65,-300,61651.107,-28596.165,-44805.859,1464.0248,447.00115,290.2009,3.65E-05,0.13220138,1011.342,1929.7792
5490,47.364097,1.611,40,550,41724.044,-32375.326,-46019.614,1453.1266,391.82794,290.21936,4.16E-05,0.12781472,1048.6469,1870.0804
5497,47.404162,9.619,65,-810,59195.672,-25465.759,-44200.44,1448.7412,318.41151,290.19645,5.11E-05,0.13089154,1127.6394,1785.9566
5487,47.339525,9.618,40,400,40779.962,-31457.188,-45835.419,1446.0257,331.32451,290.19511,4.91E-05,0.13114526,1117.229,1801.7003
5499,47.41823,25.613,65,-810,59570.354,-25250.317,-44147.237,1426.0772,143.95112,290.22012,0.000112573,0.12830255,1271.0578,1567.3058
5489,47.353593,25.613,40,400,40682.725,-31344.328,-45796.771,1424.0288,177.18951,290.20611,9.14E-05,0.12778205,1235.021,1600.7669
5509,47.483851,25.612,65,-300,61700.815,-28590.615,-44798.622,1437.6067,225.34443,290.18657,7.19E-05,0.12863423,1201.3138,1668.969
5507,47.469778,9.638,65,-300,62210.848,-29388.285,-44960.533,1449.5879,313.3881,290.17086,5.19E-05,0.13037391,1136.2554,1784.5931
5515,47.531597,1.612,65,300,64549.518,-32304.032,-45528.578,1470.7978,464.6135,290.17499,3.51E-05,0.13326385,997.08542,1952.5711
5514,47.519704,30.611,65,0,63122.987,-30458.301,-45168.739,1437.2886,217.00201,290.11004,7.49E-05,0.12753767,1210.9996,1659.7176
5491,47.367936,3.612,40,550,41634.783,-32267.975,-45978.664,1451.5713,343.41641,290.27728,4.74E-05,0.13100553,1094.9573,1802.7902
5513,47.51031,21.613,65,0,63122.041,-30461.097,-45168.164,1442.7642,270.29982,290.18456,6.01E-05,0.12936113,1158.7445,1717.6595
5506,47.465383,3.614,65,-300,61770.875,-28747.345,-44833.981,1458.5602,375.42855,290.16972,4.33E-05,0.1309159,1087.5827,1864.0637
5525,47.597212,1.61,65,810,67058.776,-35628.587,-46184.198,1458.0158,423.32253,290.17976,3.84E-05,0.1312216,1019.9109,1893.0588
5520,47.564408,1.611,65,600,66156.421,-34472.558,-45951.939,1465.3821,453.5751,290.17328,3.59E-05,0.1315784,1013.9551,1953.4792
5511,47.498193,5.617,65,0,63114.312,-30442.842,-45167.259,1463.3846,405.18159,290.11591,4.01E-05,0.13097112,1045.1214,1884.5554
5524,47.586707,25.615,65,600,65811.629,-33961.17,-45854.003,1429.2187,191.75479,290.19111,8.45E-05,0.12825705,1233.7011,1630.6525
5518,47.545892,16.632,65,300,64194.899,-31786.971,-45430.436,1445.4154,280.13495,290.16418,5.79E-05,0.12947339,1159.0144,1740.0362
5504,47.451041,25.613,65,-600,60531.008,-26659.078,-44422.215,1430.8407,169.32393,290.18196,9.58E-05,0.12844491,1257.6215,1608.1057
5508,47.475846,16.614,65,-300,61463.128,-28256.803,-44738.183,1444.4752,290.63196,290.20794,5.59E-05,0.1296069,1153.4006,1754.0943
5527,47.605444,9.616,65,810,67181.217,-35950.558,-46242.951,1444.4381,302.79098,290.1885,5.37E-05,0.13009336,1127.5258,1750.1711
5529,47.619512,25.611,65,810,66604.371,-35760.566,-46218.118,1423.1049,155.11288,290.15304,0.000104498,0.12783908,1256.3812,1576.437
5522,47.572639,9.618,65,600,65605.807,-34169.952,-45899.23,1447.8602,286.0083,290.13813,5.68E-05,0.12980679,1153.546,1747.7166
5530,47.631266,1.62,90,-1070,83293.703,-26998.606,-44045.807,1456.3333,439.80733,290.15667,3.70E-05,0.13082465,999.89709,1906.5777
5510,47.494354,1.616,65,0,63114.723,-30455.258,-45169.48,1468.1777,446.42921,290.17611,3.65E-05,0.13234758,1008.4251,1928.7971
5536,47.667912,3.631,90,-700,85139.903,-29447.409,-44523.316,1454.9467,423.24096,290.17377,3.84E-05,0.1310221,1018.8282,1891.3132
5539,47.68638,25.612,90,-700,84331.083,-27638.559,-44163.396,1428.0595,212.24248,290.15826,7.64E-05,0.12850158,1202.208,1639.9738
5512,47.503143,13.604,65,0,63100.086,-30443.376,-45168.698,1453.7433,334.34798,290.1877,4.87E-05,0.13085968,1103.6108,1793.47
5537,47.672311,9.618,90,-700,83953.644,-27656.238,-44160.846,1443.5212,319.12068,290.10792,5.10E-05,0.13049619,1108.8556,1767.5585
5534,47.653569,25.61,90,-1070,81904.993,-24875.803,-43628.202,1422.0377,151.70875,290.13504,0.000106712,0.12791926,1259.2072,1572.8433
5521,47.568245,3.612,65,600,66118.349,-34429.223,-45940.879,1461.708,419.8123,290.19192,3.89E-05,0.13236556,1047.5817,1916.2163
5545,47.729689,1.629,90,0,87210.307,-32086.863,-45039.063,1443.582,408.23133,290.15311,3.99E-05,0.1311182,1036.394,1881.6161
5517,47.539828,9.621,65,300,64585.576,-32361.182,-45538.733,1452.2378,299.1125,290.17513,5.43E-05,0.13047123,1139.7792,1756.2006
5531,47.635107,3.612,90,-1070,82331.564,-25521.8,-43759.071,1452.1713,387.07047,290.17881,4.20E-05,0.13127114,1066.4492,1866.8135
5538,47.678374,16.615,90,-700,84037.149,-27825.467,-44201.591,1433.7574,251.22374,290.166,6.46E-05,0.12887382,1167.8717,1686.2496
5519,47.553902,25.613,65,300,64377.286,-32291.451,-45531.415,1436.5905,232.19962,290.19692,6.99E-05,0.12899428,1199.3556,1679.3817
5543,47.711178,16.614,90,-300,85871.139,-30251.452,-44677.539,1432.3584,273.65803,290.18981,5.93E-05,0.12959497,1145.2387,1709.135
5546,47.733533,5.614,90,0,87210.143,-32086.329,-45039.967,1437.7495,378.85819,290.1551,4.30E-05,0.13079994,1063.0033,1844.6229
5516,47.535433,3.617,65,300,64411.289,-32091.756,-45480.227,1466.0747,430.53604,290.10101,3.78E-05,0.13200629,1025.0824,1917.1499
5544,47.719184,25.615,90,-300,85787.511,-30128.888,-44657.803,1418.5191,210.50833,290.14535,7.71E-05,0.12885264,1206.9523,1641.8457
5541,47.700722,3.613,90,-300,85823.322,-30208.487,-44668.946,1457.7256,387.85684,290.15966,4.20E-05,0.13124311,1068.2068,1871.0053
5523,47.578701,16.614,65,600,66027.772,-34232.899,-45903.136,1438.4274,258.93089,290.16177,6.26E-05,0.12868093,1176.5587,1711.8555
5551,47.770774,3.612,90,300,88652.922,-34073.948,-45430.066,1432.9803,404.55536,290.21679,4.02E-05,0.13060382,1010.5503,1843.4901
5528,47.611506,16.613,65,810,67045.866,-35674.759,-46188.926,1433.2004,228.14125,290.17286,7.11E-05,0.12887013,1192.0724,1663.17
5547,47.738482,13.603,90,0,87220.504,-32090.564,-45041.447,1423.4539,305.69541,290.19005,5.31E-05,0.12989362,1121.1975,1751.7217
5526,47.60105,3.614,65,810,66907.308,-35424.328,-46140.616,1453.3756,362.4255,290.18212,4.49E-05,0.13111255,1081.9366,1834.6392
5532,47.639501,9.617,90,-1070,82227.377,-25411.324,-43738.596,1441.3138,306.29931,290.17246,5.30E-05,0.13011522,1119.3826,1752.2033
5552,47.775168,9.639,90,300,88137.746,-33262.627,-45269.348,1426.0661,336.19392,290.1699,4.83E-05,0.12936075,1075.1246,1768.5219
5535,47.664074,1.61,90,-700,84038.794,-27774.813,-44193.04,1453.1931,420.57678,290.14606,3.87E-05,0.13126108,1017.3462,1883.4922
5533,47.645563,16.614,90,-1070,82101.565,-25135.361,-43681.569,1427.3695,221.74429,290.16716,7.30E-05,0.12787028,1201.322,1659.9608
5550,47.766936,1.61,90,300,88512.719,-34069.713,-45431.135,1425.8114,363.09792,290.19904,4.47E-05,0.1294818,1065.6323,1818.1757
5555,47.799747,1.61,90,700,90547.314,-36423.75,-45887.594,1429.4472,344.78047,290.17164,4.71E-05,0.12946611,1071.9353,1782.489
5553,47.781236,16.613,90,300,88571.514,-33940.16,-45404.452,1415.9294,283.8686,290.15517,5.70E-05,0.12764174,1126.5968,1714.3325
5540,47.696884,1.611,90,-300,85877.06,-30306.299,-44694.231,1457.0801,409.10244,290.17567,3.98E-05,0.13127041,1048.648,1894.6348
5542,47.705116,9.619,90,-300,85924.301,-30358.392,-44705.373,1444.756,329.53767,290.18184,4.93E-05,0.13055828,1102.9432,1781.2588
5564,47.85485,25.612,90,1070,91943.882,-39745.676,-46543.913,1398.3964,159.16566,290.1858,0.000101611,0.12681748,1232.2925,1560.8388
5556,47.803584,3.611,90,700,90523.426,-36791.482,-45965.219,1431.4155,329.92378,290.13277,4.92E-05,0.12922403,1089.1362,1769.3689
5558,47.814041,16.614,90,700,90441.319,-36525.88,-45907.905,1415.2885,265.51316,290.1838,6.10E-05,0.12751743,1140.6055,1690.9096
5570,47.899419,1.612,120,-1000,107374.18,-28109.448,-43717.586,1422.6404,434.81559,290.18087,3.73E-05,0.12865996,972.05003,1869.8389
5572,47.907651,9.618,120,-1000,107374.18,-27814.12,-43664.506,1407.1178,330.49439,290.16304,4.91E-05,0.12846397,1076.5524,1763.0537
5561,47.836389,3.612,90,1070,91899.066,-38666.942,-46329.868,1427.655,359.63841,290.17019,4.51E-05,0.12947281,1053.471,1795.6503
5549,47.755044,30.606,90,0,87208.827,-32091.139,-45042.886,1399.4127,202.18468,290.18791,8.00E-05,0.12718975,1189.0622,1606.8065
5566,47.870447,3.632,120,-1380,107374.18,-29557.845,-44003.787,1424.6649,349.46797,290.24904,4.65E-05,0.13085451,1068.2457,1793.5523
5567,47.874846,9.619,120,-1380,106610.23,-25382.668,-43192.63,1417.7746,313.67352,290.17436,5.16E-05,0.12826883,1101.9409,1750.2814
5569,47.888914,25.613,120,-1380,106107.64,-24889.7,-43093.584,1389.4534,161.75039,290.24948,0.000100289,0.12736215,1221.7734,1556.4892
5574,47.921718,25.614,120,-1000,107313.31,-27668.902,-43655.584,1381.9925,186.53571,290.17269,8.66E-05,0.12618406,1191.777,1576.3442
5548,47.745651,21.606,90,0,87210.677,-32090.728,-45057.976,1410.2356,244.37224,290.16948,6.63E-05,0.12839541,1151.5539,1655.9613
5577,47.940461,9.618,120,-500,107374.18,-30901.315,-44261.373,1405.1103,345.12148,290.15606,4.70E-05,0.12894201,1049.2437,1764.9583
5559,47.822046,25.614,90,700,90169.793,-36180.637,-45847.343,1405.7346,167.5518,290.20313,9.65E-05,0.12692915,1227.3848,1572.2314
5557,47.807978,9.618,90,700,90575.56,-36712.254,-45938.906,1425.7828,300.22796,290.09373,5.40E-05,0.12875976,1116.5235,1733.5674
5562,47.840782,9.618,90,1070,92200.072,-39123.894,-46423.117,1419.3841,309.64089,290.17319,5.23E-05,0.12764724,1107.4923,1748.8208
5582,47.973822,13.599,120,0,107374.18,-34010.508,-44862.268,1395.379,315.48777,290.16499,5.13E-05,0.12748503,1074.8078,1728.3639
5563,47.846845,16.614,90,1070,92547.785,-38765.865,-46333.733,1410.7443,232.22779,290.12932,7.02E-05,0.13045896,1164.9755,1642.1963
5554,47.789241,25.614,90,300,88565.593,-33955.743,-45402.314,1408.6988,223.98197,290.15199,7.23E-05,0.12753643,1168.0797,1629.7991
5580,47.965034,1.609,120,0,107374.18,-34009.603,-44869.628,1411.0388,419.41454,290.23501,3.87E-05,0.12965818,976.80422,1842.6402
5573,47.913713,16.614,120,-1000,107374.18,-27695.832,-43654.474,1394.3417,241.84188,290.15294,6.70E-05,0.12784718,1143.6063,1641.4341
5581,47.968872,5.617,120,0,107374.18,-34005.204,-44866.873,1401.8494,310.11802,290.15367,5.22E-05,0.12780676,1076.2995,1715.8015
5568,47.880908,16.614,120,-1380,106677.74,-25570.028,-43222.561,1397.5048,233.95835,290.18532,6.91E-05,0.12689214,1150.3234,1632.4543
5579,47.954529,25.612,120,-500,107374.18,-30781.3,-44247.311,1381.1899,220.36114,290.16867,7.34E-05,0.12659321,1148.9969,1603.185
5565,47.866606,1.618,120,-1380,106988.25,-26728.317,-43461.398,1432.8952,438.69101,290.18646,3.71E-05,0.13118935,999.2324,1906.8585
5585,48.002281,1.609,120,500,107374.18,-37194.079,-45483.516,1407.8417,432.85439,290.13973,3.75E-05,0.12921205,970.93257,1861.9361
5560,47.832551,1.61,90,1070,92043.217,-38956.104,-46385.045,1434.7062,427.74349,290.17638,3.80E-05,0.13012199,1010.5387,1892.5017
5575,47.932224,1.63,120,-500,107374.18,-32262.342,-44533.801,1417.3099,440.72415,290.10151,3.68E-05,0.12881535,971.5565,1878.9688
5576,47.936067,3.612,120,-500,107374.18,-30960.068,-44265.073,1416.7527,394.6166,290.11951,4.13E-05,0.12881757,1024.4571,1841.5025
5578,47.946523,16.613,120,-500,107374.18,-30888.651,-44266.142,1398.0544,277.58007,290.17712,5.83E-05,0.12693615,1108.9629,1681.1179
5587,48.010513,9.616,120,500,107374.18,-37315.163,-45512.79,1400.1714,351.72065,290.15751,4.61E-05,0.12810799,1037.1499,1760.7087
5589,48.024581,25.613,120,500,107374.18,-37049.519,-45459.094,1374.1797,170.15338,290.1653,9.49E-05,0.125649,1192.8132,1543.3888
5571,47.903257,3.61,120,-1000,107374.18,-26740.774,-43468.1,1422.2191,404.61565,290.15511,4.01E-05,0.12950091,1008.9413,1849.9173
5586,48.006118,3.614,120,500,107374.18,-37193.38,-45493.712,1407.758,413.74426,290.15906,3.92E-05,0.12853437,980.79848,1837.9389
5588,48.016575,16.616,120,500,107374.18,-37208.387,-45493.342,1387.1837,273.77309,290.13216,5.91E-05,0.12677703,1110.3832,1677.2229
5583,47.980991,21.628,120,0,107374.18,-34015.318,-44869.875,1386.6082,261.84851,290.16367,6.17E-05,0.12625393,1108.4372,1649.3204
5592,48.043317,9.618,120,1000,107374.18,-40595.81,-46152.909,1392.7202,285.84772,290.16908,5.66E-05,0.12753822,1101.344,1690.7065
5597,48.076122,9.619,120,1380,107374.18,-42716.974,-46571.995,1391.6116,295.43366,290.17012,5.48E-05,0.12747275,1092.2901,1703.3967
5593,48.049379,16.616,120,1000,107374.18,-40111.434,-46057.481,1383.3494,258.82685,290.16361,6.24E-05,0.12658434,1121.6517,1657.2978
5590,48.035086,1.609,120,1000,107374.18,-40702.75,-46164.627,1399.0371,360.2052,290.17003,4.50E-05,0.12867438,1037.9824,1782.9469
5594,48.057385,25.612,120,1000,107374.18,-40439.531,-46111.054,1367.9649,152.33257,290.17287,0.000105953,0.12570159,1207.8782,1523.8289
5595,48.06789,1.61,120,1380,107374.18,-42922.837,-46606.202,1401.0361,413.55288,290.16423,3.92E-05,0.1289649,982.90505,1841.196
5604,48.123422,20.617,40,-550,36127.352,-25273.136,-44602.874,1358.2742,170.21158,290.13937,9.46E-05,0.12415297,1180.1242,1531.2698
5601,48.105791,3.612,40,-550,36244.858,-25390.066,-44633.71,1400.8714,395.91288,290.14371,4.09E-05,0.12823557,1004.4999,1823.5405
5584,47.990389,30.606,120,0,107374.18,-34007.259,-44871.725,1374.4484,208.04087,290.10705,7.75E-05,0.12527599,1150.7457,1579.9613
5610,48.16535,1.61,40,-200,37701.355,-27534.989,-45058.346,1393.4264,401.45954,290.16888,4.04E-05,0.12834501,984.47558,1811.2719
5606,48.136383,3.612,40,-400,36505.486,-26196.494,-44794.84,1391.7799,380.48808,290.17969,4.26E-05,0.12803904,1000.8682,1790.2126
5598,48.082183,16.615,120,1380,107374.18,-42435.46,-46499.016,1377.3854,222.30085,290.1576,7.27E-05,0.12646594,1149.548,1608.25
5596,48.071728,3.613,120,1380,107374.18,-42508.686,-46532.401,1400.0621,374.71268,290.1686,4.32E-05,0.12822857,1017.6592,1788.1489
5599,48.09019,25.632,120,1380,107374.18,-39460.296,-45925.132,1363.6064,143.19745,290.15353,0.000112608,0.12495185,1209.4888,1503.9152
5619,48.223503,30.607,40,0,38672.49,-28822.462,-45311.655,1357.2558,197.49397,290.15446,8.15E-05,0.12396492,1145.6637,1552.0939
5616,48.201992,5.615,40,0,38645.684,-28818.104,-45308.202,1389.5976,378.86033,290.16985,4.27E-05,0.12729082,991.45016,1772.1963
5615,48.198155,1.609,40,0,38644.779,-28816.089,-45306.146,1391.9244,400.56558,290.17765,4.04E-05,0.12731826,981.27347,1815.1508
5600,48.10195,1.623,40,-550,36722.203,-26238.596,-44798.17,1400.7962,433.72297,290.17588,3.74E-05,0.12819257,949.88796,1844.0918
5622,48.243627,9.616,40,200,39832.59,-30143.237,-45566.363,1380.3547,298.36682,290.1825,5.43E-05,0.12709227,1081.5099,1697.1163
5621,48.239233,3.612,40,200,39669.816,-30066.764,-45550.739,1393.7663,407.26184,290.17025,3.97E-05,0.12788873,990.20133,1830.1926
5591,48.038923,3.612,120,1000,107374.18,-40277.826,-46087.66,1401.1769,342.93693,290.17379,4.73E-05,0.12867017,1054.1673,1764.9034
5602,48.110185,8.605,40,-550,35984.148,-24950.343,-44546.793,1385.9367,304.40514,290.15534,5.31E-05,0.12696389,1079.7567,1709.2433
5618,48.214111,21.608,40,0,38657.196,-28817.651,-45304.625,1368.2074,253.77604,290.14757,6.37E-05,0.1257888,1097.3263,1619.704
5624,48.257695,25.613,40,200,39575.786,-29996.005,-45535.403,1358.4658,173.80583,290.17611,9.28E-05,0.12448131,1169.0132,1527.0676
5625,48.2682,1.611,40,400,40685.274,-31354.154,-45803.308,1391.0729,413.1999,290.21497,3.91E-05,0.126762,966.73788,1815.9995
5605,48.13254,1.63,40,-400,37361.252,-27301.169,-45007.322,1392.7793,419.20353,290.09903,3.87E-05,0.12792369,965.29608,1825.7443
5608,48.146839,16.615,40,-400,36750.778,-26235.265,-44801.295,1369.0755,234.41895,290.15613,6.88E-05,0.12552511,1132.0985,1616.053
5609,48.154845,25.612,40,-400,36477.98,-26285.384,-44821.153,1359.1246,169.24427,290.15342,9.52E-05,0.12436829,1178.5096,1526.046
5611,48.169187,3.614,40,-200,37776.554,-27577.913,-45066.651,1394.4529,397.1047,290.18717,4.08E-05,0.12787229,980.38198,1799.7089
5626,48.272038,3.611,40,400,40589.764,-31367.064,-45808.037,1386.3435,356.63433,290.1933,4.54E-05,0.12750872,1029.4662,1767.4025
5623,48.249689,16.615,40,200,39579.692,-30073.054,-45558.592,1373.3591,285.70611,290.17608,5.65E-05,0.12622767,1073.9453,1664.479
5603,48.115966,14.631,40,-550,36501.662,-26685.309,-44895.243,1373.1781,231.34767,290.16774,6.99E-05,0.12626524,1134.8017,1614.8044
5612,48.173581,9.618,40,-200,37742.388,-27511.266,-45051.562,1383.7866,309.97047,290.154,5.22E-05,0.12657847,1056.5748,1694.7383
5627,48.276431,9.619,40,400,40340.525,-31301.979,-45794.88,1379.7039,318.83009,290.18511,5.10E-05,0.12599782,1061.3635,1717.8789
5630,48.301004,1.611,40,550,40965.349,-32245.321,-45985.818,1391.6826,421.04611,290.20006,3.85E-05,0.12785265,973.4866,1844.7861
5607,48.140778,9.617,40,-400,36506.308,-26206.526,-44800.719,1382.4594,307.84445,290.14881,5.25E-05,0.12640874,1058.3508,1692.6997
5628,48.282494,16.612,40,400,40860.958,-31462.615,-45819.631,1368.9992,254.45933,290.17992,6.34E-05,0.12567657,1108.7575,1632.7678
5613,48.179644,16.612,40,-200,37670.272,-27502.55,-45044.819,1373.5808,266.60794,290.16986,6.05E-05,0.12573382,1104.3526,1655.9707
5614,48.18765,25.612,40,-200,37607.202,-27555.3,-45056.496,1363.563,217.23978,290.13902,7.42E-05,0.12474334,1131.2734,1578.8276
5631,48.304842,3.613,40,550,41250.851,-32310.077,-45988.408,1391.8709,388.77299,290.19682,4.16E-05,0.12747302,998.03883,1804.2238
5635,48.332834,1.62,65,-810,59876.086,-26440.059,-44393.023,1396.0717,437.0951,290.19568,3.70E-05,0.1271744,941.07086,1841.2019
5617,48.206942,13.6,40,0,38655.633,-28823.325,-45309.394,1378.1891,305.03483,290.18147,5.30E-05,0.12656578,1059.2509,1688.1531
5620,48.235395,1.611,40,200,39693.211,-30102.945,-45559.825,1392.6391,429.18662,290.17151,3.77E-05,0.12710776,963.69133,1850.3188
5636,48.336675,3.612,65,-810,59371.891,-25454.329,-44193.492,1395.1949,392.4001,290.19591,4.13E-05,0.12798352,1006.6197,1817.0268
5645,48.398453,1.631,65,-300,62051.65,-29331.053,-44955.394,1389.4983,407.17023,290.15299,3.99E-05,0.12913532,976.51989,1813.5609
5637,48.341069,9.618,65,-810,59805.368,-25544.412,-44207.841,1381.2583,300.21517,290.19435,5.38E-05,0.12547302,1068.2592,1691.9631
5639,48.355137,25.612,65,-810,58578.37,-25294.187,-44179.677,1355.8251,147.61432,290.2543,0.000109197,0.12415189,1192.5245,1495.9401
5640,48.365642,1.611,65,-600,60297.269,-26749.49,-44446.143,1393.6684,438.28758,290.18134,3.69E-05,0.12761655,957.47022,1864.1661
5643,48.379936,16.616,65,-600,60260.512,-26696.451,-44448.446,1367.3446,241.60904,290.11458,6.68E-05,0.12523058,1114.136,1611.3388
5629,48.2905,25.611,40,400,40757.431,-31438.481,-45816.547,1359.7227,176.3622,290.18823,9.13E-05,0.12402469,1168.4827,1532.2648
5650,48.431269,1.61,65,0,62969.545,-30453.038,-45171.412,1388.1389,401.34926,290.17908,4.03E-05,0.12637113,987.26396,1818.4936
5644,48.387942,25.629,65,-600,61208.585,-28125.235,-44717.132,1359.0375,176.00624,290.17062,9.15E-05,0.12404009,1168.4329,1531.1025
5634,48.322467,20.616,40,550,41370.291,-32488.351,-46022.451,1361.1179,175.36588,290.19843,9.19E-05,0.12417984,1180.0675,1542.9628
5651,48.435107,5.613,65,0,62971.478,-30458.671,-45171.823,1386.0088,400.136,290.19401,4.05E-05,0.12786642,986.2628,1812.5453
5638,48.347131,16.616,65,-810,59420.202,-25649.378,-44231.729,1365.3038,201.58976,290.18801,8.00E-05,0.12480367,1151.3369,1566.9863
5642,48.373873,9.618,65,-600,60255.989,-26672.276,-44428.341,1379.6444,325.48325,290.18594,4.97E-05,0.12660084,1047.9307,1719.4127
5632,48.309236,8.606,40,550,40967.405,-32256.463,-45976.197,1382.0343,315.98267,290.16305,5.11E-05,0.12617901,1061.944,1715.7328
5633,48.315017,14.612,40,550,41439.816,-32181.798,-45956.01,1370.8577,234.26219,290.20357,6.89E-05,0.12566854,1134.1542,1618.3811
5654,48.456618,30.607,65,0,62980.194,-30462.947,-45172.892,1350.0761,209.28752,290.17248,7.69E-05,0.12348847,1132.8553,1566.9629
5655,48.46851,1.611,65,300,64550.792,-32359.332,-45535.526,1387.4488,441.49873,290.16058,3.66E-05,0.12737089,947.04492,1860.5813
5660,48.501314,1.611,65,600,65747.161,-34171.638,-45899.024,1383.9737,393.06185,290.14666,4.11E-05,0.12672962,982.52531,1792.2626
5647,48.406691,9.638,65,-300,62206.366,-29339.852,-44953.091,1382.732,327.73114,290.18678,4.93E-05,0.12620168,1059.229,1738.8821
5652,48.440056,13.6,65,0,62972.382,-30453.614,-45171.042,1373.3417,324.28988,290.16916,4.98E-05,0.12538163,1048.068,1719.2351
5657,48.476742,9.617,65,300,64277.911,-32388.236,-45553.658,1377.2297,307.59235,290.17146,5.25E-05,0.12585843,1062.8214,1703.9261
5641,48.36948,3.61,65,-600,59892.902,-26529.401,-44410.867,1392.4992,409.61383,290.18747,3.95E-05,0.1272495,967.95967,1815.3333
5653,48.447225,21.607,65,0,62977.11,-30461.22,-45169.356,1363.5992,266.93873,290.18225,6.04E-05,0.12484059,1088.9289,1637.7377
5661,48.505152,3.613,65,600,65365.325,-34117.16,-45895.2,1383.0766,333.40371,290.16324,4.85E-05,0.12667598,1044.5822,1736.2864
5664,48.523614,25.613,65,600,65795.225,-34196.636,-45892.939,1342.8578,170.38255,290.13894,9.46E-05,0.12386296,1161.4995,1513.1066
5648,48.412758,16.615,65,-300,61593.628,-28513.401,-44791.139,1370.7814,285.03647,290.18299,5.66E-05,0.12582545,1083.8735,1673.0961
5646,48.402296,3.612,65,-300,61583.226,-28513.771,-44794.511,1390.4321,381.67566,290.1735,4.24E-05,0.1274396,1008.409,1797.692
5665,48.534119,1.609,65,810,67082.129,-35836.835,-46221.736,1374.7485,409.97771,290.19778,3.94E-05,0.12699089,968.73177,1817.4197
5658,48.482804,16.615,65,300,64221.419,-32328.331,-45539.926,1370.5397,288.92317,290.14093,5.60E-05,0.12561433,1079.8606,1675.1798
5649,48.420764,25.613,65,-300,61643.007,-28571.743,-44797.882,1359.4954,203.2435,290.13265,7.91E-05,0.12318717,1148.7039,1572.1244
5656,48.472348,3.611,65,300,64448.95,-32389.099,-45546.586,1387.7293,420.02288,290.16067,3.86E-05,0.12852093,971.75931,1841.8063
5671,48.57202,3.613,90,-1070,82618.877,-25401.374,-43729.016,1379.1263,388.83348,290.19205,4.16E-05,0.12649746,970.24663,1770.7635
5666,48.537957,3.613,65,810,66558.939,-35631.63,-46188.515,1374.5258,363.92086,290.16154,4.45E-05,0.12747302,996.94755,1749.2444
5668,48.548414,16.634,65,810,65337.49,-33520.171,-45771.732,1354.1299,220.18099,290.15649,7.31E-05,0.12332545,1117.2614,1569.4154
5669,48.556425,25.612,65,810,66956.317,-35671.429,-46189.132,1344.5779,143.23758,290.18819,0.000112405,0.12374007,1192.5322,1487.9728
5667,48.54235,9.62,65,810,66944.763,-35628.053,-46175.235,1366.1969,293.07055,290.17434,5.52E-05,0.12660429,1061.5819,1667.701
5674,48.590482,25.614,90,-1070,81223.26,-25524.266,-43779.341,1344.3098,134.86701,290.17765,0.000119245,0.12308087,1200.4518,1479.7401
5662,48.509546,9.618,65,600,65829.35,-34319.61,-45927.887,1377.5605,296.5923,290.16047,5.45E-05,0.12611867,1063.5451,1672.6064
5672,48.576414,9.62,90,-1070,82725.653,-25654.272,-43778.189,1368.3323,301.2347,290.17065,5.36E-05,0.12628037,1052.8622,1674.2489
5680,48.633791,1.61,90,-300,85623.83,-30034.735,-44641.851,1374.0553,372.30896,290.18054,4.34E-05,0.12588408,996.91932,1764.6261
5679,48.623287,25.61,90,-700,83467.784,-27519.572,-44156.324,1345.0477,169.22875,290.16214,9.51E-05,0.12382906,1162.1007,1510.6064
5659,48.490809,25.613,65,300,64224.461,-32237.878,-45520.766,1356.541,222.98753,290.14461,7.22E-05,0.12404557,1127.9114,1589.5734
5681,48.637629,3.61,90,-300,85571.696,-30118.404,-44659.078,1375.451,354.07886,290.16652,4.57E-05,0.12683746,1009.9966,1738.0135
5663,48.515608,16.614,65,600,65712.706,-34373.759,-45937.343,1358.7894,252.46136,290.16836,6.37E-05,0.12368172,1088.7279,1608.0499
5677,48.609218,9.618,90,-700,84163.538,-27646.535,-44167.178,1362.8787,314.98366,290.17409,5.14E-05,0.12798451,1040.4652,1688.4338
5675,48.600987,1.609,90,-700,84469.189,-27644.767,-44163.766,1376.9173,373.54828,290.19261,4.32E-05,0.12628499,1000.6424,1772.4385
5684,48.656091,25.613,90,-300,85810.905,-30255.728,-44686.707,1339.9493,200.24812,290.15134,8.04E-05,0.12408821,1123.3462,1536.0174
5687,48.675384,13.642,90,0,87128.2,-32082.382,-45040.05,1354.7551,307.6913,290.16885,5.23E-05,0.12315529,1025.3852,1657.4329
5691,48.707686,3.613,90,300,88421.813,-33928.237,-45405.233,1373.6553,373.37393,290.19076,4.33E-05,0.12699798,1001.7918,1773.5012
5678,48.615281,16.614,90,-700,83774.052,-27589.426,-44163.519,1354.9931,253.27222,290.1777,6.37E-05,0.12508359,1086.3404,1608.6697
5688,48.682564,21.608,90,0,87131.489,-32085.63,-45038.076,1339.3782,247.02712,290.17221,6.51E-05,0.12364119,1077.6368,1587.8885
5670,48.56818,1.618,90,-1070,83122.334,-26415.925,-43926.861,1379.0267,421.82742,290.17055,3.84E-05,0.12876297,956.58475,1831.0213
5697,48.744891,9.617,90,700,90662.931,-36651.116,-45931.587,1387.3596,312.29978,290.18091,5.18E-05,0.12656223,1060.5979,1703.3516
5673,48.582476,16.614,90,-1070,82763.315,-25505.888,-43747.147,1356.8572,221.26992,290.19272,7.29E-05,0.1248425,1127.8739,1583.116
5695,48.736659,1.611,90,700,90744.504,-36237.211,-45843.56,1390.2738,401.83333,290.17872,4.03E-05,0.12734301,970.39812,1798.2584
5676,48.604824,3.61,90,-700,84112.226,-27555.301,-44149.663,1376.0328,347.40876,290.18708,4.66E-05,0.12748606,1012.5419,1729.5187
5700,48.769464,1.61,90,1070,91748.255,-38814.134,-46360.787,1387.0283,396.79755,290.17339,4.08E-05,0.12807145,984.92074,1806.6348
5698,48.750953,16.615,90,700,89797.904,-36491.877,-45915.265,1378.3255,273.41662,290.14901,5.90E-05,0.12561931,1099.6933,1665.3269
5702,48.777695,9.619,90,1070,91559.001,-38533.072,-46306.638,1373.4321,285.93064,290.17916,5.66E-05,0.12741667,1077.8272,1666.7182
5692,48.712081,9.618,90,300,88511.197,-34067.781,-45425.462,1364.0395,320.23363,290.15575,5.02E-05,0.12377632,1030.2976,1689.6013
5699,48.758959,25.614,90,700,91037.122,-36705.429,-45934.013,1356.0346,187.4109,290.17927,8.61E-05,0.12480649,1341.7081,1351.8677
5685,48.666596,1.61,90,0,87123.924,-32087.398,-45041.036,1374.7011,421.32889,290.16431,3.84E-05,0.12772695,953.37418,1824.5046
5690,48.703848,1.611,90,300,88591.249,-33939.667,-45396.311,1368.7614,388.79088,290.15743,4.15E-05,0.12609097,971.9084,1771.4451
5696,48.740497,3.612,90,700,90469.729,-36407.304,-45882.578,1391.6292,361.94005,290.25497,4.48E-05,0.12760099,1017.5584,1768.9063
5704,48.791763,25.613,90,1070,92696.295,-38648.399,-46319.877,1344.597,143.71109,290.17961,0.000111861,0.12221842,1198.0379,1495.7197
5706,48.807359,3.613,120,-1380,106955.77,-25762.857,-43252.575,1377.6871,384.99148,290.1725,4.20E-05,0.12671198,982.64063,1773.026
5703,48.783758,16.615,90,1070,91541.814,-38981.801,-46400.052,1360.5721,233.79964,290.18544,6.90E-05,0.12523661,1111.9646,1593.2374
5693,48.718143,16.617,90,300,88419.346,-33929.922,-45404.041,1360.2431,276.63794,290.21733,5.83E-05,0.12457234,1073.6373,1642.5041
5683,48.648085,16.612,90,-300,85723.576,-30200.469,-44669.727,1355.1975,278.92614,290.16577,5.79E-05,0.12589627,1062.9276,1639.5269
5682,48.642023,9.617,90,-300,85708.898,-30187.559,-44674.291,1368.0714,332.01525,290.16138,4.87E-05,0.12624252,1032.7624,1718.7224
5686,48.670433,5.615,90,0,87122.937,-32094.798,-45040.625,1365.2665,352.21374,290.15713,4.59E-05,0.12713259,1009.3843,1739.0702
5689,48.691957,30.606,90,0,87129.68,-32086.534,-45038.611,1336.8501,203.44627,290.14125,7.91E-05,0.1234738,1116.8704,1536.4831
5712,48.844558,9.616,120,-1000,107374.18,-27619.811,-43616.32,1359.8529,307.80403,290.17896,5.25E-05,0.12603962,1035.8143,1667.519
5711,48.840164,3.61,120,-1000,107374.18,-27049.671,-43530.8,1370.7659,378.74801,290.34215,4.27E-05,0.12642104,972.98683,1752.8617
5710,48.836326,1.611,120,-1000,107374.18,-27689.994,-43644.566,1365.3967,397.19391,290.30699,4.07E-05,0.12675322,969.729,1791.3114
5701,48.773301,3.613,90,1070,91317.858,-38510.253,-46309.311,1382.3354,327.74643,290.13822,4.96E-05,0.12777444,1044.2876,1721.0053
5714,48.858624,25.613,120,-1000,107374.18,-27817.861,-43681.816,1327.5246,176.34233,290.18117,9.14E-05,0.12483217,1147.865,1512.6199
5694,48.726149,25.631,90,300,88233.956,-33280.594,-45273.788,1360.0955,230.82488,290.19829,6.98E-05,0.12468512,1117.027,1595.0538
5716,48.872968,3.613,120,-500,107374.18,-30804.325,-44246.119,1360.8442,371.9388,290.11353,4.34E-05,0.12642967,982.92039,1750.6352
5705,48.803518,1.619,120,-1380,107374.18,-26900.013,-43471.472,1378.9793,419.28357,290.15537,3.86E-05,0.12692525,943.69391,1806.4677
5718,48.883424,16.614,120,-500,107374.18,-30951.886,-44282.835,1337.7658,254.46523,290.12637,6.32E-05,0.12388288,1078.2792,1606.0137
5721,48.905772,5.616,120,0,107374.18,-34017.374,-44865.229,1352.6485,354.40261,290.15416,4.56E-05,0.12590513,993.34416,1723.4134
5720,48.901934,1.61,120,0,107374.18,-34006.108,-44870.944,1361.1969,438.58367,290.12166,3.69E-05,0.12682121,920.25511,1829.0378
5727,48.947407,9.619,120,500,107374.18,-37217.104,-45495.316,1346.3632,323.98792,290.13244,4.97E-05,0.12501481,1014.0701,1682.0511
5708,48.817815,16.614,120,-1380,107200.73,-25163.854,-43129.354,1352.3154,220.80125,290.19708,7.31E-05,0.12490618,1122.1494,1577.4971
5709,48.825821,25.612,120,-1380,106069.36,-24980.153,-43123.968,1330.8585,152.21031,290.1909,0.000105562,0.12258467,1169.3543,1483.2518
5724,48.927283,30.609,120,0,107374.18,-34020.087,-44873.164,1324.5279,191.63131,290.12348,8.39E-05,0.12276269,1124.2615,1518.8395
5722,48.910722,13.599,120,0,107374.18,-34018.689,-44872.013,1341.0966,276.06223,290.13698,5.84E-05,0.12477115,1058.5665,1631.1911
5729,48.961475,25.61,120,500,107374.18,-37172.987,-45482.036,1318.284,192.9754,290.18247,8.36E-05,0.12550666,1120.6857,1517.981
5717,48.877362,9.618,120,-500,107374.18,-31017.588,-44291.921,1354.6258,345.26186,290.18482,4.70E-05,0.12869874,994.93051,1703.5543
5707,48.811753,9.621,120,-1380,106691.19,-25471.723,-43212.612,1364.8248,296.93208,290.3155,5.42E-05,0.12335403,1054.6909,1667.602
5728,48.953469,16.616,120,500,107374.18,-37194.367,-45490.094,1335.2489,249.57534,290.12748,6.45E-05,0.12465495,1074.3229,1589.9397
5730,48.97198,1.61,120,1000,107374.18,-40507.001,-46129.35,1354.3546,435.74605,290.16897,3.71E-05,0.1261903,902.67372,1802.5283
5715,48.86913,1.611,120,-500,107374.18,-30918.912,-44274.488,1357.3549,400.0485,290.16936,4.05E-05,0.12751418,961.594,1790.1434
5736,49.008622,3.612,120,1380,107374.18,-42929.539,-46598.637,1354.0393,382.33638,290.1412,4.22E-05,0.12597398,966.02489,1752.5307
5719,48.891429,25.613,120,-500,107374.18,-30792.072,-44242.542,1322.4783,220.97323,290.13339,7.28E-05,0.12442223,1100.0584,1557.4971
5713,48.850619,16.614,120,-1000,107374.18,-27852.151,-43663.026,1342.2566,238.94831,290.19445,6.74E-05,0.1248342,1091.3072,1586.1777
5737,49.013016,9.619,120,1380,107374.18,-43513.701,-46696.943,1338.7235,275.55132,290.12176,5.85E-05,0.12395191,1059.6145,1631.2541
5738,49.019078,16.617,120,1380,107374.18,-42495.693,-46516.859,1329.3835,180.82223,290.11441,8.89E-05,0.12269513,1141.9827,1513.5224
5725,48.939176,1.61,120,500,107374.18,-37287.081,-45510.528,1353.5896,391.70014,290.13956,4.13E-05,0.12665431,947.89318,1758.8341
5744,49.061141,25.612,65,-810,59338.506,-25574.714,-44219.394,1314.8305,147.10879,290.14502,0.000109228,0.12259771,1158.3492,1461.5396
5734,48.994279,25.613,120,1000,107374.18,-40147.368,-46061.305,1324.19,170.87667,290.15232,9.39E-05,0.12187252,1137.1135,1488.8764
5742,49.047073,9.619,65,-810,58571.874,-25506.915,-44219.394,1340.5474,294.47514,290.1411,5.46E-05,0.1235428,1043.903,1654.0061
5746,49.075484,3.613,65,-600,60374.853,-26950.953,-44488.533,1351.6031,388.70045,290.14242,4.15E-05,0.12579226,945.49106,1746.7615
5732,48.980211,9.618,120,1000,107374.18,-40305.045,-46086.961,1343.5415,321.98819,290.15946,5.01E-05,0.12504973,1020.3332,1686.8082
5747,49.079878,9.618,65,-600,59967.978,-26705.784,-44443.553,1340.2785,279.18258,290.15619,5.78E-05,0.12490326,1046.375,1620.6351
5740,49.038839,1.619,65,-810,59577.467,-26374.316,-44377.276,1354.2458,433.63,290.1193,3.72E-05,0.1256124,903.55535,1796.283
5723,48.91789,21.608,120,0,107374.18,-34015.811,-44871.272,1333.2452,234.74155,290.15885,6.85E-05,0.12375156,1091.9552,1575.7013
5745,49.071646,1.612,65,-600,59800.352,-26991.944,-44507.405,1346.5462,366.49479,290.14009,4.41E-05,0.12675828,969.85186,1724.835
5726,48.943014,3.611,120,500,107374.18,-37176.976,-45479.363,1354.5824,353.43686,290.14803,4.58E-05,0.12715273,1002.6627,1732.3575
5731,48.975818,3.611,120,1000,107374.18,-40419.961,-46109.492,1350.079,368.57039,290.15834,4.38E-05,0.12535126,963.92141,1722.7453
5751,49.108289,3.611,65,-300,61419.711,-28517.883,-44790.564,1347.538,353.24564,290.1377,4.58E-05,0.12566923,974.53165,1702.6704
5735,49.004785,1.608,120,1380,107374.18,-42862.152,-46581.862,1352.5094,408.40472,290.16973,3.96E-05,0.12607451,937.07154,1775.5951
5752,49.112683,9.617,65,-300,61330.614,-28540.208,-44797.101,1340.537,296.54577,290.05358,5.41E-05,0.12212289,1028.7821,1640.7735
5733,48.986274,16.615,120,1000,107374.18,-40465.064,-46106.12,1331.2108,229.33452,290.14239,7.01E-05,0.12305265,1085.341,1558.6691
5755,49.137255,1.609,65,0,62751.471,-30446.994,-45171.165,1349.2129,379.53674,290.12418,4.25E-05,0.12483808,958.3166,1738.6127
5756,49.141091,5.62,65,0,62751.758,-30451.846,-45177.867,1343.6902,349.40174,290.11689,4.63E-05,0.12673527,994.90699,1715.9718
5750,49.10445,1.61,65,-300,61354.297,-28536.878,-44805.16,1345.0426,370.9479,290.1252,4.36E-05,0.12661758,963.54422,1732.6174
5743,49.053136,16.614,65,-810,59001.527,-25438.788,-44197.768,1327.5743,193.37179,290.11377,8.33E-05,0.12439462,1129.9379,1529.0621
5761,49.178334,3.614,65,300,64114.807,-32309.583,-45537.623,1351.1405,378.36893,290.11864,4.26E-05,0.12347906,952.49848,1731.6631
5758,49.153211,21.608,65,0,62767.012,-30447.036,-45175.318,1323.5035,236.01186,290.11402,6.80E-05,0.12229305,1078.071,1563.7068
5739,49.027084,25.611,120,1380,107374.18,-42960.663,-46631.324,1315.7272,144.31595,290.12631,0.000111499,0.12367294,1161.2424,1459.6767
5762,49.182728,9.619,65,300,64309.364,-32345.764,-45539.761,1343.085,320.52045,290.1917,5.13E-05,0.13069309,1006.1146,1671.0369
5741,49.042679,3.612,65,-810,58932.741,-25453.302,-44199.042,1348.6918,380.60043,290.13886,4.25E-05,0.12643374,950.22547,1731.2291
5766,49.211138,3.613,65,600,65278.407,-34144.79,-45911.77,1353.7571,381.12525,290.12002,4.24E-05,0.12586106,974.22066,1761.2137
5749,49.093946,25.611,65,-600,59878.306,-26579.356,-44417.322,1314.5611,157.26832,290.14787,0.000101876,0.12059522,1140.2491,1464.155
5769,49.2296,25.612,65,600,65783.589,-34171.473,-45893.474,1316.3267,171.38677,290.15385,9.39E-05,0.12226416,1124.7472,1475.9093
5764,49.196796,25.612,65,300,64319.931,-32381.781,-45546.134,1320.8127,206.87157,290.10218,7.76E-05,0.12211732,1107.4191,1533.2778
5759,49.162604,30.608,65,0,62760.146,-30443.294,-45174.783,1317.1377,189.85814,290.09004,8.46E-05,0.12246706,1110.2911,1499.2847
5772,49.248337,9.619,65,810,66548.66,-35579.167,-46175.235,1339.6928,290.71038,290.13337,5.55E-05,0.12483996,1042.6749,1640.9009
5748,49.08594,16.616,65,-600,60005.557,-26799.403,-44461.315,1328.2247,220.03915,290.11085,7.32E-05,0.12381214,1093.9609,1547.9987
5767,49.215533,9.617,65,600,65463.754,-34180.066,-45900.751,1342.2289,304.44635,290.14698,5.30E-05,0.12477204,1027.6459,1657.6975
5770,49.240105,1.61,65,810,66792.966,-35524.114,-46160.022,1348.7245,394.42623,290.15094,4.10E-05,0.12625833,957.09656,1780.2772
5757,49.146043,13.599,65,0,62757.638,-30439.306,-45176.181,1333.9136,286.3845,290.10108,5.62E-05,0.12431598,1043.6054,1634.8895
5754,49.12675,25.613,65,-300,61210.558,-28592.013,-44817.7,1319.178,195.43151,290.1133,8.24E-05,0.12445979,1112.8797,1516.8375
5753,49.118744,16.614,65,-300,61491.58,-28616.682,-44816.672,1334.8382,276.11354,290.11357,5.83E-05,0.12350391,1039.4529,1609.6381
5777,49.282394,9.62,90,-1070,82032.778,-25278.07,-43711.83,1339.5779,269.17619,290.11351,5.98E-05,0.12361444,1066.155,1621.7541
5775,49.274159,1.622,90,-1070,82910.179,-26970.894,-44048.603,1354.7439,398.25413,290.13312,4.05E-05,0.12497359,942.25243,1760.0304
5781,49.310804,3.615,90,-700,83724.344,-27898.323,-44221.738,1357.1606,375.90614,290.13802,4.30E-05,0.12554963,980.63638,1758.8384
5765,49.2073,1.612,65,600,65498.291,-34343.292,-45934.876,1351.5461,400.81946,290.14524,4.03E-05,0.12595581,942.71059,1765.7844
5763,49.18879,16.612,65,300,64354.467,-32462.366,-45553.946,1328.788,271.06093,290.13024,5.94E-05,0.12415262,1045.0272,1601.2658
5760,49.174496,1.611,65,300,64232.808,-32267.029,-45521.013,1346.3063,393.74703,290.11134,4.10E-05,0.12499003,947.45355,1763.4555
5780,49.306967,1.611,90,-700,83498.662,-27528.946,-44147.32,1356.8352,426.48951,290.10407,3.78E-05,0.1259349,913.37185,1791.81
5783,49.321261,16.615,90,-700,83634.384,-27713.84,-44193.615,1334.9913,240.47753,290.13386,6.69E-05,0.12405788,1083.0162,1580.7818
5779,49.296461,25.612,90,-1070,81939.282,-25520.278,-43766.472,1319.2298,143.17744,290.09331,0.000112259,0.12244397,1167.1286,1463.0229
5776,49.278,3.612,90,-1070,82189.716,-25228.075,-43693.287,1352.9341,368.96211,290.15248,4.38E-05,0.12471345,984.51772,1750.7247
5774,49.262404,25.614,65,810,66308.918,-34710.49,-45998.646,1320.5197,146.57357,290.13478,0.000109705,0.12291416,1169.1617,1471.515
5786,49.343609,3.611,90,-300,85492.015,-30140.729,-44656.364,1355.6908,427.17107,290.1189,3.79E-05,0.12668443,929.45387,1810.6067
5784,49.329266,25.611,90,-700,83636.316,-27639.669,-44173.921,1322.3424,205.07263,290.12461,7.84E-05,0.12273591,1110.4057,1532.6347
5773,49.254399,16.615,65,810,66539.08,-35584.142,-46174.782,1328.8772,206.4957,290.12496,7.79E-05,0.12312002,1106.4354,1533.3121
5778,49.288456,16.612,90,-1070,81520.441,-25008.932,-43665.945,1328.8274,211.61656,290.13684,7.58E-05,0.12154137,1107.1135,1542.038
5768,49.221595,16.615,65,600,65425.312,-34398.921,-45949.596,1330.0303,228.43831,290.12085,7.04E-05,0.12303566,1087.3271,1557.9457
5788,49.354065,16.613,90,-300,85518.164,-30143.525,-44658.955,1330.2418,254.92186,290.31629,6.32E-05,0.12470694,1066.1558,1590.2179
5771,49.243943,3.611,65,810,66639.155,-35769.324,-46213.677,1350.5159,364.88985,290.13507,4.43E-05,0.12610056,973.88164,1732.1083
5796,49.413661,3.611,90,300,88477.401,-33981.275,-45408.193,1347.1319,375.79975,290.1217,4.31E-05,0.12687452,969.94201,1744.4317
5791,49.376413,5.614,90,0,86999.221,-32088.343,-45050.164,1354.2358,411.42822,290.12158,3.92E-05,0.12505749,943.50897,1793.9153
5785,49.339772,1.609,90,-300,85476.35,-30104.754,-44667.013,1356.0039,450.98841,290.22318,3.64E-05,0.1283106,908.81474,1840.1246
5795,49.409817,1.631,90,300,87992.609,-33296.382,-45275.844,1349.8839,399.2555,290.10339,4.05E-05,0.12583905,931.5855,1755.6771
5782,49.315198,9.618,90,-700,83946.161,-27669.683,-44174.209,1347.698,342.74573,290.13997,4.71E-05,0.12567344,1002.9888,1709.3345
5793,49.388532,21.607,90,0,87009.006,-32080.49,-45040.625,1322.4382,244.18773,290.03008,6.59E-05,0.12400137,1069.5969,1574.8374
5800,49.442628,1.609,90,700,90460.52,-36586.73,-45915.594,1349.5719,392.96337,290.11492,4.10E-05,0.12572733,950.11786,1765.6498
5802,49.450859,9.62,90,700,90330.143,-36503.102,-45895.447,1339.0715,298.66352,290.06623,5.40E-05,0.12468372,1038.0202,1658.5455
5787,49.348003,9.619,90,-300,85428.944,-30036.339,-44639.261,1342.9862,308.84797,290.12904,5.23E-05,0.12631501,1022.1336,1659.5028
5806,49.479275,3.614,90,1070,92068.996,-38754.229,-46339.736,1343.0182,335.0099,290.13269,4.81E-05,0.12506597,990.68267,1681.9638
5792,49.381363,13.6,90,0,87004.689,-32082.916,-45041.16,1339.1026,304.83559,290.1276,5.29E-05,0.12476748,1032.8866,1662.3659
5807,49.483669,9.619,90,1070,92259.813,-39049.353,-46397.955,1334.3784,257.20407,290.10918,6.25E-05,0.12253,1059.0466,1589.9534
5801,49.446465,3.613,90,700,90396.626,-36526.496,-45902.889,1355.4485,368.19578,290.09297,4.38E-05,0.12571437,989.32076,1752.3964
5790,49.372576,1.609,90,0,86999.755,-32084.52,-45040.214,1351.9163,376.19362,290.13281,4.29E-05,0.12481275,975.32287,1750.2731
5789,49.362071,25.612,90,-300,85516.807,-30180.282,-44666.849,1322.7249,198.00897,290.1323,8.11E-05,0.12276814,1115.4137,1525.5863
5798,49.424116,16.616,90,300,88424.978,-33944.477,-45401.903,1335.0641,254.07067,290.07708,6.33E-05,0.12354807,1061.9365,1586.4776
5799,49.432122,25.615,90,300,88427.322,-33925.934,-45387.307,1320.4831,204.75611,290.1345,7.83E-05,0.12088888,1097.6908,1517.9557
5794,49.397924,30.608,90,0,87014.927,-32082.916,-45030.799,1315.7038,192.19337,290.11613,8.35E-05,0.12219928,1112.3663,1509.6034
5812,49.517726,9.622,120,-1380,106717.17,-26463.496,-43400.137,1335.4275,286.20825,290.10542,5.65E-05,0.12668778,1042.5647,1635.8191
5803,49.456922,16.634,90,700,89167.646,-34677.022,-45544.489,1330.9797,235.97058,290.1275,6.81E-05,0.12307379,1077.4919,1563.4677
5797,49.418054,9.618,90,300,88446.934,-33991.43,-45415.224,1335.4308,324.92436,290.10572,4.95E-05,0.12374715,994.89609,1667.0635
5818,49.556592,16.619,120,-1000,107374.18,-28915.794,-43879.044,1325.4691,216.90126,290.10369,7.40E-05,0.12181572,1091.2719,1540.2534
5819,49.564598,25.615,120,-1000,107374.18,-27891.21,-43680.459,1311.4259,154.71231,290.12133,0.000103702,0.12128612,1141.7348,1461.5379
5808,49.489732,16.613,90,1070,92117.8,-38920.909,-46376.411,1319.0795,183.17428,290.11467,8.78E-05,0.12333011,1127.7861,1505.8603
5811,49.513331,3.617,120,-1380,106793.81,-26748.135,-43453.175,1344.7348,334.00558,290.1083,4.83E-05,0.12524882,994.01863,1686.1329
5805,49.475438,1.609,90,1070,92240.284,-39037.183,-46396.146,1347.2994,373.2412,290.11745,4.33E-05,0.12598677,973.7459,1743.7491
5816,49.546136,3.618,120,-1000,107374.18,-28232.176,-43747.435,1347.7622,376.05673,290.10711,4.30E-05,0.12617113,954.81597,1728.6588
5804,49.464933,25.614,90,700,90248.282,-36408.743,-45882.414,1319.7159,172.12396,290.11139,9.33E-05,0.12191069,1129.4695,1483.1265
5821,49.578942,3.613,120,-500,107374.18,-30990.534,-44288.139,1344.9285,330.61576,290.12572,4.87E-05,0.12401761,994.35952,1676.4183
5810,49.509491,1.624,120,-1380,107187.21,-28378.834,-43774.16,1355.0792,434.30308,290.12787,3.72E-05,0.1265758,920.64698,1816.0904
5825,49.607908,1.609,120,0,107374.18,-33991.06,-44866.256,1341.4927,369.42254,290.12807,4.36E-05,0.12426399,955.76641,1719.971
5823,49.589398,16.615,120,-500,107374.18,-30881.826,-44267.869,1326.5241,264.16812,290.11087,6.12E-05,0.12614761,1050.9961,1594.4887
5809,49.497737,25.613,90,1070,91610.847,-39074.72,-46411.235,1319.4983,159.15044,290.11335,0.000101068,0.123574,1156.373,1484.5664
5824,49.597403,25.614,120,-500,107374.18,-30820.565,-44250.847,1316.2314,186.71362,290.11642,8.64E-05,0.12519782,1111.1892,1493.3765
5829,49.633257,30.606,120,0,107374.18,-34007.259,-44888.006,1308.8822,177.70104,290.22152,9.25E-05,0.1293433,1114.8187,1482.5651
5831,49.648987,3.613,120,500,107374.18,-36847.11,-45418.636,1344.5303,361.57402,290.11765,4.46E-05,0.12514129,964.79726,1710.4351
5830,49.645149,1.611,120,500,107374.18,-37012.433,-45450.994,1340.6644,378.40455,290.1103,4.27E-05,0.12614047,949.85684,1731.9916
5822,49.583336,9.617,120,-500,107374.18,-30765.553,-44248.339,1334.3322,289.8865,290.11332,5.60E-05,0.12531959,1043.511,1643.2566
5815,49.542299,1.612,120,-1000,107374.18,-28556.45,-43811.081,1343.6993,397.62101,290.10638,4.07E-05,0.12652647,939.93023,1756.393
5817,49.55053,9.622,120,-1000,107374.18,-28813.623,-43860.913,1335.0501,264.97378,290.11739,6.08E-05,0.12493216,1059.5659,1604.5654
5827,49.616696,13.602,120,0,107374.18,-33989.004,-44866.215,1333.7279,273.24199,290.10342,5.91E-05,0.12564167,1054.9714,1618.1498
5813,49.523788,16.619,120,-1380,106899.85,-27148.47,-43535.2,1322.4915,186.81588,290.103,8.61E-05,0.12348202,1120.3467,1503.5927
5814,49.531793,25.615,120,-1380,106952.64,-25950.135,-43301.708,1308.0063,146.75858,290.1131,0.000109636,0.12366099,1158.5024,1460.9522
5836,49.681792,3.612,120,1000,107374.18,-40527.312,-46121.333,1336.8936,355.1171,290.09111,4.54E-05,0.12423803,978.97256,1716.7749
5841,49.714596,3.612,120,1380,107374.18,-42923.043,-46574.379,1339.3116,346.18246,290.07314,4.67E-05,0.12639878,983.94153,1703.0989
5842,49.71899,9.619,120,1380,107374.18,-42928.388,-46587.988,1327.9494,263.80954,290.11226,6.10E-05,0.12339893,1052.588,1596.5231
5844,49.733058,25.61,120,1380,107374.18,-42762.694,-46571.337,1300.8,135.20183,290.09222,0.000118956,0.12330376,1158.7467,1438.223
5839,49.700253,25.611,120,1000,107374.18,-40396.936,-46107.066,1307.5996,167.48795,290.08874,9.57E-05,0.12139925,1128.2387,1475.3674
5840,49.710758,1.611,120,1380,107374.18,-42131.866,-46445.36,1334.4782,371.49572,290.07231,4.34E-05,0.12516822,949.32868,1718.5905
5820,49.575104,1.61,120,-500,107374.18,-30847.454,-44255.945,1341.478,353.09242,290.11402,4.56E-05,0.12464967,984.2577,1714.4797
5835,49.677954,1.608,120,1000,107374.18,-40436.324,-46113.85,1337.3823,374.15824,290.10241,4.29E-05,0.12235888,943.67997,1716.522
5834,49.667449,25.613,120,500,107374.18,-37306.159,-45492.52,1311.5436,197.17876,290.12047,8.15E-05,0.12190884,1096.4691,1502.733
5833,49.659444,16.612,120,500,107374.18,-37248.145,-45500.414,1317.8656,251.74406,290.10164,6.39E-05,0.12282764,1053.1092,1570.1333
5826,49.611746,5.614,120,0,107374.18,-33990.813,-44866.462,1340.0125,331.50009,290.11942,4.87E-05,0.12640193,991.69145,1673.9045
5838,49.692248,16.613,120,1000,107374.18,-40164.925,-46056.659,1317.7816,222.89402,290.08642,7.22E-05,0.12375319,1082.4675,1543.7952
5828,49.623864,21.61,120,0,107374.18,-33999.16,-44868.847,1317.6096,224.18903,290.27815,7.20E-05,0.12490735,1089.3598,1551.6604
5846,49.748653,3.614,120,-1380,106405.11,-24925.594,-43103.122,1338.8781,355.88492,290.10025,4.53E-05,0.12452236,976.10353,1712.4419
5852,49.785858,9.619,120,-1000,106891.26,-27636.462,-43661.423,1340.109,304.65694,290.09315,5.29E-05,0.12500087,1027.8291,1655.4941
5832,49.653381,9.618,120,500,107374.18,-37039.652,-45457.984,1335.9372,303.99826,290.11217,5.30E-05,0.12401485,1023.5615,1647.3375
5843,49.725052,16.616,120,1380,107374.18,-43185.316,-46633.955,1314.1983,202.05089,290.07759,7.96E-05,0.12294078,1102.0286,1518.0219
5854,49.799925,25.615,120,-1000,107374.18,-28380.519,-43780.081,1322.8971,176.46165,290.08829,9.18E-05,0.12767359,1150.4697,1517.1869
5848,49.759109,16.614,120,-1380,105583.62,-24010.582,-42943.391,1316.5377,205.99706,290.10657,7.80E-05,0.1229945,1098.7848,1524.7506
5850,49.777626,1.61,120,-1000,106861.86,-27787.601,-43681.734,1339.8476,375.36823,290.10308,4.30E-05,0.12544417,950.70019,1723.5018
5849,49.767115,25.632,120,-1380,107027.76,-28772.796,-43884.842,1308.4062,140.10128,290.1116,0.000114716,0.12251967,1161.576,1450.5655
5853,49.79192,16.615,120,-1000,107374.18,-27589.715,-43624.913,1332.8401,228.28579,290.1052,7.06E-05,0.12468423,1096.9042,1566.5302
5837,49.686186,9.616,120,1000,107374.18,-40524.516,-46130.666,1326.0773,290.72115,290.11556,5.55E-05,0.12578177,1024.0405,1624.2626
5847,49.753047,9.619,120,-1380,105998.76,-25464.816,-43217.422,1328.4872,272.16701,290.09736,5.92E-05,0.12501542,1047.8862,1607.8814
5851,49.781464,3.611,120,-1000,107199.67,-27663.516,-43645.059,1344.0235,348.53185,290.10317,4.63E-05,0.12580648,989.40477,1706.8579
5845,49.744813,1.62,120,-1380,106757.75,-26798.747,-43470.197,1337.0597,394.82536,290.09212,4.08E-05,0.12524406,922.85774,1737.5867
5858,49.824725,16.635,120,-500,107374.18,-31963.436,-44481.996,1324.5761,242.47824,290.08829,6.67E-05,0.1265113,1072.397,1572.502
5865,49.880482,1.609,120,500,107374.18,-37179.771,-45486.97,1335.5495,379.88977,290.08044,4.23E-05,0.12312558,951.76183,1734.1675
5866,49.88432,3.613,120,500,107374.18,-36984.187,-45447.499,1334.8612,354.77067,290.09081,4.56E-05,0.12718176,975.52888,1710.4509
5863,49.859197,21.609,120,0,107374.18,-33995.788,-44874.027,1315.8429,221.88614,290.10102,7.26E-05,0.12395641,1081.2102,1538.1737
5856,49.814268,3.613,120,-500,107374.18,-30782.493,-44249.244,1347.9527,382.06089,290.1,4.24E-05,0.12726853,970.33003,1757.872
5861,49.847079,5.614,120,0,107374.18,-33990.073,-44873.698,1333.9658,330.97785,290.08932,4.88E-05,0.12588008,990.67995,1673.8554
5864,49.868591,30.604,120,0,107374.18,-34006.602,-44875.425,1303.2802,172.25637,290.08535,9.25E-05,0.11703756,1109.2327,1465.9188
5859,49.832736,25.611,120,-500,107374.18,-30839.519,-44266.265,1314.0307,203.30762,290.09013,7.93E-05,0.12451527,1097.2135,1513.7764
5862,49.852029,13.6,120,0,107374.18,-33999.407,-44874.315,1327.5958,272.93911,290.07602,5.93E-05,0.12698523,1041.808,1603.5557
5857,49.818662,9.62,120,-500,107374.18,-30834.051,-44260.263,1341.0421,337.43717,290.09941,4.77E-05,0.12380088,1001.5891,1702.421
5874,49.935586,25.614,120,1000,107374.18,-40006.015,-46031.497,1303.4519,155.33871,290.10207,0.000103072,0.12049237,1139.4226,1460.2945
5855,49.810431,1.61,120,-500,107374.18,-30827.966,-44259.646,1346.8501,400.56084,290.09823,4.03E-05,0.12552333,927.39544,1754.049
5879,49.96839,25.613,120,1380,107374.18,-42190.702,-46469.166,1299.574,135.85269,290.09607,0.000118304,0.12284854,1150.9493,1431.4245
5881,49.983986,3.613,15,-290,13158.348,-25321.486,-45069.036,1333.8218,312.45563,290.10665,5.17E-05,0.12498602,1019.7497,1665.8059
5875,49.946091,1.611,120,1380,107374.18,-42993.596,-46598.925,1332.611,333.16564,290.09753,4.84E-05,0.12459314,979.08565,1663.48
5882,49.98838,9.617,15,-290,13015.597,-25236.584,-45055.303,1319.5306,246.42634,290.113,6.52E-05,0.12234844,1055.8905,1563.5337
5860,49.843241,1.61,120,0,107374.18,-33991.677,-44872.013,1347.5121,401.19946,290.0983,4.02E-05,0.124987,932.75579,1763.4664
5878,49.960385,16.614,120,1380,107374.18,-42767.422,-46583.342,1312.0817,175.81798,290.09093,9.12E-05,0.12167093,1123.763,1487.9037
5870,49.913286,1.614,120,1000,107374.18,-40160.484,-46053.205,1327.7702,357.02451,290.10506,4.54E-05,0.12777098,961.69296,1697.4889
5868,49.894776,16.616,120,500,107374.18,-36819.234,-45417.321,1322.3734,271.03376,290.10412,5.94E-05,0.12478267,1044.8415,1601.8656
5877,49.954323,9.621,120,1380,107374.18,-42594.822,-46525.124,1318.9389,236.84657,290.09363,6.78E-05,0.12204432,1067.2032,1555.5746
5869,49.902781,25.612,120,500,107374.18,-37150.539,-45481.131,1300.8004,183.59352,290.09703,8.73E-05,0.12113924,1113.9229,1493.9963
5889,50.035253,25.612,15,-200,13396.855,-25811.658,-45167.794,1297.6519,128.33086,290.09725,0.000124909,0.12056013,1154.8255,1418.1139
5885,50.012953,1.611,15,-200,13598.606,-25928.918,-45187.118,1331.7681,409.25429,290.08602,3.94E-05,0.1255499,906.49006,1748.2776
5871,49.917125,3.611,120,1000,107374.18,-40399.075,-46100.817,1332.0757,338.32949,290.09045,4.76E-05,0.12396526,992.48132,1695.3369
5867,49.888714,9.617,120,500,107374.18,-37302.582,-45512.625,1333.5462,302.9745,290.09684,5.33E-05,0.12546469,1023.1417,1649.2118
5893,50.061714,21.606,15,-100,13972.587,-26481.461,-45296.278,1298.0071,217.41781,290.09379,7.35E-05,0.1195288,1064.7258,1514.9206
5887,50.021184,9.619,15,-200,13617.683,-25944.048,-45192.956,1320.0179,252.90832,290.10575,6.34E-05,0.121518,1050.1086,1572.2349
5872,49.921518,9.617,120,1000,107374.18,-40381.93,-46097.856,1328.039,267.32044,290.10412,6.02E-05,0.12351185,1042.6654,1591.6781
5888,50.027246,16.616,15,-200,13538.085,-25975.83,-45201.138,1301.4029,185.92017,290.10464,8.65E-05,0.12327691,1108.8017,1493.1781
5873,49.927581,16.614,120,1000,107374.18,-40700.735,-46174.824,1322.6935,229.39034,290.09423,7.04E-05,0.12539467,1075.2781,1544.934
5884,50.002447,25.614,15,-290,12783.051,-25278.398,-45068.049,1289.4657,89.71173,290.09027,0.000179464,0.12402012,1195.8511,1380.6237
5890,50.045757,1.611,15,-100,13977.274,-26515.052,-45305.447,1322.6791,373.4825,290.09504,4.33E-05,0.12718669,952.00067,1723.7973
5883,49.994443,16.614,15,-290,13188.567,-25355.242,-45073.969,1303.0712,138.59273,290.09934,0.00011539,0.12074265,1165.2277,1453.4996
5895,50.082998,1.609,15,0,14463.005,-27129.185,-45422.542,1321.7178,392.41867,290.09841,4.08E-05,0.12090166,911.81134,1724.2493
5897,50.091786,13.6,15,0,14471.392,-27129.103,-45423.57,1310.851,287.11823,290.10353,5.60E-05,0.12270504,1008.8192,1599.5747
5892,50.054545,13.599,15,-100,14032.244,-26506.541,-45300.02,1316.7601,262.02783,290.10151,6.10E-05,0.11786724,1031.0231,1572.7143
5900,50.120239,1.611,15,100,14998.731,-27773.168,-45547.82,1323.5201,395.64715,290.10847,4.07E-05,0.12360342,928.53457,1744.8392
5876,49.949929,3.611,120,1380,107374.18,-43287.856,-46683.17,1328.8452,306.2552,290.09225,5.26E-05,0.12454661,1023.1189,1658.5175
5880,49.980146,1.621,15,-290,13206.082,-25666.975,-45141.562,1335.7791,385.22839,290.10868,4.19E-05,0.12535752,937.72312,1734.9031
5901,50.124078,5.612,15,100,14993.757,-27771.565,-45547.326,1324.3665,353.5953,290.11227,4.55E-05,0.12320409,961.98765,1690.6285
5891,50.049595,5.615,15,-100,14014.812,-26559.908,-45312.272,1322.7607,355.60415,290.10831,4.55E-05,0.12552716,971.23934,1704.6294
5886,50.01679,3.612,15,-200,13604.28,-25933.646,-45191.024,1322.7939,334.15218,290.09861,4.81E-05,0.12307361,969.55275,1659.0836
5899,50.108347,30.607,15,0,14479.451,-27136.216,-45423.159,1288.9263,185.53139,290.10196,8.61E-05,0.11931813,1089.3302,1472.7708
5902,50.129027,13.601,15,100,15002.473,-27752.693,-45544.407,1301.0988,279.3635,290.10089,5.74E-05,0.12226472,1010.0209,1586.8276
5894,50.071106,30.608,15,-100,14032.655,-26526.605,-45304.255,1295.5908,158.27179,290.09447,0.00010118,0.12089023,1132.8919,1459.7849
5909,50.17978,25.611,15,200,15514.024,-28431.212,-45675.564,1286.4289,143.05342,290.10139,0.000111607,0.11795737,1123.6641,1418.447
5913,50.204579,16.615,15,290,16125.649,-29024.706,-45789.576,1285.7596,152.52971,290.11133,0.000104949,0.11943845,1123.5831,1437.4674
5904,50.145588,30.606,15,100,14952.929,-27738.097,-45541.899,1280.9574,166.71771,290.10267,9.61E-05,0.12086136,1101.5199,1446.4195
5910,50.190285,1.611,15,290,15940.55,-28885.121,-45761.33,1306.5287,380.53438,290.10761,4.21E-05,0.12131811,918.37151,1703.2447
5914,50.212584,25.612,15,290,15654.102,-28895.112,-45772.102,1273.4565,78.678104,290.11417,0.000202784,0.11795366,1184.6768,1347.9293
5896,50.086836,5.616,15,0,14467.322,-27131.652,-45423.735,1328.0524,356.30418,290.11138,4.51E-05,0.12307434,952.45296,1685.1531
5898,50.098954,21.607,15,0,14469.748,-27134.078,-45423.365,1299.6615,233.78024,290.10127,6.86E-05,0.12190437,1046.3879,1527.703
5919,50.244136,15.603,25,-400,22284.206,-25289.088,-44881.798,1285.3609,174.1678,290.12719,9.18E-05,0.12000044,1097.8239,1457.5195
5923,50.265874,14.613,25,-300,22746.008,-25978.79,-45020.026,1287.9926,211.42931,290.1165,7.62E-05,0.1233901,1074.6129,1512.2962
5921,50.255698,3.612,25,-300,22981.309,-25947.132,-45009.254,1315.856,377.93632,290.12275,4.26E-05,0.12471575,932.96362,1708.8041
5916,50.228181,3.612,25,-400,22268.294,-25158.548,-44858.445,1305.1529,338.86982,290.11882,4.75E-05,0.12405174,952.43299,1649.8397
5907,50.165712,9.618,15,200,15385.581,-28346.269,-45661.297,1304.9947,280.40917,290.09614,5.75E-05,0.12484065,1006.1004,1581.2228
5905,50.15748,1.611,15,200,15402.027,-28372.994,-45666.149,1313.5624,393.49085,290.11467,4.09E-05,0.12386128,909.62435,1718.709
5906,50.161318,3.612,15,200,15523.234,-28416.246,-45674.248,1317.5044,364.85611,290.10329,4.42E-05,0.12375523,939.5996,1694.7741
5922,50.260092,8.606,25,-300,23126.691,-25969.786,-45010.652,1301.3576,286.69227,290.1155,5.60E-05,0.12148364,1008.5374,1601.8969
5924,50.273322,20.621,25,-300,23021.766,-26008.516,-45023.727,1281.4072,165.24535,290.12649,9.66E-05,0.11849748,1099.2152,1440.4616
5927,50.290672,9.617,25,-150,23640.175,-26862.432,-45186.666,1306.0957,299.21763,290.11242,5.37E-05,0.1232879,999.0291,1619.8194
5903,50.136196,21.607,15,100,14958.233,-27762.396,-45546.175,1290.1572,219.01582,290.08825,7.33E-05,0.12186824,1066.0411,1515.6356
5908,50.171775,16.612,15,200,15567.515,-28498.764,-45690.612,1292.5313,199.51732,290.11044,8.05E-05,0.12226121,1078.044,1488.7641
5912,50.198516,9.619,15,290,16222.639,-28955.756,-45774.528,1297.5929,236.12584,290.114,6.78E-05,0.12035897,1054.6299,1543.6529
5918,50.237799,10.608,25,-400,22463.796,-25285.84,-44880.236,1293.9201,232.82987,290.12312,6.92E-05,0.12340868,1058.207,1540.3486
5930,50.315245,1.61,25,0,24297.89,-27800.263,-45372.423,1317.1268,399.20807,290.12161,4.03E-05,0.12322861,903.98951,1731.8691
5911,50.194123,3.611,15,290,15981.418,-29030.257,-45791.138,1309.0675,341.10038,290.10405,4.70E-05,0.12186186,951.26659,1656.9253
5935,50.352504,1.613,25,150,25104.729,-28744.878,-45552.466,1310.2873,392.88544,290.11607,4.10E-05,0.12238133,913.27943,1723.5186
5915,50.224339,1.62,25,-400,22648.196,-25682.681,-44958.806,1305.3072,370.44485,290.10056,4.34E-05,0.12327232,935.43324,1703.789
5937,50.360736,9.617,25,150,25112.294,-28772.877,-45560.236,1304.2951,304.83107,290.10175,5.27E-05,0.1219471,980.77766,1608.1415
5931,50.319083,5.636,25,0,24297.479,-27806.266,-45369.668,1311.4078,370.99918,290.11099,4.35E-05,0.12516661,934.18951,1700.9721
5933,50.331214,21.628,25,0,24309.073,-27799.153,-45371.848,1289.3183,227.11985,290.11155,7.06E-05,0.12083772,1061.1565,1531.7829
5926,50.286278,3.614,25,-150,23657.772,-26919.047,-45198.424,1312.1494,347.88518,290.12012,4.63E-05,0.12545253,965.13792,1687.0641
5934,50.340612,30.606,25,0,24312.568,-27802.195,-45371.107,1281.9691,180.04543,290.12061,8.91E-05,0.12122986,1098.6881,1467.3221
5936,50.356343,3.611,25,150,25049.881,-28791.297,-45564.06,1319.1241,368.20678,290.11604,4.39E-05,0.12641453,951.77089,1706.0877
5925,50.282441,1.609,25,-150,23601.116,-26845.081,-45184.569,1309.5328,373.91595,290.12419,4.29E-05,0.12219347,918.90853,1693.1925
5917,50.232574,6.604,25,-400,22274.462,-25192.139,-44864.324,1300.998,280.57263,290.1071,5.75E-05,0.12462458,1015.5155,1593.5148
5932,50.324039,13.622,25,0,24301.96,-27798.207,-45373.163,1300.1083,290.68928,290.11556,5.53E-05,0.12321498,998.78229,1595.4702
5929,50.30474,25.612,25,-150,23549.188,-26894.707,-45193.984,1287.68,187.88973,290.12414,8.52E-05,0.12073101,1093.7423,1480.7426
5920,50.25186,1.61,25,-300,23090.551,-25926.739,-45003.498,1311.4137,366.69251,290.13198,4.40E-05,0.12582304,950.71942,1709.0382
5941,50.389147,3.612,25,300,25857.501,-29694.016,-45738.347,1304.6607,337.41227,290.11763,4.77E-05,0.12388256,952.73173,1649.5814
5942,50.39354,8.607,25,300,25822.225,-29651.256,-45731.48,1295.9845,287.95217,290.11454,5.57E-05,0.12200342,1001.1037,1597.1286
5940,50.385309,1.611,25,300,25877.607,-29716.341,-45740.361,1307.1972,373.29755,290.10618,4.31E-05,0.12423684,918.90948,1690.535
5943,50.399322,14.614,25,300,25515.302,-29640.813,-45732.426,1289.4633,214.68589,290.12587,7.48E-05,0.12215652,1060.9292,1503.2021
5939,50.374804,25.612,25,150,24985.372,-28763.01,-45560.689,1276.0112,186.15501,290.11055,8.59E-05,0.12065214,1086.5971,1470.8978
5947,50.42412,6.605,25,400,26214.543,-30113.512,-45818.11,1301.2254,253.26479,290.12115,6.32E-05,0.12037385,1039.5898,1562.6829
5928,50.296735,16.613,25,-150,23574.021,-26867.037,-45191.394,1300.334,263.47365,290.12517,6.08E-05,0.12083064,1022.6031,1568.3565
5949,50.435684,15.621,25,400,25732.882,-29398.687,-45681.238,1284.7231,184.85745,290.12315,8.65E-05,0.12000882,1091.9435,1474.2282
5948,50.429346,10.611,25,400,26211.747,-30271.886,-45852.729,1297.1244,221.17053,290.11035,7.26E-05,0.1226914,1068.0124,1527.4523
5954,50.466128,20.62,40,-550,36402.822,-25376.375,-44625.24,1282.0624,161.85672,290.10885,9.90E-05,0.12145269,1114.0114,1448.0694
5938,50.366798,16.614,25,150,25103.248,-28769.054,-45557.934,1296.6786,250.51543,290.11982,6.44E-05,0.12523596,1040.9137,1555.2681
5959,50.497551,25.613,40,-400,36906.11,-26204.018,-44787.645,1289.5428,158.36645,290.11749,0.000101302,0.12149802,1125.9782,1454.0218
5958,50.489546,16.614,40,-400,37288.89,-26261.62,-44795.169,1293.2011,209.55779,290.12653,7.65E-05,0.12120019,1065.1277,1496.3571
5960,50.508057,1.611,40,-200,38102.185,-27505.921,-45039.063,1320.4122,365.96388,290.12105,4.39E-05,0.12230416,934.01028,1687.4645
5956,50.47909,3.611,40,-400,37265.167,-26253.315,-44792.743,1317.6017,370.05326,290.1234,4.36E-05,0.12465479,943.21843,1710.0139
5963,50.52235,16.615,40,-200,38178.823,-27610.723,-45059.045,1293.7734,247.546,290.1206,6.47E-05,0.12007179,1027.3538,1535.4442
5945,50.415889,1.61,25,400,26326.91,-30310.699,-45858.032,1307.2104,377.12854,290.11199,4.25E-05,0.12177084,917.77344,1693.8023
5953,50.458679,14.61,40,-550,36328.486,-25308.577,-44614.18,1294.2922,185.37004,290.11596,8.67E-05,0.1234487,1100.6892,1481.129
5969,50.566209,30.607,40,0,38971.026,-28791.05,-45292.249,1282.7113,197.41031,290.13428,8.15E-05,0.12297328,1080.2058,1487.2185
5946,50.419727,3.611,25,400,26483.599,-30511.463,-45896.352,1306.1754,310.42915,290.11882,5.19E-05,0.12430568,994.8158,1635.76
5962,50.516288,9.619,40,-200,38160.527,-27550.038,-45048.478,1302.9707,295.1122,290.12883,5.45E-05,0.12317167,993.75722,1604.8084
5970,50.578102,1.608,40,200,40007.822,-30143.196,-45552.466,1309.2774,382.57242,290.11987,4.20E-05,0.12213588,915.76341,1704.9033
5972,50.586333,9.62,40,200,39833.125,-30066.928,-45538.61,1299.2006,305.56086,290.1252,5.27E-05,0.12393633,995.77072,1625.2394
5944,50.406771,20.617,25,300,25867.163,-29715.478,-45741.471,1281.3187,179.98067,290.12094,8.90E-05,0.12100681,1095.4069,1468.3406
5974,50.600402,25.611,40,200,40059.792,-30058.417,-45534.622,1280.2965,191.19518,290.12458,8.37E-05,0.1198916,1078.9728,1472.5323
5971,50.58194,3.611,40,200,39811.827,-30095.174,-45546.668,1308.3835,360.25056,290.12856,4.46E-05,0.12247767,945.96506,1689.1764
5977,50.619138,9.617,40,400,40787.609,-31299.06,-45780.407,1294.8676,285.07201,290.12663,5.62E-05,0.12179358,999.95717,1587.4166
5951,50.448504,3.611,40,-550,36570.694,-25254.839,-44597.282,1322.2574,355.4115,290.1165,4.52E-05,0.12308653,952.91377,1688.268
5950,50.444663,1.622,40,-550,37195.148,-26336.49,-44809.806,1318.1518,393.32744,290.1207,4.09E-05,0.12316198,902.27169,1710.3546
5961,50.511894,3.611,40,-200,38009.471,-27472.001,-45032.854,1318.4496,340.61801,290.11766,4.70E-05,0.12017536,955.23957,1656.8412
5952,50.452897,8.608,40,-550,36613.043,-25276.754,-44602.134,1305.6342,246.91064,290.11733,6.49E-05,0.12078836,1034.2336,1539.9886
5976,50.614745,3.611,40,400,40852.571,-31445.018,-45808.736,1307.0589,350.05094,290.13017,4.60E-05,0.12426401,957.71392,1683.2154
5978,50.625201,16.615,40,400,40984.55,-31399.093,-45799.608,1281.9208,217.01144,290.12717,7.36E-05,0.11881954,1050.8581,1499.8894
5957,50.483484,9.618,40,-400,36935.343,-26226.713,-44794.716,1301.8912,288.83632,290.10849,5.59E-05,0.12616185,1012.4009,1608.589
5966,50.544699,5.614,40,0,38962.187,-28798.862,-45292.742,1313.2687,343.38781,290.11124,4.68E-05,0.1229836,961.3171,1667.4304
5965,50.540861,1.611,40,0,38958.733,-28798.985,-45294.551,1318.1066,379.32636,290.10265,4.22E-05,0.12073137,935.72043,1718.9967
5955,50.475247,1.631,40,-400,37814.833,-27240.895,-44987.916,1312.9396,396.27621,290.12133,4.08E-05,0.12723022,906.12658,1721.8734
5967,50.549648,13.601,40,0,38965.147,-28795.203,-45290.851,1297.079,280.61375,290.11444,5.74E-05,0.12482951,1020.5485,1601.9263
5968,50.556817,21.609,40,0,38966.874,-28794.791,-45291.057,1287.6363,211.86164,290.12217,7.56E-05,0.12038558,1060.4347,1497.6158
5981,50.647549,3.612,40,550,41432.004,-32282.859,-45973.607,1304.6504,337.50527,290.12142,4.75E-05,0.12193368,960.5186,1656.9359
5983,50.657724,14.611,40,550,41747.849,-32444.564,-46003.374,1284.9392,211.5607,290.12894,7.57E-05,0.11993275,1052.4254,1486.9686
5980,50.643711,1.61,40,550,42049.14,-32442.919,-45997.453,1303.2416,385.23448,290.13444,4.15E-05,0.11990669,903.77079,1707.2494
5984,50.665173,20.617,40,550,41754.304,-32371.708,-45987.504,1270.8363,159.86069,290.11493,1.00E-04,0.11974933,1104.8895,1434.0297
5964,50.530356,25.613,40,-200,38001.947,-27585.684,-45055.755,1286.0926,189.70203,290.10411,8.45E-05,0.12116678,1090.4294,1482.4998
5982,50.651943,8.607,40,550,41472.297,-32238.249,-45964.027,1299.6055,284.7225,290.11719,5.64E-05,0.12232001,998.38646,1586.8055
5990,50.708348,1.609,65,-600,60416.791,-26632.477,-44414.855,1311.068,407.68196,290.12268,3.94E-05,0.12190025,895.47735,1735.5327
5979,50.633206,25.614,40,400,40850.926,-31213.171,-45762.44,1273.205,158.06761,290.12051,0.000100666,0.11562973,1103.8751,1434.5795
5994,50.730655,25.632,65,-600,61545.811,-28137.899,-44708.046,1275.3707,151.87908,290.11676,0.000105537,0.12080735,1111.3208,1422.5176
5991,50.712186,3.614,65,-600,60467.938,-26693.697,-44430.602,1299.4799,355.10704,290.13151,4.54E-05,0.12445396,941.91322,1674.1979
5987,50.683776,9.621,65,-810,59425.177,-25387.353,-44175.278,1287.9547,252.54887,290.12776,6.41E-05,0.12740544,1035.187,1559.4594
5975,50.610907,1.609,40,400,40868.194,-31469.482,-45817.616,1307.9072,384.83129,290.12923,4.18E-05,0.12280215,903.34436,1696.0597
5973,50.592396,16.615,40,200,39860.836,-30023.84,-45532.648,1287.9145,256.78372,290.12601,6.22E-05,0.11898008,1016.6322,1548.0244
5989,50.697843,25.614,65,-810,59920.49,-25362.438,-44158.462,1271.2118,125.27028,290.13238,0.000127806,0.12095492,1129.8388,1387.6966
5993,50.722648,16.615,65,-600,60111.47,-26560.361,-44409.099,1280.061,241.43595,290.11981,6.64E-05,0.12160895,1036.5419,1535.9127
5995,50.741166,1.63,65,-300,62340.278,-29272.465,-44930.643,1302.1697,348.15491,290.12409,4.63E-05,0.12519269,947.1381,1663.2659
6000,50.773975,1.611,65,0,63283.624,-30437.538,-45159.612,1304.7633,401.99124,290.13078,4.00E-05,0.12334497,891.29943,1723.9228
6001,50.777813,5.616,65,0,63282.39,-30435.976,-45159.283,1296.0753,314.2903,290.11871,5.13E-05,0.12424275,981.65102,1629.8742
5992,50.716581,9.635,65,-600,61095.395,-27991.694,-44686.584,1291.6453,293.13588,290.10911,5.47E-05,0.12216151,992.65384,1597.4977
6011,50.847859,3.613,65,600,66068.887,-34139.609,-45879.865,1315.3469,349.33355,290.11767,4.62E-05,0.12525926,955.2861,1679.4715
5988,50.689838,16.613,65,-810,58945.651,-25178.078,-44139.837,1277.4974,190.28092,290.14043,8.41E-05,0.12011238,1070.566,1462.7976
6010,50.844021,1.611,65,600,65863.229,-34308.468,-45917.855,1319.6804,358.03655,290.10594,4.49E-05,0.12403671,947.90487,1688.2567
6008,50.825511,16.613,65,300,64641.122,-32461.503,-45556.454,1297.6226,252.14206,290.12129,6.36E-05,0.12183728,1038.2704,1557.9215
6013,50.858315,16.613,65,600,66122.378,-34382.311,-45928.668,1298.2924,234.74293,290.13107,6.86E-05,0.12385226,1056.2327,1539.929
5986,50.679381,3.612,65,-810,58899.644,-25150.12,-44135.479,1302.8527,331.55676,290.13039,4.86E-05,0.12397497,956.95076,1641.2513
5985,50.675541,1.621,65,-810,60060.035,-26208.541,-44331.72,1301.3933,365.41204,290.13647,4.40E-05,0.12319871,920.27617,1671.5117
6009,50.833516,25.613,65,300,64769.484,-32266.207,-45512.502,1293.0357,191.82299,290.12028,8.36E-05,0.12134118,1083.2469,1478.2077
6003,50.789932,21.609,65,0,63283.994,-30449.132,-45160.763,1279.0197,247.29131,290.1261,6.48E-05,0.12123429,1023.2959,1532.8758
6014,50.86632,25.613,65,600,65968.36,-34163.908,-45885.867,1285.8014,146.27,290.13117,0.000109524,0.12090848,1130.4836,1432.6881
6018,50.891119,16.615,65,810,67399.168,-35551.373,-46149.785,1299.3384,194.5982,290.12143,8.23E-05,0.12085502,1091.8251,1494.0638
6004,50.799324,30.605,65,0,63284.857,-30445.268,-45160.64,1278.9352,195.9612,290.12291,8.18E-05,0.12028642,1068.3651,1469.4733
5997,50.749403,9.617,65,-300,61960.827,-28537.823,-44784.808,1290.4282,282.8763,290.13939,5.67E-05,0.12128273,989.34371,1572.0704
6017,50.885057,9.618,65,810,66729.567,-35569.053,-46164.38,1308.9358,260.66918,290.11795,6.18E-05,0.122458,1023.1964,1555.9451
6002,50.782763,13.6,65,0,63279.923,-30444.445,-45161.791,1287.0237,257.98707,290.12326,6.22E-05,0.12171137,1020.1999,1553.3051
6005,50.811217,1.608,65,300,64627.924,-32277.883,-45517.97,1308.8481,365.55441,290.11648,4.40E-05,0.12326731,939.95016,1695.6357
5999,50.763471,25.611,65,-300,61895.783,-28563.027,-44793.483,1270.2339,179.31367,290.12527,8.93E-05,0.1200239,1075.6527,1446.4786
5996,50.745009,3.613,65,-300,62129.44,-28581.693,-44791.962,1298.0187,328.81298,290.12433,4.90E-05,0.12498575,959.25044,1638.992
5998,50.755465,16.613,65,-300,61832.383,-28469.326,-44772.679,1270.2949,269.04324,290.1298,5.94E-05,0.11999648,984.66325,1541.6903
6006,50.815054,3.613,65,300,64679.441,-32407.683,-45542.763,1317.0387,392.79073,290.12549,4.10E-05,0.12428141,919.02952,1727.819
6016,50.880664,3.613,65,810,66966.226,-35336.342,-46115.248,1312.223,285.4554,290.11473,5.61E-05,0.12019614,1002.502,1588.7808
6021,50.914721,3.611,90,-1070,81994.583,-25285.677,-43710.35,1324.8952,298.33675,290.13415,5.40E-05,0.12442208,1007.427,1618.4821
6023,50.925177,16.616,90,-1070,82134.58,-25401.374,-43729.345,1293.0485,204.22992,290.12327,7.89E-05,0.12436823,1094.6529,1512.5087
6024,50.933183,25.611,90,-1070,81937.556,-24920.289,-43637.412,1281.5486,136.59328,290.1229,0.000117478,0.12161976,1131.0931,1412.7756
6007,50.819449,9.617,65,300,64671.465,-32362.827,-45534.499,1306.4965,293.52258,290.11843,5.48E-05,0.12264885,995.36831,1599.9852
6025,50.943687,1.61,90,-700,83901.839,-27602.501,-44158.873,1317.2497,402.62566,290.12409,4.00E-05,0.12324196,909.99805,1740.4161
6022,50.919115,9.617,90,-1070,83167.479,-25466.212,-43727.618,1303.8819,262.92639,290.13317,6.13E-05,0.12381493,1027.5669,1570.221
6020,50.91088,1.62,90,-1070,83125.171,-26775.886,-43997.743,1320.2292,368.37757,290.12116,4.35E-05,0.12042908,928.21296,1688.3426
6029,50.965986,25.613,90,-700,84182.533,-27450.417,-44122.445,1274.1731,181.44823,290.13055,8.81E-05,0.11868109,1078.214,1451.0789
6012,50.852253,9.618,65,600,66074.684,-34387.861,-45929.696,1309.4917,288.93427,290.12923,5.56E-05,0.12261335,1012.6922,1612.3583
6027,50.951919,9.617,90,-700,83966.02,-27597.731,-44156.899,1303.8672,312.55362,290.13088,5.13E-05,0.12148461,970.28109,1612.7088
6031,50.980329,3.614,90,-300,85986.509,-30219.136,-44671.207,1308.2849,369.58704,290.12189,4.38E-05,0.12853902,940.76662,1700.2132
6019,50.899124,25.612,65,810,67051.786,-35724.303,-46191.434,1281.53,115.76171,290.11762,0.00013765,0.11724867,1156.0475,1395.3464
6037,51.018084,13.601,90,0,87435.866,-32064.867,-45028.578,1284.8549,287.62905,290.1073,5.56E-05,0.11751234,993.38175,1593.9112
6030,50.976491,1.611,90,-300,85955.755,-30218.683,-44667.301,1314.3834,406.85239,290.11489,3.92E-05,0.11699301,877.48159,1720.5689
6015,50.876826,1.611,65,810,67220.194,-35836.999,-46212.567,1305.802,328.06599,290.11562,4.92E-05,0.12546915,983.09776,1660.0538
6034,50.998791,25.613,90,-300,86092.957,-30195.207,-44662.079,1270.3478,187.91309,290.11532,8.52E-05,0.12018588,1074.4051,1462.9484
6040,51.046537,1.61,90,300,88884.772,-33961.499,-45396.722,1292.9439,414.09519,290.1042,3.89E-05,0.12370195,860.26349,1712.5547
6036,51.013134,5.615,90,0,87438.58,-32066.429,-45029.154,1300.2878,372.28493,290.10541,4.31E-05,0.12193344,908.2832,1677.4037
6049,51.101641,25.612,90,700,90469.072,-36507.337,-45899.641,1250.7404,157.44847,290.13226,0.000101774,0.120383,1082.2964,1406.6632
6026,50.947525,3.612,90,-700,83745.313,-27252.901,-44088.237,1316.2142,378.16641,290.11827,4.26E-05,0.12456104,933.38316,1720.6067
6033,50.990786,16.614,90,-300,85958.715,-30189.286,-44663.231,1283.3027,241.46671,290.11961,6.63E-05,0.12050129,1027.0373,1523.6596
6047,51.087574,9.617,90,700,90627.448,-36282.52,-45850.714,1279.3782,272.3535,290.12094,5.89E-05,0.12084131,992.93713,1553.4972
6053,51.12644,16.614,90,1070,92409.227,-39467.122,-46479.733,1260.1329,186.85438,290.13036,8.54E-05,0.11825787,1068.481,1457.1756
6035,51.009296,1.612,90,0,87433.564,-32075.145,-45028.702,1295.3182,358.70954,290.10752,4.50E-05,0.12587614,932.27251,1668.0608
6048,51.093636,16.615,90,700,90682.543,-36384.855,-45870.161,1272.318,228.69173,290.1272,7.00E-05,0.12066012,1028.514,1500.5365
6052,51.120378,9.62,90,1070,92261.211,-38456.844,-46272.225,1272.0441,243.68205,290.12572,6.57E-05,0.12080568,1017.817,1521.981
6050,51.112146,1.61,90,1070,91752.86,-38530.276,-46299.197,1283.7758,340.40604,290.1071,4.71E-05,0.12177623,925.09169,1624.4235
6028,50.957981,16.615,90,-700,84470.34,-27884.508,-44208.17,1281.5331,206.70585,290.12273,7.76E-05,0.12159009,1070.5098,1501.0861
6038,51.025253,21.608,90,0,87437.141,-32073.583,-45025.043,1267.7049,226.99935,290.11094,7.05E-05,0.11991649,1034.3381,1501.7225
6055,51.146207,1.619,120,-1380,107260.1,-27454.159,-43583.715,1285.014,349.69939,290.12996,4.59E-05,0.12228277,924.95802,1648.8299
6032,50.984724,9.617,90,-300,86089.133,-30128.025,-44646.579,1293.2075,284.502,290.14089,5.67E-05,0.12600237,999.8707,1586.695
6039,51.034645,30.606,90,0,87426.327,-32069.718,-45029.236,1261.9903,187.74365,290.11285,8.55E-05,0.12116602,1068.3387,1457.0855
6058,51.160503,16.613,120,-1380,106745.38,-25654.108,-43236.993,1258.0248,193.92101,290.13291,8.25E-05,0.11954564,1054.5807,1454.2072
6042,51.054769,9.617,90,300,88927.367,-34002.367,-45404.904,1281.1998,287.37607,290.11382,5.59E-05,0.12279981,974.2942,1564.221
6057,51.154441,9.618,120,-1380,106718.16,-25285.102,-43161.917,1265.1717,244.77432,290.13058,6.57E-05,0.12405639,1026.3577,1531.804
6041,51.050375,3.613,90,300,88730.589,-33944.189,-45395.077,1290.9664,391.98684,290.10063,4.10E-05,0.12313418,883.83868,1688.9593
6043,51.060831,16.614,90,300,88807.228,-33862.042,-45377.604,1273.9744,241.07899,290.12337,6.62E-05,0.11859591,1022.2123,1520.6261
6061,51.182852,3.613,120,-1000,107374.18,-27816.546,-43661.217,1281.979,315.80558,290.13705,5.10E-05,0.12441193,973.45647,1631.2506
6063,51.193314,16.613,120,-1000,107374.18,-27870.365,-43668.495,1263.1037,221.66523,290.13133,7.25E-05,0.12165227,1034.9717,1490.1293
6060,51.179014,1.611,120,-1000,107374.18,-27380.07,-43575.986,1277.3737,338.32053,290.133,4.75E-05,0.12215642,929.66412,1628.3157
6064,51.20132,25.633,120,-1000,107374.18,-30262.595,-44138.48,1251.0201,181.73117,290.11842,8.80E-05,0.12129945,1058.9945,1434.9853
6054,51.134447,25.63,90,1070,90770.242,-36196.631,-45833.939,1255.1345,144.33139,290.12074,0.000110384,0.11602079,1099.4652,1398.4035
6045,51.079342,1.611,90,700,90732.087,-36289.551,-45850.097,1289.1084,372.7432,290.12057,4.31E-05,0.12322456,897.75244,1664.3082
6044,51.068837,25.612,90,300,88951.913,-34090.353,-45420.774,1261.8147,192.49334,290.12665,8.34E-05,0.1217711,1054.5168,1451.7357
6051,51.115984,3.612,90,1070,92540.097,-38821.493,-46346.438,1284.0268,309.59708,290.12886,5.18E-05,0.12175767,961.18945,1603.1237
6046,51.08318,3.612,90,700,90715.024,-36375.892,-45867.859,1295.2065,384.2418,290.11885,4.19E-05,0.12218698,886.53029,1674.4091
6056,51.150047,3.613,120,-1380,106782.34,-25727.498,-43250.355,1293.4273,371.41044,290.12811,4.32E-05,0.12191838,915.45578,1681.625
6065,51.211831,1.61,120,-500,107374.18,-30750.464,-44230.002,1277.8512,330.88172,290.12937,4.83E-05,0.12033465,928.18277,1609.8374
6059,51.168509,25.612,120,-1380,106502.06,-25231.571,-43154.187,1253.4437,127.78599,290.13203,0.000125103,0.11801867,1117.1481,1381.66
6066,51.215669,3.612,120,-500,107374.18,-31046.45,-44288.92,1294.6291,395.82974,290.12669,4.06E-05,0.12257566,884.15658,1705.2879
6074,51.269984,30.607,120,0,107374.18,-33998.461,-44859.678,1250.5792,167.51077,290.11148,9.54E-05,0.11923273,1074.1423,1421.6961
6069,51.23413,25.611,120,-500,107374.18,-30707.746,-44221.614,1257.7369,175.83376,290.12391,9.11E-05,0.1200886,1076.3537,1440.0705
6070,51.244635,1.609,120,0,107374.18,-33981.522,-44855.197,1287.1026,340.55459,290.1175,4.72E-05,0.12340872,939.9841,1638.2482
6067,51.220062,9.618,120,-500,107374.18,-30934.33,-44264.456,1280.3941,268.82252,290.12083,5.96E-05,0.12102892,1004.0073,1559.9119
6073,51.260591,21.608,120,0,107374.18,-34001.997,-44858.774,1266.6373,227.79526,290.11557,7.00E-05,0.11746203,1032.8497,1504.3927
6072,51.253422,13.602,120,0,107374.18,-33993.897,-44858.815,1275.4372,303.2115,290.11262,5.31E-05,0.12506077,962.89063,1588.3821
6082,51.322918,9.618,120,1000,107374.18,-40397.841,-46101.228,1278.1642,300.49082,290.12495,5.32E-05,0.12118558,978.22434,1603.311
6080,51.314686,1.611,120,1000,107374.18,-40114.106,-46047.86,1286.968,400.21329,290.12014,4.02E-05,0.12305951,875.0242,1701.9152
6077,51.290109,9.636,120,500,107374.18,-35844.029,-45218.941,1286.5455,324.62518,290.1147,4.92E-05,0.11876825,945.1457,1617.7331
6075,51.281876,1.609,120,500,107374.18,-37173.234,-45473.772,1290.1015,407.59144,290.11721,3.95E-05,0.12338278,879.52255,1721.5583
6062,51.187246,9.639,120,-1000,107374.18,-29994.484,-44083.591,1269.913,257.34084,290.12069,6.26E-05,0.12489411,1009.3326,1536.223
6071,51.248473,5.614,120,0,107374.18,-33992.499,-44857.91,1291.651,373.21726,290.10964,4.32E-05,0.1235152,917.7962,1688.1129
6087,51.355723,9.618,120,1380,107374.18,-42877.24,-46585.151,1270.5186,249.9925,290.10338,6.42E-05,0.12164862,1011.3091,1526.61
6085,51.347491,1.611,120,1380,107374.18,-42626.274,-46534.991,1282.6576,341.76793,290.11443,4.69E-05,0.12101104,935.55166,1643.2261
6068,51.226124,16.617,120,-500,107374.18,-30858.678,-44251.258,1273.8098,245.02766,290.1174,6.55E-05,0.12267069,1016.263,1523.3733
6088,51.361786,16.633,120,1380,107374.18,-39751.308,-45975.169,1262.4596,150.62072,290.09387,0.000106186,0.1199038,1110.1832,1422.8067
6086,51.351329,3.612,120,1380,107374.18,-42404.336,-46488.819,1279.8107,361.22178,290.09449,4.47E-05,0.12791489,929.15631,1663.9346
6095,51.412135,1.609,40,-400,36713.445,-26306.065,-44816.631,1293.0279,365.80013,290.10588,4.38E-05,0.12089179,909.02801,1659.6488
6078,51.296176,16.615,120,500,107374.18,-36960.505,-45433.972,1274.1321,235.09313,290.11508,6.82E-05,0.12153617,1020.4974,1500.2299
6097,51.420366,9.618,40,-400,36865.036,-26193.205,-44788.22,1273.4814,256.43881,290.10607,6.24E-05,0.12087192,1001.9006,1528.7358
6084,51.336986,25.613,120,1000,107374.18,-40749.127,-46165.038,1258.3081,175.74009,290.11755,9.12E-05,0.12063918,1066.7102,1426.3807
6099,51.434433,25.613,40,-400,36929.587,-26289.619,-44808.695,1259.5222,146.49392,290.09997,0.000109746,0.12292705,1101.9826,1402.0478
6081,51.318525,3.612,120,1000,107374.18,-40199.954,-46063.238,1285.3514,306.20398,290.12554,5.24E-05,0.12061048,953.78967,1580.7558
6090,51.381551,1.622,40,-550,36731.659,-26148.718,-44779.463,1284.6831,377.19227,290.11956,4.26E-05,0.12265275,899.26991,1676.326
6076,51.285714,3.612,120,500,107374.18,-37293.619,-45495.028,1291.9329,386.78986,290.11488,4.15E-05,0.12257198,890.86682,1692.2443
6098,51.426428,16.614,40,-400,36806.571,-26378.51,-44827.937,1271.6585,203.14902,290.09975,7.91E-05,0.12277486,1060.8493,1481.6456
6089,51.369797,25.612,120,1380,107374.18,-43469.297,-46699.287,1250.1317,144.73639,290.08952,0.000110223,0.11713213,1088.5038,1387.2336
6091,51.385392,3.613,40,-550,36007.296,-25429.948,-44644.523,1288.1481,366.07739,290.10095,4.41E-05,0.12640489,920.98135,1671.2914
6079,51.304182,25.611,120,500,107374.18,-37212.828,-45483.022,1266.015,204.9399,290.11756,7.78E-05,0.11735632,1043.8433,1468.1062
6100,51.444939,1.611,40,-200,37886.208,-27598.142,-45061.224,1281.2167,357.85572,290.0985,4.52E-05,0.12734661,923.68236,1658.7924
6094,51.403017,20.619,40,-550,36183.72,-25368.111,-44627.584,1261.1295,164.67202,290.10623,9.70E-05,0.11874048,1077.5186,1416.7642
6103,51.459231,16.62,40,-200,37907.423,-27661.089,-45075.408,1270.176,253.54848,290.09989,6.28E-05,0.11739265,1008.109,1535.3254
6106,51.481581,5.616,40,0,38774.209,-28798.574,-45299.979,1285.6288,335.40042,290.11071,4.79E-05,0.12049609,943.36505,1633.4733
6083,51.328981,16.615,120,1000,107374.18,-40166.117,-46045.229,1263.845,174.3046,290.11194,9.11E-05,0.11439503,1069.847,1428.749
6102,51.453171,9.617,40,-200,37855.002,-27551.888,-45051.109,1287.1189,290.82049,290.09509,5.51E-05,0.12065866,972.24694,1568.945
6104,51.467238,25.613,40,-200,37936.903,-27661.13,-45077.053,1256.2571,184.90778,290.10808,8.64E-05,0.1193081,1057.0223,1439.6343
6105,51.477742,1.616,40,0,38768.371,-28800.712,-45298.169,1288.625,373.20907,290.10381,4.29E-05,0.11955152,901.0342,1675.1072
6110,51.514989,1.615,40,200,39527.97,-29814.195,-45495.768,1294.8144,386.61116,290.11292,4.17E-05,0.12419141,891.70782,1683.0599
6092,51.389786,8.606,40,-550,36278.285,-25484.178,-44651.513,1271.4719,233.10593,290.09113,6.87E-05,0.12045626,1027.5356,1511.2927
6114,51.53729,25.611,40,200,39852.942,-30131.684,-45555.919,1256.5218,185.43116,290.10806,8.64E-05,0.12112121,1058.8889,1440.0908
6113,51.529284,16.615,40,200,39868.895,-30055.005,-45537.418,1278.9844,244.07016,290.10714,6.55E-05,0.1195883,1019.2051,1522.502
6093,51.395567,14.614,40,-550,35806.861,-25439.939,-44651.019,1268.0664,219.99562,290.0867,7.30E-05,0.1222871,1043.3786,1497.5405
6111,51.518828,3.613,40,200,39786.829,-30038.107,-45537.418,1295.4588,377.072,290.1067,4.26E-05,0.12224638,917.14238,1697.2314
6107,51.486531,13.622,40,0,38782.925,-28801.246,-45299.321,1274.1732,305.55649,290.11668,5.24E-05,0.1201408,956.7889,1583.4232
6096,51.415972,3.614,40,-400,36973.333,-26399.149,-44828.02,1292.7209,382.23961,290.08859,4.22E-05,0.12608028,904.77429,1696.0742
6119,51.570095,25.611,40,400,40859.437,-31415.703,-45804.418,1263.7536,149.64498,290.10592,0.000107061,0.11919703,1105.1227,1414.1298
6117,51.556027,9.617,40,400,41019.292,-31395.886,-45799.772,1284.2748,274.46124,290.11825,5.85E-05,0.12204872,1005.1301,1570.3345
6115,51.547795,1.611,40,400,40743.657,-31244.131,-45772.513,1284.9229,365.83952,290.10791,4.36E-05,0.11912091,902.96655,1661.993
6101,51.448777,3.612,40,-200,37852.576,-27542.472,-45052.754,1280.7041,343.25728,290.09396,4.70E-05,0.1260817,940.79801,1657.4141
6123,51.594612,14.613,40,550,41362.561,-32241.867,-45968.92,1275.6673,186.14085,290.10946,8.60E-05,0.12027657,1078.1092,1461.2342
6130,51.645242,1.612,65,-600,60026.485,-26679.306,-44436.152,1299.7264,341.95791,290.10637,4.69E-05,0.1226448,950.50455,1654.8187
6127,51.620664,9.62,65,-810,59362.517,-25480.026,-44195.712,1289.5797,248.58503,290.11367,6.45E-05,0.12138816,1021.3433,1533.0001
6108,51.493704,21.612,40,0,38789.668,-28802.562,-45296.484,1267.7141,248.94654,290.11201,6.44E-05,0.12068013,1011.4307,1527.4885
6133,51.659543,16.614,65,-600,60028.664,-26696.41,-44441.333,1284.7974,233.94535,290.11318,6.87E-05,0.12299417,1041.8257,1524.0025
6129,51.634732,25.631,65,-810,60595.806,-27443.879,-44583.426,1273.8626,119.74601,290.11238,0.000132998,0.11733472,1145.119,1392.4567
6134,51.667548,25.612,65,-600,60310.097,-26665.739,-44427.888,1274.2982,146.30185,290.11245,0.00010955,0.12058686,1117.6837,1419.0032
6109,51.503097,30.61,40,0,38793.656,-28804.289,-45295.168,1262.3304,197.82253,290.10854,8.08E-05,0.1191285,1047.6821,1455.5502
6116,51.551633,3.61,40,400,40591.162,-31361.185,-45801.006,1300.9181,341.17655,290.11231,4.71E-05,0.12184696,953.00986,1658.4144
6132,51.653475,9.638,65,-600,61199.129,-28097.894,-44707.47,1293.5536,258.7935,290.09689,6.20E-05,0.12256369,1031.889,1567.2222
6135,51.678053,1.61,65,-300,61766.352,-28587.326,-44801.377,1300.7131,348.3492,290.11394,4.62E-05,0.12361984,943.52931,1665.703
6112,51.523222,9.619,40,200,39671.995,-30006.284,-45535.197,1285.8227,310.319,290.10794,5.16E-05,0.12022445,956.77744,1597.162
6120,51.580599,1.612,40,550,41034.833,-31960.97,-45914.442,1285.3795,353.17952,290.11438,4.56E-05,0.12432206,929.01141,1657.3724
6121,51.584437,3.613,40,550,41507.491,-32298.688,-45974.799,1292.2024,321.2698,290.09392,4.99E-05,0.12119592,964.9924,1626.4217
6137,51.686286,9.638,65,-300,62192.305,-29269.587,-44936.193,1297.917,274.03445,290.09461,5.85E-05,0.12103799,1018.3246,1585.6956
6138,51.692353,16.615,65,-300,61605.962,-28501.642,-44786.37,1286.7758,259.22124,290.11907,6.20E-05,0.12196594,1010.9028,1540.9355
6122,51.588831,8.608,40,550,41430.195,-32122.634,-45941.29,1286.5105,254.12423,290.11642,6.32E-05,0.12232944,1024.066,1545.1259
6126,51.61627,3.611,65,-810,59290.689,-25295.708,-44160.846,1295.6784,320.10085,290.11378,5.00E-05,0.12094459,972.70684,1637.1719
6118,51.562089,16.614,40,400,40771.533,-31313.779,-45783.943,1274.6233,213.56212,290.11591,7.48E-05,0.11905372,1057.3345,1500.8473
6144,51.736213,30.605,65,0,63169.981,-30440.046,-45162.284,1272.1715,181.1696,290.12065,8.86E-05,0.12246793,1076.3619,1447.0422
6140,51.710864,1.612,65,0,63153.7,-30439.388,-45162.243,1305.4541,359.83435,290.11586,4.50E-05,0.12883351,932.12652,1669.2674
6145,51.748105,1.612,65,300,64344.271,-32208.193,-45510.158,1312.6297,382.41854,290.1087,4.21E-05,0.12366353,927.59165,1719.4488
6124,51.602061,20.622,40,550,41947.257,-32223.694,-45951.61,1265.836,144.88062,290.12563,0.000110477,0.12060776,1116.466,1416.2612
6143,51.726819,21.608,65,0,63160.443,-30431.165,-45161.544,1281.2608,230.54638,290.09751,6.94E-05,0.1210467,1055.3783,1542.056
6125,51.612429,1.619,65,-810,59855.528,-26133.26,-44325.142,1295.3554,348.00811,290.11545,4.64E-05,0.12644904,938.63464,1656.7997
6147,51.756337,9.617,65,300,64411.042,-32273.32,-45524.055,1307.8116,295.22257,290.10645,5.46E-05,0.1242643,1008.5448,1615.5158
6128,51.626726,16.614,65,-810,58859.556,-25114.227,-44129.887,1281.5646,204.27188,290.1068,7.85E-05,0.12108894,1062.0123,1482.0382
6149,51.770405,25.611,65,300,64841.805,-32368.829,-45535.28,1264.7293,187.37557,290.11466,8.60E-05,0.12441686,1072.1296,1457.4663
6139,51.700359,25.613,65,-300,61867.907,-28509.084,-44786.658,1269.1984,178.82241,290.11289,8.91E-05,0.11709197,1076.5168,1446.7357
6131,51.649081,3.614,65,-600,60311.289,-26579.932,-44410.949,1304.5808,321.0348,290.10028,5.01E-05,0.12347494,969.50282,1632.7598
6148,51.762399,16.617,65,300,64702.055,-32298.729,-45524.59,1290.7271,217.72091,290.11998,7.36E-05,0.12069951,1057.9892,1508.7482
6142,51.719652,13.6,65,0,63165.335,-30429.644,-45161.627,1300.6282,289.73933,290.10291,5.53E-05,0.11990756,992.37922,1583.1258
6151,51.784747,3.613,65,600,66217.6,-34258.76,-45902.56,1301.2891,336.40877,290.11707,4.77E-05,0.12142274,957.32134,1652.4362
6156,51.817552,3.612,65,810,67217.604,-35583.196,-46159.57,1299.7165,328.84002,290.12074,4.90E-05,0.12487888,955.08771,1631.5183
6141,51.714702,5.615,65,0,63155.057,-30432.851,-45163.024,1300.7589,354.62721,290.11679,4.55E-05,0.12579575,-498.74083,3109.9024
6136,51.681891,3.614,65,-300,61637.827,-28565.864,-44800.267,1301.4768,327.95235,290.11585,4.87E-05,0.1193812,958.93935,1640.8081
6152,51.789141,9.617,65,600,66262.786,-34309.414,-45914.278,1296.6811,274.82647,290.10175,5.84E-05,0.12277815,1006.5929,1574.7
6157,51.821946,9.617,65,810,67194.703,-35444.844,-46133.174,1291.478,213.61121,290.1254,7.51E-05,0.12181904,1068.223,1507.3124
6153,51.795203,16.613,65,600,66172.045,-34110.417,-45872.957,1284.0865,209.23125,290.11596,7.67E-05,0.12214615,1068.6136,1501.2753
6162,51.856003,9.639,90,-1070,83688.122,-27935.82,-44231.112,1304.0982,228.8099,290.10613,7.03E-05,0.12320014,1059.7797,1531.2304
6146,51.751943,3.61,65,300,64794.112,-32472.521,-45558.551,1301.5926,353.1002,290.12452,4.52E-05,0.11873236,945.58649,1683.1105
6161,51.851608,3.614,90,-1070,81771.615,-25491.128,-43755.617,1312.9437,296.10633,290.11011,5.44E-05,0.12406624,999.92379,1610.4095
6158,51.828008,16.614,65,810,67236.476,-35690.712,-46182.8,1283.2149,186.03984,290.11896,8.62E-05,0.12156807,1087.5236,1471.0117
6168,51.894882,16.615,90,-700,83624.845,-27707.549,-44187.037,1311.7829,227.93675,290.12402,7.06E-05,0.1233419,1074.8011,1544.512
6172,51.921623,9.62,90,-300,85749.191,-30192.617,-44665.985,1338.3778,292.91642,290.11011,5.50E-05,0.12442164,1027.4362,1630.5537
6167,51.888819,9.618,90,-700,83967.706,-27780.693,-44199.248,1317.3779,262.63832,290.11942,6.13E-05,0.12427589,1049.1237,1591.9167
6150,51.780909,1.609,65,600,66253.412,-34290.624,-45909.796,1303.3818,359.57927,290.12115,4.48E-05,0.12431962,928.29161,1668.7993
6166,51.884426,3.613,90,-700,84281.251,-27721.405,-44178.115,1322.0315,311.43256,290.12305,5.17E-05,0.12415946,1008.2734,1652.1913
6170,51.913392,1.612,90,-300,85590.075,-30171.853,-44665.862,1337.9424,358.0723,290.11134,4.51E-05,0.12562291,980.53188,1721.9934
6174,51.935692,25.613,90,-300,85985.851,-30207.706,-44665.369,1318.318,194.44357,290.11695,8.26E-05,0.12211047,1106.3811,1507.73
6154,51.803209,25.613,65,600,65634.752,-34231.337,-45910.084,1273.3627,156.91482,290.12099,0.000102273,0.12217583,1103.2028,1428.5548
6159,51.836013,25.612,65,810,66896.042,-35576.412,-46165.696,1277.6511,110.53347,290.11783,0.000144951,0.12070754,1159.8775,1388.1629
6163,51.862072,16.632,90,-1070,83517.37,-27696.366,-44182.021,1297.1937,180.9903,290.11559,8.87E-05,0.12184074,1103.2342,1475.8264
6164,51.870081,25.617,90,-1070,83347.687,-25880.856,-43806.271,1287.7627,131.58315,290.12533,0.000122002,0.11972536,1146.3503,1417.3466
6155,51.813713,1.61,65,810,66931.689,-35654.86,-46178.524,1297.2071,300.04941,290.11068,5.35E-05,0.12195504,981.06351,1601.5931
6183,51.997738,16.613,90,300,88887.321,-34194.086,-45445.361,1336.1602,246.55416,290.09917,6.54E-05,0.12449775,1087.128,1595.7306
6179,51.971552,30.607,90,0,87318.112,-32077.941,-45032.114,1300.3557,162.46433,290.11128,9.82E-05,0.11712449,1125.3305,1462.7503
6180,51.983444,1.61,90,300,88663.571,-34022.267,-45413.579,1337.8507,371.4237,290.12122,4.34E-05,0.12271348,942.55682,1706.3826
6160,51.847769,1.619,90,-1070,83465.606,-26618.169,-43961.809,1309.7227,323.74254,290.12137,4.97E-05,0.12364517,985.11477,1653.7539
6165,51.880588,1.61,90,-700,83831.696,-27576.475,-44157.475,1317.9844,337.04751,290.11812,4.78E-05,0.12367307,961.21828,1656.8423
6177,51.954991,13.599,90,0,87318.112,-32063.551,-45031.292,1331.3816,258.66561,290.11518,6.22E-05,0.12407259,1056.3653,1589.463
6173,51.927686,16.613,90,-300,85724.316,-30156.065,-44660.476,1331.3808,244.38079,290.10591,6.59E-05,0.12388168,1083.0348,1587.652
6184,52.005743,25.614,90,300,88672.041,-33939.338,-45392.693,1317.68,196.25299,290.10071,8.20E-05,0.12322847,1101.5911,1504.0352
6185,52.016249,1.628,90,700,89796.218,-34916.887,-45581.822,1347.7826,365.48741,290.09905,4.42E-05,0.12599006,971.57669,1730.3728
6181,51.987281,3.612,90,300,88776.392,-33931.238,-45391.418,1343.3031,357.96428,290.12241,4.54E-05,0.13077501,993.1977,1731.6306
6176,51.950035,5.633,90,0,87319.838,-32066.429,-45031.785,1339.3428,335.91639,290.11472,4.81E-05,0.12557273,985.04096,1676.0601
6169,51.902888,25.61,90,-700,84470.998,-27524.876,-44133.875,1308.4959,159.22219,290.10975,0.000100896,0.12239547,1137.7357,1466.83
6186,52.020092,3.612,90,700,90236.811,-36303.201,-45862.966,1354.301,355.58444,290.10258,4.55E-05,0.12646634,989.34995,1726.9834
6178,51.962158,21.61,90,0,87319.715,-32074.364,-45029.401,1315.0513,213.87861,290.11272,7.62E-05,0.13245362,1095.6418,1532.3986
6171,51.91723,3.612,90,-300,85757.743,-30177.157,-44664.3,1344.5484,338.36344,290.09844,4.76E-05,0.12484266,1004.1838,1702.7859
6188,52.030548,16.613,90,700,90680.734,-36483.326,-45889.362,1324.1681,216.72939,290.1178,7.45E-05,0.12601477,1104.5522,1553.7508
6175,51.946196,1.613,90,0,87311.656,-32068.156,-45029.73,1343.178,372.90785,290.11016,4.33E-05,0.12595363,950.75218,1718.3084
6190,52.049059,1.612,90,1070,92364.863,-38726.518,-46326.374,1335.9345,346.40902,290.11011,4.66E-05,0.12446085,985.84043,1700.8161
6192,52.05729,9.62,90,1070,92999.685,-39019.708,-46374.19,1317.6713,248.66501,290.11189,6.50E-05,0.1265986,1065.166,1575.5713
6191,52.052896,3.616,90,1070,92932.914,-38291.974,-46230.247,1335.2694,335.0364,290.10671,4.82E-05,0.12542963,984.62878,1673.7652
6196,52.086954,3.613,120,-1380,106104.06,-25451.494,-43194.398,1330.4561,308.34173,290.11068,5.23E-05,0.12345072,1022.6602,1666.4105
6195,52.083113,1.622,120,-1380,106633.67,-27253.56,-43552.591,1337.5601,358.69593,290.11381,4.50E-05,0.12508693,972.89249,1714.0974
6187,52.024486,9.621,90,700,90285.573,-36371.452,-45872.423,1338.8881,297.90136,290.10904,5.46E-05,0.12819291,1040.4241,1654.6871
6204,52.13822,25.612,120,-1000,107374.18,-27577.709,-43613.277,1302.8383,167.51819,290.09747,9.60E-05,0.12299928,1125.3926,1471.7791
6202,52.124152,9.619,120,-1000,107331.73,-27710.14,-43646.292,1330.848,283.64261,290.10139,5.67E-05,0.12293948,1039.7069,1626.0607
6203,52.130214,16.614,120,-1000,107374.18,-27766.715,-43648.8,1316.5275,204.95947,290.10908,7.85E-05,0.12440506,1102.0671,1525.044
6182,51.991675,9.619,90,300,88604.982,-33915.45,-45390.349,1339.3185,297.65509,290.09396,5.42E-05,0.12558653,1024.2563,1636.2286
6194,52.071358,25.616,90,1070,90870.317,-37928.476,-46190.488,1301.9642,131.04803,290.10031,0.000122447,0.12246407,1156.5379,1427.6035
6189,52.038554,25.613,90,700,90572.477,-36521.398,-45899.97,1310.114,158.26035,290.12093,0.000102033,0.12556177,1139.3423,1465.789
6200,52.11592,1.61,120,-1000,107244.6,-27667.134,-43649.335,1338.4965,355.39005,290.10346,4.57E-05,0.12805088,987.73385,1725.6803
6209,52.171024,25.612,120,-500,107374.18,-30957.971,-44274.365,1300.2579,199.55562,290.11829,8.07E-05,0.12373466,1083.9318,1493.6944
6207,52.156957,9.617,120,-500,107374.18,-30826.814,-44247.599,1325.3165,319.19536,290.09474,5.08E-05,0.12776405,1005.0724,1659.2912
6193,52.063351,16.618,90,1070,92737.205,-38075.01,-46186.624,1314.1901,203.37441,290.10419,7.86E-05,0.11953711,1097.0148,1518.0559
6199,52.105416,25.612,120,-1380,107144.82,-25087.792,-43113.319,1310.4192,130.42412,290.10895,0.000123005,0.12147964,1168.5179,1437.2296
6214,52.206879,30.627,120,0,107374.18,-34003.477,-44864.201,1305.1248,177.48956,290.11594,9.06E-05,0.12350839,1122.5194,1487.7837
6210,52.181528,1.613,120,0,107374.18,-33995.583,-44862.556,1331.0998,389.16605,290.11366,4.14E-05,0.12461868,939.67193,1739.3887
6201,52.119758,3.612,120,-1000,107315.86,-27636.668,-43631.738,1340.6244,325.53544,290.11457,4.94E-05,0.12300361,1000.8213,1675.3807
6205,52.148725,1.611,120,-500,107374.18,-30817.975,-44245.502,1328.5387,401.71481,290.09909,4.05E-05,0.13086027,917.56898,1739.9462
6198,52.09741,16.617,120,-1380,105942.84,-25765.571,-43281.356,1315.9768,216.69262,290.12043,7.42E-05,0.12302676,1087.103,1537.5333
6220,52.251581,1.609,120,1000,107374.18,-40696.459,-46154.718,1312.5715,346.3914,290.11399,4.65E-05,0.12401858,948.58544,1660.7176
6217,52.227008,9.619,120,500,107374.18,-37169.164,-45472.949,1325.0717,260.0554,290.11127,6.17E-05,0.12195379,1047.4395,1586.1666
6208,52.163019,16.614,120,-500,107374.18,-30848.4,-44251.053,1316.2532,226.15573,290.11546,7.14E-05,0.12471872,1083.7593,1549.8669
6219,52.241076,25.611,120,500,107374.18,-37222.243,-45487.175,1289.0717,161.94577,290.1127,9.92E-05,0.12310933,1123.9361,1458.8821
6197,52.091347,9.62,120,-1380,106563.24,-26003.503,-43308.245,1320.2842,243.7204,290.1062,6.59E-05,0.12202389,1056.7539,1560.529
6223,52.265875,16.614,120,1000,107374.18,-40504.946,-46129.638,1310.9297,227.0592,290.11232,7.11E-05,0.12555323,1085.4007,1555.6296
6211,52.185368,5.613,120,0,107374.18,-33991.841,-44861.939,1325.9352,332.93479,290.12167,4.87E-05,0.12977941,986.14528,1669.3901
6215,52.218777,1.609,120,500,107374.18,-37180.758,-45480.268,1325.9552,326.37516,290.10375,4.92E-05,0.12314566,985.18466,1660.2295
6221,52.255419,3.613,120,1000,107374.18,-40111.804,-46042.639,1319.9964,283.26758,290.10009,5.67E-05,0.12304301,1032.2572,1616.9751
6222,52.259813,9.618,120,1000,107374.18,-40407.38,-46098.802,1320.2871,270.4505,290.10352,5.96E-05,0.12542423,1032.9992,1591.2837
6227,52.292617,9.618,120,1380,107374.18,-42594.657,-46519.82,1317.7344,253.7521,290.1036,6.37E-05,0.12711408,1059.1103,1579.3442
6206,52.152563,3.611,120,-500,107374.18,-30631.107,-44214.378,1338.5937,356.89401,290.09736,4.53E-05,0.12668539,975.2433,1714.3224
6213,52.197486,21.609,120,0,107374.18,-33993.363,-44862.268,1301.8045,203.12969,290.11905,7.92E-05,0.12428131,1084.0353,1499.6112
6226,52.288223,3.61,120,1380,107374.18,-43884.106,-46785.916,1332.138,318.04734,290.10921,5.07E-05,0.12572746,997.02786,1652.4469
6225,52.284386,1.611,120,1380,107374.18,-42584.132,-46519.696,1328.8606,342.61596,290.09377,4.70E-05,0.12375927,965.78487,1671.6495
6229,52.306685,25.613,120,1380,107374.18,-42801.055,-46559.784,1292.9112,131.31998,290.10304,0.000122877,0.12420174,1154.8303,1424.796
6212,52.190317,13.602,120,0,107374.18,-33992.746,-44864.612,1307.5959,252.83271,290.11444,6.42E-05,0.12916374,1045.1774,1565.3782
6218,52.233071,16.614,120,500,107374.18,-37343.244,-45507.815,1307.1928,241.99462,290.11491,6.65E-05,0.12481705,1065.6587,1568.8665
6232,52.326674,9.619,65,-810,59556.334,-25666.811,-44233.785,1328.6059,265.81901,290.10803,6.07E-05,0.12512512,1038.709,1583.4122
6233,52.332737,16.613,65,-810,59155.832,-25409.966,-44185.598,1308.0118,179.82559,290.09733,8.91E-05,0.12157647,1133.3422,1510.0214
6236,52.355085,3.613,65,-600,59829.173,-26624.007,-44429.615,1334.1848,362.34215,290.13205,4.43E-05,0.12144521,948.49341,1688.5773
6216,52.222614,3.613,120,500,107374.18,-37103.503,-45454.242,1332.0169,343.78803,290.11559,4.70E-05,0.12670801,981.57668,1691.9587
6237,52.359479,9.617,65,-600,60104.315,-26546.094,-44408.893,1327.1533,267.07058,290.12368,6.03E-05,0.12360262,1049.7524,1600.6011
6241,52.387889,3.612,65,-300,61543.837,-28575.567,-44807.256,1338.6687,350.19598,290.11654,4.59E-05,0.1224077,963.91207,1683.3506
6228,52.298679,16.614,120,1380,107374.18,-42763.434,-46566.65,1305.3676,165.96083,290.09782,9.71E-05,0.12379868,1124.3242,1465.898
6242,52.392283,9.617,65,-300,61496.062,-28501.108,-44791.345,1327.1262,299.78065,290.1201,5.37E-05,0.12465733,1014.7488,1634.9987
6224,52.273881,25.612,120,1000,107374.18,-40401.048,-46108.135,1301.0908,135.28391,290.09897,0.00011872,0.12212306,1146.5086,1423.9561
6230,52.31844,1.621,65,-810,60026.649,-26309.19,-44358.486,1336.9748,382.6943,290.09842,4.23E-05,0.12697878,957.54565,1748.424
6231,52.322281,3.611,65,-810,58998.525,-25197.608,-44145.757,1328.8913,349.85465,290.10906,4.61E-05,0.1264977,993.16731,1734.8226
6246,52.420694,5.615,65,0,62904.131,-30441.444,-45169.48,1331.9339,310.63664,290.11267,5.17E-05,0.12232094,1005.1977,1649.3377
6244,52.406351,25.614,65,-300,61707.064,-28686.207,-44824.566,1307.3225,190.81948,290.12251,8.42E-05,0.12278509,1103.9337,1498.733
6249,52.442205,30.607,65,0,62935.009,-30446.789,-45168.863,1284.6471,166.15918,290.11982,9.68E-05,0.12410366,1116.7434,1460.701
6254,52.476397,25.613,65,300,64448.415,-32214.32,-45513.078,1298.4966,175.99373,290.11066,9.15E-05,0.12448039,1112.5094,1475.1371
6250,52.454098,1.61,65,300,64311.995,-32297.29,-45531.785,1318.3294,352.76556,290.12213,4.54E-05,0.12058352,952.5742,1682.6076
6234,52.340742,25.614,65,-810,58568.708,-25431.428,-44202.496,1300.9707,137.57885,290.11018,0.000117032,0.12449476,1162.1343,1446.4515
6243,52.398346,16.612,65,-300,61262.528,-28230.983,-44741.966,1315.234,266.07959,290.11733,6.07E-05,0.12605226,1040.3683,1585.0257
6255,52.486902,1.608,65,600,65658.352,-34436.5,-45955.681,1332.0719,351.57014,290.11717,4.58E-05,0.1247404,982.6717,1709.9546
6238,52.365541,16.612,65,-600,60015.343,-26446.678,-44389.364,1308.2049,231.01734,290.11898,6.90E-05,0.11818494,1065.5467,1544.524
6256,52.490739,3.614,65,600,66153.214,-34279.893,-45915.306,1337.6318,314.14881,290.11524,5.15E-05,0.12716201,1017.9644,1665.2881
6239,52.373546,25.613,65,-600,60065.914,-26786.205,-44459.259,1295.8984,157.60676,290.11672,0.000101842,0.12211314,1132.8083,1457.6766
6251,52.457935,3.614,65,300,64294.974,-32361.758,-45544.572,1330.7753,382.04081,290.12312,4.22E-05,0.12364102,1311.1479,1330.6702
6235,52.351247,1.61,65,-600,60072.657,-26578.616,-44416.787,1343.6952,392.95304,290.13255,4.10E-05,0.12455537,948.48848,1763.3499
6261,52.523544,3.613,65,810,67132.208,-35466.759,-46141.644,1328.1482,311.73797,290.12051,5.17E-05,0.12515261,1006.6225,1647.7715
6245,52.416856,1.61,65,0,62905.817,-30437.702,-45171.289,1337.7045,380.48936,290.11527,4.22E-05,0.12178553,945.44905,1731.0459
6260,52.519706,1.61,65,810,66406.073,-35392.999,-46141.109,1333.1882,355.14291,290.13346,4.55E-05,0.12541665,970.99538,1701.4491
6259,52.509201,25.613,65,600,65402.822,-34071.646,-45884.511,1296.2607,142.27084,290.11709,0.000112611,0.12040666,1141.5393,1436.2182
6253,52.468391,16.613,65,300,64300.853,-32407.601,-45558.88,1313.2018,266.0661,290.1184,6.07E-05,0.12688755,1049.627,1598.1912
6240,52.384052,1.609,65,-300,61528.666,-28570.14,-44806.393,1330.9838,372.7572,290.1111,4.33E-05,0.12528005,941.60534,1711.2229
6248,52.432813,21.607,65,0,62925.593,-30443.829,-45167.3,1309.3211,211.31161,290.11192,7.61E-05,0.12278343,1084.9502,1521.171
6263,52.534,16.614,65,810,67180.888,-35579.496,-46164.01,1313.5308,206.12435,290.11743,7.82E-05,0.12389516,1093.1866,1518.076
6258,52.501195,16.615,65,600,66138.33,-34242.396,-45907.453,1315.5532,226.23773,290.13058,7.15E-05,0.12750017,1095.6321,1566.772
6264,52.542006,25.612,65,810,66434.36,-35465.402,-46154.143,1296.8388,127.64511,290.12727,0.000126422,0.12555744,1167.7827,1431.7729
6266,52.557601,3.614,90,-1070,82087.133,-25916.132,-43843.192,1324.7268,331.08863,290.10923,4.89E-05,0.12857771,992.70409,1669.2656
6252,52.462329,9.618,65,300,64113.204,-32314.188,-45539.556,1324.0168,295.45939,290.10834,5.47E-05,0.12701961,1028.7335,1638.9534
6257,52.495133,9.619,65,600,65554.413,-34133.524,-45892.199,1315.2685,275.94122,290.12611,5.88E-05,0.1290205,1035.5087,1603.0065
6247,52.425644,13.6,65,0,62914.286,-30437.374,-45170.713,1326.36,298.58029,290.12418,5.39E-05,0.12379102,1013.3396,1631.9735
6272,52.594806,9.618,90,-700,83629.984,-27627.992,-44174.785,1321.715,313.41941,290.11854,5.13E-05,0.12323098,1002.0675,1648.2557
6274,52.608874,25.631,90,-700,85082.588,-29278.632,-44490.301,1297.9961,154.95207,290.11647,0.000102939,0.11756176,1113.7207,1430.3702
6270,52.586574,1.609,90,-700,84024.568,-27715.361,-44184.858,1330.4079,405.31712,290.11556,3.97E-05,0.12370914,918.04698,1756.5995
6262,52.527938,9.618,65,810,66755.305,-35542.739,-46166.107,1325.2452,276.45579,290.1237,5.82E-05,0.12312847,1039.5905,1607.6014
6279,52.641684,25.612,90,-300,85786.565,-30132.095,-44659.037,1309.7649,210.82392,290.1198,7.61E-05,0.12086833,1077.8989,1509.5253
6273,52.600867,16.615,90,-700,84052.609,-27714.991,-44181.856,1309.6179,248.63217,290.11796,6.48E-05,0.12487417,1055.2486,1567.2665
6277,52.627616,9.619,90,-300,85684.229,-30175.184,-44665.78,1323.9376,325.63043,290.11455,4.88E-05,0.1173131,981.89168,1663.7851
6265,52.553761,1.62,90,-1070,83302.872,-26845.37,-44012.668,1327.561,353.55586,290.13598,4.56E-05,0.12368571,969.67109,1697.8845
6271,52.590411,3.612,90,-700,83971.036,-27622.606,-44167.466,1330.5592,339.7861,290.1327,4.73E-05,0.12262227,976.70915,1679.5535
6283,52.668145,21.607,90,0,87226.301,-32068.567,-45036.76,1309.0914,212.78562,290.14,7.55E-05,0.12230648,1078.1209,1515.6771
6268,52.568057,16.616,90,-1070,82414.987,-25581.498,-43767.458,1305.1075,214.12883,290.11509,7.51E-05,0.12228028,1085.9037,1529.5609
6281,52.656027,5.612,90,0,87212.322,-32075.145,-45037.254,1322.4305,331.68683,290.12131,4.87E-05,0.12712761,983.99672,1672.68
6267,52.561995,9.618,90,-1070,81777.288,-25393.069,-43740.405,1320.9647,282.81196,290.11739,5.69E-05,0.12413172,1026.1937,1609.8467
6269,52.576064,25.631,90,-1070,83217.352,-27288.096,-44107.274,1289.0658,120.10404,290.11051,0.000133762,0.1229873,1163.4946,1413.8791
6290,52.722241,1.631,90,700,89670.364,-34955.329,-45597.61,1319.9357,375.14144,290.13879,4.31E-05,0.12584936,930.90433,1704.8835
6286,52.693267,3.614,90,300,88687.253,-33925.071,-45395.735,1331.9899,356.9303,290.12297,4.53E-05,0.12660338,965.76629,1706.466
6285,52.68943,1.61,90,300,88418.935,-33915.532,-45399.847,1322.3687,322.36649,290.12981,4.99E-05,0.12331959,977.37656,1640.6335
6276,52.623222,3.612,90,-300,85697.18,-30210.049,-44674.743,1332.065,346.95162,290.11608,4.68E-05,0.12415742,982.50257,1700.2348
6275,52.619385,1.609,90,-300,85796.021,-30172.758,-44666.52,1319.1017,375.3228,290.11806,4.33E-05,0.13067361,952.31526,1726.5635
6293,52.736547,16.615,90,700,90319,-36603.505,-45924.392,1305.9574,201.09841,290.12496,7.97E-05,0.12095598,1096.6987,1513.2811
6292,52.730484,9.618,90,700,89865.662,-36365.038,-45883.729,1323.9628,267.70224,290.13965,6.04E-05,0.12587784,1049.5697,1601.0465
6282,52.660977,13.603,90,0,87221.367,-32073.131,-45035.198,1314.825,273.84172,290.1283,5.86E-05,0.122028,1032.4866,1593.7458
6299,52.777356,25.614,90,1070,91647.604,-38445.949,-46284.889,1299.8007,119.32807,290.11574,0.000134158,0.12116129,1173.4666,1418.8061
6297,52.763289,9.617,90,1070,92534.341,-39046.886,-46392.199,1316.5606,221.3516,290.11465,7.25E-05,0.12164036,1080.6628,1537.812
6284,52.677538,30.607,90,0,87221.943,-32077.736,-45036.144,1294.0079,167.00206,290.13861,9.52E-05,0.11577639,1115.4561,1464.251
6289,52.71173,25.633,90,300,88063.04,-33231.626,-45262.399,1298.2942,191.79055,290.14158,8.34E-05,0.1197167,1092.3266,1487.33
6278,52.633678,16.613,90,-300,85847.457,-30189.122,-44666.808,1309.5372,229.8911,290.12354,6.96E-05,0.12027037,1064.7019,1537.9244
6301,52.792952,3.611,120,-1380,106962.72,-25002.067,-43107.069,1319.5408,295.26668,290.13679,5.46E-05,0.12680104,1031.7968,1649.5769
6280,52.652189,1.611,90,0,87208.334,-32074.076,-45038.693,1340.3744,403.92835,290.11931,3.99E-05,0.12614,921.28063,1754.6992
6291,52.726086,3.632,90,700,89438.391,-34764.638,-45560.072,1326.3812,351.98855,290.13443,4.58E-05,0.12384796,965.46432,1695.6569
6298,52.769351,16.614,90,1070,92016.246,-38931.558,-46379.33,1306.9914,198.45457,290.11833,8.10E-05,0.12358264,1103.7058,1515.3548
6287,52.697662,9.618,90,300,88788.644,-34094.177,-45430.519,1321.1047,255.86003,290.12999,6.29E-05,0.12337788,1055.6795,1585.866
6303,52.803408,16.615,120,-1380,106377.97,-25431.636,-43185.517,1307.2089,211.42087,290.12916,7.63E-05,0.12482421,1087.6717,1519.5303
6288,52.703723,16.617,90,300,88685.28,-33932.924,-45399.477,1310.1873,250.99666,290.12943,6.41E-05,0.12303176,1053.1011,1571.2827
6294,52.744553,25.612,90,700,90796.597,-36684.501,-45931.587,1289.9305,171.38512,290.12016,9.37E-05,0.1227748,1112.3725,1466.4962
6302,52.797346,9.619,120,-1380,107003.54,-25623.272,-43225.892,1323.5947,243.04622,290.12943,6.63E-05,0.12456775,1069.6808,1573.4303
6305,52.82192,1.629,120,-1000,107374.18,-30032.064,-44094.322,1315.4341,341.67142,290.12435,4.73E-05,0.12613167,963.0984,1668.0733
6308,52.836219,16.613,120,-1000,107250.77,-27297.717,-43569.325,1306.1971,240.174,290.12946,6.66E-05,0.11973004,1052.4707,1544.1556
6306,52.825762,3.614,120,-1000,107374.18,-27492.108,-43603.451,1333.8366,320.33065,290.12303,5.03E-05,0.12437901,1002.8996,1663.8378
6295,52.755057,1.609,90,1070,92407.746,-38946.277,-46376.452,1312.1299,320.04048,290.11153,5.01E-05,0.12174199,978.20874,1639.9933
6311,52.858567,3.611,120,-500,107374.18,-30238.707,-44136.301,1333.5032,331.64925,290.11658,4.86E-05,0.12360035,993.96355,1676.4708
6312,52.862961,9.618,120,-500,107374.18,-30752.931,-44226.959,1326.0417,296.67933,290.11743,5.45E-05,0.12689373,1021.7059,1626.5567
6316,52.891371,5.616,120,0,107374.18,-34010.014,-44863.378,1328.1964,308.33603,290.11556,5.22E-05,0.12441467,1004.0344,1643.2282
6304,52.811414,25.613,120,-1380,106724.53,-25777.165,-43269.309,1300.8563,125.16055,290.11008,0.000128102,0.12127229,1147.7272,1404.2324
6313,52.869023,16.615,120,-500,107374.18,-30965.043,-44276.462,1311.9474,268.27314,290.11798,6.00E-05,0.12250393,1027.7871,1578.2432
6317,52.896321,13.602,120,0,107374.18,-34010.631,-44862.926,1318.3265,261.13652,290.10548,6.17E-05,0.12400178,1052.1688,1591.5585
6296,52.758894,3.613,90,1070,91561.262,-38839.831,-46371.107,1318.0858,337.4465,290.12649,4.76E-05,0.12258926,984.6637,1688.9121
6319,52.912883,30.607,120,0,107374.18,-34015.935,-44866.051,1295.1298,152.67336,290.10342,0.000105146,0.12204623,1132.3593,1446.9134
6320,52.924775,1.609,120,500,107374.18,-37113.617,-45466.412,1319.4753,323.64269,290.10615,4.97E-05,0.12347269,990.57423,1659.9712
6300,52.789111,1.62,120,-1380,107121.42,-27094.116,-43527.717,1331.0437,318.92944,290.13908,5.06E-05,0.12523065,988.92433,1641.9646
6310,52.85473,1.609,120,-500,107374.18,-30745.078,-44235.964,1329.8301,361.97125,290.13519,4.43E-05,0.12092678,958.10977,1704.9003
6318,52.90349,21.607,120,0,107374.18,-34010.096,-44864.941,1300.7718,198.8049,290.11494,8.07E-05,0.12177861,1085.1341,1495.6032
6329,52.979891,25.613,120,1000,107374.18,-40225.816,-46069.199,1305.5861,124.82553,290.12181,0.000128819,0.12207102,1162.0364,1418.9939
6334,53.012696,25.611,120,1380,107374.18,-42927.277,-46594.896,1311.328,103.80044,290.10751,0.000154161,0.11879558,1188.1911,1401.7483
6333,53.00469,16.615,120,1380,107374.18,-43134.168,-46641.109,1308.4594,210.03442,290.12507,7.67E-05,0.12526418,1092.0442,1525.8447
6307,52.830157,9.618,120,-1000,107374.18,-27540.048,-43594.94,1317.6842,262.17251,290.13261,6.18E-05,0.12838563,1046.0518,1588.7562
6309,52.844224,25.612,120,-1000,107374.18,-27776.006,-43658.956,1295.4176,153.79199,290.1171,0.000103733,0.11769557,1119.2064,1435.9451
6324,52.947074,25.613,120,500,107374.18,-36936.124,-45428.34,1300.4508,158.2501,290.09093,0.000101647,0.12300169,1124.2249,1449.4014
6327,52.965823,9.617,120,1000,107374.18,-40080.433,-46037.5,1321.3935,222.03585,290.07417,7.29E-05,0.1272582,1102.4325,1564.416
6332,52.998628,9.619,120,1380,107374.18,-43028.544,-46611.876,1338.6166,194.22905,290.11726,8.31E-05,0.12538212,1131.0339,1529.0772
6335,53.024451,1.62,120,-1380,106709.77,-26670.633,-43440.306,1349.2231,315.34983,290.12276,5.10E-05,0.12414562,1037.6328,1690.145
6315,52.887534,1.61,120,0,107374.18,-34007.383,-44862.844,1331.758,412.06284,290.11401,3.92E-05,0.12647904,915.81312,1771.6717
6314,52.877028,25.615,120,-500,107374.18,-31029.634,-44289.783,1306.1591,184.52253,290.11084,8.68E-05,0.12051842,1284.2516,1300.3545
6338,53.038747,16.614,120,-1380,106462.22,-25232.886,-43162.616,1319.8274,220.43639,290.11842,7.28E-05,0.12113335,1092.6272,1547.595
6341,53.061096,3.612,120,-1000,107374.18,-27787.847,-43661.957,1348.6226,340.82757,290.11819,4.74E-05,0.12460866,1006.0321,1710.7456
6339,53.046753,25.612,120,-1380,106012.54,-25121.999,-43154.804,1311.6695,128.88805,290.14925,0.000124919,0.12392789,1171.9835,1437.8751
6344,53.079557,25.612,120,-1000,107374.18,-27679.88,-43643.949,1287.4754,153.90372,290.161,0.000104382,0.12166635,1140.6699,1463.5624
6337,53.032685,9.619,120,-1380,106412.75,-25610.568,-43234.732,1333.4709,239.59221,290.12628,6.72E-05,0.12338761,1074.6709,1566.7938
6322,52.933006,9.619,120,500,107374.18,-37259.658,-45493.589,1325.9511,280.25173,290.0777,5.75E-05,0.12446073,1030.6464,1605.8788
6330,52.990395,1.61,120,1380,107374.18,-42766.23,-46574.79,1335.9909,275.25099,290.10633,5.84E-05,0.12229493,1047.7388,1616.5743
6331,52.994234,3.613,120,1380,107374.18,-43424.687,-46688.72,1330.9247,242.8407,290.1122,6.63E-05,0.1248336,1087.7527,1594.6615
6345,53.090063,1.609,120,-500,107374.18,-30894.819,-44267.622,1335.7711,410.53043,290.10456,3.92E-05,0.12454203,905.64044,1753.8949
6342,53.065489,9.619,120,-1000,107374.18,-27594.936,-43627.914,1320.7167,300.45152,290.11009,5.39E-05,0.12877479,1021.4712,1648.7207
6321,52.928612,3.613,120,500,107374.18,-37315.903,-45505.101,1326.5119,356.41135,290.10247,4.53E-05,0.12568062,966.61859,1703.4117
6323,52.939069,16.613,120,500,107374.18,-37352.084,-45513.859,1311.8689,266.30447,290.12681,6.07E-05,0.12676448,1035.091,1586.212
6349,53.112362,25.611,120,-500,107374.18,-30737.266,-44242.172,1308.0884,208.27943,290.10564,7.74E-05,0.12427014,1088.3163,1514.2291
6328,52.971886,16.615,120,1000,107374.18,-40399.65,-46111.178,1323.7868,226.71799,290.0932,7.11E-05,0.12356416,1082.6647,1547.5171
6325,52.95758,1.629,120,1000,107374.18,-38025.918,-45642.754,1313.4323,289.95673,290.11917,5.56E-05,0.1251397,1019.3056,1621.7955
6326,52.961424,3.631,120,1000,107374.18,-38170.807,-45663.189,1324.5682,361.22481,290.08977,4.49E-05,0.12857245,954.5608,1703.0453
6336,53.028291,3.613,120,-1380,106477.31,-25542.235,-43230.784,1352.2481,292.30526,290.18503,5.63E-05,0.13134963,1046.4372,1650.6234
6350,53.122867,1.63,120,0,107374.18,-33996.611,-44871.149,1332.6886,404.05868,290.09686,4.01E-05,0.12758318,919.10421,1750.3301
6343,53.071552,16.614,120,-1000,107374.18,-27893.636,-43681.487,1309.1547,247.24635,290.11088,6.52E-05,0.12473969,1048.6479,1557.9582
6355,53.16012,1.612,120,500,107374.18,-37024.645,-45453.502,1330.4299,352.3828,290.10876,4.60E-05,0.1283502,989.94231,1719.593
6340,53.057258,1.609,120,-1000,107374.18,-27735.92,-43651.843,1340.4684,381.54987,290.12006,4.23E-05,0.1255003,959.11947,1747.4361
6356,53.163958,3.613,120,500,107374.18,-37170.274,-45480.679,1331.3736,370.97328,290.09468,4.36E-05,0.125973,950.1248,1716.4813
6354,53.148228,30.608,120,0,107374.18,-34006.684,-44873.082,1284.8583,166.0301,290.12218,9.68E-05,0.12389548,1127.8072,1472.0312
6357,53.168352,9.619,120,500,107374.18,-36954.461,-45439.399,1323.2762,282.09022,290.09134,5.72E-05,0.12493194,1016.0177,1592.346
6351,53.126711,5.614,120,0,107374.18,-33988.593,-44867.942,1320.5599,317.36341,290.11388,5.07E-05,0.1235215,997.76302,1659.3077
6362,53.201162,9.619,120,1000,107374.18,-40015.513,-46028.742,1303.828,197.89185,290.10313,8.11E-05,0.1217404,1095.744,1507.3469
6346,53.0939,3.611,120,-500,107374.18,-30867.559,-44261.126,1343.5049,390.22093,290.10635,4.16E-05,0.12814979,943.47473,1743.2727
6360,53.192931,1.609,120,1000,107374.18,-40389.412,-46110.931,1321.0415,331.56681,290.09866,4.84E-05,0.12194249,971.34854,1651.5403
6363,53.207224,16.616,120,1000,107374.18,-40487.842,-46127.994,1309.6421,230.53134,290.08103,6.97E-05,0.12311581,1066.1454,1542.8142
6347,53.098294,9.618,120,-500,107374.18,-30960.232,-44284.274,1326.2233,325.84677,290.09553,4.92E-05,0.12154068,981.71256,1657.5299
6361,53.196768,3.612,120,1000,107374.18,-40452.277,-46092.347,1323.2748,349.47861,290.08976,4.60E-05,0.12303937,962.76273,1687.3888
6348,53.104356,16.614,120,-500,107374.18,-31033.869,-44301.46,1311.7611,235.71404,290.11621,6.86E-05,0.12708101,1075.1468,1563.3279
6364,53.21523,25.611,120,1000,107374.18,-40255.624,-46086.221,1284.6407,139.88074,290.1035,0.000114629,0.12174862,1137.1765,1425.3488
6352,53.131661,13.622,120,0,107374.18,-33997.145,-44870.902,1311.6569,294.56786,290.08915,5.47E-05,0.12551264,1015.1145,1626.0269
6368,53.240029,16.613,120,1380,107374.18,-43336.742,-46685.061,1292.8051,208.65433,290.12491,7.71E-05,0.12439159,1087.6183,1520.9676
6369,53.248035,25.611,120,1380,107374.18,-42872.882,-46577.504,1279.4614,109.64896,290.11165,0.00014529,0.11799171,1156.6461,1384.4549
6377,53.300835,9.618,15,-200,13421.73,-25810.425,-45178.689,1295.6886,278.61308,290.12246,5.81E-05,0.12711486,1015.5256,1589.4643
6372,53.268024,9.618,15,-290,13072.171,-25241.107,-45048.437,1299.8863,209.3928,290.10625,7.68E-05,0.12320712,1082.4174,1516.8453
6353,53.138835,21.607,120,0,107374.18,-34006.396,-44872.588,1318.3763,207.12305,290.10757,7.77E-05,0.12422761,1109.5399,1537.7732
6359,53.18242,25.632,120,500,107374.18,-35885.678,-45229.384,1305.2064,194.63934,290.10758,8.21E-05,0.11731259,1061.7432,1454.0548
6365,53.225735,1.61,120,1380,107374.18,-42899.525,-46585.028,1307.4704,265.23134,290.11592,6.08E-05,0.12467199,1038.7811,1592.5118
6358,53.174414,16.614,120,500,107374.18,-37339.256,-45515.503,1310.939,253.91565,290.10442,6.32E-05,0.12142837,1040.5754,1568.7175
6379,53.314903,25.611,15,-200,13434.804,-25831.846,-45175.523,1286.7127,129.39797,290.10711,0.000123847,0.12108105,1146.6795,1412.4821
6385,53.362654,1.611,15,0,14526.445,-27130.953,-45424.804,1310.7891,370.40661,290.08408,4.35E-05,0.12406559,919.31498,1682.5638
6382,53.334201,13.601,15,-100,13973.532,-26455.106,-45293.565,1299.4134,284.90867,290.26307,5.65E-05,0.12217371,1001.6707,1588.8242
6388,53.378611,21.61,15,0,14539.067,-27122.607,-45421.761,1291.1251,236.37759,290.10526,6.84E-05,0.12642558,1047.5298,1535.5308
6387,53.371442,13.601,15,0,14511.15,-27117.097,-45414.772,1299.0902,293.34214,290.07694,5.51E-05,0.12589051,1008.4971,1614.8564
6367,53.233967,9.618,120,1380,107374.18,-43035.04,-46615.289,1296.1866,198.56381,290.11525,8.07E-05,0.12192415,1080.5392,1488.9961
6381,53.329251,5.616,15,-100,14075.538,-26488.204,-45295.045,1307.3781,365.70307,290.10622,4.42E-05,0.12728971,936.5194,1694.723
6370,53.259789,1.621,15,-290,13417.084,-25697.606,-45139.507,1312.4536,340.48598,290.04878,4.74E-05,0.12544002,971.36446,1674.0598
6383,53.34137,21.606,15,-100,14015.305,-26458.313,-45292.578,1293.69,223.0621,290.13617,7.21E-05,0.1234024,1059.9401,1521.7467
6374,53.282092,25.613,15,-290,12985.46,-25355.653,-45082.357,1272.6087,79.019687,290.11703,0.000202554,0.11991778,1186.6736,1349.185
6378,53.306897,16.615,15,-200,13593.343,-25812.645,-45192.298,1291.4585,210.74789,290.10555,7.59E-05,0.11942671,1063.7772,1498.839
6384,53.350762,30.605,15,-100,14002.189,-26496.92,-45302.281,1280.3423,153.93457,290.13759,0.000104137,0.12137943,1113.6823,1430.4187
6375,53.292597,1.609,15,-200,13493.064,-25802.448,-45170.877,1304.746,392.3492,290.12572,4.10E-05,0.12528163,907.98517,1716.2472
6366,53.229572,3.615,120,1380,107374.18,-43768.655,-46769.717,1314.6487,249.70652,290.07353,6.44E-05,0.12361366,1067.2689,1584.8928
6380,53.325408,1.629,15,-100,14218.7,-26737.977,-45344.259,1319.79,371.00594,290.10483,4.34E-05,0.12374281,940.83803,1707.7579
6371,53.26363,3.612,15,-290,13044.049,-25305.781,-45067.227,1316.9587,296.17479,290.11146,5.45E-05,0.12562223,1007.0627,1619.8665
6390,53.399901,1.61,15,100,14989.768,-27777.115,-45545.723,1316.4304,389.78758,290.09222,4.13E-05,0.12478756,918.79195,1727.3596
6396,53.440981,3.612,15,200,15623.39,-28474.959,-45683.993,1313.6924,310.17316,290.10174,5.18E-05,0.12221965,987.28182,1625.0414
6373,53.274086,16.615,15,-290,13195.845,-25296.735,-45065.006,1277.9941,154.31455,290.05714,0.000104276,0.12359184,1113.5365,1431.2514
6394,53.425251,30.604,15,100,15044.986,-27764.534,-45545.805,1269.1551,142.4006,290.12946,0.000113032,0.12247568,1113.0967,1406.3882
6395,53.437143,1.61,15,200,15789.535,-28404.693,-45663.106,1302.7884,333.0733,290.07711,4.83E-05,0.12346457,961.52067,1634.6106
6397,53.445375,9.616,15,200,15637.944,-28451.318,-45680.128,1306.6578,239.23647,290.21362,6.71E-05,0.12215891,1050.9706,1544.1203
6376,53.296435,3.632,15,-200,13960.622,-26418.144,-45286.411,1314.6962,331.71576,290.14202,4.85E-05,0.12376982,966.39223,1648.0522
6392,53.408689,13.602,15,100,15108.796,-27749.034,-45545.106,1298.8933,243.94153,290.15075,6.56E-05,0.11978244,1037.9099,1542.5446
6389,53.388004,30.625,15,0,14545.81,-27132.639,-45425.174,1280.0757,165.81229,290.12728,9.67E-05,0.12064081,1102.39,1444.4989
6386,53.366492,5.613,15,0,14525.623,-27129.185,-45418.801,1310.8371,362.57874,290.09684,4.44E-05,0.1239006,930.44348,1674.5969
6405,53.504,1.626,25,-400,22963.794,-26045.725,-45030.059,1307.6177,386.60119,290.10951,4.18E-05,0.12578491,915.18402,1705.8968
6393,53.415858,21.608,15,100,15072.82,-27753.515,-45543.05,1280.7234,186.57839,290.29595,8.62E-05,0.12269322,1079.8852,1465.034
6402,53.478178,9.622,15,290,15760.22,-28813.499,-45755.039,1304.8759,193.60962,290.12192,8.28E-05,0.1208619,1088.2325,1485.7372
6408,53.517461,10.608,25,-400,22300.693,-25156.945,-44858.28,1295.6026,210.68082,290.07875,7.64E-05,0.12302861,1076.306,1508.5627
6404,53.492246,25.614,15,290,15948.855,-28743.192,-45735.386,1274.6949,88.571363,290.10344,0.000180496,0.11920226,1172.9226,1356.1178
6406,53.507841,3.614,25,-400,22774.624,-25380.322,-44892.734,1316.0503,310.29753,290.09292,5.21E-05,0.12561017,1004.6752,1644.1329
6391,53.403739,5.614,15,100,14987.795,-27761.944,-45544.531,1314.4032,302.61722,290.1093,5.29E-05,0.12045366,1002.9982,1631.921
6419,53.584414,25.612,25,-150,23601.239,-26869.051,-45193.779,1287.172,197.42785,290.15177,8.14E-05,0.12196479,1083.001,1488.3223
6410,53.531529,1.61,25,-300,23146.632,-25935.126,-45008.227,1324.4038,410.96956,290.13997,3.92E-05,0.12297814,894.89351,1745.2782
6418,53.576409,16.615,25,-150,23711.797,-26879.001,-45196.698,1298.1818,231.44225,290.13644,6.94E-05,0.12351021,1063.4001,1540.0848
6413,53.54554,14.617,25,-300,22970.454,-25974.021,-45009.912,1297.8109,239.27949,290.08526,6.73E-05,0.12359213,1049.9759,1543.3776
6398,53.451436,16.615,15,200,15561.758,-28375.543,-45661.338,1286.9938,200.6283,290.11296,8.03E-05,0.12436493,1072.9742,1481.137
6421,53.598757,5.614,25,0,24381.888,-27799.029,-45371.971,1312.3271,345.57144,290.11541,4.63E-05,0.11835267,944.23834,1661.9839
6403,53.48424,16.618,15,290,15655.089,-28726.089,-45736.455,1285.4327,139.08745,290.10656,0.000115107,0.1195544,1132.9636,1420.3697
6399,53.459441,25.617,15,200,15508.227,-28200.804,-45629.145,1273.995,120.78078,290.13258,0.000133691,0.12589569,1150.2576,1398.207
6422,53.603707,13.601,25,0,24373.747,-27789.532,-45385.621,1304.2396,265.48139,290.16995,6.04E-05,0.12154201,1022.6492,1566.4316
6401,53.473784,3.616,15,290,15761.536,-28811.608,-45761.659,1308.6483,243.01752,290.11998,6.63E-05,0.12223528,1054.088,1561.0635
6425,53.63216,1.612,25,150,24999.228,-28719.716,-45554.563,1309.1151,358.75962,290.19507,4.49E-05,0.12358164,949.54121,1691.2467
6423,53.610875,21.608,25,0,24384.478,-27794.507,-45369.381,1288.0019,210.91544,290.12281,7.63E-05,0.12420165,1073.3143,1507.5039
6400,53.469946,1.616,15,290,15717.296,-28776.249,-45744.884,1305.2102,274.20343,290.11536,5.86E-05,0.12308462,1025.6571,1590.0196
6412,53.539761,8.605,25,-300,22979.006,-25874.687,-44996.427,1310.1855,262.58758,290.10554,6.12E-05,0.12348869,1043.5338,1584.6682
6416,53.565953,3.611,25,-150,23698.599,-26854.085,-45183.006,1321.2175,360.63019,290.04682,4.48E-05,0.12598409,940.2947,1678.5336
6409,53.523799,15.622,25,-400,22959.394,-26268.239,-45080.507,1289.6366,183.05945,290.11273,8.79E-05,0.12354036,1110.8714,1490.6337
6411,53.535366,3.613,25,-300,22848.795,-25885.871,-45002.47,1322.9771,357.29252,290.11619,4.50E-05,0.12340798,1323.3678,1323.3696
6415,53.562116,1.608,25,-150,23581.463,-26792.989,-45171.618,1322.3477,384.81308,290.10658,4.18E-05,0.12356383,927.94477,1723.0855
6407,53.512236,6.604,25,-400,22427.08,-25295.296,-44878.673,1305.3685,259.28197,290.07967,6.22E-05,0.12555714,1049.1246,1585.0775
6424,53.620268,30.606,25,0,24391.385,-27793.273,-45364.077,1284.2867,166.04958,290.17354,9.66E-05,0.12172032,1110.0905,1452.6165
6432,53.673203,8.606,25,300,25757.757,-29611.704,-45717.625,1311.0263,298.02645,290.14542,5.40E-05,0.12392529,998.59119,1613.1967
6420,53.594919,1.611,25,0,24374.734,-27797.097,-45386.896,1316.8357,406.64968,290.12393,3.96E-05,0.12425059,906.01453,1744.8643
6414,53.552992,20.639,25,-300,23266.194,-26584.207,-45133.257,1294.8528,173.02206,290.11969,9.25E-05,0.11968306,1108.8308,1465.7954
6427,53.640392,9.621,25,150,24947.094,-28702.735,-45553,1299.8367,282.22955,290.12034,5.69E-05,0.12300041,1001.9648,1583.9241
6428,53.646455,16.632,25,150,24834.151,-28376.406,-45490.3,1307.7004,256.2153,290.08131,6.26E-05,0.1215786,1037.064,1568.5824
6417,53.570346,9.62,25,-150,23696.543,-26848.288,-45179.142,1315.8444,293.64174,290.15212,5.50E-05,0.12663965,1011.4006,1617.963
6430,53.664971,1.611,25,300,25598.971,-29701.417,-45745.172,1319.0042,352.68043,290.14931,4.54E-05,0.12081303,942.60979,1668.5821
6437,53.703783,6.603,25,400,25975.213,-30330.968,-45865.885,1315.1186,238.36885,290.05571,6.74E-05,0.12249962,1067.7305,1562.1786
6431,53.668809,3.613,25,300,25543.63,-29617.501,-45721.572,1310.1662,323.04167,290.01326,4.96E-05,0.12150392,973.90279,1646.6225
6426,53.635999,3.611,25,150,24995.445,-28753.759,-45562.292,1314.0831,335.99363,290.14685,4.80E-05,0.12536451,975.22236,1667.1514
6433,53.678984,14.612,25,300,25674.334,-29579.716,-45716.638,1292.3492,209.63968,290.08043,7.61E-05,0.11706105,1052.7704,1484.9367
6436,53.699389,3.611,25,400,26225.274,-30410.978,-45884.716,1314.3604,313.81467,290.35425,5.13E-05,0.12297844,988.15406,1641.6035
6435,53.695551,1.61,25,400,26247.6,-30494.236,-45899.723,1307.0303,340.91671,290.11469,4.73E-05,0.12537812,954.85296,1660.2986
6446,53.75874,3.612,40,-400,36994.301,-26259.729,-44788.878,1311.8456,329.57396,290.09932,4.88E-05,0.12314979,982.82571,1667.841
6440,53.724319,1.621,40,-550,36754.108,-26030.636,-44752.779,1319.4425,333.35843,290.10753,4.83E-05,0.12432303,977.43937,1667.7121
6445,53.754902,1.61,40,-400,37176.194,-26263.758,-44789.495,1314.087,355.61526,290.08555,4.54E-05,0.12415492,945.88517,1686.135
6438,53.709007,10.61,25,400,26309.025,-30339.191,-45866.173,1302.1693,221.98402,290.10576,7.27E-05,0.1256532,1081.9073,1540.9816
6441,53.72816,3.612,40,-550,35988.219,-24966.295,-44545.272,1322.9356,367.40265,290.09626,4.37E-05,0.12146821,934.63336,1693.3262
6429,53.654466,25.613,25,150,25216.643,-28733.571,-45553.247,1297.9769,175.44535,290.13753,9.17E-05,0.12302099,1113.604,1472.8304
6434,53.686434,20.618,25,300,25967.36,-29710.585,-45743.774,1281.7059,166.40754,290.1594,9.65E-05,0.12226081,1112.1073,1455.4886
6442,53.732554,8.607,40,-550,36380.99,-25219.604,-44595.268,1314.8813,273.40379,290.0954,5.90E-05,0.12475495,1029.3944,1593.5248
6439,53.715346,15.602,25,400,26303.351,-30351.238,-45864.405,1302.0274,155.17131,290.05578,0.000103571,0.12127517,1128.5982,1446.9674
6444,53.745784,20.618,40,-550,36163.286,-25257.676,-44603.737,1284.3067,141.12033,290.05295,0.000114392,0.12399352,1129.0905,1418.1418
6451,53.791551,3.611,40,-200,38017.529,-27496.547,-45040.995,1329.8129,346.53644,290.22077,4.76E-05,0.13166093,973.23168,1686.6269
6443,53.738335,14.612,40,-550,36572.215,-25420.532,-44632.435,1301.0071,186.77658,290.10876,8.61E-05,0.12285575,1098.3914,1483.2853
6459,53.845866,30.606,40,0,39058.19,-28791.132,-45291.714,1303.4488,161.81499,290.12766,9.92E-05,0.12180352,1135.4062,1468.715
6447,53.763134,9.62,40,-400,37008.034,-26283.74,-44805.242,1313.0142,287.50182,290.0953,5.61E-05,0.12538877,1019.9029,1613.8143
6462,53.865989,9.621,40,200,40147.613,-30004.845,-45520.519,1321.0583,272.05205,290.12447,5.93E-05,0.12470148,1045.9043,1606.3583
6463,53.872052,16.614,40,200,40200.693,-30105.7,-45544.448,1302.6875,242.58456,290.15166,6.62E-05,0.12423935,1047.4155,1549.9179
6455,53.820518,1.61,40,0,39061.52,-28790.351,-45293.729,1329.1104,396.24363,290.12497,4.07E-05,0.12488518,919.50964,1740.4197
6461,53.861597,3.61,40,200,39989.115,-30097.6,-45547.943,1315.2042,376.06733,290.11007,4.22E-05,0.11485264,925.98933,1710.3945
6448,53.769197,16.632,40,-400,37901.256,-27186.13,-44965.878,1299.9816,224.27866,290.14436,7.14E-05,0.12158778,1067.9888,1532.7384
6466,53.8944,3.612,40,400,41041.864,-31294.373,-45781.189,1327.4714,296.64493,290.10954,5.42E-05,0.12280052,1025.6819,1641.0656
6465,53.890563,1.611,40,400,41094.82,-31364.433,-45790.152,1324.1764,372.18816,290.08305,4.34E-05,0.12443126,938.99576,1703.1861
6454,53.810012,25.613,40,-200,38103.829,-27503.167,-45037.048,1296.2756,196.82013,290.11774,8.18E-05,0.12340441,1095.0495,1501.2637
6453,53.802007,16.614,40,-200,38132.774,-27518.79,-45044.038,1303.7771,256.87236,290.11828,6.27E-05,0.12428853,1038.315,1567.18
6470,53.923367,1.612,40,550,41834.273,-32332.196,-45978.541,1330.1211,361.96774,290.08325,4.53E-05,0.13108721,975.07355,1723.583
6471,53.927206,3.61,40,550,41553.622,-32340.707,-45982.57,1321.5339,328.66971,290.01268,4.88E-05,0.12067787,985.58393,1665.6585
6468,53.904857,16.615,40,400,40980.891,-31208.69,-45770.704,1306.3497,222.60609,290.10317,7.22E-05,0.12246236,1066.0787,1525.1637
6467,53.898794,9.617,40,400,41109.416,-31413.689,-45809.599,1307.3157,277.86675,290.22017,5.81E-05,0.12620234,1016.5371,1589.7356
6449,53.777208,25.612,40,-400,37004.498,-26173.634,-44780.038,1287.797,147.30266,290.13222,0.000109594,0.12580636,1131.8134,1435.6108
6452,53.795944,9.619,40,-200,37928.433,-27539.019,-45073.065,1317.119,286.5273,290.11226,5.58E-05,0.11898555,1022.9639,1621.1977
6450,53.787713,1.61,40,-200,38114.273,-27493.669,-45039.515,1328.0181,396.32265,290.1713,4.11E-05,0.12747308,915.68818,1733.3724
6469,53.912862,25.612,40,400,40649.504,-31234.099,-45770.211,1297.7495,133.64264,290.02555,0.000120112,0.12213366,1158.2325,1436.4543
6457,53.829305,13.6,40,0,39059.588,-28795.449,-45291.755,1305.8248,254.31988,290.13908,6.31E-05,0.12225579,1038.5595,1559.6021
6472,53.931599,8.606,40,550,41480.766,-32239.811,-45969.413,1321.8585,278.12077,290.16051,5.79E-05,0.12415534,1025.762,1599.4097
6460,53.857758,1.609,40,200,40101.482,-30104.014,-45567.02,1315.0904,337.46828,290.14623,4.79E-05,0.12847755,973.7654,1673.8104
6456,53.824355,5.616,40,0,39061.931,-28789.488,-45306.639,1323.7167,323.19228,290.14947,4.98E-05,0.12364673,979.90495,1646.186
6478,53.969494,16.614,65,-810,59918.106,-25305.082,-44150.732,1310.3027,166.1212,290.16501,9.70E-05,0.12480666,1140.2868,1483.8849
6458,53.836474,21.608,40,0,39061.027,-28785.623,-45288.919,1303.7936,235.68635,290.12816,6.80E-05,0.12080163,1052.2292,1541.2961
6474,53.94483,20.616,40,550,41508.108,-32303.786,-45966.453,1301.5111,151.99545,289.99167,0.000105663,0.12173742,1140.2308,1454.5166
6484,54.01031,25.612,65,-600,60472.954,-26613.112,-44410.99,1311.9072,160.54647,290.11422,9.99E-05,0.12145981,1143.7414,1476.0364
6464,53.880058,25.613,40,200,39903.39,-30054.429,-45539.145,1302.2143,166.6354,290.13068,9.59E-05,0.11933158,1119.1718,1465.1413
6480,53.988004,1.611,65,-600,60878.102,-26741.719,-44433.727,1337.2024,390.12387,290.09683,4.15E-05,0.1270547,931.27047,1733.4467
6483,54.002299,16.633,65,-600,61462.224,-28072.855,-44698.795,1309.188,195.04592,290.10837,8.25E-05,0.1219782,1102.4357,1503.3824
6482,53.996236,9.62,65,-600,60904.457,-26708.21,-44417.363,1327.8615,291.58477,290.0822,5.54E-05,0.12530427,1015.6048,1613.3345
6487,54.029047,9.618,65,-300,62094.41,-28508.796,-44781.56,1357.8773,304.46629,290.1401,5.31E-05,0.1262251,1038.8676,1661.5971
6492,54.062408,13.599,65,0,63397.225,-30434.413,-45160.105,1344.9816,266.98293,290.1058,6.08E-05,0.12764127,1070.8739,1617.2877
6475,53.955197,1.622,65,-810,60264.911,-26260.263,-44328.719,1333.4707,375.02627,290.09892,4.31E-05,0.12638986,959.45592,1730.8269
6488,54.035109,16.615,65,-300,61950.096,-28355.643,-44753.848,1330.894,230.34824,290.13505,6.98E-05,0.12373755,1091.8272,1567.7384
6485,54.020815,1.612,65,-300,62099.138,-28499.134,-44777.448,1343.7031,377.59707,290.1241,4.26E-05,0.12515961,948.24758,1728.3888
6491,54.057458,5.613,65,0,63397.43,-30432.152,-45160.722,1350.4021,329.83014,290.11131,4.93E-05,0.13182326,1024.7377,1706.2017
6493,54.069576,21.608,65,0,63407.421,-30433.385,-45156.323,1313.6655,208.27586,290.14909,7.72E-05,0.12406051,1101.1093,1530.7291
6498,54.105155,16.613,65,300,64717.884,-32346.422,-45527.797,1307.8436,231.44295,290.10929,6.94E-05,0.12351718,1057.6054,1532.5259
6479,53.9775,25.611,65,-810,59357.502,-25229.719,-44148.43,1307.7518,137.65556,290.1161,0.000117022,0.12453773,1160.5188,1443.4206
6473,53.93738,14.616,40,550,41551.978,-32189.651,-45950.048,1304.9651,198.62509,290.02166,8.06E-05,0.12033725,1088.687,1499.8686
6477,53.963432,9.618,65,-810,59963.867,-25392.451,-44168.165,1325.7429,276.75654,290.18871,5.81E-05,0.12382311,1044.061,1615.4541
6494,54.078969,30.604,65,0,63405.407,-30434.208,-45161.051,1311.8996,164.21778,290.13478,9.75E-05,0.12034347,1137.5322,1476.5284
6481,53.991842,3.612,65,-600,60635.728,-26485.779,-44377.358,1347.5902,363.82765,290.18139,4.70E-05,0.13937115,974.15888,1730.7098
6500,54.123665,1.61,65,600,66191.492,-34222.743,-45896.352,1325.782,338.26484,290.11082,4.77E-05,0.12639449,987.4583,1685.7134
6490,54.053619,1.611,65,0,63383.616,-30436.387,-45159.982,1350.2807,378.80507,290.13259,4.32E-05,0.13289155,980.52361,1765.0218
6476,53.959039,3.611,65,-810,59356.473,-25081.623,-44110.234,1305.366,298.66673,289.98935,5.46E-05,0.13303691,1009.5367,1628.2006
6503,54.137965,16.614,65,600,65725.986,-34295.229,-45938.166,1305.0008,201.43795,290.1467,7.91E-05,0.11736184,1083.3886,1500.0357
6486,54.024653,3.613,65,-300,61974.025,-28519.897,-44784.191,1347.0144,361.26775,290.05783,4.50E-05,0.12911771,974.86623,1719.2449
6495,54.090861,1.61,65,300,64968.275,-32325.988,-45522.698,1339.2645,346.49745,290.12939,4.66E-05,0.12591009,976.83911,1688.474
6514,54.212832,25.614,90,-1070,82962.519,-25668.004,-43773.913,1293.1166,138.5459,290.07401,0.000117302,0.12870802,1148.3672,1432.0873
6496,54.094698,3.614,65,300,64466.712,-32199.066,-45511.967,1341.9282,330.06935,290.13911,4.90E-05,0.12638179,1011.1766,1693.4093
6489,54.043114,25.613,65,-300,61937.885,-28521.172,-44786.082,1309.1118,184.42253,290.11271,8.74E-05,0.12331937,1108.3276,1487.5108
6515,54.223338,1.608,90,-700,83824.871,-27409.549,-44117.758,1315.1148,350.19717,290.11374,4.64E-05,0.12843478,940.12922,1651.6587
6506,54.160313,3.612,65,810,66989.25,-35799.913,-46236.003,1324.6494,320.13833,290.19557,5.02E-05,0.12339656,985.32653,1646.522
6518,54.237637,16.614,90,-700,84690.431,-27762.438,-44175.607,1314.7269,234.90574,290.09139,6.84E-05,0.12112833,1059.9194,1541.3836
6512,54.198764,9.617,90,-1070,82142.968,-25193.662,-43689.504,1316.0594,264.7516,290.04698,6.14E-05,0.12769263,1042.6673,1592.8781
6511,54.19437,3.613,90,-1070,83174.099,-25271.492,-43724.575,1321.3002,333.14272,290.05976,4.79E-05,0.11771404,978.09116,1672.1816
6510,54.19053,1.619,90,-1070,83616.046,-26532.691,-43942.773,1331.531,366.35384,290.13201,4.42E-05,0.12721234,948.82019,1700.6849
6516,54.227175,3.614,90,-700,84382.888,-27661.706,-44153.816,1319.496,356.42682,290.0973,4.56E-05,0.13044378,955.32894,1689.8832
6497,54.099092,9.62,65,300,64613.739,-32242.483,-45513.324,1336.049,277.89921,290.14722,5.83E-05,0.12607815,1037.6868,1608.8789
6508,54.170769,16.613,65,810,66992.58,-35763.115,-46206.811,1308.3006,163.10325,290.14361,9.81E-05,0.1202755,1129.8682,1466.9702
6504,54.145971,25.611,65,600,66578.962,-34412.242,-45932.204,1300.0797,148.35727,290.12737,0.000108623,0.12389588,1133.2867,1437.0264
6501,54.127503,3.613,65,600,66510.71,-34300.41,-45908.069,1333.3236,320.73035,290.0958,5.05E-05,0.12722943,998.947,1658.8914
6499,54.113159,25.613,65,300,64931.888,-32289.848,-45519.368,1301.8151,173.60312,290.10882,9.25E-05,0.12289153,1114.5021,1473.0434
6517,54.231569,9.637,90,-700,85497.483,-29370.072,-44492.521,1322.0357,294.02645,290.06142,5.48E-05,0.1239323,1019.0422,1628.4124
6502,54.131897,9.637,65,600,65522.425,-32894.895,-45638.972,1306.7522,252.75509,290.1617,6.35E-05,0.12220177,1035.8043,1551.7412
6509,54.178775,25.613,65,810,67461.828,-35458.33,-46134.202,1296.5262,127.5503,290.13553,0.000125858,0.12259794,1159.6605,1421.683
6505,54.156475,1.612,65,810,67006.066,-35447.887,-46149.949,1319.7978,328.74661,290.15403,4.92E-05,0.11850358,978.1629,1668.2714
6507,54.164708,9.617,65,810,67154.04,-35598.943,-46194.23,1316.9348,249.00707,290.11953,6.51E-05,0.12781023,1061.2538,1572.0392
6524,54.278447,25.612,90,-300,86433.638,-30284.303,-44675.318,1300.1649,174.15004,290.17277,9.27E-05,0.12350008,1104.0113,1461.625
6522,54.26438,9.616,90,-300,86107.141,-30037.983,-44629.475,1331.7138,285.36942,290.20082,5.68E-05,0.12648022,1026.9227,1613.5016
6527,54.297741,13.599,90,0,87572.739,-32067.21,-45030.799,1313.2412,279.76672,290.21982,5.77E-05,0.1259791,1016.2828,1590.7475
6519,54.245642,25.613,90,-700,84245.686,-27965.587,-44226.178,1302.3474,146.4558,290.16073,0.000109931,0.12347825,1141.8575,1440.4759
6513,54.204826,16.614,90,-1070,82625.662,-25195.553,-43678.938,1298.1115,196.8512,290.02927,8.13E-05,0.11875134,1085.6083,1491.1896
6520,54.256148,1.61,90,-300,86273.987,-30095.585,-44636.835,1330.5552,337.94082,290.16471,4.77E-05,0.1242831,979.1762,1678.1369
6530,54.326194,1.61,90,300,89075.629,-34026.09,-45416.54,1327.5289,359.48282,290.18102,4.47E-05,0.12290629,946.87566,1686.993
6535,54.358998,1.611,90,700,90742.859,-36541.38,-45922.583,1322.1771,294.02892,290.22189,5.59E-05,0.12828166,1011.051,1623.7166
6538,54.373291,16.614,90,700,91056.898,-36582.783,-45910.413,1304.4565,221.60072,290.13205,7.25E-05,0.12266501,1067.6329,1525.4378
6541,54.39564,3.612,90,1070,92772.07,-38836.336,-46339.942,1299.3413,268.23578,290.04586,5.97E-05,0.12088288,1019.8598,1572.8372
6526,54.29279,5.615,90,0,87575.864,-32071.692,-45027.386,1322.2525,346.33607,290.09934,4.66E-05,0.1244821,953.07407,1663.6229
6528,54.304908,21.608,90,0,87568.463,-32066.47,-45026.646,1298.0002,222.43931,290.09915,7.14E-05,0.11635354,1064.6084,1527.9572
6521,54.259986,3.614,90,-300,86341.416,-30209.309,-44661.792,1333.9198,372.47082,290.10835,4.34E-05,0.12737401,944.28121,1711.1733
6534,54.348493,25.612,90,300,89080.358,-33953.975,-45407.165,1297.6276,194.40207,290.14614,8.28E-05,0.1234703,1076.5252,1472.8183
6533,54.340487,16.613,90,300,88801.801,-34009.644,-45411.318,1305.2898,246.64516,290.11943,6.53E-05,0.12457675,1059.7604,1570.8456
6539,54.381297,25.612,90,700,90629.175,-36528.1,-45900.504,1282.3011,137.81811,290.00298,0.000116452,0.12201452,1139.1957,1422.6124
6537,54.367229,9.62,90,700,90661.245,-36477.241,-45892.734,1308.5486,234.44439,290.10959,6.88E-05,0.12613869,1063.8616,1546.6131
6525,54.288953,1.61,90,0,87572.122,-32065.812,-45031.251,1324.3307,344.84557,290.179,4.70E-05,0.12660677,955.98114,1659.534
6523,54.270441,16.616,90,-300,86070.261,-30185.586,-44667.548,1311.3271,255.45317,290.12958,6.27E-05,0.1213009,1040.0025,1568.8359
6536,54.362835,3.614,90,700,91021.375,-36475.39,-45887.224,1327.293,347.23074,290.16788,4.62E-05,0.12355435,974.4208,1695.7105
6547,54.434091,9.618,120,-1380,106559.91,-25531.01,-43211.83,1321.4538,266.51583,290.0533,6.08E-05,0.12795663,1056.2841,1606.7866
6551,54.462501,3.612,120,-1000,107374.18,-27819.506,-43662.492,1322.2409,350.68272,290.12231,4.61E-05,0.12757986,980.60344,1700.2147
6529,54.314301,30.607,90,0,87569.491,-32067.786,-45025.659,1295.059,178.02698,290.1022,9.04E-05,0.12349239,1108.3874,1474.1884
6540,54.391802,1.61,90,1070,92869.267,-38943.893,-46354.948,1308.1675,302.02052,290.05443,5.36E-05,0.12611402,999.4487,1619.9048
6545,54.425857,1.62,120,-1380,107013.9,-27121.211,-43512.71,1334.0373,369.07547,290.19159,4.37E-05,0.12570278,949.51622,1712.706
6552,54.466895,9.62,120,-1000,107374.18,-27851,-43652.049,1322.9194,286.3141,290.09944,5.61E-05,0.12275386,1015.8145,1605.8925
6550,54.458664,1.612,120,-1000,107374.18,-27982.198,-43689.463,1320.3762,369.5848,290.15599,4.37E-05,0.12693156,957.17636,1719.7933
6546,54.429698,3.611,120,-1380,106541.03,-25465.226,-43201.963,1332.0813,302.3571,290.08337,5.33E-05,0.1239093,1008.3647,1627.7262
6544,54.414101,25.616,90,1070,92444.421,-38620.605,-46311.408,1285.4755,111.2145,290.08767,0.000142672,0.11306572,1144.7257,1375.0521
6532,54.334425,9.618,90,300,88709.209,-33930.909,-45392.158,1318.6826,296.51546,290.04803,5.44E-05,0.12543509,1026.0834,1646.058
6556,54.495306,3.61,120,-500,107374.18,-30857.157,-44244.721,1318.6286,340.70065,290.08745,4.73E-05,0.12344821,958.16439,1661.6033
6531,54.330031,3.613,90,300,88946.404,-34022.061,-45411.154,1325.3967,343.11418,290.13165,4.69E-05,0.12348003,958.46773,1663.8858
6542,54.400034,9.618,90,1070,92842.336,-38907.218,-46358.238,1310.1884,251.7406,290.1254,6.37E-05,0.1214607,1045.0325,1567.2604
6558,54.505762,16.615,120,-500,107374.18,-30720.902,-44224.04,1317.8458,236.11046,290.10071,6.81E-05,0.12335206,1070.8944,1557.3884
6543,54.406096,16.616,90,1070,92581.13,-38490.806,-46281.887,1308.6459,202.34527,290.08409,7.98E-05,0.12354639,1088.6256,1506.2027
6557,54.4997,9.618,120,-500,107374.18,-30870.972,-44253.396,1320.9244,295.50569,290.09226,5.47E-05,0.12593381,1008.723,1616.9134
6563,54.540235,21.609,120,0,107374.18,-33987.154,-44873.452,1303.6874,204.15947,290.11454,7.89E-05,0.12212233,1077.9304,1496.6555
6548,54.440154,16.614,120,-1380,106605.3,-25759.65,-43254.713,1305.7417,203.76553,290.11707,7.95E-05,0.12452387,1091.1919,1512.8485
6549,54.448159,25.61,120,-1380,106987.59,-25170.803,-43127.051,1285.5608,137.36178,290.16249,0.000115733,0.11642745,1136.3287,1423.2168
6570,54.594324,1.611,120,1000,107374.18,-39992.242,-46018.34,1328.8702,342.74709,290.09521,4.72E-05,0.12501132,978.88239,1682.3802
6571,54.598162,3.612,120,1000,107374.18,-39777.909,-45984.79,1315.0184,319.32739,290.15109,5.10E-05,0.12758032,998.57416,1666.4258
6566,54.565358,3.611,120,500,107374.18,-37223.394,-45481.501,1326.5407,256.5154,290.17455,6.21E-05,0.11611186,1041.0985,1569.0631
6569,54.583819,25.612,120,500,107374.18,-37317.876,-45490.423,1300.7669,175.78441,290.06143,9.13E-05,0.12221845,1119.1253,1482.8444
6559,54.513768,25.611,120,-500,107374.18,-30853.95,-44253.807,1296.6619,181.76605,290.09666,8.86E-05,0.12329571,1100.2948,1476.2405
6564,54.549627,30.607,120,0,107374.18,-34008.698,-44879.701,1294.7675,166.61712,290.14219,9.70E-05,0.12589509,1117.3466,1460.1282
6574,54.616624,25.614,120,1000,107374.18,-40493.063,-46124.951,1286.9396,156.52018,290.04941,0.000102552,0.12188379,1114.3913,1434.538
6565,54.56152,1.609,120,500,107374.18,-37259.863,-45489.971,1323.4332,342.21788,290.11833,4.74E-05,0.12976861,971.75104,1677.148
6554,54.480963,25.613,120,-1000,107374.18,-27489.764,-43600.819,1304.5391,165.05677,290.11749,9.79E-05,0.12528228,1135.0425,1475.5535
6555,54.491469,1.609,120,-500,107374.18,-30827.719,-44245.009,1326.5739,366.26283,290.11487,4.38E-05,0.12197031,932.0262,1683.6506
6553,54.472957,16.616,120,-1000,107374.18,-27650.77,-43622.775,1301.264,200.62681,290.05276,8.03E-05,0.1235845,1084.9719,1499.8059
6575,54.627129,1.61,120,1380,107374.18,-42623.314,-46531.291,1311.2135,348.23614,290.15498,4.64E-05,0.12697704,971.44072,1695.3169
6560,54.524273,1.609,120,0,107374.18,-33991.882,-44850.962,1314.6413,355.36764,290.06761,4.52E-05,0.12329847,943.685,1678.2039
6580,54.661183,1.62,40,-550,36691.449,-26044.122,-44756.15,1321.818,386.56485,290.04237,4.19E-05,0.12883101,924.14575,1721.3694
6561,54.528111,5.614,120,0,107374.18,-33989.046,-44859.39,1325.5865,321.2167,290.06954,5.03E-05,0.12667283,997.31999,1656.0638
6567,54.569752,9.617,120,500,107374.18,-37224.957,-45486.353,1323.6582,275.38002,290.09311,5.85E-05,0.12418982,1036.7934,1605.1258
6576,54.630967,3.612,120,1380,107374.18,-42696.129,-46543.42,1318.4683,321.68224,290.00706,5.00E-05,0.12313274,985.89857,1654.4247
6562,54.533061,13.62,120,0,107374.18,-33997.433,-44853.429,1315.2027,262.37491,290.11191,6.16E-05,0.12599491,1051.297,1598.8949
6572,54.602556,9.62,120,1000,107374.18,-40285.062,-46073.886,1311.2858,265.56154,290.06507,6.14E-05,0.13153778,1047.9126,1597.9762
6568,54.575814,16.615,120,500,107374.18,-37087.222,-45438.577,1315.8445,228.45723,290.02197,7.02E-05,0.12189897,1067.6372,1538.9083
6583,54.675199,14.613,40,-550,36103.957,-25215.534,-44603.984,1306.7151,210.84093,290.1335,7.65E-05,0.12614385,1091.6796,1524.4012
6573,54.608618,16.615,120,1000,107374.18,-40256.652,-46052.383,1301.2159,169.94589,289.97071,9.46E-05,0.12292692,1117.7671,1467.7379
6586,54.695604,3.612,40,-400,36567.981,-25940.841,-44752.491,1323.7596,361.49903,290.11994,4.48E-05,0.12533091,958.40334,1706.9906
6585,54.691766,1.609,40,-400,36733.016,-26238.061,-44799.938,1309.937,321.98988,290.07912,5.03E-05,0.12734232,977.63511,1642.1326
6591,54.728408,3.61,40,-200,37726.764,-27439.891,-45035.239,1316.1008,333.14422,290.08744,4.85E-05,0.12482066,969.09857,1654.2954
6594,54.746871,25.631,40,-200,38120.522,-28001.191,-45135.519,1282.2679,166.6723,290.04949,9.65E-05,0.12228314,1104.6155,1447.7279
6577,54.635361,9.619,120,1380,107374.18,-42580.925,-46516.736,1306.9459,256.0523,290.04124,6.26E-05,0.12246387,1050.3791,1581.9138
6589,54.714066,25.614,40,-400,36846.041,-26400.547,-44832.912,1291.7163,160.94101,290.14587,9.95E-05,0.12035573,1116.9218,1449.6136
6596,54.761219,5.613,40,0,38813.885,-28780.689,-45292.167,1311.178,348.55668,290.09871,4.63E-05,0.12272594,939.80289,1658.3587
6592,54.732802,9.62,40,-200,37843.819,-27474.879,-45040.378,1308.0275,277.9844,290.02068,5.84E-05,0.12729725,1016.8959,1590.8717
6593,54.738864,16.615,40,-200,37875.025,-27528.041,-45040.091,1298.1198,257.42467,289.93359,6.30E-05,0.12754656,1031.7994,1561.7259
6584,54.682648,20.618,40,-550,36211.144,-25279.961,-44612.289,1286.1845,160.03447,290.10889,0.000100845,0.12610457,1121.171,1450.1321
6579,54.649429,25.611,120,1380,107374.18,-42999.476,-46595.43,1284.8197,131.3184,290.10484,0.000120713,0.11388121,1139.6303,1412.9151
6582,54.669418,8.606,40,-550,36419.556,-25258.129,-44599.667,1319.1378,252.05581,290.13703,6.37E-05,0.12222972,1052.4643,1574.5762
6590,54.724571,1.609,40,-200,37757.642,-27437.054,-45027.592,1313.3703,348.36892,290.07005,4.61E-05,0.1232004,948.8398,1668.3016
6600,54.794622,1.61,40,200,39849.818,-30083.004,-45546.586,1317.2992,376.83025,290.04266,4.27E-05,0.12286722,920.20194,1696.1314
6595,54.757381,1.612,40,0,38810.226,-28786.034,-45291.509,1308.2055,339.71208,290.205,4.75E-05,0.12496786,949.79351,1648.7216
6578,54.641423,16.615,120,1380,107374.18,-42431.06,-46475.662,1300.1043,192.50762,290.00784,8.34E-05,0.12274162,1094.8209,1494.3811
6581,54.665024,3.611,40,-550,36178.951,-25241.929,-44623.061,1318.9381,348.46276,290.08284,4.64E-05,0.12761428,970.91251,1690.7239
6587,54.699998,9.619,40,-400,36599.228,-26231.647,-44791.962,1313.7211,261.62874,290.00873,6.15E-05,0.12361015,1043.7331,1582.5194
6605,54.827427,1.611,40,400,40951.534,-31288.905,-45776.954,1323.6128,386.12397,290.21399,4.22E-05,0.12716311,930.99981,1730.2931
6602,54.802854,9.616,40,200,39844.76,-30090.528,-45543.585,1311.3495,301.99629,290.08103,5.33E-05,0.12441465,1008.627,1632.6861
6611,54.864069,3.632,40,550,40456.181,-30913.855,-45704.55,1337.3469,355.61772,290.21723,4.54E-05,0.12637495,971.44073,1708.4987
6609,54.849726,25.61,40,400,40832.794,-31347.411,-45780.818,1300.4067,123.43885,290.04971,0.000129948,0.1218127,1162.8958,1417.6598
6597,54.766169,13.6,40,0,38821.532,-28790.228,-45293.523,1298.4674,283.4303,290.09507,5.68E-05,0.12431233,1000.6734,1585.7508
6588,54.70606,16.613,40,-400,36816.233,-26103.081,-44782.382,1304.3324,225.96704,290.01839,7.12E-05,0.1236033,1070.5507,1534.9947
6612,54.868469,8.607,40,550,41200.773,-32182.703,-45953.584,1325.1067,262.71502,290.06447,6.14E-05,0.12492285,1055.5713,1596.8933
6616,54.895908,3.611,65,-810,59444.501,-25083.843,-44108.26,1343.9516,361.18369,290.13282,4.48E-05,0.12603796,977.28108,1717.6381
6613,54.87425,14.611,40,550,41354.502,-32330.593,-45990.916,1316.7764,213.75362,290.03667,7.52E-05,0.12285958,1095.682,1536.9341
6598,54.773337,21.61,40,0,38818.037,-28785.623,-45300.719,1295.501,232.14513,290.19044,6.95E-05,0.12353344,1057.0032,1536.512
6599,54.782731,30.604,40,0,38837.814,-28790.721,-45293.729,1288.6653,172.96599,290.08529,9.27E-05,0.11928883,1103.8614,1462.3709
6601,54.79846,3.613,40,200,39819.31,-30076.713,-45536.184,1319.8465,363.96298,290.00268,4.43E-05,0.1245855,950.20756,1700.7722
6617,54.900302,9.617,65,-810,59348.086,-25282.017,-44161.957,1329.6137,229.68131,290.0913,7.03E-05,0.12415798,1083.821,1556.9265
6607,54.835659,9.619,40,400,40630.426,-31301.157,-45793.4,1313.1089,288.50807,289.93979,5.88E-05,0.13632675,1006.0467,1608.7412
6603,54.808916,16.616,40,200,39824.779,-30116.019,-45564.183,1299.939,237.92446,290.08152,6.77E-05,0.12384316,1051.3738,1539.9393
6614,54.881699,20.618,40,550,41801.957,-32369.817,-45977.636,1309.8947,163.98604,290.07116,9.81E-05,0.12357218,1131.8809,1469.0888
6610,54.860231,1.61,40,550,41706.529,-32470.178,-46000.784,1326.0859,286.6221,290.03694,5.63E-05,0.12461354,1029.8163,1619.5069
6625,54.957678,1.613,65,-300,61885.751,-28605.704,-44824.278,1353.9312,387.39236,290.05304,4.16E-05,0.12531494,947.92298,1748.8043
6606,54.831264,3.612,40,400,40807.098,-31485.352,-45827.813,1320.9319,359.07319,290.17411,4.49E-05,0.12426101,960.13654,1703.8231
6619,54.91437,25.61,65,-810,59245.134,-25397.632,-44183.378,1307.1473,120.60858,290.13526,0.000133489,0.12398687,1185.4593,1435.1164
6604,54.816922,25.612,40,200,39684.453,-29952.218,-45518.916,1292.5204,192.62907,290.12527,8.32E-05,0.12136452,1082.9699,1479.3836
6624,54.947174,25.611,65,-600,60310.878,-26643.783,-44425.915,1320.2251,164.67282,290.13766,9.71E-05,0.11976796,1138.221,1478.2941
6618,54.906364,16.613,65,-810,59143.867,-24918.684,-44077.794,1322.8959,206.2501,290.03135,7.83E-05,0.12475219,1107.5195,1533.4502
6623,54.939168,16.614,65,-600,60623.969,-26724.78,-44419.871,1332.4096,227.95647,290.07979,7.08E-05,0.12533435,1098.5565,1573.7971
6608,54.841721,16.613,40,400,40799.656,-31356.292,-45790.974,1310.5057,217.74789,290.15506,7.37E-05,0.12172883,1083.1759,1531.4807
6615,54.892066,1.624,65,-810,60334.643,-26520.644,-44396.065,1346.0001,400.6976,290.18615,4.04E-05,0.12745834,943.53439,1769.6676
6630,54.990483,1.611,65,0,63178.163,-30428.945,-45165.08,1354.7433,375.7835,290.24916,4.30E-05,0.12360538,967.33369,1743.6764
6621,54.928712,3.613,65,-600,60566.244,-26692.874,-44426.326,1337.8156,319.01209,290.09969,5.06E-05,0.1254184,1003.8592,1664.6762
6631,54.994321,5.614,65,0,63183.961,-30424.751,-45153.239,1352.6469,352.7539,290.19477,4.60E-05,0.12612405,989.06252,1717.493
6632,54.999271,13.601,65,0,63189.018,-30430.096,-45179.142,1335.2124,257.89733,290.08546,6.25E-05,0.12430557,1066.6917,1597.783
6629,54.979979,25.61,65,-300,61771.574,-28553.365,-44788.344,1327.3564,180.64745,290.00896,8.93E-05,0.12240812,1134.9327,1510.6532
6627,54.96591,9.619,65,-300,61913.668,-28580.295,-44797.553,1361.5757,311.57474,289.97099,5.18E-05,0.12440851,1040.3627,1682.5666
6622,54.933106,9.618,65,-600,60232.06,-26802.61,-44451.118,1336.9126,288.86169,290.09096,5.60E-05,0.1272017,1033.8735,1629.1972
6636,55.031562,3.613,65,300,64414.742,-32253.708,-45513.571,1347.6328,323.24917,290.10765,4.99E-05,0.12492903,1009.6514,1680.1466
6620,54.924874,1.61,65,-600,60311.371,-26481.462,-44388.582,1336.8004,377.29197,290.07537,4.28E-05,0.12628378,947.9936,1733.9458
6635,55.027725,1.608,65,300,64759.904,-32422.69,-45547.121,1358.3538,398.5992,290.15442,4.06E-05,0.12733884,943.11159,1765.2116
6646,55.097171,3.612,65,810,67340.497,-35568.929,-46158.254,1356.3767,339.80261,290.07617,4.77E-05,0.12721464,1014.0501,1713.9903
6644,55.082828,25.614,65,600,66504.79,-34208.148,-45886.32,1325.2266,159.5482,289.9902,0.000101853,0.12766839,1154.512,1480.7607
6628,54.971972,16.615,65,-300,61738.641,-28548.267,-44798.663,1351.9018,258.9293,290.0764,6.23E-05,0.1255559,1086.9227,1623.3904
6637,55.035955,9.622,65,300,64369.104,-32167.86,-45502.264,1339.1742,267.7094,290.17578,6.01E-05,0.12409824,1056.3561,1610.4318
6634,55.015832,30.606,65,0,63204.395,-30417.679,-45150.402,1322.5269,165.83422,290.06653,9.71E-05,0.1242294,1138.7992,1478.5241
6641,55.064367,3.612,65,600,65638.411,-34070.906,-45889.403,1357.0642,332.66477,290.14922,4.88E-05,0.1300302,1032.1957,1725.0871
6626,54.961517,3.611,65,-300,61697.156,-28507.028,-44791.386,1366.3748,381.22344,290.03322,4.27E-05,0.131661,979.64785,1768.9784
6650,55.127389,1.617,90,-1070,82482.375,-26003.008,-43851.826,1373.8854,396.82888,290.06572,4.05E-05,0.1226698,963.45365,1782.2534
6652,55.135623,9.617,90,-1070,82675.616,-25503.956,-43760.674,1368.1825,290.21673,290.12172,5.59E-05,0.12826888,1056.8573,1651.1528
6633,55.00644,21.607,65,0,63171.667,-30406.907,-45151.677,1323.6891,208.06986,290.11,7.77E-05,0.12617082,1099.4164,1527.2907
6648,55.107627,16.613,65,810,67019.963,-35733.8,-46182.348,1341.0423,189.93707,290.04603,8.52E-05,0.12763631,1099.0334,1571.31
6651,55.131228,3.612,90,-1070,82255.377,-25698.594,-43785.796,1363.1605,370.22784,290.0409,4.38E-05,0.12928102,1002.1443,1773.9062
6655,55.160195,1.612,90,-700,84333.097,-27827.153,-44195.918,1351.4523,330.74967,290.06012,4.89E-05,0.12602498,1000.5007,1681.5094
6658,55.174489,16.614,90,-700,83979.917,-27607.558,-44156.776,1344.1354,233.87341,290.16829,7.18E-05,0.12913575,1091.1177,1586.8419
6642,55.068761,9.618,65,600,65680.39,-34167.362,-45888.046,1352.724,289.81592,290.02289,5.58E-05,0.12613914,1049.6391,1650.1386
6659,55.182494,25.612,90,-700,84227.225,-27581.162,-44147.649,1334.5416,158.3861,290.0427,0.000101608,0.12301938,1156.8474,1483.1728
6643,55.074823,16.613,65,600,65979.996,-34175.831,-45877.48,1347.2686,224.89046,290.04064,7.21E-05,0.12630444,1104.6683,1574.1903
6638,55.042018,16.615,65,300,64449.772,-32292.767,-45534.334,1340.6239,247.22835,290.05071,6.52E-05,0.12455567,1079.488,1590.7544
6639,55.050024,25.611,65,300,64768.908,-32407.889,-45542.146,1324.3536,177.65408,290.09242,9.01E-05,0.12041818,1126.4934,1492.0621
6657,55.168427,9.617,90,-700,83599.066,-27665.366,-44204.511,1352.926,264.37304,290.0347,6.13E-05,0.12839211,1077.4926,1622.871
6640,55.060528,1.613,65,600,65508.57,-33894.564,-45852.852,1356.5056,352.54492,290.09402,4.55E-05,0.12033944,980.05594,1710.0956
6645,55.093333,1.612,65,810,66918.285,-35512.15,-46151.964,1357.266,365.90336,290.1065,4.40E-05,0.12319472,965.00035,1723.0704
6647,55.101565,9.617,65,810,67111.855,-35785.153,-46210.059,1355.6199,275.21119,290.02094,5.84E-05,0.12208574,1059.149,1620.7803
6664,55.215305,25.612,90,-300,86030.954,-30078.934,-44628.858,1324.4476,193.85779,290.05871,8.31E-05,0.12333307,1109.6933,1505.6602
6662,55.201237,9.618,90,-300,85966.609,-30174.649,-44672.44,1354.9481,288.11809,290.07084,5.68E-05,0.13112707,1052.354,1646.8379
6665,55.225811,1.61,90,0,87421.27,-32066.223,-45032.402,1341.258,321.9847,290.04329,5.05E-05,0.12994667,1011.2836,1673.2619
6666,55.229648,5.615,90,0,87388.707,-32059.645,-45015.586,1344.8203,364.51862,290.11013,4.46E-05,0.13081764,969.44525,1720.0598
6670,55.263058,1.609,90,300,88782.847,-34045.702,-45413.374,1354.2753,374.69797,290.04997,4.33E-05,0.12559574,977.99045,1751.6358
6649,55.115633,25.614,65,810,66943.612,-35541.382,-46163.188,1325.5509,139.91384,290.05335,0.000115206,0.12648427,1180.1496,1470.4161
6656,55.164033,3.613,90,-700,83679.487,-27648.426,-44168.453,1353.0092,378.72781,290.14553,4.31E-05,0.13148489,962.25114,1740.8701
6668,55.241773,21.608,90,0,87408.236,-32063.551,-45049.136,1319.2403,214.27946,290.1458,7.55E-05,0.12685923,1089.987,1529.9625
6654,55.149689,25.612,90,-1070,83117.482,-25398.332,-43712.817,1321.602,144.40154,290.16501,0.000111381,0.12037906,1159.0143,1459.3998
6653,55.141684,16.613,90,-1070,82604.652,-25321.899,-43719.683,1339.7222,208.99609,290.04922,7.73E-05,0.12656891,1119.3675,1551.6325
6672,55.271289,9.62,90,300,88770.306,-33980.083,-45401.697,1352.606,303.13866,290.11305,5.34E-05,0.12619409,1032.1798,1659.0727
6673,55.277352,16.633,90,300,88470.37,-33265.299,-45269.183,1328.9158,264.81623,289.99466,6.11E-05,0.12566626,1040.6595,1583.0778
6660,55.192999,1.629,90,-300,86372.417,-30914.142,-44817.247,1357.4983,344.45187,290.32525,4.78E-05,0.13486842,1002.329,1705.6003
6677,55.3041,9.617,90,700,90888.777,-36652.431,-45910.989,1336.2903,307.75497,289.94603,5.25E-05,0.12635709,1023.6261,1658.6163
6661,55.196843,3.613,90,-300,85841.454,-30203.06,-44662.162,1360.4217,385.75708,290.05221,4.18E-05,0.124865,954.70892,1753.0082
6676,55.299706,3.613,90,700,90434.164,-36429.629,-45871.395,1335.628,336.75147,290.03898,4.78E-05,0.12333928,985.71614,1674.8697
6675,55.295868,1.609,90,700,90622.103,-36714.022,-45935.493,1330.6331,356.01211,289.99971,4.58E-05,0.12916851,965.44376,1700.1623
6678,55.310161,16.616,90,700,90743.106,-36346.331,-45859.019,1324.0394,241.91058,290.087,6.70E-05,0.1246307,1076.7792,1576.9582
6667,55.234598,13.621,90,0,87409.305,-32062.975,-45016.121,1336.2235,279.72492,290.06319,5.74E-05,0.12201899,1029.1875,1603.6105
6674,55.285363,25.613,90,300,88869.148,-33993.281,-45404.082,1311.6153,189.89144,290.03064,8.48E-05,0.12236503,1102.4896,1492.5104
6671,55.266895,3.612,90,300,88894.352,-34015.318,-45404.493,1353.8769,353.32913,290.0431,4.59E-05,0.12513729,992.29684,1722.2385
6680,55.328672,1.612,90,1070,92745.592,-38993.765,-46377.356,1335.8573,390.92824,290.10385,4.09E-05,0.12060436,942.27315,1754.5854
6684,55.350978,25.611,90,1070,92913.795,-38865.445,-46368.763,1299.904,135.61863,289.96903,0.000118256,0.12057516,1146.2471,1426.4398
6663,55.2073,16.614,90,-300,86084.692,-30122.31,-44638.356,1342.2745,258.94856,290.0843,6.21E-05,0.12378829,1076.5439,1616.84
6688,55.37703,16.612,120,-1380,106441.86,-25148.56,-43135.891,1315.3054,201.49046,289.96634,7.97E-05,0.12259713,1102.8828,1518.198
6679,55.318168,25.61,90,700,91086.789,-36557.456,-45878.384,1297.4403,172.3505,289.94979,9.34E-05,0.12448853,1112.7849,1466.801
6669,55.251165,30.605,90,0,87404.742,-32062.441,-45012.955,1310.3676,171.12189,289.92797,9.45E-05,0.12346389,1124.5915,1481.0853
6691,55.399378,3.611,120,-1000,107243.95,-27612.698,-43627.462,1334.4458,341.55769,290.14381,4.79E-05,0.1330742,984.46772,1690.603
6689,55.385035,25.613,120,-1380,106794.92,-25353.517,-43168.125,1307.0363,142.79449,290.03907,0.000112273,0.12029635,1143.2613,1435.4761
6690,55.39554,1.61,120,-1000,107374.18,-27793.11,-43650.322,1340.041,396.55404,290.02817,4.10E-05,0.12874849,945.28682,1761.8647
6699,55.450656,25.613,120,-500,107374.18,-30788.043,-44226.466,1304.8474,171.19555,290.10223,9.42E-05,0.12346056,1120.6474,1472.686
6698,55.442645,16.634,120,-500,107374.18,-32133.118,-44494.125,1317.2564,249.00138,290.06124,6.47E-05,0.12393683,1052.5705,1566.4194
6692,55.403772,9.617,120,-1000,107374.18,-27681.278,-43641.153,1332.6567,288.8261,290.09109,5.59E-05,0.12541255,1032.9522,1627.6135
6695,55.428343,1.613,120,-500,107374.18,-30973.43,-44304.338,1319.802,332.72292,290.06941,4.88E-05,0.12848168,976.37107,1661.2451
6681,55.332511,3.631,90,1070,91070.385,-36226.44,-45838.791,1333.2302,312.99172,289.97231,5.19E-05,0.13134439,-663.60862,3311.4571
6683,55.342972,16.614,90,1070,92764.258,-39128.417,-46402.847,1319.2849,208.73591,290.21011,7.73E-05,0.12382764,1092.8047,1521.1549
6682,55.336911,9.616,90,1070,92746.003,-39070.28,-46391.253,1334.4674,272.91466,290.27778,6.31E-05,0.14850023,1062.1076,1621.9833
6686,55.366574,3.61,120,-1380,106400.87,-24871.774,-43081.702,1337.6175,342.93205,290.11178,4.70E-05,0.12607484,992.92107,1710.6446
6685,55.362733,1.62,120,-1380,107374.18,-27078.04,-43518.713,1339.2949,374.38517,290.07164,4.32E-05,0.12787228,966.09168,1744.9487
6701,55.464999,5.617,120,0,107374.18,-33984.441,-44845.041,1329.8781,286.35737,290.01888,5.63E-05,0.12477077,1024.9685,1613.6577
6705,55.498402,1.612,120,500,107374.18,-37074.681,-45453.42,1329.0461,337.64116,290.05883,4.78E-05,0.12605621,979.66125,1679.9549
6687,55.370967,9.618,120,-1380,107196.62,-25483.851,-43214.708,1328.9921,268.38236,290.01129,6.02E-05,0.12616145,1049.708,1600.0799
6703,55.477117,21.608,120,0,107374.18,-33985.057,-44859.637,1309.8452,188.27399,290.07389,8.61E-05,0.12362903,1102.1682,1491.145
6704,55.486509,30.608,120,0,107374.18,-33977.163,-44871.026,1301.8158,150.06034,290.08003,0.00010695,0.12192968,1136.1288,1445.7298
6694,55.417839,25.611,120,-1000,107374.18,-27913.166,-43680.911,1301.3264,170.98012,290.04327,9.41E-05,0.12324531,1122.1362,1475.2981
6710,55.531205,1.617,120,1000,107374.18,-39471.685,-45924.886,1332.4333,346.21616,290.0893,4.67E-05,0.12546619,980.85723,1697.8599
6696,55.432183,3.63,120,-500,107374.18,-31989.298,-44483.846,1330.5328,325.8959,290.08528,4.94E-05,0.12301058,984.2169,1657.5811
6697,55.436582,9.619,120,-500,107374.18,-30918.706,-44263.264,1327.3233,303.41295,290.10661,5.33E-05,0.12603548,1011.9048,1637.0245
6709,55.520701,25.614,120,500,107374.18,-36908.207,-45423.365,1307.9792,170.92194,289.93029,9.38E-05,0.12008787,1125.9893,1480.6572
6693,55.409834,16.616,120,-1000,107317.79,-27528.824,-43612.331,1311.2635,224.46194,290.03209,7.11E-05,0.11687143,1064.4517,1529.6695
6718,55.578305,16.612,120,1380,107374.18,-43536.561,-46685.554,1331.0447,188.57825,290.04169,8.53E-05,0.12290213,1124.3741,1512.2017
6712,55.539437,9.621,120,1000,107374.18,-39823.834,-45996.426,1337.9701,290.32769,290.15934,5.56E-05,0.12528286,1027.9487,1625.9705
6720,55.598065,1.62,65,-810,59745.916,-26349.195,-44382.785,1369.7091,411.93341,290.06129,3.95E-05,0.13037617,940.21573,1783.3196
6717,55.572243,9.618,120,1380,107374.18,-42921.562,-46590.661,1333.5417,276.84288,290.25985,5.83E-05,0.12565409,1048.5478,1623.7754
6715,55.56401,1.612,120,1380,107374.18,-42714.754,-46528.536,1340.2317,385.66098,290.01303,4.18E-05,0.12487313,962.54151,1769.3979
6719,55.586311,25.613,120,1380,107374.18,-42275.605,-46439.645,1321.7353,146.44065,290.24096,0.000115092,0.13743562,1158.52,1462.3183
6716,55.567849,3.612,120,1380,107374.18,-42689.057,-46538.075,1349.9803,342.99199,290.18676,4.72E-05,0.12693337,987.67122,1693.3995
6702,55.469949,13.6,120,0,107374.18,-33985.099,-44854.785,1322.3727,234.06108,290.07242,6.88E-05,0.12360787,1070.1137,1551.9974
6708,55.512694,16.62,120,500,107374.18,-36811.71,-45395.982,1317.5387,248.45781,290.22125,6.52E-05,0.12609779,1063.3155,1576.8158
6700,55.461162,1.609,120,0,107374.18,-33988.758,-44851.167,1333.1748,379.39975,290.04231,4.27E-05,0.12710406,950.90932,1734.1917
6706,55.50224,3.612,120,500,107374.18,-36962.52,-45438.577,1325.65,300.62857,290.07507,5.38E-05,0.12486925,1005.8839,1629.813
6707,55.506633,9.62,120,500,107374.18,-36960.135,-45447.499,1325.3554,269.64157,290.09554,5.97E-05,0.12433463,1050.8741,1609.7623
6728,55.645173,16.614,65,-600,59632.273,-26667.506,-44451.447,1349.3207,232.16366,290.00463,6.98E-05,0.12851957,1119.5845,1600.0518
6721,55.601906,3.612,65,-810,58394.463,-25361.122,-44238.636,1377.517,376.96414,290.30595,4.31E-05,0.13049374,985.92487,1763.8832
6711,55.535044,3.614,120,1000,107374.18,-39786.009,-45988.244,1339.8388,325.58271,290.1246,4.96E-05,0.12576736,1011.3889,1681.7324
6727,55.639111,9.617,65,-600,59814.002,-26448.611,-44390.638,1353.2972,278.20933,290.04458,5.77E-05,0.12252595,1066.6937,1643.1649
6714,55.553504,25.618,120,1000,107374.18,-39460.214,-45936.768,1309.2802,154.50723,290.02415,0.000106719,0.13294868,1150.2529,1469.0906
6730,55.663683,1.611,65,-300,61300.6,-28541.277,-44809.065,1364.4571,382.63915,289.91815,4.24E-05,0.13028483,985.04253,1771.21
6713,55.5455,16.616,120,1000,107374.18,-39886.782,-45991.944,1328.2538,206.51855,290.10887,7.88E-05,0.13038218,1126.6711,1551.9248
6731,55.667522,3.611,65,-300,61404.951,-28440.669,-44770.787,1371.4669,358.02378,289.98518,4.53E-05,0.12805026,994.38332,1730.2126
6733,55.677977,16.615,65,-300,61531.955,-28605.54,-44822.263,1353.7658,255.82178,290.0686,6.32E-05,0.12588391,1088.3234,1615.9796
6725,55.630878,1.61,65,-600,59861.531,-26628.653,-44432.987,1363.2444,415.9392,290.10491,3.91E-05,0.12866087,957.75112,1823.4711
6722,55.6063,9.619,65,-810,58898.369,-25513.288,-44211.665,1352.6318,245.15524,290.1991,6.67E-05,0.13266342,1090.23,1592.0124
6736,55.700332,5.612,65,0,62940.518,-30421.01,-45168.904,1376.6842,353.03608,290.001,4.58E-05,0.12622449,1000.4759,1726.3928
6739,55.721843,30.604,65,0,62982.126,-30435.482,-45166.519,1322.9479,173.27388,289.98337,9.33E-05,0.12692953,1139.7601,1495.7854
6726,55.634716,3.614,65,-600,59657.024,-26662.326,-44431.835,1374.0021,371.63172,290.00686,4.37E-05,0.12710661,983.92011,1747.6657
6723,55.612362,16.615,65,-810,58891.009,-25276.22,-44158.339,1348.3066,205.33185,290.02854,7.86E-05,0.12474717,1138.8452,1565.1447
6740,55.733734,1.612,65,300,64283.174,-32289.313,-45532.731,1351.5678,375.68133,290.12015,4.33E-05,0.12496945,962.08234,1746.2712
6738,55.71245,21.609,65,0,62963.707,-30426.149,-45169.274,1334.068,222.44583,290.0854,7.26E-05,0.12394058,1100.3124,1561.2432
6744,55.756035,25.612,65,300,64552.93,-32318.628,-45558.715,1328.82,195.74031,290.01992,8.23E-05,0.12463577,1120.7881,1524.3836
6742,55.741967,9.617,65,300,64336.911,-32390.785,-45551.315,1346.8692,328.36746,290.10369,4.96E-05,0.1325049,1016.4451,1696.2014
6729,55.653178,25.612,65,-600,60467.362,-26649.375,-44424.723,1332.6867,154.31427,289.96433,0.000103264,0.11883774,1159.3535,1482.0808
6724,55.620368,25.632,65,-810,60661.795,-27336.61,-44559.662,1330.37,137.48915,290.2624,0.000116693,0.12073528,1188.9838,1475.4505
6741,55.737573,3.611,65,300,64418.237,-32334.416,-45530.264,1362.3965,358.31768,290.02485,4.52E-05,0.12603289,982.33913,1723.8023
6743,55.748029,16.615,65,300,64634.749,-32396.171,-45546.833,1338.4545,237.00559,290.11784,6.85E-05,0.1288196,1090.1207,1579.152
6734,55.685983,25.614,65,-300,61613.404,-28596.042,-44827.074,1340.1597,199.12413,290.03371,8.09E-05,0.12383733,1134.6768,1545.2323
6751,55.803181,3.615,65,810,67284.827,-36238.733,-46295.578,1346.9442,366.84712,290.10364,4.39E-05,0.12381006,973.49288,1733.7091
6750,55.799344,1.608,65,810,66977.08,-35703.951,-46180.744,1340.828,350.11418,289.96924,4.63E-05,0.1286538,993.088,1715.71
6753,55.813637,16.618,65,810,66263.65,-35293.336,-46126.349,1321.046,189.34203,290.09096,8.52E-05,0.12529422,1127.6308,1519.854
6732,55.671915,9.616,65,-300,61291.596,-28491.24,-44795.868,1363.2938,309.74951,289.95054,5.23E-05,0.12498494,1046.7582,1691.0094
6755,55.833398,1.619,90,-1070,82724.214,-26625.57,-43974.513,1346.5704,371.40119,290.05481,4.35E-05,0.126329,965.9948,1730.3284
6757,55.841633,9.619,90,-1070,82431.392,-25477.272,-43745.626,1334.0682,264.17386,290.12432,6.15E-05,0.12238357,1052.1243,1607.7545
6735,55.696489,1.63,65,0,62937.845,-30419.077,-45153.198,1363.905,396.32096,289.99987,4.08E-05,0.12625967,967.30071,1784.6488
6758,55.847694,16.615,90,-1070,81958.936,-25630.672,-43793.936,1328.0577,193.59556,290.07848,8.32E-05,0.12442112,1123.3447,1524.2108
6746,55.770377,3.615,65,600,66155.64,-34168.76,-45894.008,1355.9083,358.27448,290.13524,4.50E-05,0.12575574,990.32235,1728.6473
6747,55.774772,9.616,65,600,66014.039,-34413.681,-45926.53,1345.8381,309.66736,290.0858,5.23E-05,0.12631739,1019.5326,1657.2755
6737,55.705281,13.601,65,0,62952.482,-30422.367,-45163.312,1363.4147,265.74561,290.0639,6.19E-05,0.11138088,1071.8259,1652.2448
6767,55.907242,9.618,90,-300,85659.313,-30105.905,-44653.157,1350.1556,275.98834,290.13099,5.85E-05,0.12407608,1066.1468,1640.0956
6762,55.874437,9.617,90,-700,83852.048,-27461.764,-44125.076,1345.9187,270.1495,290.10522,6.00E-05,0.12611899,1070.4156,1629.5642
6761,55.870044,3.612,90,-700,84135.415,-27904.983,-44212.693,1354.675,355.10702,290.02152,4.55E-05,0.12703871,981.38955,1713.6004
6745,55.766539,1.611,65,600,66207.075,-34289.884,-45924.927,1355.841,355.79802,290.01315,5.00E-05,0.12997314,959.75972,1755.2504
6754,55.821643,25.612,65,810,66591.667,-35692.069,-46209.689,1314.8296,143.13525,290.02805,0.000112186,0.12223983,1155.9841,1453.1775
6749,55.788839,25.613,65,600,65707.444,-34264.064,-45939.851,1316.2024,173.09566,290.13971,9.30E-05,0.12354076,1137.8518,1494.4613
6752,55.807576,9.617,65,810,66957.345,-35693.713,-46189.091,1337.4946,249.01833,290.16984,6.50E-05,0.12448059,1079.0968,1594.58
6766,55.902847,3.615,90,-300,85761.114,-30138.92,-44659.695,1350.787,329.30468,290.02978,4.91E-05,0.12633648,1026.5546,1713.7585
6768,55.913304,16.614,90,-300,85809.507,-30210.337,-44673.016,1335.1279,250.93343,290.01999,6.62E-05,0.13003804,1065.0931,1587.1796
6748,55.780833,16.614,65,600,66158.271,-34264.969,-45897.914,1331.4672,207.96801,289.9956,7.74E-05,0.12338597,1113.4121,1541.7192
6765,55.89901,1.61,90,-300,85846.018,-30189.081,-44662.532,1353.2309,345.91051,290.07534,4.68E-05,0.12661022,1002.181,1716.0109
6771,55.935653,5.613,90,0,87214.624,-32070.828,-45027.057,1366.2562,302.75412,290.06788,5.35E-05,0.12730491,1059.3507,1684.4371
6756,55.837239,3.613,90,-1070,82209.164,-26092.269,-43870.41,1346.0124,343.37731,290.0875,4.70E-05,0.12575283,996.06883,1703.9413
6772,55.940602,13.602,90,0,87219.764,-32071.856,-45030.757,1353.0586,243.91684,290.02537,6.63E-05,0.12650666,1093.393,1597.5464
6774,55.957163,30.607,90,0,87219.805,-32072.761,-45027.304,1344.5481,158.68498,290.0186,0.000101348,0.1235984,1171.1442,1499.5326
6759,55.855701,25.61,90,-1070,81901.58,-24889.206,-43629.353,1317.0378,138.26682,290.0255,0.000116154,0.12240484,1170.4062,1455.1494
6763,55.880499,16.614,90,-700,84429.266,-27777.116,-44181.774,1336.7994,241.92536,289.94385,6.66E-05,0.12457671,1077.1954,1576.5116
6775,55.969056,1.61,90,300,88521.764,-33873.102,-45382.537,1370.3734,340.49497,290.05244,4.73E-05,0.12377434,1027.5373,1734.4526
6779,55.991355,25.612,90,300,88740.498,-34001.462,-45412.264,1361.0595,184.29812,290.0449,8.79E-05,0.12746185,1161.3134,1537.7068
6769,55.921309,25.613,90,-300,85785.126,-30323.239,-44689.626,1329.3983,172.41582,290.09055,9.28E-05,0.12026708,1134.6785,1489.5538
6773,55.947771,21.606,90,0,87223.628,-32068.69,-45028.496,1345.2206,196.47375,290.01941,8.14E-05,0.11948341,1126.7866,1533.4963
6776,55.972893,3.612,90,300,88402.283,-33955.331,-45403.917,1375.7669,320.95311,290.04913,5.05E-05,0.1281221,1041.536,1704.4539
6778,55.983349,16.616,90,300,88665.668,-33915.368,-45381.057,1360.8349,237.15782,290.05929,6.78E-05,0.12262902,1108.431,1603.1346
6760,55.866205,1.611,90,-700,83688.204,-27686.581,-44177.251,1345.7821,374.64298,290.04728,4.31E-05,0.12580898,971.2547,1747.4827
6781,56.005697,3.613,90,700,90730.689,-36515.724,-45891.993,1376.8547,329.03625,290.03491,4.91E-05,0.12628285,1039.6499,1719.2794
6764,55.888505,25.611,90,-700,83525.181,-27514.35,-44147.237,1325.1833,155.41907,289.99529,0.000103618,0.12439856,1162.1341,1483.2094
6785,56.034664,1.611,90,1070,91654.594,-38924.116,-46364.199,1365.1436,358.42786,289.87919,4.51E-05,0.12587265,983.88251,1721.5215
6786,56.038502,3.613,90,1070,92124.789,-38760.355,-46312.436,1367.6715,331.72885,289.88757,4.88E-05,0.1267721,1031.8552,1715.7205
6787,56.042896,9.618,90,1070,92076.973,-38982.418,-46364.323,1356.8518,268.19073,289.75854,6.05E-05,0.12847895,1078.4362,1633.7659
6770,55.931814,1.611,90,0,87207.635,-32064.949,-45021.959,1357.462,335.69639,290.02021,4.82E-05,0.12710007,1010.7221,1706.0355
6777,55.977287,9.618,90,300,88657.486,-33881.653,-45375.096,1367.3958,273.69677,290.02198,5.93E-05,0.12956441,1081.2853,1644.6743
6796,56.105364,3.614,120,-1000,107374.18,-27869.995,-43665.411,1366.0963,363.03944,290.00289,4.45E-05,0.1271006,989.78577,1743.194
6793,56.083016,16.614,120,-1380,106407.94,-25262.777,-43178.856,1347.1622,200.94116,290.16935,7.98E-05,0.12127453,1131.2057,1545.9256
6780,56.00186,1.609,90,700,90326.648,-36479.502,-45903.876,1374.1857,353.03476,290.0818,4.57E-05,0.12525724,992.6251,1716.8799
6792,56.076953,9.619,120,-1380,106330.61,-25530.065,-43212.899,1348.8113,254.46405,289.94729,6.39E-05,0.12913464,1083.1526,1606.9383
6783,56.016154,16.614,90,700,90263.947,-36496.071,-45903.053,1355.3936,245.4227,289.88982,6.64E-05,0.12622151,1098.4314,1605.912
6798,56.11582,16.615,120,-1000,107374.18,-28103.487,-43713.885,1361.1987,225.37758,290.05514,7.15E-05,0.12361361,1121.7479,1588.6764
6795,56.101526,1.608,120,-1000,107374.18,-27389.28,-43585.113,1361.4118,378.66297,290.04566,4.24E-05,0.12341121,966.50913,1755.3495
6782,56.010092,9.616,90,700,90719.012,-36623.158,-45920.157,1364.3339,273.32424,290.00751,5.90E-05,0.124001,1079.7487,1645.7665
6799,56.123826,25.611,120,-1000,107374.18,-27171.864,-43525.373,1354.968,168.13981,290.00175,9.63E-05,0.12722879,1178.6892,1526.4017
6802,56.142562,9.62,120,-500,107374.18,-30990.699,-44281.807,1374.8371,295.52269,289.98752,5.44E-05,0.12309042,1074.9033,1689.7634
6809,56.192489,30.607,120,0,107374.18,-33986.126,-44881.305,1347.3381,173.89784,289.99087,9.28E-05,0.12530505,1164.8736,1523.692
6791,56.07256,3.612,120,-1380,106363.17,-25032.574,-43123.474,1377.4261,354.35417,290.032,4.58E-05,0.12810469,1008.104,1735.2091
6790,56.068719,1.619,120,-1380,106719.31,-26643.415,-43449.393,1368.9719,373.34189,290.2037,4.34E-05,0.12682626,978.47008,1742.8026
6806,56.170979,5.615,120,0,107374.18,-33981.933,-44854.128,1384.8755,345.2722,289.84231,4.70E-05,0.12862978,1025.3178,1734.3084
6789,56.056964,25.612,90,1070,92512.878,-38921.649,-46349.48,1329.3232,134.96354,290.0662,0.000119477,0.12461033,1178.9798,1456.8181
6803,56.148625,16.633,120,-500,107374.18,-32094.552,-44509.461,1358.537,239.74012,289.93398,6.73E-05,0.12415133,1102.4846,1595.7679
6794,56.091021,25.614,120,-1380,106708.79,-25746.041,-43252.411,1338.4363,143.03221,290.01917,0.00011264,0.124673,1186.0561,1479.4388
6784,56.02416,25.61,90,700,90387.416,-36663.121,-45916.292,1330.4616,162.70842,289.8801,9.94E-05,0.1262681,1157.5942,1494.9209
6788,56.048958,16.616,90,1070,92524.638,-38851.96,-46328.635,1341.0148,195.29757,290.01164,8.27E-05,0.12631389,1139.0097,1541.2126
6812,56.212614,9.638,120,500,107374.18,-35977.364,-45230.7,1376.8107,300.79537,290.00067,5.35E-05,0.12391293,1063.5439,1683.6783
6813,56.218682,16.613,120,500,107374.18,-37215.13,-45470.4,1363.5599,227.40719,289.98845,7.10E-05,0.12658444,1128.4585,1597.4607
6807,56.175929,13.599,120,0,107374.18,-33989.251,-44887.061,1375.9001,266.24247,289.94132,6.06E-05,0.1253727,1090.2154,1641.6331
6811,56.20822,3.613,120,500,107374.18,-37156.952,-45499.756,1371.198,342.09041,290.03752,4.70E-05,0.12248705,1008.8924,1718.3601
6797,56.109758,9.617,120,-1000,107374.18,-27384.387,-43574.958,1360.7138,289.53956,290.05094,5.60E-05,0.13113374,1063.8426,1663.5918
6817,56.245424,9.618,120,1000,107374.18,-41732.104,-46363.5,1361.8432,300.19769,290.15765,5.38E-05,0.1219308,1054.0993,1677.1937
6816,56.241031,3.612,120,1000,107374.18,-40691.649,-46132.681,1373.0915,358.02419,290.04991,4.51E-05,0.12591755,992.07427,1728.552
6819,56.259492,25.613,120,1000,107374.18,-40458.362,-46121.415,1334.4236,173.08214,290.14633,9.30E-05,0.12493787,1157.6393,1516.8051
6804,56.156636,25.613,120,-500,107374.18,-30976.267,-44294.182,1366.0348,188.62081,289.95455,8.52E-05,0.12268455,1157.8118,1548.1074
6801,56.138169,3.612,120,-500,107374.18,-31003.28,-44279.258,1392.7418,402.52972,290.0114,4.04E-05,0.13064891,1004.9825,1848.1993
6810,56.204382,1.611,120,500,107374.18,-37202.343,-45481.378,1373.1151,381.28603,289.94727,4.30E-05,0.12604789,999.09493,1809.2889
6822,56.278229,9.617,120,1380,107374.18,-42870.498,-46576.23,1354.3456,243.83441,289.98631,6.60E-05,0.1228893,1108.0643,1618.2084
6800,56.13433,1.613,120,-500,107374.18,-31040.859,-44290.276,1380.662,374.63277,290.09227,4.37E-05,0.13048205,990.50544,1771.0198
6821,56.273835,3.614,120,1380,107374.18,-42281.525,-46463.698,1376.9019,357.34765,290.01708,4.54E-05,0.12726001,1001.372,1735.032
6824,56.292297,25.611,120,1380,107374.18,-42920.165,-46615.001,1326.557,135.51709,290.03286,0.000119424,0.12709982,1182.9065,1462.5177
6826,56.307892,3.614,120,-1380,106359.22,-25671.87,-43267.253,1362.6849,334.3833,290.15708,4.85E-05,0.12864824,1010.6945,1699.9418
6805,56.167141,1.61,120,0,107374.18,-33998.913,-44869.957,1393.995,368.01516,290.12784,4.42E-05,0.13054137,1013.4742,1774.2026
6808,56.183097,21.608,120,0,107374.18,-33986.373,-44887.061,1360.9132,218.83255,290.10215,7.50E-05,0.13035356,1128.6423,1584.4486
6825,56.304052,1.62,120,-1380,107060.04,-26930.232,-43490.261,1358.8327,358.70609,290.01008,4.51E-05,0.12502197,982.54811,1725.563
6814,56.226687,25.614,120,500,107374.18,-37065.307,-45445.032,1345.3545,194.79048,290.08971,8.23E-05,0.12125565,1139.8468,1543.9511
6829,56.326354,25.612,120,-1380,106401.98,-24954.127,-43102.999,1322.5141,135.73079,290.06819,0.000118835,0.12531629,1179.0752,1459.2278
6831,56.340697,3.611,120,-1000,107374.18,-28009.169,-43699.249,1363.3643,346.40076,290.02315,4.79E-05,0.13313659,977.33682,1682.9864
6837,56.377901,9.618,120,-500,107374.18,-30888.569,-44283.246,1365.4623,277.761,289.97932,5.81E-05,0.12520406,1081.1742,1655.5632
6818,56.251486,16.616,120,1000,107374.18,-40205.094,-46090.826,1352.2024,208.55153,290.12311,7.70E-05,0.12107383,1130.4744,1559.7681
6838,56.383963,16.616,120,-500,107374.18,-30976.473,-44279.751,1358.252,219.99784,290.03996,7.30E-05,0.12330628,1120.7244,1575.4373
6815,56.237193,1.611,120,1000,107374.18,-40614.846,-46149.127,1377.7644,383.99506,290.06789,4.22E-05,0.12793382,978.04022,1773.2527
6840,56.402474,1.611,120,0,107374.18,-33983.865,-44872.588,1361.0652,329.81379,290.08169,4.91E-05,0.12692278,1016.763,1692.5198
6836,56.373508,3.611,120,-500,107374.18,-30967.839,-44282.136,1359.0924,357.02082,289.94996,4.58E-05,0.13420812,1007.4249,1753.4034
6842,56.411261,13.603,120,0,107374.18,-33963.225,-44843.767,1344.4981,234.53614,290.01317,6.88E-05,0.12585453,1110.2802,1598.043
6823,56.284291,16.615,120,1380,107374.18,-42771.986,-46558.756,1352.1209,186.21471,289.96706,8.67E-05,0.12538397,1150.1907,1533.6779
6835,56.369664,1.631,120,-500,107374.18,-32106.845,-44503.54,1359.8164,328.50753,290.10527,4.95E-05,0.12946188,1014.768,1691.0401
6832,56.34509,9.619,120,-1000,107374.18,-27822.466,-43673.552,1355.8543,255.60153,290.00959,6.29E-05,0.1230576,1094.2369,1624.7631
6827,56.312286,9.619,120,-1380,106480.59,-25539.521,-43221.904,1351.482,260.63942,290.07885,6.20E-05,0.12607449,1080.2573,1617.6619
6828,56.318349,16.612,120,-1380,106571.75,-25102.552,-43130.505,1348.116,189.03183,289.97277,8.54E-05,0.12572306,1145.5107,1536.3277
6820,56.269998,1.608,120,1380,107374.18,-42757.843,-46571.46,1359.3484,347.0924,290.03675,4.63E-05,0.12459908,1003.8118,1735.2589
6841,56.406311,5.615,120,0,107374.18,-33976.177,-44858.116,1358.4374,291.86619,289.93232,5.54E-05,0.12576927,1051.443,1652.1631
6833,56.351153,16.616,120,-1000,107374.18,-27919.292,-43706.485,1338.4898,205.83497,290.07364,7.81E-05,0.12329526,1133.9464,1561.8819
6846,56.443553,3.611,120,500,107374.18,-37278.324,-45494.124,1369.9116,289.48306,290.04142,5.53E-05,0.1194018,1048.4363,1642.9576
6830,56.336859,1.61,120,-1000,107374.18,-27991.243,-43739.788,1350.0648,325.28489,290.03795,4.96E-05,0.12419067,1007.5177,1679.2197
6848,56.454009,16.613,120,500,107374.18,-37037.185,-45460.121,1354.025,224.74814,290.06766,7.20E-05,0.12577298,1121.362,1586.2238
6850,56.47252,1.608,120,1000,107374.18,-40386.37,-46114.138,1346.8277,344.90636,290.01454,4.71E-05,0.12972958,1011.2839,1728.8778
6834,56.359158,25.613,120,-1000,107374.18,-27533.428,-43621.171,1330.7364,145.45331,289.96852,0.000110942,0.12652323,1193.3024,1499.3744
6849,56.462014,25.613,120,500,107374.18,-37314.053,-45483.228,1337.3,177.66584,290.0364,9.07E-05,0.12485389,1147.2198,1516.2044
6855,56.505324,1.609,120,1380,107374.18,-42713.973,-46563.525,1354.6513,352.26616,290.07695,4.57E-05,0.12195705,994.82981,1720.5035
6853,56.486813,16.615,120,1000,107374.18,-39828.193,-45991.821,1346.6328,221.07619,290.05508,7.29E-05,0.12454876,1113.7842,1571.3976
6839,56.391969,25.613,120,-500,107374.18,-30769.254,-44235.018,1335.7795,165.7447,290.08444,9.73E-05,0.12545455,1157.8863,1499.9723
6844,56.427822,30.609,120,0,107374.18,-33992.294,-44860.953,1341.3567,159.9685,289.90917,0.000100939,0.1190144,1155.5411,1486.6812
6857,56.513555,9.619,120,1380,107374.18,-44011.973,-46817.369,1346.0874,254.1577,290.00356,6.54E-05,0.13313877,1089.4389,1614.4096
6862,56.547612,9.618,15,-290,12918.772,-25244.684,-45059.209,1347.6167,225.93376,290.10122,7.17E-05,0.12692219,1108.7682,1574.05
6859,56.527623,25.613,120,1380,107374.18,-42523.24,-46517.805,1330.1313,132.95091,290.06996,0.000121157,0.12334527,1181.6534,1453.8516
6856,56.509161,3.611,120,1380,107374.18,-42575.456,-46497.371,1369.0506,328.81302,289.93528,4.92E-05,0.12664802,1019.559,1695.6127
6851,56.476358,3.612,120,1000,107374.18,-40347.187,-46096.541,1358.0327,325.64186,290.04047,4.94E-05,0.12367475,1007.3522,1677.7488
6854,56.494819,25.613,120,1000,107374.18,-40165.336,-46049.793,1331.2202,157.06812,290.07777,0.000102192,0.12220889,1163.9263,1489.1949
6861,56.543219,3.615,15,-290,13247.608,-25367.658,-45082.727,1359.6416,324.87601,290.15016,5.02E-05,0.12647877,1012.52,1687.9244
6858,56.519617,16.615,120,1380,107374.18,-43052.555,-46615.001,1335.1415,192.48351,290.07813,8.38E-05,0.124888,1133.1271,1529.0244
6843,56.41843,21.609,120,0,107374.18,-33986.908,-44870.532,1340.838,197.99699,290.02459,8.20E-05,0.12633567,1130.5513,1540.6709
6865,56.572186,1.61,15,-200,13305.58,-25824.815,-45137.451,1369.9946,379.47815,290.00404,4.26E-05,0.126886,975.90392,1757.8638
6863,56.553675,16.615,15,-290,12939.699,-25234.816,-45062.087,1332.2944,147.05213,290.05653,0.000109842,0.12601598,1180.1904,1483.0621
6870,56.604989,1.611,15,-100,14064.766,-26463.864,-45313.176,1370.8755,366.37938,290.10699,4.40E-05,0.12456646,998.31299,1755.7779
6847,56.447946,9.619,120,500,107374.18,-37029.496,-45461.478,1358.558,272.5345,289.99985,5.94E-05,0.1268059,1082.8463,1645.881
6845,56.439716,1.61,120,500,107374.18,-37234.043,-45491.533,1361.9885,337.74721,289.93626,4.82E-05,0.13015926,1025.6882,1722.8977
6874,56.630339,30.608,15,-100,14012.632,-26466.166,-45301.335,1358.94,149.40539,289.98195,0.000109698,0.12329608,1199.8234,1514.6615
6875,56.642231,1.613,15,0,14531.338,-27088.564,-45398.613,1397.5217,383.72442,290.21994,4.43E-05,0.13564084,987.66515,1792.9914
6852,56.480751,9.618,120,1000,107374.18,-40013.087,-46027.92,1343.4931,255.94269,290.0675,6.16E-05,0.10818803,1060.5641,1602.0419
6872,56.613778,13.6,15,-100,13996.145,-26478.007,-45298.169,1371.1991,261.13413,290.22765,6.17E-05,0.12405012,1095.1054,1633.5411
6864,56.561681,25.613,15,-290,13076.899,-25287.443,-45072.448,1323.8527,82.813588,289.97931,0.000193982,0.12215881,1236.0965,1408.6509
6878,56.658188,21.609,15,0,14549.305,-27113.767,-45432.245,1381.1518,218.03678,290.10284,7.40E-05,0.12500237,1152.7391,1601.0589
6877,56.651019,13.602,15,0,14521.717,-27090.455,-45421.597,1387.59,265.77844,290.15751,6.07E-05,0.12456523,1118.1364,1666.8232
6860,56.539378,1.619,15,-290,13271.003,-25586.02,-45119.36,1362.7685,369.63582,290.03484,4.37E-05,0.12595255,986.87858,1748.4649
6879,56.667581,30.627,15,0,14547.825,-27095.348,-45421.556,1371.8796,182.61609,290.14116,8.88E-05,0.12512597,1179.5468,1555.5845
6868,56.586479,16.615,15,-200,13596.098,-25833.901,-45158.461,1343.2049,192.10964,290.08626,8.41E-05,0.12454678,1135.7516,1530.5918
6882,56.688266,13.6,15,100,15047.987,-27770.825,-45542.146,1412.1495,270.30218,289.99307,5.97E-05,0.1251116,1126.9495,1683.4344
6866,56.576024,3.611,15,-200,13557.08,-25778.766,-45155.13,1368.0865,346.76013,289.93568,4.65E-05,0.12537233,1004.0853,1718.6521
6867,56.580417,9.619,15,-200,13448.043,-25817.825,-45160.229,1359.0959,242.24322,289.98822,6.66E-05,0.12503085,1103.1145,1604.6936
6883,56.695435,21.609,15,100,15078.947,-27714.949,-45544.489,1396.3163,209.10731,290.05735,7.74E-05,0.12448092,1171.4481,1604.3196
6871,56.608828,5.615,15,-100,14059.133,-26466.66,-45282.258,1370.0901,334.47635,290.07688,4.83E-05,0.1251201,-897.11927,3654.2102
6873,56.620946,21.608,15,-100,14009.138,-26476.98,-45303.843,1364.9083,204.07188,290.04508,7.91E-05,0.12484619,1152.8784,1572.859
6869,56.594485,25.612,15,-200,13644.737,-25873.824,-45173.879,1335.6767,123.86556,289.93353,0.000131086,0.12642303,1199.0094,1455.8492
6876,56.646069,5.614,15,0,14536.888,-27095.142,-45414.032,1399.0779,337.72745,290.09949,4.84E-05,0.12776467,1035.4127,1734.951
6891,56.753361,3.612,15,290,15768.196,-28896.387,-45772.431,1443.7078,295.88998,290.17918,5.47E-05,0.12677114,1133.0846,1740.7134
6884,56.704828,30.605,15,100,15028.211,-27758.655,-45545.641,1392.3136,159.19823,290.07172,0.000101108,0.1236667,1221.9276,1550.7896
6885,56.716719,1.612,15,200,15571.996,-28398.115,-45647.277,1437.1975,387.73367,290.04633,4.17E-05,0.12670874,1035.3265,1838.421
6892,56.757756,9.618,15,290,15871.23,-28951.892,-45764.414,1433.3203,190.16316,290.04065,8.48E-05,0.1250764,1238.2519,1632.6572
6888,56.731013,16.617,15,200,15410.867,-28330.029,-45662.983,1407.2066,191.07404,290.09704,8.39E-05,0.12106997,1205.9082,1602.2939
6893,56.763818,16.615,15,290,15717.625,-28793.147,-45744.719,1423.5557,128.38946,290.1652,0.00012749,0.12910727,1285.5975,1551.8671
6901,56.814937,3.613,25,-300,22865.529,-25918.721,-44990.259,1449.0628,331.90921,290.11558,4.91E-05,0.12927703,1105.0936,1787.8357
6880,56.679479,1.609,15,100,14976.488,-27729.668,-45545.928,1409.7235,374.93803,290.13739,4.32E-05,0.12732233,1024.527,1794.9881
6896,56.787419,3.612,25,-400,22790.001,-25337.11,-44890.679,1456.1649,352.99112,290.00323,4.59E-05,0.12816773,1088.172,1817.5956
6897,56.791813,6.603,25,-400,22687.378,-25210.517,-44854.662,1452.6666,280.57358,290.05317,5.77E-05,0.12742392,1153.7582,1729.8479
6899,56.803374,15.605,25,-400,22571.517,-25389.121,-44894.379,1429.5608,166.82042,290.09755,9.71E-05,0.12466168,1253.1333,1598.3414
6881,56.683316,5.615,15,100,15022.208,-27726.215,-45529.77,1425.7811,345.69137,290.06992,4.71E-05,0.13044351,1068.8539,1782.5804
6887,56.724951,9.617,15,200,15589.963,-28412.258,-45667.505,1425.4975,266.86491,290.07112,6.03E-05,0.12416363,1141.3129,1691.0609
6889,56.739019,25.611,15,200,15529.36,-28433.515,-45680.21,1409.809,137.51469,290.2377,0.000117136,0.12408219,1261.4603,1544.7013
6902,56.819331,8.607,25,-300,22856.196,-25906.675,-45000.086,1445.288,291.74677,289.9978,5.59E-05,0.13032108,1140.2279,1741.9337
6890,56.749524,1.611,15,290,15815.684,-28958.182,-45775.885,1438.4333,316.34528,290.0071,5.09E-05,0.12476913,1111.4868,1763.5233
6886,56.720557,3.613,15,200,15437.509,-28368.841,-45651.101,1440.1964,342.29043,289.99367,4.80E-05,0.12928895,1079.788,1790.4443
6894,56.771823,25.613,15,290,16196.778,-28920.768,-45770.992,1416.1114,92.111302,290.06232,0.000175354,0.12579653,1315.0274,1505.215
6904,56.832562,20.617,25,-300,22856.813,-25854.171,-44984.791,1434.4751,161.5561,290.08707,0.00010007,0.1266369,1259.1302,1591.5566
6909,56.863979,25.61,25,-150,23686.635,-26811.326,-45177.908,1437.9992,174.65712,290.06227,9.23E-05,0.12495993,1247.8777,1607.5062
6906,56.845517,3.612,25,-150,23594.332,-26813.505,-45181.074,1470.9436,336.94326,290.09069,4.81E-05,0.12714828,1128.3431,1820.5862
6895,56.783578,1.621,25,-400,22837.242,-25809.726,-44981.913,1452.0651,384.16602,290.06572,4.19E-05,0.124435,1053.766,1848.7289
6898,56.797038,10.607,25,-400,22370.67,-25262.075,-44873.904,1441.7847,225.50901,290.1056,7.21E-05,0.12800802,1205.8626,1672.2788
6914,56.899833,30.605,25,0,24401.129,-27764.123,-45366.461,1441.3399,173.18479,289.96363,9.32E-05,0.12514943,1252.2844,1608.6146
6917,56.919957,9.618,25,150,25119.653,-28730.611,-45559.209,1474.3636,299.45117,290.07903,5.41E-05,0.12818475,1163.8273,1779.0515
6916,56.915563,3.61,25,150,25132.44,-28759.844,-45552.877,1482.7202,354.1526,290.07905,4.56E-05,0.12584721,1107.6294,1838.6837
6903,56.825112,14.613,25,-300,23149.263,-25882.17,-44987.011,1436.8748,207.82334,290.07411,7.76E-05,0.12488282,1214.1195,1642.6279
6915,56.911725,1.611,25,150,25153.08,-28737.066,-45556.536,1476.9865,378.3481,290.01949,4.28E-05,0.12717204,1075.5767,1851.888
6900,56.8111,1.609,25,-300,22830.253,-25811.823,-44985.449,1456.2402,364.41821,290.05279,4.47E-05,0.13021177,1072.9681,1822.3551
6905,56.84168,1.609,25,-150,23611.065,-26827.032,-45171.535,1466.4633,363.28605,290.0525,4.47E-05,0.12929529,1100.3033,1850.4846
6922,56.952761,8.607,25,300,25978.297,-29687.561,-45744.843,1468.2273,284.89964,290.0928,5.70E-05,0.12347682,1157.2986,1753.2367
6924,56.965997,20.62,25,300,25941.252,-29630.658,-45718.735,1443.0831,180.92599,290.03465,8.97E-05,0.12561119,1241.2547,1613.3816
6918,56.926019,16.615,25,150,25148.927,-28673.174,-45526.769,1462.6904,243.05692,289.99275,6.66E-05,0.12720002,1205.1836,1709.2003
6907,56.849911,9.619,25,-150,23619.823,-26782.792,-45160.887,1453.0753,287.80535,290.02126,5.62E-05,0.12691781,1158.98,1752.626
6919,56.934024,25.614,25,150,25049.388,-28702.324,-45536.02,1451.7657,189.77366,290.08037,8.51E-05,0.12568207,1249.4607,1641.5393
6920,56.94453,1.609,25,300,25907.99,-29798.612,-45762.851,1483.4703,402.42915,290.03416,4.04E-05,0.13006809,1064.9356,1896.1149
6928,56.988573,10.607,25,400,26459.794,-30457.191,-45876.493,1455.4282,235.05873,289.98723,6.87E-05,0.12564527,1207.9703,1692.0398
6912,56.883272,13.6,25,0,24395.373,-27754.913,-45351.372,1457.9424,272.21413,290.06402,5.96E-05,0.12772059,1176.1,1736.7485
6923,56.958543,14.632,25,300,25299.12,-28923.687,-45574.051,1453.7116,229.14328,290.05626,7.04E-05,0.12541158,1219.2558,1693.7745
6932,57.012124,8.609,40,-550,36103.67,-24672.2,-44477.802,1470.0826,282.52159,290.05694,5.75E-05,0.12913697,1175.0715,1755.9184
6911,56.878322,5.614,25,0,24376.625,-27760.587,-45360.623,1470.2586,325.4653,290.0585,4.99E-05,0.12926483,1145.0964,1814.348
6910,56.874484,1.611,25,0,24352.079,-27719.472,-45366.503,1476.1846,394.90111,290.04635,4.10E-05,0.12795207,1064.5885,1878.9872
6908,56.855973,16.614,25,-150,23667.023,-26818.439,-45176.264,1446.3319,220.43861,290.1496,7.36E-05,0.12769603,1212.1467,1667.1867
6913,56.89044,21.609,25,0,24380.654,-27763.629,-45392.446,1442.1548,217.36045,290.03078,7.45E-05,0.12310653,1214.5441,1670.062
6933,57.017906,14.631,40,-550,37165.175,-26645.51,-44841.176,1457.451,202.14559,289.78968,8.01E-05,0.12650965,1243.2847,1661.2709
6921,56.948367,3.613,25,300,25912.307,-29624.573,-45721.325,1480.1615,370.67365,290.14251,4.38E-05,0.12994414,1104.8578,1871.0007
6934,57.025361,20.618,40,-550,36434.316,-25247.274,-44544.038,1442.9173,144.05849,289.77323,0.000112697,0.12842575,1285.4161,1582.8263
6926,56.978954,3.61,25,400,26378.222,-30412.993,-45895.036,1475.4243,354.24801,290.21618,4.59E-05,0.13062631,1122.731,1856.4407
6929,56.99491,15.622,25,400,26026.771,-29370.524,-45679.059,1445.0372,173.86442,290.10019,9.28E-05,0.12409453,1248.5685,1604.9264
6939,57.056778,25.611,40,-400,36987.97,-26249.902,-44788.138,1440.226,156.58486,290.05472,0.000103645,0.12855396,1269.3618,1592.0725
6938,57.048773,16.615,40,-400,37318.74,-26195.26,-44780.038,1460.983,229.57013,290.05269,7.04E-05,0.12620724,1216.3549,1692.241
6927,56.983347,6.606,25,400,26512.544,-30296.678,-45858.197,1467.01,299.42385,290.10049,5.47E-05,0.13304755,1165.7006,1781.461
6941,57.071121,3.612,40,-200,38190.335,-27571.417,-45025.33,1494.809,385.28425,290.07996,4.25E-05,0.1309597,1100.906,1899.0637
6931,57.007731,3.614,40,-550,36557.948,-25106.62,-44590.622,1482.8316,339.45744,290.01393,4.79E-05,0.13036851,1134.3664,1836.8659
6925,56.975116,1.612,25,400,26515.052,-30351.32,-45855.853,1474.0387,389.96848,289.91941,4.19E-05,0.13163346,1083.8139,1891.2366
6937,57.042711,9.617,40,-400,36919.226,-26141.276,-44729.344,1476.7189,290.13812,290.04629,5.58E-05,0.12730499,1171.9221,1770.0072
6944,57.089583,25.632,40,-200,38406.97,-27952.388,-45127.09,1457.8778,206.48291,290.1004,7.82E-05,0.1259233,1237.5543,1660.5164
6945,57.100094,1.61,40,0,39056.792,-28767.779,-45290.851,1494.8702,418.02561,290.08403,3.88E-05,0.12696876,1069.0727,1931.3819
6930,57.003891,1.617,40,-550,36968.728,-25901.371,-44732.057,1487.0586,398.27853,290.06361,4.08E-05,0.12915813,1074.8831,1893.2785
6949,57.125443,30.605,40,0,39051.488,-28769.3,-45276.214,1448.807,187.84056,290.00703,8.61E-05,0.12663679,1248.5688,1634.0978
6946,57.103932,5.612,40,0,39055.147,-28807.948,-45282.176,1490.4424,358.79828,290.08621,4.53E-05,0.1303229,1114.386,1852.3312
6950,57.137334,1.612,40,200,40113.94,-29971.912,-45515.997,1485.5123,424.17602,290.08232,3.83E-05,0.1310386,1059.7593,1938.0993
6935,57.034479,1.61,40,-400,37067.692,-26299.939,-44769.472,1475.7464,386.15475,289.66377,4.20E-05,0.13021891,1091.7278,1891.2318
6948,57.11605,21.608,40,0,39085.285,-28756.966,-45285.218,1464.1351,237.7061,290.04909,6.84E-05,0.1298023,1226.2504,1719.2345
6952,57.145567,9.62,40,200,39951.618,-30004.557,-45530.963,1476.0541,322.01466,290.08073,5.04E-05,0.13010574,1139.1439,1804.3309
6943,57.081577,16.615,40,-200,38201.889,-27509.868,-45031.991,1462.5526,247.16173,289.96106,6.56E-05,0.12815762,1210.323,1721.9194
6958,57.184445,16.613,40,400,41282.633,-31340.299,-45776.748,1452.4877,208.17116,290.0703,7.75E-05,0.12643806,1235.1306,1663.9199
6942,57.075516,9.616,40,-200,38165.42,-27477.922,-45035.321,1483.9567,304.83959,290.10024,5.33E-05,0.12949345,1168.8858,1796.2455
6953,57.151629,16.633,40,200,39572.949,-29555.911,-45415.471,1475.0182,234.42893,290.07138,6.91E-05,0.12752299,1233.4345,1717.9998
6947,57.108881,13.601,40,0,39056.422,-28776.495,-45295.004,1482.301,287.52397,290.09793,5.63E-05,0.12768364,1175.5325,1767.8513
6936,57.038317,3.612,40,-400,37203.371,-26262.935,-44748.38,1486.4977,364.61563,289.63615,4.45E-05,0.12971753,1110.2969,1865.39
6940,57.067283,1.611,40,-200,38133.432,-27533.962,-45044.367,1486.5854,384.19178,290.05263,4.23E-05,0.12980982,1088.2826,1883.98
6960,57.202956,1.611,40,550,41713.683,-32153.264,-45966.206,1467.9772,363.0973,290.05976,4.77E-05,0.12546513,1063.5489,1857.8349
6963,57.216975,14.612,40,550,41825.927,-32270.894,-45964.931,1438.7379,212.44309,290.23748,7.62E-05,0.12681887,1219.0869,1655.8121
6956,57.173983,3.614,40,400,41069.164,-31304.899,-45765.894,1495.5426,378.5995,290.04074,4.32E-05,0.13153007,1116.712,1900.7324
6966,57.238633,3.612,65,-810,59291.265,-25090.874,-44119.485,1472.1886,329.79011,290.32801,4.93E-05,0.13069882,1135.7742,1815.9531
6951,57.141173,3.613,40,200,40022.172,-29989.262,-45515.544,1487.5452,387.03406,290.16906,4.20E-05,0.12931936,1080.7033,1878.4988
6970,57.267599,1.61,65,-600,60135.604,-26609.164,-44406.426,1463.6451,411.89535,290.05415,3.94E-05,0.12906072,1044.6771,1894.2421
6964,57.224425,20.616,40,550,41895.411,-32417.099,-45979.733,1428.2507,161.09861,290.03424,0.000100479,0.12755029,1258.7127,1591.257
6954,57.15964,25.614,40,200,39879.461,-30024.498,-45525.33,1452.4579,203.38582,289.95693,7.97E-05,0.12782119,1447.2716,1447.3042
6969,57.257094,25.613,65,-810,60035.654,-25134.949,-44116.401,1429.0397,131.85921,289.96454,0.000122723,0.12672473,1283.1469,1555.2269
6971,57.271437,3.614,65,-600,60390.641,-26941.907,-44477.267,1464.2322,355.67562,290.06176,4.57E-05,0.13048698,1108.6159,1844.9093
6975,57.300404,1.612,65,-300,61975.464,-28553.324,-44788.878,1471.2561,409.94917,290.04333,3.97E-05,0.13160061,1057.895,1903.0747
6974,57.289899,25.611,65,-600,60512.177,-26357.212,-44356.842,1428.9139,168.74188,290.03573,9.61E-05,0.12756252,1250.5946,1599.7993
6973,57.281893,16.615,65,-600,60564.723,-26716.474,-44423.654,1439.523,200.40705,290.01265,8.10E-05,0.12923604,1224.6226,1639.731
6955,57.170145,1.61,40,400,41123.066,-31336.927,-45794.756,1484.7262,401.02789,290.10869,4.06E-05,0.13008499,1067.599,1897.6636
6957,57.178378,9.638,40,400,40322.763,-30670.166,-45657.268,1471.8172,303.46229,290.18124,5.35E-05,0.12974173,1151.3737,1776.1112
6978,57.314698,16.615,65,-300,61866.92,-28610.062,-44817.535,1439.5774,240.22514,290.06947,6.78E-05,0.13062922,1183.4937,1678.7386
6959,57.192451,25.613,40,400,40818.815,-31274.638,-45767.579,1437.5774,163.08816,290.08017,9.90E-05,0.12584731,1264.869,1602.4643
6968,57.249089,16.614,65,-810,59370.823,-25219.974,-44143.948,1437.389,203.10048,290.05613,7.99E-05,0.12692562,1214.688,1633.3726
6977,57.308636,9.618,65,-300,61945.779,-28517.8,-44778.928,1458.8062,314.55694,290.08667,5.17E-05,0.13039218,1138.4061,1785.8161
6980,57.333209,1.61,65,0,63381.765,-30424.916,-45145.551,1462.4154,340.45963,290.08834,4.78E-05,0.13076803,1117.6287,1819.1389
6972,57.275831,9.619,65,-600,60439.774,-26633.546,-44414.814,1455.9078,303.94287,290.00274,5.34E-05,0.12965748,1140.1694,1765.5377
6982,57.341997,13.621,65,0,63367.17,-30421.38,-45161.174,1445.0137,252.27461,289.9683,6.42E-05,0.12799304,1186.6608,1707.2483
6961,57.206795,3.633,40,550,40802.123,-30929.108,-45719.516,1468.405,339.25894,290.12102,4.78E-05,0.12928761,1111.7734,1812.2064
6965,57.234792,1.62,65,-810,60065.298,-26126.887,-44337.641,1468.9631,383.75244,290.22802,4.38E-05,0.14042818,1063.2569,1855.3391
6962,57.211194,8.605,40,550,41686.218,-32414.18,-45991.204,1457.1909,284.67205,290.25145,5.71E-05,0.13009391,1167.7405,1758.0979
6991,57.407097,3.612,65,600,66182.324,-34204.283,-45888.375,1466.0083,370.13313,290.13752,4.41E-05,0.12850143,1073.0804,1842.4247
6992,57.411492,9.617,65,600,66173.566,-34131.139,-45881.304,1455.6139,313.62155,290.07957,5.17E-05,0.12870542,1121.9127,1766.7338
6967,57.243027,9.617,65,-810,59400.138,-25241.807,-44151.637,1456.7065,271.76591,290.03944,5.97E-05,0.12830347,1171.4775,1732.8053
6976,57.304242,3.612,65,-300,61914.819,-28234.724,-44724.245,1468.7413,383.52432,290.05826,4.24E-05,0.13027338,1088.3057,1882.8661
6986,57.374293,3.613,65,300,64960.833,-32322.329,-45512.338,1465.0984,349.91378,289.86597,4.66E-05,0.13066828,1108.6358,1829.7885
6989,57.392755,25.615,65,300,64547.38,-32318.71,-45523.315,1425.5961,197.07055,290.16465,8.25E-05,0.12950407,1216.5359,1622.8277
6987,57.378687,9.617,65,300,64838.516,-32345.97,-45549.341,1452.422,324.62577,290.22141,5.00E-05,0.12555073,1117.1215,1793.4644
6979,57.322703,25.612,65,-300,61900.922,-28492.104,-44771.651,1433.8938,203.10987,290.04946,7.97E-05,0.12749169,1215.1305,1634.0412
6994,57.425566,25.611,65,600,66117.896,-34202.433,-45888.828,1433.1091,172.46528,289.98998,9.38E-05,0.12685795,1251.5334,1607.3353
6981,57.337046,5.615,65,0,63374.611,-30425.45,-45135.601,1459.5816,342.75194,289.97857,4.74E-05,0.12950519,1114.0153,1823.7119
6984,57.358563,30.605,65,0,63418.934,-30407.483,-45153.362,1424.1805,168.02468,290.07774,9.64E-05,0.12732552,1245.3432,1592.2325
6983,57.349171,21.609,65,0,63389.742,-30422.367,-45141.562,1429.9946,207.72719,290.11956,7.77E-05,0.12528808,1213.827,1642.3851
6997,57.444302,9.618,65,810,67543.03,-35486.864,-46135.353,1462.2567,299.83693,290.05585,5.41E-05,0.12906208,1153.0554,1774.1163
7005,57.502933,1.609,90,-700,83902.044,-27484.008,-44133.217,1457.9537,380.71371,290.10438,4.27E-05,0.12981349,1073.5781,1863.2199
6996,57.439908,3.613,65,810,66981.767,-35313.236,-46101.639,1471.1856,367.92755,290.0691,4.43E-05,0.12964587,1082.3435,1843.9191
6998,57.450364,16.613,65,810,67113.952,-35486.946,-46134.325,1439.079,197.18806,290.02669,8.23E-05,0.12848838,1228.9242,1634.8232
6995,57.436071,1.61,65,810,67668.144,-35622.173,-46154.102,1469.898,416.47285,290.03952,3.90E-05,0.12981011,1030.8551,1888.4176
6988,57.38475,16.615,65,300,64921.651,-32342.557,-45514.311,1437.3865,237.72735,290.08382,6.83E-05,0.12919967,1185.3261,1674.1284
7001,57.473966,3.612,90,-1070,82785.806,-25563.079,-43749.656,1466.3069,388.84889,290.09927,4.19E-05,0.13202611,1061.8075,1865.3339
6985,57.370456,1.61,65,300,64662.666,-32227.106,-45549.259,1462.3073,384.13067,290.30768,4.32E-05,0.13966209,1065.528,1855.4013
7004,57.492427,25.612,90,-1070,83043.722,-25443.023,-43722.314,1424.4823,144.45099,289.99175,0.000112653,0.12984675,1273.9599,1571.8481
7002,57.478359,9.62,90,-1070,82981.679,-25687.081,-43772.927,1457.4187,279.5588,290.08847,5.82E-05,0.13072464,1171.0842,1747.6835
7007,57.511163,9.621,90,-700,84629.621,-28073.719,-44240.404,1455.4254,287.70238,290.03701,5.64E-05,0.1286298,1149.42,1744.8325
6990,57.40326,1.609,65,600,66149.103,-34135.374,-45874.273,1460.8246,413.5126,290.09247,3.95E-05,0.13008193,1029.4657,1888.797
7012,57.543967,9.624,90,-300,86361.769,-30400.082,-44695.259,1459.3536,303.36848,290.03524,5.36E-05,0.12950794,1143.5122,1774.1747
6999,57.45837,25.612,65,810,66934.361,-35714.065,-46194.518,1424.2703,149.76032,290.06908,0.000108713,0.12973425,1263.3356,1573.8665
7011,57.539573,3.616,90,-300,86360.453,-30360.53,-44675.524,1463.7567,353.59024,290.0525,4.60E-05,0.13117505,1090.3399,1818.1146
6993,57.417555,16.633,65,600,65122.087,-32681.961,-45585.234,1444.0003,220.11903,290.05672,7.36E-05,0.12789742,1205.9544,1659.1567
7016,57.572379,5.613,90,0,87508.435,-32047.228,-45016.079,1455.6615,317.70088,289.97429,5.11E-05,0.12962768,1127.5205,1783.4795
7006,57.506768,3.617,90,-700,85140.972,-28188.799,-44273.46,1471.2139,387.28496,290.07875,4.20E-05,0.13107653,1064.5709,1861.4897
7017,57.577329,13.599,90,0,87522.948,-32046.077,-45017.601,1450.9489,259.02635,289.98344,6.28E-05,0.13015326,1177.7806,1712.4012
7009,57.52523,25.617,90,-700,84763.698,-28222.801,-44275.681,1431.6575,168.30441,290.14029,9.68E-05,0.1308714,1250.0556,1596.8434
7019,57.59389,30.605,90,0,87482.491,-32033.085,-45011.968,1427.0633,199.65461,290.04444,8.12E-05,0.12780058,1214.7043,1626.9725
7000,57.470125,1.621,90,-1070,83586.444,-26444.993,-43931.055,1466.8423,379.37797,290.15925,4.31E-05,0.131879,1067.8265,1848.1331
7023,57.620076,16.616,90,300,88834.858,-33971.078,-45395.077,1453.8935,260.31702,289.9957,6.24E-05,0.12979732,1180.4452,1715.7568
7015,57.568542,1.608,90,0,87505.269,-32052.614,-45004.937,1460.7274,372.24676,289.97972,4.37E-05,0.13121871,1083.1951,1823.6634
7010,57.535735,1.614,90,-300,86487.088,-30383.554,-44705.538,1461.4281,360.39394,290.02855,4.52E-05,0.13166141,1094.7654,1843.3558
7029,57.660892,25.613,90,700,90956.577,-36496.647,-45880.152,1436.5266,163.65679,290.10252,9.90E-05,0.12777837,1259.6273,1595.9585
7025,57.638587,1.612,90,700,90822.047,-36287.783,-45844.793,1472.569,359.62948,290.02035,4.53E-05,0.13160335,1107.7725,1850.3588
7003,57.484422,16.613,90,-1070,82006.177,-25072.743,-43661.998,1441.1514,202.47488,290.08014,8.03E-05,0.12943931,1225.8326,1643.9149
7024,57.628082,25.613,90,300,88995.701,-33951.549,-45394.584,1445.1106,186.75642,290.02829,8.69E-05,0.12858941,1253.1171,1639.2264
7027,57.646824,9.619,90,700,90869.535,-36350.031,-45864.446,1465.2727,278.64212,290.11542,5.92E-05,0.13523292,1167.8725,1741.5618
7008,57.517225,16.618,90,-700,85098.171,-28193.199,-44254.712,1442.4061,248.37288,290.1012,6.57E-05,0.13006394,1182.8422,1694.7133
7026,57.642425,3.632,90,700,89793.299,-34822.24,-45553.946,1483.5512,401.99643,290.03281,4.06E-05,0.13186661,1062.0004,1891.0198
7031,57.675235,3.612,90,1070,91943.471,-38552.149,-46301.211,1477.627,340.01211,289.9478,4.80E-05,0.13217291,1134.2613,1836.7589
7013,57.550029,16.616,90,-300,86329.041,-30293.348,-44664.423,1446.1699,281.44979,290.10028,5.81E-05,0.13083975,1144.6838,1726.7001
7014,57.558036,25.614,90,-300,86212.314,-30222.959,-44659.037,1431.679,182.43202,290.02896,8.88E-05,0.12769315,1237.854,1614.2066
7021,57.60962,3.613,90,300,88845.877,-33972.929,-45391.377,1476.2175,412.85097,290.05598,3.95E-05,0.13145969,1065.1819,1917.6363
7037,57.713692,9.62,120,-1380,106804.75,-25858.984,-43269.844,1469.6157,284.69241,290.00836,5.73E-05,0.13283217,1171.4812,1758.7006
7033,57.685697,16.615,90,1070,92510.864,-38581.67,-46294.715,1453.332,192.39511,290.03365,8.46E-05,0.13059862,1248.1984,1644.4885
7035,57.705458,1.621,120,-1380,107356.03,-27296.936,-43553.208,1487.8035,392.72169,290.03625,4.16E-05,0.1311651,1076.3751,1888.8067
7020,57.605782,1.611,90,300,88981.105,-33928.196,-45373.328,1461.8226,354.39757,289.98626,4.59E-05,0.13093727,1097.2047,1832.9165
7018,57.584497,21.608,90,0,87517.768,-32044.72,-45015.956,1439.4328,255.43769,290.04154,6.35E-05,0.12870757,1171.6805,1700.5215
7041,57.742103,3.613,120,-1000,107374.18,-27729.464,-43630.299,1491.391,374.25436,290.00489,4.35E-05,0.13141212,1095.645,1866.3146
7022,57.614014,9.617,90,300,89038.708,-34020.17,-45406.055,1461.8678,285.02147,290.02907,5.85E-05,0.1393883,1169.2156,1757.6834
7043,57.752565,16.615,120,-1000,107374.18,-27719.926,-43611.674,1461.6846,233.46615,290.03507,6.96E-05,0.1298938,1219.1519,1700.4946
7030,57.671397,1.611,90,1070,92509.754,-38580.847,-46287.232,1472.6019,369.11594,290.00014,4.43E-05,0.13302807,1086.2913,1845.9208
7034,57.693703,25.613,90,1070,92618.833,-38671.341,-46291.385,1448.0024,136.58083,290.00983,0.000118888,0.12933374,1302.7565,1584.6172
7028,57.652886,16.615,90,700,90898.851,-36446.24,-45867.283,1453.2127,245.17953,290.00018,6.63E-05,0.12968293,1190.4588,1695.6322
7045,57.771075,1.612,120,-500,107374.18,-30837.463,-44229.385,1481.8365,328.6904,289.9995,4.95E-05,0.13142157,1134.6043,1811.5674
7051,57.807718,5.612,120,0,107374.18,-33976.094,-44848.906,1492.2069,310.11037,290.08405,5.29E-05,0.13191454,1164.0154,1808.6715
7032,57.67963,9.637,90,1070,90970.228,-36401.795,-45864.2,1466.0915,264.40742,289.99731,6.16E-05,0.13025545,1186.4632,1731.4661
7054,57.829229,30.609,120,0,107374.18,-33994.514,-44839.203,1453.0567,172.19027,289.95663,9.43E-05,0.12963793,1270.6101,1626.1273
7046,57.774914,3.61,120,-500,107374.18,-30752.52,-44217.421,1491.621,372.95152,289.97817,4.37E-05,0.1319848,1108.7657,1883.6283
7049,57.793375,25.614,120,-500,107374.18,-30977.501,-44265.32,1456.0847,178.01261,290.02977,9.10E-05,0.12859397,1263.8115,1631.6733
7048,57.78537,16.613,120,-500,107374.18,-30551.509,-44190.614,1472.3941,272.6518,290.00857,5.99E-05,0.12459839,1174.5332,1748.6992
7052,57.812668,13.602,120,0,107374.18,-33967.584,-44838.216,1480.2772,274.40242,290.07253,6.07E-05,0.13458321,1189.8603,1761.2205
7039,57.72776,25.611,120,-1380,106454.86,-25289.542,-43161.095,1452.4785,147.11047,289.96717,0.000110304,0.12937263,1291.2909,1594.8909
7036,57.709298,3.612,120,-1380,107212.45,-25399.155,-43153.941,1487.4768,364.54855,289.96978,4.48E-05,0.13222793,1119.5746,1875.3648
7042,57.746497,9.638,120,-1000,107374.18,-30291.786,-44127.338,1474.0852,249.29381,290.03914,6.53E-05,0.13120606,1210.4771,1723.6239
7038,57.719755,16.613,120,-1380,106587.17,-24986.115,-43102.218,1456.1948,210.75088,290.07363,7.71E-05,0.12908759,1228.4556,1662.807
7055,57.841122,1.608,120,500,107374.18,-37229.397,-45453.79,1490.7362,355.26965,289.97478,4.59E-05,0.13206603,1116.5628,1847.1341
7053,57.819836,21.608,120,0,107374.18,-33980.041,-44848.084,1465.3728,222.51085,290.02228,7.31E-05,0.13015451,1225.6256,1684.6976
7059,57.863421,25.611,120,500,107374.18,-37145.975,-45473.977,1468.3983,189.9379,289.91883,8.54E-05,0.12854692,1267.7571,1661.7884
7061,57.884211,3.63,120,1000,107374.18,-37866.556,-45595.225,1506.3306,353.62833,290.01385,4.61E-05,0.13166567,1146.6164,1875.9998
7060,57.873926,1.421,120,1000,95086.464,-14507.654,-41043.305,1493.9276,316.64244,289.94753,5.17E-05,0.13262311,1166.2467,1818.0159
7056,57.844959,3.613,120,500,107374.18,-37011.858,-45405.397,1495.0893,349.30647,290.0177,4.67E-05,0.13206196,1134.8878,1860.8294
7047,57.779308,9.618,120,-500,107374.18,-30811.766,-44237.074,1481.8822,264.02566,290.21493,6.19E-05,0.13331969,1215.116,1759.1365
7044,57.760571,25.61,120,-1000,107374.18,-27671.986,-43614.757,1446.4211,148.36195,290.01015,0.00010931,0.12873707,1287.8411,1593.3407
7057,57.849353,9.617,120,500,107374.18,-37127.843,-45452.269,1488.8217,287.03672,290.15418,5.69E-05,0.13307175,1195.8615,1789.1789
7050,57.803881,1.611,120,0,107374.18,-33969.845,-44856.636,1490.6593,358.86805,290.06976,4.57E-05,0.13521238,1133.9633,1876.9255
7063,57.894671,16.618,120,1000,107374.18,-39610.489,-45940.879,1482.6199,225.56637,289.99552,7.24E-05,0.13097839,1251.5081,1718.6434
7058,57.855414,16.615,120,500,107374.18,-37285.272,-45482.241,1475.17,254.81803,290.00781,6.39E-05,0.13025212,1213.3501,1742.3469
7062,57.88861,9.618,120,1000,107374.18,-40210.603,-46053.288,1495.1775,331.94051,289.99663,4.91E-05,0.1315812,1157.6926,1844.762
7040,57.738265,1.609,120,-1000,107374.18,-27548.312,-43588.074,1471.0349,0.99452698,172.52405,1.5012508,1046.3248,1875.2471,1875.2479


==> anc/data_He-3_5mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
5,14.159353,1.608,15,-200,13921.851,-25873.536,-45115.619,1472.2175,429.33481,289.8309,4.37E-05,0.22278221,1049.1294,1937.0423
29,14.326191,25.613,15,200,15675.606,-28472.779,-45621.21,1475.2375,195.95416,289.86693,9.52E-05,0.21930182,1273.553,1677.043
28,14.318181,16.633,15,200,15303.146,-27938.697,-45523.356,1472.7548,249.4101,289.84036,7.48E-05,0.21879206,1210.9488,1723.4351
30,14.336697,1.611,15,290,16139.464,-29056.324,-45751.216,1499.852,391.70389,289.86307,4.78E-05,0.22159965,1104.742,1911.258
27,14.312118,9.618,15,200,15624.006,-28504.726,-45634.696,1474.842,351.46457,289.89185,5.32E-05,0.22102298,1127.1546,1853.9868
26,14.307724,3.61,15,200,15727.369,-28535.151,-45608.588,1481.6926,390.48928,289.9024,4.80E-05,0.22209374,1080.2469,1884.0662
2,14.13478,9.617,15,-290,13402.282,-25299.161,-45036.431,1467.9212,307.02359,289.79481,6.10E-05,0.22075307,1162.4895,1796.2883
6,14.16319,3.613,15,-200,13839.744,-25923.532,-45125.528,1478.1119,402.63169,289.82175,4.66E-05,0.22143698,1083.8057,1917.8812
7,14.167584,9.619,15,-200,13849.941,-25892.696,-45130.215,1469.7264,333.02539,289.84865,5.62E-05,0.22135972,1136.9102,1824.9181
31,14.340535,3.612,15,290,15994.451,-29038.356,-45738.634,1504.6773,340.92173,289.82567,5.49E-05,0.22192524,1164.4204,1868.9836
1,14.130386,3.613,15,-290,13429.5,-25358.737,-45013.942,1482.3958,367.80473,289.88544,5.12E-05,0.22383325,1102.2302,1861.7395
24,14.291994,30.606,15,100,15211.049,-27862.387,-45508.761,1452.3825,203.26672,289.8361,9.16E-05,0.21801748,1243.32,1663.074
15,14.229404,1.611,15,0,14718.04,-27194.517,-45384.388,1469.7633,425.28816,289.85469,4.40E-05,0.22162717,1052.3498,1928.5088
14,14.217512,30.607,15,-100,14213.766,-26564.102,-45259.234,1441.3828,176.05857,289.7885,0.000105637,0.2162196,1253.4892,1615.2886
4,14.148847,25.612,15,-290,13054.368,-25358.86,-45035.774,1441.4748,150.9464,289.80378,0.00012337,0.21773512,1285.2721,1597.334
10,14.192163,1.61,15,-100,14285.594,-26539.762,-45245.83,1474.7925,439.71852,289.85622,4.26E-05,0.2231954,1047.0154,1951.7623
17,14.238192,13.6,15,0,14733.417,-27191.844,-45383.976,1463.0478,355.04662,289.75763,5.26E-05,0.22051557,1103.7237,1833.7813
13,14.208119,21.608,15,-100,14212.451,-26556.126,-45251.956,1453.0882,222.51196,289.81669,8.38E-05,0.21896453,1219.8641,1677.2268
23,14.282601,21.607,15,100,15176.389,-27856.426,-45494.082,1454.6548,256.37503,289.87415,7.25E-05,0.21689217,1182.6273,1711.0494
0,14.126546,1.618,15,-290,13749.045,-25627.381,-45072.037,1492.6915,443.74952,289.85766,4.24E-05,0.22494105,1053.7892,1974.0896
20,14.266645,1.61,15,100,15224.288,-27823.616,-45498.934,1472.7619,386.61826,289.82409,4.84E-05,0.22122736,1092.1768,1888.2273
22,14.275433,13.6,15,100,15158.668,-27816.257,-45496.303,1463.7198,316.87261,289.95083,5.91E-05,0.22023875,1134.2803,1785.5985
12,14.200951,13.6,15,-100,14223.881,-26516.902,-45230.206,1457.3877,272.85547,289.84832,6.83E-05,0.21950854,1185.4722,1750.5379
9,14.181657,25.614,15,-200,13682.932,-25913.747,-45124.5,1452.0561,192.9227,289.79121,9.65E-05,0.21801252,1285.3191,1683.691
8,14.173647,16.633,15,-200,14019.046,-26390.309,-45233.619,1450.2083,277.22246,289.77392,6.74E-05,0.22027443,1167.0014,1738.0996
16,14.233242,5.615,15,0,14736.994,-27193.859,-45379.824,1468.4883,349.40309,289.87253,5.35E-05,0.22055479,1106.8701,1826.4228
25,14.303886,1.608,15,200,15592.06,-28485.648,-45642.466,1480.3262,412.40412,289.97923,4.54E-05,0.22120951,1074.4266,1927.6542
19,14.254753,30.605,15,0,14730.169,-27194.764,-45382.044,1446.7659,235.75325,289.85945,8.02E-05,0.22236302,1205.3179,1694.1468
3,14.140842,16.614,15,-290,13414.905,-25325.803,-45044.942,1453.748,204.62138,289.88085,9.14E-05,0.22137823,1243.028,1665.5376
32,14.344929,9.618,15,290,16211.373,-29082.02,-45708.991,1501.9619,270.6659,289.73934,6.94E-05,0.22419004,1240.0655,1799.4294
11,14.196,5.614,15,-100,14299.203,-26562.91,-45258.576,1465.0328,339.85751,289.83469,5.53E-05,0.22196907,1113.7243,1815.9322
18,14.24536,21.609,15,0,14735.35,-27198.916,-45361.034,1449.3653,291.39053,289.8747,6.41E-05,0.22021174,1163.5295,1766.7937
21,14.270481,5.619,15,100,15190.245,-27819.093,-45493.096,1471.706,394.95893,289.83363,4.74E-05,0.22175378,1079.2247,1896.8056
33,14.350991,16.635,15,290,15743.445,-28355.561,-45592.018,1489.6731,205.71089,289.86637,9.05E-05,0.2174477,1278.3437,1705.7472
36,14.374598,3.612,25,-400,22386.705,-25015.181,-44773.542,1511.4961,377.8559,289.91146,4.96E-05,0.22101494,1122.4319,1899.3458
37,14.378991,6.605,25,-400,22922.144,-25415.187,-44848.906,1504.6104,289.53117,289.87889,6.47E-05,0.22063431,1211.7296,1810.1189
34,14.359003,25.613,15,290,16141.231,-29086.707,-45748.708,1482.8034,153.27262,289.8746,0.000121694,0.21824737,1325.2509,1641.7289
35,14.370758,1.618,25,-400,22877.905,-25660.89,-44898.614,1509.0575,412.40337,289.84057,4.58E-05,0.22526781,1101.8679,1956.8291
41,14.402116,3.612,25,-300,23050.176,-25901.33,-44929.656,1513.8245,385.98469,289.75188,4.87E-05,0.22039697,1112.5811,1910.3583
40,14.398279,1.608,25,-300,23007.787,-25913.253,-44936.728,1512.565,352.1418,289.85567,5.31E-05,0.21961675,1145.5426,1872.8917
50,14.461669,1.612,25,0,24450.919,-27848.162,-45318.891,1509.9548,385.15355,289.82266,4.86E-05,0.21936901,1114.4177,1910.8753
58,14.513204,16.634,25,150,24904.376,-28392.646,-45447.705,1498.4247,280.21688,289.77392,6.65E-05,0.21840548,1216.7442,1795.3064
42,14.40651,8.606,25,-300,22893.446,-25930.275,-44962.013,1503.5747,336.27391,289.86643,5.58E-05,0.22242485,1155.3939,1845.7879
61,14.535559,3.611,25,300,25879.21,-29825.871,-45705.578,1511.4246,419.87329,289.94634,4.49E-05,0.22561424,1100.0418,1969.1098
38,14.384216,10.611,25,-400,22361.872,-25328.229,-44820.29,1498.4883,250.66657,289.80981,7.47E-05,0.22181198,1239.9147,1758.1864
39,14.390554,15.6,25,-400,22534.184,-25203.898,-44809.148,1492.9164,244.6654,289.67586,7.64E-05,0.21858894,1240.5044,1745.4552
48,14.443153,16.633,25,-150,23988.994,-27303.759,-45219.023,1499.8161,293.25967,289.75015,6.39E-05,0.22201867,1193.9367,1796.5785
65,14.5623,1.61,25,400,26297.965,-30392.682,-45851.166,1515.5889,384.43292,289.9379,5.02E-05,0.22023931,1104.8189,1923.5447
45,14.428859,1.608,25,-150,23750.568,-26879.823,-45132.147,1510.8414,365.37458,289.76263,5.14E-05,0.2228814,1139.6758,1894.0919
46,14.432696,3.612,25,-150,23655.346,-26867.53,-45139.589,1507.0617,349.00248,289.74097,5.35E-05,0.22029248,1144.2807,1862.7597
66,14.566138,3.612,25,400,26462.343,-30472.65,-45841.874,1510.4634,375.15215,289.82357,5.01E-05,0.22193969,1125.8655,1903.791
49,14.451164,25.614,25,-150,23841.884,-26940.55,-45150.772,1490.5968,210.60161,289.73702,9.00E-05,0.21768478,1274.7871,1714.3038
67,14.570533,6.603,25,400,26300.843,-30435.112,-45836.611,1514.4299,371.24996,289.7237,5.06E-05,0.22403695,1151.1163,1918.5302
52,14.470456,13.601,25,0,24460.787,-27866.252,-45320.618,1502.0671,333.60809,289.88734,5.59E-05,0.22075376,1160.7277,1852.1308
70,14.591069,1.62,40,-550,36796.004,-25993.674,-44691.23,1513.8074,439.06474,289.91081,4.28E-05,0.22419948,1082.8256,1989.7198
47,14.43709,9.619,25,-150,23658.759,-26859.06,-45117.058,1506.3505,350.47794,289.78807,5.36E-05,0.22296443,1163.5288,1888.7641
44,14.419741,20.618,25,-300,22723.642,-25901.165,-44950.295,1488.915,207.90035,289.84623,9.00E-05,0.22062183,1269.1064,1696.4492
53,14.477625,21.607,25,0,24445.451,-27867.65,-45321.399,1499.4392,281.3651,289.8427,6.62E-05,0.2173232,1197.1529,1776.9078
68,14.575757,10.61,25,400,25923.532,-30302.188,-45808.078,1504.9545,298.05973,289.87738,6.27E-05,0.21991552,1194.7125,1811.8229
43,14.412291,14.612,25,-300,23138.409,-25982.079,-44958.395,1492.6333,243.61236,289.79927,7.66E-05,0.21929005,1242.1555,1744.5112
57,14.507141,9.619,25,150,25151.682,-28810.744,-45519.245,1507.1158,334.38358,289.90734,5.60E-05,0.22242383,1176.9679,1868.2745
62,14.539952,8.606,25,300,25709.817,-29775.588,-45713.554,1504.4232,329.08486,289.71247,5.70E-05,0.221283,1178.2087,1858.0641
55,14.498911,1.609,25,150,25094.409,-28846.103,-45516.86,1515.1209,449.14411,289.79971,4.19E-05,0.22469147,1078.0861,2006.621
69,14.582095,15.602,25,400,26056.826,-30388.447,-45816.219,1497.6196,258.32782,290.07203,7.25E-05,0.2187511,1233.5939,1771.7899
54,14.487018,30.607,25,0,24444.711,-27863.004,-45353.592,1489.2487,232.64676,289.81101,8.12E-05,0.22430304,1246.5668,1726.0998
60,14.53172,1.613,25,300,26000.129,-29770.901,-45694.683,1511.4736,388.71474,289.82564,4.83E-05,0.22379002,1114.4157,1915.3419
63,14.545734,14.612,25,300,26111.509,-29785.085,-45692.01,1502.7992,272.48359,289.8338,6.95E-05,0.22439053,1226.0497,1789.9098
51,14.465507,5.612,25,0,24471.189,-27856.508,-45335.132,1506.5666,394.54279,289.81097,4.75E-05,0.22274842,1121.2698,1937.1342
64,14.553183,20.618,25,300,25651.063,-29691.343,-45676.099,1493.0599,228.8828,289.91231,8.16E-05,0.2208415,1250.8985,1721.7883
56,14.502748,3.611,25,150,25130.22,-28812.718,-45505.266,1514.0933,424.93091,289.84813,4.44E-05,0.22443294,1079.0722,1954.2308
59,14.521216,25.609,25,150,25258.992,-28885.203,-45546.874,1495.1304,251.52935,289.82743,7.48E-05,0.22211051,1229.2223,1747.8181
73,14.60509,14.613,40,-550,36705.88,-25423.123,-44576.272,1502.7206,255.78706,289.71493,7.31E-05,0.22059243,1237.8469,1765.0016
75,14.621658,1.611,40,-400,37052.438,-26268.692,-44746.036,1519.553,436.92249,289.87333,4.31E-05,0.22348838,1082.302,1984.3848
95,14.757336,1.61,40,400,40631.208,-31381.29,-45748.954,1523.7124,431.77459,289.81059,4.35E-05,0.2232968,1097.122,1989.979
79,14.643964,25.611,40,-400,36945.128,-26232.387,-44727.946,1500.5686,197.83118,290.13668,0.000103946,0.25897063,1296.0465,1695.0646
84,14.676768,25.612,40,-200,37976.702,-27546.173,-44981.173,1498.8519,245.43107,289.8368,7.61E-05,0.22006679,1259.1288,1766.8712
71,14.59491,3.63,40,-550,37227.464,-26556.249,-44796.155,1516.8318,369.76334,289.84731,5.07E-05,0.22239547,1135.8239,1896.8326
90,14.724526,1.609,40,200,39844.514,-30128.436,-45497.865,1528.7724,444.84232,289.84984,4.21E-05,0.22178236,1089.6744,2007.3963
82,14.662699,9.619,40,-200,38080.846,-27617.384,-45011.598,1516.8247,354.64233,289.82462,5.29E-05,0.22253196,1165.9756,1898.6406
86,14.691111,5.612,40,0,39032.041,-28852.27,-45254.916,1516.5141,351.19068,289.8443,5.35E-05,0.22411839,1158.7864,1881.6884
72,14.599309,8.604,40,-550,36250.943,-25332.793,-44564.925,1507.0372,346.06187,289.85936,5.39E-05,0.21984325,1148.4838,1863.9203
74,14.61254,20.618,40,-550,36336.01,-25369.057,-44569.612,1495.609,235.31466,289.80679,7.93E-05,0.21952466,1251.6475,1735.3323
77,14.629896,9.618,40,-400,37035.499,-26324.526,-44753.149,1511.6568,348.09988,289.85202,5.38E-05,0.22184924,1152.8514,1870.189
85,14.687273,1.611,40,0,39020.076,-28860.041,-45233.619,1523.3872,453.25013,289.77201,4.19E-05,0.22769947,1086.8249,2024.2559
87,14.69606,13.602,40,0,39027.025,-28860.863,-45247.598,1518.1211,349.58056,289.81228,5.40E-05,0.22463677,1156.5352,1876.7375
88,14.70323,21.627,40,0,39025.462,-28866.29,-45260.344,1510.7876,292.32251,290.07518,6.49E-05,0.22497366,1222.0944,1828.8854
78,14.635958,16.613,40,-400,36997.426,-26194.068,-44726.137,1506.1217,296.24046,289.86174,6.32E-05,0.22187413,1202.1883,1814.3268
83,14.668763,16.612,40,-200,38123.154,-27546.091,-45001.073,1509.6257,321.21786,289.80973,5.83E-05,0.22150766,1190.4955,1854.5045
76,14.625497,3.63,40,-400,37955.734,-27220.419,-44920.446,1514.4833,363.94277,289.86989,5.15E-05,0.22287024,1159.3031,1910.7171
91,14.728364,3.612,40,200,39913.669,-30147.719,-45503.662,1528.1216,425.42815,289.78094,4.45E-05,0.22514734,1102.6039,1989.1537
93,14.73882,16.614,40,200,39892.742,-30122.721,-45490.67,1506.74,280.54056,289.82723,6.64E-05,0.22027159,1222.139,1802.9014
89,14.712628,30.626,40,0,39015.883,-28862.343,-45242.664,1502.5026,239.34247,289.99001,8.07E-05,0.23287791,1255.4444,1745.2222
104,14.811604,20.616,40,550,41661.837,-32405.792,-45940.92,1506.4114,226.67839,289.82102,8.22E-05,0.21868555,1278.3741,1746.2421
103,14.804154,14.613,40,550,41532.16,-32275.088,-45904.616,1510.6378,283.7201,289.79765,6.63E-05,0.22444892,1223.2002,1806.1634
81,14.658306,3.614,40,-200,38109.051,-27649.947,-45003.868,1521.4138,362.37772,289.85066,5.16E-05,0.21979048,1150.4147,1903.6762
96,14.761174,3.613,40,400,40758.705,-31406.37,-45744.637,1527.2424,451.4562,289.86401,4.16E-05,0.22393034,1068.4422,2000.0023
80,14.654468,1.61,40,-200,38059.467,-27582.395,-44996.838,1522.3269,425.77774,289.82356,4.40E-05,0.2225501,1102.6879,1983.6354
99,14.779636,25.613,40,400,40895.577,-31380.591,-45741.718,1500.2868,228.01568,289.85939,8.18E-05,0.21927139,1267.0703,1737.7176
100,14.790141,1.608,40,550,41762.24,-32483.129,-45940.386,1524.5665,421.22612,289.79091,4.46E-05,0.22452456,1120.6222,1992.9233
102,14.798372,8.609,40,550,41339.249,-32207.166,-45890.637,1512.0637,274.18964,289.81694,6.83E-05,0.22059266,1229.5999,1795.6223
97,14.765569,9.617,40,400,40807.714,-31491.026,-45751.133,1517.5242,352.5686,289.83378,5.31E-05,0.22146703,1165.952,1894.9874
109,14.84428,25.612,65,-810,59367.739,-25241.313,-44086.511,1506.1716,196.50449,289.91334,9.51E-05,0.22007816,1300.4872,1706.0077
94,14.746826,25.632,40,200,39602.141,-29604.838,-45399.354,1507.7828,248.2758,289.82613,7.49E-05,0.21683188,1243.9913,1758.0996
92,14.732758,9.619,40,200,39830.329,-30150.556,-45506.951,1517.3905,376.93849,289.79603,4.97E-05,0.22176914,1129.0679,1906.5079
101,14.793979,3.612,40,550,41977.394,-32466.971,-45927.229,1518.7533,392.86176,289.74764,4.79E-05,0.22215977,1117.5924,1930.3773
105,14.821971,1.619,65,-810,59740.242,-26091.24,-44261.825,1528.2631,407.333,289.905,4.62E-05,0.22437474,1116.6154,1957.7179
106,14.825813,3.63,65,-810,60325.68,-27192.585,-44484.257,1526.1404,385.65578,289.89301,4.89E-05,0.22500733,1152.1838,1948.0283
110,14.854786,1.628,65,-600,60982.411,-27917.317,-44609,1529.1907,403.6718,289.7724,4.66E-05,0.2232473,1533.8898,1533.9183
107,14.830212,9.616,65,-810,59658.422,-25356.928,-44089.142,1516.3247,317.23626,289.83811,5.90E-05,0.22173042,1189.151,1842.5964
111,14.858628,3.612,65,-600,60333.244,-26721.984,-44373.452,1527.866,392.39115,289.85359,4.78E-05,0.22351438,1134.1804,1942.0216
98,14.771631,16.614,40,400,40794.352,-31397.119,-45756.232,1510.9672,280.27779,289.82213,6.65E-05,0.21923338,1221.6157,1804.0206
116,14.891433,3.613,65,-300,61797.559,-28602.949,-44744.515,1535.8205,404.36923,289.89533,4.64E-05,0.2232667,1140.4358,1975.1904
124,14.945761,30.606,65,0,63192.8,-30518.863,-45116.523,1517.9654,214.27694,289.88445,8.73E-05,0.22055389,1295.0976,1736.1347
112,14.863022,9.62,65,-600,60151.31,-26664.505,-44397.052,1518.943,338.45989,289.65662,5.53E-05,0.22145101,1172.3353,1869.3616
121,14.924244,5.633,65,0,63205.423,-30514.957,-45120.758,1537.1655,396.42618,289.79623,4.73E-05,0.22241563,1132.2024,1953.7067
118,14.901896,16.613,65,-300,61753.607,-28515.128,-44734.277,1522.7854,302.45731,289.77707,6.28E-05,0.22654807,1221.5447,1847.5361
126,14.961491,3.61,65,300,64699.793,-32402.914,-45485.037,1537.6166,421.95803,289.88818,4.45E-05,0.22323396,1112.5693,1987.9963
133,15.004764,16.615,65,600,65787.495,-34166.95,-45837.064,1527.6025,301.07718,289.91288,6.29E-05,0.22703359,1218.612,1837.9233
108,14.836274,16.614,65,-810,59592.68,-25109.992,-44041.366,1513.7487,261.33849,289.76108,7.16E-05,0.22113896,1246.8846,1788.4589
138,15.037568,16.612,65,810,67337.989,-35919.804,-46161.872,1523.0779,249.30052,289.81832,7.50E-05,0.22151875,1271.3015,1784.6076
115,14.887595,1.61,65,-300,61942.86,-28605.499,-44738.8,1531.9777,348.54156,289.85874,5.38E-05,0.22313234,1195.533,1919.8307
140,15.057329,1.618,90,-1070,82868.447,-26708.046,-43907.537,1545.8343,447.99127,289.74651,4.20E-05,0.22516679,1100.0992,2023.416
141,15.061169,3.612,90,-1070,81890.232,-25242.753,-43643.332,1540.5203,417.52128,289.87284,4.50E-05,0.22578587,1118.9057,1984.7004
125,14.957651,1.614,65,300,64355.66,-32336.184,-45472.127,1539.3402,444.81607,289.80531,4.24E-05,0.2257657,1091.6913,2010.1875
114,14.87709,25.613,65,-600,60566.203,-26958.066,-44411.031,1512.8777,219.89403,289.89062,8.56E-05,0.22196997,1284.5592,1740.2892
113,14.869085,16.614,65,-600,60594.202,-26647.278,-44354.992,1512.5708,277.34623,289.71803,6.76E-05,0.22227071,1231.2558,1805.2997
119,14.909901,25.611,65,-300,61727.951,-28642.42,-44752.573,1516.5397,250.38137,289.75612,7.49E-05,0.22227967,1210.3901,1830.9129
120,14.920406,1.609,65,0,63202.504,-30507.639,-45128.077,1540.1137,401.71185,290.08005,4.69E-05,0.22300664,1131.9036,1960.4803
132,14.998696,9.637,65,600,64926.955,-32888.975,-45604.723,1531.7047,327.17763,289.91446,5.74E-05,0.22290596,1207.8042,1883.7917
139,15.045573,25.614,65,810,66452.245,-35556.554,-46141.397,1522.5591,209.86197,289.95391,8.96E-05,0.22300962,1301.6728,1735.1353
117,14.895828,9.638,65,-300,62153.616,-29310.537,-44887.965,1526.7869,355.13913,289.81538,5.28E-05,0.22318077,1158.6427,1888.7715
122,14.929199,13.601,65,0,63227.255,-30502.335,-45116.688,1526.5328,305.81781,289.76907,6.10E-05,0.22004301,1214.6439,1845.4571
137,15.031506,9.62,65,810,67172.254,-35571.931,-46098.72,1530.3363,345.46971,289.87231,5.44E-05,0.22453406,1180.2579,1896.2775
123,14.936368,21.607,65,0,63201.311,-30507.844,-45111.302,1518.7436,286.43611,289.76659,6.55E-05,0.22275809,1232.683,1824.4685
128,14.971947,16.615,65,300,64564.936,-32444.111,-45502.84,1524.3765,271.9068,289.99674,6.90E-05,0.22365126,1244.8824,1804.7236
127,14.965884,9.62,65,300,64504.497,-32338.733,-45463.945,1534.2629,372.81953,289.84941,5.05E-05,0.22525844,1157.2691,1926.6198
143,15.071625,16.615,90,-1070,82303.276,-25858.777,-43732.099,1520.3509,233.14283,289.88395,8.04E-05,0.22254486,1278.5681,1762.0784
131,14.994301,3.614,65,600,65823.635,-34218.591,-45826.086,1539.6535,383.01673,289.79625,4.95E-05,0.22605795,1152.7468,1949.839
130,14.990458,1.629,65,600,64817.959,-32714.072,-45546.545,1542.6447,445.3585,289.70608,4.22E-05,0.22371929,1089.5435,2008.4868
135,15.023274,1.612,65,810,67104.619,-35476.914,-46087.495,1544.7842,442.36719,289.99361,4.27E-05,0.22411943,1105.0091,2021.5768
142,15.065563,9.616,90,-1070,81728.484,-24907.913,-43579.851,1531.8596,348.54711,289.85816,5.42E-05,0.22580041,1178.6763,1900.4954
134,15.012769,25.611,65,600,65435.59,-34368.784,-45880.029,1520.0959,213.52289,289.88305,8.81E-05,0.22165772,1297.7189,1741.0285
136,15.027112,3.61,65,810,67239.806,-35655.518,-46098.679,1535.6748,418.32901,289.80289,4.51E-05,0.2259003,1111.8383,1971.4243
146,15.093973,3.613,90,-700,84241.698,-27902.886,-44162.409,1534.6695,420.06674,289.84628,4.47E-05,0.22312156,1120.4078,1992.5922
148,15.104429,16.616,90,-700,84637.679,-27957.569,-44163.848,1523.5295,252.10819,289.84233,7.46E-05,0.22356864,1274.092,1795.8373
129,14.979952,25.611,65,300,64620.77,-32537.113,-45505.225,1522.3338,262.58798,289.82429,7.47E-05,0.24084415,1254.4051,1794.1202
144,15.07963,25.613,90,-1070,82466.916,-25357.464,-43658.627,1517.9743,211.25131,289.70712,8.86E-05,0.22175028,1305.2622,1741.8388
152,15.131172,9.618,90,-300,85896.877,-30213.791,-44611.672,1537.9781,375.55374,289.83026,4.99E-05,0.22248869,1159.8262,1938.7091
149,15.112435,25.611,90,-700,83637.385,-27506.21,-44076.067,1520.8912,239.00028,289.78384,7.96E-05,0.22536457,1268.2137,1763.0287
154,15.14524,25.612,90,-300,85783.892,-30330.064,-44634.245,1527.3252,261.45351,289.91113,7.16E-05,0.22117401,1257.9938,1798.5819
153,15.137234,16.615,90,-300,85650.679,-30153.64,-44606.656,1532.5143,305.01451,289.88479,6.14E-05,0.22216161,1220.6911,1854.0463
151,15.126778,3.614,90,-300,85934.868,-30288.003,-44628.571,1542.8736,428.51136,289.83253,4.39E-05,0.22562922,1107.0455,1993.6111
161,15.196823,3.614,90,300,88412.274,-33998.625,-45348.289,1547.7878,426.82051,289.7267,4.42E-05,0.22625569,1132.2208,2018.4762
145,15.090136,1.61,90,-700,84235.325,-27864.033,-44150.691,1544.5555,436.25307,289.82654,4.33E-05,0.22818444,1115.5656,2014.7779
164,15.215291,25.612,90,300,88651.031,-34133.894,-45395.16,1535.9768,252.83268,289.83906,7.41E-05,0.22223886,1271.125,1792.4609
157,15.164532,13.601,90,0,87188.393,-32156.676,-44986.806,1534.9216,342.01677,289.97463,5.51E-05,0.22555077,1194.6494,1900.482
175,15.292655,1.621,120,-1380,107151.27,-27180.828,-43496.058,1562.2378,420.96769,289.76343,4.52E-05,0.2289541,1130.0454,1996.1567
168,15.24009,16.615,90,700,90133.447,-36593.719,-45881.098,1548.7064,286.445,289.93889,6.56E-05,0.22403722,1251.9355,1843.0544
158,15.171701,21.606,90,0,87184.034,-32171.478,-44992.767,1532.6689,290.35286,289.82518,6.48E-05,0.22417337,1236.8585,1836.4748
169,15.248096,25.611,90,700,90611.906,-36733.88,-45888.129,1537.5789,224.33793,289.9119,8.39E-05,0.223065,1303.3977,1769.1579
147,15.098368,9.616,90,-700,83713.613,-27648.919,-44121.376,1532.4742,355.91082,289.86028,5.30E-05,0.22651613,1179.266,1916.0068
150,15.12294,1.611,90,-300,85913.652,-30239.693,-44611.015,1539.0702,448.28472,289.76509,4.20E-05,0.22618407,1107.2043,2035.5129
155,15.155744,1.61,90,0,87190.325,-32156.717,-44999.551,1540.9952,346.33955,289.7654,5.43E-05,0.22411101,1199.5948,1916.5668
159,15.181093,30.608,90,0,87184.61,-32168.805,-44998.03,1528.8592,234.7092,289.7451,7.99E-05,0.22288337,1281.0601,1764.0106
156,15.159582,5.614,90,0,87193.162,-32153.058,-44991.328,1536.1169,411.24367,289.81677,4.59E-05,0.22651091,1124.2541,1970.7863
181,15.329306,3.613,120,-1000,107374.18,-27396.393,-43524.715,1556.872,399.24355,289.81946,4.73E-05,0.22655549,1146.6442,1968.1942
176,15.296496,3.611,120,-1380,106683.13,-25455.647,-43128.49,1557.3055,397.02902,289.82984,4.76E-05,0.22690951,1153.7494,1975.9072
178,15.306958,16.613,120,-1380,106602.87,-25170.474,-43099.587,1543.7491,267.01472,289.80459,7.09E-05,0.22689122,1272.6984,1823.2309
179,15.314963,25.613,120,-1380,106420.9,-25596.054,-43192.959,1538.0883,206.24256,289.83359,9.16E-05,0.22631637,1329.7111,1754.5111
166,15.229634,3.612,90,700,90388.074,-36473.746,-45841.751,1551.1742,411.06565,289.86715,4.60E-05,0.22721462,1138.0882,1987.4977
180,15.325468,1.611,120,-1000,107374.18,-27739.908,-43571.258,1557.6168,426.77717,289.77844,4.45E-05,0.22962591,1128.2313,2011.092
182,15.3337,9.62,120,-1000,107374.18,-28027.835,-43651.267,1552.2551,312.84458,289.8212,6.03E-05,0.22617655,1237.6211,1883.4193
162,15.201218,9.638,90,300,88083.68,-33269.658,-45233.619,1546.6777,362.90056,289.83924,5.20E-05,0.22514344,1170.5029,1918.5072
163,15.207286,16.613,90,300,88632.899,-34130.851,-45346.932,1538.3562,281.13687,289.81966,6.68E-05,0.22395699,1263.4908,1846.8122
183,15.339763,16.613,120,-1000,107374.18,-27574.215,-43552.756,1546.5157,287.80726,289.84785,6.52E-05,0.22307443,1246.0548,1842.6825
160,15.192985,1.61,90,300,88598.444,-34027.94,-45356.758,1548.3647,445.40887,289.82304,4.24E-05,0.22803165,1107.3293,2035.6101
171,15.262438,3.612,90,1070,91408.23,-39009.677,-46349.357,1559.508,392.27526,289.97753,4.82E-05,0.22692372,1177.1335,1992.4422
165,15.225796,1.61,90,700,90451.063,-36496.03,-45851.536,1554.3852,429.10341,289.88232,4.40E-05,0.22716187,1124.4959,2012.4132
170,15.2586,1.611,90,1070,92128.202,-38926.789,-46312.107,1557.407,424.01302,289.97534,4.61E-05,0.23903257,1125.5519,1996.4481
167,15.234028,9.617,90,700,90545.176,-36609.096,-45884.469,1549.7342,352.60246,289.79057,5.35E-05,0.22645571,1206.0274,1934.8211
184,15.347768,25.611,120,-1000,107374.18,-28234.355,-43690.368,1553.038,208.00602,289.7511,9.06E-05,0.2249597,1339.9727,1771.795
186,15.362111,3.614,120,-500,107374.18,-30889.556,-44208.992,1572.8107,363.42521,289.94174,5.21E-05,0.22846916,1216.3947,1965.5447
172,15.266832,9.617,90,1070,92336.576,-39170.929,-46356.757,1549.4578,326.33061,289.78355,5.76E-05,0.22439007,1226.6788,1902.7151
173,15.272894,16.616,90,1070,92509.589,-39300.647,-46398.243,1544.9792,208.83715,289.90904,9.06E-05,0.22549394,1331.4991,1765.0161
188,15.372567,16.614,120,-500,107374.18,-30869.697,-44203.442,1574.3327,311.7422,289.90176,6.07E-05,0.22843893,1272.4416,1918.3463
174,15.280901,25.61,90,1070,92255.989,-39015.474,-46344.094,1543.6914,200.28898,289.73197,9.40E-05,0.22287206,1335.6578,1750.8573
177,15.30089,9.638,120,-1380,107374.18,-28775.428,-43815.275,1557.6627,331.8279,289.76611,5.68E-05,0.22560784,1216.7537,1904.3877
194,15.416426,30.605,120,0,107374.18,-34069.384,-44841.053,1573.251,239.58131,289.85749,7.87E-05,0.22545972,1335.9223,1834.3807
189,15.380572,25.611,120,-500,107374.18,-31040.036,-44231.153,1578.6042,225.83052,289.83831,8.32E-05,0.22447348,1343.6361,1810.7175
200,15.461121,1.616,120,1000,107374.18,-39736.383,-45947.129,1573.276,402.90386,289.91576,4.70E-05,0.2272052,1164.3517,1998.012
197,15.43655,9.621,120,500,107374.18,-37248.187,-45419.952,1571.2818,311.21369,289.85577,6.07E-05,0.22742105,1261.398,1902.9858
191,15.394915,5.612,120,0,107374.18,-34068.233,-44856.348,1600.5497,336.27989,289.89417,5.61E-05,0.22606028,1224.4469,1990.4924
195,15.428318,1.611,120,500,107374.18,-37028.057,-45405.932,1588.2035,359.22358,289.80157,5.26E-05,0.2278487,1226.5433,1972.7598
199,15.450618,25.612,120,500,107374.18,-37180.141,-45442.154,1557.7864,211.44844,289.97185,9.04E-05,0.22958428,1345.4736,1782.2537
187,15.366505,9.617,120,-500,107374.18,-30635.466,-44161.71,1574.1969,304.79001,290.09586,6.30E-05,0.22712586,1259.0811,1897.3431
202,15.469353,9.624,120,1000,107374.18,-39620.85,-45923.817,1566.3094,354.62063,289.83196,5.34E-05,0.22352934,1196.4814,1933.7711
203,15.475416,16.618,120,1000,107374.18,-39686.264,-45904.821,1551.9367,302.48154,290.20206,6.29E-05,0.22544299,1257.4963,1890.6956
185,15.358272,1.612,120,-500,107374.18,-30874.919,-44191.066,1568.6708,375.45033,289.77433,5.03E-05,0.22711968,1184.6761,1959.0006
198,15.442613,16.614,120,500,107374.18,-37428.64,-45468.098,1566.4231,325.45323,289.84397,5.81E-05,0.22801708,1247.9769,1920.9524
192,15.399865,13.6,120,0,107374.18,-34062.888,-44843.026,1587.4627,352.11135,289.76607,5.37E-05,0.22861784,1241.2619,1966.7583
212,15.536216,8.606,40,-550,35982.257,-25396.686,-44563.527,1488.3599,334.28931,289.88122,5.57E-05,0.21888264,1143.6279,1832.1802
206,15.497763,3.617,120,1380,107374.18,-41318.036,-46227.41,1530.285,398.77185,289.79567,4.72E-05,0.2255455,1146.8103,1977.6442
216,15.562402,3.611,40,-400,36658.598,-26284.027,-44744.474,1462.206,400.29721,289.8679,4.68E-05,0.22212079,1066.5269,1891.9983
193,15.407034,21.606,120,0,107374.18,-34084.268,-44829.171,1583.6827,288.08858,289.72793,6.54E-05,0.22568781,1300.3569,1896.9966
213,15.541997,14.612,40,-550,35773.763,-25451.327,-44610.973,1470.9169,269.82989,290.00677,6.93E-05,0.22094245,1205.3016,1764.5065
205,15.493927,1.611,120,1380,107374.18,-42421.399,-46441.742,1541.7867,437.57675,289.80239,4.38E-05,0.23154661,1095.3378,1997.8339
196,15.432156,3.611,120,500,107374.18,-37265.29,-45462.588,1594.8516,342.81384,289.98729,5.51E-05,0.22773919,1241.0392,1946.082
190,15.391077,1.61,120,0,107374.18,-34065.643,-44813.506,1597.4675,399.05574,289.68759,4.78E-05,0.23025761,1198.1497,2027.8604
204,15.483421,25.617,120,1000,107374.18,-39786.009,-45922.049,1527.6462,200.71791,289.99373,9.35E-05,0.22261353,1326.6524,1738.479
201,15.464959,3.615,120,1000,107374.18,-39835.594,-45937.097,1567.3049,344.0635,289.77251,5.53E-05,0.22899181,1222.383,1931.3947
208,15.50822,16.619,120,1380,107374.18,-41354.588,-46245.418,1502.2095,249.95149,289.89259,7.48E-05,0.22061889,1249.4644,1768.0306
220,15.591375,1.612,40,-200,37695.27,-27668.407,-45027.386,1447.2022,421.31236,289.88829,4.44E-05,0.22056945,1025.4815,1892.5488
210,15.527983,1.617,40,-550,36305.215,-25981.669,-44699.001,1494.3257,435.9158,289.84497,4.30E-05,0.22334759,1066.9071,1971.6485
221,15.595213,3.611,40,-200,37531.468,-27579.311,-44998.523,1443.7687,398.42864,289.79941,4.69E-05,0.22101857,1045.3598,1864.6705
209,15.516226,25.617,120,1380,107374.18,-42395.948,-46464.561,1481.6953,164.68731,289.76027,0.000113162,0.2185134,1310.4333,1649.4152
214,15.549447,20.619,40,-550,36085.456,-25487.303,-44591.444,1458.2813,227.29406,289.73681,8.17E-05,0.21619923,1222.8073,1695.3745
227,15.632974,13.599,40,0,38605.514,-28880.968,-45265.36,1424.1397,273.29735,289.97263,6.80E-05,0.2157032,1150.5526,1714.1746
224,15.613675,25.631,40,-200,37909.232,-28076.267,-45094.732,1418.2531,222.75252,289.76817,8.39E-05,0.21938687,1201.0742,1661.1783
228,15.640141,21.61,40,0,38643.258,-28899.141,-45253.354,1415.879,222.02723,289.81542,8.45E-05,0.21790843,1192.7,1652.7041
211,15.531822,3.612,40,-550,36039.201,-25558.432,-44616.524,1488.5362,395.56545,289.93527,4.73E-05,0.2217991,1082.9499,1898.343
207,15.502157,9.623,120,1380,107374.18,-41485.498,-46265.318,1518.0268,338.18019,289.94109,5.57E-05,0.22458367,1172.7352,1873.1941
215,15.558564,1.612,40,-400,36843.492,-26586.263,-44818.193,1466.9343,425.38914,289.7966,4.41E-05,0.22322581,1055.6773,1938.7065
230,15.661427,1.609,40,200,39635.609,-30182.009,-45515.873,1414.8183,360.0065,289.85506,5.21E-05,0.22267089,1053.5822,1792.3774
222,15.599607,9.616,40,-200,37626.69,-27596.621,-45032.032,1438.3017,352.29581,289.94192,5.29E-05,0.21846055,1075.4922,1803.5482
219,15.580864,25.631,40,-400,37293.783,-27271.196,-44951.981,1429.5629,212.90226,289.82397,8.71E-05,0.21607572,1220.0011,1659.2615
225,15.624186,1.61,40,0,38596.675,-28868.757,-45251.751,1436.5975,430.54242,289.8131,4.35E-05,0.22183771,1007.9119,1901.1285
232,15.669658,9.62,40,200,39591.862,-30217.203,-45515.709,1406.5194,300.0092,289.78444,6.19E-05,0.21648573,1095.6823,1714.6611
217,15.566796,9.618,40,-400,36674.098,-26314.165,-44764.579,1450.9246,343.99847,289.97686,5.44E-05,0.22143645,1098.8551,1807.8014
223,15.605669,16.615,40,-200,37617.892,-27701.34,-45027.222,1419.391,240.57245,289.83416,7.73E-05,0.21742009,1184.133,1681.2205
234,15.683726,25.612,40,200,39663.731,-30170.25,-45513.9,1390.0741,204.26937,290.01416,9.39E-05,0.22185382,1185.5909,1613.9849
237,15.702463,9.62,40,400,40452.029,-31386.471,-45748.214,1406.9269,307.94846,289.80804,6.01E-05,0.21500839,1105.2465,1744.4505
218,15.572858,16.615,40,-400,36785.067,-26480.104,-44801.953,1430.2478,226.15735,289.87688,8.23E-05,0.21784914,1208.3178,1675.763
233,15.675721,16.612,40,200,39606.787,-30211.858,-45512.831,1395.7836,289.1058,289.84104,6.46E-05,0.21948629,1107.3522,1707.2034
226,15.628024,5.613,40,0,38611.846,-28887.999,-45259.439,1433.8703,320.42736,289.80721,5.79E-05,0.21669026,1119.4142,1784.1514
236,15.698069,3.613,40,400,40442.49,-31351.564,-45754.012,1416.2727,384.64293,289.82955,4.84E-05,0.21723369,1033.6038,1831.3154
229,15.649535,30.606,40,0,38644.203,-28886.354,-45254.176,1402.5933,183.00526,289.86438,0.000101389,0.21525738,1206.7934,1583.8126
231,15.665264,3.612,40,200,39578.13,-30188.053,-45508.637,1408.6852,332.11139,289.8371,5.61E-05,0.2177256,1075.3685,1763.2982
243,15.741049,14.612,40,550,41683.258,-32477.003,-45960.244,1390.4451,242.40849,289.77796,7.67E-05,0.2165113,1148.959,1648.5461
239,15.716531,25.611,40,400,40797.066,-31395.105,-45737.853,1390.8785,204.48781,289.85764,9.04E-05,0.21341654,1181.588,1604.4928
245,15.758866,1.618,65,-810,58900.877,-26095.434,-44279.628,1406.5255,397.00877,289.90976,4.67E-05,0.21594053,996.9849,1815.6616
250,15.791686,1.628,65,-600,61021.511,-27990.502,-44625.364,1388.8441,305.74763,289.6957,6.09E-05,0.21726759,1077.547,1707.4025
255,15.824501,1.611,65,-300,61356.805,-28502.423,-44762.811,1379.0401,322.08083,289.93858,5.72E-05,0.21215862,1057.2206,1725.5571
238,15.708525,16.614,40,400,40631.454,-31385.237,-45777.488,1403.1355,263.6133,289.9111,7.08E-05,0.2179014,1127.6603,1670.2084
235,15.694231,1.612,40,400,40428.429,-31401.889,-45749.9,1407.1142,365.22277,289.83525,5.09E-05,0.21717447,1054.2004,1809.3451
248,15.773163,16.613,65,-810,59019.33,-25631.123,-44186.009,1385.8175,227.18132,289.87287,8.15E-05,0.21464767,1151.4962,1620.322
254,15.813997,25.611,65,-600,59911.28,-26597.57,-44364.366,1360.8798,167.32337,289.96875,0.00011077,0.21427218,1188.9167,1534.1944
240,15.727036,1.608,40,550,41187.74,-32461.996,-45957.572,1411.3799,389.63687,289.8642,4.77E-05,0.21686733,1011.1928,1814.1709
256,15.82834,3.611,65,-300,61504.079,-28569.934,-44789.618,1386.0821,313.01085,289.86336,5.92E-05,0.21432814,1073.5589,1719.7138
258,15.838796,16.614,65,-300,61523.485,-28555.503,-44748.256,1378.3034,281.13892,289.81559,6.56E-05,0.21186887,1091.9202,1672.5041
249,15.781168,25.66,65,-810,59240.652,-25271.533,-44099.503,1375.5014,174.20522,289.80952,0.000107785,0.21923598,1191.0144,1548.521
257,15.832733,9.618,65,-300,61296.859,-28555.133,-44752.203,1389.0401,278.8294,289.85946,6.66E-05,0.21669966,1102.8143,1677.3069
260,15.857306,1.61,65,0,62871.486,-30504.925,-45145.304,1382.6293,382.59849,289.99845,4.83E-05,0.21437128,1003.2061,1790.6929
242,15.735267,8.608,40,550,41025.254,-32220.446,-45948.732,1405.9025,316.22215,289.97981,5.89E-05,0.21782373,1087.8272,1738.6678
261,15.861144,5.615,65,0,62882.258,-30504.391,-45144.153,1385.4332,316.87985,289.84716,5.83E-05,0.21292587,1070.1776,1723.6507
262,15.866094,13.599,65,0,62905.488,-30521.618,-45137.369,1381.4686,312.18092,289.84648,5.94E-05,0.21427642,1070.9004,1714.443
265,15.894547,1.609,65,300,64296.166,-32351.643,-45507.404,1389.6082,350.72247,289.8863,5.28E-05,0.21373358,1035.6813,1757.6419
253,15.805986,16.632,65,-600,61126.807,-28078.077,-44650.649,1374.1742,261.8295,289.93988,7.10E-05,0.2151065,1098.2189,1636.4175
264,15.882655,30.608,65,0,62898.827,-30483.258,-45127.213,1363.1155,212.14966,289.91373,8.70E-05,0.21254122,1136.9028,1573.3397
246,15.762706,3.613,65,-810,59045.15,-25674.047,-44174.867,1407.5457,345.9087,289.92208,5.38E-05,0.21692056,1065.8198,1783.1196
244,15.748497,20.619,40,550,41364.288,-32300.497,-45902.149,1387.9706,211.9137,289.69082,9.02E-05,0.22524275,1380.125,1380.1578
252,15.799923,9.619,65,-600,59633.589,-26529.073,-44378.304,1384.6988,256.50863,290.08526,7.23E-05,0.2152143,1122.8535,1650.8637
241,15.730873,3.613,40,550,41355.407,-32213.498,-45911.852,1410.758,354.10131,289.85999,5.62E-05,0.24523371,1058.6633,1788.3266
251,15.795529,3.612,65,-600,60090.378,-26451.9,-44333.488,1384.9063,346.90607,289.92625,5.39E-05,0.2188473,1027.2103,1741.0422
266,15.898385,3.612,65,300,64511.034,-32471.822,-45516.901,1384.797,319.83783,289.84032,5.80E-05,0.21517443,1054.306,1714.0072
269,15.916847,25.611,65,300,64370.42,-32406.244,-45513.777,1373.9713,199.69047,289.86486,9.22E-05,0.21104621,1162.7054,1573.7491
272,15.935583,9.618,65,600,66124.31,-34342.964,-45898.202,1393.6768,315.87363,289.856,5.86E-05,0.21381381,1075.2344,1725.21
271,15.93119,3.612,65,600,65588.744,-34500.804,-45918.225,1396.6104,325.68374,289.92266,5.66E-05,0.21009104,1375.677,1409.6967
247,15.7671,9.618,65,-810,58796.856,-25251.592,-44123.473,1397.8311,302.7585,289.94208,6.13E-05,0.2166421,1099.7126,1727.0551
263,15.873262,21.608,65,0,62901.171,-30524.66,-45129.022,1370.6441,210.04498,289.95092,8.81E-05,0.2133457,1152.5946,1584.7791
277,15.968389,9.617,65,810,66873.429,-35820.594,-46171.205,1392.5144,303.58841,289.85916,6.15E-05,0.21707034,1078.6456,1706.0009
259,15.846801,25.61,65,-300,61271.409,-28576.718,-44776.379,1362.4456,194.36824,289.88489,9.46E-05,0.21087603,1159.5117,1561.2762
273,15.941646,16.615,65,600,65402.904,-34280.716,-45869.586,1379.1241,274.62829,289.98024,6.88E-05,0.22254517,1095.7945,1661.8116
280,15.994211,1.62,90,-1070,82830.456,-26837.97,-43968.182,1407.1971,385.79969,289.93623,4.81E-05,0.21484152,1028.3341,1827.777
282,16.002445,9.619,90,-1070,82859.319,-25802.532,-43758.66,1402.2777,301.34403,289.97191,6.15E-05,0.2149627,1093.3527,1713.0412
267,15.902779,9.618,65,300,64521.888,-32510.882,-45526.193,1384.9355,280.24008,289.8786,6.61E-05,0.21395193,1100.7623,1682.9447
276,15.963994,3.611,65,810,67432.43,-36052.154,-46203.563,1395.527,314.28896,289.9796,6.06E-05,0.22413829,1073.9939,1723.4304
270,15.927351,1.609,65,600,65991.632,-34290.09,-45859.348,1396.2119,350.73317,289.93138,5.32E-05,0.21701442,1045.5925,1769.4984
281,15.998051,3.613,90,-1070,82710.194,-25651.106,-43727.042,1406.6785,362.78611,289.90017,5.11E-05,0.21507082,1033.9572,1783.1236
279,15.982456,25.612,65,810,67307.194,-35427.494,-46082.192,1380.0736,183.50801,289.91457,0.000100538,0.21283086,1191.2098,1572.1034
275,15.960157,1.609,65,810,66943.201,-35928.603,-46190.283,1392.6137,395.45395,289.85629,4.71E-05,0.21815338,1010.5067,1827.5438
286,16.030856,3.611,90,-700,83388.308,-27592.798,-44136.548,1408.346,373.17338,289.90646,4.97E-05,0.21666252,1044.5288,1817.249
285,16.027017,1.612,90,-700,83888.969,-27905.888,-44171.66,1411.6507,417.17588,289.79273,4.48E-05,0.21950183,998.50658,1855.4833
268,15.908841,16.614,65,300,64496.931,-32506.729,-45530.922,1384.7613,288.37812,289.97861,6.41E-05,0.21345908,1099.2906,1694.8408
283,16.008507,16.615,90,-1070,82329.302,-25848.211,-43764.21,1392.03,200.77073,289.88232,9.20E-05,0.21329902,1181.8844,1594.8631
289,16.049317,25.612,90,-700,84043.563,-27619.44,-44108.548,1376.0179,219.95036,289.8083,8.38E-05,0.21170067,1143.9933,1598.2895
295,16.092626,1.611,90,0,87026.151,-32129.006,-44986.312,1394.4205,415.46424,289.83538,4.46E-05,0.21478058,980.64545,1836.5162
287,16.03525,9.618,90,-700,83739.063,-27657.759,-44133.998,1400.7463,333.14544,289.98601,5.61E-05,0.21630254,1051.7939,1738.0849
297,16.101414,13.602,90,0,87019.984,-32135.379,-45014.846,1383.69,290.81829,290.10344,6.45E-05,0.21607849,1088.6767,1692.3839
274,15.949651,25.613,65,600,65871.288,-34431.196,-45909.92,1373.8728,171.93873,289.9828,0.000107473,0.21268979,1200.9216,1556.0582
298,16.108583,21.607,90,0,87010.528,-32129.253,-45001.36,1372.4928,245.35735,289.91228,7.53E-05,0.21343882,1128.8056,1636.6187
296,16.096465,5.613,90,0,87018.545,-32127.608,-45017.272,1393.8876,378.08164,289.93377,4.90E-05,0.2153878,1008.6127,1791.3065
284,16.016513,25.612,90,-1070,81146.498,-25314.334,-43699.989,1384.7564,182.86455,289.83825,0.000100643,0.2104764,1196.4665,1574.574
278,15.97445,16.614,65,810,66257.195,-35514.617,-46142.918,1389.9551,240.18075,289.90402,7.68E-05,0.21245661,1142.5915,1641.1863
303,16.144168,16.613,90,300,88410.711,-34072.098,-45391.254,1373.6595,240.54166,289.97644,7.71E-05,0.21536978,1135.5229,1629.6185
302,16.138105,9.617,90,300,88383.123,-34015.442,-45375.26,1375.7818,310.39309,289.92868,5.98E-05,0.21495208,1053.8819,1694.0373
288,16.041312,16.614,90,-700,83456.807,-27770.825,-44170.18,1387.2578,219.69503,290.1525,8.40E-05,0.20868785,1158.4064,1615.9572
301,16.133712,3.611,90,300,88395.951,-34068.274,-45391.048,1382.963,360.13683,289.9204,5.17E-05,0.21652153,1024.0962,1768.1058
292,16.068054,9.62,90,-300,85685.873,-30394.532,-44652.171,1392.49,347.2183,289.84819,5.33E-05,0.21390518,1042.8729,1760.1574
307,16.17091,9.618,90,700,90065.072,-36579.206,-45851.742,1373.8415,321.26867,289.77881,5.74E-05,0.2121031,1058.1574,1722.3275
294,16.082122,25.612,90,-300,85790.183,-30250.712,-44644.564,1376.8445,237.43014,289.8298,7.96E-05,0.21679902,1139.3061,1631.1181
293,16.074116,16.613,90,-300,85469.607,-30170.702,-44629.187,1379.9014,263.96207,289.89552,6.99E-05,0.21212751,1114.6019,1657.2365
304,16.152174,25.611,90,300,88521.887,-34087.475,-45409.591,1361.1749,210.34937,289.91535,9.02E-05,0.2234032,1145.8521,1582.1378
305,16.162679,1.609,90,700,90287.341,-36803.899,-45902.478,1378.321,391.18371,289.77463,4.72E-05,0.21272069,973.76752,1780.4143
290,16.059822,1.61,90,-300,85650.391,-30292.526,-44633.916,1397.7717,413.20798,289.8054,4.49E-05,0.21620013,972.35787,1823.3896
291,16.06366,3.611,90,-300,85578.11,-30152.201,-44625.24,1397.9569,396.57077,290.08609,4.70E-05,0.21725009,1003.6871,1826.8685
309,16.184978,25.612,90,700,90382.77,-36694.163,-45881.262,1349.5497,187.89477,289.80727,9.93E-05,0.21503437,1150.4213,1536.7504
316,16.233377,3.615,120,-1380,105954.69,-25811.044,-43214.75,1384.2848,364.24137,289.84378,5.09E-05,0.21441316,1011.3631,1760.0914
312,16.203715,9.618,90,1070,92377.609,-39097.539,-46336.447,1360.3452,261.32454,289.94195,7.06E-05,0.21114836,1095.2705,1635.4164
313,16.209777,16.613,90,1070,91801.623,-39130.061,-46366.008,1354.1126,201.87183,289.86081,9.11E-05,0.20999502,1150.5685,1567.7446
317,16.237772,9.62,120,-1380,106127.66,-25842.456,-43217.792,1365.1791,305.04903,289.85229,6.03E-05,0.2098678,1045.542,1676.2257
306,16.166517,3.61,90,700,90643.771,-36904.178,-45919.541,1382.937,334.70844,290.06639,5.49E-05,0.20021548,1031.2226,1741.6461
300,16.129874,1.613,90,300,88266.766,-33980.083,-45362.967,1380.3873,363.33717,289.85989,5.08E-05,0.21228625,1008.4224,1766.4867
315,16.229537,1.62,120,-1380,106573.56,-27078.739,-43451.613,1371.9908,339.24374,289.79009,5.41E-05,0.20994239,1021.3893,1722.4491
310,16.195483,1.609,90,1070,91757.547,-38913.632,-46311.983,1369.3726,382.99054,289.81216,4.83E-05,0.21295774,991.98756,1786.8609
322,16.270583,9.617,120,-1000,107374.18,-27689.83,-43582.646,1377.58,265.07943,289.9418,6.95E-05,0.21073329,1108.4538,1654.526
299,16.117976,30.625,90,0,87035.978,-32137.558,-44973.114,1358.6635,187.75716,289.8706,9.93E-05,0.21752699,1160.5701,1547.945
321,16.266189,3.611,120,-1000,106982.62,-27785.833,-43621.788,1383.5377,365.39314,289.9633,5.06E-05,0.21249176,1010.7604,1760.6234
318,16.243835,16.633,120,-1380,106831.27,-28803.18,-43804.01,1365.68,223.14286,289.86151,8.23E-05,0.20894477,1131.7492,1593.776
319,16.251846,25.613,120,-1380,106821.36,-25402.444,-43119.075,1349.4832,168.11706,289.76124,0.000109208,0.20887054,1176.6949,1524.1434
314,16.217783,25.611,90,1070,92035.199,-38887.113,-46288.63,1359.2756,183.73066,289.74326,9.97E-05,0.20728699,1159.6327,1537.8017
325,16.295161,1.611,120,-500,107374.18,-31017.177,-44227.453,1406.1005,394.84222,289.87959,4.67E-05,0.21180519,1002.0209,1818.2619
308,16.176972,16.615,90,700,90354.935,-36460.63,-45819.837,1359.939,254.11649,289.93901,7.23E-05,0.2095958,1094.8954,1619.6601
326,16.298999,3.611,120,-500,107374.18,-30945.102,-44220.299,1408.4209,377.66324,289.85442,4.88E-05,0.21204172,1040.3676,1827.0061
323,16.276645,16.614,120,-1000,107079.44,-27779.584,-43597.653,1375.2846,238.52796,289.77432,7.69E-05,0.20868905,1132.7036,1625.7206
328,16.309461,16.612,120,-500,107374.18,-30905.385,-44184.159,1392.4556,234.85603,289.85936,7.83E-05,0.20984686,1153.376,1639.1897
320,16.262351,1.609,120,-1000,107374.18,-27864.116,-43625.694,1374.0339,382.28208,289.86592,4.85E-05,0.21222912,980.93368,1766.4098
333,16.343934,21.611,120,0,107374.18,-34109.43,-44827.608,1402.433,215.3496,289.81426,8.59E-05,0.21000322,1179.7974,1625.5258
330,16.327972,1.61,120,0,107374.18,-34103.057,-44809.888,1411.4925,403.50821,289.7198,4.58E-05,0.21321448,1003.9859,1843.0141
311,16.199321,3.612,90,1070,92241.846,-38766.934,-46262.44,1368.9705,355.23157,289.76112,5.19E-05,0.21197007,1006.7502,1744.0781
334,16.353328,30.624,120,0,107374.18,-34130.851,-44819.426,1417.0419,171.94001,289.74336,0.000106775,0.20856733,1235.0584,1589.0123
324,16.284651,25.631,120,-1000,107374.18,-30053.114,-44033.02,1380.3834,203.68473,289.96678,9.02E-05,0.203386,1166.0696,1592.9001
327,16.303394,9.638,120,-500,107374.18,-32198.614,-44458.355,1404.0326,329.57892,289.8599,5.60E-05,0.21267568,1066.0191,1745.1122
338,16.379519,16.613,120,500,107374.18,-37434.191,-45474.512,1439.1156,269.94388,289.95523,6.82E-05,0.21104306,1157.7387,1712.6654
331,16.33181,5.633,120,0,107374.18,-34105.236,-44824.031,1407.0624,341.98697,289.79256,5.41E-05,0.21084124,1053.1285,1757.3362
339,16.387525,25.63,120,500,107374.18,-36127.681,-45209.567,1443.0225,180.84111,289.8826,0.000101566,0.20922022,1249.2199,1621.8609
350,16.464907,1.619,65,-810,59215.49,-26341.383,-44311.451,1453.4244,403.6611,289.81132,4.58E-05,0.21285161,1046.0214,1876.7967
340,16.398036,1.61,120,1000,107374.18,-40421.893,-46072.283,1463.1689,318.36136,289.86562,5.77E-05,0.20963916,1134.2262,1793.3193
348,16.445146,16.616,120,1380,107374.18,-43059.462,-46545.887,1450.5215,222.96588,289.89461,8.25E-05,0.209916,1215.0131,1673.9566
346,16.43469,3.613,120,1380,107374.18,-42798.423,-46485.653,1465.8901,356.20883,289.88818,5.18E-05,0.21244775,1464.4493,1464.4497
329,16.317467,25.613,120,-500,107374.18,-31106.889,-44248.339,1386.0177,218.10774,289.8364,8.52E-05,0.21477247,1164.2013,1613.0412
344,16.420341,25.613,120,1000,107374.18,-40548.198,-46064.471,1433.5858,197.90202,289.97912,9.25E-05,0.20704657,1220.6021,1628.3575
352,16.473141,9.618,65,-810,58229.838,-25303.314,-44108.713,1446.3587,310.94869,289.93362,6.04E-05,0.2148766,1131.3692,1782.045
341,16.401873,3.613,120,1000,107374.18,-40322.847,-46007.568,1468.1615,345.09475,289.79977,5.34E-05,0.21161357,1114.8948,1829.1658
349,16.453152,25.611,120,1380,107374.18,-43397.921,-46634.736,1435.0848,187.04551,289.8637,9.82E-05,0.20871664,1242.7125,1629.7219
332,16.336766,13.601,120,0,107374.18,-34106.182,-44826.293,1404.2708,242.25375,289.83262,7.63E-05,0.21124198,1150.9488,1651.7987
335,16.365224,1.611,120,500,107374.18,-37285.026,-45443.47,1449.2372,331.52653,289.97668,5.55E-05,0.20964983,1108.5766,1794.9386
336,16.369063,3.612,120,500,107374.18,-37373.094,-45438.906,1451.1475,308.15424,289.69764,5.98E-05,0.21148564,1130.5766,1766.3527
355,16.497714,1.612,65,-600,59504.282,-26746.283,-44389.076,1460.0335,326.15396,289.80095,5.64E-05,0.20992157,1139.899,1813.2222
356,16.501552,3.612,65,-600,59548.563,-26844.301,-44417.322,1460.6215,303.87515,289.94129,6.15E-05,0.21667298,1152.2995,1775.357
337,16.373457,9.619,120,500,107374.18,-37297.771,-45435,1447.001,276.80289,289.86531,6.66E-05,0.20921802,1157.5781,1732.331
359,16.520013,25.612,65,-600,60110.318,-26916.951,-44409.058,1447.1357,166.04457,289.79221,0.000110747,0.20726898,1266.4474,1608.7849
354,16.487209,25.612,65,-810,59076.479,-25402.155,-44121.541,1435.4862,152.48872,289.7811,0.000120168,0.20772715,1274.4437,1589.4957
342,16.406266,9.621,120,1000,107374.18,-40351.052,-46048.231,1458.226,257.39259,289.84872,7.14E-05,0.20984716,1197.9693,1729.6266
343,16.41233,16.633,120,1000,107374.18,-38015.104,-45567.678,1454.3074,256.36032,289.79486,7.16E-05,0.2090645,1196.3341,1725.2921
358,16.512008,16.615,65,-600,59557.937,-26788.425,-44405.357,1457.6422,255.54873,289.8904,7.22E-05,0.21085927,1191.9717,1718.3212
353,16.479204,16.614,65,-810,58413.005,-25377.938,-44142.962,1448.0377,232.38306,289.85456,7.90E-05,0.20823451,1211.1839,1690.0788
351,16.468747,3.614,65,-810,58371.52,-25413.749,-44128.037,1461.5505,381.34717,289.59896,4.83E-05,0.21063236,1081.3478,1873.1674
364,16.552824,25.612,65,-300,61410.994,-28723.375,-44773.789,1434.767,181.9424,289.8489,0.000100583,0.2031165,1238.142,1617.2116
361,16.534356,3.612,65,-300,61243.903,-28669.556,-44766.799,1468.3558,353.98375,289.81729,5.21E-05,0.21221803,1107.2716,1838.9506
368,16.579285,21.608,65,0,62665.211,-30542.833,-45134.861,1453.4688,259.80568,289.82379,7.09E-05,0.20979393,1193.8155,1730.033
347,16.439084,9.617,120,1380,107374.18,-42983.482,-46540.048,1455.8035,235.21694,289.65933,7.82E-05,0.2098614,1205.2717,1689.2939
345,16.430847,1.629,120,1380,107374.18,-39812.734,-45905.15,1457.847,376.03147,289.68725,4.90E-05,0.2113957,1466.9576,1466.9818
360,16.530518,1.611,65,-300,61222.852,-28642.42,-44760.879,1472.9544,324.10977,289.87428,5.67E-05,0.20975521,1135.8515,1804.4516
367,16.572117,13.599,65,0,62661.223,-30540.572,-45132.764,1459.3305,314.74472,289.84309,5.83E-05,0.20901501,1133.0865,1785.065
366,16.567167,5.615,65,0,62650.944,-30544.108,-45140.164,1456.8481,300.5625,289.9553,6.12E-05,0.20910234,1142.7325,1761.2069
372,16.608802,9.616,65,300,64242.305,-32498.218,-45510.528,1456.7962,286.82209,289.80663,6.44E-05,0.21043331,1161.3875,1753.7539
373,16.614864,16.614,65,300,64232.232,-32481.197,-45503.621,1448.1662,245.44692,289.87619,7.49E-05,0.20882789,1193.3181,1700.49
369,16.588678,30.607,65,0,62679.067,-30551.426,-45132.517,1441.485,192.93111,289.925,9.54E-05,0.2082304,1239.236,1639.7438
379,16.655674,25.612,65,600,65590.677,-34376.184,-45888.17,1440.7259,143.09703,289.84764,0.000127802,0.20665483,1287.603,1581.599
370,16.60057,1.609,65,300,64092.029,-32438.108,-45499.016,1461.5631,338.01892,289.74596,5.45E-05,0.21107609,1125.7047,1823.7297
357,16.505945,9.618,65,-600,59481.504,-26727.452,-44404.576,1456.8959,298.15333,289.81992,6.22E-05,0.21235176,1145.0436,1758.1584
363,16.544818,16.615,65,-300,61142.554,-28703.516,-44773.994,1439.7689,267.84029,289.87056,6.87E-05,0.20840732,1158.934,1713.4498
375,16.633374,1.61,65,600,65957.054,-34306.371,-45861.938,1464.8315,341.21712,289.86473,5.43E-05,0.209731,1107.2721,1813.6067
362,16.538751,9.638,65,-300,61756.937,-29363.205,-44904.493,1452.3809,268.38172,290.00637,6.85E-05,0.20851033,1181.1686,1736.993
385,16.70024,1.621,90,-1070,83062.635,-26707.183,-43931.507,1469.6899,346.96217,289.94889,5.33E-05,0.21208761,1112.4306,1826.0239
365,16.563329,1.611,65,0,62643.626,-30534.322,-45118.538,1460.3953,364.53208,289.8386,5.22E-05,0.21537773,1087.1814,1847.6772
382,16.674411,9.618,65,810,66791.445,-35717.025,-46124.746,1460.6338,255.32391,289.81752,7.23E-05,0.21121636,1199.3744,1726.5953
383,16.680473,16.634,65,810,65127.597,-33856.327,-45795.455,1456.8349,216.43768,289.80512,8.47E-05,0.20818567,1236.3622,1682.4357
380,16.666179,1.611,65,810,66706.378,-35552.689,-46108.628,1462.4874,322.30663,289.99256,6.07E-05,0.22664389,1124.5589,1795.1078
386,16.70408,3.61,90,-1070,81557.856,-25406.39,-43668.042,1467.4095,276.65707,289.86285,6.66E-05,0.21161096,1189.986,1763.1655
371,16.604408,3.611,65,300,63940.438,-32428.775,-45491.451,1465.8887,385.63054,289.85065,4.77E-05,0.21007888,1069.9252,1864.5192
389,16.722542,25.613,90,-1070,82200.611,-25807.63,-43762.442,1450.3863,168.59167,289.86726,0.000109226,0.20972198,1277.6554,1625.8092
390,16.733048,1.63,90,-700,84562.274,-29327.847,-44444.005,1470.9528,300.0018,289.81172,6.14E-05,0.21099346,1164.2782,1782.8329
374,16.62287,25.611,65,300,63984.883,-32490.077,-45512.584,1444.7756,194.59841,289.79698,9.42E-05,0.20764186,1244.8676,1645.4657
384,16.688485,25.61,65,810,67010.918,-35856.981,-46165.12,1445.1257,127.82996,289.84058,0.000142913,0.20550221,1304.0268,1566.6196
378,16.647669,16.613,65,600,66095.776,-34481.603,-45892.775,1448.8715,232.16043,289.87976,8.01E-05,0.21364613,1215.7291,1694.9779
391,16.736891,3.613,90,-700,83411.662,-27751.542,-44134.122,1481.4599,300.63777,289.81966,6.11E-05,0.20953369,1179.1515,1798.3233
376,16.637212,3.613,65,600,65762.456,-34370.182,-45875.136,1467.0813,318.10025,289.74636,5.89E-05,0.21755435,1151.9632,1807.057
377,16.641606,9.617,65,600,65849.867,-34523.376,-45906.507,1458.7433,299.54254,289.86234,6.19E-05,0.21216504,1152.5757,1773.889
398,16.780157,16.615,90,-300,85521.741,-30437.086,-44661.75,1484.9369,263.89597,289.83155,6.95E-05,0.20850455,1206.0204,1750.3332
400,16.798667,1.611,90,0,86878.712,-32179.495,-45009.624,1508.4663,369.83586,289.91156,4.98E-05,0.21103166,1123.369,1883.3178
396,16.769701,3.613,90,-300,85459.492,-30369.082,-44638.726,1489.6733,314.51438,289.82916,5.85E-05,0.2098723,1158.8892,1805.5856
397,16.774095,9.618,90,-300,85287.26,-30352.43,-44633.874,1488.3042,277.4071,289.7761,6.62E-05,0.20876783,1210.1201,1782.1627
395,16.765863,1.611,90,-300,85246.433,-30299.556,-44636.753,1489.2527,361.80868,289.8984,5.08E-05,0.21019129,1115.7502,1862.2397
381,16.670017,3.611,65,810,66396.575,-35669.497,-46137.985,1468.5325,310.94653,289.87108,5.93E-05,0.21109011,1149.902,1793.0172
387,16.708474,9.618,90,-1070,81627.958,-25571.096,-43712.282,1464.2493,270.12591,289.91162,6.90E-05,0.20845004,1191.3483,1751.9447
399,16.788163,25.612,90,-300,85513.847,-30294.17,-44637.246,1478.4788,188.92645,289.84435,9.70E-05,0.20630719,1279.1154,1671.2079
404,16.824018,30.624,90,0,86889.032,-32173.369,-45006.541,1506.269,195.96763,289.8843,9.35E-05,0.20802883,1298.3368,1702.9258
401,16.802505,5.615,90,0,86856.345,-32173.246,-45004.238,1511.6237,312.28884,289.90631,5.88E-05,0.2091526,1193.9581,1838.8298
408,16.850209,16.614,90,300,88364.868,-34121.148,-45381.222,1512.323,264.73505,289.86304,6.93E-05,0.20819197,1236.4245,1781.2926
388,16.714536,16.615,90,-1070,82325.807,-25749.206,-43727.906,1453.5625,220.0441,289.92358,8.34E-05,0.20815901,1217.5651,1673.0915
406,16.839753,3.613,90,300,88349.943,-34061.079,-45373.41,1521.3229,357.14808,289.92982,5.16E-05,0.21097832,1147.4956,1880.1509
394,16.755358,25.613,90,-700,83610.084,-27666.393,-44117.018,1459.2318,171.87529,289.85106,0.00010648,0.2071005,1274.3162,1629.2798
411,16.872557,3.611,90,700,90358.595,-36721.875,-45883.113,1521.0847,332.48555,289.90516,5.53E-05,0.21130488,1180.4194,1866.5705
392,16.741285,9.636,90,-700,84575.02,-29316.951,-44437.016,1475.8571,257.79503,289.84148,7.12E-05,0.20876184,1207.2841,1739.2715
409,16.858215,25.611,90,300,88189.675,-34080.814,-45386.484,1502.8556,195.59072,289.85241,9.36E-05,0.20702408,1294.6052,1698.9706
410,16.868719,1.61,90,700,90293.756,-36544.299,-45860.047,1528.35,326.2427,289.94605,5.64E-05,0.21099084,1195.9675,1871.689
413,16.883019,16.615,90,700,90673.539,-36654.446,-45871.559,1514.1936,244.08144,289.91253,7.58E-05,0.21093452,1259.7444,1761.0838
405,16.835915,1.612,90,300,88258.996,-34091.463,-45383.154,1524.8589,327.72589,289.88223,5.64E-05,0.21092521,1184.9108,1860.6044
393,16.747353,16.614,90,-700,83439.168,-27690.487,-44125.282,1469.2976,242.19887,289.83062,7.56E-05,0.20757501,1222.158,1722.0743
414,16.891025,25.612,90,700,90341.655,-36804.886,-45905.479,1500.5504,188.24106,289.78613,9.67E-05,0.20352288,1294.7029,1682.9839
402,16.807455,13.601,90,0,86841.585,-32155.525,-45005.225,1509.9272,263.69252,289.97814,7.50E-05,0.21776352,1220.8261,1785.5577
412,16.876952,9.634,90,700,89597.836,-35171.018,-45580.177,1531.6901,314.09157,289.95582,5.88E-05,0.21094336,1207.267,1854.5613
418,16.915824,16.613,90,1070,92591.204,-38987.639,-46331.266,1500.2038,220.50693,289.96276,8.34E-05,0.20411611,1274.8209,1735.3609
423,16.949881,16.615,120,-1380,106275.84,-25728.691,-43193.205,1516.4174,239.86803,289.8214,7.65E-05,0.2090536,1263.0425,1757.8565
403,16.814624,21.609,90,0,86897.131,-32185.991,-45001.771,1505.2426,228.42252,290.16498,8.09E-05,0.21263957,1279.4398,1750.4592
424,16.957887,25.611,120,-1380,107008.35,-25458.196,-43127.504,1504.4166,152.06927,289.93159,0.00012028,0.20647097,1340.283,1654.1009
422,16.943819,9.618,120,-1380,105906,-25349.817,-43140.66,1524.7838,287.58861,289.8477,6.38E-05,0.20842733,1235.0541,1829.6934
430,17.001196,1.608,120,-500,107374.18,-30871.63,-44210.925,1542.5733,374.92934,289.87037,4.90E-05,0.20960188,1165.1004,1946.0107
425,16.968391,1.612,120,-1000,107305.7,-27905.477,-43624.049,1533.798,361.69711,289.87664,5.17E-05,0.2174393,1163.0203,1906.909
407,16.844147,9.617,90,300,88281.856,-34175.584,-45412.428,1516.8063,304.01327,289.88613,6.04E-05,0.20938679,1198.4456,1825.5948
428,16.982686,16.612,120,-1000,107289.3,-27586.919,-43590.828,1529.738,255.69757,289.87324,7.21E-05,0.2108656,1271.6057,1799.2226
429,16.990691,25.612,120,-1000,107374.18,-27887.716,-43654.269,1513.0973,187.26225,289.92732,9.77E-05,0.20687721,1316.8185,1703.9593
421,16.939426,3.611,120,-1380,105907.86,-25338.223,-43133.136,1535.4238,384.32832,289.73547,4.80E-05,0.21205804,1156.8717,1952.2596
433,17.015491,16.633,120,-500,107374.18,-32030.495,-44459.218,1546.1982,261.89672,289.88876,7.00E-05,0.20816367,1274.4393,1815.9243
420,16.935585,1.619,120,-1380,106580.42,-27167.136,-43480.311,1527.9554,316.46211,289.89532,5.81E-05,0.2103697,1208.9316,1863.1593
431,17.005034,3.611,120,-500,107374.18,-30937.907,-44213.803,1540.4972,340.66921,289.85558,5.41E-05,0.21254292,1205.9695,1908.7982
415,16.90153,1.608,90,1070,92359.066,-39491.01,-46437.179,1520.0085,301.57781,289.9027,6.12E-05,0.20956562,1202.296,1824.4312
417,16.909762,9.617,90,1070,91631.323,-38828.154,-46303.842,1511.6514,237.39704,289.8536,7.73E-05,0.20899375,1269.4257,1760.2511
416,16.905368,3.612,90,1070,92191.603,-39118.508,-46339.407,1525.8363,339.1583,289.8756,5.43E-05,0.21085244,1173.3954,1873.1299
435,17.034007,1.629,120,0,107374.18,-34075.51,-44822.921,1578.705,317.70824,289.85091,5.77E-05,0.20870074,1248.6036,1904.5176
437,17.042807,13.62,120,0,107374.18,-34103.304,-44835.297,1594.2604,263.50693,289.90001,6.97E-05,0.20989709,1328.9262,1872.6899
427,16.976623,9.618,120,-1000,107323.59,-27710.675,-43579.727,1535.0381,290.3334,290.00215,6.35E-05,0.21113395,1242.9589,1842.9603
419,16.92383,25.611,90,1070,91931.835,-38952.732,-46321.892,1497.66,137.48518,289.90006,0.000133394,0.2070887,1351.549,1636.2085
426,16.97223,3.611,120,-1000,107330.08,-27859.881,-43628.243,1532.8135,294.69149,289.91412,6.28E-05,0.21332604,1234.5883,1841.7147
438,17.049981,21.609,120,0,107374.18,-34090.682,-44833.323,1595.3629,224.33536,289.91579,8.19E-05,0.20806593,1361.3193,1828.711
439,17.059374,30.608,120,0,107374.18,-34104.003,-44854.909,1608.0196,179.55665,289.88019,0.000102078,0.20792691,1413.6812,1783.6421
445,17.104089,1.609,120,1000,107374.18,-40628.044,-46100.282,1662.2287,326.08094,289.94777,5.65E-05,0.21094864,1327.5646,1997.5162
436,17.037851,5.634,120,0,107374.18,-34094.382,-44851.332,1598.8821,331.83108,289.95411,5.55E-05,0.21014392,1253.4536,1939.4049
448,17.118383,16.616,120,1000,107374.18,-40466.955,-46060.524,1678.3128,216.27589,289.90167,8.48E-05,0.20838338,1448.627,1894.8478
442,17.079505,9.638,120,500,107374.18,-35935.551,-45194.56,1644.8764,282.89676,289.99898,6.53E-05,0.21252464,1357.2499,1940.2147
434,17.023502,25.612,120,-500,107374.18,-30779.162,-44194.273,1553.4017,179.74528,289.81517,0.000101999,0.2079831,1362.851,1732.9773
446,17.107926,3.613,120,1000,107374.18,-40233.052,-46041.364,1674.722,326.07195,289.86881,5.66E-05,0.21166166,1351.3537,2024.0503
450,17.136893,1.611,120,1380,107374.18,-42684.411,-46492.232,1697.9166,313.56853,289.95646,5.87E-05,0.21236092,1376.3269,2024.3802
441,17.07511,3.612,120,500,107374.18,-37210.772,-45458.806,1646.972,309.95852,289.98174,6.00E-05,0.20931992,1326.7598,1969.6846
432,17.009428,9.619,120,-500,107374.18,-31533.909,-44345.864,1542.6717,308.07069,289.88136,5.97E-05,0.21067611,1228.5074,1866.3007
453,17.151187,16.614,120,1380,107374.18,-42829.341,-46515.749,1670.389,201.31939,289.88901,9.11E-05,0.20856257,1469.7783,1885.7166
456,17.174788,3.611,120,-1380,106234.44,-25624.917,-43208.665,1693.0003,322.88915,289.97059,5.79E-05,0.21395168,1371.8972,2041.1634
451,17.140731,3.612,120,1380,107374.18,-42758.048,-46534.744,1706.0332,297.55569,290.00753,6.19E-05,0.20946039,1393.9607,2007.9484
458,17.185245,16.612,120,-1380,106758.95,-25459.799,-43140.866,1693.4908,220.42771,289.9387,8.35E-05,0.20938611,1468.9163,1924.8918
454,17.159193,25.612,120,1380,107374.18,-42984.798,-46562.374,1646.8051,126.14291,290.04006,0.000146161,0.20809977,1505.4763,1766.8671
444,17.093584,25.611,120,500,107374.18,-37268.292,-45454.9,1636.0798,196.4384,289.83531,9.44E-05,0.21368256,1437.7367,1842.4552
447,17.112321,9.617,120,1000,107374.18,-40503.301,-46087.742,1659.9092,260.77695,290.06168,7.10E-05,0.20726473,1382.7778,1925.7777
443,17.085573,16.634,120,500,107374.18,-35912.732,-45207.182,1641.1689,235.89038,289.89072,7.77E-05,0.20824226,1395.6209,1883.1064
452,17.145125,9.617,120,1380,107374.18,-43200.61,-46613.685,1693.1182,247.53917,290.04318,7.44E-05,0.21047787,1435.901,1945.2808
440,17.071267,1.627,120,500,107374.18,-36023.372,-45212.979,1636.2013,346.62726,289.92836,5.30E-05,0.20905546,1281.3349,2001.2207
462,17.211993,9.618,120,-1000,107213.52,-27834.719,-43641.729,1735.4377,290.06356,289.85451,6.32E-05,0.20795032,1427.65,2025.6531
463,17.218055,16.613,120,-1000,107319.39,-27925.706,-43650.938,1744.1362,244.84835,290.02033,7.48E-05,0.20816986,1488.3922,1995.7391
449,17.126388,25.612,120,1000,107374.18,-40335.058,-46046.093,1667.1527,172.92375,289.941,0.000105903,0.20714709,1484.8038,1842.7518
455,17.170948,1.619,120,-1380,106873.95,-26976.61,-43445.569,1682.7727,342.4799,289.84317,5.38E-05,0.21124702,1337.4582,2042.9257
472,17.278158,13.598,120,0,107374.18,-34070.206,-44835.708,1768.5969,284.7226,290.02101,6.44E-05,0.20821031,1480.3567,2068.31
467,17.244798,9.617,120,-500,107374.18,-30809.834,-44198.014,1760.2629,304.65509,289.94033,6.03E-05,0.20929264,1451.2281,2082.4588
471,17.273208,5.614,120,0,107374.18,-34076.908,-44823.332,1767.7864,343.65024,289.71299,5.41E-05,0.21529834,1413.1104,2119.6977
469,17.258865,25.611,120,-500,107374.18,-30823.279,-44219.476,1741.8952,210.10241,289.99129,8.73E-05,0.20814005,1528.5294,1962.4908
468,17.25086,16.615,120,-500,107374.18,-30948.802,-44232.428,1752.0919,226.94324,289.81937,8.10E-05,0.21011663,1512.2615,1979.7183
457,17.179182,9.62,120,-1380,106179.71,-25606.456,-43190.615,1692.4785,269.79239,289.97621,6.84E-05,0.21082976,1415.7867,1970.4861
474,17.294719,30.607,120,0,107374.18,-34077.648,-44856.183,1762.8067,194.11714,289.87807,9.44E-05,0.20691274,1561.339,1960.57
470,17.269369,1.614,120,0,107374.18,-34063.176,-44841.176,1767.8004,372.74559,289.90028,4.94E-05,0.21052386,1399.2599,2170.2451
466,17.240404,3.611,120,-500,107374.18,-30816.495,-44217.709,1768.5139,363.0217,289.94507,5.15E-05,0.21691946,1405.3849,2151.4636
459,17.19325,25.612,120,-1380,105878.54,-25275.235,-43136.878,1702.7651,169.58033,289.91475,0.000107938,0.20714552,1526.3416,1876.3957
475,17.306611,1.61,120,500,107374.18,-37113.782,-45418.595,1786.6742,370.06495,289.89585,4.97E-05,0.20996011,1401.8591,2165.3732
480,17.339415,1.612,120,1000,107374.18,-39895.786,-45973.73,1768.4629,363.4276,289.95921,5.07E-05,0.2116573,1409.2981,2156.813
481,17.343254,3.61,120,1000,107374.18,-40605.101,-46118.373,1521.8399,344.01035,289.91872,5.38E-05,0.21193112,1223.6848,1933.9718
478,17.320905,16.615,120,500,107374.18,-37110.863,-45425.708,1777.4244,200.84492,289.92765,9.12E-05,0.2072044,1573.1463,1987.8032
460,17.203755,1.608,120,-1000,107278.77,-27772.059,-43606.945,1724.2499,354.85191,289.93119,5.20E-05,0.21245462,1360.5926,2092.5185
479,17.328911,25.611,120,500,107374.18,-37289.877,-45470.4,1766.5067,206.97646,289.86126,8.83E-05,0.20570409,1551.3142,1978.4231
473,17.285326,21.608,120,0,107374.18,-34079.868,-44841.957,1758.7796,213.50107,289.9214,8.68E-05,0.21152092,1541.1513,1982.1719
482,17.347647,9.619,120,1000,107374.18,-40483.442,-46075.778,1387.7104,293.60816,289.89379,6.30E-05,0.21233254,1076.8617,1684.8353
461,17.207593,3.631,120,-1000,107374.18,-29873.442,-44035.322,1735.7305,344.09077,290.02477,5.39E-05,0.2153671,1392.5964,2105.1107
476,17.310449,3.613,120,500,107374.18,-37003.553,-45398.408,1801.1542,356.03167,289.82712,5.18E-05,0.21180248,1444.9508,2180.5037
464,17.226061,25.612,120,-1000,107187,-27719.556,-43605.465,1744.1228,195.65629,289.95553,9.47E-05,0.21285407,1540.511,1943.0749
483,17.35371,16.633,120,1000,107374.18,-38160.446,-45621.786,1610.1022,231.41803,289.85078,8.10E-05,0.21678015,1341.0157,1819.7722
488,17.386533,16.613,120,1380,107374.18,-43309.811,-46621.949,1704.8507,223.87802,289.90321,8.19E-05,0.20806478,1473.8943,1933.9239
489,17.394538,25.614,120,1380,107374.18,-42776.796,-46542.186,1658.7135,142.32529,289.93175,0.000128708,0.20869422,1513.5188,1806.7135
465,17.236565,1.61,120,-500,107374.18,-30993.947,-44251.135,1765.5681,368.8136,289.89378,5.00E-05,0.21157976,1387.3283,2152.1566
477,17.314843,9.617,120,500,107374.18,-37309.53,-45463.164,1797.4045,308.51329,289.92981,5.96E-05,0.21028976,1485.2636,2120.8779
494,17.428595,25.612,15,-290,13074.391,-25410.582,-45033.718,1573.9672,131.30723,289.93284,0.00014139,0.20740048,1426.2129,1696.777
492,17.414527,9.619,15,-290,12868.776,-25404.333,-45045.559,1643.4739,235.22812,289.87846,7.80E-05,0.2089215,1398.6157,1882.5055
498,17.453394,16.616,15,-200,13415.48,-25999.8,-45157.762,1519.7464,201.97326,289.91972,9.07E-05,0.20793985,1306.5933,1722.7603
499,17.461399,25.611,15,-200,13434.434,-25711.749,-45102.832,1472.1566,178.76163,289.74845,0.000102317,0.20577239,1287.0356,1656.0755
495,17.4391,1.609,15,-200,13344.434,-25947.255,-45130.996,1592.3956,371.29612,289.6371,4.95E-05,0.20892948,1224.6638,1994.2857
493,17.42059,16.613,15,-290,12843.901,-25349.28,-45038.693,1584.5119,199.61884,290.00031,9.17E-05,0.20744151,1373.8633,1785.8235
496,17.442938,3.612,15,-200,13407.463,-26051.029,-45150.937,1574.429,348.50704,289.95588,5.32E-05,0.21304538,1213.7187,1928.7763
504,17.497258,30.611,15,-100,13936.118,-26650.484,-45292.043,1491.6783,183.13226,289.8119,0.000100144,0.20682446,1301.6257,1679.1925
485,17.372233,1.611,120,1380,107374.18,-43021.061,-46560.154,1752.0615,312.25526,289.87242,5.88E-05,0.20938461,1434.0879,2076.599
484,17.361722,25.631,120,1000,107374.18,-37954.748,-45579.396,1722.4992,189.40359,289.96947,9.68E-05,0.20847484,1529.6035,1922.1238
491,17.410134,3.61,15,-290,12873.751,-25358.325,-45028.825,1676.7938,302.52112,289.88971,6.09E-05,0.21051961,1375.4621,1998.7096
502,17.480697,13.604,15,-100,13924.441,-26655.459,-45296.196,1481.3139,251.52219,289.86128,7.31E-05,0.20970586,1216.9232,1733.1778
503,17.487866,21.611,15,-100,13911.942,-26626.021,-45276.79,1492.7189,229.23458,289.85001,8.01E-05,0.20842059,1261.2399,1733.6793
507,17.517939,13.602,15,0,14403.306,-27223.503,-45390.678,1541.6131,284.44891,289.84203,6.48E-05,0.21109271,1247.5299,1833.0357
490,17.406293,1.62,15,-290,13124.634,-25767.789,-45110.891,1681.2615,333.87919,289.8411,5.52E-05,0.21087662,1346.9379,2035.2237
487,17.380464,9.637,120,1380,107374.18,-39149.385,-45809.106,1730.9243,275.51383,289.94987,6.89E-05,0.21974549,1445.7171,2013.7475
505,17.50915,1.615,15,0,14384.064,-27222.146,-45396.105,1529.4214,355.72171,289.95417,5.17E-05,0.20988813,1175.3564,1909.2194
486,17.37607,3.61,120,1380,107374.18,-42974.889,-46574.379,1750.355,331.11595,290.01509,5.56E-05,0.2101621,1407.9829,2092.9969
514,17.571754,30.605,15,100,14908.155,-27854.288,-45519.944,1513.6617,174.37717,289.94785,0.00010486,0.20549221,1327.0465,1687.8626
509,17.534501,30.606,15,0,14409.021,-27216.472,-45389.774,1504.8206,192.20738,290.03047,9.53E-05,0.20735474,1302.1328,1699.0692
515,17.583646,1.611,15,200,15420.035,-28484.867,-45643.001,1541.577,355.15846,289.91263,5.16E-05,0.20846943,1180.6887,1909.8366
497,17.447332,9.618,15,-200,13377.696,-25994.702,-45135.93,1554.2359,298.2709,289.91971,6.15E-05,0.20855262,1254.6388,1870.3612
500,17.471905,1.628,15,-100,14029.407,-26805.488,-45313.505,1492.7442,377.96414,289.8735,4.86E-05,0.21010218,1119.4143,1897.6867
513,17.562356,21.628,15,100,14742.421,-27597.196,-45468.673,1500.4572,216.11789,289.95975,8.45E-05,0.20190936,1274.4414,1725.9323
518,17.59794,16.615,15,200,15402.808,-28471.587,-45639.218,1544.4336,221.08561,290.01422,8.30E-05,0.20868836,1309.2015,1765.5965
508,17.525106,21.614,15,0,14412.927,-27223.996,-45380.276,1527.8377,239.80369,289.89715,7.67E-05,0.20940113,1289.9389,1784.3237
501,17.475748,5.615,15,-100,13904.5,-26622.485,-45273.418,1486.792,308.46556,289.85888,6.01E-05,0.21143213,1164.2845,1799.4327
519,17.605946,25.61,15,200,15388.007,-28470.683,-45638.807,1580.7412,166.59899,289.96692,0.000109963,0.20737268,1403.4381,1745.8043
520,17.616451,1.611,15,290,15885.004,-29125.52,-45774.363,1606.8028,287.01863,290.0143,6.46E-05,0.21137408,1310.8572,1902.8095
523,17.630744,16.617,15,290,15780.613,-28952.919,-45749.365,1652.4988,190.8527,290.03111,9.87E-05,0.21358575,1450.2342,1848.1698
511,17.550231,5.613,15,100,14914.528,-27859.756,-45529.441,1524.0551,334.28895,289.89063,5.49E-05,0.20909783,1190.5115,1880.8117
506,17.512988,5.618,15,0,14388.546,-27214.581,-45399.025,1536.8693,350.22828,289.87777,5.25E-05,0.20943436,1170.5245,1890.7381
521,17.620289,3.612,15,290,15862.843,-29098.014,-45764.907,1632.5549,322.43014,289.97287,5.70E-05,0.21032841,1302.7384,1970.8273
512,17.55518,13.624,15,100,14855.199,-27784.598,-45513.694,1513.035,260.728,289.97091,7.17E-05,0.20271007,1230.2603,1783.5377
522,17.624682,9.619,15,290,15871.107,-29094.93,-45761.823,1632.6555,257.4018,289.96765,7.13E-05,0.20901646,1369.3197,1899.5389
524,17.63875,25.612,15,290,15696.286,-29067.219,-45756.273,1696.3583,112.92149,289.9613,0.000163974,0.21108169,1573.1025,1806.4733
531,17.681864,3.614,25,-300,22677.264,-25818.648,-44943.47,1809.7717,359.05183,289.8956,5.14E-05,0.21301791,1452.8499,2190.9278
517,17.591878,9.618,15,200,15345.577,-28548.842,-45636.176,1547.4865,280.64666,289.93114,6.59E-05,0.21186001,1254.6797,1832.391
536,17.71245,3.612,25,-150,23425.308,-26944.867,-45179.47,1868.1208,372.10219,289.92205,4.96E-05,0.21153957,1503.6341,2275.5477
530,17.678026,1.608,25,-300,22685.693,-25849.237,-44961.397,1810.6975,375.39944,289.91146,4.90E-05,0.21073346,1421.7936,2194.6205
510,17.546393,1.608,15,100,14899.069,-27845.119,-45516.12,1528.1002,369.72643,289.95024,4.99E-05,0.21159255,1160.849,1924.0298
534,17.699494,20.617,25,-300,22824.949,-26037.338,-44987.052,1821.3448,213.85132,290.13565,8.87E-05,0.22120534,1608.3799,2048.0241
525,17.650505,1.621,25,-400,22606.135,-25915.515,-44965.59,1756.8188,367.54021,289.98136,5.03E-05,0.21126312,1388.121,2147.8285
532,17.686258,8.607,25,-300,22950.472,-25994.825,-44970.031,1806.6589,275.39609,289.92204,6.70E-05,0.21214888,1530.4981,2096.6635
529,17.670302,15.602,25,-400,22154.982,-25220.344,-44816.836,1794.3361,225.46831,289.92737,8.15E-05,0.20909098,1560.0131,2026.7646
538,17.722907,16.633,25,-150,23665.954,-27259.602,-45220.709,1857.7058,239.76955,289.94451,7.68E-05,0.20850395,1603.1615,2097.1516
526,17.654346,3.611,25,-400,22228.906,-25342.866,-44853.881,1777.802,341.50203,289.94145,5.39E-05,0.2100562,1427.5665,2129.5345
516,17.587484,3.611,15,200,15442.525,-28539.756,-45654.76,1545.0996,341.8265,289.95288,5.38E-05,0.21043917,1188.9911,1892.2816
537,17.716844,9.616,25,-150,23396.528,-26890.102,-45147.771,1854.0734,322.36552,289.9888,5.71E-05,0.21064137,1520.2124,2187.5249
542,17.750211,13.603,25,0,24166.24,-27846.311,-45356.512,1897.7099,273.76795,290.01624,7.00E-05,0.22440365,1610.2026,2172.5146
528,17.663965,10.606,25,-400,22302.79,-25330.614,-44845.781,1810.2575,236.73776,289.87866,7.75E-05,0.20879491,1571.7341,2059.771
546,17.782507,3.614,25,150,24932.334,-28841.457,-45560.73,1890.5928,318.57137,290.05739,5.83E-05,0.20650571,1559.6185,2226.331
527,17.65874,6.605,25,-400,22225.946,-25264.008,-44826.087,1785.1324,311.79748,289.91701,5.91E-05,0.21034663,1472.9633,2118.0569
545,17.77867,1.608,25,150,24949.396,-28895.975,-45539.926,1895.0444,350.78082,289.94553,5.25E-05,0.21045412,1543.5755,2265.5053
547,17.786902,9.619,25,150,24941.338,-28857.821,-45541.406,1874.6831,286.32236,290.08614,6.43E-05,0.21000279,1585.9909,2175.2617
533,17.692039,14.632,25,-300,23251.146,-26734.647,-45115.66,1806.9376,256.46426,290.09001,7.16E-05,0.2094679,1551.4289,2082.6317
539,17.730918,25.613,25,-150,23478.305,-26916.58,-45211.047,1898.3738,214.56253,289.93522,8.57E-05,0.20852584,1671.7496,2116.8867
550,17.811475,1.609,25,300,25660.109,-29836.685,-45730.617,1881.8451,388.59129,290.00633,4.73E-05,0.20974365,1481.637,2285.9893
535,17.708612,1.61,25,-150,23420.827,-26966.946,-45177.908,1853.4805,373.00156,290.01237,5.01E-05,0.20796701,1458.0549,2241.5309
553,17.825494,14.631,25,300,25282.139,-29024.665,-45556.413,1876.9559,207.71937,290.00481,8.83E-05,0.20853797,1656.3906,2084.0842
552,17.819707,8.625,25,300,25116.2,-28996.049,-45565.211,1888.403,308.58202,290.13167,6.19E-05,0.21717035,1563.4517,2209.6291
561,17.874677,3.629,40,-550,37235.77,-26809.476,-44867.654,1796.6924,344.06277,289.99932,5.36E-05,0.21177076,1457.4529,2167.6178
562,17.879076,8.606,40,-550,36339.834,-25511.52,-44621.293,1794.292,311.66786,289.98281,5.91E-05,0.21047914,1484.2302,2129.0224
559,17.861861,15.601,25,400,26227.577,-30374.468,-45831.554,1778.8162,226.69934,289.94264,8.11E-05,0.2092389,1551.3349,2020.5439
556,17.845904,3.613,25,400,26153.076,-30494.359,-45850.385,1890.4576,354.91814,289.97952,5.20E-05,0.2124215,1538.1298,2269.6985
557,17.850299,6.602,25,400,26082.03,-30531.979,-45867.9,1868.6655,317.35005,290.11775,5.86E-05,0.21490875,1553.5822,2207.3168
554,17.832949,20.62,25,300,25703.69,-29892.683,-45744.843,1866.0566,214.06068,290.04762,8.57E-05,0.20869837,1649.2887,2091.4486
544,17.766777,30.607,25,0,24229.845,-27874.146,-45356.429,1860.8694,177.05127,290.01823,0.000103394,0.2071334,1669.839,2034.1711
541,17.745261,5.613,25,0,24210.315,-27881.218,-45351.619,1909.0766,357.92808,289.92417,5.13E-05,0.20899223,1534.0976,2270.6801
540,17.741423,1.608,25,0,24210.521,-27890.181,-45343.889,1915.6135,393.78787,289.91224,4.68E-05,0.21089682,1507.5921,2321.9735
563,17.884856,14.614,40,-550,36307.106,-25749.452,-44676.1,1787.0835,248.58809,289.87571,7.37E-05,0.20764501,1525.6226,2039.4077
566,17.905262,3.631,40,-400,37730.054,-27483.843,-44996.632,1775.4325,342.73525,290.03661,5.37E-05,0.21058974,1428.8487,2134.2523
543,17.75738,21.625,25,0,24220.142,-27880.355,-45341.916,1872.5207,222.0606,290.01091,8.24E-05,0.20641693,1637.6069,2098.1102
551,17.815313,3.612,25,300,25606.371,-29752.152,-45707.428,1886.4972,308.29814,289.84948,6.06E-05,0.21314064,1578.5544,2213.9607
560,17.870834,1.625,40,-550,36947.102,-26384.307,-44783.698,1814.8165,381.82216,290.0257,4.83E-05,0.21087098,1436.5775,2225.0993
548,17.792964,16.613,25,150,24914.408,-28834.673,-45549.053,1860.0654,249.44946,290.04284,7.52E-05,0.2171704,1595.3149,2107.5639
549,17.800969,25.614,25,150,24930.607,-28845.692,-45541.077,1840.7556,182.74898,290.00534,0.00010026,0.20648196,1642.7064,2020.7684
569,17.923729,25.614,40,-400,37202.631,-26315.727,-44771.281,1693.6253,184.10773,289.99177,0.000100166,0.20840328,1495.3046,1873.5136
555,17.842067,1.609,25,400,26240.857,-30443.459,-45845.657,1885.8274,316.05598,290.04142,5.81E-05,0.20902546,1570.0578,2222.8311
567,17.909662,9.619,40,-400,36993.438,-26384.266,-44788.467,1753.3923,300.38726,290.07798,6.14E-05,0.2097798,1449.7499,2073.8663
558,17.855524,10.607,25,400,26300.268,-30467.223,-45859.348,1824.702,282.66757,290.04126,6.52E-05,0.21075575,1549.2709,2132.8907
572,17.942466,9.619,40,-200,37948.785,-27661.788,-45038.611,1694.1659,322.59907,289.96995,5.74E-05,0.21355654,1378.6936,2044.3468
575,17.967039,1.613,40,0,38836.621,-28893.673,-45298.498,1655.448,388.35024,290.18608,4.75E-05,0.21148539,1267.4338,2070.0005
571,17.938072,3.613,40,-200,37881.727,-27694.433,-45045.23,1714.9302,375.51863,290.08509,4.91E-05,0.21167729,1336.3401,2112.3771
565,17.901424,1.611,40,-400,37037.554,-26412.635,-44799.075,1777.6204,383.58544,290.02282,4.80E-05,0.21171942,1403.2983,2195.7017
568,17.915723,16.617,40,-400,36907.179,-26519.863,-44812.355,1723.8149,256.71232,290.00072,7.20E-05,0.20992465,1468.2639,1997.3724
579,17.992394,30.607,40,0,38852.697,-28899.593,-45269.225,1543.272,191.85187,290.0356,9.52E-05,0.20536338,1346.5804,1743.2984
577,17.975827,13.601,40,0,38835.224,-28881.297,-45278.188,1611.7328,260.77805,290.05004,7.09E-05,0.20875142,1341.8324,1880.6727
583,18.018579,16.616,40,200,39898.744,-30419.077,-45571.954,1517.3573,257.02128,289.96425,7.13E-05,0.20783099,1255.4505,1785.1757
564,17.892306,20.618,40,-550,36358.5,-25524.841,-44625.651,1758.9652,192.81316,289.9893,9.50E-05,0.20712549,1555.9094,1954.1411
580,18.004286,1.611,40,200,39921.193,-30154.133,-45509.665,1558.3908,341.96316,289.98973,5.37E-05,0.20928378,1213.6262,1919.4647
582,18.012517,9.619,40,200,39731.612,-30031.693,-45477.102,1539.9049,309.19555,290.01925,5.93E-05,0.20832192,1225.4923,1862.1037
588,18.051384,16.616,40,400,40576.196,-31287.836,-45753.066,1493.5239,238.882,289.9904,7.69E-05,0.20753277,1244.4972,1735.8159
584,18.026585,25.615,40,200,39780.169,-30043.246,-45500.003,1496.6264,194.8444,290.04028,9.42E-05,0.20384522,1285.0967,1688.6912
581,18.008123,3.616,40,200,39706.614,-30055.457,-45507.239,1557.5918,324.65351,290.00363,5.66E-05,0.20968817,1221.5936,1889.1539
592,18.078127,8.607,40,550,41322.433,-32392.841,-45972.497,1483.0436,284.98609,290.02892,6.42E-05,0.20719831,1197.8562,1786.6994
570,17.934234,1.609,40,-200,37898.625,-27591.194,-45051.562,1717.6373,391.43741,290.06449,4.71E-05,0.21078696,1333.6321,2142.0244
573,17.948529,16.613,40,-200,37945.085,-27585.808,-45017.477,1674.9191,230.94543,290.02825,7.95E-05,0.20902772,1432.1178,1906.5085
595,18.101731,1.621,65,-810,59830.16,-26466.948,-44351.867,1492.7295,338.44967,289.9307,5.46E-05,0.20894283,1159.3529,1859.1824
578,17.982996,21.625,40,0,38823.3,-28868.798,-45276.091,1573.8982,213.25503,290.01335,8.58E-05,0.20681123,1355.0671,1795.3976
589,18.05939,25.613,40,400,40603.866,-31375.863,-45774.158,1463.3406,173.6947,290.13572,0.000111066,0.22684725,1278.092,1633.9383
574,17.956534,25.614,40,-200,37860.552,-27591.399,-45018.053,1642.913,217.79145,289.9385,8.42E-05,0.20794595,1414.7753,1861.2954
597,18.109965,9.619,65,-810,59508.27,-25366.467,-44131.326,1501.8125,271.05542,290.0167,6.81E-05,0.21058018,1219.4669,1776.7856
591,18.073733,3.612,40,550,41308.248,-32335.527,-45952.844,1489.8451,331.92615,290.05232,5.53E-05,0.20849504,1158.1836,1841.3517
590,18.069896,1.609,40,550,41415.229,-32508.292,-45983.474,1490.7129,358.00302,290.02674,5.13E-05,0.2093987,1126.7064,1862.3542
585,18.03709,1.612,40,400,40605.141,-31307.694,-45754.299,1518.0899,342.97368,290.12441,5.35E-05,0.20777011,1164.9297,1869.0097
587,18.045321,9.62,40,400,40606.415,-31340.093,-45756.52,1506.4135,277.66233,290.04748,6.62E-05,0.20924546,1223.8096,1794.8974
576,17.970877,5.613,40,0,38839.582,-28884.34,-45277.776,1635.5391,310.90405,289.99548,5.91E-05,0.20967917,1319.4809,1962.1555
586,18.040928,3.614,40,400,40521.801,-31180.156,-45732.221,1517.5927,326.59789,290.0294,5.65E-05,0.21177891,1192.9758,1866.4788
605,18.167349,1.609,65,-300,61749.002,-28556.901,-44757.466,1518.1136,380.86874,290.03094,4.84E-05,0.20989126,1131.4566,1923.2909
599,18.124034,25.612,65,-810,58815.235,-25313.963,-44147.443,1493.774,144.74414,290.05684,0.000126168,0.20553439,1338.5853,1637.5258
601,18.138376,3.612,65,-600,60572.575,-26831.308,-44413.827,1528.1085,341.83631,290.04695,5.40E-05,0.21008577,1179.511,1883.0849
600,18.134539,1.61,65,-600,60065.708,-26505.514,-44359.514,1522.6717,370.09429,289.99333,4.97E-05,0.20949644,1138.489,1898.7434
593,18.083909,14.631,40,550,40707.353,-31033.951,-45701.055,1471.5392,220.716,289.93488,8.33E-05,0.20932591,1249.2732,1703.7672
610,18.200153,1.61,65,0,63106.541,-30526.881,-45149.662,1506.0137,388.54885,290.10209,4.75E-05,0.21142026,1105.8615,1906.2395
604,18.156838,25.633,65,-600,61314.785,-28047.569,-44662.532,1490.1891,171.68234,290.06858,0.000106715,0.20745915,1311.9467,1667.7098
606,18.171187,3.612,65,-300,61859.273,-28733.818,-44778.065,1515.075,357.29061,289.93026,5.17E-05,0.21193812,1144.9653,1881.3378
594,18.091363,20.618,40,550,41334.192,-32352.055,-45963.41,1462.6691,178.54135,290.03438,0.000102632,0.20804948,1274.1774,1642.661
613,18.216115,21.608,65,0,63110.077,-30523.838,-45136.588,1467.9238,212.02332,290.05427,8.64E-05,0.20671192,1240.9339,1677.5307
616,18.241239,3.613,65,300,64639.19,-32528.191,-45538.158,1484.8538,330.6427,290.04416,5.56E-05,0.20923204,1139.1542,1820.2094
608,18.181643,16.616,65,-300,61669.567,-28682.178,-44773.624,1502.1014,224.1451,290.01009,8.19E-05,0.20789051,1264.2464,1728.2586
611,18.203991,5.614,65,0,63112.873,-30520.22,-45143.618,1495.2194,345.26529,289.92717,5.36E-05,0.21180229,1144.1198,1855.2842
598,18.116028,16.614,65,-810,59633.877,-25578.866,-44178.279,1499.9832,227.85129,290.06229,8.01E-05,0.20475342,1480.4084,1493.5815
603,18.148832,16.612,65,-600,60159.081,-26676.223,-44397.833,1508.7207,211.54459,290.21456,8.67E-05,0.20775697,1284.6917,1720.4194
609,18.189648,25.613,65,-300,61716.398,-28657.221,-44782.752,1481.2469,218.94751,290.08368,8.36E-05,0.20732137,1256.8911,1710.0988
612,18.208941,13.62,65,0,63090.136,-30510.188,-45138.972,1481.754,258.45907,290.04713,7.10E-05,0.20855411,1214.5745,1750.6477
596,18.105572,3.613,65,-810,59591.939,-25472.256,-44150.732,1498.7024,281.01956,290.08,6.51E-05,0.20680571,1200.6296,1778.4512
618,18.251694,16.613,65,300,64582.985,-32423.389,-45512.995,1459.1571,272.59664,289.984,6.72E-05,0.20819644,1177.1185,1740.629
620,18.270211,1.612,65,600,66219.903,-34395.467,-45895.858,1460.0378,303.5415,290.03617,6.08E-05,0.21021956,1141.2253,1766.3202
602,18.14277,9.617,65,-600,60158.053,-26671.741,-44403.836,1516.7489,302.06528,290.24567,6.09E-05,0.20998333,1216.6832,1840.8017
617,18.245632,9.617,65,300,64798.634,-32423.965,-45512.954,1472.8767,265.96798,290.0405,6.92E-05,0.21036881,1207.9724,1756.4922
614,18.225508,30.606,65,0,63094.987,-30514.3,-45149.457,1452.6215,170.44971,290.0501,0.00010726,0.20542034,1269.3664,1618.2699
627,18.311248,9.618,65,810,67103.139,-35836.465,-46169.355,1443.1546,283.81348,290.17703,6.53E-05,0.21175436,1146.1846,1730.674
629,18.325315,25.613,65,810,66794.323,-35364.711,-46085.111,1408.254,146.68034,290.04984,0.00012498,0.20750231,1254.1657,1557.0666
607,18.175581,9.617,65,-300,61805.494,-28642.584,-44773.419,1502.6887,317.09194,289.95418,5.79E-05,0.20869699,1188.2875,1843.2075
630,18.33707,1.619,90,-1070,83021.971,-26708.334,-43958.725,1437.163,358.55767,290.15581,5.13E-05,0.21101841,1084.5521,1823.458
615,18.237401,1.61,65,300,64491.216,-32367.267,-45500.743,1478.7713,319.373,290.04782,5.73E-05,0.20788971,1150.2309,1811.2338
633,18.351367,16.615,90,-1070,82203.201,-25372.84,-43713.721,1404.1898,188.00809,290.02861,9.77E-05,0.20927119,1213.5237,1600.6178
625,18.303015,1.611,65,810,66788.567,-35637.92,-46141.479,1439.3056,357.20468,290.09851,5.21E-05,0.2126395,1072.9568,1810.2251
634,18.359372,25.612,90,-1070,82417.207,-25698.429,-43749.409,1377.4879,168.77088,290.09731,0.000112311,0.21318745,1202.9676,1552.8506
621,18.274049,3.611,65,600,65785.48,-34460.1,-45923.775,1462.5908,288.44285,289.99485,6.37E-05,0.20913448,1161.2792,1755.5289
637,18.378109,9.618,90,-700,84412.943,-27971.26,-44182.226,1410.7342,317.7524,290.07072,5.78E-05,0.20905465,1090.6856,1748.7386
639,18.392177,25.61,90,-700,83954.508,-27585.109,-44138.357,1397.4746,202.94953,290.09024,9.04E-05,0.20904046,1187.5178,1606.0176
638,18.384171,16.613,90,-700,83541.257,-27608.134,-44126.515,1396.0728,209.59247,290.12093,8.79E-05,0.21021073,1184.2258,1618.6227
619,18.259701,25.631,65,300,63929.172,-31670.369,-45372.259,1442.5427,170.47628,289.98079,0.000107311,0.20648128,1259.3682,1610.5308
623,18.284506,16.613,65,600,66076.534,-34502.49,-45929.531,1435.9852,243.7771,290.04805,7.52E-05,0.20813787,1187.8865,1690.1337
632,18.345305,9.616,90,-1070,82158.303,-25243.411,-43665.74,1422.7412,303.95982,290.07079,6.06E-05,0.21094507,1108.5047,1737.3539
636,18.373715,3.611,90,-700,84032.997,-27933.64,-44186.913,1420.0527,345.63401,290.0944,5.40E-05,0.21545149,1073.6894,1786.8864
622,18.278443,9.618,65,600,65896.573,-34405.335,-45913.579,1448.9687,238.96214,290.09553,7.70E-05,0.20912662,1196.7865,1689.3448
643,18.416976,16.615,90,-300,85838.823,-30290.511,-44646.867,1395.7482,234.87335,290.06186,7.84E-05,0.2090037,1150.1458,1634.2784
624,18.29251,25.612,65,600,65903.563,-34207.366,-45882.578,1415.7774,152.24568,290.00927,0.000120355,0.20675801,1254.0078,1566.8306
642,18.410914,9.619,90,-300,85764.65,-30247.135,-44646.086,1413.5103,328.53577,290.02786,5.61E-05,0.21129448,1074.5933,1753.7097
628,18.31731,16.613,65,810,66655.313,-35847.771,-46192.133,1432.1551,242.54122,290.10775,7.60E-05,0.21114625,1181.6583,1683.4629
646,18.439324,5.614,90,0,87209.69,-32162.72,-45004.814,1407.8365,329.4755,290.08323,5.58E-05,0.21026325,1067.8705,1746.0083
626,18.306853,3.613,65,810,66495.786,-35502.981,-46126.966,1447.357,326.45587,289.96028,5.64E-05,0.21087833,1118.3852,1791.0492
648,18.451443,21.627,90,0,87213.761,-32157.252,-45021.589,1383.0435,235.04469,290.05053,7.81E-05,0.20939768,1145.9343,1630.702
635,18.369878,1.608,90,-700,84245.645,-27726.38,-44122.856,1410.0514,393.42577,290.12801,4.69E-05,0.21209557,1018.5474,1831.3213
645,18.435486,1.61,90,0,87200.768,-32156.224,-45022.822,1411.8792,387.5041,289.96643,4.77E-05,0.21272568,1011.4462,1809.281
631,18.34091,3.614,90,-1070,82847.396,-25691.07,-43759.77,1438.4206,340.14755,290.1831,5.44E-05,0.20948388,1080.9339,1784.4398
644,18.424981,25.612,90,-300,85865.424,-30273.983,-44649.868,1388.5142,222.54069,290.0142,8.23E-05,0.20784822,1159.9564,1617.5386
651,18.476571,3.613,90,300,88415.07,-34029.297,-45378.344,1405.9116,317.24363,290.04566,5.82E-05,0.21176762,1086.325,1746.867
657,18.513781,9.62,90,700,90645.621,-36623.528,-45884.511,1388.5403,210.43877,290.08569,8.73E-05,0.20936732,1172.8744,1606.065
641,18.406519,3.611,90,-300,85977.916,-30279.41,-44649.622,1426.3416,360.4057,290.05097,5.11E-05,0.21084813,1068.5948,1814.1426
655,18.505539,1.63,90,700,89481.356,-34935.306,-45546.915,1386.4351,319.80867,289.98996,5.76E-05,0.21081527,1069.6595,1730.1082
640,18.402682,1.61,90,-300,85843.674,-30343.961,-44675.072,1422.4529,396.15288,290.1108,4.66E-05,0.21130579,1025.8093,1851.0594
650,18.472733,1.608,90,300,88642.355,-34163.332,-45402.067,1406.0398,335.4495,290.1087,5.49E-05,0.21074508,1069.1946,1762.9872
661,18.542199,3.612,90,1070,92730.626,-39380.081,-46444.579,1410.7798,344.57569,290.04315,5.35E-05,0.21127202,1051.6636,1763.2455
649,18.460841,30.606,90,0,87201.221,-32165.269,-45027.551,1376.6003,176.35069,289.98233,0.000103786,0.20606834,1186.4058,1551.6952
653,18.487027,16.613,90,300,88626.608,-34143.638,-45413.374,1385.4808,269.69172,290.12943,6.82E-05,0.20985685,1111.7044,1668.2047
647,18.444274,13.602,90,0,87212.363,-32164.077,-45020.725,1405.3378,279.63383,290.06153,6.66E-05,0.21436355,1111.5189,1685.8548
659,18.527855,25.615,90,700,89873.679,-36251.602,-45823.331,1382.3102,172.2168,290.09692,0.000106645,0.20880551,1204.0806,1558.2932
664,18.560666,25.612,90,1070,91617.014,-38956.104,-46350.59,1384.3978,149.01084,289.98901,0.000123245,0.20855613,1227.2124,1533.4441
660,18.538361,1.609,90,1070,92545.114,-38954.5,-46334.843,1395.6774,250.88408,290.07959,7.32E-05,0.2091412,1143.4965,1662.1702
669,18.594724,25.612,120,-1380,106784.4,-25366.633,-43151.515,1362.3171,155.98004,290.03662,0.00011773,0.20856695,1201.6517,1524.8635
671,18.609067,3.611,120,-1000,107355.12,-27627.335,-43601.724,1392.0887,310.90382,290.05143,5.92E-05,0.20997694,1374.9706,1405.1506
665,18.572421,1.62,120,-1380,106930.19,-26997.661,-43464.934,1411.5973,382.9886,290.06383,4.83E-05,0.21360296,1026.8502,1817.5841
670,18.605229,1.61,120,-1000,107157.03,-27964.971,-43682.021,1387.7224,364.27592,290.22395,5.07E-05,0.21281936,1023.9588,1779.415
673,18.619522,16.615,120,-1000,107374.18,-27653.813,-43597.982,1380.5383,254.87782,290.23413,7.58E-05,0.22067629,1119.9885,1655.6378
652,18.480965,9.619,90,300,88450.347,-34060.216,-45390.596,1393.1097,289.72407,290.17091,6.35E-05,0.2099045,1100.6112,1698.1766
654,18.495033,25.612,90,300,88835.557,-34053.062,-45376.411,1367.0744,192.48503,290.07077,9.51E-05,0.20740971,1170.9259,1569.0135
667,18.580655,9.619,120,-1380,105989.72,-25602.509,-43225.028,1397.7934,249.11589,290.03103,7.40E-05,0.21142608,1138.2638,1651.1705
658,18.519845,16.633,90,700,89273.025,-34872.729,-45541.611,1384.4576,228.04937,290.11264,8.16E-05,0.21426671,1147.766,1615.739
666,18.576262,3.612,120,-1380,105937.42,-25917.244,-43249.327,1408.8842,305.35788,290.16388,6.13E-05,0.21709546,1097.789,1722.8272
675,18.638039,1.608,120,-500,107374.18,-30891.365,-44248.257,1394.3514,376.57269,290.02379,4.89E-05,0.21143723,1022.8669,1799.3048
683,18.686812,21.609,120,0,107374.18,-34078.388,-44852.606,1359.5558,249.51646,290.14359,7.43E-05,0.21362156,1109.9813,1625.4934
668,18.586718,16.614,120,-1380,106404.57,-25245.18,-43149.706,1382.2534,227.05663,290.01836,8.10E-05,0.20998102,1150.2529,1620.2723
678,18.652333,16.632,120,-500,107374.18,-32099.445,-44462.63,1374.766,272.36304,290.19216,6.77E-05,0.21099376,1103.3156,1666.8258
662,18.546593,9.639,90,1070,90497.648,-36518.068,-45900.381,1400.0181,202.28376,289.95097,9.07E-05,0.20839438,1194.4561,1613.4934
679,18.660344,25.613,120,-500,107374.18,-30922.324,-44240.692,1367.4742,199.16287,290.26367,9.74E-05,0.23382456,1159.9666,1565.599
686,18.711935,3.613,120,500,107374.18,-37359.074,-45485.942,1382.2978,371.94344,289.96335,4.96E-05,0.21273588,1002.252,1774.3237
681,18.674688,5.633,120,0,107374.18,-34069.795,-44846.151,1383.0342,356.29349,290.01375,5.17E-05,0.21105749,1014.3732,1746.8692
663,18.552661,16.612,90,1070,92140.62,-39317.176,-46429.038,1399.3835,211.69202,290.12492,8.66E-05,0.20843673,1174.1741,1610.2805
674,18.627528,25.632,120,-1000,107374.18,-30059.734,-44070.599,1370.0296,172.86835,290.07836,0.000106064,0.20828264,1186.0235,1542.2189
672,18.61346,9.616,120,-1000,107333.62,-27647.317,-43600.326,1389.7226,295.13287,290.32158,6.24E-05,0.21115033,1094.49,1703.6818
656,18.509382,3.631,90,700,89484.316,-35014.37,-45571.42,1392.0383,310.33671,290.13925,5.92E-05,0.21026812,1073.2165,1716.9047
676,18.641877,3.611,120,-500,107374.18,-30694.26,-44196.74,1398.826,316.57329,290.07641,5.84E-05,0.21306139,1073.2461,1722.764
688,18.722397,16.617,120,500,107374.18,-37225.532,-45470.318,1379.5782,222.94236,290.18561,8.27E-05,0.21058013,1152.5366,1613.4735
689,18.730402,25.612,120,500,107374.18,-37182.403,-45439.029,1376.8688,219.78516,290.08191,8.37E-05,0.21019771,1147.7256,1602.83
694,18.763219,25.612,120,1000,107374.18,-40332.263,-46040.706,1396.3709,185.46857,290.07403,9.96E-05,0.20615838,1194.374,1581.4543
691,18.744751,3.614,120,1000,107374.18,-40390.522,-46084.371,1401.342,284.59972,290.0825,6.49E-05,0.21300262,1110.7907,1698.4517
693,18.755213,16.614,120,1000,107374.18,-40411.614,-46066.239,1396.7576,251.94366,290.15741,7.48E-05,0.22102892,1143.5144,1662.3139
684,18.696204,30.606,120,0,107374.18,-34079.827,-44850.386,1353.6822,199.64627,290.03368,9.21E-05,0.21018713,1147.2395,1560.0231
690,18.740907,1.629,120,1000,107374.18,-37918.567,-45617.592,1405.9906,385.27405,290.2114,4.80E-05,0.21369071,1018.3725,1816.0517
685,18.708096,1.611,120,500,107374.18,-37255.053,-45469.537,1377.3972,385.62161,290.07755,4.80E-05,0.21384688,983.4804,1777.4085
680,18.67085,1.611,120,0,107374.18,-34072.714,-44837.969,1383.0135,339.22172,289.99916,5.46E-05,0.21319637,1037.5919,1736.3172
692,18.749146,9.635,120,1000,107374.18,-38281.283,-45670.137,1389.5891,293.39022,290.10791,6.29E-05,0.21203107,1087.6838,1696.9526
695,18.773724,1.609,120,1380,107374.18,-43020.115,-46559.496,1422.9525,381.21969,289.99128,4.89E-05,0.21667759,1041.8384,1832.4242
698,18.788018,16.615,120,1380,107374.18,-42970.119,-46589.222,1410.0699,257.94834,290.17818,7.23E-05,0.21231097,1147.7195,1684.7654
677,18.646271,9.618,120,-500,107374.18,-30838.573,-44220.134,1389.4783,283.78444,290.06334,6.48E-05,0.21006758,1098.1277,1687.4177
687,18.716329,9.636,120,500,107374.18,-36211.267,-45256.027,1377.6814,323.28838,290.05903,5.70E-05,0.21173648,1054.3722,1723.7187
701,18.811619,3.613,40,-550,36069.051,-25430.729,-44619.238,1454.1008,371.40365,290.11635,5.00E-05,0.21616181,1071.9199,1835.9589
682,18.679643,13.601,120,0,107374.18,-34062.888,-44858.856,1368.2258,297.9475,290.10726,6.18E-05,0.21076383,1069.3571,1682.5419
696,18.777561,3.614,120,1380,107374.18,-43053.624,-46611.794,1422.8898,329.1098,290.09316,5.62E-05,0.21411231,1092.6622,1771.1459
706,18.842199,3.612,40,-400,36452.941,-26144.155,-44755.246,1459.6358,384.09929,290.04567,4.81E-05,0.21278299,1079.1252,1875.7031
708,18.852655,16.613,40,-400,36765.003,-26423.571,-44802.61,1443.3741,230.95077,290.07684,7.99E-05,0.21234111,1200.8098,1677.1094
704,18.829243,20.62,40,-550,36068.105,-25368.193,-44594.116,1439.8116,210.63121,290.11605,8.78E-05,0.21255536,1221.6177,1654.6551
707,18.846593,9.617,40,-400,36652.718,-26200.77,-44762.523,1455.0446,322.94034,290.04199,5.73E-05,0.21448882,1121.352,1786.9207
702,18.816013,8.606,40,-550,35914.541,-25509.217,-44628.201,1440.7109,333.76396,290.14948,5.53E-05,0.21274494,1100.9684,1795.5468
716,18.907826,5.615,40,0,38576.282,-28864.563,-45274.446,1477.2513,393.86117,290.08278,4.71E-05,0.21588994,1072.5003,1886.3785
697,18.781956,9.616,120,1380,107374.18,-43189.797,-46619.935,1418.0879,298.38029,290.04348,6.21E-05,0.21415141,1118.513,1734.0223
718,18.919944,21.609,40,0,38558.561,-28875.418,-45281.682,1469.5735,267.64888,290.1012,6.88E-05,0.20927861,1199.5542,1759.1226
714,18.893471,25.633,40,-200,37892.91,-28140.036,-45132.928,1449.4371,217.78507,290.06584,8.47E-05,0.21189518,1219.2248,1668.2399
699,18.796024,25.611,120,1380,107374.18,-43129.687,-46621.949,1414.3771,169.45082,290.23643,0.000108613,0.20981134,1239.9642,1590.0459
705,18.838361,1.611,40,-400,36751.148,-26359.432,-44800.472,1460.3941,407.34546,290.14713,4.59E-05,0.21924761,1042.9192,1877.798
723,18.955523,16.616,40,200,39564.151,-30058.952,-45508.925,1471.7988,268.70592,290.10768,6.90E-05,0.21553612,1197.506,1749.1909
715,18.903983,1.631,40,0,38548.364,-28869.045,-45286.616,1471.2504,370.70014,290.10576,4.99E-05,0.2145485,1106.6274,1871.0696
700,18.807778,1.621,40,-550,36424.243,-26132.355,-44749.161,1445.5061,399.78201,290.0535,4.65E-05,0.21712278,1057.8335,1883.8332
717,18.912776,13.6,40,0,38562.138,-28876.898,-45293.606,1470.0548,284.7346,290.00959,6.52E-05,0.21626286,1188.417,1776.9668
720,18.941229,1.608,40,200,39650.081,-30192.945,-45539.802,1483.4635,379.98652,290.06342,4.90E-05,0.2179058,1101.5984,1888.2804
724,18.963529,25.614,40,200,39448.906,-30136.988,-45548.025,1469.3895,214.68382,290.11241,8.65E-05,0.2141284,1245.4529,1688.0118
713,18.88546,16.634,40,-200,37761.794,-28080.708,-45137.944,1455.4839,278.92104,290.03368,6.63E-05,0.21308261,1162.8374,1738.9909
719,18.929336,30.61,40,0,38548.693,-28878.666,-45317.74,1465.844,221.11915,290.23153,8.82E-05,0.23061739,1235.5025,1693.1035
703,18.821794,14.61,40,-550,35639.482,-25069.288,-44547.985,1434.8421,260.92188,290.10533,7.08E-05,0.21214963,1158.879,1695.2625
725,18.974034,1.609,40,400,40513.948,-31380.303,-45761.659,1492.4994,375.16799,289.90614,4.98E-05,0.21772479,1109.0141,1887.1071
709,18.860661,25.61,40,-400,36567.569,-26251.67,-44783.369,1442.813,216.52151,290.02063,8.51E-05,0.2115657,1214.0582,1661.7903
711,18.875003,3.614,40,-200,37585.082,-27667.421,-45050.575,1465.4861,405.50129,290.07883,4.59E-05,0.21414026,1057.6151,1901.8091
728,18.988328,16.614,40,400,40847.884,-31397.654,-45770.581,1474.7789,278.19296,290.13377,6.68E-05,0.21566286,1190.5795,1764.6326
710,18.871165,1.612,40,-200,37546.187,-27625.853,-45042.105,1468.3063,430.90244,289.98015,4.30E-05,0.2153414,1044.5827,1936.3971
735,19.038667,1.624,65,-810,60238.597,-26999.468,-44446.555,1500.0363,395.42853,290.04228,4.74E-05,0.22061719,1108.7609,1923.2694
712,18.879397,9.618,40,-200,37674.384,-27661.952,-45051.685,1467.3507,333.29413,290.07834,5.57E-05,0.21487194,1133.957,1820.8309
732,19.015069,8.61,40,550,40788.843,-31857.566,-45874.108,1479.7856,305.12693,290.14961,6.08E-05,0.21586596,1167.9498,1801.828
721,18.945067,3.612,40,200,39611.844,-30155.325,-45534.211,1484.9808,365.23429,290.05418,5.08E-05,0.21635084,1122.9471,1877.3256
731,19.010676,3.615,40,550,40641.61,-32008.622,-45904.698,1483.2525,296.43391,290.10431,6.27E-05,0.21717886,1177.5163,1789.211
733,19.02085,14.615,40,550,41378.226,-32101.089,-45915.511,1477.672,245.3225,290.05348,7.56E-05,0.21524455,1236.2338,1744.1803
739,19.060969,25.617,65,-810,58764.457,-26110.318,-44303.145,1491.4601,191.50454,289.95842,9.68E-05,0.21555461,1299.1585,1697.3465
734,19.028299,20.62,40,550,40989.977,-32073.049,-45903.136,1481.1655,207.8803,290.04387,8.99E-05,0.22150797,1280.6125,1710.3269
736,19.042508,3.615,65,-810,59576.973,-25838.343,-44230.372,1498.6083,375.68977,290.02052,4.97E-05,0.21997017,1116.7937,1894.1356
722,18.949461,9.619,40,200,39640.954,-30174.814,-45536.308,1476.6496,314.43976,290.04759,5.90E-05,0.21575551,1148.8798,1795.6555
726,18.977871,3.612,40,400,40496.474,-31450.898,-45778.516,1493.4079,295.25722,290.07164,6.29E-05,0.21672773,1191.8815,1798.6336
738,19.052964,16.619,65,-810,59241.68,-25991.208,-44267.375,1488.2526,223.38073,290.025,8.31E-05,0.21569717,1260.5945,1721.4156
743,19.085768,16.619,65,-600,59807.094,-27082.356,-44490.63,1493.3463,248.60896,290.16173,7.56E-05,0.21746441,1237.5761,1754.6562
745,19.104279,1.615,65,-300,61328.106,-28832.494,-44808.202,1519.8812,456.1278,290.00349,4.09E-05,0.21976395,1050.619,1990.5527
742,19.079706,9.623,65,-600,60158.546,-27132.886,-44494.371,1512.7004,333.19258,290.17759,5.65E-05,0.21286423,1168.6116,1865.247
727,18.982265,9.62,40,400,40575.661,-31281.586,-45746.364,1488.2454,299.28468,290.01661,6.18E-05,0.21392439,1187.2112,1807.2838
729,18.996333,25.614,40,400,40482.824,-31330.02,-45767.662,1466.0367,164.32259,290.01185,0.000112786,0.21325362,1298.2391,1640.074
749,19.126578,25.616,65,-300,61746.412,-28905.35,-44827.937,1507.2931,233.58832,290.05448,7.98E-05,0.21858948,1264.6796,1748.0173
747,19.11251,9.624,65,-300,61527.021,-28931.129,-44864.776,1519.7699,354.35639,290.12944,5.32E-05,0.22280378,1160.312,1891.8193
746,19.108117,3.613,65,-300,61439.364,-28778.14,-44800.349,1520.3813,405.09972,290.05684,4.70E-05,0.22539183,1115.3544,1957.7163
754,19.162438,30.611,65,0,62788.104,-30532.513,-45162.86,1506.015,221.57145,290.1227,8.40E-05,0.21728986,1277.0553,1732.6619
756,19.178168,3.617,65,300,63933.901,-32174.973,-45484.05,1526.8192,402.91831,290.06577,4.65E-05,0.22043496,1115.5181,1943.199
730,19.006837,1.614,40,550,41087.049,-31886.511,-45863.213,1486.2591,375.5105,290.05429,4.95E-05,0.21781058,1102.8318,1879.5823
751,19.140921,5.618,65,0,62785.843,-30520.056,-45156.405,1525.3955,392.62989,290.05622,4.73E-05,0.2166641,1112.8244,1919.9332
758,19.188624,16.618,65,300,63866.842,-32149.44,-45467.687,1507.3614,255.99348,290.13127,7.27E-05,0.21804038,1246.9263,1774.6798
752,19.145872,13.621,65,0,62776.222,-30522.07,-45177.291,1521.656,329.25236,290.00015,5.67E-05,0.22019023,1192.1967,1870.076
740,19.071474,1.614,65,-600,60429.371,-27149.455,-44492.357,1514.3563,414.67045,290.07643,4.51E-05,0.22128658,1097.5876,1956.8164
761,19.210972,3.617,65,600,65661.107,-33956.935,-45821.605,1525.6747,391.34129,290.167,4.82E-05,0.22094602,1139.5087,1953.4004
741,19.075312,3.616,65,-600,59815.605,-27053.452,-44474.759,1511.6201,397.63392,290.10591,4.69E-05,0.21975565,1104.4494,1924.4193
760,19.207135,1.615,65,600,65000.386,-33773.357,-45789.37,1526.5232,413.03201,290.05002,4.53E-05,0.21979447,1122.3881,1977.7937
744,19.093773,25.617,65,-600,60384.762,-27222.928,-44500.086,1492.8857,219.69753,290.0259,8.47E-05,0.21709931,1269.0728,1722.402
748,19.118573,16.617,65,-300,61205.378,-28783.773,-44813.958,1514.7509,300.65912,290.08681,6.22E-05,0.22037618,1210.864,1828.7421
737,19.046901,9.622,65,-810,59993.182,-26079.44,-44278.847,1489.6671,309.68069,290.07042,6.02E-05,0.21832386,1169.8557,1809.0534
753,19.153045,21.613,65,0,62738.766,-30489.548,-45155.912,1527.0372,273.92859,290.09772,6.80E-05,0.21757633,1235.7037,1794.5388
762,19.215367,9.622,65,600,65064.773,-33839.676,-45807.214,1517.6053,338.77736,290.10269,5.55E-05,0.22511073,1203.4487,1911.5311
768,19.254233,16.619,65,810,66810.235,-35051.169,-46017.518,1509.7515,251.43982,290.02816,7.47E-05,0.22077036,1248.2369,1766.6015
763,19.221429,16.619,65,600,65676.114,-33926.346,-45813.875,1512.3045,235.29188,290.14724,8.03E-05,0.22263347,1280.271,1767.0522
757,19.182562,9.623,65,300,63796.782,-32142.492,-45477.965,1518.7833,350.88457,290.0821,5.30E-05,0.21650632,1170.2842,1898.2108
750,19.137083,1.616,65,0,62781.69,-30531.938,-45166.601,1531.1081,386.11111,290.20045,4.85E-05,0.22135959,1137.2443,1934.2608
764,19.229434,25.617,65,600,65122.91,-33821.297,-45798.95,1504.3504,220.53158,290.11441,8.43E-05,0.21763664,1284.8401,1740.271
767,19.248171,9.623,65,810,66631.63,-35162.631,-46049.834,1514.358,273.87237,290.10219,6.84E-05,0.22255067,1249.9651,1818.4289
774,19.296296,25.615,90,-1070,82732.232,-25922.875,-43792.292,1481.8603,172.6296,290.079,0.000108854,0.22164655,1301.3375,1659.1776
769,19.262239,25.616,65,810,65513.668,-34979.917,-46022.328,1504.7447,207.48495,289.91045,9.03E-05,0.22191816,1294.7092,1723.3009
770,19.273994,1.624,90,-1070,82600.745,-27449.184,-44114.222,1513.9888,351.87915,290.05591,5.33E-05,0.22249895,1153.1378,1878.0642
773,19.288291,16.619,90,-1070,81634.824,-26262.156,-43884.019,1495.559,277.02538,290.20262,6.93E-05,0.23041837,1212.4545,1785.4647
776,19.310639,3.616,90,-700,83626.818,-28082.805,-44228.111,1498.3209,337.92903,290.0818,5.56E-05,0.22449527,1153.3121,1849.1525
755,19.17433,1.615,65,300,63777.951,-32138.421,-45456.051,1520.3532,423.91273,289.97409,4.41E-05,0.22142746,1090.3423,1966.385
777,19.315033,9.622,90,-700,83411.497,-28301.783,-44282.835,1493.2108,302.63537,290.0116,6.18E-05,0.22051512,1184.3733,1806.3843
779,19.3291,25.616,90,-700,84291.077,-28378.627,-44271.857,1482.7673,201.50133,290.08547,9.27E-05,0.22074221,1280.7852,1697.0936
766,19.243777,3.617,65,810,66622.297,-35068.766,-46030.387,1527.3874,393.96625,290.13561,4.78E-05,0.22288756,1138.266,1953.5421
759,19.19663,25.616,65,300,64161.802,-32245.156,-45487.381,1504.2889,237.01672,290.10693,7.86E-05,0.21823902,1266.685,1755.2948
775,19.306801,1.614,90,-700,83342.259,-28207.342,-44259.111,1502.2266,372.93309,290.02557,5.06E-05,0.22661584,1142.9807,1911.191
783,19.3539,16.615,90,-300,85564.46,-30407.442,-44676.017,1480.6388,300.13843,290.06328,6.23E-05,0.22049031,1173.2069,1797.2072
780,19.339606,1.614,90,-300,85393.461,-30359.009,-44667.507,1501.2708,422.0968,290.08642,4.44E-05,0.22188825,1085.3454,1956.9374
765,19.239939,1.615,65,810,66230.058,-35002.53,-46019.861,1532.9402,428.42577,290.01667,4.39E-05,0.22417733,1097.1252,1979.592
792,19.417883,9.619,90,300,88364.21,-33993.692,-45370.614,1481.3401,274.3341,289.95787,6.82E-05,0.22063804,1208.5449,1776.6672
771,19.277834,3.616,90,-1070,81772.19,-26062.748,-43844.261,1522.44,412.32119,290.09238,4.54E-05,0.22264247,1120.9284,1978.5564
785,19.37241,1.613,90,0,86808.076,-32160.582,-45020.849,1490.4863,409.09313,290.03719,4.59E-05,0.22373304,1072.0267,1915.8622
772,19.282228,9.62,90,-1070,82256.939,-26031.337,-43829.665,1508.3914,276.13176,290.08166,6.77E-05,0.22072279,1220.5486,1789.411
790,19.409651,1.614,90,300,88267.137,-33863.152,-45359.143,1483.5982,388.79583,290.10114,4.85E-05,0.22437528,1107.1852,1917.0471
782,19.347838,9.621,90,-300,85514.587,-30494.852,-44687.242,1492.9351,318.0029,290.06708,6.03E-05,0.22823439,1164.717,1822.9295
778,19.321094,16.619,90,-700,84129.083,-28262.313,-44261.167,1486.8656,293.27967,290.15404,6.38E-05,0.22090053,1193.9293,1800.9293
795,19.442456,1.614,90,700,90191.625,-36066.502,-45781.517,1494.1013,375.39662,290.22241,5.01E-05,0.22327219,1126.498,1902.5222
791,19.413488,3.618,90,300,88087.462,-33816.157,-45358.115,1485.2089,371.19555,290.11292,5.05E-05,0.22229721,1104.5376,1870.8866
796,19.446294,3.615,90,700,89385.887,-36112.263,-45800.266,1489.4248,293.85189,290.09914,6.39E-05,0.22367569,1205.5773,1812.4126
781,19.343444,3.615,90,-300,85489.836,-30489.261,-44697.479,1499.3572,363.77488,290.07578,5.17E-05,0.22485303,1134.0612,1883.8479
799,19.464755,25.614,90,700,89762.997,-36314.22,-45839.86,1467.6113,204.41553,290.05874,9.16E-05,0.22153162,1256.6903,1678.8854
800,19.475259,1.615,90,1070,90278.338,-38078.628,-46200.274,1488.302,374.33493,290.15166,5.02E-05,0.22366717,1115.3347,1884.7057
789,19.397759,30.61,90,0,86804.252,-32168.476,-45032.854,1480.7215,201.12446,290.10149,9.31E-05,0.21864194,1263.9896,1679.7478
797,19.450687,9.622,90,700,89815.296,-36094.173,-45783.614,1481.2226,305.50805,290.08174,6.12E-05,0.22137498,1168.4297,1800.3178
798,19.456749,16.616,90,700,90008.538,-36384.403,-45842.532,1480.714,268.31116,290.02623,6.99E-05,0.22241972,1214.4629,1767.9815
784,19.361905,25.616,90,-300,85397.162,-30455.916,-44695.629,1475.9853,240.78596,290.05514,7.90E-05,0.22850699,1252.5333,1756.3657
801,19.479098,3.614,90,1070,90418.089,-38410.015,-46258.246,1483.0486,354.88687,290.009,5.27E-05,0.22177075,1125.2822,1863.5562
788,19.388367,21.61,90,0,86803.018,-32170.368,-45012.749,1470.5997,244.86255,290.05395,7.67E-05,0.22181083,1215.9434,1720.592
804,19.497559,25.616,90,1070,91978.625,-38264.015,-46207.716,1476.838,186.77317,290.07391,0.000100302,0.22015947,1293.1648,1682.2897
808,19.523611,16.616,120,-1380,106953.79,-26178.693,-43309.931,1481.244,228.7136,290.12287,8.21E-05,0.22214534,1251.1493,1723.4871
787,19.381199,13.604,90,0,86811.036,-32161.857,-45022.863,1478.7745,314.6336,290.17395,5.95E-05,0.22131776,1167.2769,1819.3796
786,19.376248,5.617,90,0,86810.172,-32164.817,-45012.009,1487.74,352.11429,290.051,5.32E-05,0.22275305,1127.3977,1854.2892
809,19.531616,25.616,120,-1380,106188.67,-26669.235,-43436.4,1481.525,207.04441,289.98097,9.03E-05,0.22085719,1264.0896,1692.1023
803,19.489554,16.617,90,1070,90851.446,-38333.787,-46237.195,1477.2954,242.47849,290.11028,7.69E-05,0.21942892,1241.0101,1744.7677
807,19.517549,9.62,120,-1380,106684.86,-26131.082,-43298.501,1485.1737,325.15927,290.1149,5.77E-05,0.22360268,1155.2363,1828.5516
794,19.43195,25.618,90,300,88029.86,-33845.719,-45339.202,1475.4808,183.15155,290.09926,0.000101982,0.2210753,1289.3332,1668.9497
805,19.509314,1.624,120,-1380,107176.52,-28103.692,-43685.269,1490.5215,409.39517,290.08909,4.59E-05,0.22289244,1090.6391,1940.1184
811,19.545959,3.616,120,-1000,107374.18,-28466.12,-43760.017,1502.3067,403.92545,290.03948,4.66E-05,0.22488561,1098.0414,1936.6556
813,19.556416,16.617,120,-1000,107374.18,-28509.99,-43764.087,1512.413,267.63214,290.072,7.02E-05,0.22428305,1246.0929,1800.2303
802,19.483492,9.622,90,1070,90697.345,-38084.014,-46192.215,1481.6097,298.05869,290.07931,6.30E-05,0.22348072,1179.7238,1793.4378
793,19.423946,16.614,90,300,88246.209,-34045.168,-45374.314,1480.8253,270.03244,290.11756,6.92E-05,0.22079477,1199.6275,1756.3624
818,19.58922,16.618,120,-500,107374.18,-31224.272,-44310.998,1535.3443,318.05689,290.09156,6.06E-05,0.23482218,1211.7912,1866.8855
823,19.623686,21.613,120,0,107374.18,-34094.875,-44855.443,1530.4164,287.95346,290.0467,6.54E-05,0.22557854,1250.2145,1845.5532
806,19.513156,3.613,120,-1380,107188.52,-25800.436,-43221.369,1490.4908,385.389,290.12162,4.88E-05,0.2247253,1119.5319,1917.1448
815,19.574926,1.615,120,-500,107374.18,-31190.065,-44281.93,1548.4172,448.81826,289.96313,4.19E-05,0.2254185,1092.2896,2022.074
819,19.597227,25.613,120,-500,107374.18,-31264.606,-44311.327,1529.6702,228.12267,290.03879,8.25E-05,0.22527662,1290.6952,1760.7897
810,19.542121,1.614,120,-1000,107374.18,-28603.896,-43776.956,1502.8661,426.15519,290.04904,4.42E-05,0.22570479,1090.1774,1970.2772
822,19.616518,13.605,120,0,107374.18,-34083.363,-44868.435,1537.9329,341.4688,290.07545,5.52E-05,0.22700155,1205.0258,1909.2368
825,19.644971,1.614,120,500,107374.18,-36867.585,-45420.528,1539.2826,400.94464,290.2889,4.70E-05,0.22692523,1148.8802,1974.9885
820,19.60773,1.616,120,0,107374.18,-34079.211,-44851.866,1545.3605,400.73614,290.08494,4.72E-05,0.22885025,1155.9886,1991.5468
814,19.564421,25.615,120,-1000,107356.36,-28479.112,-43777.244,1516.7622,236.40971,290.10586,7.95E-05,0.22376596,1276.6136,1762.9722
830,19.677776,1.613,120,1000,107374.18,-40051.242,-46017.6,1530.1186,416.61248,290.00411,4.53E-05,0.22634423,1123.9356,1988.1957
828,19.659266,16.618,120,500,107374.18,-37014.818,-45420.075,1518.8367,274.79374,290.09715,6.84E-05,0.22432714,1253.9306,1823.9683
816,19.578764,3.615,120,-500,107374.18,-31323.318,-44326.745,1540.9288,429.04424,290.16891,4.39E-05,0.22582426,1106.03,1989.0407
826,19.648809,3.617,120,500,107374.18,-36992.739,-45406.507,1537.6571,419.93177,289.99996,4.56E-05,0.23165578,1109.1885,1976.7206
831,19.681615,3.614,120,1000,107374.18,-40162.293,-46015.585,1526.841,395.7898,290.08079,4.77E-05,0.22755406,1142.798,1962.5858
834,19.700076,25.616,120,1000,107374.18,-39774.785,-45962.794,1514.2046,228.43768,289.99679,8.19E-05,0.22120045,1282.7369,1757.7277
817,19.583158,9.623,120,-500,107374.18,-31170.946,-44301.007,1534.0377,327.01463,290.11147,5.78E-05,0.22680233,1197.6918,1871.2981
812,19.550353,9.623,120,-1000,107374.18,-28461.268,-43755.247,1506.0773,350.79874,290.05858,5.36E-05,0.22475574,1160.9698,1888.3433
835,19.710581,1.612,120,1380,107374.18,-42477.109,-46472.167,1522.672,354.03292,290.0705,5.35E-05,0.22817847,1167.3051,1898.2403
836,19.714418,3.618,120,1380,107374.18,-41663.279,-46313.176,1523.0521,326.76207,290.08621,5.77E-05,0.22573006,1204.21,1879.4062
827,19.653204,9.62,120,500,107374.18,-37024.48,-45435.864,1530.3374,337.86492,290.06963,5.59E-05,0.22712714,1194.5606,1890.9142
843,19.758931,16.618,65,-810,58673.922,-26228.03,-44331.268,1512.1772,284.28552,290.10749,6.65E-05,0.2277021,1226.7707,1806.7849
844,19.766937,25.616,65,-810,59071.915,-25934.592,-44268.444,1508.061,184.42525,290.08334,0.000101469,0.2214883,1323.4777,1703.9162
840,19.744635,1.622,65,-810,59472.582,-26793.565,-44429.985,1525.1299,393.34075,290.06644,4.79E-05,0.22481679,1143.5911,1957.4594
824,19.633079,30.611,120,0,107374.18,-34091.093,-44859.267,1526.9195,230.72473,290.07137,8.09E-05,0.21958266,1294.6171,1774.7061
821,19.611568,5.619,120,0,107374.18,-34063.793,-44856.389,1539.0745,347.78807,290.06086,5.43E-05,0.2269166,1202.9432,1925.1073
839,19.73288,25.613,120,1380,107374.18,-42316.226,-46469.454,1508.1746,173.7624,290.00522,0.000107928,0.22281992,1332.3849,1689.706
846,19.78128,3.616,65,-600,59643.58,-27404.779,-44556.619,1519.8458,365.30819,290.08008,5.15E-05,0.22454238,1159.0178,1915.2853
832,19.686007,9.622,120,1000,107374.18,-39893.237,-45975.786,1521.1808,300.27135,290.07037,6.27E-05,0.22584649,1219.3802,1840.4279
833,19.692069,16.621,120,1000,107374.18,-39645.437,-45922.131,1512.4126,241.13751,290.08047,7.78E-05,0.22299916,1273.1081,1770.7201
829,19.667271,25.616,120,500,107374.18,-36922.268,-45401.615,1514.5083,246.14019,290.13639,7.68E-05,0.2268073,1265.4565,1774.4728
847,19.785673,9.623,65,-600,59938.622,-27355.852,-44540.132,1512.6982,358.4243,290.15307,5.26E-05,0.22555996,1147.9402,1888.0598
849,19.799741,25.617,65,-600,59674.457,-27222.475,-44514.764,1506.8521,230.54365,290.23104,8.15E-05,0.2237185,1268.614,1743.982
850,19.810246,1.615,65,-300,61170.841,-28981.124,-44860.788,1528.031,445.51458,290.04871,4.24E-05,0.22703798,1083.9348,2011.6005
842,19.752869,9.622,65,-810,58505.473,-26093.337,-44303.803,1516.3579,299.14526,290.21844,6.33E-05,0.22714191,1219.7112,1834.4302
838,19.724876,16.615,120,1380,107374.18,-42544.826,-46492.026,1509.0152,274.77818,290.03009,6.85E-05,0.22473615,1235.3824,1801.9611
851,19.814085,3.615,65,-300,61124.874,-28902.019,-44844.465,1518.4957,426.03798,290.10903,4.43E-05,0.22693654,1096.5629,1982.0432
841,19.748475,3.617,65,-810,58611.838,-26274.613,-44331.762,1519.1175,360.54443,290.06762,5.23E-05,0.22628067,1153.348,1896.4601
853,19.824541,16.617,65,-300,60943.927,-28843.019,-44834.31,1497.5896,289.72927,290.02513,6.49E-05,0.22437225,1210.7661,1812.7289
854,19.832546,25.616,65,-300,60957.824,-28856.793,-44850.592,1498.0626,245.01596,290.13838,7.71E-05,0.22539289,1260.3409,1765.6186
857,19.851839,13.602,65,0,62376.624,-30541.312,-45159.365,1506.8845,314.93252,290.20386,5.97E-05,0.22361657,1193.5363,1843.494
856,19.846889,5.62,65,0,62371.649,-30531.568,-45158.872,1510.6811,388.55249,290.11103,4.85E-05,0.22428336,1128.6403,1932.6324
858,19.859007,21.612,65,0,62385.752,-30536.173,-45156.323,1487.1927,232.95596,290.1219,8.04E-05,0.22172282,1253.2712,1734.8601
837,19.718812,9.623,120,1380,107374.18,-42172.653,-46403.464,1518.0725,280.654,290.07741,6.73E-05,0.22730652,1229.1624,1805.3123
852,19.818479,9.621,65,-300,61105.509,-28884.258,-44831.021,1506.5647,365.79113,290.038,5.15E-05,0.22515183,1146.9341,1902.9548
861,19.88413,3.616,65,300,63705.465,-32103.433,-45450.747,1507.3623,328.96836,290.00833,5.67E-05,0.21927555,1166.7042,1845.3968
845,19.777442,1.612,65,-600,59458.891,-27162.818,-44522.864,1525.0325,434.77242,290.2945,4.34E-05,0.22616578,1086.0811,1987.4846
862,19.888523,9.623,65,300,63581.092,-32132.46,-45471.798,1490.8932,341.27339,289.96918,5.50E-05,0.22348665,1151.7748,1861.7
865,19.913097,1.614,65,600,64809.53,-33761.557,-45802.322,1496.823,405.82088,290.07011,4.63E-05,0.22255386,1097.277,1942.127
869,19.935396,25.616,65,600,65332.803,-34067.699,-45852.605,1475.5967,214.27856,290.0653,8.77E-05,0.2228381,1260.358,1702.0259
866,19.916935,3.616,65,600,64249.624,-33839.388,-45817.74,1498.2355,381.71392,290.20999,5.24E-05,0.24153383,1107.229,1904.8013
870,19.945901,1.614,65,810,65335.516,-35133.316,-46067.143,1492.5205,405.01951,290.12044,4.63E-05,0.22302983,1100.4952,1938.9593
874,19.968201,25.615,65,810,66184.01,-35094.71,-46035.773,1468.9915,199.61802,290.13039,9.41E-05,0.22387473,1277.2018,1690.5255
848,19.791736,16.618,65,-600,60235.062,-27299.73,-44509.337,1508.9369,295.02931,290.02531,6.35E-05,0.22234975,1219.6223,1829.1252
871,19.949739,3.617,65,810,65674.634,-35074.07,-46048.313,1484.5769,378.88767,290.07949,4.95E-05,0.2219135,1102.8282,1888.4243
864,19.902592,25.616,65,300,63898.459,-32324.508,-45502.881,1487.3827,231.08546,290.06828,8.07E-05,0.21960622,1243.1283,1720.8212
855,19.843051,1.615,65,0,62364.536,-30532.925,-45153.486,1513.8925,434.30408,290.10757,4.34E-05,0.22638341,1073.4957,1968.0195
859,19.8684,30.61,65,0,62414.203,-30526.757,-45162.408,1491.9926,193.28342,290.07625,9.75E-05,0.22537776,1303.0244,1703.5312
863,19.894586,16.62,65,300,63423.251,-32135.009,-45474.429,1484.6036,282.58266,290.10908,6.62E-05,0.22091632,1203.263,1788.4441
875,19.979956,1.623,90,-1070,82980.65,-27336.364,-44080.426,1488.4276,419.29162,290.11206,4.48E-05,0.22392669,1083.5751,1952.132
885,20.045567,1.614,90,-300,85056.439,-30433.92,-44690.942,1481.0897,406.49182,290.07953,4.62E-05,0.22364725,1067.8548,1904.5493
882,20.020994,9.623,90,-700,83172.206,-28148.425,-44246.283,1466.0936,314.83724,290.14099,5.97E-05,0.22303194,1141.2429,1789.1914
876,19.983796,3.617,90,-1070,81853.844,-26096.545,-43851.497,1479.8569,400.61642,290.1211,4.70E-05,0.22547801,1096.9577,1928.8705
881,20.0166,3.617,90,-700,83286.219,-28250.225,-44266.43,1475.7782,410.68954,290.08667,4.58E-05,0.22492961,1059.816,1905.9113
860,19.880292,1.614,65,300,63740.536,-32156.101,-45476.444,1505.8016,414.8276,290.09822,4.53E-05,0.22404654,1081.6222,1937.5596
879,20.002258,25.615,90,-1070,82152.506,-26162.123,-43858.857,1470.135,210.80253,290.08114,8.86E-05,0.22084138,1263.6338,1698.942
867,19.921328,9.622,65,600,64511.281,-33799.753,-45802.157,1486.5955,319.16493,290.09058,5.88E-05,0.22284386,1160.612,1819.6607
883,20.027056,16.618,90,-700,83120.36,-28029.644,-44214.666,1468.7095,294.03294,290.05152,6.37E-05,0.22123627,1180.6966,1791.0811
873,19.960195,16.619,65,810,65745.845,-35198.442,-46075.449,1478.8903,230.57196,290.07517,8.15E-05,0.22363007,1244.0359,1716.8529
884,20.035062,25.615,90,-700,83764.555,-28414.274,-44295.909,1466.0817,211.64019,290.09225,8.88E-05,0.22400341,1262.1282,1700.8819
872,19.954133,9.619,65,810,66234.376,-35218.137,-46058.139,1483.9723,312.96719,290.0626,5.98E-05,0.22175299,1160.0566,1804.8626
868,19.92739,16.618,65,600,64520.079,-33892.714,-45828.347,1481.4568,225.11593,290.08973,8.33E-05,0.22263777,1252.4708,1717.8221
890,20.078372,1.614,90,0,86468.134,-32161.363,-45034.951,1469.6159,399.72735,290.09123,4.70E-05,0.22284487,1083.0715,1910.8174
894,20.10372,30.611,90,0,86472.04,-32176.823,-45035.198,1449.5101,211.40807,290.09258,8.86E-05,0.22184042,1234.5428,1671.6694
886,20.049405,3.615,90,-300,85059.563,-30459.411,-44694.519,1474.3893,378.89539,290.12255,4.97E-05,0.22522029,1105.1405,1887.2838
877,19.98819,9.624,90,-1070,82267.012,-26248.012,-43886.486,1475.7542,331.95077,290.07128,5.64E-05,0.22072421,1144.9257,1832.8218
893,20.094328,21.61,90,0,86471.012,-32172.136,-45025.248,1460.431,248.7769,290.02978,7.55E-05,0.22362464,1206.0088,1718.9003
888,20.059861,16.618,90,-300,85129.953,-30515.698,-44707.676,1461.5066,310.23062,290.05532,6.04E-05,0.22297548,1156.1715,1801.4851
891,20.082209,5.617,90,0,86468.709,-32171.56,-45025.084,1463.2796,356.17389,290.03336,5.28E-05,0.22426188,1120.7339,1859.1044
892,20.087159,13.605,90,0,86463.981,-32163.789,-45027.756,1463.6684,298.09831,290.11226,6.29E-05,0.22222538,1176.6063,1795.4644
880,20.012763,1.613,90,-700,83670.935,-28183.249,-44251.67,1482.003,389.91368,290.12415,4.82E-05,0.22435909,1092.5977,1904.2912
878,19.994252,16.62,90,-1070,81783.291,-25998.938,-43820.99,1475.306,245.90765,290.115,7.60E-05,0.22113672,1233.1535,1743.8263
895,20.115613,1.615,90,300,87777.617,-33887.78,-45353.757,1464.7662,362.02569,290.15403,5.17E-05,0.22181803,1114.1665,1865.2981
905,20.181221,1.613,90,1070,91452.923,-38585.288,-46280.119,1455.393,415.03937,290.03933,4.55E-05,0.22428471,1037.1439,1898.0379
897,20.123844,9.623,90,300,87786.539,-33926.839,-45374.685,1450.3002,276.64892,290.11864,6.77E-05,0.22227225,1176.8233,1752.4091
903,20.162711,16.619,90,700,89462.238,-35872.357,-45749.407,1445.3867,285.7945,290.13617,6.57E-05,0.22342204,1166.4122,1757.5777
904,20.170717,25.617,90,700,89039.983,-35916.597,-45768.648,1435.3899,187.2434,290.10125,0.000100227,0.22287474,1249.6361,1636.3033
906,20.185059,3.615,90,1070,91233.901,-38105.229,-46182.471,1449.0489,322.9923,290.09518,5.80E-05,0.22228876,1122.7955,1792.0429
896,20.11945,3.616,90,300,87883.53,-33931.649,-45374.109,1460.9118,379.77524,290.15091,4.94E-05,0.22317526,1071.0473,1852.7608
910,20.215276,1.621,120,-1380,106848.13,-27267.539,-43537.132,1447.0766,417.81971,290.11464,4.48E-05,0.22347083,1032.666,1902.6674
887,20.053798,9.623,90,-300,85120.085,-30522.276,-44709.814,1464.4161,333.66897,290.12434,5.60E-05,0.22102669,1125.3343,1816.8475
902,20.15665,9.619,90,700,89736.93,-36681.746,-45920.198,1446.9519,289.40822,290.11778,6.48E-05,0.22317987,1167.5983,1766.0583
908,20.195515,16.619,90,1070,90400.492,-37829.553,-46134.408,1441.0499,269.62252,290.14426,6.91E-05,0.21915512,1160.4701,1716.8935
898,20.129908,16.614,90,300,87780.947,-34016.675,-45396.105,1447.7607,300.86097,290.10942,6.21E-05,0.22088379,1158.0781,1781.629
899,20.137912,25.618,90,300,87427.026,-33735.49,-45343.56,1445.7017,204.03478,290.33324,9.16E-05,0.2205007,1239.4713,1661.5489
901,20.152254,3.616,90,700,89670.775,-36129.326,-45799.978,1452.8993,304.90254,290.1109,6.13E-05,0.22048268,1148.2646,1777.1798
889,20.067866,25.616,90,-300,85325.785,-30547.397,-44709.362,1454.1542,227.12857,290.08645,8.23E-05,0.22056867,1217.5686,1685.7143
912,20.22351,9.621,120,-1380,106231.8,-26145.514,-43315.769,1442.0056,340.44665,290.11967,5.50E-05,0.22265889,1098.6826,1803.5094
919,20.270383,25.615,120,-1000,107300.11,-28247.759,-43741.844,1424.2527,223.87804,290.09621,8.32E-05,0.21907123,1197.2155,1659.9158
922,20.289119,9.621,120,-500,107374.18,-31223.039,-44307.421,1424.6295,347.28053,290.08121,5.40E-05,0.22302909,1073.1087,1790.3458
921,20.284726,3.613,120,-500,107374.18,-31072.435,-44276.544,1430.0991,400.20911,290.11437,4.68E-05,0.22248907,1023.7623,1852.0054
916,20.251921,3.614,120,-1000,107374.18,-28490.953,-43774.818,1441.2927,410.77185,290.10561,4.58E-05,0.22640986,1041.9974,1896.8915
920,20.280887,1.614,120,-500,107374.18,-31321.756,-44319.797,1436.6564,421.74824,290.09119,4.44E-05,0.22193381,1004.716,1873.9911
915,20.248083,1.614,120,-1000,107374.18,-29047.978,-43884.718,1442.2902,429.36122,290.12914,4.38E-05,0.22515542,1039.3838,1936.9697
925,20.313699,1.611,120,0,107374.18,-34070.659,-44859.842,1437.7235,412.09779,290.10471,4.56E-05,0.22398666,1023.3848,1872.4636
911,20.219118,3.613,120,-1380,106250.39,-26348.416,-43359.31,1445.4523,357.11785,290.09841,5.27E-05,0.22406934,1086.5437,1821.2139
926,20.317537,5.616,120,0,107374.18,-34081.472,-44861.446,1420.6864,307.96253,290.12507,6.05E-05,0.2188463,1432.1569,1432.2471
900,20.148417,1.614,90,700,89721.018,-36238.815,-45824.113,1462.1232,368.76785,290.36486,5.11E-05,0.22338966,1093.921,1860.9274
907,20.189453,9.622,90,1070,91191.223,-38144.946,-46199.369,1446.762,322.69416,290.10767,5.79E-05,0.22028081,1117.5132,1786.6383
909,20.203521,25.616,90,1070,91190.154,-38543.186,-46279.502,1435.1663,197.7038,290.06442,9.50E-05,0.22232868,1236.4834,1646.1024
913,20.229572,16.618,120,-1380,106579.77,-26956.792,-43463.29,1432.0083,218.00027,290.10745,8.56E-05,0.2200871,1208.1089,1659.0426
924,20.303189,25.632,120,-500,107374.18,-32194.872,-44490.671,1422.9885,238.25593,290.22497,7.84E-05,0.21964097,1181.7665,1674.2032
929,20.339053,30.61,120,0,107374.18,-34080.773,-44863.049,1426.3158,190.88757,290.09991,9.77E-05,0.21726227,1233.1671,1626.6409
930,20.350945,1.615,120,500,107374.18,-36879.797,-45386.649,1428.8575,320.53767,290.01393,5.86E-05,0.22294185,1112.3044,1774.5643
928,20.32966,21.614,120,0,107374.18,-34080.444,-44864.447,1414.5459,232.98046,290.08638,8.00E-05,0.21953478,1173.7411,1654.37
935,20.38375,1.613,120,1000,107374.18,-40005.234,-46002.182,1427.7409,389.26576,290.09726,4.79E-05,0.21880131,1031.3991,1835.7221
927,20.322488,13.621,120,0,107374.18,-34083.075,-44859.76,1425.3606,297.21171,290.11136,6.27E-05,0.21915326,1126.9983,1739.6078
923,20.295182,16.615,120,-500,107374.18,-31135.094,-44289.249,1421.0279,247.6386,290.08871,7.53E-05,0.21942599,1177.4314,1691.3363
934,20.373245,25.615,120,500,107374.18,-36992.534,-45428.71,1419.1261,185.02431,290.09149,0.000100964,0.21995356,1233.8589,1615.1007
914,20.237578,25.616,120,-1380,106714.67,-26215.039,-43329.008,1430.5848,209.19143,290.06103,8.88E-05,0.21796218,1211.2177,1644.0449
932,20.359177,9.623,120,500,107374.18,-36834.077,-45388.129,1419.7522,263.57239,290.07251,7.20E-05,0.22520745,1156.438,1703.1984
941,20.420392,3.617,120,1380,107374.18,-42059.339,-46402.601,1427.1165,378.71778,290.08549,4.94E-05,0.22146593,1058.4676,1847.5627
917,20.256315,9.622,120,-1000,107374.18,-28847.954,-43849.113,1433.4642,345.82412,290.10864,5.44E-05,0.22443522,1092.1963,1809.43
940,20.416554,1.615,120,1380,107374.18,-41485.785,-46305.775,1434.6652,400.731,290.088,4.70E-05,0.22361216,1033.4747,1856.899
936,20.387588,3.617,120,1000,107374.18,-39379.464,-45886.32,1426.1253,353.51426,290.05142,5.30E-05,0.2214757,1081.1802,1812.9714
942,20.424786,9.621,120,1380,107374.18,-41723.718,-46334.268,1423.038,312.662,290.0949,5.96E-05,0.21925951,1105.9369,1752.9217
918,20.262378,16.617,120,-1000,107374.18,-28419.126,-43753.191,1422.9583,248.54007,290.10624,7.51E-05,0.22006262,1170.0625,1683.8264
944,20.438854,25.615,120,1380,107374.18,-42754.882,-46536.8,1420.498,198.71375,290.09665,9.34E-05,0.21649264,1219.1487,1631.6998
943,20.430848,16.619,120,1380,107374.18,-42063.615,-46402.231,1415.951,200.87868,290.13755,9.29E-05,0.22003302,1212.6172,1628.7364
931,20.354783,3.616,120,500,107374.18,-36769.567,-45362.473,1430.4596,350.68189,290.12363,5.33E-05,0.22019955,1073.3116,1798.9207
947,20.458843,9.621,120,-1380,106493.92,-26921.187,-43479.612,1419.8094,332.20527,290.07551,5.63E-05,0.22085932,1088.784,1773.2564
933,20.365239,16.62,120,500,107374.18,-36751.559,-45373.944,1424.3167,273.89314,290.10715,6.81E-05,0.21925793,1156.6584,1724.6749
945,20.450609,1.622,120,-1380,106566.73,-27805.075,-43659.819,1438.3957,423.75304,290.11205,4.46E-05,0.22939548,1049.3421,1938.0922
949,20.472911,25.617,120,-1380,106370.04,-26624.708,-43416.706,1410.6781,207.13227,290.09798,9.00E-05,0.21924063,1207.8866,1636.9114
946,20.454449,3.617,120,-1380,106719.56,-26453.052,-43399.726,1425.6784,393.87431,290.16979,4.77E-05,0.22307809,1028.5821,1846.63
937,20.391982,9.621,120,1000,107374.18,-39970.204,-45996.385,1421.1746,317.15664,290.1083,5.89E-05,0.22102287,1110.7532,1767.6408
939,20.406049,25.616,120,1000,107374.18,-40092.932,-46024.137,1422.0653,185.07759,290.10183,0.000100701,0.2186977,1231.9005,1616.2409
961,20.552863,5.616,120,0,107374.18,-34075.387,-44869.71,1411.3096,344.09304,290.10416,5.44E-05,0.22105774,1063.6548,1774.8402
956,20.520058,3.616,120,-500,107374.18,-31175.469,-44304.214,1412.6084,346.464,290.05864,5.39E-05,0.22068863,1067.7596,1786.099
958,20.530514,16.616,120,-500,107374.18,-30968.25,-44265.443,1407.4768,301.48395,290.11509,6.20E-05,0.2200906,1104.9983,1730.224
948,20.464905,16.619,120,-1380,106678.24,-26517.562,-43411.033,1413.8451,241.14733,290.11194,7.75E-05,0.22113134,1167.3814,1665.659
964,20.574374,30.609,120,0,107374.18,-34089.407,-44870.121,1408.1039,210.54661,290.04033,8.80E-05,0.21672741,1196.3999,1631.691
955,20.51622,1.616,120,-500,107374.18,-31183.404,-44307.915,1420.6841,362.57038,290.11633,5.15E-05,0.22051379,1051.7532,1799.9337
957,20.524453,9.621,120,-500,107374.18,-31126.09,-44290.564,1407.3357,302.84694,290.08825,6.15E-05,0.21863764,1111.2866,1739.3397
963,20.564981,21.612,120,0,107374.18,-34088.42,-44867.778,1409.9583,272.77841,290.08821,6.82E-05,0.21784507,1142.0664,1709.1558
938,20.398044,16.619,120,1000,107374.18,-39327.7,-45872.628,1415.2016,221.27688,290.05344,8.40E-05,0.21750358,1198.5951,1657.3847
966,20.590104,3.616,120,500,107374.18,-36990.725,-45425.544,1426.4114,391.39226,290.09043,4.77E-05,0.22045903,1047.2566,1858.006
970,20.619084,1.612,120,1000,107374.18,-39897.307,-46002.182,1447.2202,303.98531,290.09301,6.17E-05,0.22281278,1142.3356,1768.3715
952,20.491649,9.618,120,-1000,107328.85,-28048.393,-43692.259,1422.5681,283.97807,290.06177,6.60E-05,0.21978718,1138.836,1727.9922
950,20.483417,1.613,120,-1000,107347.48,-28171.696,-43730.537,1440.3394,428.84624,290.02476,4.35E-05,0.21876224,1011.4548,1897.5553
967,20.594498,9.621,120,500,107374.18,-36821.907,-45398.202,1419.2909,259.81458,290.09256,7.18E-05,0.21963617,1166.2396,1702.7806
954,20.505717,25.612,120,-1000,107235.35,-28180.618,-43728.029,1405.8988,189.58991,290.09985,9.88E-05,0.22109131,1216.6326,1608.5594
968,20.600559,16.619,120,500,107374.18,-36934.233,-45418.719,1426.216,298.60757,290.08429,6.26E-05,0.22019308,1119.5909,1737.2778
976,20.655714,3.61,120,1380,107374.18,-43140.13,-46632.845,1447.8074,286.65817,290.08019,6.54E-05,0.22151973,1166.1721,1761.535
959,20.53852,25.614,120,-500,107374.18,-31297.745,-44333.899,1401.6557,203.95985,290.01766,9.14E-05,0.21845097,1199.4007,1620.3266
971,20.622909,3.611,120,1000,107374.18,-40594.206,-46129.885,1458.5067,408.31709,290.12168,4.59E-05,0.22341239,1045.5851,1889.4351
951,20.487254,3.614,120,-1000,107374.18,-28003.166,-43684.529,1433.7265,405.61435,290.10137,4.62E-05,0.22046606,1035.5777,1883.796
975,20.651888,1.615,120,1380,107374.18,-42220.305,-46440.755,1449.08,294.19393,290.08276,6.37E-05,0.22237017,1150.7102,1758.6332
973,20.633364,16.618,120,1000,107374.18,-40141.119,-46041.488,1454.8914,294.11789,290.03476,6.36E-05,0.22114704,1162.4072,1770.6837
960,20.549024,1.615,120,0,107374.18,-34068.397,-44864.612,1420.7631,356.69769,290.04981,5.25E-05,0.22117107,1061.4993,1801.6017
977,20.660106,9.623,120,1380,107374.18,-42273.096,-46459.874,1436.2554,266.83361,290.10233,6.98E-05,0.21788129,1172.3422,1725.7083
962,20.557813,13.605,120,0,107374.18,-34086.282,-44870.039,1407.5882,297.80428,290.0756,6.26E-05,0.21953099,1104.005,1719.3788
953,20.49771,16.616,120,-1000,107123.85,-28545.801,-43801.131,1402.3871,257.12304,290.15445,7.21E-05,0.21530457,1140.9369,1674.2752
969,20.608566,25.615,120,500,107374.18,-36857.965,-45406.302,1433.1607,244.2135,290.10687,7.65E-05,0.22062915,1179.8477,1683.0109
981,20.689771,3.61,15,-290,12660.159,-25336.247,-45047.121,1418.4394,333.94954,290.08888,5.59E-05,0.21971302,1087.5384,1774.4515
965,20.586266,1.615,120,500,107374.18,-36905.329,-45414.977,1426.6767,403.36688,290.11708,4.64E-05,0.22175974,1034.6491,1869.4519
984,20.708234,25.631,15,-290,13175.863,-26093.748,-45194.724,1409.027,135.5366,290.09446,0.000137117,0.21723303,1271.498,1552.1484
980,20.685931,1.62,15,-290,13029.617,-25776.546,-45126.638,1425.2093,375.48648,290.07473,4.96E-05,0.21911093,1058.6011,1836.813
972,20.627302,9.622,120,1000,107374.18,-39943.808,-45998.358,1453.9409,253.38916,290.10072,7.37E-05,0.22010983,1205.7522,1730.5912
987,20.726982,9.618,15,-200,13349.08,-26057.361,-45186.542,1417.7104,293.95507,290.13988,6.33E-05,0.21624953,1422.2816,1422.3548
974,20.641371,25.613,120,1000,107374.18,-39992.571,-46013.858,1446.0127,163.46505,290.09042,0.000114441,0.22159448,1278.4326,1616.5775
985,20.718744,1.611,15,-200,13255.256,-25957.411,-45170.425,1422.9407,376.36605,290.11816,4.95E-05,0.2191573,1061.9841,1841.7836
989,20.74105,25.612,15,-200,13215.251,-25998.155,-45177.949,1403.9456,178.46014,290.14216,0.000104141,0.21632279,1222.5646,1590.9303
982,20.694165,9.617,15,-290,12790.246,-25313.551,-45041.53,1413.4107,257.53071,290.12628,7.22E-05,0.21745467,1159.5773,1690.7258
986,20.722582,3.632,15,-200,13572.539,-26443.923,-45252.573,1426.0408,406.9203,290.0568,4.63E-05,0.22268409,1012.1316,1854.0603
978,20.666171,16.613,120,1380,107374.18,-43333.494,-46644.645,1436.6103,278.26371,290.11213,6.74E-05,0.22207259,1151.3572,1721.1378
995,20.788796,1.608,15,0,14250.482,-27255.573,-45409.386,1415.2347,425.75325,290.03994,4.37E-05,0.21810345,986.60246,1866.5289
990,20.751555,1.61,15,-100,13732.599,-26611.919,-45294.675,1419.5213,390.09925,290.17281,4.77E-05,0.21863288,1026.893,1835.4201
993,20.767511,21.607,15,-100,13745.509,-26647.36,-45307.461,1403.886,256.17537,290.152,7.26E-05,0.21749737,1152.6754,1682.2539
1001,20.829875,5.614,15,100,14777.492,-27872.913,-45538.034,1398.9369,297.36329,290.19638,6.27E-05,0.21936239,1099.7897,1714.5739
979,20.674176,25.612,120,1380,107374.18,-42662.168,-46536.307,1413.5711,150.37629,290.10491,0.000124678,0.2227303,1274.5256,1585.7471
988,20.733044,16.613,15,-200,13156.909,-25925.505,-45161.092,1413.1544,267.89925,290.06693,6.97E-05,0.21976084,1142.2132,1692.3625
998,20.804751,21.609,15,0,14244.068,-27227.697,-45419.582,1411.7757,248.93497,290.07293,7.51E-05,0.2185487,1170.2652,1685.5126
983,20.700227,16.615,15,-290,12850.398,-25416.174,-45062.498,1413.5077,228.95673,290.10053,8.12E-05,0.21744422,1186.563,1660.6693
992,20.760342,13.601,15,-100,13749.744,-26638.52,-45304.378,1401.944,312.61471,290.09799,5.97E-05,0.21753324,1098.6012,1747.7827
1000,20.826037,1.609,15,100,14735.884,-27885.412,-45537.171,1417.3592,421.30226,290.07338,4.43E-05,0.22071675,992.29869,1863.8831
996,20.792633,5.615,15,0,14250.523,-27247.35,-45405.644,1415.3463,385.97527,290.09213,4.83E-05,0.21870784,1021.8584,1817.677
1004,20.851392,30.606,15,100,14847.223,-27900.049,-45545.065,1377.8727,202.06909,290.12338,9.18E-05,0.21610036,1176.0119,1594.9275
991,20.755392,5.614,15,-100,13765.697,-26588.565,-45294.634,1413.9645,388.41164,290.14559,4.91E-05,0.2246235,1039.8777,1843.193
994,20.776904,30.604,15,-100,13789.009,-26618.333,-45293.4,1394.1986,203.13285,290.03903,9.16E-05,0.2171083,1190.8135,1610.3885
1009,20.885583,25.613,15,200,15280.821,-28478.536,-45654.472,1379.7633,167.04095,290.10877,0.000111083,0.21610813,1213.8623,1558.9962
1007,20.871515,9.619,15,200,15359.309,-28483.881,-45656.98,1376.2692,268.10774,290.09339,6.92E-05,0.2152196,1103.0255,1657.0856
1003,20.841999,21.606,15,100,14790.279,-27891.744,-45542.68,1391.9452,251.21399,290.12282,7.42E-05,0.2193067,1145.7414,1663.6121
997,20.797583,13.6,15,0,14269.765,-27244.348,-45421.926,1407.2887,319.56807,290.06047,5.83E-05,0.21850041,1084.6613,1750.3892
1014,20.918393,25.614,15,290,15476.568,-28836.729,-45729.877,1359.0526,134.59578,290.13621,0.000137872,0.21585346,1221.5883,1496.745
1015,20.930149,1.618,25,-400,22292.552,-25753.686,-44951.406,1377.7569,365.71042,290.13459,5.07E-05,0.21571421,1005.3169,1761.269
1010,20.896088,1.611,15,290,15586.222,-29088.188,-45778.105,1385.854,347.52655,290.09364,5.34E-05,0.21671405,1046.5406,1766.4998
1005,20.863284,1.609,15,200,15147.567,-28454.442,-45652.334,1390.9292,342.33566,290.1237,5.42E-05,0.21590857,1055.2976,1765.5307
1012,20.90432,9.618,15,290,15722.847,-29122.395,-45789,1372.3745,250.57233,290.08702,7.42E-05,0.21755636,1119.1028,1635.2609
1016,20.93399,3.611,25,-400,21848.758,-25330.038,-44871.108,1378.3963,389.02665,290.1193,4.79E-05,0.21868486,987.86084,1791.2806
1019,20.949952,15.603,25,-400,22060.006,-25420.244,-44881.387,1369.7631,229.60341,290.13098,8.16E-05,0.22224885,1142.0287,1613.143
1002,20.834825,13.62,15,100,14573.521,-27618.412,-45498.029,1396.3284,310.15806,290.13899,6.01E-05,0.21819731,1086.8769,1731.5676
999,20.814144,30.607,15,0,14267.339,-27243.074,-45423.735,1399.9558,198.76913,290.08965,9.29E-05,0.21257661,1197.8349,1611.7004
1017,20.938384,6.623,25,-400,22467.126,-26330.158,-45065.664,1382.8412,341.89922,290.11254,5.44E-05,0.21784177,1035.5523,1739.7305
1025,20.988262,1.611,25,-150,23297.934,-26935.041,-45176.181,1380.9624,416.43431,290.1354,4.47E-05,0.21695121,961.65756,1822.4839
1011,20.899926,3.612,15,290,15767.045,-29203.967,-45802.404,1379.6975,278.29728,290.12854,6.64E-05,0.21358723,1092.0684,1667.5578
1006,20.867122,3.613,15,200,15244.269,-28436.434,-45647.154,1389.9456,354.2756,290.11039,5.26E-05,0.21904249,1044.4282,1776.4
1020,20.957677,1.629,25,-300,23114.274,-26726.3,-45131.736,1376.529,378.77711,290.14145,4.91E-05,0.21826634,1010.3794,1794.2569
1028,21.002556,16.615,25,-150,23354.097,-26947.375,-45179.841,1366.9239,272.81021,290.12166,6.81E-05,0.2164651,1087.6416,1647.8635
1013,20.910383,16.632,15,290,15280.081,-28400.664,-45642.261,1367.0752,222.44824,290.11639,8.36E-05,0.21718548,1139.9715,1595.887
1022,20.965913,8.606,25,-300,22583.44,-26036.516,-44997.002,1369.6134,332.85495,290.15461,5.57E-05,0.21596433,1037.4408,1730.7511
1021,20.96152,3.613,25,-300,22562.677,-25958.809,-44986.148,1380.9138,358.7007,290.13134,5.19E-05,0.21754876,1023.5246,1768.9299
1030,21.021073,1.61,25,0,24030.396,-27911.109,-45377.398,1377.4014,380.6205,290.17322,4.89E-05,0.21760654,990.75943,1773.0587
1018,20.943614,10.608,25,-400,22308.998,-25535.325,-44903.137,1378.2021,302.49767,290.1307,6.13E-05,0.2157903,1070.1528,1693.3421
1008,20.877578,16.615,15,200,15279.587,-28549.952,-45672.768,1373.573,256.39096,290.17637,7.24E-05,0.21599525,1116.4315,1645.912
1029,21.010563,25.631,25,-150,23484.925,-27276.582,-45250.435,1357.5733,210.22251,290.11513,8.82E-05,0.21620979,1146.9683,1582.2742
1034,21.046421,30.607,25,0,24040.798,-27908.93,-45365.886,1356.5952,215.26731,290.19719,8.79E-05,0.22268039,1146.0194,1589.5765
1033,21.037029,21.606,25,0,24036.235,-27896.76,-45353.469,1358.2825,257.08391,290.12829,7.22E-05,0.2168664,1105.2842,1639.4228
1023,20.971695,14.613,25,-300,22715.912,-26089.389,-45008.802,1371.4541,257.90645,290.11847,7.21E-05,0.21771714,1115.4137,1651.4651
1038,21.072614,16.615,25,150,24646.75,-28758.857,-45535.896,1344.6476,271.7085,290.12316,6.81E-05,0.21495828,1078.8925,1644.4206
1024,20.979144,20.618,25,-300,22636.231,-25911.567,-44975.293,1368.8947,217.39381,290.12891,8.55E-05,0.21745987,1160.9095,1609.2925
1027,20.996494,9.618,25,-150,23270.552,-26946.882,-45181.526,1367.4403,339.68789,290.11261,5.48E-05,0.21776638,1020.6267,1719.747
1037,21.066546,9.636,25,150,24558.558,-28521.418,-45488.203,1356.1146,338.04162,290.08653,5.48E-05,0.21543031,1029.3651,1729.5945
1039,21.080619,25.612,25,150,24705.667,-28860.082,-45554.193,1347.0587,232.13213,290.16784,7.98E-05,0.21435151,1118.219,1597.1245
1026,20.9921,3.614,25,-150,23340.612,-26947.252,-45170.425,1374.4439,366.14345,290.08718,5.09E-05,0.21871561,1022.0014,1782.4027
1031,21.024911,5.613,25,0,24029.533,-27905.928,-45364.817,1369.3403,344.63416,290.10924,5.41E-05,0.21935098,1023.5101,1735.5303
1043,21.105144,14.612,25,300,25362.026,-29818.347,-45745.254,1348.0478,279.59004,290.09252,6.63E-05,0.21506303,1061.7425,1639.5302
1042,21.099357,8.626,25,300,25039.849,-29080.458,-45581.246,1353.2179,276.80457,290.1191,6.66E-05,0.21259804,1069.7232,1643.994
1041,21.094962,3.613,25,300,25634.042,-29823.569,-45736.867,1361.6724,388.5706,290.04756,4.79E-05,0.21838417,975.14253,1781.6049
1050,21.150479,1.619,40,-550,36592.033,-26111.88,-44737.649,1353.0513,385.07939,290.143,4.83E-05,0.21825298,983.69381,1779.2355
1032,21.029861,13.6,25,0,24038.496,-27909.505,-45362.309,1363.441,308.51443,290.17176,6.06E-05,0.21937443,1056.2262,1694.9253
1046,21.125548,3.614,25,400,25919.708,-30356.295,-45843.313,1361.0834,386.24695,290.13667,4.81E-05,0.21746632,969.56444,1766.0921
1054,21.171944,20.637,40,-550,37074.435,-26808.201,-44874.109,1336.5967,188.96859,290.08888,9.78E-05,0.21316302,1141.9735,1531.6124
1055,21.181067,1.61,40,-400,36527.565,-26328.802,-44772.555,1350.8486,361.02157,290.03974,5.17E-05,0.21868047,1003.3005,1749.0732
1047,21.129942,6.606,25,400,25917.981,-30310,-45834.679,1359.1417,292.69839,290.09143,6.33E-05,0.21578031,1066.8013,1673.7442
1036,21.062151,3.613,25,150,24877.281,-28836.893,-45544.613,1361.4503,392.54725,290.14509,4.75E-05,0.21864343,966.58996,1774.5515
1053,21.164494,14.612,40,-550,35926.628,-25385.461,-44604.313,1335.8914,255.3109,290.12737,7.26E-05,0.21555163,1076.2618,1605.4251
1051,21.154319,3.612,40,-550,36153.336,-25335.301,-44585.4,1348.4367,330.27655,290.09809,5.60E-05,0.21424563,1010.7845,1696.4882
1035,21.058314,1.611,25,150,24755.005,-28831.836,-45549.547,1363.6545,363.33145,290.10436,5.12E-05,0.21741308,1007.984,1764.7735
1058,21.195362,16.613,40,-400,36621.677,-26287.563,-44782.464,1332.2842,270.36329,290.03013,6.84E-05,0.2133248,1063.3427,1622.1118
1060,21.213872,1.611,40,-200,37740.414,-27629.883,-45038.323,1344.6542,381.62441,290.13406,4.87E-05,0.21756654,971.68586,1763.2333
1044,21.112593,20.617,25,300,25508.477,-29791.458,-45734.235,1347.8654,235.8755,290.1337,7.87E-05,0.21635982,1108.9331,1596.9456
1059,21.203367,25.611,40,-400,36664.19,-26299.404,-44780.079,1336.7198,180.29894,290.10542,0.000102327,0.21236996,1159.77,1533.1492
1040,21.091124,1.611,25,300,25484.219,-29792.157,-45748.132,1357.7796,345.95406,290.19766,5.45E-05,0.22081431,1004.5334,1719.5171
1045,21.121711,1.608,25,400,26232.305,-30519.151,-45871.806,1360.4089,412.17103,290.13086,4.50E-05,0.21622076,957.22891,1810.862
1062,21.222104,9.637,40,-200,38009.759,-28082.517,-45133.504,1337.2125,277.34155,290.13726,6.65E-05,0.2121566,1061.8493,1636.2416
1052,21.158714,8.605,40,-550,36008.488,-25428.838,-44607.479,1344.1969,328.79661,290.12267,5.63E-05,0.21444266,1012.4145,1696.8178
1057,21.1893,9.617,40,-400,36706.291,-26298.706,-44779.052,1337.0315,287.61835,290.12667,6.45E-05,0.21571651,1048.4734,1639.0114
1069,21.272032,30.606,40,0,38612.627,-28897.867,-45288.59,1337.2027,196.06025,290.13232,9.47E-05,0.21630288,1136.9045,1541.2773
1066,21.250521,5.615,40,0,38611.928,-28907.693,-45289.001,1345.1951,338.60332,290.12772,5.47E-05,0.21420517,1006.6576,1706.6757
1056,21.184906,3.613,40,-400,36755.711,-26345.412,-44788.261,1344.2665,340.97443,290.1215,5.46E-05,0.2173881,999.36259,1702.8293
1048,21.135168,10.606,25,400,25870.124,-30537.365,-45877.85,1348.6348,282.06566,290.10847,6.59E-05,0.21741575,1061.7653,1642.6993
1070,21.283924,1.611,40,200,39617.97,-30106.933,-45532.689,1355.5195,373.99913,290.21349,4.98E-05,0.21705409,979.299,1747.6303
1049,21.141504,15.603,25,400,25957.082,-30382.403,-45846.15,1346.9426,207.81139,290.13649,8.86E-05,0.21126622,1131.1536,1562.7959
1065,21.246683,1.612,40,0,38605.473,-28909.708,-45290.974,1347.8509,367.94316,290.09773,5.05E-05,0.21635393,985.062,1749.6956
1071,21.287762,3.612,40,200,39662.786,-30231.717,-45550.369,1350.268,353.22462,290.11324,5.24E-05,0.21439745,987.44972,1715.7018
1077,21.32496,9.618,40,400,40706.16,-31573.256,-45809.106,1342.5697,289.70261,290.13881,6.39E-05,0.21493223,1049.2918,1649.4355
1079,21.339028,25.632,40,400,40103.908,-30427.136,-45581.657,1330.7263,165.56948,290.15477,0.000111504,0.21253453,1154.9538,1495.6523
1074,21.306223,25.614,40,200,39530.683,-30099.573,-45521.095,1336.7024,179.18461,290.11023,0.000103123,0.21327145,1151.1736,1521.7153
1072,21.292155,9.619,40,200,39700.077,-30102.287,-45524.055,1347.8814,260.58296,290.12567,7.11E-05,0.21609872,1085.1733,1625.6853
1076,21.320567,3.61,40,400,40710.56,-31573.626,-45807.667,1347.8439,295.66728,290.10562,6.29E-05,0.21774497,1061.329,1676.1963
1080,21.349539,1.609,40,550,41405.197,-32382.768,-45968.138,1344.0864,327.78015,290.13692,5.66E-05,0.21645828,1025.4715,1704.4578
1082,21.357777,8.606,40,550,41227.786,-32498.054,-45994.288,1335.8302,263.09866,290.12213,7.04E-05,0.21527785,1080.8721,1623.9562
1075,21.316729,1.61,40,400,40621.217,-31413.565,-45778.105,1355.1555,316.58802,290.12002,5.85E-05,0.21557017,1041.3081,1697.6919
1061,21.21771,3.613,40,-200,37743.21,-27658.088,-45037.541,1334.7287,321.25116,290.13888,5.77E-05,0.21566339,1023.5161,1688.595
1063,21.228172,16.614,40,-200,37694.9,-27588.562,-45034.746,1333.0612,284.16852,290.1163,6.51E-05,0.21362977,1054.5781,1644.1795
1083,21.363558,14.611,40,550,41292.378,-32538.265,-46000.208,1342.0537,225.03023,290.14909,8.22E-05,0.21359003,1114.455,1578.3833
1067,21.255471,13.599,40,0,38593.755,-28895.235,-45276.995,1342.6046,280.21838,290.1469,6.62E-05,0.21583156,1059.4751,1637.3228
1088,21.395672,16.613,65,-810,58672.976,-25208.298,-44125.118,1329.5096,241.9797,290.14277,7.63E-05,0.21350825,1077.7271,1577.6668
1064,21.236178,25.612,40,-200,37727.504,-27736.494,-45060.689,1332.0079,183.89985,290.12373,0.000100671,0.21501294,1153.793,1533.611
1068,21.262639,21.609,40,0,38609.42,-28907.076,-45288.59,1342.9297,239.31713,290.10309,7.72E-05,0.21353329,1095.6326,1589.1149
1085,21.381375,1.621,65,-810,59174.663,-26497.332,-44379.414,1353.0401,353.47387,290.1284,5.28E-05,0.22002431,1000.841,1730.7246
1073,21.298218,16.613,40,200,39531.053,-30156.476,-45534.992,1349.0066,256.18516,290.13285,7.20E-05,0.21291169,1092.3961,1621.5332
1091,21.41802,3.615,65,-600,60178.569,-26714.83,-44406.879,1351.3549,345.27721,290.16583,5.38E-05,0.21667992,1007.7338,1724.5794
1092,21.422414,9.618,65,-600,59835.094,-26781.436,-44431.424,1348.6274,321.94809,290.12188,5.77E-05,0.21672639,1032.3458,1700.1087
1095,21.446993,1.612,65,-300,61134.125,-28611.419,-44793.853,1356.3175,368.84432,290.18601,5.05E-05,0.21852571,996.35714,1759.4206
1098,21.461287,16.614,65,-300,61465.102,-28633.004,-44784.643,1340.7757,271.3995,290.14542,6.79E-05,0.2098978,1039.2123,1593.2827
1081,21.353377,3.631,40,550,40263.229,-31010.228,-45701.261,1342.4609,331.89425,290.14194,5.58E-05,0.2147329,998.76639,1684.7589
1086,21.385216,3.612,65,-810,58357.582,-25390.478,-44163.19,1346.4088,329.27632,290.1592,5.61E-05,0.21366411,1014.3955,1694.4429
1078,21.331023,16.613,40,400,40600.371,-31431.409,-45784.519,1335.8336,264.92109,290.15675,6.98E-05,0.2142248,1067.9521,1616.2903
1084,21.371008,20.616,40,550,41507.08,-32528.068,-45995.151,1334.716,185.34047,290.12299,9.96E-05,0.21234568,1137.8654,1519.5184
1099,21.469292,25.613,65,-300,61426.248,-28712.932,-44800.801,1333.5579,207.09107,290.14272,8.97E-05,0.21630132,1122.8519,1548.7239
1097,21.455224,9.617,65,-300,61263.556,-28560.56,-44780.819,1350.0982,306.81066,290.11805,6.04E-05,0.21515414,1032.6026,1665.9833
1089,21.403677,25.613,65,-810,59096.132,-25497.5,-44172.811,1337.8252,172.99167,290.14001,0.000106819,0.21312136,1155.7647,1514.0131
1106,21.520888,3.611,65,300,64152.633,-32452.498,-45534.663,1331.0888,352.41441,290.12891,5.26E-05,0.21440459,970.12847,1696.8715
1102,21.488592,13.62,65,0,62738.273,-30509.037,-45149.662,1338.2532,299.93913,290.14589,6.18E-05,0.21604243,1047.8483,1669.4245
1087,21.389609,9.619,65,-810,58767.294,-25426.659,-44166.191,1340.5855,278.73411,290.15728,6.64E-05,0.21332842,1059.4158,1637.362
1103,21.495766,21.608,65,0,62775.317,-30534.117,-45153.856,1334.1131,253.11326,290.09258,7.31E-05,0.21445647,1076.5305,1597.1665
1101,21.483636,5.634,65,0,62770.548,-30536.625,-45154.843,1336.7901,355.54569,290.04263,5.21E-05,0.21638956,985.44699,1728.6742
1090,21.414183,1.609,65,-600,59800.023,-26741.061,-44418.144,1356.3383,370.83508,290.11783,5.01E-05,0.21698194,993.17812,1761.8421
1100,21.479798,1.609,65,0,62772.727,-30535.844,-45159.406,1350.2572,392.33882,290.2106,4.75E-05,0.21779321,963.37886,1776.8131
1109,21.539349,25.615,65,300,64021.723,-32373.969,-45516.49,1317.6461,217.28903,290.03748,8.52E-05,0.21487466,1103.7041,1551.0534
1104,21.505158,30.607,65,0,62775.276,-30531.814,-45154.061,1314.3186,202.02469,290.15743,9.17E-05,0.21466282,1105.7693,1521.9277
1105,21.517051,1.609,65,300,64175,-32487.24,-45535.65,1334.7468,409.46644,290.14183,4.55E-05,0.21841282,919.06994,1760.0412
1096,21.450831,3.612,65,-300,61284.812,-28617.504,-44788.138,1350.905,352.02625,290.21408,5.28E-05,0.21733935,1009.147,1733.2975
1111,21.553692,3.615,65,600,65836.504,-33947.767,-45812.148,1326.4205,385.75095,290.11048,4.80E-05,0.2149853,930.57097,1725.5401
1094,21.436488,25.611,65,-600,59934.757,-26536.597,-44373.658,1337.4049,190.80129,290.15692,9.69E-05,0.21405071,1142.0905,1537.7378
1093,21.428477,16.632,65,-600,60947.34,-28169.681,-44693.985,1342.244,265.4467,290.12591,6.98E-05,0.21532085,1072.6545,1621.1637
1119,21.604958,25.614,65,810,65625.584,-35033.736,-46046.38,1311.6152,153.35172,290.11429,0.000120301,0.21238041,1146.7549,1462.0128
1107,21.525282,9.618,65,300,63968.52,-32377.998,-45515.339,1332.5369,335.98216,290.103,5.53E-05,0.21629875,990.37236,1684.2943
1117,21.59089,9.621,65,810,66904.923,-35179.9,-46047.696,1311.52,246.80816,290.13483,7.52E-05,0.21635067,1068.7225,1577.7624
1114,21.572153,25.617,65,600,64900.024,-33802.138,-45804.254,1308.1811,165.71019,290.10884,0.000111356,0.21223077,1142.0632,1483.8762
1125,21.64952,1.612,90,-700,83191.572,-27814.201,-44186.256,1352.0152,351.57366,290.13914,5.29E-05,0.21739628,992.63253,1719.0139
1116,21.586496,3.616,65,810,66379.101,-35299.544,-46086.015,1323.5186,301.83269,290.10723,6.14E-05,0.21499267,1012.8428,1635.0057
1108,21.531344,16.615,65,300,64193.255,-32296.714,-45498.276,1321.7182,236.31749,290.06252,7.82E-05,0.21350499,1086.0775,1575.67
1118,21.596952,16.619,65,810,66402.784,-35312.372,-46087.208,1316.8456,242.11198,290.10956,7.63E-05,0.21338441,1067.0665,1568.085
1112,21.558085,9.623,65,600,65176.524,-33800.863,-45789.946,1315.9565,327.2384,290.1177,5.68E-05,0.21698872,987.05539,1662.9042
1113,21.564149,16.615,65,600,65651.774,-34228.87,-45871.97,1311.7862,250.49219,290.0932,7.39E-05,0.21498549,1067.6779,1588.5948
1124,21.639016,25.614,90,-1070,82320.421,-25819.512,-43781.026,1333.3082,166.41345,290.12291,0.000111206,0.21429498,1164.8312,1509.088
1110,21.549854,1.615,65,600,65489.698,-33852.215,-45797.429,1328.4129,329.40474,290.10218,5.63E-05,0.2166845,1012.0516,1697.2212
1128,21.663816,16.633,90,-700,84877.3,-29530.708,-44507.693,1364.4944,261.51325,290.20131,7.10E-05,0.21527026,1100.5591,1641.2591
1127,21.657753,9.617,90,-700,83106.915,-27636.75,-44146.456,1354.5012,314.39408,290.09802,5.91E-05,0.21706407,1033.9884,1683.4763
1115,21.582658,1.615,65,810,66872.935,-35077.893,-46029.4,1323.3984,318.09059,290.09935,5.82E-05,0.21447444,997.00038,1653.1208
1131,21.686169,3.612,90,-300,85324.264,-30199.565,-44643.495,1376.1015,316.52443,290.10613,5.90E-05,0.21985843,1060.9585,1714.3041
1130,21.682332,1.609,90,-300,85317.603,-30233.156,-44662.038,1385.7316,347.85205,290.24155,5.35E-05,0.21856619,1045.3068,1769.178
1138,21.731092,21.608,90,0,86777.28,-32166.832,-45028.25,1328.481,225.24342,290.11537,8.18E-05,0.21172485,1091.1668,1555.9039
1122,21.624948,9.618,90,-1070,81388.009,-25819.636,-43801.337,1322.8776,266.68424,290.07483,6.94E-05,0.21523912,1059.0329,1611.4924
1120,21.616713,1.623,90,-1070,83260.975,-27368.146,-44081.865,1322.0824,327.50372,290.11615,5.65E-05,0.21526013,1005.908,1682.89
1133,21.696626,16.612,90,-300,85437.783,-30248.451,-44649.169,1359.4245,256.72166,290.11514,7.24E-05,0.21760458,1105.9641,1641.4702
1136,21.718974,5.613,90,0,86783.406,-32170.203,-45029.73,1340.216,329.22574,290.11319,5.65E-05,0.21833385,1028.3148,1711.261
1135,21.715136,1.61,90,0,86787.436,-32163.954,-45025.413,1345.7943,357.94134,290.11346,5.20E-05,0.21856615,1001.1917,1739.2628
1134,21.704631,25.615,90,-300,85532.965,-30412.17,-44683.212,1347.2879,183.46779,290.12603,0.000100706,0.21288689,1143.5785,1518.6639
1129,21.671827,25.613,90,-700,83748.478,-27812.228,-44173.757,1371.4646,197.31888,290.11247,9.40E-05,0.21634435,1163.5953,1567.738
1144,21.774683,25.613,90,300,88125.371,-34161.317,-45418.308,1335.2065,208.58407,290.1295,8.87E-05,0.21411125,1118.0156,1546.5602
1123,21.631009,16.616,90,-1070,82109.952,-25802.039,-43779.094,1323.3584,241.72073,290.02279,7.67E-05,0.21543372,1075.4062,1573.8261
1146,21.789026,3.611,90,700,90501.224,-36748.229,-45921.267,1339.1752,283.48776,290.15855,6.55E-05,0.21634012,1057.0889,1640.8404
1121,21.620554,3.613,90,-1070,81411.691,-25703.445,-43775.764,1325.4989,308.57665,290.09625,6.00E-05,0.21499171,1017.8224,1658.1271
1137,21.723924,13.6,90,0,86786.408,-32166.092,-45024.508,1335.2436,271.04114,290.12427,6.83E-05,0.2140542,1060.3942,1618.5048
1148,21.799482,16.613,90,700,90515.943,-36789.098,-45923.816,1331.7132,232.90833,290.12195,7.91E-05,0.21132392,-229.73393,2915.9662
1145,21.785188,1.609,90,700,90186.691,-36638.781,-45899.271,1340.8692,300.99827,290.13352,6.18E-05,0.21774113,1044.7706,1667.1183
1141,21.756215,3.63,90,300,87821.199,-33390.988,-45264.866,1340.5925,387.35584,290.12599,4.80E-05,0.21784279,941.7798,1735.9576
1126,21.653359,3.611,90,-700,83382.593,-27555.095,-44125.529,1354.5784,334.89679,290.12814,5.56E-05,0.21852501,1015.4355,1706.7362
1132,21.690563,9.619,90,-300,85217.488,-30265.76,-44656.899,1377.5506,317.46702,290.12125,5.87E-05,0.21857063,1057.2377,1715.2371
1143,21.766677,16.613,90,300,88222.485,-34123.204,-45413.209,1331.821,244.14891,290.10475,7.59E-05,0.21575657,686.796,1989.5373
1157,21.860281,9.619,120,-1380,106465.59,-25492.774,-43171.291,1327.6724,294.67263,290.12087,6.31E-05,0.21608646,1038.0864,1646.5802
1147,21.793419,9.622,90,700,90373.643,-36454.956,-45854.003,1336.5691,244.03797,290.12784,7.58E-05,0.21345402,1080.7886,1585.5448
1139,21.740485,30.606,90,0,86772.511,-32161.487,-45024.673,1319.5608,153.12889,290.13551,0.000120753,0.2134036,1155.2585,1470.1759
1156,21.855888,3.611,120,-1380,106492.72,-25358.739,-43149.171,1338.0804,329.63755,290.11578,5.65E-05,0.21770868,1009.8868,1685.4768
1154,21.840292,25.613,90,1070,91880.647,-38967.328,-46351.289,1322.2995,173.60946,290.13537,0.000106448,0.21299683,1142.1485,1499.4171
1158,21.866343,16.614,120,-1380,106864.41,-25415.847,-43148.226,1331.1035,221.9556,290.18774,8.43E-05,0.21930641,1103.2179,1558.9942
1153,21.832286,16.615,90,1070,91520.147,-38707.235,-46302.938,1334.6535,235.84774,290.10305,7.85E-05,0.21463789,1095.7846,1581.6699
1161,21.888697,3.615,120,-1000,107374.18,-28161.582,-43692.547,1333.4984,340.13811,290.14894,5.51E-05,0.22004228,989.16594,1690.733
1162,21.893092,9.618,120,-1000,107087.83,-27691.556,-43609.248,1327.6722,288.24782,290.14352,6.44E-05,0.21763479,1037.2115,1634.142
1142,21.760615,9.619,90,300,88043.263,-33989.046,-45385.58,1327.6908,240.88358,290.13365,7.71E-05,0.21641641,1087.7084,1583.2714
1163,21.899154,16.615,120,-1000,107374.18,-27672.027,-43610.399,1323.0013,232.43558,290.12835,7.98E-05,0.21600428,1093.0974,1573.4077
1149,21.807488,25.612,90,700,90321.714,-36935.508,-45954.694,1327.1671,167.36804,290.11696,0.000110667,0.2147653,1154.2582,1498.9742
1150,21.817993,1.608,90,1070,91912.717,-39222.406,-46404.698,1339.7001,314.08664,290.12918,5.92E-05,0.21690153,1033.7421,1683.177
1140,21.752377,1.611,90,300,88047.005,-34017.497,-45389.28,1333.1425,289.51868,290.12496,6.38E-05,0.21338484,1032.6101,1630.6728
1164,21.90716,25.61,120,-1000,107374.18,-27627.088,-43611.304,1319.8932,203.34211,290.10054,9.08E-05,0.21361472,1111.5379,1532.2702
1168,21.931958,16.615,120,-500,107374.18,-30879.4,-44235.306,1314.0968,244.67767,290.10432,7.56E-05,0.21458309,1068.3108,1576.6286
1166,21.921503,3.613,120,-500,107374.18,-31141.631,-44284.973,1334.9193,366.46047,290.08816,5.05E-05,0.21482437,957.73181,1714.5207
1172,21.959263,13.604,120,0,107374.18,-34079.375,-44856.759,1307.2401,252.38182,290.09034,7.33E-05,0.21390212,1051.2119,1571.0103
1152,21.826224,9.617,90,1070,92289.253,-38892.006,-46334.843,1334.4326,281.07965,290.10733,6.58E-05,0.21441869,1045.8424,1628.7334
1171,21.954313,5.615,120,0,107374.18,-34081.02,-44853.305,1315.6553,311.69291,290.09586,5.95E-05,0.21528214,998.81918,1644.9485
1173,21.966432,21.627,120,0,107374.18,-34082.171,-44858.116,1302.8134,202.05374,290.09982,9.14E-05,0.21266446,1095.1601,1512.7995
1155,21.852046,1.621,120,-1380,106660.52,-27386.731,-43533.473,1340.932,377.03929,290.09811,4.93E-05,0.21781762,960.23695,1737.4398
1165,21.917664,1.612,120,-500,107374.18,-31121.403,-44277.037,1333.6401,384.39426,290.12457,4.83E-05,0.21752102,956.87282,1753.8747
1176,21.99156,3.612,120,500,107374.18,-37315.204,-45485.161,1300.3298,299.58341,290.10594,6.17E-05,0.21385777,994.52792,1611.5428
1177,21.995954,9.618,120,500,107374.18,-37322.152,-45487.668,1295.2133,263.76431,290.10956,6.99E-05,0.21391489,1021.8426,1583.7938
1184,22.042844,25.612,120,1000,107374.18,-40413.382,-46088.318,1283.0999,197.77322,290.11492,9.33E-05,0.21185467,1073.9523,1480.7648
1160,21.884861,1.609,120,-1000,107067.44,-27748.624,-43623.597,1340.0143,387.90614,290.09578,4.79E-05,0.21678077,947.80878,1749.6761
1159,21.874349,25.631,120,-1380,107372.93,-28636.007,-43809.519,1329.8054,173.43287,290.04886,0.000106732,0.21380544,1151.5997,1510.7235
1180,22.020527,1.629,120,1000,107374.18,-38208.016,-45643.659,1298.5497,303.64046,290.11633,6.08E-05,0.21380103,990.82393,1622.0044
1170,21.950475,1.609,120,0,107374.18,-34066.835,-44859.349,1325.4894,377.70216,290.10957,4.93E-05,0.2191697,957.10499,1736.3698
1167,21.925896,9.619,120,-500,107374.18,-31078.643,-44264.703,1322.7565,315.46693,290.11448,5.87E-05,0.21520786,999.59111,1650.3988
1183,22.034833,16.632,120,1000,107374.18,-38049.6,-45621.827,1285.9766,203.45068,290.10839,9.05E-05,0.21128053,1077.1901,1497.224
1174,21.97583,30.606,120,0,107374.18,-34090.682,-44861.405,1291.8391,164.63461,290.06247,0.00011262,0.2148678,1128.5789,1468.9666
1181,22.024371,3.612,120,1000,107374.18,-40549.432,-46112.37,1307.1199,357.51669,290.11209,5.18E-05,0.21408367,938.07201,1673.9583
1182,22.028765,9.639,120,1000,107374.18,-38045.571,-45619.524,1303.7244,305.10057,290.10986,6.03E-05,0.21032331,983.97016,1614.8076
1169,21.939965,25.63,120,-500,107374.18,-32000.851,-44457.45,1309.5259,215.38529,290.1103,8.57E-05,0.21307444,1088.0806,1534.5659
1191,22.091251,3.613,40,-550,35957.424,-25406.718,-44607.191,1298.9874,351.91426,290.09729,5.25E-05,0.21319759,943.78451,1667.2054
1187,22.061582,9.634,120,1380,107374.18,-39877.202,-45979.651,1289.3716,286.89051,290.12518,6.46E-05,0.21553723,1009.5288,1601.3399
1185,22.05335,1.608,120,1380,107374.18,-43278.276,-46636.71,1299.6832,362.20458,290.09681,5.12E-05,0.21576739,946.36605,1696.836
1178,22.002016,16.613,120,500,107374.18,-37333.911,-45491.287,1285.6276,251.93495,290.12625,7.29E-05,0.20968902,1023.892,1544.8555
1192,22.095644,8.605,40,-550,36011.613,-25441.46,-44610.192,1294.3423,271.21467,290.10445,6.83E-05,0.21506483,1034.5482,1594.1892
1186,22.057187,3.613,120,1380,107374.18,-43159.618,-46618.66,1296.4236,341.12206,290.10885,5.42E-05,0.21302383,948.41904,1647.7325
1179,22.010021,25.614,120,500,107374.18,-37320.96,-45492.027,1289.3641,175.46742,290.09494,0.000105004,0.21161911,1108.9463,1473.0941
1175,21.987722,1.612,120,500,107374.18,-37037.185,-45431.341,1310.3832,321.44304,290.0997,5.78E-05,0.21585092,984.57824,1649.341
1193,22.101426,14.612,40,-550,35806.696,-25537.258,-44636.999,1289.9388,244.23895,290.10627,7.55E-05,0.21253356,1041.5024,1546.5178
1197,22.126224,9.619,40,-400,36582.33,-26412.758,-44807.791,1298.513,298.32298,290.10002,6.21E-05,0.21616882,1001.0999,1619.486
1194,22.108875,20.618,40,-550,36009.023,-25393.972,-44601.969,1286.8945,199.64834,290.07178,9.22E-05,0.21113602,1084.4451,1498.8478
1200,22.150797,1.61,40,-200,37448.457,-27655.045,-45046.916,1305.003,363.93446,290.08082,5.08E-05,0.21359268,943.04699,1692.256
1202,22.159029,9.617,40,-200,37427.982,-27618.864,-45040.748,1296.4718,291.80834,290.10599,6.35E-05,0.21269486,1016.8219,1622.5822
1189,22.075655,25.613,120,1380,107374.18,-43008.726,-46581.986,1285.177,174.12049,290.07495,0.000105906,0.21195932,1105.0785,1464.9417
1196,22.121831,3.613,40,-400,36689.763,-26423.16,-44807.462,1298.5608,354.23654,290.09038,5.22E-05,0.2148093,942.84138,1679.6031
1188,22.067649,16.614,120,1380,107374.18,-43015.263,-46604.352,1284.3957,193.09275,290.10616,9.54E-05,0.21160129,1084.6423,1484.085
1190,22.08741,1.621,40,-550,36483.448,-26360.789,-44791.674,1299.149,378.71668,290.07915,4.89E-05,0.21510861,931.14261,1713.9988
1210,22.220855,1.608,40,200,39518.102,-30162.438,-45537.911,1293.4161,348.21758,290.11608,5.31E-05,0.21374142,937.69724,1654.6563
1201,22.154635,3.613,40,-200,37346.698,-27602.706,-45032.155,1305.1458,356.84407,290.06888,5.20E-05,0.21475662,949.64932,1684.2497
1208,22.199564,21.608,40,0,38401.461,-28899.1,-45291.344,1283.4174,223.7647,290.12024,8.25E-05,0.21294944,1053.7652,1515.0732
1211,22.224693,3.613,40,200,39372.678,-30126.545,-45542.105,1290.0971,325.50077,290.12751,5.69E-05,0.21532381,967.72243,1643.9038
1213,22.235149,16.612,40,200,39413.629,-30160.506,-45533.224,1280.6197,213.96344,290.11763,8.64E-05,0.21288727,1067.4985,1509.148
1205,22.183602,1.612,40,0,38385.179,-28902.471,-45297.265,1294.1386,316.69079,290.17531,5.86E-05,0.21603956,979.0123,1631.9574
1195,22.117993,1.611,40,-400,36623.897,-26311.204,-44783.985,1314.9344,382.76131,290.10106,4.87E-05,0.21856919,943.34312,1733.1518
1215,22.253661,1.626,40,400,39695.184,-30471.417,-45597.199,1288.7607,349.06166,290.11179,5.31E-05,0.21435614,934.12004,1654.7688
1218,22.26796,16.633,40,400,39748.428,-30564.707,-45616.77,1279.8527,235.37303,290.12157,7.85E-05,0.21320608,1046.0272,1532.8213
1199,22.140293,25.611,40,-400,36350.236,-26352.813,-44789.783,1291.2987,186.11955,290.01923,9.88E-05,0.21056382,1094.3438,1478.5046
1214,22.243155,25.614,40,200,39363.016,-30167.947,-45539.186,1273.6744,196.43689,290.12473,9.40E-05,0.21284029,1081.0897,1485.3042
1217,22.261898,9.618,40,400,40444.093,-31495.343,-45797.1,1285.418,280.0703,290.13933,6.61E-05,0.21516522,1008.6545,1586.8303
1207,22.192396,13.6,40,0,38404.627,-28899.018,-45291.55,1288.1582,265.31131,290.14305,6.98E-05,0.21344708,1013.4397,1560.6411
1204,22.173097,25.61,40,-200,37390.403,-27649.124,-45029.236,1292.4047,199.32166,290.10247,9.31E-05,0.21335027,1087.1387,1496.1644
1198,22.132287,16.613,40,-400,36693.176,-26406.057,-44801.665,1294.2802,221.61672,290.09183,8.31E-05,0.2111215,1062.1124,1517.635
1222,22.294708,8.607,40,550,41187.37,-32402.873,-45973.401,1285.7017,286.32533,290.12897,6.44E-05,0.21218795,992.36583,1584.2503
1223,22.300489,14.612,40,550,40715.863,-32460.845,-45994.945,1280.1026,216.406,290.10901,8.53E-05,0.21243192,1059.4463,1503.8466
1221,22.290314,3.61,40,550,41167.512,-32417.099,-45974.758,1288.2231,306.9608,290.12932,6.01E-05,0.21241568,985.7309,1621.0772
1227,22.326541,9.638,65,-810,60230.868,-27555.506,-44576.478,1280.413,265.62653,290.14032,6.94E-05,0.21165729,1008.6829,1556.9838
1209,22.208957,30.625,40,0,38413.877,-28905.966,-45293.277,1276.1146,162.39839,290.09652,0.000113468,0.21147202,1116.0968,1449.883
1224,22.307939,20.617,40,550,41118.79,-32335.362,-45967.81,1276.5817,178.29952,290.12289,0.000103619,0.21305302,1094.9207,1462.4733
1203,22.165091,16.614,40,-200,37385.017,-27651.674,-45040.05,1295.1821,253.03445,290.12227,7.28E-05,0.21185817,1037.4401,1560.7417
1206,22.18744,5.635,40,0,38390.113,-28897.332,-45304.172,1292.7974,321.24308,290.10874,5.75E-05,0.21432927,969.215,1635.2699
1225,22.318306,1.619,65,-810,59796.323,-26398.41,-44352.525,1293.209,369.5998,290.14432,5.02E-05,0.21625489,935.89454,1708.8832
1232,22.359358,9.637,65,-600,60473.488,-28197.557,-44710.143,1273.2753,280.05616,290.22674,6.59E-05,0.21251637,1001.2415,1579.6373
1230,22.35112,1.609,65,-600,59600.286,-26600.078,-44389.693,1279.4941,369.77099,290.08901,5.00E-05,0.21372869,920.8485,1685.8889
1216,22.257503,3.612,40,400,40391.836,-31428.819,-45783.121,1286.8076,294.099,290.10934,6.28E-05,0.2132459,994.2076,1602.0348
1238,22.39823,16.615,65,-300,61070.109,-28677.367,-44808.161,1274.9005,236.76558,290.02136,7.78E-05,0.21182557,1029.2551,1516.3914
1212,22.229087,9.617,40,200,39455.196,-30227.276,-45550.903,1287.8525,289.4048,290.13627,6.39E-05,0.21311985,988.34989,1580.7814
1219,22.275971,25.611,40,400,40465.35,-31760.288,-45851.865,1276.9464,162.50822,290.12132,0.000113426,0.21181027,1105.8659,1441.6593
1231,22.354958,3.632,65,-600,60831.148,-28302.975,-44726.507,1275.0179,323.55236,290.11086,5.71E-05,0.21353377,949.20206,1619.505
1237,22.392168,9.616,65,-300,61154.601,-28585.311,-44778.311,1274.6339,286.03855,290.11337,6.44E-05,0.21101251,980.15631,1571.5205
1233,22.365426,16.613,65,-600,59675.362,-26640.001,-44401.123,1273.8685,249.576,290.12204,7.37E-05,0.21004721,1026.783,1542.722
1220,22.286476,1.609,40,550,41227.293,-32475.359,-45989.6,1288.4785,356.62725,290.15427,5.19E-05,0.21410227,925.5196,1660.4198
1228,22.332609,16.614,65,-810,58374.933,-25552.882,-44198.385,1270.3325,200.69551,290.1436,9.16E-05,0.20961638,1063.0198,1477.4246
1241,22.420579,5.634,65,0,62652.959,-30539.01,-45162.572,1275.6385,316.63784,290.12463,5.84E-05,0.21320165,948.07918,1601.1127
1234,22.373432,25.61,65,-600,60014.109,-26653.856,-44395.49,1264.4699,178.01852,290.13597,0.000103735,0.21201097,1073.7079,1439.6861
1229,22.340614,25.614,65,-810,59496.511,-25600.328,-44184.159,1267.2314,164.42561,290.12864,0.000112023,0.21131517,905.59949,1627.946
1240,22.416741,1.608,65,0,62645.435,-30543.368,-45160.722,1279.5806,344.00156,290.11969,5.36E-05,0.21247624,934.30078,1648.0427
1245,22.453988,1.61,65,300,63963.175,-32410.232,-45518.011,1280.8536,366.70815,290.06576,5.05E-05,0.21434671,928.21492,1689.3608
1246,22.457826,3.612,65,300,63988.09,-32443.576,-45534.17,1284.0352,348.53414,290.10556,5.29E-05,0.21243838,941.70019,1667.8857
1247,22.462219,9.618,65,300,64056.999,-32410.397,-45518.258,1271.6124,248.71885,290.09439,7.43E-05,0.21327736,1012.9516,1523.5938
1226,22.322147,3.611,65,-810,59158.134,-25461.689,-44161.134,1284.5039,345.81195,290.13645,5.35E-05,0.21366992,928.68074,1639.6021
1235,22.383936,1.61,65,-300,61342.25,-28743.11,-44809.394,1284.3401,345.20701,290.1365,5.34E-05,0.21208755,942.03948,1657.1423
1248,22.468282,16.614,65,300,64010.21,-32492.75,-45537.418,1269.2311,252.71242,290.09865,7.27E-05,0.20902044,1012.7184,1537.221
1250,22.486798,1.611,65,600,65149.922,-34340.661,-45904.739,1277.7832,292.62708,290.09501,6.31E-05,0.21252326,974.53718,1576.1093
1253,22.501098,16.614,65,600,65420.542,-34253.95,-45882.167,1267.3365,207.62561,290.10712,8.87E-05,0.21126385,1057.6106,1487.8642
1254,22.509104,25.613,65,600,65800.94,-34315.951,-45889.157,1271.9525,193.52055,290.10649,9.52E-05,0.21084361,1061.8733,1459.3085
1236,22.387774,3.613,65,-300,61054.403,-28652.411,-44798.704,1278.2351,327.02976,290.1445,5.63E-05,0.21075513,945.67466,1621.9213
1257,22.527841,9.618,65,810,65896.944,-35843.536,-46207.099,1268.716,287.72666,290.0187,6.39E-05,0.21060634,984.80566,1580.4065
1255,22.519609,1.609,65,810,66499.815,-35693.549,-46163.764,1290.2453,373.99998,290.10278,4.94E-05,0.21319156,911.51558,1681.838
1261,22.557504,3.631,90,-1070,83383.128,-27750.391,-44169.933,1272.0079,347.87946,290.13948,5.31E-05,0.21252645,917.53336,1634.2242
1260,22.553663,1.62,90,-1070,82809.816,-26779.586,-43971.635,1273.1465,320.83482,290.13458,5.74E-05,0.21047216,947.51306,1606.7698
1239,22.406236,25.611,65,-300,61355.982,-28740.068,-44801.953,1265.7587,197.63625,290.11168,9.29E-05,0.20968363,1059.8145,1467.63
1242,22.425535,13.6,65,0,62656.782,-30537.159,-45156.117,1279.7142,268.00985,290.10481,6.87E-05,0.21164019,1011.2393,1569.3061
1243,22.432702,21.61,65,0,62659.455,-30538.927,-45157.227,1279.6136,225.16805,290.13154,8.16E-05,0.21001311,1042.9018,1507.5427
1265,22.586476,1.611,90,-700,84076.085,-27710.057,-44143.578,1268.4528,369.8814,290.10703,5.00E-05,0.21323628,890.94387,1654.5006
1251,22.490636,3.614,65,600,64941.921,-34227.143,-45884.346,1280.1125,350.48828,290.03733,5.28E-05,0.21380328,925.28836,1649.5803
1262,22.561904,9.619,90,-1070,81773.3,-25390.15,-43704.182,1266.3527,290.42914,290.12712,6.35E-05,0.21177561,982.20134,1582.2734
1266,22.590315,3.613,90,-700,84108.484,-27806.965,-44165.698,1267.7042,347.81252,290.11459,5.30E-05,0.21151549,920.76028,1638.2397
1244,22.442096,30.606,65,0,62664.307,-30539.955,-45153.732,1269.0163,186.64256,290.10862,9.84E-05,0.20977397,1077.0989,1464.6688
1256,22.523446,3.613,65,810,65747.284,-35552.031,-46147.194,1286.2645,351.95175,290.11601,5.27E-05,0.21530819,934.76934,1665.5135
1268,22.60077,16.616,90,-700,83370.382,-27694.968,-44156.159,1257.0392,245.14148,290.11818,7.51E-05,0.21103693,1015.8007,1523.0074
1271,22.623119,3.611,90,-300,85200.836,-30019.646,-44603.614,1270.3848,319.88475,290.10428,5.77E-05,0.21212206,959.28118,1619.6178
1249,22.476288,25.631,65,300,63571.06,-31683.937,-45381.962,1270.0851,209.04141,290.11524,8.78E-05,0.2094197,1057.8846,1493.0547
1264,22.575972,25.61,90,-1070,81746.247,-25377.034,-43696.165,1254.8126,173.50915,290.08637,0.000106755,0.21110879,1077.8393,1433.9183
1252,22.495031,9.637,65,600,64265.823,-32955.622,-45628.94,1275.1715,298.20907,290.12211,6.18E-05,0.21204921,979.12486,1597.4206
1151,21.82183,3.614,90,1070,92012.34,-38026.288,-46155.335,1328.5933,0.02260857,332.86544,0.33911305,508.17615,1606.6406,1607.4907
1274,22.641587,25.611,90,-300,85222.175,-30296.349,-44661.339,1261.0679,193.98836,290.07143,9.48E-05,0.2101627,1064.9491,1466.162
1270,22.619281,1.609,90,-300,85368.915,-30262.224,-44652.787,1273.9383,340.227,290.11979,5.42E-05,0.212063,922.60351,1621.9621
1263,22.567967,16.614,90,-1070,81803.766,-25409.844,-43703.36,1257.0362,207.25147,290.07285,8.90E-05,0.21183801,1048.1447,1474.5927
1258,22.533903,16.614,65,810,65783.055,-35608.112,-46159.488,1263.0283,230.75974,290.08634,7.98E-05,0.21083687,1033.8042,1511.6504
1276,22.65593,5.614,90,0,86738.426,-32164.447,-45025.495,1273.1956,328.70206,290.11682,5.61E-05,0.2118128,950.5661,1629.7268
1259,22.541909,25.611,65,810,66529.5,-35734.54,-46172.603,1260.6023,140.82442,290.09817,0.000130403,0.20931843,1113.6997,1404.0174
1269,22.608776,25.612,90,-700,83549.809,-27786.079,-44168.946,1256.0074,180.30456,290.10784,0.000101893,0.20940897,1075.3752,1447.1602
1280,22.689332,1.613,90,300,87870.456,-33955.331,-45384.799,1289.9101,356.22858,290.13403,5.20E-05,0.21509425,942.92746,1679.2241
1281,22.693171,3.612,90,300,88116.161,-34117.201,-45413.908,1291.8865,335.70321,290.13336,5.50E-05,0.21358298,962.25715,1657.258
1279,22.677441,30.604,90,0,86739.495,-32174.561,-45028.373,1267.9411,184.05014,290.11635,0.000100046,0.21106055,1085.5892,1466.8754
1275,22.652091,1.609,90,0,86735.219,-32173.163,-45020.684,1274.6459,345.75098,290.08784,5.34E-05,0.21334017,921.76378,1634.6302
1286,22.725974,3.616,90,700,89749.717,-36449.323,-45864.611,1323.4165,348.71453,290.11644,5.33E-05,0.21710869,974.72607,1691.0618
1277,22.66088,13.6,90,0,86733.04,-32170.491,-45025.289,1263.294,266.31879,290.11277,6.92E-05,0.21189496,985.55318,1533.164
1267,22.594709,9.616,90,-700,83141.246,-27637.161,-44146.703,1257.8894,272.44189,290.08283,6.75E-05,0.21049842,989.0332,1553.4819
1282,22.697564,9.617,90,300,88234.532,-34083.034,-45399.765,1295.352,293.06505,290.2131,6.30E-05,0.21229657,991.40385,1594.7679
1272,22.627514,9.638,90,-300,85664.493,-30907.605,-44775.721,1267.5777,299.91625,290.09587,6.15E-05,0.21180379,962.49643,1579.7763
1289,22.744436,25.613,90,700,90051.339,-36333.092,-45834.227,1301.176,165.75146,290.15046,0.000111538,0.21323779,1125.7892,1466.5341
1288,22.736431,16.616,90,700,90063.304,-36729.522,-45914.936,1308.4535,250.33761,290.12772,7.39E-05,0.21457817,1057.2773,1576.9753
1278,22.668048,21.609,90,0,86742.414,-32166.215,-45027.098,1264.606,222.59596,290.14562,8.28E-05,0.21113712,1033.166,1492.7431
1273,22.633581,16.614,90,-300,85280.476,-30147.185,-44631.079,1259.7471,249.71956,290.0993,7.39E-05,0.21213743,1009.6807,1526.2486
1293,22.769248,16.613,90,1070,91465.545,-38976.168,-46363.5,1287.096,209.77551,290.08592,8.82E-05,0.2132825,1078.9994,1510.3946
1298,22.803305,16.614,120,-1380,106797.35,-25762.98,-43224.864,1281.4681,226.32487,290.16261,8.18E-05,0.21524459,1060.7626,1529.8536
1292,22.76318,9.638,90,1070,89754.034,-36331.941,-45845.122,1289.6835,288.91538,290.10796,6.40E-05,0.21326707,982.16369,1571.9777
1297,22.797243,9.618,120,-1380,106361.81,-25835.754,-43253.932,1283.2174,261.30719,290.11329,7.07E-05,0.21289033,1026.1737,1567.0081
1283,22.703626,16.615,90,300,88214.879,-34055.57,-45389.815,1296.1537,218.34741,290.1615,8.47E-05,0.21357528,1080.2729,1533.313
1307,22.862858,9.619,120,-500,107374.18,-30895.641,-44237.855,1298.5977,274.64877,290.2061,6.75E-05,0.21437598,1015.3955,1580.3923
1284,22.711633,25.611,90,300,88129.153,-34126.123,-45404.452,1304.963,208.57782,290.12435,8.85E-05,0.21247239,1087.1877,1518.1456
1302,22.830047,9.618,120,-1000,107374.18,-27653.936,-43615.374,1293.8818,276.35827,290.11941,6.69E-05,0.21344298,1012.1091,1580.5879
1290,22.754943,1.627,90,1070,90201.41,-36928.971,-45961.149,1316.5385,372.61967,290.11206,4.99E-05,0.2179093,953.10276,1726.0892
1287,22.730369,9.617,90,700,90021.407,-36881.606,-45949.842,1306.265,242.65333,290.12318,7.64E-05,0.21531007,1070.7983,1571.7976
1305,22.854621,1.629,120,-500,107374.18,-32037.155,-44452.598,1302.3627,329.45054,290.06101,5.67E-05,0.21735208,970.04933,1649.385
1306,22.858464,3.613,120,-500,107374.18,-30951.722,-44246.489,1304.6633,324.88885,290.14937,5.72E-05,0.21717645,976.43656,1647.3311
1291,22.758786,3.613,90,1070,91513.486,-39119.865,-46391.417,1307.57,347.72454,290.1249,5.34E-05,0.21709276,958.69028,1677.5723
1285,22.722138,1.611,90,700,89866.566,-36641.413,-45910.002,1322.584,317.51059,290.19835,5.83E-05,0.21415826,1010.1563,1664.1366
1304,22.844115,25.613,120,-1000,107320.75,-27862.06,-43657.805,1285.0709,177.63325,290.01459,0.000103515,0.21001579,1101.9678,1467.5473
1308,22.86892,16.614,120,-500,107374.18,-30963.439,-44245.379,1300.4742,254.90193,290.14535,7.25E-05,0.21389772,1046.4488,1571.9351
1309,22.876926,25.612,120,-500,107374.18,-31046.245,-44267.375,1287.6037,179.00597,290.10749,0.000102925,0.21169007,1111.7131,1482.2263
1296,22.792849,3.612,120,-1380,106829.09,-25558.269,-43191.643,1298.4888,358.38217,290.13559,5.24E-05,0.21764095,950.94358,1694.0766
1312,22.896218,13.601,120,0,107374.18,-34087.598,-44857.828,1291.8259,282.34645,290.03001,6.55E-05,0.21438983,1006.1608,1590.3543
1295,22.789009,1.62,120,-1380,106863.92,-26726.302,-43432.495,1297.4949,314.36747,290.11769,5.89E-05,0.21393332,982.09015,1634.1523
1299,22.811311,25.613,120,-1380,106168.24,-25702.871,-43232.758,1282.395,185.89872,290.10695,9.94E-05,0.213285,1090.4391,1474.1164
1315,22.924672,1.608,120,500,107374.18,-37360.677,-45490.876,1300.7976,369.25404,290.10717,5.01E-05,0.21577243,926.79949,1691.251
1310,22.887429,1.612,120,0,107374.18,-34085.912,-44859.472,1297.4474,311.86252,290.11098,5.92E-05,0.21204522,980.55838,1627.5022
1294,22.777254,25.613,90,1070,92166.522,-39169.573,-46383.318,1277.5524,177.87643,290.08571,0.000103857,0.2130282,1098.822,1466.774
1314,22.912779,30.609,120,0,107374.18,-34091.134,-44854.169,1285.5314,194.15024,290.09723,9.51E-05,0.21223929,1083.0898,1483.7486
1318,22.938966,16.612,120,500,107374.18,-37185.281,-45454.941,1293.6896,240.99495,290.10386,7.67E-05,0.2141155,1055.6334,1555.7909
1301,22.825654,3.611,120,-1000,107190.91,-27285.876,-43531.17,1293.4768,321.72435,290.11558,5.77E-05,0.21600059,981.75663,1647.3646
1303,22.83611,16.612,120,-1000,107374.18,-27647.769,-43602.382,1288.8068,259.14982,290.10361,7.13E-05,0.21297141,1034.5905,1570.8338
1300,22.821816,1.61,120,-1000,107374.18,-27944.043,-43667.549,1294.1676,321.20444,290.10003,5.76E-05,0.2150749,966.45201,1629.3763
1311,22.891268,5.613,120,0,107374.18,-34084.679,-44856.06,1302.7441,346.00469,290.08925,5.32E-05,0.21151496,960.75517,1678.265
1321,22.961314,3.614,120,1000,107374.18,-40335.757,-46071.666,1296.5243,244.66528,290.08669,7.57E-05,0.21475418,1047.5068,1550.9679
1319,22.946971,25.613,120,500,107374.18,-37262.33,-45464.11,1290.8409,218.1676,290.09059,8.46E-05,0.21330908,1076.0973,1526.428
1316,22.928509,3.612,120,500,107374.18,-37096.143,-45437.632,1301.1517,354.03872,290.09697,5.22E-05,0.21405034,939.86092,1673.4017
1317,22.932903,9.618,120,500,107374.18,-36974.32,-45418.431,1299.7371,313.91369,290.09008,5.89E-05,0.21431311,987.93853,1636.4958
1325,22.990287,1.609,120,1380,107374.18,-42646.585,-46508.719,1256.3352,266.64106,290.07513,7.04E-05,0.223727,1005.0579,1554.3462
1313,22.903387,21.61,120,0,107374.18,-34089.284,-44847.261,1285.6672,233.83483,290.09387,7.91E-05,0.2138957,1054.8585,1538.1516
1329,23.012587,25.632,120,1380,107374.18,-39660.814,-45935,1265.9121,181.13609,290.10522,0.000101819,0.21232228,1079.4549,1453.5451
1334,23.046649,25.613,65,-810,58602.587,-25603.618,-44201.591,1257.6444,175.11654,290.06796,0.000104755,0.20841031,1079.7375,1443.1312
1328,23.00458,16.616,120,1380,107374.18,-43230.953,-46639.834,1268.788,236.65506,290.10455,7.78E-05,0.21089903,1034.7452,1523.1437
1320,22.957476,1.61,120,1000,107374.18,-40363.14,-46083.302,1295.427,269.37593,290.08457,6.90E-05,0.21712233,1031.1753,1586.5015
1323,22.971776,16.614,120,1000,107374.18,-40451.455,-46085.028,1277.8356,205.2815,290.10717,8.94E-05,0.20906604,1068.8892,1494.9593
1339,23.07946,25.614,65,-600,59596.544,-26900.505,-44452.598,1263.1618,191.95704,290.09792,9.60E-05,0.21053496,1063.2301,1459.1134
1338,23.071455,16.613,65,-600,59305.326,-26826.046,-44444.417,1263.1912,212.93343,290.10148,8.62E-05,0.20887947,1050.1804,1489.951
1333,23.038643,16.619,65,-810,58637.288,-25608.633,-44201.18,1264.4428,212.12584,290.10189,8.71E-05,0.213278,1055.875,1494.6906
1340,23.089966,1.611,65,-300,60988.208,-28684.069,-44800.966,1279.6448,343.78086,290.0973,5.39E-05,0.21368148,944.11707,1655.4183
1332,23.032582,9.618,65,-810,58645.511,-25662.864,-44211.377,1270.9125,257.64408,290.10235,7.15E-05,0.21123803,1011.9532,1541.461
1336,23.060999,3.612,65,-600,59518.055,-26708.786,-44415.513,1278.8682,354.48002,290.11081,5.21E-05,0.21259907,930.78688,1668.0313
1343,23.104259,16.613,65,-300,61102.713,-28592.712,-44777.53,1272.6627,260.16697,290.10445,7.07E-05,0.210407,1002.5258,1540.0297
1342,23.098197,9.617,65,-300,61045.687,-28726.911,-44806.928,1275.5475,286.27624,290.1075,6.45E-05,0.21280244,994.71564,1585.1631
1327,22.998518,9.618,120,1380,107374.18,-42825.888,-46547.408,1274.4476,216.36994,290.08873,8.53E-05,0.21261295,1061.4371,1509.7952
1330,23.024348,1.619,65,-810,59011.846,-26260.14,-44331.679,1280.9474,377.48008,290.09846,4.89E-05,0.21233886,907.86725,1690.2641
1322,22.965708,9.637,120,1000,107374.18,-38073.817,-45626.966,1294.8338,308.38411,290.07687,6.00E-05,0.21450531,989.71732,1625.8382
1324,22.979782,25.613,120,1000,107374.18,-40561.52,-46109.122,1278.4121,200.91074,290.0904,9.19E-05,0.21308289,1058.2881,1468.7826
1348,23.138726,21.609,65,0,62451.824,-30543.902,-45160.064,1277.8202,233.95888,290.0929,7.88E-05,0.21177378,1049.1068,1533.0548
1335,23.057155,1.63,65,-600,60592.927,-28399.02,-44745.584,1279.0835,379.69447,290.09588,4.89E-05,0.21643183,905.83061,1686.2603
1326,22.994124,3.611,120,1380,107374.18,-42896.195,-46562.908,1291.1785,352.36318,290.10003,5.25E-05,0.21425179,928.2957,1653.9467
1344,23.112264,25.612,65,-300,61050.004,-28722.676,-44806.969,1267.0187,194.91607,290.10127,9.44E-05,0.21050221,1065.7451,1467.366
1349,23.148119,30.625,65,0,62455.359,-30537.776,-45157.803,1278.5955,192.31281,290.10525,9.61E-05,0.2137033,1081.7773,1479.5661
1354,23.182316,25.613,65,300,63947.181,-32496.944,-45544.243,1295.6244,213.42193,290.09679,8.60E-05,0.20867984,1072.4699,1512.6412
1352,23.168248,9.618,65,300,63810.802,-32314.311,-45508.843,1288.0135,304.47918,290.09463,6.06E-05,0.21229118,980.28766,1606.8841
1331,23.028188,3.611,65,-810,58471.06,-25488.948,-44179.513,1290.2571,362.57731,290.08598,5.11E-05,0.21555151,923.33574,1670.5127
1337,23.065392,9.62,65,-600,59648.514,-26947.129,-44462.178,1264.2971,270.88086,290.08971,6.79E-05,0.21116372,988.04044,1548.101
1355,23.192821,1.61,65,600,65215.378,-34238.86,-45876.37,1306.3718,378.84214,290.04933,4.89E-05,0.21588264,924.46915,1708.0965
1358,23.207116,16.633,65,600,64393.116,-33016.39,-45646.249,1290.7078,210.51876,290.15932,8.82E-05,0.21641752,1082.264,1517.2915
1357,23.201053,9.621,65,600,65147.373,-34095.41,-45852.359,1301.4911,303.5307,290.04251,6.08E-05,0.21232324,988.64848,1616.503
1356,23.196659,3.611,65,600,65221.38,-34171.72,-45854.62,1300.1376,353.71673,290.07993,5.24E-05,0.2146488,937.34811,1668.5105
1359,23.215127,25.613,65,600,65590.019,-34455.701,-45923.488,1292.0076,199.02568,290.09792,9.26E-05,0.21134149,1095.3537,1507.2826
1341,23.093803,3.612,65,-300,60892.286,-28569.975,-44775.392,1278.6896,330.13945,290.10224,5.59E-05,0.21288762,954.52861,1637.9764
1360,23.225632,1.61,65,810,66174.512,-35531.679,-46139.259,1309.3561,383.90935,290.13158,4.84E-05,0.21642105,922.76015,1713.6944
1347,23.131557,13.601,65,0,62413.587,-30511.915,-45144.399,1282.0223,282.51415,290.06004,6.53E-05,0.21165954,999.94273,1584.633
1361,23.22947,3.61,65,810,66821.953,-35925.972,-46202.042,1306.2542,357.86081,290.11882,5.18E-05,0.21441764,945.20017,1690.3655
1364,23.247932,25.61,65,810,66446.859,-35862.449,-46196.779,1289.3936,150.77473,290.07573,0.000122272,0.21193416,1133.4763,1444.8671
1365,23.259686,1.62,90,-1070,82328.233,-26321.978,-43884.759,1309.503,351.75854,290.09224,5.29E-05,0.21817079,962.98649,1686.66
1345,23.12277,1.609,65,0,62426.949,-30548.178,-45160.928,1281.6004,282.48087,290.10178,6.54E-05,0.2133625,591.6367,1969.6562
1351,23.163854,3.611,65,300,63854.343,-32423.06,-45519.697,1296.5955,357.12068,290.07416,5.19E-05,0.21520716,947.48063,1686.7517
1362,23.233863,9.619,65,810,66255.509,-35579.455,-46145.755,1301.4456,299.44898,290.09934,6.16E-05,0.21265199,995.03234,1615.998
1346,23.126607,5.614,65,0,62434.432,-30543.244,-45160.475,1282.2117,316.50274,290.06862,5.86E-05,0.2165233,974.47334,1630.3448
1353,23.174311,16.616,65,300,63831.606,-32320.191,-45508.308,1283.9966,209.50311,290.09957,8.84E-05,0.21456082,1072.937,1503.0428
1366,23.263526,3.613,90,-1070,82255.953,-25391.548,-43694.191,1300.6809,367.96458,290.11966,5.05E-05,0.21767325,940.46573,1708.1706
1350,23.160016,1.612,65,300,63989.036,-32387.413,-45519.903,1296.8194,370.34232,290.10285,5.01E-05,0.21569866,937.85521,1702.9226
1363,23.239926,16.613,65,810,66373.88,-35858.954,-46199.41,1297.206,232.35158,290.12535,8.01E-05,0.21471156,1059.4425,1537.9918
1375,23.325304,1.611,90,-300,85151.662,-30347.291,-44677.621,1298.2724,337.57311,290.10637,5.50E-05,0.21605351,957.82787,1655.2529
1371,23.296338,3.611,90,-700,83418.117,-27833.114,-44185.351,1299.5679,375.45164,290.10472,4.95E-05,0.21739202,917.40094,1690.3162
1369,23.281989,25.631,90,-1070,83488.877,-28380.971,-44292.867,1279.708,164.04383,290.10345,0.000112611,0.21371495,1115.6838,1455.3263
1380,23.358108,1.612,90,0,86584.202,-32165.968,-45029.853,1299.5386,331.7318,290.09893,5.58E-05,0.21538167,974.74131,1660.5011
1376,23.329142,3.611,90,-300,85132.708,-30193.932,-44644.647,1297.8294,317.67252,290.10583,5.86E-05,0.21870797,982.32398,1639.5548
1377,23.333535,9.619,90,-300,85005.579,-30334.052,-44676.799,1289.8447,273.66295,290.11125,6.76E-05,0.21397926,1019.646,1582.4045
1368,23.273983,16.613,90,-1070,81236.047,-25195.8,-43675.566,1294.2473,246.34727,290.09072,7.49E-05,0.21239435,1047.9667,1557.508
1381,23.361947,5.634,90,0,86588.067,-32160.171,-45033.142,1297.3903,354.98428,290.1131,5.22E-05,0.21431275,948.69708,1682.8282
1386,23.399199,3.612,90,300,87936.528,-34032.833,-45395.448,1300.5413,309.45578,290.1367,6.01E-05,0.21618737,1000.6441,1638.568
1382,23.366902,13.602,90,0,86590.986,-32163.296,-45031.169,1290.6028,287.23792,290.09295,6.42E-05,0.21208829,1002.0179,1596.6487
1384,23.38347,30.604,90,0,86594.81,-32168.723,-45028.62,1285.7307,172.87602,290.15974,0.00010712,0.21453673,1116.6976,1474.7569
1388,23.409656,16.634,90,300,87400.219,-33208.725,-45231.81,1289.9463,275.88057,290.09582,6.70E-05,0.21432129,1019.3839,1592.0807
1372,23.300731,9.618,90,-700,83433.864,-27803.347,-44175.442,1296.3137,279.06769,290.11113,6.63E-05,0.21245806,1007.3012,1583.0523
1383,23.374071,21.627,90,0,86597.812,-32172.259,-45029.442,1286.792,235.84439,290.09196,7.85E-05,0.21442094,1051.2798,1541.0333
1370,23.2925,1.611,90,-700,83353.854,-27776.828,-44170.18,1293.809,348.32706,290.11172,5.34E-05,0.2170776,943.3363,1660.5021
1367,23.267921,9.618,90,-1070,81690.453,-25544.413,-43743.077,1300.125,271.3361,290.0981,6.81E-05,0.21304711,1018.9754,1577.8832
1374,23.314799,25.61,90,-700,83335.598,-27588.481,-44132.683,1281.3794,181.91752,290.07801,0.000101277,0.21118932,1100.3637,1475.5555
1373,23.306794,16.612,90,-700,83294.319,-27669.888,-44148.101,1287.1797,238.77445,290.09868,7.75E-05,0.21448637,1053.9906,1545.7064
1389,23.417667,25.613,90,300,88059.545,-34019.06,-45394.584,1288.4488,180.1568,290.10526,0.000102495,0.21308308,1106.1837,1479.0284
1396,23.464819,3.616,90,1070,90803.505,-37963.917,-46163.64,1307.7447,330.17605,290.11274,5.60E-05,0.21411592,982.23694,1665.6822
1393,23.442472,16.614,90,700,89836.388,-36717.681,-45907.782,1292.1915,265.25866,290.11385,6.97E-05,0.21382605,1032.5866,1583.3023
1390,23.428172,1.61,90,700,89799.261,-36680.924,-45913.044,1307.5577,377.23095,290.12251,4.91E-05,0.21532042,939.20893,1719.68
1378,23.339598,16.615,90,-300,85077.942,-30183.407,-44644.852,1281.3365,274.49917,290.12695,6.74E-05,0.2141109,1011.4788,1578.8242
1379,23.347603,25.61,90,-300,85253.422,-30311.603,-44667.26,1286.1199,186.91401,290.12128,9.89E-05,0.21339765,1104.4562,1490.9781
1387,23.403593,9.619,90,300,87970.941,-34114.241,-45409.303,1296.299,303.46285,290.15214,6.16E-05,0.21894669,992.1773,1616.2873
1398,23.475276,16.617,90,1070,90672.306,-37915.484,-46154.513,1297.5509,198.19187,290.12478,9.32E-05,0.213401,1092.8222,1502.2788
1402,23.503272,9.616,120,-1380,106375.22,-25142.187,-43110.893,1307.5501,309.71203,289.98655,5.98E-05,0.21419415,990.06427,1630.5216
1385,23.395361,1.61,90,300,87934.637,-34031.353,-45398.901,1303.8195,388.82741,290.14682,4.76E-05,0.2139582,922.9056,1729.7712
1399,23.483281,25.617,90,1070,91390.428,-38667.107,-46293.605,1297.5188,178.36347,290.06627,0.000103554,0.21347056,1112.9313,1481.8465
1400,23.495037,1.62,120,-1380,107050.05,-27408.563,-43560.773,1316.6214,397.551,290.0538,4.67E-05,0.21745089,921.4936,1749.8195
1408,23.542137,16.618,120,-1000,107374.18,-28823.696,-43843.891,1299.6645,215.27561,290.10092,8.60E-05,0.21402689,1080.7889,1524.2919
1403,23.509333,16.615,120,-1380,106660.31,-26395.78,-43355.322,1306.126,224.66447,290.08195,8.30E-05,0.21930682,1086.7017,1549.4397
1404,23.517339,25.615,120,-1380,106244.51,-25650.49,-43210.186,1298.3947,188.36399,290.10075,9.83E-05,0.21343728,1111.5916,1502.4185
1395,23.460983,1.609,90,1070,91437.053,-38995.369,-46367.365,1311.7682,374.93048,290.05081,4.95E-05,0.21418092,924.13974,1697.9007
1406,23.531682,3.613,120,-1000,107374.18,-28402.474,-43757.714,1314.1086,381.36279,290.07734,4.90E-05,0.22093816,944.01745,1730.2553
1409,23.550144,25.613,120,-1000,107374.18,-27590.907,-43593.377,1296.9612,203.41601,290.09159,9.08E-05,0.21328238,1097.2005,1519.456
1407,23.536076,9.62,120,-1000,107374.18,-28574.293,-43791.387,1306.313,316.6,290.10162,5.86E-05,0.21623326,999.40554,1656.2005
1391,23.43201,3.614,90,700,89722.539,-36527.154,-45862.391,1302.3176,310.90494,290.00436,5.97E-05,0.21653407,989.63973,1632.8956
1410,23.560649,1.61,120,-500,107374.18,-31105.45,-44284.562,1308.3689,348.99058,290.09674,5.34E-05,0.21710026,972.95324,1696.0872
1412,23.568881,9.64,120,-500,107374.18,-32211.483,-44509.419,1302.6813,313.32127,290.08795,5.91E-05,0.21424347,978.72989,1625.3206
1392,23.436405,9.636,90,700,88706.372,-34955.823,-45573.64,1292.6025,263.1664,290.10713,7.02E-05,0.21317608,1033.0326,1576.5936
1394,23.450478,25.611,90,700,90120.249,-36719.531,-45907.124,1295.1616,168.86894,290.08374,0.000109158,0.21229295,1129.161,1479.5966
1397,23.469213,9.622,90,1070,90966.569,-38245.061,-46199.575,1297.4456,305.42567,290.07423,6.07E-05,0.21542897,988.14122,1620.8891
1419,23.618815,30.606,120,0,107374.18,-34084.926,-44857.622,1279.554,148.06138,290.07287,0.000124625,0.21245408,1127.9438,1434.2077
1418,23.609416,21.628,120,0,107374.18,-34081.883,-44859.102,1282.9664,177.89487,290.08703,0.000103799,0.2126576,1098.6511,1466.3893
1401,23.498877,3.616,120,-1380,106777.74,-26723.507,-43415.062,1309.6217,345.10752,290.08385,5.37E-05,0.2153207,954.57561,1665.6062
1424,23.653006,25.613,120,500,107374.18,-37236.304,-45466.659,1287.3749,176.14271,290.08279,0.000105133,0.21506308,1115.7151,1479.0829
1417,23.602247,13.602,120,0,107374.18,-34086.323,-44859.76,1288.2185,251.6006,290.07249,7.35E-05,0.21418353,1042.2298,1562.9924
1420,23.630707,1.611,120,500,107374.18,-37088.126,-45436.974,1300.0553,294.8381,290.07635,6.35E-05,0.22274689,1008.3605,1615.0739
1425,23.663511,1.609,120,1000,107374.18,-40487.019,-46109.122,1299.1722,357.55406,290.11577,5.21E-05,0.21866949,935.92365,1669.4198
1411,23.564487,3.612,120,-500,107374.18,-31000.443,-44271.24,1306.5347,364.85124,290.05528,5.07E-05,0.21439714,949.88124,1705.1592
1427,23.671743,9.618,120,1000,107374.18,-40444.136,-46100.529,1289.555,309.4272,290.09612,5.99E-05,0.21493284,973.69877,1610.776
1405,23.527845,1.61,120,-1000,107374.18,-28117.671,-43692.465,1309.2937,387.98587,290.07704,4.79E-05,0.21672896,931.47702,1732.0583
1429,23.685811,25.612,120,1000,107374.18,-40505.439,-46085.398,1283.6035,193.47377,290.08134,9.55E-05,0.21402381,1093.1765,1493.6315
1430,23.696315,1.614,120,1380,107374.18,-42667.266,-46519.696,1294.3385,383.52221,290.08915,4.84E-05,0.21567299,923.0626,1717.3515
1415,23.59346,1.609,120,0,107374.18,-34078.306,-44860.048,1301.3227,377.98968,290.07108,4.89E-05,0.21373025,912.01077,1692.5044
1414,23.582955,25.611,120,-500,107374.18,-30866.696,-44227.905,1292.3736,213.61661,290.07637,8.64E-05,0.21189089,1074.7012,1515.6523
1433,23.71061,16.635,120,1380,107374.18,-39065.675,-45832.582,1280.6651,201.5053,290.07554,9.16E-05,0.21278912,1072.7842,1489.2865
1431,23.700154,3.61,120,1380,107374.18,-43043.962,-46591.565,1292.4403,362.88821,290.06946,5.11E-05,0.21531908,922.00211,1670.5837
1428,23.677805,16.613,120,1000,107374.18,-40132.937,-46045.229,1284.8138,209.63182,290.1153,8.80E-05,0.21272126,1068.0831,1501.331
1435,23.730376,1.619,120,-1380,107025.42,-27377.11,-43566.735,1311.7707,384.77648,290.12138,4.84E-05,0.21766819,925.97757,1716.7901
1413,23.574949,16.614,120,-500,107374.18,-31073.586,-44273.872,1293.4827,205.98251,290.07918,9.01E-05,0.21560499,1082.1116,1507.1611
1437,23.738611,9.636,120,-1380,107335.55,-29061.752,-43881.347,1304.6088,301.90008,290.07402,6.15E-05,0.21613348,1010.9277,1634.537
1422,23.638938,9.619,120,500,107374.18,-37351.55,-45485.325,1288.6965,260.51449,289.98726,7.13E-05,0.2161921,1031.8014,1569.0875
1416,23.597297,5.614,120,0,107374.18,-34078.101,-44858.28,1287.7373,311.24318,290.09501,5.94E-05,0.21393239,976.98838,1623.9611
1438,23.744679,16.615,120,-1380,106515.58,-25781.852,-43236.993,1306.3837,223.02763,290.14943,8.32E-05,0.21601422,1083.2023,1545.6361
1434,23.718621,25.612,120,1380,107374.18,-43148.394,-46589.263,1285.4849,182.28099,290.08625,0.000101437,0.21400016,1106.3677,1482.5919
1421,23.634545,3.611,120,500,107374.18,-37328.813,-45483.475,1295.8636,277.28241,290.05115,6.67E-05,0.2143057,1024.5537,1599.8705
1446,23.799832,3.612,120,-500,107374.18,-31096.158,-44289.742,1306.6522,340.07566,290.14055,5.48E-05,0.21779509,972.79577,1675.0628
1442,23.771421,9.619,120,-1000,107374.18,-27858.689,-43646.704,1327.1819,313.38132,290.09158,5.91E-05,0.21393001,1011.424,1656.7578
1443,23.777484,16.614,120,-1000,107374.18,-27795.783,-43645.676,1313.3256,237.71625,290.11929,7.80E-05,0.21531673,1076.0503,1566.0911
1432,23.704547,9.62,120,1380,107374.18,-42773.836,-46541.076,1287.6313,303.86838,290.06309,6.10E-05,0.21495916,977.04436,1603.0769
1426,23.667349,3.61,120,1000,107374.18,-40599.839,-46129.679,1293.3163,294.85682,290.07454,6.27E-05,0.21361885,988.23393,1594.8772
1448,23.810288,16.614,120,-500,107374.18,-30921.954,-44261.537,1290.8498,233.16388,290.0835,7.86E-05,0.20842537,1047.9087,1530.061
1423,23.645001,16.615,120,500,107374.18,-37271.375,-45473.032,1280.5032,265.41374,290.06537,6.98E-05,0.21447601,1005.6411,1553.6013
1445,23.795994,1.609,120,-500,107374.18,-30931.945,-44255.945,1319.2326,385.47205,290.10693,4.86E-05,0.22262054,954.07323,1760.8965
1436,23.734216,3.614,120,-1380,106317.57,-25865.644,-43269.803,1306.9022,360.21033,290.10206,5.14E-05,0.21534635,952.71589,1699.4154
1439,23.752685,25.613,120,-1380,105491.93,-25764.666,-43261.58,1315.1446,175.1589,290.12988,0.00010543,0.21273101,1131.6938,1492.5587
1452,23.837586,13.601,120,0,107374.18,-34057.749,-44867.983,1279.6795,280.26755,290.06803,6.59E-05,0.21230429,996.83549,1574.417
1447,23.804224,9.622,120,-500,107374.18,-31268.882,-44325.348,1290.9437,314.48308,290.07703,5.91E-05,0.21794296,975.74354,1624.6504
1440,23.763189,1.611,120,-1000,107374.18,-27799.894,-43635.767,1334.3498,393.25847,290.10813,4.74E-05,0.21841329,939.56836,1748.1993
1453,23.844755,21.605,120,0,107374.18,-34086.652,-44861.939,1275.6973,227.44381,290.08442,8.15E-05,0.21431353,1051.7977,1521.9901
1444,23.785489,25.613,120,-1000,106780.62,-27818.889,-43671.003,1305.7116,184.65553,290.09884,0.000100785,0.21825928,1121.4391,1499.1165
1450,23.828798,1.61,120,0,107374.18,-34073.948,-44873.41,1284.2665,310.26454,290.20623,5.98E-05,0.21609459,970.81479,1612.3569
1441,23.767027,3.613,120,-1000,107374.18,-28231.889,-43720.916,1332.1375,375.16751,290.09644,4.97E-05,0.21953545,972.38862,1751.5912
1464,23.921149,25.617,120,1000,107374.18,-39745.223,-45948.856,1273.5985,193.45046,290.0758,9.53E-05,0.21226545,1080.1507,1481.2533
1456,23.869878,3.611,120,500,107374.18,-37259.082,-45482.653,1292.9605,346.09989,290.07358,5.45E-05,0.22219747,949.38931,1659.1662
1457,23.874271,9.62,120,500,107374.18,-37031.1,-45439.728,1286.9619,307.54785,290.126,6.04E-05,0.2159845,978.19434,1616.5026
1458,23.880333,16.613,120,500,107374.18,-37225.327,-45472.374,1288.4442,210.22838,290.08506,8.78E-05,0.2124894,1068.5527,1501.9018
1469,23.95396,25.612,120,1380,107374.18,-42998.077,-46569.404,1270.4092,173.94977,290.0594,0.000105928,0.21164501,1088.4502,1447.2265
1465,23.931655,1.628,120,1380,107374.18,-39638.324,-45935.904,1289.904,368.34933,290.06783,5.03E-05,0.21511927,916.54487,1675.6571
1459,23.888339,25.611,120,500,107374.18,-37220.27,-45464.973,1280.4833,212.73989,290.00506,8.70E-05,0.21488214,1065.3797,1506.3577
1468,23.945955,16.613,120,1380,107374.18,-42768.245,-46565.622,1275.0138,196.99151,290.07996,9.40E-05,0.21508867,1083.0645,1489.0264
1472,23.97395,9.616,15,-290,12736.016,-25399.276,-45058.222,1279.1843,275.53445,290.07186,6.72E-05,0.21339405,1011.541,1581.3984
1449,23.818293,25.612,120,-500,107374.18,-30824.43,-44229.961,1277.9127,218.1923,290.08549,8.47E-05,0.21348346,1052.3236,1502.7168
1461,23.902681,3.613,120,1000,107374.18,-40206.368,-46040.419,1298.8548,354.33281,290.07989,5.25E-05,0.21584414,938.48675,1671.786
1474,23.988017,25.613,15,-290,12704.728,-25474.681,-45072.201,1269.4546,128.78988,290.08071,0.000142982,0.21094293,1139.098,1403.8414
1467,23.939892,9.618,120,1380,107374.18,-42853.928,-46578.203,1279.1334,283.60306,290.07686,6.53E-05,0.21520352,989.72345,1574.3776
1451,23.832636,5.616,120,0,107374.18,-34079.046,-44860.377,1288.1962,331.77751,290.03418,5.59E-05,0.21556732,963.27017,1649.0733
1455,23.866039,1.61,120,500,107374.18,-37161.228,-45457.161,1294.2026,372.13032,290.09592,4.98E-05,0.21561944,935.19453,1707.7954
1454,23.854147,30.606,120,0,107374.18,-34077.402,-44874.767,1272.5673,188.7462,290.08198,9.78E-05,0.21243094,1075.1113,1464.3736
1478,24.012822,16.614,15,-200,13223.679,-25966.744,-45168.698,1280.871,193.45089,290.0737,9.60E-05,0.21599478,1080.3511,1478.053
1466,23.935498,3.613,120,1380,107374.18,-43049.389,-46600.158,1285.8478,343.12477,290.07419,5.40E-05,0.21536478,951.14778,1660.3876
1477,24.00676,9.617,15,-200,13324.822,-25969.951,-45165.82,1276.3182,270.67334,290.07777,6.78E-05,0.20910278,1011.2951,1575.6948
1460,23.898843,1.613,120,1000,107374.18,-39663.692,-45945.813,1292.771,394.31762,290.06755,4.70E-05,0.21551996,914.58137,1734.4186
1482,24.04012,13.602,15,-100,13816.062,-26614.591,-45292.496,1280.8525,224.70022,290.10662,8.23E-05,0.21406107,1057.4169,1521.169
1480,24.031333,1.609,15,-100,13797.355,-26601.311,-45288.179,1288.8501,389.3317,290.09805,4.75E-05,0.21384562,891.45061,1695.307
1485,24.068574,1.609,15,0,14277.289,-27241.963,-45414.566,1285.8069,346.51761,290.09117,5.33E-05,0.21301056,938.2748,1652.0585
1484,24.056681,30.606,15,-100,13873.171,-26606.903,-45290.974,1274.8712,145.45495,290.07771,0.000126501,0.20991947,1127.9116,1428.7046
1473,23.980012,16.614,15,-290,12745.061,-25390.559,-45055.961,1274.7131,183.22082,290.07273,0.000100673,0.21169336,1085.3136,1462.545
1471,23.969556,3.613,15,-290,12934.683,-25483.685,-45068.378,1284.7791,330.09823,290.07107,5.60E-05,0.21299508,947.50572,1627.6155
1475,23.998522,1.611,15,-200,13300.852,-25964.153,-45167.136,1293.001,391.86965,290.0775,4.72E-05,0.21321607,912.11751,1725.4481
1463,23.913138,16.634,120,1000,107374.18,-37908.904,-45594.198,1275.5172,203.02374,290.08134,9.07E-05,0.2114667,1063.3165,1483.6532
1462,23.907076,9.619,120,1000,107374.18,-39994.873,-46019.121,1287.1729,319.42578,290.07816,5.79E-05,0.21452058,973.3758,1634.3313
1479,24.020828,25.613,15,-200,13268.906,-25972.746,-45167.794,1270.5385,160.23184,290.08247,0.000114672,0.21019891,1110.5256,1441.3229
1476,24.002361,3.631,15,-200,13515.8,-26463.412,-45266.223,1284.0223,329.48195,290.068,5.60E-05,0.21269469,947.28715,1628.0159
1489,24.093929,30.624,15,0,14294.68,-27241.717,-45417.033,1269.5379,179.80883,290.09724,0.000102493,0.21117891,1096.9384,1469.698
1488,24.08453,21.628,15,0,14289.212,-27240.73,-45413.168,1274.8151,244.93,290.09734,7.52E-05,0.21062253,1018.8013,1523.027
1492,24.114615,13.601,15,100,14777.04,-27849.518,-45534.211,1278.0172,266.0454,290.07322,6.96E-05,0.21644386,1027.2053,1580.8553
1490,24.105828,1.609,15,100,14764.5,-27902.762,-45538.733,1285.4127,352.07251,290.05417,5.24E-05,0.21235076,927.67349,1658.0942
1470,23.965715,1.622,15,-290,13161.719,-25871.645,-45148.264,1287.776,364.2692,290.07716,5.08E-05,0.21512686,923.04799,1680.7298
1494,24.131176,30.607,15,100,14841.22,-27868.226,-45533.512,1270.6747,175.4155,290.09624,0.000104859,0.21037459,1093.0327,1455.7652
1486,24.072411,5.615,15,0,14280.249,-27242.046,-45416.498,1277.9886,319.57008,290.08384,5.79E-05,0.21476322,963.38795,1630.3999
1487,24.077362,13.601,15,0,14285.224,-27246.897,-45417.773,1274.3914,266.11925,290.08815,6.94E-05,0.21369976,1007.5874,1558.5136
1483,24.047289,21.61,15,-100,13873.335,-26628.406,-45293.647,1270.4572,182.78673,290.08418,0.000100784,0.21158525,1089.3224,1469.718
1496,24.146906,3.613,15,200,15398.738,-28543.949,-45669.068,1278.8792,330.95133,290.11338,5.59E-05,0.21320309,948.19001,1628.4767
1491,24.109666,5.613,15,100,14817.292,-27904.366,-45544.736,1280.3141,319.44503,290.11842,5.79E-05,0.21340276,954.00682,1613.2659
1495,24.143069,1.611,15,200,15254.096,-28483.593,-45653.814,1285.1151,362.33882,290.04879,5.13E-05,0.21753415,926.5544,1678.3143
1500,24.175873,1.61,15,290,15475.047,-29093.45,-45786.533,1285.5159,338.64839,290.13967,5.49E-05,0.21612878,939.25179,1635.5159
1481,24.035171,5.613,15,-100,13821.078,-26625.075,-45294.51,1286.3073,316.00862,290.08205,5.83E-05,0.21150819,963.70371,1617.9529
1506,24.213768,3.613,25,-400,22376.632,-25444.749,-44876.576,1280.6331,343.26885,290.05616,5.37E-05,0.21201998,942.57336,1653.0024
1504,24.198172,25.613,15,290,15849.439,-29052.13,-45773.377,1259.5147,137.76802,290.11824,0.000133586,0.21061766,1122.1852,1407.4108
1505,24.209927,1.619,25,-400,22567.446,-25896.314,-44968.304,1284.6017,370.32418,290.08969,4.99E-05,0.21288745,905.59679,1669.6557
1493,24.121784,21.608,15,100,14801.873,-27875.01,-45533.142,1272.4049,196.39697,290.06165,9.33E-05,0.20804642,1075.0157,1481.055
1507,24.218162,6.604,25,-400,22108.727,-25357.215,-44864.447,1272.8913,285.75865,290.06367,6.44E-05,0.21107122,990.98865,1580.9002
1502,24.184104,9.618,15,290,15656.158,-29065.986,-45772.801,1271.3489,235.69341,290.0831,7.83E-05,0.2126627,1034.2773,1524.4601
1516,24.271867,3.61,25,-150,23433.942,-26965.507,-45178.155,1282.8838,350.63142,290.07878,5.28E-05,0.21486012,939.33264,1666.6573
1522,24.30962,13.602,25,0,24081.79,-27898.363,-45362.802,1271.1769,245.16916,290.08969,7.51E-05,0.21066082,1017.7136,1521.8824
1517,24.27626,9.618,25,-150,23377.081,-26949.143,-45176.264,1279.516,301.1262,290.09358,6.14E-05,0.2134189,984.79204,1608.7231
1499,24.165368,25.613,15,200,15278.929,-28427.471,-45649.662,1272.616,173.98494,290.08034,0.000105886,0.21157303,1094.3319,1453.0115
1521,24.304671,5.615,25,0,24088.656,-27907.038,-45363.542,1278.4769,297.20869,290.09832,6.23E-05,0.2140443,972.58537,1581.5863
1518,24.282322,16.616,25,-150,23371.571,-26924.597,-45174.413,1289.0346,253.71347,290.08902,7.26E-05,0.21033741,1025.234,1545.8973
1515,24.268028,1.611,25,-150,23292.754,-26970.728,-45182.76,1286.0164,341.32359,290.10364,5.41E-05,0.21358977,938.18258,1642.878
1497,24.1513,9.62,15,200,15166.069,-28500.861,-45663.147,1274.2677,278.4053,290.08692,6.65E-05,0.21492325,996.42348,1573.4654
1501,24.179711,3.612,15,290,15654.637,-29129.467,-45772.143,1283.0922,304.81,290.09208,6.11E-05,0.21635491,984.97863,1612.9406
1520,24.300833,1.61,25,0,24078.747,-27898.897,-45361.651,1283.6368,367.81546,290.09698,5.04E-05,0.21567384,927.21294,1688.1204
1526,24.341918,3.612,25,150,24941.79,-28863.947,-45548.272,1279.0559,306.11225,290.0911,6.05E-05,0.21416264,983.44317,1615.6275
1503,24.190166,16.614,15,290,15583.344,-28981.659,-45753.806,1267.2342,183.76374,290.06869,9.99E-05,0.20923086,1082.8634,1463.2275
1510,24.237449,1.61,25,-300,22498.908,-26037.05,-44998.893,1282.4478,343.51266,290.08138,5.37E-05,0.21285195,939.22619,1647.9758
1498,24.157363,16.613,15,200,15095.845,-28491.857,-45667.834,1269.9314,205.80553,290.13357,8.92E-05,0.20945718,1057.1034,1483.038
1525,24.338074,1.629,25,150,24594.328,-28499.299,-45476.609,1279.557,313.607,290.08325,5.88E-05,0.21164096,971.89996,1620.1101
1512,24.24568,8.605,25,-300,22650.169,-26011.066,-44992.521,1270.3784,298.08043,290.09525,6.20E-05,0.21337607,974.58456,1589.5771
1524,24.326182,30.608,25,0,24091.822,-27904.201,-45362.227,1266.3509,166.61153,290.07248,0.000110229,0.20924316,1094.7636,1439.9233
1509,24.229724,15.601,25,-400,22186.64,-25371.071,-44867.613,1269.8785,203.57929,290.10951,9.06E-05,0.2120718,1065.7171,1484.3839
1513,24.251461,14.614,25,-300,22717.31,-26030.061,-44999.716,1271.6582,247.12243,290.12148,7.46E-05,0.21275708,1018.8065,1528.84
1519,24.290328,25.61,25,-150,23268.62,-26916.169,-45170.343,1266.5881,201.21929,290.12125,9.17E-05,0.2113134,1062.1977,1477.1054
1527,24.346312,9.618,25,150,24840.031,-28831.877,-45544.859,1275.578,264.18361,290.08373,6.99E-05,0.21262415,1005.6965,1550.3035
1508,24.223387,10.608,25,-400,22108.44,-25240.367,-44846.974,1271.9781,265.40472,290.12722,6.97E-05,0.21438633,1000.9973,1547.6087
1531,24.374722,3.611,25,300,25749.205,-29777.397,-45718.57,1280.9641,301.35873,290.08126,6.12E-05,0.21214805,971.30759,1591.147
1529,24.36038,25.613,25,150,24864.988,-28882.12,-45552.836,1269.6642,221.18982,290.10263,8.33E-05,0.21159486,1037.6579,1492.3421
1533,24.384898,14.612,25,300,25496.06,-29807.822,-45743.198,1271.0076,214.18457,290.10894,8.62E-05,0.21142527,1052.3531,1497.1216
1523,24.316789,21.608,25,0,24087.71,-27903.79,-45365.516,1268.0656,196.36667,290.08245,9.39E-05,0.2122015,1077.2299,1485.7398
1530,24.370885,1.608,25,300,25649.624,-29853.172,-45738.429,1285.852,320.18979,290.10211,5.75E-05,0.21047907,958.14773,1618.822
1534,24.392347,20.619,25,300,25657.971,-29870.851,-45742.129,1269.8568,181.27571,290.06986,0.000101258,0.20916935,1078.7827,1451.5001
1514,24.258911,20.617,25,-300,22508.076,-25976.323,-44990.588,1270.0915,186.76226,290.0678,9.86E-05,0.21160468,1075.1266,1460.4996
1511,24.241287,3.612,25,-300,22500.881,-25974.556,-44984.709,1284.3815,322.35585,290.06699,5.73E-05,0.21307978,961.72836,1628.9282
1537,24.409696,6.603,25,400,26196.535,-30541.559,-45873.081,1277.4835,267.10768,290.08304,6.89E-05,0.21130874,1004.0751,1554.935
1541,24.434073,3.614,40,-550,36100.627,-25414.859,-44593.664,1283.3034,333.35141,290.0499,5.53E-05,0.21254297,944.96816,1638.0924
1545,24.460822,1.61,40,-400,36718.955,-26406.673,-44797.718,1287.1429,346.87415,290.06592,5.31E-05,0.21142799,941.62024,1659.4909
1536,24.405302,3.614,25,400,26097.654,-30381.827,-45844.3,1283.1955,292.15506,290.12442,6.32E-05,0.21334831,981.06837,1581.9518
1535,24.401465,1.61,25,400,26334.599,-30411.307,-45849.111,1284.3652,356.74131,290.11036,5.18E-05,0.21410625,929.83573,1672.9319
1540,24.430233,1.622,40,-550,36514.161,-26198.303,-44743.364,1284.8924,355.76209,290.04298,5.19E-05,0.21228782,923.03081,1662.3631
1539,24.421258,15.603,25,400,26123.597,-30328.214,-45834.227,1275.9054,218.63516,289.99862,8.39E-05,0.2089458,1051.5896,1503.1781
1528,24.352374,16.615,25,150,24945.614,-28865.55,-45547.08,1273.73,255.76648,290.11074,7.20E-05,0.21120385,1009.5116,1537.347
1532,24.379116,8.609,25,300,25657.765,-29841.331,-45735.633,1276.0757,297.43634,290.10245,6.21E-05,0.21374561,987.66684,1604.5958
1544,24.451704,20.617,40,-550,36465.728,-25497.458,-44618.374,1269.6695,189.45889,290.10702,9.70E-05,0.21035049,1074.1574,1466.8224
1549,24.483121,25.615,40,-400,36741.157,-26446.925,-44801.747,1269.7497,175.72706,290.0758,0.000104836,0.21146642,1096.1519,1457.3431
1551,24.49747,3.614,40,-200,37773.512,-27695.667,-45048.026,1285.2506,326.19328,290.09013,5.67E-05,0.21358445,963.65954,1639.2496
1543,24.444254,14.612,40,-550,36087.018,-25382.666,-44601.517,1274.3164,228.50328,290.08889,8.10E-05,0.2138583,1039.8079,1507.2528
1559,24.551792,30.608,40,0,38679.932,-28908.186,-45284.766,1265.3924,156.43966,290.08783,0.000117987,0.2127948,1106.3389,1427.0854
1557,24.535231,13.599,40,0,38672.244,-28904.979,-45279.791,1268.515,230.07853,290.08703,8.01E-05,0.21198474,1044.3526,1520.7383
1555,24.526437,1.611,40,0,38666.693,-28906.377,-45276.214,1287.2082,347.96184,290.04499,5.35E-05,0.21763008,936.24404,1652.9883
1546,24.46466,3.612,40,-400,36805.666,-26383.937,-44793.565,1279.2444,328.63056,290.05268,5.62E-05,0.21286993,942.95152,1619.8263
1562,24.571916,9.62,40,200,39637.376,-30135.713,-45520.396,1274.602,282.93086,290.1171,6.51E-05,0.21070389,984.86079,1568.7049
1558,24.542399,21.61,40,0,38681.618,-28907.57,-45282.464,1269.7811,192.76149,290.0855,9.58E-05,0.21278967,1067.9456,1464.9433
1538,24.414921,10.609,25,400,25936.36,-30305.148,-45824.318,1277.3294,235.53633,290.09662,7.83E-05,0.21265521,1036.6421,1523.5397
1542,24.438468,8.626,40,-550,37112.63,-26805.735,-44870.121,1282.508,264.14233,290.08387,7.01E-05,0.2138878,1024.7107,1570.0166
1561,24.567522,3.613,40,200,39647.367,-30158.409,-45529.318,1279.9032,296.51494,290.08743,6.22E-05,0.2125347,991.96764,1606.9819
1550,24.493627,1.629,40,-200,38093.386,-28113.353,-45125.034,1283.8115,342.63937,290.03122,5.40E-05,0.21366133,947.42387,1657.3741
1565,24.596488,1.61,40,400,40620.435,-31422.528,-45770.951,1289.8856,357.58856,290.07146,5.19E-05,0.21568416,937.35433,1673.4841
1553,24.507926,16.613,40,-200,37720.679,-27611.71,-45028.496,1268.9207,205.66705,290.10104,8.99E-05,0.21269502,1068.0256,1493.2067
1566,24.600327,3.63,40,400,39867.661,-30551.879,-45601.228,1283.7139,305.08719,290.07657,6.04E-05,0.21207572,981.32778,1613.4096
1568,24.610788,16.615,40,400,40573.236,-31340.052,-45757.095,1280.8303,220.5964,290.03926,8.40E-05,0.21449666,1048.3305,1497.3362
1552,24.501864,9.619,40,-200,37856.564,-27643.78,-45033.471,1278.5686,282.22687,290.09316,6.54E-05,0.21236515,985.17442,1563.4417
1567,24.604726,9.617,40,400,40711.505,-31527.207,-45792.495,1277.1334,286.71273,290.07793,6.45E-05,0.21388216,990.88076,1586.0788
1560,24.563684,1.609,40,200,39658.098,-30187.683,-45532.689,1280.2976,344.3145,290.07892,5.37E-05,0.21305329,931.4104,1640.1553
1554,24.515931,25.614,40,-200,37705.179,-27674.862,-45037.953,1264.8047,191.10465,290.07151,9.61E-05,0.20926499,1069.9094,1465.5148
1548,24.475116,16.613,40,-400,36761.961,-26268.404,-44767.663,1269.8183,194.33233,290.06485,9.47E-05,0.21098024,1071.0345,1473.6928
1547,24.469054,9.618,40,-400,36787.822,-26325.882,-44776.338,1281.9161,283.47009,290.08875,6.49E-05,0.21029167,985.98618,1571.9936
1570,24.629299,1.608,40,550,41380.651,-32461.503,-45973.853,1293.584,364.52513,290.04679,5.10E-05,0.21722571,943.80927,1692.4938
1556,24.530275,5.634,40,0,38673.56,-28912.873,-45283.245,1279.292,313.93953,290.07288,5.91E-05,0.21599481,975.25948,1623.9425
1569,24.618794,25.611,40,400,40670.719,-31725.217,-45828.019,1271.6412,185.03647,290.07401,9.93E-05,0.20994552,1075.2313,1456.5363
1571,24.633137,3.611,40,550,41417.285,-32532.632,-45986.969,1287.1551,336.11477,290.01399,5.47E-05,0.20962067,943.2491,1644.7307
1575,24.661129,1.618,65,-810,59698.427,-26226.549,-44302.899,1281.3065,369.19113,290.09762,5.01E-05,0.21429287,921.83241,1685.7534
1563,24.577978,16.614,40,200,39742.425,-30165.604,-45528.126,1269.475,234.083,290.05737,7.88E-05,0.21203206,1028.4179,1510.5114
1564,24.585984,25.613,40,200,39591.903,-30171.113,-45530.058,1264.9663,197.04715,290.07977,9.35E-05,0.21162521,1065.6249,1473.0115
1580,24.693936,1.611,65,-600,60152.749,-26896.064,-44436.358,1277.0794,334.61819,290.08905,5.53E-05,0.21486217,935.69797,1624.797
1574,24.650761,20.617,40,550,41404.334,-32524.08,-45988.696,1261.2365,192.8407,290.15372,9.53E-05,0.20958221,1066.2805,1464.7094
1578,24.675426,16.613,65,-810,59037.872,-25420.574,-44153.734,1266.479,210.15706,290.11513,8.79E-05,0.21234777,1056.6895,1490.866
1586,24.730585,3.612,65,-300,61634.208,-28624.247,-44776.379,1276.3789,351.55572,290.09798,5.25E-05,0.21290365,917.91686,1641.9215
1576,24.664969,3.614,65,-810,59134.246,-25588.158,-44184.241,1280.7035,346.02846,290.07527,5.35E-05,0.2135725,932.95278,1647.3502
1579,24.683431,25.611,65,-810,59029.362,-25446.024,-44154.268,1264.1799,173.94772,290.11223,0.000106032,0.21241785,1088.7624,1449.6214
1583,24.708236,16.613,65,-600,60120.145,-26836.571,-44429.821,1264.0651,224.39856,290.11082,8.19E-05,0.2101448,1039.3838,1503.5859
1573,24.643312,14.612,40,550,40826.38,-32322.206,-45961.971,1265.6923,235.02511,290.08583,7.84E-05,0.21107347,1022.4189,1507.7831
1582,24.702168,9.637,65,-600,60972.831,-28093.536,-44672.975,1270.252,295.01492,290.11555,6.26E-05,0.21306091,969.55224,1579.67
1577,24.669364,9.617,65,-810,58589.595,-25353.475,-44140.7,1273.1502,284.35868,290.13336,6.48E-05,0.21105365,978.87672,1565.7596
1588,24.741041,16.633,65,-300,61905.116,-29276.823,-44905.275,1262.1901,222.13385,290.06053,8.31E-05,0.21268534,1042.0441,1500.764
1590,24.759557,1.608,65,0,62886.328,-30537.817,-45154.144,1278.0747,363.41984,290.10993,5.11E-05,0.21699915,919.58516,1673.3239
1572,24.63753,8.607,40,550,41211.258,-32200.3,-45917.855,1272.5223,289.65556,290.05465,6.37E-05,0.21209583,983.31916,1585.499
1591,24.763395,5.615,65,0,62881.477,-30527.21,-45150.032,1273.0363,290.00347,290.09165,6.37E-05,0.21324357,991.14261,1594.5342
1587,24.734979,9.619,65,-300,61479.369,-28642.79,-44786.617,1269.9662,289.47124,290.11552,6.39E-05,0.21364136,969.49187,1563.2859
1600,24.829609,1.609,65,600,65974.569,-34358.546,-45896.105,1298.548,327.13131,290.07756,5.73E-05,0.22137246,972.82788,1637.7984
1598,24.811099,16.613,65,300,64416.469,-32430.872,-45516.079,1293.4591,261.86927,290.09887,7.06E-05,0.2141175,1038.2824,1581.3136
1584,24.716241,25.613,65,-600,59732.964,-26753.724,-44415.307,1257.0378,179.22694,290.11749,0.000102709,0.21055844,1074.1183,1445.0837
1581,24.697774,3.612,65,-600,60202.91,-26965.014,-44455.97,1277.3901,351.7718,290.0947,5.28E-05,0.21678042,916.07132,1638.9287
1585,24.726747,1.61,65,-300,61650.819,-28684.357,-44786.206,1276.7611,349.05856,290.09021,5.31E-05,0.21486604,922.34475,1642.3825
1606,24.866251,3.611,65,810,66446.694,-35440.856,-46119.359,1262.5069,334.49746,290.13324,5.50E-05,0.21144897,928.65672,1621.2928
1601,24.833446,3.614,65,600,65570.982,-34194.95,-45863.254,1285.8834,300.55966,290.0979,6.14E-05,0.2136339,981.51503,1602.9597
1605,24.862414,1.611,65,810,66697.99,-35766.405,-46177.003,1273.9401,361.83597,290.11969,5.11E-05,0.21294937,920.14118,1668.5962
1589,24.749053,25.611,65,-300,61411.817,-28555.503,-44761.578,1259.6276,201.08322,290.08998,9.16E-05,0.21098674,1050.7111,1465.8546
1597,24.805036,9.62,65,300,64435.259,-32441.315,-45520.273,1302.166,269.92559,290.09777,6.86E-05,0.21477969,1025.64,1581.7337
1610,24.896468,1.621,90,-1070,82539.442,-26632.189,-43946.062,1263.7714,357.90199,290.07031,5.16E-05,0.214276,918.71072,1659.0671
1608,24.876707,16.614,65,810,66221.836,-35762.91,-46183.293,1248.1542,204.20774,290.1089,9.05E-05,0.21270801,1041.579,1463.4412
1596,24.800643,3.611,65,300,64446.812,-32490.694,-45530.14,1300.5684,313.72374,290.08612,5.90E-05,0.214126,977.88611,1623.9422
1607,24.870645,9.617,65,810,67095.533,-35819.155,-46172.768,1260.9245,277.66411,290.10754,6.61E-05,0.20974216,991.91906,1561.8284
1595,24.796805,1.61,65,300,64355.166,-32518.447,-45536.801,1296.714,325.3945,290.0746,5.68E-05,0.21323128,961.32154,1632.9209
1602,24.837841,9.616,65,600,65641.125,-34342.018,-45898.942,1271.0277,291.74265,290.07933,6.32E-05,0.21268747,985.05817,1591.4772
1599,24.819103,25.617,65,300,64381.603,-32413.193,-45514.27,1290.9759,180.76599,290.08467,0.000101816,0.21041778,1103.9065,1475.9218
1594,24.784912,30.607,65,0,62880.778,-30539.01,-45143.618,1279.6592,161.81667,290.08698,0.000114083,0.21286371,1119.3063,1453.7847
1611,24.900308,3.612,90,-1070,82742.018,-25463.499,-43678.609,1257.332,329.46461,289.98111,5.60E-05,0.21289738,928.19566,1615.0973
1615,24.929275,1.611,90,-700,83600.916,-27973.645,-44207.676,1261.7015,345.9704,290.1041,5.34E-05,0.21400943,924.38324,1642.4147
1613,24.910764,16.615,90,-1070,81561.145,-25403.43,-43700.112,1251.3502,213.7685,290.05975,8.63E-05,0.21213952,1030.376,1470.6644
1604,24.851908,25.614,65,600,65473.663,-34373.265,-45898.901,1259.3243,188.13046,290.05966,9.80E-05,0.21134077,1059.1458,1448.2078
1620,24.962081,1.629,90,-300,85995.76,-30927.176,-44774.447,1261.0188,342.74012,290.0746,5.39E-05,0.21293749,924.17636,1635.9448
1603,24.843903,16.612,65,600,66069.668,-34574.235,-45933.479,1268.3296,210.15548,290.07894,8.74E-05,0.20910289,1057.2966,1493.3499
1616,24.933113,3.614,90,-700,84191.208,-27839.405,-44159.407,1259.7423,331.70218,290.05071,5.58E-05,0.21382321,927.56803,1616.836
1609,24.884713,25.611,65,810,66731.705,-35812.412,-46183.17,1242.8096,163.09183,290.07357,0.000112737,0.21029859,1069.7549,1405.0734
1618,24.943569,16.612,90,-700,83586.279,-27612.903,-44126.844,1247.5961,235.82423,290.06943,7.85E-05,0.2155687,1019.3295,1510.2765
1612,24.904702,9.618,90,-1070,81811.25,-25735.227,-43764.909,1259.2064,277.41062,290.06303,6.65E-05,0.21274102,986.24023,1560.3658
1627,25.003684,13.601,90,0,86934.752,-32162.186,-45019.369,1253.059,258.38811,290.07199,7.13E-05,0.21207761,992.36703,1526.1986
1621,24.965924,3.611,90,-300,85461.26,-30159.272,-44623.514,1257.4292,321.7777,290.06334,5.75E-05,0.21394449,937.47018,1607.6712
1625,24.994896,1.612,90,0,86931.052,-32164.817,-45020.232,1259.2616,342.58851,290.06938,5.41E-05,0.21534753,928.48086,1639.1454
1626,24.998734,5.612,90,0,86936.849,-32164.735,-45016.943,1259.9387,312.42932,290.07515,5.90E-05,0.21170622,936.13934,1579.2748
1633,25.046431,16.613,90,300,88201.064,-33976.835,-45372.094,1252.003,210.10783,290.0735,8.82E-05,0.21387576,1033.4952,1463.0099
1614,24.918771,25.611,90,-1070,82134.375,-25546.674,-43719.025,1246.6724,166.4361,290.0933,0.000110894,0.21220909,1082.0979,1425.9122
1631,25.035975,3.612,90,300,88314.872,-33930.046,-45361.034,1259.6832,330.76814,290.07504,5.58E-05,0.21319424,919.17028,1600.4762
1630,25.032137,1.61,90,300,88362.154,-33995.871,-45376,1259.4572,347.50173,290.08499,5.33E-05,0.21490213,910.99708,1632.609
1617,24.937507,9.617,90,-700,83468.278,-27788.834,-44164.136,1255.8975,272.51735,290.07682,6.77E-05,0.21225266,984.42239,1546.6079
1619,24.951574,25.614,90,-700,83522.961,-27882.534,-44184.57,1243.6676,184.84983,290.0473,9.94E-05,0.20968149,1053.0098,1435.9397
1624,24.984391,25.614,90,-300,85403.863,-30253.467,-44647.607,1241.4563,194.46415,290.07361,9.47E-05,0.2114357,1049.4005,1453.1752
1638,25.079236,16.615,90,700,90353.003,-36690.175,-45899.271,1246.7417,218.10397,290.05681,8.47E-05,0.21327283,1027.6619,1477.7926
1632,25.040368,9.619,90,300,88343.611,-33957.757,-45367.119,1252.3818,289.15135,290.07528,6.37E-05,0.21171654,967.66285,1567.8927
1640,25.097752,1.609,90,1070,93007.785,-40286.625,-46599.336,1261.5562,361.96814,290.0491,5.13E-05,0.21554943,901.38925,1647.1966
1635,25.064941,1.611,90,700,90271.841,-36517.739,-45864.035,1260.2373,357.00585,290.05766,5.19E-05,0.21528665,908.92169,1646.1288
1622,24.970318,9.619,90,-300,85584.812,-30274.641,-44646.702,1248.6391,274.94783,290.06157,6.73E-05,0.21472227,977.18991,1545.1636
1641,25.10159,3.613,90,1070,92019.37,-38796.166,-46308.941,1260.8421,338.3835,290.06762,5.45E-05,0.21233691,922.98586,1626.7515
1639,25.087241,25.632,90,700,89154.818,-34841.893,-45538.446,1245.3918,192.69604,290.06053,9.56E-05,0.21161125,1043.2572,1439.6417
1629,25.020245,30.607,90,0,86924.884,-32166.791,-45021.342,1247.674,161.24411,290.08169,0.000113608,0.20659236,1076.7828,1409.2778
1644,25.120052,25.613,90,1070,92365.233,-39338.391,-46413.126,1247.5904,172.46237,290.08555,0.000106809,0.2105542,1062.6356,1416.7685
1623,24.97638,16.633,90,-300,85850.335,-30911.018,-44776.914,1247.76,204.57586,290.07454,8.99E-05,0.21076806,933.50082,1558.7618
1642,25.105984,9.618,90,1070,91396.43,-38616.412,-46286.574,1256.5567,281.46043,290.04677,6.55E-05,0.21162809,967.37073,1550.4778
1634,25.054437,25.611,90,300,88297.356,-34134.922,-45404.534,1249.0346,203.76323,290.06994,9.05E-05,0.21080117,1042.8365,1463.0827
1646,25.135647,3.611,120,-1380,106596.91,-25928.673,-43261.292,1261.6876,347.10544,289.98882,5.32E-05,0.21309717,908.62493,1628.1225
1628,25.010852,21.608,90,0,86931.627,-32172.218,-45018.67,1246.76,190.38561,290.06121,9.69E-05,0.21242139,1056.9419,1449.2197
1650,25.164614,1.612,120,-1000,107374.18,-27956.83,-43657.311,1249.4812,325.63552,290.0857,5.71E-05,0.2163458,929.77636,1604.7489
1636,25.068779,3.613,90,700,90208.934,-36429.259,-45845.945,1260.9272,336.68088,290.05492,5.51E-05,0.215948,936.64956,1630.8959
1649,25.154109,25.613,120,-1380,106187.24,-25514.071,-43191.684,1241.7819,158.45947,290.09044,0.00011613,0.21035634,1084.6749,1411.8807
1648,25.146103,16.615,120,-1380,106355.48,-25487.675,-43185.147,1250.3373,209.69038,290.09177,8.75E-05,0.20936773,1042.0395,1475.0414
1651,25.168453,3.632,120,-1000,107374.18,-30226.66,-44104.601,1258.1634,348.24975,290.07292,5.31E-05,0.21400714,917.12316,1637.7354
1652,25.172852,9.618,120,-1000,107374.18,-28059.905,-43675.69,1257.5139,270.13834,290.05524,6.83E-05,0.21216251,974.66818,1529.9379
1643,25.112046,16.613,90,1070,92243.326,-39210.03,-46393.268,1250.8461,205.90533,290.06373,8.90E-05,0.21055838,1045.1595,1469.8203
1637,25.073174,9.617,90,700,90159.555,-36274.749,-45818.891,1258.0666,288.81977,290.07979,6.38E-05,0.21136677,958.636,1553.5357
1645,25.131808,1.617,120,-1380,106930.73,-26670.016,-43387.062,1261.616,311.04716,290.0672,5.93E-05,0.21287056,943.76218,1584.3085
1654,25.186919,25.612,120,-1000,107357.8,-27743.32,-43621.952,1251.6899,184.62676,290.05475,0.000100027,0.21296404,1061.583,1443.1746
1647,25.140041,9.622,120,-1380,106552.92,-25837.933,-43233.539,1254.6738,289.70932,290.07256,6.38E-05,0.21314211,957.83935,1555.9182
1655,25.197424,1.611,120,-500,107374.18,-31107.465,-44270.952,1265.4328,352.27709,290.07413,5.26E-05,0.21546352,920.38041,1650.3671
1659,25.219724,25.61,120,-500,107374.18,-30813.699,-44214.337,1246.4185,161.1706,290.07108,0.000114645,0.2131589,1078.5242,1409.2132
1664,25.255584,30.607,120,0,107374.18,-34088.338,-44853.552,1248.4637,184.94061,290.08151,9.97E-05,0.20963157,1060.4667,1442.0686
1660,25.230229,1.628,120,0,107374.18,-34071.892,-44854.744,1261.5729,362.53416,290.07294,5.11E-05,0.21494094,911.44176,1661.5784
1665,25.267476,1.609,120,500,107374.18,-37185.363,-45451.816,1261.8338,367.66374,290.07254,5.03E-05,0.21409122,896.43912,1655.076
1661,25.234073,5.615,120,0,107374.18,-34081.801,-44853.922,1254.0051,329.10625,290.08234,5.62E-05,0.21462176,933.90798,1615.1829
1667,25.275708,9.638,120,500,107374.18,-35835.477,-45193.655,1258.8685,294.22319,290.09115,6.28E-05,0.21179146,963.45173,1570.8816
1656,25.201262,3.614,120,-500,107374.18,-30959.204,-44234.689,1264.4437,338.87211,290.13451,5.47E-05,0.21462747,919.11092,1616.1719
1669,25.289788,25.613,120,500,107374.18,-37217.433,-45461.725,1243.5435,156.59291,290.07301,0.000117469,0.21034663,1085.6599,1410.128
1671,25.304131,3.613,120,1000,107374.18,-40380.161,-46070.638,1258.1042,284.85013,290.06125,6.47E-05,0.21221152,964.23424,1553.1294
1675,25.333103,1.611,120,1380,107374.18,-43040.138,-46587.742,1261.0549,357.16154,290.08324,5.16E-05,0.21086365,890.77555,1626.7699
1653,25.178914,16.614,120,-1000,107374.18,-28154.099,-43703.442,1250.3111,245.85581,290.0466,7.50E-05,0.21221784,996.19502,1504.2696
1676,25.336941,3.614,120,1380,107374.18,-42328.684,-46447.868,1253.3203,263.94942,290.07629,6.98E-05,0.2117248,978.46383,1520.3544
1673,25.314588,16.632,120,1000,107374.18,-37817.958,-45572.037,1247.2438,242.89817,290.14418,7.59E-05,0.21193777,997.91541,1500.7816
1658,25.211718,16.615,120,-500,107374.18,-30997.236,-44248.791,1250.716,254.93153,290.06963,7.23E-05,0.21195214,990.04983,1515.3946
1678,25.347397,16.614,120,1380,107374.18,-42470.695,-46474.717,1250.0914,223.92675,290.06413,8.22E-05,0.21013894,1016.4192,1476.601
1677,25.341335,9.619,120,1380,107374.18,-42964.692,-46568.952,1252.0524,267.20962,290.14083,6.92E-05,0.21275048,973.2483,1523.7315
1663,25.246191,21.608,120,0,107374.18,-34081.801,-44852.812,1249.2709,234.39127,290.06575,7.86E-05,0.21155426,1018.7151,1506.0121
1657,25.205656,9.616,120,-500,107374.18,-30808.477,-44216.187,1252.354,236.19263,290.07535,7.80E-05,0.21127529,1008.0311,1495.7568
1662,25.239023,13.6,120,0,107374.18,-34082.664,-44858.445,1252.0855,274.08438,290.05988,6.72E-05,0.21141662,978.76215,1545.4399
1666,25.271314,3.61,120,500,107374.18,-37132.325,-45441.579,1263.9604,338.80749,290.06538,5.45E-05,0.2130594,927.61568,1625.5055
1674,25.322599,25.612,120,1000,107374.18,-40283.5,-46056.618,1241.6313,150.62665,290.11876,0.000122971,0.21332821,1094.9239,1405.7428
1684,25.388635,20.62,40,-550,35730.14,-25325.516,-44588.113,1247.2371,180.14279,290.02298,0.000102363,0.2119149,1060.382,1430.113
1687,25.405984,9.62,40,-400,36583.234,-26377.482,-44796.484,1260.1044,236.42526,290.05804,7.80E-05,0.21136066,1011.9615,1498.4829
1668,25.281777,16.634,120,500,107374.18,-36138.247,-45251.463,1244.7125,254.80984,290.07335,7.20E-05,0.20880565,984.35951,1515.7112
1689,25.420052,25.613,40,-400,36692.435,-26572.284,-44823.661,1251.981,148.93255,290.06792,0.000123317,0.20895604,1093.6372,1400.2921
1682,25.375399,8.624,40,-550,36574.765,-26602.421,-44839.491,1258.4968,256.15852,290.12645,7.21E-05,0.21372145,1002.5174,1532.1897
1688,25.412047,16.612,40,-400,36456.806,-26242.008,-44765.73,1257.647,232.9076,290.03052,7.90E-05,0.21038437,1023.1599,1504.0624
1686,25.401591,3.612,40,-400,36683.678,-26306.641,-44781.148,1262.0061,319.40725,290.04235,5.77E-05,0.21197103,945.95042,1606.8678
1672,25.308524,9.621,120,1000,107374.18,-40147.656,-46022.493,1251.4454,283.50935,290.06586,6.51E-05,0.21349088,977.52074,1563.7116
1685,25.397753,1.611,40,-400,36566.007,-26282.465,-44772.761,1263.2713,339.53139,290.04101,5.44E-05,0.21358218,915.6633,1614.67
1670,25.300293,1.609,120,1000,107374.18,-40852.573,-46162.983,1261.049,299.55895,290.08396,6.18E-05,0.21439001,963.52978,1581.945
1679,25.355403,25.611,120,1380,107374.18,-42938.338,-46566.321,1245.0032,169.255,290.08836,0.000108664,0.20980499,1068.4247,1416.7167
1690,25.430557,1.612,40,-200,37495.657,-27637.16,-45038.158,1272.1941,342.32761,290.04284,5.43E-05,0.2175661,928.23018,1633.2345
1680,25.367158,1.623,40,-550,36313.191,-26336.079,-44787.439,1261.1813,321.359,290.05078,5.75E-05,0.21332596,933.525,1597.0811
1694,25.452857,25.612,40,-200,37468.809,-27660.719,-45040.461,1254.0327,187.95671,290.05567,9.78E-05,0.20954966,1061.9461,1449.7306
1692,25.438789,9.618,40,-200,37502.564,-27619.234,-45035.732,1264.3471,298.76259,290.02911,6.19E-05,0.21378415,968.92188,1583.563
1683,25.381186,14.611,40,-550,35771.214,-25399.399,-44591.691,1249.5716,218.56378,289.98413,8.42E-05,0.21066421,1028.792,1478.9656
1700,25.500602,1.612,40,200,39485.703,-30255.563,-45550.698,1263.8354,300.82196,290.06006,6.13E-05,0.21224888,960.79262,1581.5508
1681,25.370999,3.632,40,-550,36695.519,-26873.04,-44892.529,1262.6788,315.21367,290.06277,5.85E-05,0.2125474,945.82364,1596.4289
1693,25.444851,16.613,40,-200,37514.899,-27618.658,-45031.703,1256.9635,250.6434,290.04779,7.32E-05,0.20916616,990.80307,1506.3888
1699,25.488711,30.606,40,0,38491.502,-28895.523,-45285.054,1251.2309,158.9943,290.06755,0.000115801,0.21083561,1088.3713,1416.8106
1697,25.472149,13.599,40,0,38470.863,-28892.974,-45283.368,1255.806,224.5534,290.05605,8.21E-05,0.2112924,1028.1675,1491.3578
1706,25.537251,3.613,40,400,40295.586,-31353.455,-45762.933,1264.3294,302.89945,290.07096,6.11E-05,0.21348189,966.98055,1592.1205
1696,25.4672,5.613,40,0,38471.808,-28889.89,-45285.218,1259.8355,263.45032,290.06711,7.01E-05,0.21248271,993.39103,1538.7706
1593,24.775514,21.627,65,0,62886.739,-30536.46,-45145.057,1270.8142,0.43344177,423.92329,0.97085108,1386.7379,1402.6717,1402.6718
1709,25.555712,25.614,40,400,40383.86,-31149.484,-45721.654,1246.6533,166.82572,290.05793,0.000109984,0.20855037,1067.7795,1412.3013
1707,25.541644,9.624,40,400,40279.263,-31225.835,-45738.223,1261.7389,273.89058,290.08946,6.75E-05,0.21357303,991.84747,1555.6576
1691,25.434395,3.613,40,-200,37504.579,-27610.641,-45032.731,1264.7252,275.25521,290.05346,6.69E-05,0.21144166,982.29377,1551.5648
1710,25.566217,1.614,40,550,40945.82,-32198.778,-45931.669,1261.0909,322.96485,290.04633,5.71E-05,0.21127213,939.5408,1607.1966
1712,25.574449,8.605,40,550,41054.322,-32401.311,-45969.002,1255.7524,287.15224,290.04926,6.42E-05,0.21219408,977.58188,1572.6706
1714,25.587679,20.622,40,550,40973.572,-32237.303,-45938.618,1241.8895,179.12233,290.0592,0.000103031,0.21244988,1068.37,1439.5593
1701,25.504441,3.612,40,200,39375.228,-30225.632,-45545.147,1263.4312,299.22141,290.06305,6.19E-05,0.21270682,971.96664,1591.2859
1702,25.508836,9.636,40,200,39157.113,-29761.444,-45453.666,1258.7738,255.43345,290.0508,7.24E-05,0.21382117,1007.6803,1535.35
1711,25.570056,3.612,40,550,41040.795,-32393.54,-45971.14,1260.7588,303.10738,290.06618,6.09E-05,0.21241863,962.79974,1589.0487
1695,25.463362,1.609,40,0,38467.779,-28894.495,-45282.546,1270.3838,362.51879,290.05669,5.08E-05,0.21179829,900.25048,1651.194
1719,25.62035,25.612,65,-810,58863.997,-25626.724,-44197.398,1251.6409,150.00418,290.07564,0.000122672,0.21047322,1098.4146,1409.1814
1698,25.479318,21.607,40,0,38479.168,-28894.002,-45286.328,1252.057,194.35986,290.0671,9.44E-05,0.20925573,1059.5014,1461.6299
1717,25.606282,9.616,65,-810,58871.11,-25074.14,-44088.279,1256.7033,291.00132,290.06681,6.32E-05,0.21060363,966.99505,1570.4292
1592,24.768345,13.605,65,0,62887.233,-30533.418,-45147.319,1270.1355,107.1855,290.08147,0.000154066,0.10799259,1253.9019,1530.3305
1705,25.533412,1.613,40,400,40339.127,-31392.432,-45773.253,1264.4425,323.15824,290.06314,5.71E-05,0.2118449,941.78935,1607.8975
1720,25.630855,1.612,65,-600,60037.997,-26779.791,-44420.159,1262.522,362.25163,290.06495,5.11E-05,0.21410297,893.66791,1640.8472
1724,25.65316,25.613,65,-600,59866.382,-26833.2,-44432,1245.3394,186.10858,290.05233,9.91E-05,0.21162524,1062.2365,1447.1675
1708,25.547706,16.617,40,400,40334.152,-31355.922,-45765.441,1256.1531,245.17701,290.07578,7.48E-05,0.20926507,1002.0804,1509.4752
1722,25.639093,9.617,65,-600,60083.758,-26784.684,-44418.432,1260.1974,290.93789,290.12254,6.36E-05,0.2143228,963.58719,1564.9381
1726,25.667504,3.632,65,-300,61700.568,-29342.771,-44923.612,1258.6644,300.60963,290.07855,6.13E-05,0.21243208,963.87731,1583.0722
1713,25.58023,14.611,40,550,40992.978,-32280.063,-45944.785,1255.281,238.89202,290.05591,7.75E-05,0.21382994,1007.7641,1496.9227
1704,25.522907,25.616,40,200,39296.328,-29957.562,-45490.999,1247.8983,177.50665,290.07508,0.000103616,0.21021497,1061.016,1426.1961
1703,25.514902,16.617,40,200,39410.586,-30118.651,-45527.262,1252.9213,255.50775,290.06429,7.19E-05,0.21017117,994.60984,1527.1174
1725,25.663666,1.609,65,-300,61239.051,-28610.597,-44777.16,1264.2799,363.82031,290.1367,5.09E-05,0.21400221,889.5179,1636.4619
1716,25.601888,3.614,65,-810,59381.595,-25916.091,-44250.231,1261.6555,315.20557,290.06804,5.84E-05,0.21081871,955.31383,1610.7872
1727,25.671904,9.616,65,-300,61231.034,-28590.039,-44777.695,1263.2874,292.92008,290.05929,6.29E-05,0.21088333,967.74922,1573.2003
1715,25.598047,1.624,65,-810,59445.241,-26637.657,-44398.08,1264.874,368.12559,290.07384,5.02E-05,0.21317571,905.14545,1669.4202
1728,25.677966,16.614,65,-300,61380.775,-28579.226,-44768.691,1248.0798,257.03092,290.05346,7.17E-05,0.21155166,984.54299,1517.255
1718,25.612344,16.614,65,-810,59198.098,-25578.538,-44184.734,1254.3854,204.53116,290.07522,9.04E-05,0.21289737,1041.646,1462.7176
1729,25.685972,25.631,65,-300,61860.999,-29313.292,-44916.499,1243.655,175.03904,290.08075,0.000104792,0.20837496,1060.1629,1420.4028
1721,25.634694,3.631,65,-600,60691.275,-28248.21,-44710.636,1263.1695,322.91408,290.0788,5.70E-05,0.21146104,930.56559,1595.5556
1738,25.748017,16.614,65,300,64375.929,-32521.695,-45529.606,1248.148,252.27863,290.05818,7.30E-05,0.21140421,993.80876,1513.272
1723,25.645155,16.614,65,-600,60106.7,-26823.949,-44421.474,1254.0579,210.24497,290.06062,8.77E-05,0.21180738,1034.9924,1468.2096
1730,25.696483,1.608,65,0,62738.807,-30529.06,-45150.114,1262.1232,307.0259,290.06041,6.02E-05,0.21338947,947.06736,1578.2761
1731,25.70032,5.612,65,0,62746.454,-30530.005,-45149.251,1253.1106,272.26953,290.01033,6.82E-05,0.21463003,984.42233,1547.7898
1735,25.733723,1.609,65,300,64187.704,-32402.503,-45514.311,1258.6758,297.21549,290.05117,6.22E-05,0.21388854,968.03297,1581.9266
1733,25.712439,21.608,65,0,62756.199,-30533.089,-45147.524,1246.5047,239.18689,290.0577,7.71E-05,0.21249769,1000.2711,1494.3046
1734,25.721831,30.607,65,0,62759.694,-30530.211,-45150.649,1244.9057,194.98301,290.03802,9.43E-05,0.20978837,1047.719,1451.5639
1740,25.766527,1.611,65,600,65883.129,-34264.352,-45874.396,1257.2442,302.05161,290.05087,6.10E-05,0.21001011,943.87031,1567.7155
1746,25.80317,3.615,65,810,66443.652,-35630.314,-46148.099,1256.7657,291.48494,290.05963,6.30E-05,0.21270046,971.07991,1572.0514
1742,25.77476,9.618,65,600,65610.001,-34396.207,-45907.946,1252.6113,246.26182,290.05854,7.49E-05,0.21204479,998.24516,1506.5023
1732,25.70527,13.602,65,0,62749.99,-30532.678,-45137.369,1251.0015,284.65346,290.06572,6.47E-05,0.21093791,955.31776,1541.7731
1748,25.813633,16.614,65,810,67009.726,-35810.768,-46175.317,1252.2429,228.78817,290.04544,8.03E-05,0.20970064,1017.4077,1489.9357
1745,25.799332,1.61,65,810,66608.03,-35807.725,-46181.443,1260.2158,314.37242,290.05363,5.86E-05,0.21131358,935.78357,1583.9134
1755,25.8662,1.611,90,-700,83808.383,-27630.993,-44125.899,1295.4315,340.89413,290.06368,5.45E-05,0.21615202,965.3393,1671.1557
1749,25.821637,25.614,65,810,66940.734,-35490.647,-46111.301,1256.1095,150.23018,290.06989,0.00012206,0.20890383,1097.9545,1408.793
1737,25.741956,9.616,65,300,64277.418,-32496.121,-45530.922,1256.8677,248.94878,290.04882,7.41E-05,0.21191306,1015.1597,1529.4464
1739,25.756023,25.613,65,300,64196.133,-32386.632,-45510.693,1242.3503,169.44954,290.04031,0.000108762,0.21094014,1074.1501,1425.062
1759,25.888499,25.611,90,-700,83616.498,-27776.047,-44159.161,1253.4216,175.08557,290.06228,0.000104817,0.20920706,1069.7614,1431.4103
1741,25.770366,3.612,65,600,65911.786,-34474.86,-45916.786,1255.7275,291.93116,290.05492,6.33E-05,0.21241444,968.3797,1572.6203
1753,25.84769,16.613,90,-1070,82089.929,-25002.847,-43611.057,1282.3797,235.22707,290.05467,7.84E-05,0.212318,1047.0751,1533.632
1757,25.874432,9.617,90,-700,83834.533,-27635.269,-44125.488,1286.3084,274.58732,290.06107,6.76E-05,0.21664113,1003.0929,1567.6041
1763,25.913298,16.614,90,-300,85519.397,-30378.867,-44671.371,1240.7816,195.46756,290.03823,9.43E-05,0.21163708,1043.2868,1446.1779
1761,25.902842,3.613,90,-300,85463.892,-30312.425,-44659.201,1262.6669,313.64397,290.05706,5.86E-05,0.20856036,928.09623,1573.3886
1736,25.737561,3.612,65,300,64147.412,-32288.738,-45489.765,1254.9675,278.28162,290.04082,6.61E-05,0.21027962,971.55177,1549.024
1743,25.780822,16.613,65,600,65861.42,-34372.155,-45896.927,1246.7169,248.92482,290.05688,7.40E-05,0.21217249,1003.5314,1518.9131
1744,25.788828,25.611,65,600,65966.346,-34404.595,-45896.228,1244.0403,164.30906,290.04948,0.000111577,0.20856886,1072.1831,1411.6754
1765,25.93181,1.629,90,0,86856.057,-32164.858,-45019.451,1250.5401,331.33187,290.0553,5.56E-05,0.21167878,925.80526,1611.3159
1764,25.921304,25.612,90,-300,85305.351,-30185.627,-44634.45,1235.6544,188.92734,290.03654,9.81E-05,0.21559573,1043.8655,1433.1749
1767,25.940602,13.602,90,0,86853.015,-32160.582,-45017.56,1240.4642,214.61191,290.04087,8.53E-05,0.20750545,1021.7448,1465.2653
1768,25.947771,21.607,90,0,86856.551,-32157.992,-45019.78,1236.8405,184.43629,290.04641,0.000100173,0.21347266,1045.2968,1423.1679
1766,25.935653,5.615,90,0,86854.043,-32161.61,-45020.849,1240.2183,255.78587,290.04833,7.22E-05,0.21351309,981.76431,1510.7508
1747,25.807565,9.637,65,810,65107.697,-33803.659,-45794.921,1251.8185,258.91509,290.0587,7.14E-05,0.21383069,989.32426,1521.9384
1770,25.969057,1.63,90,300,87795.091,-33387,-45254.341,1243.8819,294.61551,290.05242,6.25E-05,0.21151888,952.44756,1561.8151
1769,25.957164,30.607,90,0,86858.154,-32164.241,-45022.617,1227.1662,152.84049,290.03614,0.000120398,0.21050457,1068.7901,1382.8968
1751,25.837234,3.611,90,-1070,81028.085,-24743.001,-43578.165,1282.158,323.90018,290.059,5.71E-05,0.21367737,948.94901,1615.4146
1758,25.880494,16.614,90,-700,83909.157,-27822.753,-44162.327,1278.8677,231.97928,290.0552,7.96E-05,0.21338882,1051.9194,1532.6563
1772,25.9773,9.62,90,300,88244.071,-34079.663,-45394.42,1241.3429,250.54747,290.0391,7.33E-05,0.20982412,993.98695,1512.3666
1752,25.841628,9.619,90,-1070,81563.283,-25135.731,-43650.486,1280.517,267.31265,290.04929,6.92E-05,0.2135475,1002.9433,1553.9153
1750,25.833393,1.622,90,-1070,83323.347,-27026.646,-44006.665,1274.5168,347.3301,290.05802,5.32E-05,0.21396264,922.48316,1643.2441
1773,25.983362,16.614,90,300,88185.81,-33987.031,-45376.411,1236.7106,241.40615,290.05631,7.64E-05,0.21178896,986.40923,1483.318
1762,25.907236,9.621,90,-300,85721.603,-30493.249,-44689.503,1255.5359,301.75313,290.04239,6.13E-05,0.2137787,944.33204,1563.6579
1754,25.855695,25.611,90,-1070,81684.984,-25186.261,-43656.653,1280.1878,162.52083,290.05706,0.000112564,0.20735948,1107.0195,1442.8189
1756,25.870038,3.612,90,-700,83682.571,-28028.081,-44211.253,1288.1629,319.18423,290.05025,5.78E-05,0.21329556,967.24821,1628.7215
1778,26.016173,16.614,90,700,90428.327,-36729.686,-45903.876,1235.7243,243.07407,290.05683,7.58E-05,0.21125313,988.86529,1488.66
1760,25.899004,1.61,90,-300,85570.997,-30220.986,-44638.685,1273.3697,365.66895,290.0643,5.05E-05,0.21343,898.12575,1651.8743
1774,25.991368,25.613,90,300,88232.353,-34048.292,-45386.813,1234.9516,212.21137,290.05185,8.71E-05,0.21351381,1015.1356,1450.9654
1780,26.034683,1.611,90,1070,91545.227,-38738.564,-46304.747,1249.7681,308.17505,290.05585,5.98E-05,0.21114485,928.70422,1564.023
1783,26.048977,16.613,90,1070,92228.442,-39178.824,-46383.236,1239.0926,226.1557,290.0585,8.13E-05,0.20936067,1003.4285,1468.1977
1782,26.042915,9.617,90,1070,92339.455,-39199.587,-46387.347,1245.0901,241.80385,290.06195,7.64E-05,0.21284191,999.94284,1500.7036
1775,26.001873,1.631,90,700,89002.773,-34817.348,-45535.033,1249.2493,372.7195,290.04801,4.96E-05,0.2143761,878.99106,1652.7463
1781,26.038521,3.612,90,1070,92195.633,-39039.732,-46354.496,1247.3368,303.07214,290.04866,6.08E-05,0.21235529,938.21953,1566.2754
1788,26.083034,16.615,120,-1380,106304.13,-25320.543,-43150.98,1241.1787,226.95941,290.06129,8.12E-05,0.21160183,1011.5484,1478.0173
1787,26.076972,9.618,120,-1380,105711.28,-25285.39,-43156.531,1245.6197,245.49267,290.05923,7.52E-05,0.21090983,1003.125,1510.7335
1789,26.09104,25.61,120,-1380,106687.82,-25255.828,-43127.339,1239.0646,156.57507,290.04588,0.000116564,0.20552315,1068.5691,1389.1682
1790,26.101545,1.61,120,-1000,107292.87,-27505.429,-43578.165,1252.3697,358.0477,290.05759,5.17E-05,0.21457987,886.42227,1624.1737
1793,26.115839,16.615,120,-1000,107374.18,-27921.677,-43652.007,1241.3407,245.24478,290.04306,7.51E-05,0.21160194,996.81176,1504.1882
1791,26.105383,3.613,120,-1000,107374.18,-27782.215,-43621.829,1252.6536,303.7143,290.04585,6.07E-05,0.21087791,947.60397,1573.1334
1794,26.123844,25.611,120,-1000,107374.18,-28038.114,-43671.537,1238.0921,183.59091,290.05542,0.000100143,0.20963432,1042.8302,1422.3112
1777,26.010111,9.618,90,700,90058.082,-36534.514,-45876.123,1241.9204,250.16998,290.04899,7.36E-05,0.21031502,983.74516,1499.1336
1771,25.972901,3.631,90,300,87735.145,-33245.112,-45229.014,1246.9717,349.78245,290.04921,5.27E-05,0.21250047,891.33071,1615.0531
1784,26.056983,25.613,90,1070,91075.36,-38740.661,-46316.095,1234.1397,147.94407,290.06153,0.000124173,0.20932115,1076.9656,1380.8526
1804,26.192509,30.606,120,0,107374.18,-34084.884,-44852.154,1230.3056,194.35038,290.07052,9.47E-05,0.21105298,1031.7064,1431.4047
1800,26.16716,1.611,120,0,107374.18,-34071.275,-44847.755,1252.1421,334.75395,290.05013,5.51E-05,0.21207497,925.78003,1618.7654
1785,26.068738,1.62,120,-1380,106420.32,-26861.077,-43441.54,1250.1335,332.21319,290.06955,5.55E-05,0.21201192,907.3307,1594.043
1786,26.072579,3.611,120,-1380,105661.24,-25364.947,-43159.08,1249.2589,299.32946,290.06945,6.19E-05,0.21516858,942.67955,1558.4215
1797,26.142587,9.617,120,-500,107374.18,-30969.031,-44254.342,1251.2512,286.25127,290.05053,6.42E-05,0.21044746,965.38909,1556.5705
1776,26.005717,3.611,90,700,90064.455,-36650.006,-45896.064,1248.6134,352.24715,290.05907,5.25E-05,0.21356382,891.91097,1622.7759
1779,26.024179,25.613,90,700,89835.771,-36794.196,-45930.477,1234.9845,168.70078,290.0677,0.000108362,0.20665443,1054.8062,1403.3655
1796,26.138188,3.63,120,-500,107374.18,-32158.321,-44473.197,1248.8408,287.6085,290.04846,6.43E-05,0.21384755,965.70307,1559.6707
1806,26.208239,3.612,120,500,107374.18,-37208.223,-45448.774,1249.6096,272.03012,290.05058,6.79E-05,0.21294969,981.60135,1542.7118
1798,26.14865,16.615,120,-500,107374.18,-30916.363,-44234.278,1241.6092,261.10714,290.04497,7.07E-05,0.21304352,971.49223,1509.8613
1808,26.218695,16.614,120,500,107374.18,-37336.049,-45479.98,1240.8987,245.98917,290.05188,7.49E-05,0.2117136,991.11957,1499.9814
1807,26.212633,9.618,120,500,107374.18,-37293.66,-45472.579,1245.5047,240.54398,290.05808,7.64E-05,0.20980302,1002.9762,1500.3773
1813,26.251499,16.615,120,1000,107374.18,-40463.625,-46105.175,1233.8936,246.75256,290.04378,7.47E-05,0.21214734,988.57067,1498.4091
1815,26.27001,1.611,120,1380,107374.18,-42922.426,-46579.231,1243.499,322.21886,290.02504,5.74E-05,0.21384988,920.08668,1583.7214
1809,26.226701,25.611,120,500,107374.18,-37306.241,-45473.443,1232.9364,164.00947,290.04902,0.000111834,0.20856612,1058.8114,1398.1482
1795,26.134349,1.611,120,-500,107374.18,-30915.088,-44232.428,1251.5425,350.46285,290.04796,5.28E-05,0.21488867,904.67313,1634.9935
1792,26.109777,9.617,120,-1000,107059.91,-27877.273,-43645.799,1244.5296,284.52796,290.02543,6.48E-05,0.2117612,950.36631,1539.0276
1811,26.241044,3.61,120,1000,107374.18,-40454.127,-46074.297,1246.933,278.46916,290.04409,6.62E-05,0.2118236,960.79626,1536.3047
1812,26.245438,9.618,120,1000,107374.18,-40654.81,-46123.348,1243.4729,267.89805,290.04731,6.86E-05,0.21043274,970.07238,1524.7155
1810,26.237205,1.609,120,1000,107374.18,-40612.626,-46104.558,1248.2908,334.21348,290.04677,5.52E-05,0.21346717,907.7777,1597.293
1816,26.273848,3.611,120,1380,107374.18,-43160.317,-46620.223,1243.0079,294.54559,290.03824,6.25E-05,0.21128644,948.67674,1559.202
1799,26.156655,25.612,120,-500,107374.18,-30989.958,-44255.411,1236.6534,191.46654,290.06341,9.63E-05,0.21146398,1042.1466,1437.914
1814,26.259505,25.612,120,1000,107374.18,-40272.522,-46044.695,1228.5243,170.15978,290.03334,0.000108522,0.21337103,1056.9176,1408.9006
1803,26.183116,21.609,120,0,107374.18,-34075.634,-44849.934,1240.2247,184.46074,290.04736,9.96E-05,0.20988576,1044.2316,1424.9704
1818,26.284304,16.615,120,1380,107374.18,-42907.419,-46571.419,1233.0917,187.70181,290.02012,9.79E-05,0.20991373,1046.0949,1432.4707
1817,26.278242,9.616,120,1380,107374.18,-43047.375,-46596.129,1236.9574,245.89308,290.03038,7.48E-05,0.21028615,984.17082,1493.5767
1805,26.204401,1.611,120,500,107374.18,-37160.447,-45444.21,1250.0328,287.22887,290.06139,6.41E-05,0.2105654,959.86881,1552.1009
1801,26.170998,5.614,120,0,107374.18,-34071.974,-44849.111,1250.9482,268.93381,290.04923,6.88E-05,0.21454073,980.85108,1535.1085
1826,26.340709,3.612,65,-600,59561.473,-26744.885,-44419.912,1238.2259,308.41843,290.03567,5.99E-05,0.21189955,935.13955,1574.315
1802,26.175948,13.601,120,0,107374.18,-34075.387,-44850.263,1243.9361,214.72912,290.05639,8.56E-05,0.21018903,1022.0115,1466.5744
1822,26.312299,9.616,65,-810,58389.2,-25207.763,-44118.991,1240.4631,256.352,290.03204,7.18E-05,0.21124695,984.40644,1517.1693
1830,26.369682,1.611,65,-300,61203.363,-28655.165,-44788.138,1240.7491,327.34121,290.03415,5.63E-05,0.21242073,916.92246,1591.9159
1823,26.318361,16.616,65,-810,58555.017,-25503.832,-44179.019,1237.505,207.67654,290.04302,8.82E-05,0.20770358,1012.4657,1438.5444
1821,26.307905,3.611,65,-810,58746.942,-25130.015,-44097.941,1245.1895,315.68828,290.03129,5.85E-05,0.21339972,930.70347,1581.2662
1819,26.292309,25.612,120,1380,107374.18,-42775.275,-46502.634,1224.8858,146.63077,290.03994,0.000125053,0.20843382,1072.0938,1376.28
1832,26.377914,9.618,65,-300,61162.125,-28557.97,-44769.431,1234.4082,302.39305,290.03934,6.09E-05,0.2112878,930.89715,1554.4362
1834,26.391982,25.611,65,-300,61030.351,-28670.049,-44796.402,1225.6771,184.32472,290.05492,9.95E-05,0.20792494,1030.1912,1409.3543
1833,26.383976,16.614,65,-300,61275.561,-28742.658,-44806.64,1227.7797,197.42628,290.03946,9.34E-05,0.21168539,1028.1,1436.395
1835,26.402487,1.61,65,0,62526.365,-30533.171,-45156.364,1238.637,368.92176,290.05029,4.99E-05,0.21107983,874.382,1636.8604
1840,26.439734,1.608,65,300,64104.981,-32458.666,-45529.524,1236.425,337.11483,290.03919,5.47E-05,0.21063545,890.47653,1586.5033
1824,26.326366,25.613,65,-810,58298.089,-25433.69,-44169.81,1220.7237,151.68131,290.05788,0.000121092,0.20926245,1067.8131,1380.4495
1825,26.336871,1.613,65,-600,60144.732,-27217.665,-44508.844,1239.7284,326.36152,290.04456,5.64E-05,0.21049483,907.10342,1579.7047
1841,26.443572,3.611,65,300,63941.589,-32428.816,-45523.356,1245.4352,328.64245,290.03705,5.61E-05,0.2121667,914.49993,1590.8031
1828,26.351172,16.615,65,-600,59922.628,-26821.564,-44427.847,1226.53,184.50404,290.03424,0.000100153,0.21324142,1047.2154,1427.6229
1827,26.345104,9.637,65,-600,60353.679,-28100.854,-44686.296,1235.585,261.9313,290.04747,7.08E-05,0.21595129,972.94441,1513.9243
1847,26.48077,9.619,65,600,65315.287,-34407.308,-45911.4,1238.6871,278.70678,290.02907,6.63E-05,0.21165455,962.79259,1538.1266
1842,26.447966,9.62,65,300,63959.351,-32433.544,-45524.22,1238.0026,282.89741,290.04378,6.50E-05,0.21016637,947.92137,1529.8867
1839,26.427841,30.608,65,0,62565.014,-30539.544,-45155.912,1217.0638,174.07408,290.03924,0.000105548,0.20984961,1037.989,1398.8999
1836,26.406324,5.616,65,0,62534.753,-30527.744,-45156.117,1232.8778,300.20406,290.05004,6.14E-05,0.21141378,926.51819,1549.0374
1844,26.462033,25.611,65,300,64128.581,-32420.552,-45521.177,1221.0537,193.35704,290.0415,9.50E-05,0.20951389,1024.1876,1424.9336
1820,26.304065,1.618,65,-810,59350.964,-26283.082,-44324.813,1243.0586,332.72962,290.03017,5.56E-05,0.2143027,910.97077,1602.2414
1850,26.505349,1.611,65,810,65982.299,-35692.028,-46167.587,1243.9168,347.59749,290.04863,5.31E-05,0.21225611,902.56735,1621.8367
1846,26.476376,3.611,65,600,65460.629,-34392.918,-45908.686,1247.2302,329.62371,290.03156,5.57E-05,0.20996542,906.63368,1586.7401
1852,26.513581,9.617,65,810,66717.684,-35796.501,-46177.332,1240.4366,272.64074,290.03887,6.76E-05,0.21219829,963.12774,1525.1551
1837,26.411274,13.6,65,0,62541.783,-30526.47,-45155.295,1231.7769,256.41135,290.04866,7.20E-05,0.21336683,962.94418,1486.4902
1829,26.359177,25.611,65,-600,59582.236,-26734.359,-44419.789,1222.7751,168.62748,290.05165,0.000108888,0.20923481,1045.3977,1391.3801
1831,26.373521,3.611,65,-300,60994.622,-28504.356,-44762.194,1239.4612,310.34832,290.03594,5.93E-05,0.21150145,936.23676,1580.5915
1843,26.454028,16.612,65,300,63860.675,-32415.454,-45523.521,1230.2122,219.34138,290.04281,8.39E-05,0.21011043,1004.7326,1456.4492
1853,26.519643,16.615,65,810,65900.973,-35412.98,-46113.686,1230.9327,193.69499,290.04009,9.47E-05,0.2086056,1030.3569,1431.1986
1857,26.547644,9.62,90,-1070,83007.663,-25994.251,-43799.692,1241.9705,275.90315,290.04727,6.68E-05,0.2118681,958.49039,1527.7924
1854,26.527648,25.615,65,810,66694.866,-35718.67,-46160.351,1227.0835,166.74804,290.03453,0.000110095,0.20950317,1051.7351,1394.6993
1858,26.553706,16.615,90,-1070,82196.418,-25593.381,-43733.292,1239.5879,199.02064,290.04474,9.22E-05,0.20870435,1034.3233,1444.1413
1838,26.418444,21.628,65,0,62554.118,-30532.143,-45158.091,1221.7474,187.77647,290.04851,9.75E-05,0.20749331,1029.0495,1417.496
1860,26.572217,1.608,90,-700,83253.615,-27664.625,-44148.8,1248.5893,334.10395,290.05305,5.52E-05,0.21148515,907.02406,1594.0466
1859,26.561712,25.613,90,-1070,80823.331,-25393.891,-43716.27,1228.7749,166.59196,290.05322,0.000110428,0.210369,1060.6951,1404.4968
1848,26.486833,16.632,65,600,64713.362,-33058.656,-45645.468,1239.9756,223.54376,290.02541,8.25E-05,0.21209394,1011.9497,1475.828
1845,26.472538,1.611,65,600,65669.248,-34456.729,-45915.84,1242.4284,344.34181,290.02151,5.34E-05,0.21081233,893.05289,1607.1996
1869,26.627321,25.611,90,-300,85385.444,-30210.008,-44637.945,1230.7521,214.45329,290.04434,8.58E-05,0.2103656,1016.8251,1460.1749
1867,26.613253,9.618,90,-300,85350.084,-30238.213,-44646.743,1243.3705,234.63846,290.04825,7.89E-05,0.21464073,1006.8741,1490.1259
1868,26.619315,16.617,90,-300,85225.711,-30270.858,-44654.062,1238.8567,236.73288,290.06853,7.76E-05,0.20914662,997.20881,1485.8013
1861,26.576054,3.611,90,-700,83066.951,-27494.122,-44114.428,1250.7818,330.25983,290.05066,5.58E-05,0.21219695,921.48186,1607.3363
1849,26.494844,25.613,65,600,65273.432,-34144.625,-45861.568,1227.7806,178.31513,290.03091,0.000102739,0.20816609,1038.1586,1405.5383
1851,26.509187,3.612,65,810,66100.916,-35871.289,-46206.194,1243.6745,323.85547,290.04109,5.70E-05,0.21229297,926.08563,1595.1669
1871,26.641663,5.613,90,0,86746.033,-32157.622,-45022.658,1247.2238,323.11095,290.06471,5.72E-05,0.21294508,916.05305,1582.3914
1870,26.637826,1.61,90,0,86744.799,-32162.556,-45021.342,1247.6593,286.58527,290.04664,6.43E-05,0.21125166,954.65992,1546.0573
1873,26.653782,21.607,90,0,86752.734,-32164.694,-45019.615,1233.7874,221.24337,290.0601,8.30E-05,0.20991379,1010.0855,1466.8539
1855,26.539404,1.619,90,-1070,82315.898,-26414.733,-43900.835,1248.5874,352.37339,290.05415,5.23E-05,0.21119092,892.79518,1617.2957
1874,26.663175,30.607,90,0,86753.022,-32158.444,-45020.52,1227.8569,171.28471,290.05888,0.000106891,0.20813818,1049.3818,1403.6687
1864,26.594516,25.613,90,-700,83409.524,-27849.108,-44182.473,1230.2066,186.63285,290.05498,9.83E-05,0.20950279,1030.6628,1414.3878
1875,26.675067,1.611,90,300,88024.309,-34054.007,-45392.323,1247.3892,351.15261,290.05172,5.27E-05,0.21368313,893.00433,1617.3896
1866,26.608859,3.611,90,-300,85341.944,-30197.879,-44638.562,1248.3723,337.29888,290.04923,5.49E-05,0.2146509,899.79408,1592.9332
1856,26.543244,3.631,90,-1070,83905.005,-28189.91,-44239.253,1250.177,332.76309,290.05282,5.54E-05,0.21208233,915.49363,1607.1427
1865,26.605021,1.611,90,-300,85522.152,-30295.65,-44653.98,1246.089,353.88223,290.06272,5.21E-05,0.21193775,877.05357,1604.6636
1863,26.586511,16.613,90,-700,83446.733,-27553.903,-44122.938,1238.7277,206.47272,290.063,8.93E-05,0.21090372,1025.6664,1449.9497
1880,26.707871,1.61,90,700,90329.855,-36760.44,-45913.25,1247.6867,351.36496,290.04993,5.28E-05,0.21544114,906.48025,1634.7622
1882,26.716103,9.619,90,700,89384.242,-36380.497,-45853.14,1241.8494,256.87781,290.05595,7.18E-05,0.21184631,979.21415,1510.705
1885,26.740676,1.61,90,1070,92004.651,-39051.943,-46361.774,1245.0956,304.59063,290.04953,6.06E-05,0.21357653,942.38748,1568.5822
1862,26.580449,9.616,90,-700,83379.304,-27487.05,-44108.754,1246.3843,280.62267,290.05599,6.58E-05,0.2124496,955.76392,1533.7916
1883,26.722166,16.613,90,700,90200.794,-36654.528,-45895.077,1235.7632,222.54071,290.0612,8.26E-05,0.20992135,1010.0465,1469.3071
1881,26.711709,3.612,90,700,90286.273,-36792.633,-45923.241,1248.3314,319.18435,290.05609,5.79E-05,0.21358225,931.05146,1592.4233
1890,26.77473,1.62,120,-1380,106504.52,-26958.848,-43459.137,1247.2407,324.636,290.05276,5.70E-05,0.21407997,920.30533,1588.5028
1886,26.744513,3.612,90,1070,92518.964,-39074.803,-46357.086,1247.8995,289.74789,290.05102,6.36E-05,0.211246,958.6433,1556.983
1889,26.762975,25.612,90,1070,91251.293,-39033.4,-46371.189,1228.5524,147.50895,290.04652,0.000124556,0.20965812,1075.1911,1378.718
1892,26.782964,9.618,120,-1380,105965.09,-25739.463,-43225.316,1242.3917,251.34358,290.05898,7.33E-05,0.21149863,978.85113,1497.4115
1872,26.646613,13.601,90,0,86752.693,-32165.434,-45021.096,1239.3174,268.44498,290.05696,6.85E-05,0.2107084,971.73685,1527.0005
1895,26.807537,1.611,120,-1000,107289.26,-28007.524,-43681.528,1248.7349,320.64998,290.0383,5.77E-05,0.21389534,933.44207,1596.063
1877,26.683299,9.616,90,300,88163.279,-34166.909,-45414.155,1244.0186,291.11984,290.05312,6.35E-05,0.21323062,958.20809,1560.3475
1891,26.778571,3.613,120,-1380,106048.22,-25234.572,-43131.039,1248.942,312.08732,290.04692,5.92E-05,0.21338857,936.00905,1585.0213
1900,26.840348,1.611,120,-500,107374.18,-31232.166,-44303.762,1249.1531,318.91502,290.04935,5.80E-05,0.21307548,935.84598,1595.5783
1899,26.829838,25.631,120,-1000,107374.18,-29926.193,-44054.647,1228.8912,143.98352,290.03481,0.000127983,0.21118287,1083.2306,1379.5472
1896,26.811375,3.613,120,-1000,107327.82,-28234.725,-43716.476,1249.4025,303.06292,290.04145,6.09E-05,0.21271143,941.9077,1570.8499
1879,26.697367,25.612,90,300,88058.476,-34079.457,-45396.517,1229.379,193.62231,290.06511,9.50E-05,0.21006122,1029.6199,1428.2185
1897,26.815769,9.618,120,-1000,107269.77,-27624.005,-43594.364,1242.4516,256.07175,290.04638,7.20E-05,0.2123494,991.9817,1520.8264
1876,26.678904,3.613,90,300,88138.281,-34130.769,-45406.384,1249.7061,335.86994,290.05411,5.51E-05,0.21413616,921.81657,1615.2743
1901,26.844186,3.61,120,-500,107374.18,-30549.412,-44165.698,1245.722,264.75258,290.03193,6.97E-05,0.21242764,971.9708,1518.2716
1887,26.748907,9.619,90,1070,91932.453,-39002.482,-46353.88,1240.3783,241.283,290.05028,7.63E-05,0.21049511,990.67294,1487.8018
1884,26.730171,25.612,90,700,89977.743,-36364.914,-45837.968,1230.9679,179.69959,290.05709,0.000102122,0.20886102,1044.8919,1415.3
1878,26.689361,16.615,90,300,87923.7,-34005.163,-45383.853,1237.9485,237.99406,290.05774,7.73E-05,0.21093224,990.79865,1482.5549
1898,26.821832,16.612,120,-1000,107374.18,-27323.414,-43537.214,1239.4548,213.13964,290.03001,8.66E-05,0.21119942,1022.6482,1462.3013
1894,26.797032,25.612,120,-1380,106482.98,-25258.994,-43124.338,1231.2473,130.7981,290.04413,0.000140812,0.21058508,1091.019,1359.476
1888,26.75497,16.613,90,1070,92127.298,-39356.276,-46420.65,1239.0523,202.14322,290.05225,9.11E-05,0.2107966,1030.5814,1447.2772
1907,26.881946,13.601,120,0,107374.18,-34079.704,-44851.948,1264.4445,256.98086,290.04997,7.18E-05,0.21255896,1002.3382,1531.6517
1893,26.789027,16.612,120,-1380,106128.65,-25129.77,-43105.672,1234.0465,201.48516,290.04673,9.12E-05,0.20990634,1035.812,1452.1072
1910,26.910399,1.611,120,500,107374.18,-37168.835,-45453.584,1273.5505,305.62558,290.04205,6.05E-05,0.21432281,961.28013,1594.0027
1903,26.854642,16.614,120,-500,107374.18,-31027.373,-44260.304,1242.1241,231.93831,290.03308,7.93E-05,0.20983045,997.88472,1476.1961
1906,26.876995,5.618,120,0,107374.18,-34079.622,-44852.976,1270.1542,312.83484,290.03816,5.89E-05,0.21214751,954.82058,1604.5532
1911,26.914238,3.63,120,500,107374.18,-36174.593,-45254.546,1273.8098,333.87317,290.04955,5.56E-05,0.21610341,944.5335,1632.7998
1915,26.94321,1.611,120,1000,107374.18,-40556.051,-46113.439,1259.5877,314.0832,290.02548,5.89E-05,0.21220789,941.18836,1584.2763
1914,26.932705,25.612,120,500,107374.18,-37300.32,-45474.059,1237.501,157.98143,290.01959,0.000116815,0.21316962,1079.4048,1405.4134
1917,26.951442,9.619,120,1000,107374.18,-40470.368,-46096.993,1242.6826,250.40051,290.03224,7.36E-05,0.21093458,993.65987,1510.3704
1908,26.889115,21.607,120,0,107374.18,-34086.735,-44854.909,1269.2821,215.43668,290.03865,8.53E-05,0.20987099,1040.8711,1485.8663
1902,26.848579,9.62,120,-500,107374.18,-30997.03,-44261.496,1246.4972,267.58192,290.03088,6.89E-05,0.2116896,978.78046,1531.6135
1913,26.924699,16.616,120,500,107374.18,-37364.172,-45488.121,1261.7525,244.92834,290.02701,7.58E-05,0.21405095,1022.6392,1531.3103
1912,26.918637,9.62,120,500,107374.18,-37219.817,-45461.273,1266.8264,287.89602,290.02787,6.43E-05,0.21495962,974.34101,1570.6691
1919,26.96551,25.611,120,1000,107374.18,-40401.706,-46069.487,1220.0339,164.88247,290.02563,0.000111629,0.21117374,1048.8023,1388.6421
1922,26.984246,9.618,120,1380,107374.18,-42991.212,-46579.765,1231.8976,241.84801,290.02561,7.61E-05,0.21076609,986.5795,1486.7134
1909,26.898507,30.605,120,0,107374.18,-34089.613,-44854.086,1265.7101,183.78501,290.02894,0.000100431,0.21198807,1073.2495,1452.3565
1904,26.862648,25.63,120,-500,107374.18,-32132.172,-44473.197,1239.9212,167.44182,290.03959,0.000109816,0.21000056,1059.4341,1404.6063
1926,27.01391,3.611,120,-1380,105929.36,-25517.196,-43201.223,1240.8684,294.55153,290.03056,6.26E-05,0.21200393,944.20038,1552.84
1921,26.979852,3.612,120,1380,107374.18,-42597.206,-46487.298,1237.4839,284.92774,290.02392,6.45E-05,0.21021979,942.12306,1530.079
1924,26.998314,25.612,120,1380,107374.18,-42941.092,-46586.878,1220.1809,140.72461,290.02756,0.000130309,0.20833819,1076.0795,1365.8599
1920,26.976014,1.612,120,1380,107374.18,-42791.804,-46540.213,1238.1502,301.87226,290.0148,6.11E-05,0.21243972,933.54542,1558.192
1916,26.947048,3.611,120,1000,107374.18,-40528.833,-46102.338,1247.6577,259.98634,290.01998,7.10E-05,0.21285324,976.08772,1512.6294
1933,27.057176,16.614,120,-1000,107252.66,-27995.396,-43684.324,1221.814,228.36501,290.01861,8.07E-05,0.21162451,984.22554,1455.431
1935,27.075688,1.628,120,-500,107374.18,-32135.955,-44480.351,1234.7305,296.15861,290.01473,6.22E-05,0.21074046,927.01604,1534.1658
1938,27.089987,16.614,120,-500,107374.18,-30863.818,-44235.511,1228.5167,244.11748,290.03993,7.56E-05,0.21272502,978.9459,1480.9329
1942,27.117285,13.621,120,0,107374.18,-34073.989,-44857.704,1222.7832,264.25073,290.0271,6.95E-05,0.20908561,947.67671,1494.5051
1923,26.990309,16.614,120,1380,107374.18,-42913.545,-46548.888,1223.0931,172.97722,290.00368,0.000106256,0.20955967,1048.3797,1406.0648
1941,27.112335,5.616,120,0,107374.18,-34078.347,-44858.033,1230.6903,320.39569,290.02737,5.75E-05,0.21080758,894.25048,1552.8202
1940,27.108497,1.611,120,0,107374.18,-34072.756,-44857.992,1232.234,333.0008,290.03422,5.53E-05,0.21154183,905.71238,1596.9745
1918,26.957504,16.614,120,1000,107374.18,-40683.22,-46121.21,1230.5949,229.46897,290.03322,8.02E-05,0.21056214,993.2453,1467.1789
1939,27.097992,25.612,120,-500,107374.18,-30969.935,-44250.559,1219.0475,188.16537,290.02964,9.72E-05,0.20638306,1016.2379,1404.7924
1937,27.083924,9.619,120,-500,107374.18,-30908.756,-44247.887,1231.7606,279.78535,290.01373,6.60E-05,0.21266053,944.27607,1521.9866
1946,27.149582,3.614,120,500,107374.18,-37372.148,-45500.085,1235.9831,329.73772,290.03048,5.59E-05,0.21161467,904.68597,1583.2029
1945,27.145745,1.61,120,500,107374.18,-37248.68,-45477.678,1236.1728,345.55686,290.02588,5.35E-05,0.21373104,882.58432,1594.446
1947,27.153977,9.637,120,500,107374.18,-36159.545,-45259.727,1229.1095,281.29594,290.0214,6.55E-05,0.21136423,936.51272,1514.5176
1925,27.010069,1.621,120,-1380,106583.79,-26776.791,-43444.829,1242.5537,316.63647,290.02939,5.83E-05,0.21216057,918.72802,1574.5952
1928,27.024366,16.613,120,-1380,106112.49,-25172.776,-43118.869,1222.0471,209.69249,290.02598,8.79E-05,0.211357,1011.3347,1443.9178
1944,27.133852,30.608,120,0,107374.18,-34075.551,-44859.678,1213.5581,176.25956,290.01769,0.000103941,0.20769885,1032.7824,1397.5307
1929,27.032371,25.612,120,-1380,106125.97,-25200.405,-43125.325,1215.1586,147.17221,290.0161,0.000125025,0.21061691,1058.8327,1361.9855
1927,27.018303,9.617,120,-1380,105953.66,-25750.317,-43233.786,1228.6297,279.15828,290.02299,6.64E-05,0.21618617,949.25725,1526.3286
1934,27.065182,25.614,120,-1000,107374.18,-28018.214,-43674.333,1216.158,157.82829,290.02861,0.000116305,0.20916845,1057.27,1384.4775
1936,27.079531,3.611,120,-500,107374.18,-30969.031,-44257.672,1232.1348,272.9889,290.02138,6.75E-05,0.21159579,963.9678,1529.2746
1930,27.042876,1.611,120,-1000,107251.96,-27774.197,-43632.026,1238.04,346.78114,290.02571,5.34E-05,0.21409237,881.88617,1594.6795
1951,27.182399,3.611,120,1000,107374.18,-40887.15,-46174.659,1241.2387,319.24788,290.03504,5.78E-05,0.21204597,929.39291,1589.0919
1932,27.051114,9.619,120,-1000,107157.4,-27868.392,-43658.627,1228.4537,273.68206,290.02234,6.72E-05,0.21057152,945.96434,1510.8841
1952,27.186793,9.617,120,1000,107374.18,-40421.482,-46083.754,1232.5419,268.60767,290.02477,6.84E-05,0.20983764,960.04552,1514.4898
1955,27.211366,1.609,120,1380,107374.18,-42824.449,-46560.852,1231.5073,327.44354,289.99794,5.61E-05,0.20968243,888.62946,1561.1382
1950,27.178561,1.608,120,1000,107374.18,-40538.043,-46106.902,1235.3597,336.22623,290.01808,5.48E-05,0.21168015,892.87138,1590.0074
1943,27.12446,21.607,120,0,107374.18,-34077.607,-44859.267,1221.1437,214.86753,290.01739,8.55E-05,0.21045163,1006.2417,1450.132
1931,27.046714,3.631,120,-1000,107374.18,-30288.703,-44130.833,1236.5668,286.11041,290.02044,6.45E-05,0.21185107,936.51843,1524.229
1956,27.215203,3.615,120,1380,107374.18,-42707.847,-46540.665,1233.1884,296.22502,290.02054,6.20E-05,0.20939466,923.99997,1534.9394
1958,27.22566,16.633,120,1380,107374.18,-40055.107,-46011.556,1209.8685,197.59967,290.01134,9.29E-05,0.20862073,1003.5815,1411.0145
1960,27.245426,1.619,15,-290,13098.443,-25715.203,-45115.578,1232.5188,329.92768,290.02015,5.58E-05,0.21098097,910.24259,1589.5655
1957,27.219598,9.618,120,1380,107374.18,-42714.302,-46524.178,1227.6308,250.41181,290.01644,7.35E-05,0.20970739,974.93624,1487.3668
1964,27.267728,25.612,15,-290,12900.064,-25447.421,-45063.855,1212.8629,119.42642,290.01826,0.000152917,0.20572732,1089.0033,1336.4412
1948,27.160045,16.633,120,500,107374.18,-36098.201,-45253.519,1218.8684,210.96541,290.02682,8.72E-05,0.21068691,1006.1824,1441.5348
1963,27.259723,16.613,15,-290,12881.069,-25377.444,-45050.822,1215.8589,173.1387,290.02035,0.000105719,0.20714493,1029.9516,1387.5232
1949,27.168056,25.613,120,500,107374.18,-37402.491,-45499.057,1215.1157,189.23057,290.02222,9.74E-05,0.21198269,1027.9436,1419.3998
1961,27.249266,3.614,15,-290,13094.661,-25471.556,-45067.555,1230.3887,303.12463,290.02092,6.08E-05,0.21168225,930.64686,1556.2723
1965,27.278234,1.61,15,-200,13347.887,-25971.842,-45167.629,1237.943,338.14211,290.01244,5.44E-05,0.21056582,887.86143,1582.977
1967,27.286465,9.617,15,-200,13401.995,-26055.1,-45180.992,1226.5836,251.68572,290.0289,7.29E-05,0.20877837,963.9506,1483.1605
1966,27.282071,3.613,15,-200,13306.649,-25925.917,-45157.392,1235.684,315.5695,290.01915,5.84E-05,0.21240821,924.42198,1575.7093
1953,27.192855,16.614,120,1000,107374.18,-40580.761,-46125.527,1223.3091,206.12035,290.01535,8.91E-05,0.20854279,1005.6669,1432.3533
1970,27.311038,1.611,15,-100,13868.484,-26570.516,-45281.148,1221.5666,285.43781,290.02919,6.41E-05,0.20692513,936.11954,1529.133
1954,27.200861,25.61,120,1000,107374.18,-40803.975,-46158.665,1211.871,169.14581,290.01939,0.000108657,0.20973535,1030.6039,1379.7497
1962,27.253661,9.617,15,-290,12894.719,-25425.26,-45060.936,1223.1989,238.35772,290.02614,7.73E-05,0.20994286,987.33258,1481.2634
1976,27.352116,5.616,15,0,14344.635,-27223.38,-45410.126,1227.7283,316.56522,290.03859,5.80E-05,0.20878708,906.05447,1555.6829
1979,27.373628,30.626,15,0,14359.806,-27220.008,-45410.907,1208.1402,162.89511,290.03635,0.000112718,0.2093157,1041.2019,1374.687
1980,27.385526,1.609,15,100,14857.913,-27892.442,-45538.816,1232.1504,356.29185,290.02532,5.17E-05,0.2112812,884.47242,1619.8811
1978,27.364236,21.608,15,0,14348.582,-27217.829,-45408.81,1211.8861,217.89921,290.03231,8.41E-05,0.20818373,987.67379,1438.9626
1959,27.233671,25.612,120,1380,107374.18,-43182.684,-46619.071,1208.5957,149.48209,290.0218,0.000122678,0.20853249,1049.0433,1357.7244
1986,27.426605,3.614,15,200,15363.42,-28473.89,-45654.349,1223.5118,281.84915,290.03949,6.53E-05,0.21101526,942.41447,1523.5451
1905,26.873158,1.612,120,0,107374.18,-34078.142,-44852.154,1251.4277,13.768769,296.67761,0.12710205,7.47895,1584.605,1653.0415
1971,27.314876,5.613,15,-100,13833.742,-26573.6,-45285.259,1222.7527,305.49644,290.01864,6.02E-05,0.20983808,914.32021,1542.2151
1969,27.300533,25.61,15,-200,13324.205,-25929.165,-45157.556,1204.0485,145.76563,290.02341,0.000125585,0.20695878,1054.7761,1356.3148
1983,27.401482,21.609,15,100,14871.111,-27825.507,-45525.659,1211.6369,215.06083,290.03879,8.53E-05,0.20870458,990.5282,1436.694
1985,27.422767,1.609,15,200,15337.518,-28549.911,-45667.505,1223.174,306.7388,290.03474,5.99E-05,0.20949902,905.56081,1538.0352
1972,27.319826,13.602,15,-100,13901.417,-26581.453,-45283.903,1214.3454,248.72998,290.02614,7.37E-05,0.20778408,958.76823,1474.8681
1968,27.292527,16.614,15,-200,13304.141,-25892.202,-45152.252,1217.9023,206.12582,290.02872,8.91E-05,0.20944005,1001.0914,1424.0904
1991,27.459409,3.612,15,290,15768.443,-29079.225,-45773.336,1221.187,242.42722,290.04095,7.57E-05,0.20896979,968.64105,1467.9852
1989,27.445067,25.613,15,200,15423.037,-28469.244,-45651.101,1204.2655,144.90867,290.0338,0.000126482,0.20775298,1053.0725,1350.4326
1975,27.348279,1.609,15,0,14340.77,-27224.325,-45409.098,1229.2615,346.55529,290.03597,5.31E-05,0.21013408,872.14751,1585.9434
1984,27.410875,30.607,15,100,14839.576,-27846.764,-45529.688,1207.2847,171.11672,290.03464,0.000106583,0.20503034,1023.2133,1375.7766
1993,27.469866,16.633,15,290,15314.083,-28353.916,-45633.339,1212.2713,189.08773,290.03515,9.68E-05,0.20795489,1023.1183,1412.6696
1981,27.389364,5.616,15,100,14826.172,-27848.285,-45528.907,1225.2233,273.45506,290.04043,6.72E-05,0.20972742,940.08427,1504.047
1987,27.430999,9.618,15,200,15330.528,-28515.95,-45664.71,1217.462,238.96856,290.03719,7.68E-05,0.20914049,969.87621,1461.8713
1973,27.326994,21.608,15,-100,13883.285,-26622.526,-45293.441,1207.8523,208.61502,290.03698,8.80E-05,0.20842566,986.08228,1415.5844
1994,27.477877,25.611,15,290,15710.882,-28965.747,-45749.53,1206.5391,108.81152,290.03347,0.00016849,0.20847548,1095.3327,1320.7986
1974,27.336387,30.605,15,-100,13858.822,-26574.997,-45281.271,1206.5094,163.70649,290.04691,0.000111903,0.20733722,1039.7336,1377.024
1995,27.489632,1.62,25,-400,22621.595,-25824.239,-44953.544,1230.3676,344.8781,290.03147,5.35E-05,0.21204906,892.24654,1603.8444
1992,27.463804,9.618,15,290,15798.703,-29103.647,-45776.419,1219.2663,215.62616,290.03419,8.52E-05,0.20943138,995.38106,1440.5987
1982,27.394314,13.602,15,100,14881.184,-27879.039,-45535.691,1217.7956,262.37633,290.02454,6.98E-05,0.2071967,945.9112,1489.6949
1977,27.357067,13.603,15,0,14347.225,-27222.393,-45409.961,1217.0111,260.80505,290.02569,7.03E-05,0.20834594,951.75663,1494.1727
1999,27.509428,15.604,25,-400,22541.174,-25706.034,-44931.424,1215.1537,208.85664,290.02721,8.78E-05,0.20828297,994.25907,1424.0137
1990,27.455572,1.608,15,290,15878.631,-29081.774,-45771.979,1223.6068,306.26853,290.02494,6.01E-05,0.21039041,917.11379,1551.4721
2000,27.517152,1.613,25,-300,22968.81,-26291.839,-45043.544,1234.4431,356.53321,290.04653,5.17E-05,0.21237861,884.61773,1622.4025
2002,27.525384,8.61,25,-300,22977.444,-26327.486,-45050.822,1227.8523,285.70128,290.03538,6.42E-05,0.20881447,929.18865,1517.9932
2001,27.52099,3.616,25,-300,22826.347,-26326.17,-45054.193,1236.4778,336.8433,290.03155,5.47E-05,0.21213117,891.14162,1586.6968
1996,27.493473,3.611,25,-400,22241.282,-25316.429,-44854.539,1230.276,312.39033,290.04254,5.89E-05,0.21063283,906.23019,1549.1638
2008,27.562027,16.616,25,-150,23490.681,-26936.726,-45168.493,1222.1967,228.71635,290.01991,8.02E-05,0.20857556,994.07815,1466.9016
2009,27.570032,25.615,25,-150,23501.905,-26990.916,-45179.388,1210.3417,198.10042,290.04348,9.26E-05,0.20835965,1011.873,1420.5411
2013,27.5965,21.608,25,0,24168.912,-27895.156,-45356.964,1215.1242,185.70781,290.03803,9.87E-05,0.20954763,1024.6755,1406.5568
2004,27.538614,20.622,25,-300,22920.541,-26187.983,-45024.673,1212.3796,194.32898,290.03187,9.43E-05,0.20777915,1004.1062,1403.9342
1988,27.437061,16.613,15,200,15396.641,-28799.725,-45720.421,1214.0464,221.55969,290.04366,8.29E-05,0.209382,987.80176,1445.673
2015,27.617784,1.613,25,150,24812.319,-28802.562,-45533.43,1226.3573,301.57695,290.03065,6.10E-05,0.21006943,915.37997,1536.2968
2016,27.621623,3.61,25,150,24853.517,-28865.797,-45547.368,1229.5128,292.71095,290.02256,6.29E-05,0.21048536,928.37273,1531.6273
1997,27.497866,6.605,25,-400,22041.34,-25242.875,-44843.89,1228.8878,293.28289,290.02685,6.27E-05,0.21042541,939.14169,1546.5654
2020,27.65059,1.609,25,300,25530.926,-29798.694,-45726.588,1231.1837,353.36496,290.04044,5.20E-05,0.20941449,872.54862,1599.6231
2010,27.580537,1.614,25,0,24157.606,-27890.099,-45357.951,1232.6311,364.38523,290.04022,5.06E-05,0.21159474,866.69891,1618.2102
1998,27.50309,10.614,25,-400,22332.475,-25687.286,-44930.026,1219.5157,247.50603,290.02263,7.41E-05,0.20880014,964.25883,1478.2159
2003,27.531165,14.615,25,-300,22633.806,-26094.077,-45010.077,1221.8122,238.91954,290.04182,7.69E-05,0.20948368,974.33674,1468.34
2006,27.551571,3.611,25,-150,23393.65,-26926.201,-45168.493,1235.5638,347.23334,290.0284,5.31E-05,0.21154913,879.52415,1595.7385
2018,27.632079,16.614,25,150,24834.069,-28818.967,-45536.266,1219.5708,241.43224,290.01931,7.60E-05,0.20896956,973.03501,1472.5407
2023,27.664603,14.611,25,300,25710.927,-29884.09,-45743.034,1222.2244,234.90599,290.04203,7.80E-05,0.20810711,987.50268,1471.7094
2022,27.658821,8.605,25,300,25733.581,-29905.511,-45746.405,1230.0632,283.93428,290.03355,6.49E-05,0.21115691,940.90508,1527.5192
2007,27.555964,9.618,25,-150,23437.684,-27007.609,-45186.419,1228.0285,295.25297,290.02668,6.23E-05,0.21000389,923.57042,1528.7932
2012,27.589326,13.621,25,0,24162.046,-27893.84,-45357.581,1221.4391,253.99265,290.02275,7.21E-05,0.20775584,955.95452,1479.2576
2026,27.685013,3.611,25,400,25970.814,-30399.918,-45845.451,1234.501,301.68394,290.04792,6.10E-05,0.21015348,937.25722,1561.1973
2005,27.547733,1.613,25,-150,23502.687,-26994.904,-45179.388,1232.4863,359.86371,290.02992,5.13E-05,0.21221491,860.73723,1599.5153
2014,27.605893,30.607,25,0,24174.052,-27897.253,-45357.786,1207.2625,153.24056,290.02402,0.000119402,0.20668786,1046.1614,1363.0911
2028,27.694632,10.607,25,400,26389.857,-30562.158,-45869.791,1226.5447,229.10875,290.03909,8.03E-05,0.20988923,987.95555,1460.004
2011,27.584376,5.614,25,0,24165.376,-27902.845,-45357.622,1231.4054,323.58805,290.03498,5.68E-05,0.21075077,917.70674,1589.1417
2029,27.700969,15.601,25,400,26040.298,-30551.838,-45877.685,1220.6725,190.74506,290.0257,9.64E-05,0.20980629,1025.1752,1417.946
2033,27.72396,14.611,40,-550,36251.56,-25201.637,-44555.139,1220.0171,220.40187,290.04521,8.38E-05,0.21238402,996.76487,1451.9624
2035,27.740527,1.608,40,-400,36789.343,-26184.159,-44750.435,1235.5873,324.52673,290.04456,5.67E-05,0.21012081,906.95883,1573.9402
2030,27.709944,1.62,40,-550,36595.363,-26019.33,-44719.394,1240.6393,345.05146,290.04589,5.33E-05,0.2095521,879.07258,1589.1799
2034,27.731409,20.619,40,-550,35687.874,-25404.58,-44607.52,1215.3205,180.72154,290.04219,0.000101396,0.20801216,1033.3891,1404.9442
2032,27.718178,8.606,40,-550,36143.304,-25479.245,-44616.236,1229.6635,259.49037,290.03525,7.07E-05,0.20825984,955.92688,1490.2347
2021,27.654427,3.612,25,300,25448.943,-29696.688,-45707.675,1230.7324,317.1294,290.0402,5.80E-05,0.21047133,902.87492,1556.9534
2031,27.713784,3.611,40,-550,36059.101,-25171.87,-44553.042,1236.4587,320.96045,290.04014,5.73E-05,0.21064489,910.4062,1576.6948
2037,27.748758,9.619,40,-400,36743.706,-26390.351,-44793.195,1225.7281,214.17156,290.04026,8.59E-05,0.20940519,1010.6339,1451.9216
2019,27.640085,25.612,25,150,24921.849,-28882.819,-45548.19,1212.4859,189.04093,290.03552,9.71E-05,0.20914912,1012.1111,1400.4546
2017,27.626017,9.619,25,150,24864.001,-28869.374,-45547.902,1231.2052,293.08507,290.03843,6.29E-05,0.21098337,931.10991,1537.9002
2038,27.754821,16.616,40,-400,36820.262,-26342.657,-44783.78,1221.9982,226.27809,290.04633,8.13E-05,0.21029349,995.33804,1460.7428
2040,27.773338,1.629,40,-200,38133.926,-28105.007,-45125.322,1236.426,344.94646,290.04879,5.34E-05,0.21172575,898.74273,1612.2573
2025,27.681176,1.612,25,400,25883.897,-30276.943,-45824.154,1230.5304,312.44096,290.04368,5.89E-05,0.21014693,916.63577,1558.7885
2024,27.672052,20.637,25,300,25209.325,-29081.116,-45585.152,1214.0218,180.65339,290.03641,0.000101513,0.20852462,1024.1872,1397.8229
2046,27.809986,5.614,40,0,38793.122,-28898.442,-45277.406,1238.856,329.13885,290.03446,5.62E-05,0.2133515,912.92779,1590.1025
2027,27.689408,6.603,25,400,25978.585,-30437.456,-45855.566,1230.9757,264.45263,290.03274,6.97E-05,0.21105037,961.68722,1508.8986
2047,27.814935,13.623,40,0,38796.205,-28900.786,-45277.982,1230.6484,259.9086,290.02774,7.07E-05,0.21075093,968.65654,1506.6263
2049,27.831503,30.607,40,0,38804.346,-28897.373,-45277.406,1215.9239,179.99288,290.04702,0.000102024,0.20932993,1025.5774,1396.9882
2045,27.806148,1.61,40,0,38794.067,-28895.852,-45278.188,1236.8648,298.71024,290.02844,6.17E-05,0.21128529,924.27601,1541.2694
2042,27.781575,9.62,40,-200,37843.736,-27654.511,-45035.116,1227.1346,285.33876,290.05075,6.45E-05,0.21055262,935.28546,1522.3206
2050,27.843395,1.609,40,200,39668.13,-30201.374,-45535.567,1238.4854,362.84353,290.04431,5.08E-05,0.21173377,870.39987,1623.4486
2055,27.876199,1.61,40,400,40677.092,-31404.027,-45764.784,1241.4635,366.64726,290.03676,5.04E-05,0.21279292,864.26526,1620.159
2053,27.857689,16.612,40,200,39750.319,-30173.416,-45524.878,1224.2186,220.0495,290.03683,8.35E-05,0.20976002,1002.5082,1456.7746
2036,27.744365,3.61,40,-400,36912.113,-26347.427,-44782.176,1230.911,303.96243,290.03788,6.05E-05,0.21026762,928.71965,1555.5026
2041,27.777181,3.612,40,-200,37831.731,-27629.718,-45032.114,1236.1086,333.0914,290.04384,5.53E-05,0.21152274,907.20538,1595.9259
2039,27.762827,25.631,40,-400,37437.932,-27318.602,-44973.854,1213.017,172.90137,290.05348,0.000106149,0.20862239,1030.475,1387.2826
2056,27.880037,3.614,40,400,40793.077,-31311.641,-45745.254,1239.3131,334.80092,290.02929,5.49E-05,0.20981799,890.58104,1582.0149
2059,27.898499,25.613,40,400,40546.881,-31536.992,-45797.47,1217.465,182.90381,290.04519,0.000100405,0.2091471,1031.4288,1409.6924
2043,27.787638,16.613,40,-200,37739.428,-27570.554,-45022.535,1225.6513,225.33138,290.04065,8.15E-05,0.20899417,998.45803,1463.2288
2060,27.909004,1.611,40,550,41603.289,-32303.21,-45939.152,1241.2427,363.77761,290.05207,5.06E-05,0.21113117,880.68883,1633.1395
2044,27.795642,25.613,40,-200,37959.393,-27681.235,-45039.474,1218.9701,196.82835,290.03871,9.31E-05,0.20806743,1017.0567,1421.6806
2057,27.884431,9.618,40,400,40656.617,-31374.301,-45761.001,1233.185,291.20199,290.02938,6.32E-05,0.21092333,933.23133,1533.9909
2063,27.923017,14.612,40,550,41311.044,-32498.095,-45985.571,1242.341,214.53229,290.04401,8.57E-05,0.21036745,1016.465,1460.1814
2058,27.890493,16.615,40,400,40833.904,-31372.368,-45757.054,1225.2998,204.16378,290.04108,9.00E-05,0.21004153,1013.5576,1435.3414
2051,27.847233,3.612,40,200,39765.367,-30192.74,-45529.565,1240.0304,334.54465,290.02976,5.51E-05,0.21172536,897.94364,1587.5311
2052,27.851627,9.617,40,200,39693.498,-30218.272,-45538.692,1233.6573,291.60592,290.03419,6.32E-05,0.21151694,945.39194,1547.8707
2062,27.917236,8.607,40,550,41336.001,-32383.549,-45959.833,1241.2223,240.64842,290.05048,7.65E-05,0.21077563,993.39125,1491.6795
2067,27.949068,9.616,65,-810,58896.56,-25315.073,-44133.957,1262.1163,282.60871,290.0476,6.53E-05,0.21259266,978.30582,1562.1689
2070,27.973641,1.61,65,-600,59743.407,-26609.987,-44387.925,1254.7816,366.98288,290.04225,5.06E-05,0.21598334,894.50978,1650.4195
2048,27.822111,21.606,40,0,38797.521,-28899.141,-45278.64,1221.8754,217.69247,290.02878,8.42E-05,0.20763824,1002.1873,1451.6309
2066,27.944675,3.611,65,-810,59395.738,-25441.995,-44148.183,1267.8694,335.63799,290.04858,5.50E-05,0.21313712,919.25504,1611.4419
2073,27.987936,16.634,65,-600,61275.068,-28193.733,-44686.954,1238.4681,227.74287,290.03075,8.10E-05,0.21269096,1008.0136,1480.249
2076,28.01029,3.611,65,-300,61535.409,-28538.276,-44759.851,1248.1368,351.93546,290.05358,5.24E-05,0.2109928,890.56091,1613.7825
2072,27.981873,9.618,65,-600,59999.842,-26594.569,-44379.249,1249.975,242.13874,290.03211,7.61E-05,0.21219456,995.25229,1491.6063
2054,27.865695,25.611,40,200,39835.756,-30202.525,-45533.512,1221.1349,197.58461,290.0512,9.27E-05,0.20733349,1014.6147,1421.4156
2061,27.912842,3.611,40,550,41696.291,-32560.343,-45990.916,1244.5079,339.68939,290.05291,5.42E-05,0.21132318,893.19489,1593.6334
2074,27.995946,25.614,65,-600,60395.123,-26865.598,-44428.094,1226.7931,187.15973,290.03618,9.77E-05,0.20645715,1029.6377,1417.2108
2078,28.020746,16.613,65,-300,61552.472,-28567.262,-44761.701,1232.6919,256.41337,290.04735,7.17E-05,0.21004691,975.41446,1505.9391
2077,28.014684,9.616,65,-300,61547.661,-28585.887,-44766.676,1236.9609,240.72547,290.03825,7.63E-05,0.20946201,995.10334,1493.1088
2064,27.930466,20.617,40,550,41635.112,-32388.318,-45955.763,1241.6399,182.17348,290.05198,0.000100775,0.20905403,1056.32,1432.5184
2083,28.055213,21.627,65,0,63056.339,-30519.48,-45144.194,1215.274,213.70831,290.03188,8.60E-05,0.20988158,996.89255,1436.5014
2068,27.955131,16.615,65,-810,59040.627,-25308.659,-44129.352,1251.512,219.50889,290.04269,8.38E-05,0.21114829,1028.3776,1485.2486
2069,27.963137,25.61,65,-810,59625.983,-25231.446,-44099.832,1236.1995,167.5792,290.04942,0.000109505,0.20854669,1061.6407,1407.9552
2065,27.940834,1.619,65,-810,59478.256,-26217.134,-44310.258,1268.0757,352.47912,290.04981,5.24E-05,0.21296445,905.887,1633.517
2071,27.977479,3.611,65,-600,60340.029,-26642.838,-44383.32,1259.9805,346.47898,290.04033,5.34E-05,0.21397717,903.25032,1616.0123
2085,28.076503,1.612,65,300,64329.839,-32298.646,-45493.63,1228.8757,363.84349,290.03612,5.07E-05,0.21270686,860.59586,1616.1516
2082,28.048044,13.601,65,0,63048.774,-30522.975,-45142.385,1229.4714,278.49908,290.036,6.60E-05,0.21002489,940.49692,1514.4223
2089,28.098803,25.612,65,300,64333.745,-32446.989,-45522.205,1212.1464,200.47632,290.04231,9.16E-05,0.20917845,1009.8574,1423.5971
2084,28.064611,30.608,65,0,63059.916,-30518.534,-45144.646,1206.0182,183.779,290.02646,9.99E-05,0.20914036,1021.692,1402.5908
2080,28.039257,1.608,65,0,63048.281,-30523.304,-45143.906,1233.1778,288.69751,290.03593,6.37E-05,0.21057411,934.36999,1530.3674
2095,28.142112,1.611,65,810,67624.274,-35514,-46105.586,1225.6478,308.56738,290.02683,5.98E-05,0.21134883,921.12118,1558.8485
2094,28.131608,25.611,65,600,65722.492,-34341.689,-45892.446,1204.9871,179.5374,290.03191,0.000102433,0.21034317,1026.1048,1398.1881
2093,28.123602,16.612,65,600,66006.104,-34455.783,-45912.345,1215.3767,208.32068,290.0327,8.82E-05,0.20964309,1009.4621,1441.5581
2088,28.090797,16.615,65,300,64364.088,-32391.237,-45509.048,1218.1515,236.04551,290.04846,7.78E-05,0.20986254,983.12714,1469.1759
2087,28.084735,9.618,65,300,64339.748,-32349.67,-45502.676,1224.8316,296.51133,290.03314,6.21E-05,0.21063414,921.97373,1538.1879
2075,28.006452,1.61,65,-300,61592.107,-28633.991,-44774.57,1240.7407,284.9581,290.03313,6.47E-05,0.21196124,949.49431,1535.9501
2096,28.14595,3.612,65,810,66988.921,-35831.572,-46179.1,1228.5448,324.16556,290.03297,5.67E-05,0.20961617,890.80049,1559.7248
2098,28.156406,16.613,65,810,66924.576,-35713.983,-46157.021,1213.1232,193.37359,290.03968,9.47E-05,0.20727697,1005.4498,1403.8028
2097,28.150344,9.618,65,810,66940.693,-35722.329,-46159.529,1220.3387,237.43684,290.0419,7.73E-05,0.20899559,983.31687,1473.3094
2099,28.164412,25.613,65,810,67015.934,-35688.985,-46148.88,1208.7714,143.59637,290.03507,0.000127601,0.20749039,1055.8797,1349.9991
2086,28.080341,3.611,65,300,64567.567,-32450.114,-45519.574,1234.166,330.99049,290.04456,5.58E-05,0.21208676,900.70066,1579.0266
2079,28.028751,25.612,65,-300,61723.058,-28664.334,-44782.423,1219.6444,160.47988,290.03354,0.000114231,0.20797674,1050.3815,1382.7195
2104,28.198469,25.632,90,-1070,83572.423,-28069.813,-44223.095,1206.3545,146.90857,290.03548,0.000124905,0.20857132,1051.0635,1352.9567
2091,28.113146,3.611,65,600,66009.394,-34446.861,-45909.673,1230.4403,340.29118,290.0389,5.42E-05,0.21230605,895.68653,1598.4852
2081,28.043094,5.615,65,0,63053.42,-30519.85,-45142.878,1238.5948,337.00814,290.03278,5.47E-05,0.21216489,899.75983,1598.4119
2106,28.212818,3.614,90,-700,83873.099,-27589.879,-44120.554,1230.3932,334.72881,290.03755,5.49E-05,0.21010031,882.6212,1573.1465
2090,28.109308,1.611,65,600,65594.87,-34123.451,-45849.357,1230.0561,356.00439,290.03619,5.18E-05,0.21194693,877.45691,1614.4118
2103,28.190463,16.615,90,-1070,82384.356,-25568.958,-43724.987,1216.3874,214.16735,290.02743,8.57E-05,0.20926706,997.07561,1440.2375
2102,28.184401,9.618,90,-1070,81751.427,-25470.653,-43715.859,1220.9794,244.01296,290.03333,7.54E-05,0.21095189,965.42253,1469.5068
2092,28.11754,9.616,65,600,65980.613,-34269.08,-45873.492,1221.955,246.21997,290.04641,7.48E-05,0.21061178,971.32962,1479.5189
2113,28.256078,16.615,90,-300,85857.777,-30175.307,-44624.747,1220.4669,249.63024,290.02924,7.38E-05,0.21091657,965.01373,1478.9863
2114,28.264084,25.612,90,-300,85640.811,-30274.97,-44649.416,1210.6737,189.05327,290.02485,9.69E-05,0.20731005,1017.4932,1407.3957
2119,28.299938,30.605,90,0,87165.039,-32150.427,-45014.969,1204.7518,157.33257,290.03105,0.000116468,0.20779449,1044.5263,1370.5343
2101,28.180008,3.611,90,-1070,81683.381,-25397.756,-43705.21,1229.5793,296.32606,290.03795,6.21E-05,0.20987662,927.70887,1537.4527
2111,28.245623,3.61,90,-300,85867.768,-30227.893,-44635.601,1227.895,267.80239,290.03277,6.88E-05,0.21191486,948.87106,1499.24
2105,28.20898,1.611,90,-700,83523.866,-27629.801,-44135.026,1229.2983,318.22035,290.02791,5.79E-05,0.21091734,908.47835,1564.6328
2117,28.283376,13.605,90,0,87168.781,-32146.315,-45012.996,1220.8529,274.25388,290.04291,6.70E-05,0.20959141,948.70689,1514.8386
2122,28.320062,9.619,90,300,88697.121,-34070.33,-45387.8,1224.2235,256.13992,290.0349,7.17E-05,0.20937972,956.03005,1483.0811
2120,28.31183,1.61,90,300,88709.826,-34103.674,-45393.063,1227.9204,307.52735,290.03963,5.98E-05,0.21006154,908.29208,1542.3443
2118,28.290546,21.607,90,0,87164.916,-32147.549,-45014.024,1214.6915,192.65691,290.03063,9.53E-05,0.20892967,1020.0909,1417.697
2116,28.278426,5.614,90,0,87174.167,-32151.414,-45013.407,1226.2013,274.73467,290.03477,6.69E-05,0.20958957,937.52164,1502.7915
2112,28.250016,9.618,90,-300,85774.436,-30219.917,-44636.999,1228.8478,270.12958,290.04077,6.79E-05,0.20870613,951.12352,1506.8967
2100,28.176167,1.621,90,-1070,83313.726,-26766.553,-43953.339,1224.5003,261.955,290.0409,7.04E-05,0.21242465,959.31482,1500.8468
2123,28.326124,16.612,90,300,88572.87,-34110.458,-45395.612,1218.2206,247.24476,290.04602,7.43E-05,0.20898623,960.02289,1468.4923
2125,28.344634,1.611,90,700,90229.286,-36465.071,-45860.088,1232.0071,341.52788,290.03834,5.40E-05,0.21216908,892.17549,1595.1174
2124,28.334129,25.612,90,300,88559.344,-34026.584,-45380.77,1212.9485,193.82925,290.04738,9.47E-05,0.20860128,1010.1226,1410.9683
2108,28.223274,16.614,90,-700,83860.189,-27648.508,-44132.025,1219.3109,235.82219,290.04294,7.82E-05,0.21247326,985.77085,1471.6837
2109,28.231279,25.612,90,-700,83873.551,-27835.17,-44171.948,1211.0148,169.44966,290.02896,0.000108366,0.20906001,1028.6323,1375.4081
2128,28.358929,16.613,90,700,90486.011,-36692.477,-45903.423,1219.2259,234.4561,290.0336,7.83E-05,0.20922861,973.02038,1457.0402
2131,28.381277,3.631,90,1070,90823.363,-36601.326,-45879.371,1227.2007,308.83045,290.03691,5.97E-05,0.21155574,925.89793,1564.7283
2121,28.315668,3.611,90,300,88543.226,-34083.774,-45391.583,1231.3577,295.67222,290.04043,6.25E-05,0.21261441,921.90438,1527.9239
2107,28.217212,9.618,90,-700,83947.148,-27769.551,-44155.666,1229.977,254.22706,290.03856,7.23E-05,0.20978054,962.46761,1487.2395
2133,28.391739,16.614,90,1070,92286.332,-39221.83,-46396.886,1216.7798,213.72613,290.06409,8.61E-05,0.20989687,994.00571,1433.065
2134,28.399744,25.613,90,1070,93206.578,-39153.743,-46366.543,1206.0957,153.31984,290.04899,0.000119552,0.20805288,1042.153,1356.0592
2136,28.41534,3.611,120,-1380,106579.68,-25410.873,-43166.481,1231.6755,319.60273,290.04263,5.78E-05,0.21284223,904.43683,1562.0278
2110,28.241785,1.609,90,-300,85773.202,-30206.143,-44633.546,1230.9098,319.96437,290.0367,5.74E-05,0.20985491,897.1776,1555.0749
2126,28.348472,3.614,90,700,89836.511,-36422.969,-45858.115,1234.7771,324.33234,290.03685,5.70E-05,0.21504674,918.85403,1584.8732
2115,28.274589,1.61,90,0,87170.59,-32139.12,-45012.379,1231.2036,333.91696,290.03055,5.53E-05,0.21318302,888.28898,1574.2666
2138,28.425796,16.615,120,-1380,106912.27,-25702.089,-43208.295,1219.9239,228.76436,290.05765,8.05E-05,0.2113578,991.57547,1464.6265
2142,28.452545,9.616,120,-1000,107374.18,-27695.915,-43602.875,1224.8556,267.3865,290.05497,6.90E-05,0.21203823,946.04158,1494.918
2145,28.477117,1.61,120,-500,107374.18,-30865.092,-44222.478,1230.3731,343.15237,290.05442,5.38E-05,0.21327986,895.95514,1608.8933
2144,28.466612,25.612,120,-1000,107203.98,-27618.66,-43607.809,1212.4359,171.76773,290.05303,0.000106969,0.20959179,1028.4156,1381.3016
2127,28.352866,9.617,90,700,90379.111,-36631.463,-45892.487,1226.4783,276.48028,290.03883,6.66E-05,0.2107261,938.20665,1506.5206
2137,28.419734,9.619,120,-1380,106450.7,-25965.553,-43259.483,1227.5016,264.92191,290.05306,6.95E-05,0.21087701,965.4845,1510.9094
2146,28.480955,3.612,120,-500,107374.18,-30819.126,-44210.267,1231.6805,309.97856,290.05023,5.95E-05,0.21218028,921.14492,1560.5622
2129,28.366934,25.611,90,700,90479.351,-36887.239,-45941.496,1214.6393,178.72836,290.04581,0.000102778,0.20952312,1029.3282,1397.9142
2149,28.499417,25.612,120,-500,107374.18,-30966.687,-44247.805,1206.2215,193.24304,290.06033,9.52E-05,0.2107324,1207.0302,1210.2527
2154,28.535283,30.608,120,0,107374.18,-34068.233,-44845.452,1211.3494,185.26407,290.05662,9.93E-05,0.20845492,1023.4482,1407.4407
2132,28.385676,9.619,90,1070,91786.944,-38754.106,-46307.584,1223.6625,255.51936,290.0472,7.19E-05,0.20990234,959.9872,1490.1037
2151,28.51376,5.632,120,0,107374.18,-34060.38,-44844.671,1228.6554,294.94708,290.06366,6.25E-05,0.21172403,923.77234,1531.7529
2130,28.377439,1.611,90,1070,92576.402,-39107.982,-46368.969,1230.9145,337.04175,290.04204,5.48E-05,0.21268122,881.46374,1573.7585
2141,28.44815,3.614,120,-1000,107374.18,-27701.671,-43595.721,1232.112,316.20384,290.05482,5.83E-05,0.21113912,905.8636,1558.8738
2150,28.509921,1.611,120,0,107374.18,-34060.668,-44846.151,1229.6157,346.69178,290.05313,5.33E-05,0.21376707,873.02352,1586.2997
2143,28.458607,16.614,120,-1000,107374.18,-27421.555,-43557.278,1221.5604,242.66457,290.04567,7.58E-05,0.21068,977.8674,1479.577
2158,28.561469,16.613,120,500,107374.18,-37312.737,-45475.416,1215.9668,225.56188,290.06899,8.15E-05,0.2095437,977.05697,1441.4077
2155,28.547174,1.61,120,500,107374.18,-37169.246,-45445.156,1227.1204,290.20704,290.05933,6.34E-05,0.21083508,937.94018,1537.3022
2135,28.4115,1.619,120,-1380,107374.18,-26781.355,-43415.35,1232.1144,339.51323,290.04856,5.44E-05,0.21227763,883.46172,1584.114
2147,28.485349,9.617,120,-500,107374.18,-30882.484,-44228.768,1229.2196,284.69916,290.0663,6.46E-05,0.20957231,931.49748,1515.6843
2160,28.57998,1.61,120,1000,107374.18,-40623.891,-46116.851,1226.802,297.63416,290.05593,6.19E-05,0.21190844,927.35473,1538.8473
2153,28.52589,21.609,120,0,107374.18,-34061.819,-44845.534,1215.4436,230.86118,290.05605,7.98E-05,0.21138862,981.09862,1456.7802
2139,28.433802,25.613,120,-1380,105908.43,-25598.973,-43216.024,1208.5197,158.98747,290.06345,0.00011535,0.20866065,1044.5317,1372.1047
2165,28.61279,1.611,120,1380,107374.18,-43251.921,-46622.155,1224.0395,325.35706,290.06153,5.67E-05,0.21202494,886.68355,1557.276
2159,28.569475,25.612,120,500,107374.18,-37302.952,-45484.297,1205.4766,169.87706,290.05205,0.000108274,0.21042479,1032.0789,1383.5373
2148,28.491411,16.615,120,-500,107374.18,-30900.904,-44234.977,1221.1504,199.20853,290.05453,9.21E-05,0.20843858,1014.5223,1424.9726
2140,28.444307,1.63,120,-1000,107374.18,-30140.031,-44077.794,1229.8055,331.13057,290.05434,5.57E-05,0.21182061,896.56801,1582.6845
2166,28.616628,3.612,120,1380,107374.18,-42648.6,-46509.418,1227.5728,275.77517,290.05466,6.69E-05,0.21170145,953.30656,1523.552
2152,28.518716,13.622,120,0,107374.18,-34063.258,-44845.164,1221.8346,277.46645,290.05,6.64E-05,0.21112909,937.3183,1506.3686
2157,28.555407,9.617,120,500,107374.18,-37302.253,-45466.083,1226.8347,246.06706,290.04776,7.47E-05,0.21015592,975.31835,1482.5907
2164,28.602285,25.614,120,1000,107374.18,-40055.517,-46019.039,1203.0962,154.31453,290.07133,0.000118984,0.20901195,1043.535,1361.5357
2156,28.551012,3.614,120,500,107374.18,-37101.201,-45428.052,1233.4772,319.06185,290.05,5.78E-05,0.21180424,919.8801,1579.6249
2169,28.635096,25.61,120,1380,107374.18,-42967.57,-46581.574,1201.3632,137.63736,290.0607,0.000132891,0.20615645,1054.2788,1338.7111
2167,28.621023,9.638,120,1380,107374.18,-39504.125,-45904.698,1222.5152,232.23496,290.03061,7.95E-05,0.21227677,981.73157,1460.8846
2162,28.588217,9.617,120,1000,107374.18,-40384.767,-46071.296,1221.0924,240.16769,290.05826,7.68E-05,0.21229604,978.085,1473.2786
2173,28.660866,14.613,40,-550,35641.085,-25443.269,-44618.662,1212.9717,207.6636,290.04728,8.84E-05,0.20889652,1000.4354,1427.4939
2172,28.655086,8.604,40,-550,35829.762,-25339.865,-44596.419,1222.4773,250.42977,290.05467,7.34E-05,0.20961357,962.93367,1479.5007
2175,28.677434,1.628,40,-400,37171.301,-27351.165,-44991.575,1224.6517,278.53782,290.04555,6.61E-05,0.21078511,943.86105,1517.745
2161,28.583818,3.633,120,1000,107374.18,-37978.06,-45595.184,1232.564,340.67553,290.06522,5.41E-05,0.21206585,892.91353,1596.541
2178,28.691734,16.633,40,-400,37356.36,-27324.851,-44982.283,1221.6624,220.72411,290.05411,8.30E-05,0.20845196,996.82857,1452.0805
2183,28.724544,16.615,40,-200,37576.982,-27643.615,-45045.271,1220.3127,232.71671,290.05944,7.91E-05,0.20953101,986.33598,1465.4115
2185,28.743054,1.612,40,0,38592.892,-28874.719,-45283.162,1230.2318,312.95031,290.05423,5.88E-05,0.21138787,916.29896,1561.0445
2181,28.714088,3.61,40,-200,37741.73,-27621.948,-45038.446,1230.9105,319.89574,290.07295,5.75E-05,0.21125922,914.77682,1575.6777
2180,28.71025,1.612,40,-200,37512.185,-27591.358,-45037.994,1228.4898,312.83722,290.0645,5.88E-05,0.2105985,911.04084,1556.4137
2168,28.62709,16.614,120,1380,107374.18,-42924.811,-46541.816,1211.1652,177.82423,290.05557,0.000103539,0.21033329,1022.9427,1389.1785
2187,28.751849,13.601,40,0,38609.79,-28872.499,-45285.753,1225.5781,259.66086,290.06494,7.09E-05,0.21081836,855.3984,1600.6319
2163,28.59428,16.613,120,1000,107374.18,-40082.407,-46012.995,1211.204,198.30358,290.05596,9.28E-05,0.21059024,1002.3549,1408.7259
2174,28.668316,20.618,40,-550,35838.848,-25303.273,-44588.936,1206.7646,167.38114,290.0494,0.000109458,0.20743589,1029.7867,1373.8598
2184,28.732548,25.614,40,-200,37714.019,-27604.597,-45038.117,1210.1709,168.69536,290.04568,0.000108732,0.20833519,1035.6194,1383.4816
2193,28.794601,16.615,40,200,39388.878,-30083.58,-45524.302,1221.752,238.73374,290.06678,7.70E-05,0.2093821,967.67111,1458.935
2171,28.650691,3.612,40,-550,35546.069,-25348.869,-44604.395,1226.6472,332.37322,290.05162,5.53E-05,0.21061192,881.40597,1566.1597
2191,28.784146,3.612,40,200,39636.39,-30118.486,-45525.618,1231.2842,328.55514,290.06642,5.60E-05,0.21028576,903.17089,1581.8998
2176,28.681277,3.614,40,-400,36560.95,-26549.424,-44833.447,1233.3118,343.54402,290.04378,5.36E-05,0.21091771,893.12839,1601.2352
2177,28.685671,9.617,40,-400,36599.063,-26276.75,-44780.819,1223.4492,222.68447,290.0511,8.26E-05,0.21046114,996.57174,1456.1959
2188,28.759017,21.628,40,0,38614.231,-28873.526,-45283.985,1211.6553,215.25552,290.08622,8.54E-05,0.21002813,996.01394,1439.8547
2182,28.718482,9.618,40,-200,37524.396,-27575.529,-45032.484,1227.1954,278.09247,290.05448,6.61E-05,0.20989206,933.79473,1504.579
2196,28.81695,3.611,40,400,40390.808,-31470.88,-45795.949,1232.5997,325.28124,290.08039,5.67E-05,0.21213825,912.39967,1585.0448
2194,28.802607,25.613,40,200,39666.445,-30106.727,-45522.534,1211.2375,191.60166,290.06203,9.58E-05,0.20910559,1012.1953,1407.9158
2170,28.64685,1.619,40,-550,36329.555,-26052.797,-44733.373,1224.296,322.61637,290.05147,5.70E-05,0.21055972,895.43216,1565.184
2199,28.835411,25.613,40,400,40599.631,-31225.711,-45740.567,1205.9174,171.32614,290.06198,0.000106947,0.20751574,1025.5422,1380.1144
2179,28.699745,25.612,40,-400,36678.004,-26330.611,-44789.33,1208.1482,162.13029,290.06392,0.000113154,0.20840728,1039.2002,1372.5372
2197,28.821344,9.621,40,400,40216.686,-31308.434,-45764.331,1224.5796,277.34378,290.07723,6.65E-05,0.21198808,949.99684,1521.8718
2189,28.768416,30.604,40,0,38621.714,-28876.363,-45285.712,1207.6543,175.37018,290.06249,0.000104471,0.20756807,1019.7327,1381.7016
2195,28.813112,1.611,40,400,40270.547,-31359.664,-45775.556,1232.231,344.58703,290.063,5.34E-05,0.21074175,882.81264,1592.7126
2200,28.845917,1.61,40,550,41038.945,-32434.778,-45984.626,1233.5072,329.40614,290.07703,5.58E-05,0.20962266,888.56802,1567.1795
2201,28.849754,3.613,40,550,41592.681,-32507.963,-45987.175,1232.3138,295.95499,290.07701,6.23E-05,0.21195952,929.60272,1543.5488
2186,28.746893,5.635,40,0,38592.234,-28872.786,-45285.999,1231.0111,316.86048,290.04711,5.81E-05,0.21121007,906.47924,1562.0157
2192,28.788539,9.619,40,200,39502.232,-30043.123,-45514.064,1227.917,284.88451,290.07542,6.44E-05,0.20929638,936.69578,1526.678
2205,28.877746,1.621,65,-810,59352.732,-26211.419,-44317.412,1237.7494,337.27782,290.05759,5.46E-05,0.21164079,889.04928,1584.6174
2204,28.867378,20.62,40,550,41505.723,-32373.928,-45963.575,1216.1219,177.55691,290.07351,0.000103569,0.21004824,1036.0115,1402.0289
2203,28.859928,14.617,40,550,41145.762,-31780.763,-45849.522,1221.4916,216.66961,290.07302,8.48E-05,0.20973451,1004.4907,1450.883
2207,28.885987,9.617,65,-810,58828.761,-25269.436,-44129.558,1228.9226,262.81569,290.0606,7.01E-05,0.21141336,954.93941,1497.6869
2206,28.881588,3.632,65,-810,60144.609,-27304.582,-44529.36,1238.8104,324.95797,290.04395,5.68E-05,0.21318772,913.75388,1586.0138
2213,28.924854,16.615,65,-600,59908.525,-26747.434,-44417.856,1224.2118,217.05503,290.03086,8.47E-05,0.21049599,1005.8444,1453.5698
2212,28.918791,9.618,65,-600,60171.786,-26603.943,-44385.828,1233.241,278.40584,290.06486,6.60E-05,0.20998384,952.66207,1527.3379
2190,28.780308,1.61,40,200,39556.791,-30096.037,-45523.603,1229.0717,345.29921,290.06573,5.34E-05,0.2120091,872.08209,1582.322
2209,28.900055,25.612,65,-810,58832.133,-25318.486,-44143.455,1209.4917,159.38981,290.07099,0.000114925,0.20776963,1037.9396,1366.5958
2208,28.892049,16.614,65,-810,59207.966,-25233.584,-44112.742,1226.7199,209.71827,290.04165,8.79E-05,0.21104753,1008.0013,1439.4835
2198,28.827406,16.613,40,400,40601.564,-31509.528,-45800.636,1216.1844,223.06697,290.0739,8.23E-05,0.20913979,992.98394,1453.3494
2215,28.943365,1.609,65,-300,61515.468,-28515.21,-44760.098,1239.3381,330.2288,290.04497,5.58E-05,0.21098184,904.87083,1589.7756
2218,28.957665,16.614,65,-300,61385.914,-28530.382,-44768.321,1233.8668,230.41529,290.03009,7.98E-05,0.21030473,991.47829,1466.6227
2228,29.027722,16.615,65,300,64184.251,-32282.694,-45499.551,1238.1735,231.82973,290.07059,7.95E-05,0.21150615,1001.463,1478.1026
2220,28.976175,1.609,65,0,62925.922,-30503.774,-45148.675,1252.6038,305.92401,290.06562,6.04E-05,0.21298339,943.07404,1575.5017
2202,28.854148,8.607,40,550,41168.416,-32237.632,-45939.522,1233.1867,267.37407,290.06744,6.89E-05,0.21110787,954.74992,1506.5632
2221,28.980013,5.612,65,0,62938.709,-30503.651,-45150.854,1258.1175,319.59583,290.07847,5.77E-05,0.21232749,932.08195,1594.9383
2225,29.013429,1.608,65,300,64411.905,-32393.786,-45518.957,1256.9892,339.96254,290.09741,5.43E-05,0.21274036,922.21684,1623.6519
2223,28.992132,21.628,65,0,62938.092,-30504.391,-45151.841,1253.1317,214.44212,290.07621,8.56E-05,0.20918998,1023.5005,1466.7419
2210,28.91056,1.61,65,-600,60376.128,-26599.996,-44380.236,1238.525,349.47492,290.03932,5.28E-05,0.21275419,886.66671,1612.4747
2232,29.054464,9.618,65,600,65804.393,-34238.655,-45877.069,1243.142,255.37717,290.07205,7.21E-05,0.21074506,975.09005,1501.7079
2216,28.947202,3.612,65,-300,61402.525,-28555.174,-44765.895,1247.1771,337.7887,290.04983,5.46E-05,0.21120414,912.43759,1609.522
2229,29.035728,25.61,65,300,64477.731,-32495.669,-45540.584,1229.2273,179.29782,290.07393,0.000102477,0.20974259,1047.0162,1416.3071
2211,28.914398,3.613,65,-600,60488.824,-26818.439,-44422.091,1238.6813,328.20681,290.04151,5.62E-05,0.21208376,901.25642,1578.2082
2224,29.001531,30.624,65,0,62945.945,-30507.968,-45151.142,1235.9774,173.12349,290.08303,0.000106474,0.21041238,1055.7437,1412.226
2217,28.951596,9.639,65,-300,61979.041,-29418.546,-44935.412,1240.5336,289.31615,290.06545,6.38E-05,0.21219045,950.44381,1546.7279
2222,28.984963,13.6,65,0,62939.408,-30506.734,-45152.91,1254.1429,263.09153,290.13247,7.02E-05,0.21182181,992.10603,1536.5
2237,29.087275,9.62,65,810,66562.434,-35136.071,-46052.548,1228.6478,236.79647,290.07662,7.77E-05,0.21028996,981.78116,1469.6431
2238,29.093338,16.614,65,810,66977.491,-35817.469,-46185.884,1224.9438,199.68293,290.08398,9.22E-05,0.21032301,1023.2332,1435.0294
2235,29.079038,1.629,65,810,65687.873,-33966.104,-45821.563,1242.8598,307.71665,290.05765,5.99E-05,0.21111429,930.90253,1565.1076
2214,28.932859,25.614,65,-600,60049.961,-26801.582,-44425.504,1219.5236,178.94157,290.04749,0.000102742,0.2101466,1032.0158,1399.8024
2234,29.068532,25.612,65,600,65905.372,-34386.34,-45906.301,1217.6626,155.49329,290.06888,0.000118293,0.20990656,967.08959,1467.0518
2236,29.082881,3.611,65,810,66816.114,-35622.009,-46144.275,1241.5133,286.43873,290.07157,6.44E-05,0.21220026,947.6909,1541.501
2233,29.060527,16.613,65,600,66011.408,-34572.878,-45940.838,1232.2303,214.66152,290.0778,8.56E-05,0.20972016,1007.607,1452.7465
2240,29.113098,1.619,90,-1070,82942.989,-26547.616,-43924.723,1239.6201,311.62381,290.09023,5.91E-05,0.21140151,915.31289,1556.4447
2219,28.96567,25.612,65,-300,61473.531,-28637.691,-44782.916,1230.9799,194.58827,290.08926,9.45E-05,0.20971998,1024.8263,1427.8606
2226,29.017266,3.611,65,300,64417.62,-32407.066,-45521.465,1259.3822,324.78892,290.0538,5.68E-05,0.21213549,932.40793,1604.9456
2243,29.127394,16.614,90,-1070,82678.042,-25451,-43704.306,1225.1608,201.02604,290.0892,9.14E-05,0.20985793,1010.423,1425.6073
2245,29.145905,1.611,90,-700,83563.912,-27870.57,-44195.342,1239.585,321.41262,290.08387,5.73E-05,0.21194496,918.7707,1583.6535
2227,29.02166,9.618,65,300,64388.017,-32354.522,-45508.555,1254.6862,275.92176,290.07876,6.69E-05,0.21211329,974.592,1545.8423
2231,29.050071,3.613,65,600,65961.371,-34539.699,-45934.794,1250.9086,299.93179,290.05305,6.16E-05,0.21308657,940.96474,1557.9848
2249,29.168204,25.611,90,-700,83890.409,-27860.332,-44184.611,1222.3885,173.61425,290.06936,0.000105842,0.20931305,1035.007,1393.5587
2244,29.1354,25.612,90,-1070,82149.217,-25518.922,-43725.192,1218.11,148.84625,290.0837,0.000123277,0.20867892,1056.7164,1363.0917
2230,29.046233,1.61,65,600,65928.972,-34425.276,-45913.825,1251.4553,322.42639,290.07163,5.72E-05,0.21200284,926.47013,1594.3986
2246,29.149743,3.611,90,-700,83604.657,-27417.073,-44094.076,1241.8486,303.03203,290.07292,6.09E-05,0.21253648,926.67108,1552.5309
2239,29.101343,25.611,65,810,66979.547,-35761.265,-46172.48,1217.4242,141.45614,290.08628,0.000129772,0.20883244,1065.9955,1357.8934
2254,29.20101,25.632,90,-300,86194.594,-30998.592,-44797.718,1226.1033,193.72786,290.02694,9.50E-05,0.21027782,1024.2116,1421.7177
2252,29.186941,9.618,90,-300,85617.786,-30124.818,-44623.637,1235.187,248.18113,290.01543,7.42E-05,0.21055917,985.91109,1498.0485
2248,29.160199,16.614,90,-700,83992.868,-27511.185,-44107.849,1231.1675,219.18133,290.07057,8.39E-05,0.20971005,1005.5459,1457.3127
2250,29.17871,1.609,90,-300,85687.312,-30137.646,-44626.063,1241.8932,331.62628,290.05576,5.55E-05,0.21122911,898.71482,1583.4468
2259,29.236869,30.605,90,0,87101.105,-32136.283,-45016.326,1211.0896,173.57349,290.08189,0.000105716,0.20853424,1024.0362,1382.0951
2247,29.154137,9.617,90,-700,83754.358,-27608.874,-44133.012,1235.0673,259.02046,290.0905,7.11E-05,0.21110569,970.18366,1503.382
2261,29.252599,3.611,90,300,88512.842,-34102.77,-45403.958,1241.3495,329.35177,290.09416,5.61E-05,0.21309014,903.67222,1585.7116
2264,29.271061,25.611,90,300,88479.991,-34021.362,-45391.089,1219.6734,193.18367,290.09415,9.52E-05,0.21029695,1015.6178,1413.0286
2242,29.121333,9.619,90,-1070,81477.764,-25258.541,-43686.75,1235.7295,245.47858,290.07499,7.50E-05,0.21144488,991.0081,1497.4262
2241,29.116938,3.615,90,-1070,82438.217,-25988.207,-43819.222,1241.1319,289.84957,290.0902,6.38E-05,0.21422513,946.25699,1545.3592
2260,29.248761,1.611,90,300,88478.757,-34028.516,-45385.827,1236.3674,344.91075,290.07495,5.35E-05,0.21230768,881.97212,1593.2198
2269,29.303865,25.612,90,700,90641.345,-36607.904,-45891.418,1216.9564,163.80419,290.06636,0.000111986,0.20702043,1044.527,1383.5437
2266,29.285404,3.611,90,700,90222.914,-36462.891,-45865.885,1243.5306,326.16654,290.09158,5.66E-05,0.21228082,905.75711,1577.4348
2253,29.193003,16.615,90,-300,85655.859,-30212.639,-44644.77,1230.3976,233.21648,290.06564,7.89E-05,0.21057751,986.23811,1466.8124
2270,29.31437,1.61,90,1070,91721.325,-39366.267,-46442.236,1233.2534,292.31657,290.0566,6.32E-05,0.21376808,944.60631,1547.8482
2263,29.263055,16.612,90,300,88687.336,-34195.278,-45421.021,1224.4822,239.94469,290.07193,7.64E-05,0.20763807,976.63821,1472.0184
2265,29.281566,1.609,90,700,90743.312,-36833.79,-45934.753,1242.6885,344.79641,290.09942,5.35E-05,0.21203553,885.05724,1594.7912
2251,29.182547,3.611,90,-300,85808.438,-30234.101,-44642.796,1247.4274,319.36758,290.04106,5.79E-05,0.2133279,923.76443,1584.1043
2273,29.328664,16.612,90,1070,92208.789,-39264.302,-46412.797,1224.8496,205.21149,290.10196,8.96E-05,0.21043195,1017.8116,1440.9156
2257,29.220308,13.599,90,0,87100.323,-32137.558,-45019.656,1233.8792,259.58445,290.05155,7.11E-05,0.2122506,962.28875,1496.8022
2274,29.336669,25.614,90,1070,92449.438,-38893.033,-46331.595,1213.5711,111.2606,290.04475,0.000164836,0.20840823,1093.1308,1321.657
2258,29.227476,21.608,90,0,87101.68,-32140.683,-45016.121,1223.4001,215.4102,290.01043,8.55E-05,0.2112165,996.44937,1439.7224
2276,29.352265,3.612,120,-1380,106589.67,-25491.252,-43178.692,1239.4711,323.85721,290.12822,5.70E-05,0.21310238,906.05632,1574.9841
2255,29.21152,1.609,90,0,87101.927,-32136.612,-45016.491,1242.4528,344.89422,290.05028,5.36E-05,0.21316114,888.00385,1597.5517
2280,29.381232,1.611,120,-1000,107374.18,-27875.463,-43641.318,1240.081,333.84537,290.05442,5.52E-05,0.21108765,891.60989,1578.5517
2256,29.215358,5.614,90,0,87102.297,-32140.395,-45015.298,1243.8469,313.15962,290.03436,5.88E-05,0.21151307,920.35862,1569.5808
2282,29.389464,9.616,120,-1000,107374.18,-27562.168,-43579.604,1232.1798,268.44466,290.06437,6.86E-05,0.2107819,959.47904,1512.7129
2281,29.385069,3.613,120,-1000,107374.18,-27963.408,-43661.587,1240.1186,308.98429,290.08979,5.99E-05,0.21423151,937.41135,1574.2452
2278,29.362721,16.616,120,-1380,106650.03,-25942.159,-43262.237,1226.3908,212.8133,290.08046,8.63E-05,0.20963251,998.76338,1437.0346
2262,29.256993,9.618,90,300,88643.959,-34063.34,-45384.182,1237.4091,286.18396,290.1199,6.44E-05,0.21189348,949.53823,1538.1284
2279,29.370727,25.612,120,-1380,106168.98,-25650.655,-43222.849,1216.6407,154.08836,290.10581,0.000119554,0.21090346,1057.1632,1375.2105
2272,29.322601,9.62,90,1070,91953.709,-38816.437,-46332.13,1230.252,184.33543,290.08073,9.97E-05,0.2098758,1045.0574,1425.8315
2268,29.29586,16.613,90,700,90568.653,-36954.174,-45963.986,1222.5742,229.82287,290.0883,8.06E-05,0.21285418,985.50615,1457.8474
2267,29.289797,9.619,90,700,90452.173,-36435.139,-45853.674,1238.7342,244.37276,290.10065,7.59E-05,0.21471964,984.19495,1484.7343
2284,29.403531,25.611,120,-1000,107374.18,-28124.99,-43683.995,1223.2959,173.93522,290.04238,0.000105588,0.20927819,1037.5685,1396.3608
2285,29.414036,1.608,120,-500,107374.18,-30981.283,-44250.518,1240.1995,330.39066,290.06002,5.58E-05,0.21208234,914.67823,1597.4632
2289,29.436336,25.612,120,-500,107374.18,-30696.768,-44194.725,1224.492,187.92758,290.03729,9.79E-05,0.2106003,1033.2451,1422.1589
2288,29.42833,16.614,120,-500,107374.18,-30794.334,-44216.968,1225.4323,196.14556,290.16692,9.69E-05,0.21749941,1013.4451,1421.3024
2277,29.356659,9.618,120,-1380,106506.87,-25798.34,-43232.47,1234.3501,257.36813,290.09613,7.17E-05,0.2126602,978.63153,1509.8028
2290,29.446841,1.61,120,0,107374.18,-34055.734,-44846.439,1243.6968,346.88985,290.0344,5.32E-05,0.212985,898.87466,1616.7213
2293,29.462797,21.627,120,0,107374.18,-34059.064,-44847.96,1224.2946,209.64639,290.00856,8.79E-05,0.21105459,1009.208,1440.4486
2271,29.318208,3.611,90,1070,92509.384,-39364.375,-46426.077,1237.6024,289.66882,290.06468,6.37E-05,0.21217401,938.45568,1536.6049
2275,29.348424,1.621,120,-1380,107060.98,-27457.202,-43554.277,1237.0689,288.52734,290.11068,6.40E-05,0.21250433,938.584,1532.82
2298,29.498382,16.613,120,500,107374.18,-37316.972,-45477.554,1232.7158,223.04221,290.07822,8.25E-05,0.21107987,998.13929,1457.3456
2292,29.455629,13.6,120,0,107374.18,-34057.379,-44868.641,1237.7205,256.68527,290.06966,7.22E-05,0.21516903,984.03274,1510.2198
2294,29.472196,30.605,120,0,107374.18,-34060.339,-44845.781,1221.5018,169.65472,290.15718,0.000108743,0.21198579,1039.3897,1388.681
2296,29.487926,3.611,120,500,107374.18,-37284.697,-45473.114,1243.7262,304.08985,290.08749,6.08E-05,0.2123032,933.16853,1566.2557
2308,29.563989,16.617,120,1380,107374.18,-42360.753,-46424.145,1227.5716,192.5817,290.06262,9.54E-05,0.20916823,1017.91,1414.5647
2302,29.525123,9.621,120,1000,107374.18,-39998.656,-46000.784,1238.4392,253.21062,290.09387,7.27E-05,0.21054675,979.65882,1501.3917
2300,29.516891,1.613,120,1000,107374.18,-39805.127,-45966.124,1246.3051,344.46189,290.06649,5.36E-05,0.21272452,896.60033,1604.4603
2305,29.549696,1.611,120,1380,107374.18,-42113.899,-46413.373,1244.0113,307.21088,290.04709,6.01E-05,0.21275482,929.94697,1568.1944
2291,29.450678,5.615,120,0,107374.18,-34059.105,-44852.154,1243.3149,307.15421,290.08002,6.00E-05,0.21141731,930.35371,1562.5958
2306,29.553534,3.615,120,1380,107374.18,-41863.303,-46348.535,1241.9905,277.71787,289.99278,6.64E-05,0.21196157,958.461,1530.3572
2304,29.539191,25.612,120,1000,107374.18,-40353.971,-46067.801,1225.7508,156.20692,290.08308,0.000117616,0.20954909,1066.3504,1389.2557
2287,29.422268,9.618,120,-500,107374.18,-30869.081,-44234.483,1243.2727,289.8688,290.05015,6.36E-05,0.21164913,953.33416,1553.3224
2283,29.395525,16.616,120,-1000,107374.18,-27844.668,-43633.752,1226.0993,230.11933,290.08704,8.00E-05,0.2114734,985.78591,1460.4565
2286,29.417874,3.61,120,-500,107374.18,-30860.775,-44229.18,1246.1742,319.04602,290.10125,5.79E-05,0.21316165,919.72087,1579.966
2313,29.598048,16.615,65,-810,58864.901,-25661.014,-44219.6,1232.818,208.88026,290.07461,8.82E-05,0.21191941,1014.3697,1445.4889
2312,29.591986,9.617,65,-810,58751.958,-25445.736,-44189.791,1241.0255,253.88309,290.06346,7.25E-05,0.21107098,974.94024,1498.4133
2295,29.484088,1.61,120,500,107374.18,-37374.821,-45494.082,1240.3948,311.90548,290.0633,5.92E-05,0.21281688,933.89663,1577.3761
2297,29.492319,9.618,120,500,107374.18,-37250.283,-45466.33,1240.0653,283.61708,290.04217,6.51E-05,0.21213934,946.60134,1530.5098
2314,29.606053,25.613,65,-810,59036.886,-25212.245,-44116.196,1219.6165,156.57802,290.05666,0.000117386,0.21000396,1051.1687,1373.7
2301,29.520729,3.614,120,1000,107374.18,-39907.298,-45978.499,1245.6535,327.68466,290.07656,5.64E-05,0.21363025,917.81448,1592.9633
2315,29.616558,1.609,65,-600,60027.554,-26800.061,-44430.314,1247.4451,336.02083,290.06172,5.47E-05,0.21055931,913.41675,1606.6641
2311,29.587592,3.613,65,-810,58395.819,-25571.425,-44204.223,1250.3374,313.39125,290.06017,5.89E-05,0.21232826,937.51627,1586.7363
2299,29.506386,25.616,120,500,107374.18,-36871.45,-45390.966,1229.9614,184.30791,290.05874,9.96E-05,0.2087848,1033.0503,1410.6264
2310,29.583751,1.62,65,-810,59307.957,-26401.658,-44362.228,1249.4243,330.67695,290.0527,5.58E-05,0.21182758,909.97079,1590.3929
2317,29.62479,9.62,65,-600,59778.355,-26664.587,-44411.196,1240.2471,269.78329,290.06175,6.82E-05,0.21052775,956.73641,1514.1525
2307,29.557928,9.618,120,1380,107374.18,-42442.531,-46467.562,1237.0484,241.55105,290.08108,7.66E-05,0.21310682,982.30666,1479.461
2321,29.653207,3.612,65,-300,61038.368,-28508.796,-44778.311,1249.5737,335.08598,290.08167,5.51E-05,0.21043098,899.78163,1591.2992
2324,29.671668,25.613,65,-300,61447.217,-28671.241,-44795.127,1224.1097,194.70915,290.094,9.44E-05,0.20948811,1028.8613,1430.573
2318,29.630853,16.613,65,-600,59703.279,-26503.581,-44390.885,1233.5744,220.33724,290.06926,8.36E-05,0.2110459,1003.6096,1457.451
2303,29.531186,16.614,120,1000,107374.18,-39969.423,-45988.285,1229.562,205.98915,290.05397,8.93E-05,0.21043459,1016.8962,1444.1341
2323,29.663663,16.613,65,-300,61352.323,-28532.684,-44775.557,1234.9141,238.92464,290.04721,7.70E-05,0.21075692,995.94506,1488.3479
2322,29.657601,9.618,65,-300,61235.392,-28573.059,-44787.645,1242.8721,290.46169,290.04981,6.34E-05,0.21113528,942.71921,1540.3717
2309,29.571995,25.616,120,1380,107374.18,-42071.921,-46405.602,1221.0619,148.15477,290.078,0.000124167,0.21108729,1061.9527,1367.5524
2325,29.682173,1.61,65,0,62690.209,-30499.416,-45155.048,1241.2169,278.97625,290.03988,6.60E-05,0.21100787,950.87636,1525.0832
2316,29.620395,3.615,65,-600,59386.611,-26871.395,-44471.635,1246.1628,321.36393,290.12144,5.74E-05,0.21173286,911.07871,1572.6587
2330,29.719421,1.609,65,300,64226.846,-32532.467,-45549.012,1244.3468,356.34877,290.05432,5.18E-05,0.21243182,888.57276,1623.0737
2331,29.723258,3.613,65,300,64111.888,-32319.738,-45499.427,1251.5452,337.29683,290.02835,5.46E-05,0.21078167,916.62455,1615.426
2326,29.686011,5.614,65,0,62698.432,-30493.824,-45155.089,1247.723,322.56215,290.06206,5.72E-05,0.21220368,914.19161,1580.8791
2327,29.690961,13.602,65,0,62700.735,-30496.908,-45160.188,1243.6684,266.65704,290.0612,6.92E-05,0.2115021,973.2097,1523.6792
2319,29.638858,25.632,65,-600,60618.748,-28180.124,-44706.36,1228.3405,176.88266,290.06922,0.000103872,0.20961425,1047.8074,1412.5764
2328,29.69813,21.628,65,0,62713.521,-30491.604,-45154.76,1228.5721,219.86159,290.09446,8.36E-05,0.20992098,1004.8853,1458.0339
2335,29.752231,1.61,65,600,65247.982,-34233.803,-45883.236,1242.5959,339.42763,290.02294,5.42E-05,0.21066085,888.0338,1586.0167
2336,29.756069,3.614,65,600,65779.436,-34172.46,-45867.119,1241.4922,310.72862,290.06512,5.93E-05,0.21080246,930.79853,1573.858
2320,29.649369,1.609,65,-300,61187.534,-28558.669,-44783.41,1247.037,344.30426,290.12554,5.36E-05,0.21205408,899.53855,1607.1887
2345,29.819096,1.621,90,-1070,83130.557,-27112.864,-44042.394,1246.3259,325.53999,290.07621,5.66E-05,0.21099449,910.40243,1579.6178
2351,29.855741,3.612,90,-700,83461.946,-27734.192,-44167.302,1247.0564,331.46425,290.08648,5.59E-05,0.21301131,920.24101,1605.9913
2333,29.733715,16.613,65,300,64227.01,-32507.675,-45546.627,1230.7109,216.13268,290.03769,8.51E-05,0.21060322,1002.5587,1447.3403
2339,29.77453,25.613,65,600,65963.098,-34192.031,-45865.186,1219.0814,179.06278,290.05983,0.000102531,0.20911652,1028.1066,1397.6004
2341,29.788874,3.631,65,810,65496.975,-33910.476,-45820.207,1243.6833,313.44524,289.99852,5.90E-05,0.2126917,917.19706,1561.6918
2347,29.827331,9.617,90,-1070,82039.439,-25242.794,-43672.113,1236.2018,268.78379,290.14495,6.86E-05,0.21175563,970.22189,1526.0003
2329,29.707528,30.608,65,0,62721.744,-30495.469,-45155.953,1223.852,178.54152,290.06186,0.000102847,0.20881665,1030.9226,1397.734
2348,29.833393,16.614,90,-1070,81707.187,-25609.909,-43756.81,1228.0749,223.44815,290.13827,8.22E-05,0.2088433,1001.8267,1464.1632
2354,29.874215,25.61,90,-700,83773.353,-27671.451,-44156.858,1216.4172,169.64249,290.1028,0.000108293,0.20933414,1040.8174,1389.3948
2332,29.727653,9.619,65,300,63973.659,-32378.163,-45514.64,1241.3596,288.34364,289.98533,6.38E-05,0.21053793,939.17217,1533.1915
2334,29.741721,25.631,65,300,63706.74,-31696.683,-45387.924,1222.0424,192.60972,290.04712,9.55E-05,0.21026978,1025.5341,1422.274
2337,29.760463,9.617,65,600,65306.283,-34385.97,-45918.8,1235.3187,280.70288,290.04364,6.56E-05,0.21122223,945.33077,1525.9218
2349,29.841398,25.614,90,-1070,82320.915,-25412.105,-43699.742,1223.5511,153.03265,290.06416,0.000120117,0.21034419,1059.276,1373.5624
2358,29.899014,16.615,90,-300,85456.573,-30274.23,-44668.493,1237.7873,235.52069,290.07882,7.75E-05,0.20736156,997.34395,1484.8177
2356,29.888558,3.612,90,-300,85585.1,-30255.728,-44652.828,1245.8597,316.38987,290.03486,5.83E-05,0.21261661,919.28371,1572.0294
2352,29.860136,9.638,90,-700,84433.213,-29403.087,-44505.431,1237.2284,263.65287,290.03112,7.00E-05,0.21238598,963.96422,1507.7126
2338,29.766525,16.615,65,600,65447.349,-34084.392,-45861.609,1228.4502,204.56819,290.07853,8.97E-05,0.20888185,1020.8035,1443.7218
2361,29.921369,5.635,90,0,86947.128,-32125.717,-45022.37,1245.2389,325.45322,290.07365,5.67E-05,0.21238718,907.89558,1579.4074
2340,29.785035,1.612,65,810,66411.294,-35403.277,-46140.863,1241.0464,350.40842,290.24916,5.47E-05,0.22722103,898.44632,1618.7557
2359,29.90702,25.632,90,-300,86060.434,-30959.369,-44792.99,1223.2627,186.08581,290.07637,9.88E-05,0.20949532,1025.7972,1407.9705
2362,29.926326,13.618,90,0,86953.172,-32130.897,-45017.847,1232.67,249.23849,290.01792,7.38E-05,0.21011339,978.51156,1492.9935
2357,29.892951,9.62,90,-300,85634.109,-30340.219,-44666.931,1239.405,283.21381,290.01935,6.50E-05,0.21074697,955.93386,1538.8136
2343,29.799336,16.614,65,810,66528.719,-35640.757,-46151.881,1232.7593,212.90674,290.07605,8.63E-05,0.20909549,1004.1989,1443.8415
2344,29.807341,25.611,65,810,66998.008,-35923.258,-46210.676,1219.0266,151.44728,290.18541,0.000121322,0.20872343,1067.3114,1382.4259
2363,29.933499,21.608,90,0,86952.349,-32124.689,-45021.137,1223.4076,206.4688,289.94784,8.92E-05,0.20953366,1011.5749,1439.4554
2346,29.822937,3.611,90,-1070,82077.759,-25422.055,-43711.007,1244.7753,324.88647,290.03503,5.68E-05,0.21272675,911.42006,1583.085
2350,29.851903,1.61,90,-700,83515.56,-27814.201,-44189.216,1244.7243,358.65539,290.05514,5.19E-05,0.2171941,893.1261,1633.0254
2353,29.866204,16.634,90,-700,84869.775,-29614.13,-44533.102,1228.6242,241.68824,290.0719,7.63E-05,0.21191949,974.31353,1470.7673
2342,29.793273,9.618,65,810,66462.277,-35464.456,-46125.239,1235.7065,271.01859,290.06501,6.79E-05,0.21102396,953.27503,1511.4623
2366,29.958622,3.613,90,300,88410.218,-34013.468,-45389.568,1243.4392,311.43205,290.00554,5.91E-05,0.21102548,928.7261,1570.3648
2365,29.954784,1.61,90,300,88409.807,-34029.544,-45383.935,1242.0979,345.62459,290.05724,5.35E-05,0.2121561,882.09027,1596.041
2369,29.977083,25.613,90,300,88102.264,-33954.468,-45385.703,1222.1202,186.40325,290.06662,9.84E-05,0.20846676,1021.8532,1405.47
2355,29.88472,1.611,90,-300,85584.647,-30246.066,-44651.143,1238.2425,326.48264,290.08053,5.65E-05,0.2121081,917.0727,1590.9576
2370,29.987588,1.61,90,700,90615.854,-36498.579,-45865.063,1246.5766,333.31989,290.11364,5.55E-05,0.21397896,919.64834,1605.5032
2360,29.917531,1.612,90,0,86942.852,-32131.021,-45022.822,1245.5412,336.72457,290.05275,5.48E-05,0.21185444,901.92481,1594.2671
2368,29.969078,16.614,90,300,88409.314,-34029.503,-45382.003,1232.1873,235.40621,290.00539,7.81E-05,0.21034013,984.88729,1470.345
2377,30.028631,9.616,90,1070,91624.251,-39048.982,-46382.331,1252.1822,259.01231,290.05093,7.13E-05,0.21268923,983.51374,1516.4459
2364,29.942892,30.605,90,0,86962.217,-32131.678,-45016.984,1213.2447,166.1046,290.02758,0.000110012,0.20606706,1039.1247,1382.3803
2380,30.05446,1.617,120,-1380,107257.31,-26554.483,-43390.722,1261.9078,338.01606,290.16665,5.45E-05,0.21188432,920.8213,1622.7343
2373,30.001889,16.613,90,700,90378.207,-36734.168,-45916.539,1234.9351,225.11569,290.07135,8.17E-05,0.21035832,999.6928,1465.3072
2378,30.034692,16.618,90,1070,92338.262,-38784.983,-46316.876,1246.8454,192.9401,290.0375,9.54E-05,0.21095387,1050.7923,1449.4804
2372,29.995821,9.637,90,700,89421.904,-35018.071,-45582.726,1242.2822,271.72982,290.04374,6.79E-05,0.21264846,963.46796,1525.9866
2382,30.062694,9.619,120,-1380,105439.22,-24579.53,-43019.371,1242.323,263.64737,290.07627,7.01E-05,0.21396752,979.26302,1524.343
2379,30.042699,25.632,90,1070,90271.964,-36556.511,-45883.647,1233.5337,159.17289,290.08648,0.000115447,0.20996135,1068.7018,1397.9952
2384,30.076762,25.611,120,-1380,106958.23,-25617.105,-43199.989,1218.839,160.65102,290.09923,0.000114339,0.20907948,1046.5753,1377.0409
2371,29.991426,3.613,90,700,90665.192,-36646.552,-45900.216,1246.45,312.16199,290.14075,6.08E-05,0.21947638,922.28461,1567.877
2385,30.087266,1.61,120,-1000,107374.18,-27708.002,-43625.406,1241.9828,348.12047,290.07187,5.30E-05,0.2119946,884.92266,1608.4713
2386,30.091105,3.631,120,-1000,107374.18,-30030.419,-44072.696,1245.1904,309.20733,290.08697,5.97E-05,0.21206215,922.99161,1560.2407
2375,30.020399,1.609,90,1070,92197.77,-39023.244,-46361.404,1253.2499,333.84144,290.01732,5.52E-05,0.21180732,921.6042,1611.4867
2381,30.0583,3.614,120,-1380,105637.19,-25460.827,-43202.744,1256.0865,316.95345,290.06435,5.85E-05,0.21535706,927.6828,1577.2566
2389,30.109572,25.612,120,-1000,107374.18,-27733.658,-43618.992,1223.0375,183.86867,290.05896,1.00E-04,0.20947937,1033.2767,1412.6424
2396,30.156726,5.614,120,0,107374.18,-34054.459,-44855.608,1243.4265,317.30957,290.27096,5.82E-05,0.21261567,921.04961,1571.6777
2367,29.963016,9.619,90,300,88238.808,-33905.952,-45369.257,1238.0729,282.213,290.07925,6.52E-05,0.21080657,955.98443,1536.2681
2395,30.152888,1.608,120,0,107374.18,-34057.296,-44850.756,1244.0617,359.01809,290.06591,5.17E-05,0.21583178,873.76012,1609.9773
2394,30.142383,25.614,120,-500,107374.18,-30913.238,-44246.366,1221.8733,199.34803,290.06652,9.22E-05,0.20925289,1009.1881,1418.9432
2398,30.16885,21.609,120,0,107374.18,-34067.246,-44845.781,1224.4987,211.2116,290.05679,8.71E-05,0.21001633,999.68147,1435.0862
2374,30.009894,25.612,90,700,90221.105,-36524.975,-45880.399,1231.0348,173.47513,290.05103,0.000106069,0.21013581,1044.0019,1401.2305
2376,30.024237,3.613,90,1070,92545.977,-39021.148,-46356.799,1256.8872,313.81758,290.03807,5.88E-05,0.21259728,932.61203,1581.5698
2387,30.095504,9.62,120,-1000,107374.18,-27922.211,-43657.023,1239.0419,276.79865,290.06335,6.64E-05,0.21059756,961.98935,1533.7884
2401,30.193979,3.612,120,500,107374.18,-37315.081,-45499.839,1235.6989,291.22033,290.00909,6.32E-05,0.21250933,936.6042,1539.7897
2390,30.120077,1.612,120,-500,107374.18,-30894.819,-44236.375,1245.3006,351.38054,290.07404,5.28E-05,0.21351868,900.71348,1624.1956
2400,30.190141,1.611,120,500,107374.18,-37279.722,-45470.894,1234.1087,329.43588,290.02125,5.60E-05,0.21181906,900.71005,1579.4011
2406,30.226789,3.612,120,1000,107374.18,-40183.714,-46034.539,1238.7121,293.66599,290.06232,6.28E-05,0.21186019,932.56451,1536.3951
2405,30.222952,1.608,120,1000,107374.18,-40678.081,-46122.69,1233.5856,307.56968,290.04186,6.01E-05,0.21375486,921.16873,1558.0838
2404,30.212441,25.632,120,500,107374.18,-36088.416,-45235.099,1214.9217,181.17125,290.03373,0.000101428,0.20979309,1022.5755,1397.0103
2383,30.068756,16.615,120,-1380,105646.07,-25786.91,-43254.96,1231.5608,199.77547,290.0672,9.21E-05,0.21067797,1013.6511,1424.7125
2407,30.231184,9.62,120,1000,107374.18,-40054.325,-45999.057,1228.3141,250.01104,290.08409,7.39E-05,0.21345429,967.30512,1480.7454
2403,30.204435,16.616,120,500,107374.18,-37354.304,-45494.206,1222.9345,236.66894,290.02799,7.77E-05,0.21033303,983.33885,1470.9844
2392,30.128315,9.619,120,-500,107374.18,-31092.335,-44274.118,1238.5225,293.86972,290.12149,6.29E-05,0.2128651,947.47937,1551.5307
2409,30.245258,25.61,120,1000,107374.18,-40933.816,-46184.568,1213.4303,177.59643,290.02208,0.000104011,0.21194661,1031.7315,1398.2483
2388,30.101567,16.614,120,-1000,107175.16,-27829.209,-43640.66,1231.8271,220.04608,290.10976,8.37E-05,0.2113671,1004.1547,1459.3201
2408,30.237246,16.634,120,1000,107374.18,-38149.591,-45630.379,1222.7729,222.70618,290.00293,8.24E-05,0.20906237,985.70151,1444.9551
2391,30.123916,3.63,120,-500,107374.18,-32030.7,-44460.904,1246.4132,325.27349,290.05538,5.67E-05,0.21254826,910.18632,1582.4096
2393,30.134377,16.614,120,-500,107374.18,-30850.579,-44242.295,1229.544,235.05117,290.08663,7.85E-05,0.21197657,992.21441,1476.4725
2411,30.2596,3.613,120,1380,107374.18,-42331.685,-46443.51,1234.6828,276.00212,289.98772,6.68E-05,0.21194404,946.72085,1514.9862
2418,30.30412,16.613,120,-1380,105994.36,-25550.088,-43206.897,1213.319,199.7295,290.09328,9.25E-05,0.21242044,1007.0245,1418.7432
2397,30.161676,13.625,120,0,107374.18,-34060.051,-44853.1,1231.2535,255.57456,290.00298,7.20E-05,0.21035902,963.01,1489.889
2416,30.293657,3.61,120,-1380,106558.92,-25340.237,-43152.995,1236.3163,309.28845,289.96715,5.96E-05,0.21198495,930.82864,1568.5047
2399,30.178244,30.625,120,0,107374.18,-34061.942,-44852.771,1210.5152,153.77169,290.07174,0.000119415,0.20897755,1048.6736,1367.8214
2415,30.289817,1.62,120,-1380,106846.69,-27217.913,-43531.705,1233.2081,327.98183,290.05831,5.66E-05,0.21525704,911.63547,1587.0716
2412,30.263994,9.618,120,1380,107374.18,-42622.492,-46503.949,1229.3268,229.34327,290.04209,8.07E-05,0.21253321,996.05983,1470.3038
2420,30.32263,1.614,120,-1000,107221.05,-28053.902,-43694.849,1230.7828,316.49062,290.05599,5.83E-05,0.21234913,906.85999,1562.5441
2402,30.198373,9.618,120,500,107374.18,-37148.483,-45434.26,1230.7553,272.03695,290.02343,6.77E-05,0.21108863,959.2494,1520.8415
2419,30.312125,25.612,120,-1380,106224.2,-25396.03,-43178.692,1210.1672,154.87825,290.043,0.000118573,0.20832165,1042.2413,1361.8193
2414,30.278062,25.61,120,1380,107374.18,-43266.353,-46627.13,1208.449,138.44127,290.11349,0.000132183,0.2090342,1065.3348,1350.4935
2424,30.344936,25.61,120,-1000,107374.18,-27572.981,-43599.709,1216.3777,188.26952,290.14253,0.000101027,0.21152382,1015.191,1411.3646
2410,30.255762,1.61,120,1380,107374.18,-42789.172,-46542.186,1232.9612,297.31038,290.0222,6.20E-05,0.21209993,930.36539,1545.2811
2427,30.363673,9.616,120,-500,107374.18,-30836.97,-44240.445,1226.4286,269.07247,290.01783,6.86E-05,0.21112196,942.8027,1496.5306
2429,30.377741,25.631,120,-500,107374.18,-32027.946,-44469.949,1213.6415,200.80373,290.16315,9.15E-05,0.20963381,1002.4071,1414.8656
2426,30.359278,3.612,120,-500,107374.18,-30993.124,-44271.322,1235.5039,313.59172,290.03577,5.89E-05,0.21250787,917.02433,1568.6019
2431,30.392089,5.613,120,0,107374.18,-34062.395,-44854.785,1232.8931,322.78555,290.0696,5.75E-05,0.21364047,914.68731,1579.1713
2434,30.4136,30.605,120,0,107374.18,-34049.855,-44854.251,1207.121,161.75745,290.02794,0.000113901,0.21085194,1042.0623,1374.8165
2432,30.397039,13.602,120,0,107374.18,-34064.615,-44855.731,1222.5168,242.43931,290.00775,7.59E-05,0.21052555,974.3696,1474.4789
2417,30.298052,9.637,120,-1380,107011.97,-29135.677,-43904.495,1227.1275,253.85089,290.02903,7.28E-05,0.21286881,973.52787,1496.8762
2428,30.369734,16.617,120,-500,107374.18,-31090.402,-44288.221,1220.6991,227.22892,290.04899,8.09E-05,0.2098094,988.38956,1457.0852
2436,30.42933,3.614,120,500,107374.18,-37190.626,-45462.259,1233.2848,340.03873,290.04994,5.43E-05,0.21271555,883.44966,1585.1968
2422,30.330862,9.619,120,-1000,107097.21,-27057.606,-43517.561,1228.9135,261.58918,290.14154,7.06E-05,0.21267795,962.10865,1499.1338
2421,30.326468,3.61,120,-1000,107367.7,-27678.317,-43607.768,1232.5007,307.51007,290.05179,6.00E-05,0.21163311,920.65622,1556.7882
2413,30.270056,16.617,120,1380,107374.18,-42792.585,-46535.073,1217.3461,196.29479,290.09888,9.66E-05,0.20995041,1004.4907,1420.186
2423,30.336925,16.633,120,-1000,107374.18,-30078.647,-44082.646,1219.036,220.75145,290.13697,8.47E-05,0.21178646,987.27602,1448.8755
2439,30.447792,25.61,120,500,107374.18,-37497.138,-45528.578,1208.4326,189.53942,290.08002,9.78E-05,0.21040973,1009.7221,1401.389
2440,30.458297,1.608,120,1000,107374.18,-40539.4,-46109.451,1226.1859,355.3905,290.06906,5.19E-05,0.21321685,861.34594,1593.1995
2425,30.355441,1.608,120,-500,107374.18,-30793.676,-44243.734,1233.6961,324.91871,290.04835,5.68E-05,0.2123092,912.43454,1582.4745
2444,30.480602,25.612,120,1000,107374.18,-40452.4,-46085.727,1206.5166,174.16017,290.02998,0.000105764,0.21117913,1031.5404,1391.9647
2433,30.404208,21.607,120,0,107374.18,-34065.108,-44877.029,1208.6075,215.51658,290.10358,8.51E-05,0.20841246,977.0933,1421.0481
2442,30.466528,9.618,120,1000,107374.18,-40406.352,-46078.45,1224.0697,263.30742,290.00188,6.98E-05,0.20823197,951.12647,1495.6715
2445,30.491107,1.612,120,1380,107374.18,-42849.365,-46547.408,1229.5312,335.8599,290.14131,5.53E-05,0.21432858,900.89069,1596.6649
2435,30.425492,1.61,120,500,107374.18,-37192.599,-45459.957,1230.5384,337.37279,289.99737,5.47E-05,0.21077893,894.95458,1593.5505
2446,30.494946,3.61,120,1380,107374.18,-43170.596,-46611.588,1230.2263,314.39999,290.03117,5.88E-05,0.21265281,913.49541,1562.8985
2430,30.388251,1.609,120,0,107374.18,-34063.094,-44862.762,1231.1262,307.98302,290.0484,6.03E-05,0.21299322,916.84448,1558.1858
2455,30.557975,1.611,15,-200,13320.71,-25982.244,-45162.572,1230.0432,339.43823,290.02176,5.43E-05,0.21169417,884.20446,1582.2602
2437,30.433723,9.619,120,500,107374.18,-37237.003,-45458.641,1224.9945,284.02213,289.93214,6.49E-05,0.2123191,927.67884,1512.0585
2448,30.505402,16.633,120,1380,107374.18,-39321.41,-45875.671,1217.0632,174.80065,290.02979,0.000105,0.20908678,1035.648,1396.2409
2450,30.525168,1.619,15,-290,13021.106,-25735.719,-45128.817,1235.1036,346.89469,290.04609,5.30E-05,0.20971479,870.91763,1585.3248
2441,30.462134,3.614,120,1000,107374.18,-40223.719,-46043.667,1229.6894,310.28492,290.13303,6.19E-05,0.21388464,897.42666,1554.4521
2452,30.533402,9.62,15,-290,12828.894,-25402.442,-45066.569,1226.0391,249.19913,290.01433,7.38E-05,0.21009454,964.10519,1477.2685
2456,30.561813,3.612,15,-200,13337.896,-26021.056,-45181.197,1233.9142,336.73478,290.0536,5.48E-05,0.21150894,901.32529,1595.6343
2454,30.547471,25.611,15,-290,13031.426,-25333.492,-45035.404,1207.5192,126.92031,289.98785,0.000144375,0.20753834,1074.6268,1336.1005
2453,30.539464,16.616,15,-290,12863.513,-25442.693,-45067.884,1212.8389,172.67758,289.99398,0.000106329,0.20876999,1030.7053,1388.3654
2460,30.590786,1.612,15,-100,13839.786,-26586.057,-45281.312,1228.9203,333.87189,290.01457,5.51E-05,0.20954579,889.25403,1578.4126
2459,30.580275,25.631,15,-200,13609.419,-26373.822,-45256.15,1203.0748,156.65426,290.04245,0.000117054,0.20811441,1037.7121,1359.8637
2457,30.566207,9.619,15,-200,13327.124,-25991.413,-45161.257,1222.4672,257.23653,290.01603,7.13E-05,0.2084793,954.16653,1487.8133
2438,30.439786,16.615,120,500,107374.18,-37111.315,-45441.085,1212.5868,199.5821,290.02938,9.21E-05,0.20971288,1001.4088,1414.8033
2451,30.529008,3.612,15,-290,12812.983,-25411.857,-45065.089,1236.0026,323.50505,290.04997,5.71E-05,0.21211772,904.03691,1568.9025
2465,30.628033,1.611,15,0,14386.737,-27196.614,-45415.964,1233.3832,355.11033,290.04666,5.21E-05,0.21312907,868.3134,1596.8886
2443,30.472591,16.633,120,1000,107374.18,-37900.394,-45612.987,1214.5409,179.94325,289.99232,0.000102517,0.21246194,1025.236,1396.0873
2468,30.643989,21.607,15,0,14396.522,-27199.656,-45407.33,1217.4722,216.85551,290.05798,8.46E-05,0.20801755,988.2403,1433.6082
2466,30.631871,5.614,15,0,14387.929,-27196.203,-45402.232,1232.248,321.52608,290.13559,5.72E-05,0.2101983,897.51799,1562.0982
2447,30.499339,9.62,120,1380,107374.18,-42792.749,-46531.949,1223.3461,250.08049,290.18034,7.38E-05,0.21173259,972.00379,1487.4609
2461,30.594624,5.633,15,-100,14027.516,-26840.6,-45351.989,1230.6915,315.82627,290.12368,5.86E-05,0.21158541,898.89865,1546.8892
2449,30.513413,25.613,120,1380,107374.18,-42745.713,-46542.186,1209.0444,159.67077,290.19041,0.000115452,0.20489479,1040.6713,1374.864
2458,30.572269,16.616,15,-200,13300.276,-25932.536,-45164.751,1215.0321,208.04727,290.12225,8.82E-05,0.20875428,1005.1323,1434.6556
2475,30.702521,1.609,15,200,15432.411,-28491.322,-45664.134,1235.3684,339.5526,290.09813,5.41E-05,0.20975748,897.01134,1600.0392
2470,30.665274,1.609,15,100,14868.027,-27845.613,-45535.732,1228.889,345.89033,290.0022,5.32E-05,0.20962915,877.84344,1591.0253
2473,30.68123,21.611,15,100,14941.171,-27864.608,-45536.39,1214.3591,206.92316,290.01503,8.89E-05,0.20973647,996.7079,1423.1002
2471,30.669112,5.615,15,100,14914.117,-27831.017,-45533.101,1228.7702,313.33128,290.15544,5.88E-05,0.21088077,904.2884,1550.1257
2464,30.616141,30.608,15,-100,13978.096,-26580.918,-45285.917,1211.111,165.54464,290.00357,0.000110775,0.20814912,1041.985,1383.116
2462,30.599579,13.6,15,-100,13873.5,-26565.253,-45279.174,1221.1491,256.0162,289.9919,7.18E-05,0.20912142,963.06755,1489.9527
2477,30.710753,9.616,15,200,15455.271,-28494.57,-45666.724,1231.9469,260.20973,290.04273,7.06E-05,0.20888504,963.14177,1498.3532
2463,30.606748,21.607,15,-100,13854.011,-26556.29,-45281.312,1215.1828,208.45433,290.0802,8.82E-05,0.20934976,1001.0675,1430.8517
2467,30.636821,13.602,15,0,14390.437,-27203.274,-45400.546,1225.9306,247.63124,290.05181,7.42E-05,0.20941343,967.10674,1476.4387
2469,30.653382,30.605,15,0,14409.473,-27196.573,-45418.801,1207.5275,175.72545,290.09326,0.000104572,0.20905058,1019.239,1380.3974
2482,30.743558,9.617,15,290,15798.662,-29073.263,-45769.717,1222.7406,258.32266,290.01757,7.12E-05,0.21035271,966.7155,1501.537
2480,30.735326,1.608,15,290,15797.388,-29095.958,-45772.966,1232.6671,348.75324,289.94142,5.30E-05,0.21196443,871.48346,1590.0216
2481,30.739163,3.612,15,290,15922.459,-29044.359,-45750.805,1234.381,310.25637,289.99513,5.93E-05,0.2102151,910.21795,1551.4285
2478,30.716815,16.615,15,200,15336.038,-28441.614,-45643.618,1216.2381,207.93817,290.0494,8.85E-05,0.20982004,1000.2198,1429.76
2483,30.749619,16.615,15,290,15852.317,-28929.607,-45748.379,1212.5833,169.01577,290.02606,0.000108417,0.20805928,1033.7184,1383.2311
2484,30.757625,25.612,15,290,15755.286,-29026.515,-45767.292,1206.5848,136.09683,290.05373,0.000134625,0.20820734,1066.3598,1347.0947
2491,30.800739,3.632,25,-300,23414.495,-26781.148,-45136.67,1232.2965,312.43176,289.97112,5.90E-05,0.21232102,926.97907,1572.2229
2472,30.674062,13.6,15,100,14935.003,-27845.078,-45534.334,1227.0896,237.93989,290.12632,7.76E-05,0.21013346,984.83121,1475.4516
2485,30.76938,1.62,25,-400,22557.949,-25904.907,-44974.307,1233.828,342.55301,290.07355,5.38E-05,0.21131445,885.95169,1595.9574
2486,30.773221,3.611,25,-400,22176.69,-25340.564,-44882.045,1235.0818,320.25153,290.20773,5.79E-05,0.21355636,905.23724,1566.1062
2489,30.789177,15.602,25,-400,22347.235,-25187.534,-44831.391,1215.7646,198.70831,290.00759,9.20E-05,0.20658418,1003.4085,1413.5511
2476,30.706359,3.61,15,200,15408.318,-28561.793,-45681.855,1232.3739,317.56357,290.08178,5.79E-05,0.21006309,910.3591,1563.3682
2498,30.841781,16.614,25,-150,23510.951,-26904.862,-45172.029,1224.0475,231.27426,290.0286,7.95E-05,0.21034385,994.30255,1470.455
2474,30.690624,30.625,15,100,14778.726,-27611.669,-45495.48,1210.222,160.96218,290.12104,0.000113557,0.20599608,1042.7151,1375.0829
2479,30.724821,25.612,15,200,15440.511,-28465.502,-45659.611,1204.9024,156.16831,290.06084,0.000117396,0.20795444,1046.8859,1368.3767
2492,30.805139,8.607,25,-300,22932.382,-26100.285,-45017.148,1224.461,273.34704,290.14002,6.73E-05,0.21016862,940.33327,1505.3839
2497,30.835719,9.618,25,-150,23476.949,-26948.568,-45187.447,1229.0282,264.76651,290.08637,6.95E-05,0.210242,964.89473,1511.6204
2487,30.777615,6.604,25,-400,22135.041,-25238.804,-44851.948,1228.9058,271.52529,290.06721,6.80E-05,0.21204876,964.20357,1527.2106
2494,30.818369,20.62,25,-300,22754.683,-26016.328,-44999.058,1213.4958,181.91381,290.01704,0.000100662,0.20552623,1023.568,1401.8562
2499,30.849787,25.612,25,-150,23477.689,-26923.282,-45173.92,1214.4159,177.84852,290.05743,0.000103096,0.20813121,1028.9336,1397.723
2500,30.860292,1.629,25,0,24222.444,-27870.117,-45361.528,1235.3413,330.64209,290.10491,5.56E-05,0.2105804,894.75888,1577.9078
2490,30.796901,1.612,25,-300,22881.523,-25948.119,-44975.376,1232.3912,343.3834,290.00351,5.36E-05,0.21099539,874.79236,1582.2986
2488,30.782839,10.609,25,-400,22422.681,-25295.214,-44856.43,1223.4663,245.30013,290.05449,7.57E-05,0.21270863,963.6527,1469.8827
2495,30.827488,1.61,25,-150,23524.066,-26896.146,-45173.303,1236.0861,340.33071,290.06679,5.41E-05,0.21080499,890.96784,1589.921
2508,30.911832,16.615,25,150,24930.648,-28801.041,-45540.172,1218.146,208.94453,290.07597,8.81E-05,0.2106494,1001.3978,1432.9861
2493,30.81092,14.613,25,-300,22797.402,-25934.962,-44977.514,1222.4535,219.20162,289.97318,8.37E-05,0.20780976,989.97942,1443.6064
2511,30.93418,3.615,25,300,25426.412,-29653.353,-45696.533,1237.3823,323.52451,290.06723,5.70E-05,0.21137555,912.27709,1577.1371
2512,30.938576,8.626,25,300,25322.021,-29018.087,-45587.578,1229.8573,243.41426,290.10025,7.57E-05,0.21084904,975.09054,1475.9297
2513,30.944363,14.611,25,300,25759.607,-29908.841,-45751.339,1221.1979,207.27896,290.05772,8.87E-05,0.20925155,1001.1358,1426.7833
2507,30.905771,9.617,25,150,24964.568,-28827.272,-45538.322,1228.7217,282.1858,289.98817,6.54E-05,0.2120754,909.07531,1546.753
2510,30.930344,1.609,25,300,25658.505,-29736.446,-45719.269,1233.4238,301.50509,290.05821,6.12E-05,0.21211345,922.04373,1541.1583
2509,30.919838,25.613,25,150,24915.107,-28861.562,-45546.874,1212.6544,188.05212,290.03428,9.79E-05,0.21086164,1013.9433,1399.9456
2502,30.869086,13.602,25,0,24217.14,-27869.377,-45351.372,1224.0968,244.57711,290.03391,7.54E-05,0.21066952,967.93824,1470.587
2501,30.864136,5.614,25,0,24207.355,-27862.429,-45347.754,1234.0488,316.4282,290.04405,5.82E-05,0.2113778,914.11275,1565.5236
2517,30.969173,6.605,25,400,26024.592,-30456.862,-45867.859,1225.2149,251.24411,289.99626,7.32E-05,0.2121009,969.21254,1488.6865
2515,30.960936,1.61,25,400,26016.616,-30488.397,-45869.175,1232.2167,305.34288,290.07975,6.03E-05,0.21076731,928.05203,1557.1096
2516,30.964774,3.63,25,400,25509.71,-29419.697,-45676.14,1232.0806,282.08213,290.26159,6.53E-05,0.2108354,941.15653,1523.5
2496,30.831325,3.613,25,-150,23553.546,-26961.807,-45180.128,1236.1822,322.80182,290.06703,5.71E-05,0.21068414,913.90062,1580.7357
2519,30.980736,15.603,25,400,26247.188,-30528.649,-45869.586,1215.9558,185.61925,289.96186,9.91E-05,0.20951218,1028.3794,1414.8327
2505,30.897539,1.61,25,150,24948.739,-28794.833,-45541.735,1232.8493,342.72765,290.04625,5.38E-05,0.21193794,885.95679,1598.0937
2506,30.901377,3.61,25,150,24965.842,-28846.843,-45545.641,1236.9881,355.05865,290.0709,5.22E-05,0.21415064,871.75053,1602.3101
2504,30.885647,30.605,25,0,24221.581,-27867.732,-45366.133,1211.4325,186.28486,290.17462,9.87E-05,0.20570602,1010.1529,1398.2815
2525,31.020293,1.609,40,-400,36914.744,-26232.798,-44764.579,1233.1761,331.95004,290.0827,5.55E-05,0.21190763,901.03395,1583.6933
2522,30.997944,8.607,40,-550,35933.084,-25339.207,-44597.2,1226.1407,251.48709,290.09945,7.33E-05,0.21111559,972.88134,1492.9772
2503,30.876254,21.609,25,0,24215.578,-27866.088,-45342.574,1218.7222,197.71354,290.15107,9.29E-05,0.20958173,1016.8532,1423.4499
2527,31.028524,9.617,40,-400,36939.454,-26313.425,-44777.366,1230.6853,264.37071,290.03477,6.97E-05,0.21166582,956.49049,1500.3782
2514,30.951813,20.637,25,300,25185.19,-29044.359,-45587.167,1216.529,183.46858,290.05761,1.00E-04,0.20813523,1022.3623,1398.87
2523,31.003726,14.612,40,-550,36259.988,-25365.726,-44598.598,1215.4382,210.47173,290.02949,8.74E-05,0.20976248,999.22489,1433.4721
2526,31.02413,3.614,40,-400,37061.566,-26470.36,-44792.743,1233.2428,309.76306,290.14273,5.95E-05,0.21077199,923.39661,1564.1994
2518,30.974398,10.609,25,400,26064.967,-30262.43,-45839.366,1222.999,217.96293,290.068,8.59E-05,0.21409793,1001.9624,1452.6134
2524,31.011175,20.619,40,-550,36425.517,-25642.923,-44661.915,1212.1651,162.67806,290.10235,0.00011409,0.2103806,1035.6528,1371.7715
2533,31.067398,16.613,40,-200,37877.862,-27523.025,-45017.889,1237.788,240.37988,290.0145,7.67E-05,0.21114514,988.15615,1484.2277
2534,31.075403,25.612,40,-200,37880.863,-27546.748,-45034.417,1229.3686,190.01889,290.01293,9.67E-05,0.20897552,1030.4065,1420.9369
2536,31.089746,5.614,40,0,38838.225,-28861.48,-45258.123,1251.4178,315.44591,290.07955,5.85E-05,0.21250822,926.58181,1576.0041
2531,31.056942,3.612,40,-200,37904.504,-27608.462,-45040.05,1239.8096,324.60164,290.06883,5.69E-05,0.21212534,915.43508,1586.5649
2521,30.993551,3.612,40,-550,36259.166,-25363.999,-44596.871,1236.1738,297.49679,290.10619,6.20E-05,0.21129173,928.95626,1540.0235
2537,31.094696,13.599,40,0,38850.888,-28861.727,-45269.348,1244.788,263.52361,290.05983,6.98E-05,0.20992531,969.18756,1511.5498
2542,31.131386,9.62,40,200,39736.422,-30070.341,-45516.531,1234.6378,276.58734,290.05218,6.66E-05,0.21112136,951.44826,1521.5012
2541,31.126993,3.612,40,200,39777.414,-30152.036,-45521.465,1239.6361,309.58692,290.01564,5.95E-05,0.21066911,916.47905,1556.5715
2538,31.101865,21.626,40,0,38848.709,-28859.794,-45258.699,1226.6235,208.48802,290.02415,8.82E-05,0.21030327,1009.8255,1440.8715
2530,31.053104,1.609,40,-200,37834.773,-27626.059,-45039.351,1236.9311,339.6211,290.09155,5.42E-05,0.2111514,890.07697,1588.9836
2535,31.085908,1.609,40,0,38846.859,-28858.52,-45273.295,1252.768,345.3356,290.02338,5.36E-05,0.21416029,896.6055,1608.0511
2520,30.98971,1.621,40,-550,36769.691,-26145.306,-44743.898,1234.0274,318.53763,289.99339,5.79E-05,0.21145423,902.26298,1557.0906
2528,31.034586,16.617,40,-400,37217.843,-26351.333,-44783.369,1217.0308,211.33944,290.05334,8.70E-05,0.2094957,993.12404,1428.0275
2543,31.137449,16.634,40,200,39534.384,-29631.192,-45437.385,1227.6032,233.16533,289.96066,7.89E-05,0.20978242,990.50021,1472.2675
2529,31.042593,25.632,40,-400,37594.95,-27331.471,-44972.045,1212.1194,168.627,290.05781,0.000109181,0.20986548,1033.4393,1380.2172
2545,31.155965,1.612,40,400,40739.052,-31398.353,-45772.637,1234.937,345.16111,290.04317,5.35E-05,0.2117259,876.76907,1587.9481
2532,31.061335,9.62,40,-200,37969.178,-27639.75,-45037.336,1238.8552,279.78371,290.25085,6.59E-05,0.21203173,957.55814,1533.4217
2550,31.188776,1.629,40,550,40516.209,-31057.51,-45698.465,1228.7761,326.99097,290.04916,5.63E-05,0.21028045,889.82247,1563.3593
2552,31.197014,8.605,40,550,41539.232,-32336.472,-45950.993,1225.4523,243.31215,289.90094,7.44E-05,0.196245,963.85544,1481.8415
2549,31.178272,25.61,40,400,40717.59,-31461.505,-45797.717,1206.5899,166.46688,290.03508,0.0001107,0.21055783,1032.6148,1376.0417
2554,31.210244,20.62,40,550,41541.781,-32384.577,-45960.08,1203.8738,174.96806,290.03351,0.000104687,0.20744993,1023.8697,1383.0798
2555,31.220612,1.621,65,-810,60137.249,-26431.877,-44332.337,1226.4318,337.27138,290.02264,5.47E-05,0.21213782,884.36939,1584.2973
2539,31.111263,30.606,40,0,38850.806,-28862.138,-45279.051,1215.0732,155.03844,290.10264,0.000118887,0.20983222,1043.301,1361.9313
2559,31.242915,25.61,65,-810,59008.393,-25084.336,-44091.938,1194.4235,161.84121,290.27529,0.000120116,0.23322926,1032.4408,1362.0542
2558,31.234909,16.615,65,-810,59497.498,-25377.856,-44148.019,1207.5366,194.62831,290.00657,9.45E-05,0.21024533,1003.2519,1403.9198
2564,31.275731,25.614,65,-600,60753.975,-27094.32,-44471.182,1201.4105,168.16609,290.11543,0.000109194,0.20917556,1026.3315,1373.2846
2560,31.253419,1.612,65,-600,60421.149,-26607.808,-44397.792,1221.081,335.49421,290.12804,5.50E-05,0.21263268,881.91077,1577.766
2548,31.170266,16.615,40,400,40748.92,-31488.682,-45778.927,1223.5477,208.28209,290.2239,8.91E-05,0.20880887,1009.5179,1445.5124
2563,31.26772,16.632,65,-600,61380.734,-28099.374,-44667.095,1209.3616,210.98908,290.03747,8.75E-05,0.21160576,996.87406,1431.6714
2540,31.123155,1.611,40,200,39792.914,-30152.118,-45530.181,1234.8121,335.6338,290.07897,5.50E-05,0.21181084,885.09855,1576.9419
2553,31.202795,14.612,40,550,41274.081,-32163.461,-45916.005,1217.7735,218.90416,290.07722,8.42E-05,0.21140998,988.51088,1438.4689
2544,31.145461,25.611,40,200,39793.326,-30141.182,-45520.766,1212.8038,187.97611,290.03786,9.77E-05,0.20934556,1013.3072,1399.6928
2561,31.257258,3.631,65,-600,61451.74,-28238.507,-44691.888,1224.6405,318.03854,289.97117,5.81E-05,0.21212971,893.93,1548.8276
2546,31.159804,3.629,40,400,40129.276,-30540.942,-45599.049,1238.5627,314.82732,290.17755,5.92E-05,0.21488621,924.67165,1575.0758
2566,31.290074,3.613,65,-300,61788.308,-28511.757,-44756.233,1221.8223,313.2531,290.02645,5.88E-05,0.21153485,897.52728,1542.2101
2547,31.164203,9.619,40,400,40787.116,-31521.862,-45801.458,1229.8961,259.41011,290.18279,7.48E-05,0.22449024,952.75998,1490.7148
2571,31.322879,5.613,65,0,63143.01,-30501.924,-45138.191,1222.9581,289.64141,290.07161,6.37E-05,0.2117281,921.94579,1517.4684
2556,31.224453,3.612,65,-810,59379.786,-25183.711,-44117.799,1228.4201,319.01461,290.05104,5.77E-05,0.21064324,898.38701,1555.8756
2551,31.19262,3.612,40,550,41597.903,-32475.523,-45973.483,1230.693,301.1911,289.98463,6.13E-05,0.2128535,931.50079,1553.7618
2565,31.286236,1.61,65,-300,61517.524,-28520.925,-44761.66,1220.7742,329.81315,290.10005,5.59E-05,0.21193401,894.25539,1576.684
2568,31.300529,16.614,65,-300,61765.489,-28555.585,-44755.945,1210.9027,224.66883,289.99393,8.18E-05,0.20962235,981.15368,1445.0483
2577,31.36452,9.617,65,300,64434.56,-32362.046,-45523.274,1219.4957,236.98476,289.99738,7.76E-05,0.20946088,978.23614,1468.6629
2573,31.334998,21.627,65,0,63144.161,-30499.128,-45156.487,1209.1348,194.36934,289.95654,9.47E-05,0.21052304,1004.2611,1404.2642
2576,31.360126,3.613,65,300,64574.104,-32380.259,-45504.32,1226.7035,289.26853,290.05421,6.38E-05,0.21144504,930.62253,1524.6805
2557,31.228847,9.618,65,-810,59342.905,-25076.977,-44090.499,1221.5043,261.7946,290.04729,7.03E-05,0.20959419,959.83977,1502.1198
2570,31.319041,1.608,65,0,63099.346,-30470.43,-45141.316,1225.1941,346.00823,290.0553,5.32E-05,0.2112485,872.46814,1584.5016
2575,31.356288,1.61,65,300,64599.514,-32408.464,-45505.307,1220.9128,302.14481,289.94161,6.15E-05,0.2133388,906.34833,1532.5305
2581,31.39293,3.612,65,600,66230.182,-34277.55,-45871.806,1225.3984,273.54323,290.02037,6.73E-05,0.21055704,939.68972,1503.0982
2579,31.378588,25.611,65,300,64477.196,-32482.43,-45514.846,1204.3303,163.64788,289.98152,0.000112051,0.20846805,1027.0509,1364.242
2562,31.261657,9.618,65,-600,60242.257,-26671.741,-44396.271,1217.5008,269.90433,289.86835,6.90E-05,0.21676814,947.75629,1504.6376
2578,31.370582,16.615,65,300,64458.982,-32438.19,-45511.392,1207.7159,231.2113,290.00956,7.95E-05,0.21024741,976.09191,1454.0192
2582,31.397324,9.62,65,600,66309.164,-34315.91,-45882.167,1218.7257,239.51368,290.04735,7.70E-05,0.21126158,979.75247,1474.591
2572,31.327828,13.601,65,0,63141.119,-30500.403,-45143.824,1214.3714,235.89643,290.11738,7.83E-05,0.21229064,976.84865,1462.4847
2569,31.308535,25.614,65,-300,61561.599,-28683.452,-44799.568,1204.902,178.07983,290.02364,0.000103257,0.21009136,1022.0626,1390.2606
2583,31.403386,16.614,65,600,65950.229,-34438.597,-45910.249,1211.059,189.90819,290.05891,9.71E-05,0.20515403,1009.9413,1405.8162
2567,31.294467,9.62,65,-300,61770.546,-28511.798,-44741.842,1216.9125,269.82096,289.98303,6.83E-05,0.21141833,947.51484,1503.4347
2580,31.389091,1.612,65,600,65911.087,-34146.722,-45861.198,1222.6213,292.60121,290.07275,6.29E-05,0.21048432,917.71382,1521.0741
2574,31.344396,30.606,65,0,63149.013,-30499.704,-45144.235,1203.0446,156.21665,290.00303,0.000117472,0.20817768,1034.5747,1356.0617
2590,31.455952,1.618,90,-1070,83199.754,-26287.441,-43865.559,1223.3758,313.20334,290.09164,5.88E-05,0.20987067,892.76127,1540.5418
2584,31.411392,25.61,65,600,66016.383,-34368.167,-45891.336,1194.6026,148.67104,290.06,0.000123593,0.20938929,1039.5894,1347.2389
2586,31.425735,3.613,65,810,67089.489,-35746.628,-46176.098,1222.753,272.83583,290.01689,6.73E-05,0.20876117,930.94814,1489.4963
2592,31.464186,9.637,90,-1070,84390.33,-27975.413,-44190.614,1213.8488,244.10826,289.97098,7.58E-05,0.21114627,967.04811,1473.9923
2594,31.478259,25.614,90,-1070,81817.047,-25444.709,-43711.46,1204.2282,153.51779,290.10302,0.00011975,0.20981452,1044.5287,1360.6935
2597,31.496995,9.62,90,-700,84390.124,-28000.082,-44206.237,1224.1789,263.93466,290.11836,6.99E-05,0.21205561,952.19345,1498.3621
2599,31.511063,25.618,90,-700,84305.016,-28065.002,-44215.242,1209.6928,178.53085,289.89996,0.000102955,0.20964011,1026.7858,1394.2243
2600,31.521568,1.612,90,-300,86036.546,-30375.167,-44663.888,1229.6557,329.64723,290.07484,5.70E-05,0.21517958,899.05528,1587.2781
2589,31.444197,25.611,65,810,66977.861,-35613.169,-46138.766,1196.1086,149.47452,290.00762,0.000124885,0.208865,1036.4341,1348.9497
2585,31.421896,1.611,65,810,67257.485,-35691.863,-46142.713,1216.6161,304.4278,289.9969,6.03E-05,0.2094209,906.54951,1534.1172
2598,31.503057,16.619,90,-700,84802.593,-28427.841,-44302.817,1215.0795,219.28236,290.17357,8.59E-05,0.21664714,992.78095,1445.8554
2604,31.543868,25.611,90,-300,85805.026,-30284.221,-44652.171,1210.2841,189.37039,289.99932,9.70E-05,0.20955142,1018.8994,1409.8885
2587,31.430129,9.616,65,810,67055.651,-35814.756,-46184.116,1217.3661,247.32266,290.33326,7.44E-05,0.21016541,955.3946,1464.8074
2595,31.488764,1.613,90,-700,84384.121,-27979.483,-44193.327,1227.8271,341.41914,290.03022,5.42E-05,0.21376619,879.49943,1583.3895
2601,31.525405,3.617,90,-300,86011.795,-30474.377,-44670.179,1230.1231,293.11904,290.01511,6.34E-05,0.2148105,926.60129,1531.0553
2593,31.470254,16.612,90,-1070,82481.676,-25457.414,-43693.698,1209.8634,199.72025,290.17803,9.40E-05,0.21850235,996.3171,1406.5415
2606,31.55821,5.617,90,0,87270.623,-32132.665,-45013.654,1231.0668,283.68687,290.05162,6.51E-05,0.21257969,944.15916,1529.0934
2588,31.436191,16.614,65,810,66590.762,-35550.469,-46140.164,1209.7778,184.46455,289.98292,9.93E-05,0.2080614,1017.9987,1400.2336
2609,31.579728,30.607,90,0,87255,-32139.449,-45012.256,1210.3767,167.98516,290.07668,0.000109489,0.20875045,1037.6384,1384.9878
2608,31.57033,21.625,90,0,87269.719,-32122.345,-45007.445,1217.1457,208.89836,290.06985,8.84E-05,0.21113205,991.52834,1420.5222
2591,31.459791,3.615,90,-1070,82669.079,-25539.232,-43714.338,1227.833,300.67127,290.00011,6.13E-05,0.21145313,925.90471,1549.0246
2612,31.599853,9.617,90,300,88736.304,-34041.097,-45387.595,1225.4397,254.83041,290.09083,7.25E-05,0.2131305,961.23439,1486.4222
2605,31.554372,1.614,90,0,87266.594,-32131.925,-45007.24,1232.0072,337.46857,289.98455,5.49E-05,0.21383568,884.60974,1581.0165
2596,31.492601,3.616,90,-700,84628.305,-28172.23,-44234.113,1228.7274,314.58856,290.04245,5.90E-05,0.21527477,907.35892,1557.53
2616,31.628269,3.612,90,700,90390.007,-36670.275,-45898.284,1234.3233,308.61094,290.12537,5.98E-05,0.21151242,927.45344,1565.5264
2619,31.646737,25.61,90,700,90087.849,-36724.013,-45913.456,1210.062,177.12537,289.9756,0.000104346,0.21151544,1021.2095,1385.0127
2618,31.638731,16.613,90,700,90808.438,-36826.101,-45920.363,1223.7306,230.72809,290.04859,7.97E-05,0.20942526,989.57878,1466.5727
2620,31.657242,1.61,90,1070,92469.585,-38993.19,-46337.392,1231.7408,323.08978,289.9549,5.70E-05,0.21131662,911.18251,1579.868
2621,31.661079,3.611,90,1070,92607.403,-39355.495,-46412.468,1236.6339,298.53217,290.09675,6.20E-05,0.21330268,938.3166,1554.4107
2602,31.529799,9.62,90,-300,86115.118,-30404.605,-44655.501,1224.8593,276.33549,289.9965,6.66E-05,0.21043073,949.61909,1519.3506
2603,31.535862,16.616,90,-300,86175.228,-30463.975,-44706.113,1218.1785,236.71824,290.10451,7.78E-05,0.2098366,969.06805,1459.1845
2607,31.56316,13.604,90,0,87268.156,-32133.981,-45006.787,1227.7639,258.70476,290.01,7.13E-05,0.21196121,961.79955,1496.059
2611,31.595459,3.611,90,300,88647.783,-34124.643,-45402.478,1237.4703,317.71698,290.19462,5.85E-05,0.21500897,924.36413,1579.5147
2626,31.695136,3.612,120,-1380,106615.58,-25553.459,-43191.602,1240.4447,323.21426,290.08153,5.75E-05,0.21470394,904.87684,1569.2242
2622,31.665473,9.618,90,1070,93041.5,-39059.343,-46350.015,1226.8436,253.35679,289.99685,7.25E-05,0.20949266,960.21971,1482.1237
2617,31.632663,9.639,90,700,89748.771,-34975.805,-45560.236,1228.1811,256.77296,290.16498,7.55E-05,0.22217126,962.54709,1500.9075
2623,31.671536,16.616,90,1070,92496.391,-39139.271,-46379.617,1216.0683,188.71131,290.02834,9.76E-05,0.21096582,1021.5962,1411.3431
2613,31.605915,16.614,90,300,88757.478,-34085.954,-45393.721,1221.1975,224.23069,290.0089,8.20E-05,0.21003264,982.75977,1444.0382
2634,31.746403,25.611,120,-1000,107140.62,-27452.186,-43551.481,1216.8244,181.78235,290.05558,0.000101163,0.21038483,1021.271,1395.921
2610,31.591621,1.609,90,300,88755.217,-34064.779,-45365.146,1228.0408,296.66559,290.00013,6.54E-05,0.23060945,934.8834,1546.6823
2630,31.724103,1.61,120,-1000,107374.18,-27627.458,-43587.375,1233.9598,356.31835,290.00626,5.19E-05,0.21349901,885.77263,1621.7526
2614,31.613921,25.631,90,300,88167.555,-33283.184,-45237.813,1207.7493,190.62806,289.99683,9.66E-05,0.21031457,1017.7832,1413.9643
2627,31.699531,9.618,120,-1380,105965.33,-25698.513,-43216.641,1229.476,268.90403,290.13888,7.10E-05,0.2246243,948.12397,1499.8457
2615,31.624431,1.611,90,700,90662.725,-36565.062,-45878.261,1231.225,309.41022,290.02921,5.95E-05,0.21069468,922.38215,1561.4663
2635,31.756908,1.61,120,-500,107374.18,-30774.804,-44189.421,1238.256,324.61142,290.01055,5.69E-05,0.21251133,917.81894,1588.7467
2632,31.732335,9.619,120,-1000,107374.18,-27846.601,-43636.302,1228.1382,251.67974,289.96037,7.31E-05,0.20980496,959.26608,1476.7137
2638,31.771201,16.615,120,-500,107374.18,-31051.59,-44258.289,1226.8381,226.18577,290.14508,8.19E-05,0.21313632,991.87885,1458.6767
2629,31.713599,25.612,120,-1380,106197.97,-25317.46,-43173.059,1210.6719,160.92293,290.00685,0.000114171,0.20899896,1035.1039,1367.2193
2637,31.76514,9.617,120,-500,107374.18,-30717.901,-44204.469,1233.0683,271.01198,289.99934,6.81E-05,0.21209148,950.15262,1506.413
2641,31.79355,5.614,120,0,107374.18,-34047.346,-44836.119,1235.2258,317.5656,289.99505,5.83E-05,0.21312049,918.34939,1573.6001
2624,31.679541,25.613,90,1070,91776.707,-38417.21,-46251.626,1212.8593,155.09102,289.96484,0.000118826,0.20931163,1041.3285,1360.2775
2625,31.691296,1.62,120,-1380,107212.74,-26996.427,-43451.572,1238.6911,343.75648,290.08424,5.38E-05,0.21266024,883.54869,1592.5927
2643,31.805669,21.626,120,0,107374.18,-34052.157,-44849.687,1221.3138,191.54196,290.10184,9.71E-05,0.21150152,1017.4434,1414.2132
2644,31.815067,30.607,120,0,107374.18,-34065.889,-44832.419,1212.9798,153.29372,290.07204,0.00011975,0.20903809,1047.3643,1362.9488
2633,31.738398,16.613,120,-1000,107374.18,-27379.905,-43542.559,1223.3821,219.30239,290.01947,8.39E-05,0.21082798,1001.924,1453.9952
2642,31.7985,13.6,120,0,107374.18,-34029.955,-44833.323,1226.1218,257.00366,290.09906,7.20E-05,0.21282179,969.68871,1499.4022
2628,31.705593,16.615,120,-1380,106859.8,-25065.96,-43088.691,1217.1938,194.53653,289.9311,9.62E-05,0.21569703,1019.5545,1422.1829
2640,31.789713,1.609,120,0,107374.18,-34049.937,-44835.05,1239.0173,331.04643,289.97621,5.57E-05,0.21232367,897.20211,1579.7272
2649,31.849265,25.614,120,500,107374.18,-37179.812,-45451.734,1216.317,168.71554,290.11248,0.000109231,0.21095524,1041.7265,1389.3948
2650,31.859771,1.628,120,1000,107374.18,-38042.693,-45590.826,1236.4551,294.11924,290.02862,6.26E-05,0.21047978,926.66253,1531.3072
2631,31.727941,3.613,120,-1000,107374.18,-27763.096,-43602.669,1238.336,324.66244,290.08091,5.68E-05,0.21296734,908.50201,1582.6293
2658,31.906874,16.616,120,1380,107374.18,-42646.462,-46499.098,1226.5828,191.63188,290.05293,9.62E-05,0.21159304,1024.4772,1419.0278
2639,31.779207,25.613,120,-500,107374.18,-30900.616,-44228.111,1218.4697,184.43041,289.97319,0.000101749,0.21418171,1025.7948,1407.9931
2654,31.882076,25.613,120,1000,107374.18,-40345.502,-46077.874,1223.6138,159.04998,290.1062,0.000115735,0.20982664,1053.3377,1381.7836
2656,31.896418,3.613,120,1380,107374.18,-42584.831,-46493.095,1244.2451,293.06391,289.97562,6.32E-05,0.21385843,941.56771,1543.8161
2651,31.863614,3.612,120,1000,107374.18,-40609.994,-46097.774,1238.802,282.71997,290.02721,6.53E-05,0.21243934,953.0685,1536.1335
2652,31.868008,9.619,120,1000,107374.18,-40214.509,-46016.12,1236.6686,245.134,290.00235,7.52E-05,0.21205482,983.92446,1486.2069
2636,31.760746,3.612,120,-500,107374.18,-30896.998,-44224.081,1242.4804,335.98327,290.0468,5.50E-05,0.2142264,913.69235,1608.247
2661,31.930476,3.612,40,-550,35730.551,-25454.576,-44637.328,1251.0608,317.3837,290.04422,5.85E-05,0.21362082,935.58189,1591.4989
2660,31.926635,1.619,40,-550,36296.54,-26139.92,-44747.599,1252.0857,354.53817,290.0691,5.22E-05,0.21301923,890.41765,1617.2793
2646,31.830798,3.633,120,500,107374.18,-35901.795,-45210.266,1240.7044,285.32782,290.07942,6.55E-05,0.21435171,944.03967,1536.4452
2662,31.93487,8.606,40,-550,35669.907,-25357.339,-44617.511,1241.6333,260.2109,290.03803,7.07E-05,0.21058622,979.53745,1516.311
2657,31.900813,9.617,120,1380,107374.18,-42984.017,-46564.43,1237.7597,241.1147,290.17553,7.65E-05,0.21130468,995.44354,1493.8696
2665,31.957218,1.609,40,-400,36670.562,-26260.674,-44756.767,1246.6763,314.68147,289.92303,5.85E-05,0.21082578,915.44744,1561.593
2669,31.979517,25.613,40,-400,36746.748,-26484.134,-44831.35,1225.9388,171.87916,289.86026,0.000106754,0.20811645,1048.9746,1403.6617
2664,31.9481,20.62,40,-550,35894.107,-25560.94,-44642.591,1221.7815,179.45223,290.00428,0.000102333,0.2094765,1037.8646,1408.6001
2648,31.84126,16.613,120,500,107374.18,-37342.545,-45479.199,1226.6284,220.10685,290.13641,8.42E-05,0.21186928,990.35534,1441.4224
2653,31.87407,16.615,120,1000,107374.18,-40671.173,-46112.082,1231.9168,220.50266,290.08033,8.34E-05,0.21171615,1005.2053,1461.623
2645,31.82696,1.61,120,500,107374.18,-37244.24,-45450.542,1233.8896,307.41459,290.03545,5.99E-05,0.21142401,924.3432,1559.3336
2655,31.892581,1.611,120,1380,107374.18,-42948.698,-46539.39,1241.7444,300.65826,290.1919,6.45E-05,0.23186006,939.45043,1558.6506
2668,31.971512,16.613,40,-400,36868.531,-26337.724,-44787.192,1235.5654,225.12262,290.03695,8.17E-05,0.20940534,997.88404,1462.4695
2647,31.835197,9.616,120,500,107374.18,-37314.546,-45469.537,1234.1565,245.57306,290.02947,7.52E-05,0.21244453,977.23769,1482.1057
2671,31.99386,3.613,40,-200,37771.908,-27620.673,-45038.199,1251.6337,329.91483,289.98326,5.60E-05,0.21248622,919.91406,1599.2476
2677,32.031615,13.619,40,0,38627.058,-28854.244,-45280.983,1243.444,264.84591,290.01501,6.94E-05,0.20977491,968.29112,1513.1937
2659,31.91488,25.612,120,1380,107374.18,-43206.901,-46613.644,1220.6874,152.55707,290.15309,0.000123257,0.21816389,1057.6816,1371.3386
2679,32.048182,30.605,40,0,38660.238,-28865.262,-45283.327,1226.9226,176.73715,290.04004,0.000103946,0.20926102,1041.7607,1406.2999
2666,31.961056,3.612,40,-400,36896.448,-26551.891,-44839.079,1250.6757,341.25632,290.04371,5.42E-05,0.21218921,912.2601,1617.9116
2675,32.022827,1.61,40,0,38625.085,-28864.933,-45293.935,1250.7745,341.07329,290.15199,5.40E-05,0.21151873,903.31816,1611.6212
2667,31.965449,9.618,40,-400,36600.708,-26391.008,-44812.93,1245.2665,272.25318,290.02986,6.78E-05,0.21142413,973.0114,1535.6553
2681,32.063911,3.613,40,200,39612.255,-30081.935,-45530.593,1249.7671,300.92229,290.02323,6.13E-05,0.21179256,947.02048,1568.5351
2674,32.012322,25.613,40,-200,37605.681,-27580.298,-45033.06,1228.7249,190.04812,290.02897,9.65E-05,0.20831203,1028.537,1421.2812
2682,32.068305,9.62,40,200,39637.664,-30089.747,-45508.843,1247.5474,270.02282,289.97759,6.82E-05,0.21079152,964.48839,1521.6934
2673,32.004316,16.614,40,-200,37777.171,-27597.196,-45032.155,1241.9743,243.42046,290.01457,7.57E-05,0.21159956,986.81829,1488.606
2685,32.092879,1.609,40,400,40633.469,-31346.959,-45765.565,1254.7175,351.60998,290.05734,5.24E-05,0.21182507,902.46265,1629.507
2684,32.082373,25.613,40,200,39577.554,-30075.316,-45521.054,1233.1442,197.0812,290.20547,9.33E-05,0.20913743,1020.5678,1426.0585
2672,31.998254,9.618,40,-200,37642.067,-27648.919,-45053.905,1248.8886,283.33324,289.98621,6.49E-05,0.20995183,965.14056,1550.718
2680,32.060074,1.611,40,200,39685.44,-30160.465,-45532.237,1247.9005,315.34945,290.05713,5.84E-05,0.21166577,920.74616,1570.8195
2663,31.940649,14.615,40,-550,36302.625,-25628.08,-44641.522,1234.6185,229.48603,290.0568,8.04E-05,0.2113432,992.1043,1463.825
2670,31.990022,1.609,40,-200,37819.191,-27606.077,-45031.333,1246.7785,344.43555,290.03966,5.36E-05,0.21254447,895.80835,1608.0704
2689,32.115184,25.611,40,400,40608.265,-31498.879,-45809.517,1242.5548,176.88664,289.97184,0.000104125,0.20949719,1053.7758,1418.8202
2696,32.161359,3.612,65,-810,59403.262,-25313.716,-44140.536,1265.9274,348.01826,290.05658,5.32E-05,0.21423544,920.36715,1636.6935
2690,32.125689,1.608,40,550,41421.561,-32371.215,-45961.889,1263.617,306.36912,290.09517,6.11E-05,0.21849018,951.30996,1578.6799
2691,32.129527,3.611,40,550,41507.245,-32571.568,-46010.692,1270.6303,341.97269,290.05822,5.41E-05,0.21397745,920.70643,1628.6976
2687,32.10111,9.62,40,400,40500.544,-31439.18,-45786.451,1254.6686,249.7191,290.02214,7.38E-05,0.21065518,990.70338,1506.4077
2676,32.026664,5.618,40,0,38671.915,-28849.927,-45286.534,1249.6013,302.85145,290.02131,6.08E-05,0.21117855,945.11799,1573.3467
2678,32.038789,21.609,40,0,38642.559,-28855.806,-45284.396,1230.9492,217.39288,289.95721,8.49E-05,0.21069301,1004.1817,1452.9396
2698,32.171816,16.612,65,-810,58989.357,-25218.453,-44120.43,1248.2634,221.11776,290.07867,8.33E-05,0.21120718,1019.8577,1474.718
2683,32.074368,16.614,40,200,39584.708,-30140.03,-45531.25,1239.8051,227.6123,290.05079,8.11E-05,0.20918343,999.36459,1470.6657
2688,32.107173,16.634,40,400,40199.295,-30544.519,-45601.228,1247.028,208.63646,290.01912,8.82E-05,0.21008298,1032.2519,1463.0612
2701,32.194164,3.614,65,-600,60734.24,-26990.094,-44454.12,1256.4138,308.90321,290.07977,6.07E-05,0.21880586,936.19708,1569.51
2686,32.096716,3.614,40,400,40370.045,-31256.136,-45752.49,1259.3403,339.48638,290.108,5.48E-05,0.21490777,909.05084,1611.4643
2699,32.179821,25.614,65,-810,58526.524,-25303.643,-44146.58,1236.1697,168.99844,290.12111,0.00010913,0.2100766,1057.0625,1405.0789
2703,32.20462,16.613,65,-600,60534.914,-26677.374,-44377.687,1244.134,232.27253,290.03336,7.93E-05,0.21145488,1002.4015,1481.9924
2706,32.226968,3.612,65,-300,61561.311,-28518.869,-44748.996,1258.6086,314.56408,290.05306,5.87E-05,0.21274192,933.01063,1581.656
2705,32.22313,1.611,65,-300,61562.257,-28526.763,-44761.331,1256.674,325.68406,290.05356,5.66E-05,0.21176357,917.04455,1587.6726
2708,32.237425,16.614,65,-300,61461.155,-28518.335,-44763.51,1245.2344,249.36872,290.10275,7.39E-05,0.21085599,981.84708,1495.7186
2692,32.133921,8.606,40,550,41398.084,-32297.495,-45942.4,1265.8102,248.59328,290.05557,7.42E-05,0.21140241,1002.6102,1513.1877
2700,32.190327,1.609,65,-600,60020.852,-26637.328,-44390.063,1260.4193,322.99119,290.05142,5.71E-05,0.21204533,924.87088,1589.321
2694,32.147151,20.618,40,550,41173.473,-32072.227,-45924.145,1235.8438,192.27845,289.97953,9.57E-05,0.21006927,1037.4152,1434.0696
2707,32.231363,9.618,65,-300,61745.836,-28625.069,-44779.134,1253.4032,268.6514,290.01596,6.86E-05,0.21169843,979.93412,1536.3689
2693,32.139702,14.611,40,550,41532.489,-32371.173,-45972.702,1254.9454,238.73668,290.11431,7.74E-05,0.21333498,1014.5454,1507.3435
2709,32.24543,25.613,65,-300,61669.814,-28624.823,-44779.298,1237.0296,176.68406,289.98496,0.000104008,0.20990735,1055.3561,1422.0378
2710,32.255935,1.608,65,0,62965.475,-30497.278,-45135.765,1252.5089,314.43195,289.96285,5.88E-05,0.21290927,939.66172,1590.5403
2702,32.198557,9.619,65,-600,60134.165,-26784.314,-44418.925,1251.9154,261.3064,290.05384,7.06E-05,0.21217793,981.8713,1519.4822
2715,32.293182,1.61,65,300,64332.594,-32331.127,-45495.933,1257.7328,338.45107,289.99382,5.45E-05,0.2119446,915.2253,1611.8959
2695,32.157519,1.619,65,-810,59742.256,-26267.006,-44314.329,1268.0935,371.78569,289.99514,4.99E-05,0.21503428,890.15433,1653.1285
2712,32.264723,13.601,65,0,62950.55,-30501.348,-45157.268,1247.0093,267.70026,290.04,6.90E-05,0.20943984,975.59036,1534.9248
2697,32.165753,9.619,65,-810,59179.843,-25631.905,-44183.994,1254.3825,250.39136,290.12009,7.35E-05,0.21099345,1005.373,1522.6674
2717,32.301414,9.618,65,300,64391.224,-32367.144,-45510.57,1251.0019,277.13953,290.09518,6.66E-05,0.21152197,966.92456,1536.1259
2719,32.315482,25.614,65,300,64602.145,-32466.683,-45520.684,1232.2042,186.61793,290.02351,9.87E-05,0.21096575,1038.9149,1421.3376
2716,32.29702,3.611,65,300,64446.648,-32500.438,-45521.465,1256.2748,335.97064,290.03109,5.51E-05,0.21421306,909.01108,1601.9283
2718,32.307476,16.615,65,300,64262.863,-32361.963,-45530.181,1243.9236,203.27398,289.98055,9.05E-05,0.20844924,1035.6505,1455.2889
2704,32.212625,25.613,65,-600,60011.766,-26664.176,-44411.977,1234.1057,169.74864,290.07981,0.000108781,0.21143987,1048.9584,1396.1729
2725,32.358791,1.611,65,810,66965.28,-35785.975,-46179.881,1253.2723,286.76625,290.03893,6.46E-05,0.2142058,956.0268,1545.1449
2711,32.259772,5.615,65,0,62963.83,-30491.234,-45139.054,1254.2643,307.09535,290.16828,6.01E-05,0.21255478,944.59899,1576.8556
2714,32.281284,30.626,65,0,62976.658,-30478.077,-45141.645,1232.3067,178.99079,290.09952,0.00010367,0.21345182,1041.5503,1408.9547
2722,32.334218,9.619,65,600,65858.172,-34486.085,-45940.715,1254.6495,228.9926,290.09319,8.06E-05,0.21215982,1013.5676,1485.3314
2720,32.325987,1.609,65,600,65805.257,-34303,-45904.451,1252.4286,279.83836,290.17403,6.59E-05,0.21130713,958.5864,1534.3833
2729,32.381091,25.61,65,810,66794.241,-35684.874,-46161.132,1231.5062,144.8701,290.00735,0.000127319,0.21164202,1082.6388,1380.3814
2713,32.271892,21.608,65,0,62944.794,-30468.58,-45127.789,1239.266,223.00317,290.09262,8.26E-05,0.21107951,1004.9085,1465.0309
2730,32.392846,1.621,90,-1070,82785.641,-26701.304,-43961.357,1256.772,321.55044,289.9911,5.74E-05,0.21259648,924.06081,1585.7372
2727,32.367023,9.618,65,810,66912.365,-35711.475,-46163.394,1251.8008,232.84258,289.99684,7.91E-05,0.20901495,1002.8629,1483.3088
2733,32.407143,16.613,90,-1070,82180.589,-25347.061,-43690.203,1247.7793,207.17096,289.97583,8.91E-05,0.21204372,1031.9288,1457.748
2735,32.425653,1.61,90,-700,83964.458,-27835.746,-44181.281,1258.3941,354.24845,290.02417,5.23E-05,0.21533545,908.62168,1636.2268
2728,32.373085,16.614,65,810,66835.932,-35707.857,-46163.435,1244.2638,221.13589,290.01061,8.32E-05,0.21027763,1012.7712,1470.5116
2740,32.458458,1.61,90,-300,85612.853,-30206.267,-44632.271,1260.3459,320.64244,290.01527,5.77E-05,0.2131531,942.59326,1606.7502
2737,32.433885,9.617,90,-700,83941.351,-27700.437,-44146.703,1256.0206,286.4663,290.01969,6.45E-05,0.21203702,954.1406,1542.0008
2738,32.439946,16.616,90,-700,83723.069,-27911.644,-44192.217,1243.8623,226.1162,290.03222,8.14E-05,0.21051959,1003.1038,1469.0275
2723,32.340281,16.614,65,600,65724.054,-34485.345,-45948.157,1242.2209,212.42224,289.90313,8.69E-05,0.21114823,1015.8019,1453.087
2742,32.466689,9.618,90,-300,85743.887,-30193.768,-44648.183,1259.6246,274.69908,290.03892,6.72E-05,0.21233391,971.47477,1537.6969
2744,32.480757,25.631,90,-300,86065.121,-30868.834,-44765.319,1237.3687,207.19282,290.09527,8.89E-05,0.21020999,1017.8568,1445.1735
2745,32.491267,1.611,90,0,87127.912,-32122.51,-45023.521,1257.2597,334.23323,290.1716,5.51E-05,0.21139327,916.31914,1604.6809
2726,32.362629,3.611,65,810,66550.14,-35707.569,-46168.369,1258.9392,292.59408,290.03094,6.31E-05,0.21275521,956.65753,1562.0899
2721,32.329824,3.61,65,600,66207.856,-34504.792,-45916.498,1259.4859,312.22875,290.0385,5.91E-05,0.21259717,937.42019,1581.0748
2746,32.495105,5.617,90,0,87137.245,-32126.292,-45014.312,1262.2333,302.62598,290.06351,6.09E-05,0.21158515,951.99424,1578.329
2747,32.500055,13.602,90,0,87135.683,-32132.706,-45008.227,1252.4092,256.01566,289.93836,7.20E-05,0.21187183,984.13754,1512.5291
2732,32.401081,9.617,90,-1070,81964.651,-25215.083,-43670.674,1254.3922,256.49811,290.04327,7.20E-05,0.2126417,985.35811,1513.0257
2724,32.348286,25.613,65,600,65752.753,-34184.178,-45863.213,1237.9757,148.86384,290.0879,0.000123474,0.20925922,1077.1372,1384.4082
2731,32.396686,3.615,90,-1070,82301.303,-25518.634,-43716.681,1259.8034,303.44225,290.08741,6.09E-05,0.21295142,958.77254,1584.884
2741,32.462295,3.61,90,-300,85760.909,-30159.766,-44641.193,1266.913,355.32093,290.12995,5.22E-05,0.21440663,898.32804,1630.5507
2743,32.472751,16.616,90,-300,85639.783,-30245.12,-44642.385,1250.3142,236.26992,290.05381,7.81E-05,0.2122083,1001.2213,1487.4454
2734,32.415148,25.61,90,-1070,82106.58,-25123.108,-43640.742,1235.7035,155.87139,290.12199,0.000117827,0.20928177,1063.3689,1384.0351
2754,32.550814,25.614,90,300,88395.745,-33945.834,-45388.581,1241.5458,172.62076,290.04779,0.000107234,0.21160846,1062.124,1418.5023
2739,32.447952,25.611,90,-700,83979.176,-27668.614,-44154.062,1238.5927,193.47752,290.09418,9.54E-05,0.21090905,1036.8441,1434.4892
2757,32.569557,9.618,90,700,90310.243,-36773.022,-45917.773,1259.256,241.36047,289.94138,7.63E-05,0.2113534,1010.993,1511.5524
2736,32.429491,3.61,90,-700,83886.215,-27653.566,-44120.266,1262.06,332.96778,290.09568,5.57E-05,0.21446086,928.25924,1618.266
2752,32.536746,9.617,90,300,88455.979,-34009.151,-45370.655,1255.6913,263.90025,290.08388,6.99E-05,0.21239302,988.69909,1535.1393
2756,32.565158,3.632,90,700,89594.506,-35003.352,-45566.034,1268.003,288.62493,290.02703,6.40E-05,0.21329648,980.67636,1576.8792
2759,32.583625,25.613,90,700,90025.231,-36228.947,-45824.03,1240.943,158.0529,290.12571,0.000116572,0.21122603,1071.7329,1395.9439
2761,32.597968,3.63,90,1070,90813.537,-36628.462,-45908.851,1274.8836,277.36653,290.23807,6.68E-05,0.21406877,995.69636,1567.5764
2758,32.575619,16.616,90,700,90512.572,-36641.207,-45900.628,1251.911,246.36533,290.07612,7.50E-05,0.21215848,999.23193,1510.3337
2763,32.60843,16.615,90,1070,92078.083,-39241.483,-46400.874,1266.7203,231.58375,290.02407,7.97E-05,0.21207072,1023.5694,1501.6225
2760,32.59413,1.612,90,1070,92109.29,-39304.677,-46416.744,1265.035,321.38037,289.99223,5.75E-05,0.21317262,931.02569,1592.7521
2762,32.602367,9.619,90,1070,92306.274,-38877.944,-46345.328,1272.2482,232.02354,290.05,7.97E-05,0.21392691,1030.3484,1509.288
2766,32.632031,3.612,120,-1380,106898.29,-25320.708,-43126.517,1285.7667,304.43557,289.999,6.09E-05,0.21446435,968.33134,1594.5474
2767,32.636425,9.619,120,-1380,106542.64,-25746.247,-43205.416,1276.9725,252.95305,290.02325,7.44E-05,0.21727876,1025.1877,1545.3678
2750,32.528515,1.61,90,300,88574.31,-33976.218,-45374.602,1260.6335,319.40445,290.06684,5.78E-05,0.21266401,931.32275,1587.7379
2765,32.628191,1.621,120,-1380,107305.25,-27512.172,-43574.629,1281.9197,321.90246,290.08559,5.78E-05,0.21530078,946.95803,1610.3652
2755,32.561319,1.61,90,700,90200.753,-36577.438,-45885.95,1267.4276,323.12173,290.00502,5.73E-05,0.21425812,940.29416,1604.3624
2770,32.660998,1.611,120,-1000,107374.18,-27568.253,-43571.299,1288.923,327.46174,289.98978,5.65E-05,0.21469901,964.39452,1641.8883
2771,32.664836,3.63,120,-1000,107374.18,-30090.077,-44073.683,1291.5941,314.18627,290.0672,5.90E-05,0.21572036,967.77127,1613.5924
2748,32.507225,21.624,90,0,87138.273,-32134.68,-45006.582,1243.5724,204.54488,289.85908,9.04E-05,0.21231512,1033.1431,1455.8468
2751,32.532353,3.612,90,300,88459.515,-34056.598,-45388.294,1267.587,297.2543,290.02573,6.21E-05,0.21251062,966.20644,1579.5511
2753,32.542809,16.615,90,300,88489.859,-34006.232,-45364.529,1247.6474,251.8948,290.14527,7.31E-05,0.21141085,984.92635,1504.3666
2768,32.642487,16.614,120,-1380,106245.33,-25229.885,-43117.348,1275.6829,237.27409,290.07635,7.78E-05,0.21283708,1037.3214,1526.921
2764,32.616436,25.61,90,1070,91916.294,-39131.459,-46388.786,1250.7275,141.15688,289.98542,0.000131538,0.21263091,1104.2089,1396.2053
2774,32.683303,25.612,120,-1000,107374.18,-27495.644,-43599.627,1263.4961,171.487,290.01924,0.000107375,0.21101318,1085.651,1439.9752
2783,32.742587,21.609,120,0,107374.18,-34018.895,-44856.512,1273.7753,184.11297,290.19891,0.000105282,0.23127731,1078.5926,1456.7003
2778,32.708115,16.614,120,-500,107374.18,-30745.489,-44217.914,1272.0257,222.60391,290.02446,8.31E-05,0.21332761,1044.0555,1504.2981
2769,32.650493,25.613,120,-1380,106441.66,-25250.483,-43141.359,1268.2781,156.38329,290.06373,0.000118082,0.21240215,1102.8386,1425.6766
2789,32.786172,25.61,120,500,107374.18,-37325.894,-45487.216,1269.533,204.67187,290.05745,9.02E-05,0.21286969,1057.0609,1478.1715
2773,32.675298,16.614,120,-1000,107374.18,-28241.715,-43723.219,1275.7552,248.36847,290.01181,7.46E-05,0.21413711,1020.7123,1534.4796
2784,32.75198,30.604,120,0,107374.18,-34055.117,-44869.176,1264.9073,150.1108,290.05099,0.000122817,0.21195523,1104.4292,1413.6112
2780,32.726625,1.61,120,0,107374.18,-34037.561,-44841.957,1289.966,293.79486,290.00744,6.31E-05,0.2159916,996.46594,1603.1704
2787,32.772104,9.617,120,500,107374.18,-37405.904,-45490.958,1293.9515,302.1638,290.19808,6.43E-05,0.22784149,975.98122,1603.7461
2793,32.810971,16.612,120,1000,107374.18,-40587.34,-46111.342,1285.6315,192.73851,290.07462,9.59E-05,0.21300228,1086.9382,1483.5568
2785,32.763872,1.61,120,500,107374.18,-37166.573,-45440.098,1293.6005,367.73138,290.04921,5.04E-05,0.21446264,915.72378,1677.6601
2790,32.796676,1.613,120,1000,107374.18,-39925.306,-46020.642,1295.5017,329.09809,290.25784,5.63E-05,0.21559438,959.01639,1639.9331
2782,32.735414,13.619,120,0,107374.18,-34046.894,-44837.435,1280.1441,230.78529,290.0692,8.01E-05,0.21312809,1036.302,1512.6475
2772,32.669236,9.619,120,-1000,107374.18,-27669.807,-43597.859,1287.364,268.31936,289.9989,6.91E-05,0.21422288,1015.1163,1569.9342
2791,32.800514,3.611,120,1000,107374.18,-40415.027,-46079.519,1300.1837,351.76753,290.01969,5.29E-05,0.21760019,937.07481,1660.6222
2749,32.516622,30.605,90,0,87126.596,-32136.612,-45023.974,1232.6272,6.5155967,302.96566,0.33975371,13.259597,1364.9594,1388.8083
2788,32.778166,16.616,120,500,107374.18,-37006.02,-45429.82,1284.4187,192.15475,290.02697,9.74E-05,0.21538201,1084.8842,1485.4593
2775,32.693809,1.611,120,-500,107374.18,-30931.329,-44223.547,1291.0199,314.54522,290.03466,5.88E-05,0.21315453,977.86335,1626.7225
2795,32.829482,1.629,120,1380,107374.18,-39612.833,-45919.993,1303.158,367.71982,290.04514,5.14E-05,0.22253607,924.78741,1682.1015
2796,32.833325,3.611,120,1380,107374.18,-43164.182,-46594.526,1304.0288,350.49096,290.04866,5.32E-05,0.21737623,941.10576,1664.3791
2786,32.76771,3.612,120,500,107374.18,-37222.243,-45471.716,1293.5317,283.62769,290.19195,6.54E-05,0.21500927,996.71866,1580.6147
2777,32.702047,9.637,120,-500,107374.18,-32081.354,-44452.064,1285.4637,275.75694,289.99618,6.74E-05,0.21584607,997.36467,1564.4434
2781,32.730462,5.616,120,0,107374.18,-34048.703,-44850.921,1294.1376,339.63983,290.01713,5.47E-05,0.2165193,941.90519,1642.4079
2776,32.697646,3.631,120,-500,107374.18,-32060.468,-44483.394,1295.4605,320.30674,290.08727,5.80E-05,0.21628982,965.0688,1623.5171
2779,32.71612,25.611,120,-500,107374.18,-30814.768,-44219.23,1270.3204,188.50888,289.98264,9.80E-05,0.21331471,1070.2741,1457.3522
2802,32.871776,9.618,65,-810,58580.919,-25615.746,-44238.431,1297.8912,260.92794,290.05993,7.22E-05,0.21305937,1018.4801,1562.3785
2792,32.804908,9.619,120,1000,107374.18,-40555.147,-46118.167,1293.9679,265.55829,290.0678,6.99E-05,0.2154165,1022.0502,1567.8487
2797,32.837719,9.618,120,1380,107374.18,-42559.175,-46491.985,1297.8553,245.90389,289.98043,7.56E-05,0.21495427,1039.9235,1548.0967
2804,32.885844,25.632,65,-810,60237.488,-27530.878,-44557.688,1282.4932,163.75786,289.8798,0.000112959,0.21400525,1109.0513,1445.777
2812,32.937391,9.638,65,-300,61811.538,-29399.14,-44934.877,1306.4991,282.62845,290.05724,6.61E-05,0.21253166,1011.3393,1600.3779
2810,32.92916,1.61,65,-300,61272.231,-28588.23,-44775.475,1314.7671,354.75069,290.0816,5.23E-05,0.21570409,953.45245,1688.8607
2806,32.900193,3.613,65,-600,59886.118,-26764.085,-44411.196,1310.7493,333.09789,290.03525,5.57E-05,0.21532766,966.92156,1653.3613
2803,32.877838,16.615,65,-810,58501.814,-25413.502,-44158.462,1294.0394,219.80637,289.92292,8.50E-05,0.21766555,1066.2502,1519.578
2814,32.951465,25.61,65,-300,61266.146,-28569.441,-44763.222,1291.046,194.49234,290.09323,9.51E-05,0.21355578,1086.986,1486.6706
2799,32.851787,25.612,120,1380,107374.18,-43237.778,-46631.776,1279.8412,148.31683,290.14528,0.00012541,0.21428491,1126.9786,1432.4962
2808,32.910649,16.612,65,-600,59807.629,-26609.164,-44379.66,1299.2528,231.92474,290.02199,7.98E-05,0.21341799,1065.2008,1543.8396
2809,32.918654,25.614,65,-600,59893.313,-26698.795,-44423.571,1291.2782,180.6577,289.95542,0.00010248,0.21402342,1107.0614,1480.585
2817,32.970758,13.62,65,0,62685.07,-30474.089,-45149.95,1302.9633,264.18434,290.15391,7.42E-05,0.23116629,1034.1082,1581.3767
2794,32.818976,25.612,120,1000,107374.18,-40804.838,-46160.269,1278.5119,191.84408,290.12796,9.69E-05,0.21410375,1071.7698,1468.9271
2798,32.843781,16.613,120,1380,107374.18,-42849.981,-46559.701,1290.1048,193.9162,290.02404,9.55E-05,0.21335589,1089.3247,1489.7763
2811,32.932997,3.614,65,-300,61178.941,-28668.034,-44805.694,1315.4815,351.60062,290.17401,5.29E-05,0.21793855,967.45991,1694.53
2813,32.94346,16.613,65,-300,61275.356,-28559.244,-44769.883,1302.826,245.66214,290.0726,7.54E-05,0.21463813,1049.3201,1557.0637
2816,32.965808,5.614,65,0,62667.349,-30494.071,-45172.481,1311.1145,318.47802,290.10035,5.83E-05,0.21693286,984.24359,1641.9079
2805,32.896355,1.611,65,-600,59896.273,-26870.655,-44424.229,1307.3871,352.11815,289.97904,5.26E-05,0.21495861,949.97426,1675.8237
2800,32.863542,1.619,65,-810,59603.493,-26605.916,-44408.605,1310.4781,342.27838,290.03362,5.42E-05,0.215292,956.4194,1660.7321
2818,32.977933,21.629,65,0,62721.58,-30500.608,-45149.662,1293.7918,213.95719,289.98944,8.64E-05,0.21341616,1078.3519,1519.4057
2807,32.904587,9.617,65,-600,59556.087,-26762.276,-44452.27,1306.4217,283.53776,289.99581,6.53E-05,0.2143987,1009.5747,1593.4455
2801,32.867381,3.614,65,-810,59009.832,-25716.642,-44231.934,1313.7986,363.37192,290.1287,5.11E-05,0.21662734,952.17839,1703.1953
2820,32.999223,1.611,65,300,64238.194,-32411.096,-45537.089,1318.3685,340.38602,290.10427,5.45E-05,0.21633296,968.63482,1671.6985
2821,33.003061,3.612,65,300,64243.374,-32505.043,-45531.99,1319.4529,320.53235,290.06932,5.79E-05,0.21624568,988.56539,1647.4851
2827,33.040266,9.618,65,600,65784.617,-34458.743,-45922.83,1314.1609,258.37312,290.03697,7.17E-05,0.21505246,1052.8465,1587.5878
2815,32.96197,1.609,65,0,62682.808,-30492.796,-45169.151,1310.0846,350.6148,290.21296,5.79E-05,0.24666275,957.1586,1682.7606
2832,33.07307,9.618,65,810,66615.513,-35992.29,-46231.973,1316.2082,284.02245,290.01523,6.53E-05,0.2157967,1020.8198,1605.9681
2833,33.079133,16.613,65,810,66481.108,-35804.724,-46188.638,1309.5485,195.44283,290.09919,9.48E-05,0.21449866,1102.2461,1503.6023
2830,33.064839,1.609,65,810,66357.146,-35829.845,-46198.424,1321.1964,345.64989,290.03369,5.37E-05,0.21623015,979.62068,1695.7834
2819,32.987332,30.605,65,0,62715.536,-30504.596,-45148.141,1288.824,171.52158,289.96554,0.000107947,0.21256547,1107.6716,1461.8031
2839,33.121195,25.611,90,-1070,81861.287,-25523.28,-43728.851,1304.3952,172.03033,289.99798,0.000107584,0.21399229,1121.9065,1476.6793
2834,33.087138,25.612,65,810,66870.469,-35800.653,-46177.619,1295.0372,157.50333,289.98606,0.000117105,0.21213826,1129.0123,1454.9069
2835,33.098893,1.619,90,-1070,82864.664,-26660.6,-43934.673,1327.2746,371.54899,289.84233,5.00E-05,0.21752141,951.79921,1724.6654
2838,33.11319,16.615,90,-1070,82160.113,-25300.026,-43672.236,1308.4843,209.79251,289.98765,8.83E-05,0.21398059,1090.788,1524.1009
2831,33.068676,3.611,65,810,66492.414,-35790.95,-46189.461,1323.828,320.98019,290.14163,5.80E-05,0.21533648,995.4715,1664.2659
2822,33.007456,9.618,65,300,64177.22,-32307.938,-45505.348,1310.1255,273.87142,290.01916,6.78E-05,0.21509852,1028.3012,1596.7392
2823,33.013517,16.613,65,300,64167.517,-32491.969,-45539.802,1304.5223,267.37889,290.04041,6.93E-05,0.21450985,1037.2919,1590.6374
2837,33.107127,9.62,90,-1070,82241.521,-25417.984,-43701.715,1320.0532,286.6178,290.04683,6.47E-05,0.21609926,1022.2924,1613.3541
2824,33.021523,25.611,65,300,64343.736,-32481.896,-45537.13,1296.9981,182.35011,290.02002,0.000101224,0.21176193,1107.996,1484.9939
2842,33.139932,9.619,90,-700,83879.266,-27776.951,-44174.661,1324.9216,277.09479,290.0176,6.70E-05,0.21613363,1047.3084,1617.631
2825,33.032028,1.61,65,600,65554.166,-34410.474,-45961.601,1319.1797,335.98365,290.04455,5.54E-05,0.2174797,987.43575,1681.1097
2826,33.035866,3.632,65,600,64453.432,-32816.777,-45591.032,1320.7481,308.6476,290.14131,6.01E-05,0.21529842,997.97266,1632.896
2844,33.154,25.612,90,-700,83561.445,-27621.126,-44135.602,1319.3865,207.64481,289.99143,8.93E-05,0.21508888,1102.7491,1529.2105
2843,33.145994,16.614,90,-700,83504.706,-27672.807,-44174.867,1320.7927,223.90151,290.05932,8.30E-05,0.21653628,1090.0806,1551.8386
2850,33.197322,1.629,90,0,86888.826,-32125.881,-45033.965,1348.6402,304.68268,290.15528,6.13E-05,0.21941619,1050.0085,1680.6683
2836,33.102733,3.614,90,-1070,82308.457,-25553.088,-43728.769,1326.4977,333.21954,289.97976,5.58E-05,0.21695033,985.77978,1673.4323
2847,33.172742,9.618,90,-300,85583.784,-30213.708,-44632.764,1347.1224,290.24959,290.00688,6.39E-05,0.2162398,1042.507,1640.9677
2828,33.046328,16.615,65,600,65634.917,-34369.894,-45923.118,1306.6764,214.40225,290.10523,8.64E-05,0.21504952,1084.2262,1527.9859
2840,33.1317,1.611,90,-700,83848.841,-27735.302,-44172.194,1332.2282,394.89055,290.05162,4.72E-05,0.21879543,944.04449,1760.7434
2841,33.135538,3.612,90,-700,83996.692,-27945.152,-44190.86,1331.4007,345.51884,290.04637,5.39E-05,0.2177445,989.87406,1702.3482
2855,33.234574,1.611,90,300,88156.618,-33933.541,-45378.303,1339.1593,348.24363,290.09882,5.35E-05,0.21933762,993.3953,1710.4532
2851,33.201165,5.613,90,0,86905.067,-32101.13,-45052.137,1348.9699,274.98673,290.05621,6.77E-05,0.21774045,1062.9744,1630.0054
2852,33.206116,13.62,90,0,86912.015,-32124.607,-45023.192,1339.3829,266.34729,290.16944,7.34E-05,0.23678546,1076.5149,1623.4447
2829,33.054333,25.614,65,600,65698.974,-34202.268,-45873.738,1296.478,163.90112,290.02783,0.000114532,0.21714866,1121.1086,1460.4571
2856,33.238413,3.612,90,300,88418.77,-34172.788,-45396.845,1341.8084,326.63032,289.97182,5.68E-05,0.21614277,1000.434,1675.7882
2846,33.168349,3.613,90,-300,85373.15,-30116.801,-44632.435,1347.4026,314.77798,290.0387,5.94E-05,0.21974659,1028.8937,1676.0254
2859,33.256874,25.612,90,300,88272.605,-34002.12,-45396.27,1309.1527,165.61492,290.06696,0.000111676,0.21351474,1131.6161,1473.5859
2854,33.222683,30.604,90,0,86900.133,-32118.645,-45000.702,1324.1613,178.82744,290.03471,0.000104025,0.21642567,1133.8805,1499.271
2858,33.248868,16.614,90,300,88373.995,-34079.334,-45419.335,1326.8429,231.4165,290.0778,8.00E-05,0.21387343,1087.848,1569.9601
2845,33.164505,1.629,90,-300,85910.034,-30968.003,-44812.725,1345.0469,363.92182,289.98967,5.11E-05,0.21789599,986.17334,1737.0489
2848,33.178805,16.613,90,-300,85465.783,-30173.663,-44641.686,1338.4813,217.76203,290.04814,8.52E-05,0.21570887,1113.3599,1564.3674
2865,33.300184,1.612,90,1070,92384.969,-39030.645,-46365.268,1331.6599,316.38682,290.09142,5.88E-05,0.21733927,1012.3643,1666.3327
2860,33.267379,1.609,90,700,89836.922,-36459.356,-45922.46,1331.1922,298.96564,290.1736,6.21E-05,0.21688151,1037.309,1654.9536
2861,33.271217,3.612,90,700,90510.064,-36548.698,-45864.364,1333.7063,294.5321,290.02324,6.29E-05,0.21524756,1032.7914,1643.2187
2870,33.334244,1.62,120,-1380,106832.17,-27014.847,-43468.717,1331.0294,332.28997,290.04156,5.61E-05,0.2179291,991.91759,1674.638
2862,33.275611,9.62,90,700,90461.095,-36442.581,-45857.991,1329.5548,249.56826,290.05176,7.44E-05,0.21598683,1069.6784,1583.7964
2849,33.186811,25.632,90,-300,85917.476,-30898.477,-44774.364,1329.5268,172.75462,289.94886,0.000107157,0.21454624,1145.2741,1501.9582
2864,33.289678,25.612,90,700,89910.19,-36571.476,-45909.55,1310.9599,163.39481,290.07462,0.00011324,0.21418329,1145.0929,1481.1394
2867,33.308416,9.639,90,1070,89789.146,-36333.709,-45849.522,1319.6691,234.20279,290.07967,7.91E-05,0.2146525,1074.3751,1558.4128
2853,33.213289,21.608,90,0,86908.233,-32121.605,-45023.151,1323.976,218.03687,290.08558,8.51E-05,0.2143047,1105.536,1557.0297
2866,33.304021,3.613,90,1070,92522.253,-39270.428,-46408.891,1324.8206,291.77816,290.0403,6.37E-05,0.21792299,1029.3413,1634.4365
2868,33.314483,16.613,90,1070,91795.744,-38958.694,-46370.613,1304.8976,221.24371,290.08815,8.37E-05,0.21463472,1071.8719,1528.8756
2869,33.322489,25.611,90,1070,91398.938,-38880.493,-46344.958,1305.5644,154.51823,290.03557,0.000119713,0.21412496,1149.5279,1468.7145
2857,33.242806,9.618,90,300,88298.22,-33980.124,-45384.799,1335.9685,245.7463,290.00684,7.56E-05,0.21653928,1077.1883,1582.6905
2863,33.281673,16.613,90,700,90264.605,-36706.169,-45911.975,1319.4486,233.79035,290.05165,7.92E-05,0.21355553,1071.4844,1553.0711


==> anc/data_He-4_1mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
27,16.779694,9.624,15,200,15217.216,-28390.55,-45562.21,1292.2221,272.19374,290.07745,5.78E-05,0.10610977,1017.6515,1582.9243
29,16.794044,25.618,15,200,15192.999,-28380.6,-45575.367,1260.1382,102.1451,290.0861,0.000152973,0.10438249,1152.1639,1362.927
30,16.804689,1.618,15,290,15557.811,-28854.531,-45667.094,1293.2227,356.79567,290.04513,4.40E-05,0.10665704,929.84941,1661.7465
14,16.683261,30.614,15,-100,13925.716,-26713.555,-45250.805,1282.0597,130.07917,290.06076,0.000119954,0.10372506,1144.3313,1413.6788
4,16.613197,25.618,15,-290,13179.07,-25694.07,-45051.027,1304.2841,43.614017,290.02796,0.000358893,0.1048273,1255.6904,1345.7136
20,16.733238,1.618,15,100,14798.296,-27832.291,-45478.582,1314.5449,373.00885,290.16339,4.22E-05,0.10870216,933.57118,1707.8228
0,16.590334,1.624,15,-290,13277.869,-25855.692,-45074.298,1367.5477,377.14409,290.09615,4.19E-05,0.11108154,979.26531,1756.3913
24,16.759149,30.613,15,100,14765.487,-27828.427,-45479.24,1272.8082,143.40014,290.03834,0.000109467,0.10548549,1124.9826,1420.583
31,16.808668,3.618,15,290,15567.268,-28936.474,-45689.543,1289.0279,303.17628,290.10724,5.18E-05,0.10771004,978.51433,1602.4655
28,16.785897,16.621,15,200,15286.083,-28404.899,-45574.956,1273.3313,165.95388,290.11492,9.42E-05,0.10399739,1098.0048,1442.2275
25,16.771182,1.617,15,200,15187.737,-28346.721,-45566.116,1301.9215,366.7696,290.07975,4.27E-05,0.10692299,928.8418,1690.0168
26,16.77516,3.62,15,200,15366.627,-28438.284,-45587.907,1302.8438,327.09074,290.05935,4.79E-05,0.10683309,967.73686,1648.2126
6,16.627822,3.616,15,-200,13493.27,-26075.575,-45125.651,1341.0028,341.68857,290.06593,4.60E-05,0.10839001,1003.6805,1710.2488
21,16.737216,5.62,15,100,14808.246,-27829.907,-45486.229,1310.1427,327.16568,290.05631,4.80E-05,0.10755584,983.03312,1659.5931
18,16.711672,21.614,15,0,14392.493,-27296.276,-45355.196,1289.6636,210.06201,289.99513,7.45E-05,0.10440701,1077.2822,1513.0916
7,16.632356,9.625,15,-200,13581.132,-26215.407,-45152.129,1328.6095,254.64607,290.08646,6.21E-05,0.11052564,1061.7935,1584.7116
13,16.673728,21.615,15,-100,13967.9,-26771.116,-45284.149,1304.4332,181.27348,290.05654,8.74E-05,0.10932121,1113.3943,1487.1916
9,16.646704,25.62,15,-200,13574.389,-26164.342,-45148.018,1300.6972,93.81791,290.0654,0.000166414,0.10409511,1203.3123,1397.4453
3,16.605051,16.62,15,-290,13181.331,-25631.945,-45043.339,1297.9785,96.941464,290.10627,0.000161598,0.10585857,1198.5278,1398.947
8,16.638558,16.623,15,-200,13607.733,-26239.541,-45164.011,1312.319,142.82322,289.99865,0.000109639,0.10595564,1167.5103,1462.2977
2,16.598849,9.626,15,-290,13094.825,-25623.763,-45039.227,1318.1884,182.11013,290.10278,8.62E-05,0.10737551,1133.9437,1511.2078
23,16.749616,21.615,15,100,14777.78,-27844.585,-45481.008,1282.9013,115.06517,290.05544,0.000133174,0.084907446,1204.0378,1447.144
15,16.695295,1.618,15,0,14410.912,-27288.136,-45349.81,1322.2065,382.98752,289.91995,4.10E-05,0.10729884,924.53909,1715.5417
12,16.666419,13.61,15,-100,13970.408,-26745.501,-45261.742,1315.8477,242.23163,290.09893,6.60E-05,0.10600916,1066.9069,1577.8507
19,16.721205,30.613,15,0,14393.397,-27289.41,-45362.144,1283.8257,179.47121,290.24001,8.71E-05,0.10482549,1096.2189,1467.9124
16,16.699272,5.619,15,0,14396.193,-27302.526,-45359.225,1318.9752,362.64235,290.00865,4.35E-05,0.10939343,943.44625,1690.9073
1,16.594314,3.618,15,-290,13105.31,-25545.069,-45027.139,1360.2059,316.30961,290.13308,4.98E-05,0.10946637,1026.7106,1681.8045
11,16.661328,5.621,15,-100,13966.132,-26733.948,-45270.088,1333.5628,333.16544,290.1017,4.71E-05,0.10792291,1003.158,1691.8521
5,16.623843,1.618,15,-200,13664.472,-26214.625,-45152.17,1346.3776,399.25828,290.13848,3.93E-05,0.10767059,948.32938,1775.8322
10,16.657351,1.613,15,-100,13982.742,-26763.592,-45269.142,1337.7311,387.62094,290.10363,4.06E-05,0.10867346,937.52536,1735.7474
22,16.742307,13.606,15,100,14791.389,-27833.443,-45463.164,1293.0345,257.2742,290.12928,6.16E-05,0.10880811,1021.8797,1553.4032
17,16.704363,13.608,15,0,14398.002,-27304.417,-45363.748,1302.728,268.15491,290.08584,5.85E-05,0.1064475,1032.3055,1584.8359
33,16.819405,16.622,15,290,15607.355,-28979.85,-45692.997,1264.7316,114.95595,290.05278,0.000136076,0.10446233,1141.6781,1378.7765
32,16.8132,9.628,15,290,15540.913,-28822.38,-45670.137,1275.9632,205.83533,290.0345,7.60E-05,0.10497899,1059.0852,1484.5309
39,16.858553,15.608,25,-400,22323.47,-25588.322,-44857.458,1260.8802,125.6243,290.11496,0.000125421,0.10574662,1134.2313,1393.9405
34,16.827551,25.619,15,290,15716.227,-28930.018,-45684.609,1255.6053,48.428915,290.2627,0.000322016,0.10307287,1203.2885,1304.1964
36,16.842174,3.618,25,-400,22376.056,-25690.287,-44867.243,1284.5805,299.06145,290.03734,5.24E-05,0.10687518,985.72402,1604.5588
43,16.880852,14.619,25,-300,22834.981,-26261.209,-44991.246,1263.6315,180.10457,290.09314,8.67E-05,0.10394972,1077.1391,1447.3458
41,16.870396,3.618,25,-300,22944.1,-26409.839,-45009.254,1293.375,344.79814,290.04679,4.54E-05,0.10590271,944.45365,1656.011
35,16.838196,1.617,25,-400,22465.481,-25752.782,-44892.899,1289.7544,365.93251,290.15011,4.29E-05,0.10548335,908.95645,1667.2355
42,16.87493,8.613,25,-300,22717.844,-26190.409,-44971.1,1277.0695,253.9478,290.00302,6.17E-05,0.10484152,1014.5833,1538.6692
40,16.866416,1.621,25,-300,22976.087,-26480.145,-45031.292,1289.9056,356.68106,290.14407,4.41E-05,0.10835281,924.65798,1664.544
37,16.846709,6.611,25,-400,22291.36,-25877.031,-44936.769,1274.4129,233.31068,289.90165,6.71E-05,0.10549216,1027.948,1509.7389
53,16.947585,21.615,25,0,24067.194,-27966.737,-45337.188,1252.1697,206.74776,290.08865,7.55E-05,0.1028149,1039.7473,1468.4548
38,16.852075,10.615,25,-400,22242.844,-25827.816,-44926.161,1264.2202,181.79661,290.06888,8.59E-05,0.10396061,1078.6713,1454.5004
64,17.024683,20.626,25,300,25249.576,-29626.217,-45640.657,1232.7831,133.94231,290.11233,0.000116559,0.10229395,1090.3412,1368.982
45,16.8977,1.616,25,-150,23445.989,-27140.533,-45162.408,1288.5826,377.77728,290.08624,4.15E-05,0.10682481,903.49371,1681.0416
46,16.901678,3.618,25,-150,23365.075,-27101.022,-45160.475,1286.726,320.36756,290.0843,4.94E-05,0.10711904,963.95582,1630.327
48,16.912416,16.62,25,-150,23359.442,-27091.154,-45143.125,1266.2874,203.63565,290.04909,7.71E-05,0.10614677,1052.8726,1473.6829
54,16.957118,30.614,25,0,24043.594,-27947.125,-45311.244,1246.591,162.43719,290.11836,9.62E-05,0.10438509,1075.2315,1409.6574
51,16.935186,5.622,25,0,24062.959,-27970.15,-45328.636,1281.5177,352.52681,290.07298,4.46E-05,0.10793196,916.92459,1643.1562
65,17.033942,1.615,25,400,25745.258,-30294.499,-45768.977,1262.9236,352.85661,290.02376,4.45E-05,0.1062349,912.80011,1642.6746
49,16.920562,25.618,25,-150,23391.471,-27161.913,-45170.96,1245.4801,147.76796,290.07577,0.000105371,0.10200479,1089.4805,1393.7114
69,17.054298,15.607,25,400,26047.863,-30207.829,-45749.242,1217.8283,129.92314,290.12118,0.000120375,0.10274496,1084.5398,1354.2481
66,17.037919,3.619,25,400,26213.392,-30469.238,-45796.648,1255.6522,312.03954,289.98096,5.02E-05,0.10347553,927.91155,1574.6743
67,17.042454,6.61,25,400,25788.469,-30145.787,-45749.859,1241.8037,251.10293,290.05588,6.31E-05,0.10826512,978.01978,1497.2125
74,17.084187,20.626,40,-550,36427.737,-26018.96,-44674.619,1202.2299,102.07003,290.08867,0.00015323,0.10268914,1096.2531,1307.3226
68,17.047819,10.616,25,400,25732.553,-30219.506,-45770.046,1227.7031,185.40752,290.1084,8.43E-05,0.10504403,1042.6191,1424.6032
50,16.931207,1.617,25,0,24075.746,-27965.298,-45333.158,1287.2229,392.05077,290.20675,4.01E-05,0.10819283,896.71487,1707.174
61,17.006637,3.619,25,300,25429.906,-29643.65,-45654.02,1262.7831,328.94615,290.15147,4.77E-05,0.10734389,937.14345,1617.3313
44,16.888442,20.624,25,-300,22872.313,-26341.218,-45004.156,1250.7329,117.47411,290.08954,0.000132583,0.1024565,1125.439,1368.4802
71,17.066141,3.62,40,-550,36508.611,-26134.822,-44708.169,1242.642,326.34514,290.1236,4.80E-05,0.1060392,915.84865,1589.5756
60,17.002658,1.618,25,300,25336.041,-29661.001,-45661.996,1270.1481,365.80753,290.15856,4.32E-05,0.10918391,903.55878,1658.1079
72,17.070675,8.612,40,-550,35798.555,-25839.781,-44656.077,1233.7358,233.23456,290.1609,6.69E-05,0.10450956,984.39512,1465.8271
70,17.062162,1.616,40,-550,36361.008,-25805.943,-44643.166,1249.1531,372.08748,290.14114,4.22E-05,0.10760283,882.2832,1652.7067
47,16.906213,9.625,25,-150,23426.501,-27120.839,-45149.004,1275.1057,263.13373,290.06948,5.96E-05,0.10586554,1009.6991,1554.0888
55,16.969151,1.616,25,150,24784.608,-28827.272,-45488.655,1281.6342,362.38613,290.07841,4.34E-05,0.10737844,916.78569,1668.1638
52,16.940276,13.607,25,0,24069.743,-27970.232,-45330.527,1266.6146,255.00349,290.0559,6.14E-05,0.10626376,1012.1676,1538.6809
73,17.076597,14.619,40,-550,36465.728,-26043.053,-44687.735,1214.3949,155.74785,290.06732,0.000100285,0.10406037,1053.7398,1375.5632
56,16.97313,3.618,25,150,24722.36,-28775.344,-45484.42,1278.8678,362.47544,290.17947,4.35E-05,0.10994103,906.12621,1652.7627
75,17.093445,1.619,40,-400,36631.01,-26744.185,-44818.357,1233.8258,377.25934,289.93231,4.18E-05,0.10830658,853.18502,1633.5221
59,16.992013,25.618,25,150,24680.628,-28785.993,-45479.404,1233.9257,162.92381,290.15549,9.57E-05,0.10316181,1061.1968,1397.0658
57,16.977664,9.625,25,150,24729.966,-28825.71,-45488.655,1266.1402,275.93533,290.06888,5.68E-05,0.10708309,977.92725,1545.2243
58,16.983867,16.622,25,150,24711.958,-28761.529,-45473.443,1250.4443,219.56325,290.09856,7.08E-05,0.10171287,1019.5753,1474.2227
62,17.011171,8.613,25,300,25267.297,-29684.847,-45666.354,1252.8898,267.35852,290.06739,5.86E-05,0.10603416,975.54981,1528.9956
63,17.017093,14.618,25,300,25375.059,-29587.076,-45639.547,1241.1406,183.3446,290.05261,8.52E-05,0.10436285,1048.7581,1428.7268
83,17.141668,16.62,40,-200,37773.882,-27879.82,-45044.449,1199.432,234.46418,290.14015,6.67E-05,0.10484093,956.99234,1440.5834
80,17.126952,1.615,40,-200,37659.541,-27813.913,-45035.65,1228.1955,375.64295,290.1068,4.20E-05,0.10456821,854.14065,1635.7482
77,17.101958,9.623,40,-400,36978.431,-26730.124,-44805.735,1213.296,257.71359,290.15634,6.08E-05,0.1057305,956.47709,1489.5936
85,17.16046,1.614,40,0,38549.68,-28962.787,-45247.475,1221.5264,377.67713,289.96085,4.20E-05,0.10699601,834.89621,1617.4775
91,17.202382,3.619,40,200,39329.425,-30093.201,-45497.618,1221.5876,365.97287,290.1172,4.29E-05,0.10738434,861.03797,1616.1438
88,17.176837,21.614,40,0,38541.704,-28961.389,-45254.752,1192.0362,218.8524,290.12973,7.12E-05,0.102981,967.34727,1418.3396
86,17.164438,5.622,40,0,38553.093,-28978.205,-45262.112,1218.8448,345.70714,290.1303,4.52E-05,0.10531682,866.81086,1577.5528
87,17.169529,13.609,40,0,38548.241,-28967.803,-45261.248,1203.4481,295.61721,290.10168,5.31E-05,0.10586606,907.5121,1518.5384
93,17.213124,16.625,40,200,39353.025,-30025.073,-45462.876,1194.2911,242.67391,290.07752,6.46E-05,0.10486073,939.36285,1441.6169
95,17.231917,1.617,40,400,40473.367,-31188.913,-45690.653,1208.8794,353.9988,290.17044,4.42E-05,0.10510288,840.38858,1569.6316
89,17.186371,30.614,40,0,38551.571,-28974.217,-45249.859,1178.3687,180.72826,290.20263,8.61E-05,0.10172006,988.2745,1361.978
96,17.235895,3.619,40,400,40200.857,-31267.772,-45704.139,1213.5006,342.84406,290.11837,4.58E-05,0.1069095,867.46143,1578.084
102,17.273937,8.611,40,550,40900.141,-31988.928,-45855.936,1186.917,225.50647,290.04672,6.93E-05,0.10405059,957.79097,1423.0171
76,17.097424,3.62,40,-400,36998.577,-26773.171,-44834.516,1235.1016,346.27512,290.05595,4.53E-05,0.10653163,888.00808,1604.1434
81,17.130931,3.62,40,-200,37795.796,-27920.688,-45059.62,1230.5523,371.39976,290.20467,4.23E-05,0.10774378,860.44414,1626.1922
100,17.265424,1.617,40,550,40904.252,-32019.641,-45880.358,1200.6081,349.99276,290.1108,4.47E-05,0.1051846,853.00228,1576.6745
79,17.116307,25.621,40,-400,36877.206,-26708.827,-44820.043,1186.2146,121.28107,290.17256,0.000128435,0.10244296,1057.3872,1308.5219
90,17.198404,1.617,40,200,39416.26,-30078.481,-45479.651,1215.4603,362.78492,290.13481,4.32E-05,0.10606531,842.98166,1593.1395
92,17.206916,9.643,40,200,39408.243,-30039.011,-45471.181,1198.8449,287.77472,290.12038,5.41E-05,0.10303397,908.80162,1506.3095
78,17.108161,16.621,40,-400,36975.265,-26796.401,-44830.404,1203.6524,184.42434,290.05395,8.47E-05,0.10360095,1018.2576,1399.904
110,17.330214,1.617,65,-600,60141.319,-27255.326,-44499.017,1186.0531,341.86327,290.17008,4.59E-05,0.10500024,840.38116,1544.7502
94,17.221272,25.617,40,200,39504.657,-30052.044,-45465.179,1180.272,180.07991,290.14626,8.66E-05,0.1002795,985.95474,1360.8735
84,17.149814,25.618,40,-200,37700.903,-27836.238,-45038.693,1191.9923,174.98135,290.12573,8.89E-05,0.10185995,1013.8212,1374.9869
99,17.254778,25.619,40,400,40052.35,-31151.334,-45694.765,1168.3869,126.96725,290.05983,0.000122198,0.099216275,1037.3884,1299.9853
82,17.135466,9.621,40,-200,37533.195,-27775.594,-45032.567,1218.5292,296.08733,290.11499,5.28E-05,0.10507127,909.09727,1518.9027
109,17.319568,25.62,65,-810,59313.015,-26008.805,-44254.959,1152.3082,85.902863,290.19154,0.000181859,0.10437076,1065.6682,1242.4934
97,17.24043,9.623,40,400,40104.401,-31166.054,-45693.244,1191.6943,244.12752,290.11944,6.41E-05,0.10354246,941.97042,1445.8983
108,17.311423,16.619,65,-810,59425.711,-25948.572,-44219.394,1164.0443,144.65549,290.13436,0.000108155,0.10477639,1010.0308,1308.646
113,17.344929,16.621,65,-600,60420.285,-27456.131,-44521.754,1154.7406,163.97459,290.12117,9.58E-05,0.10475591,978.04942,1315.8395
112,17.338727,9.625,65,-600,60367.247,-27303.143,-44493.59,1168.3187,236.42789,290.07796,6.61E-05,0.10485562,929.02836,1415.4464
111,17.334193,3.618,65,-600,60379.129,-27392.568,-44514.888,1186.5714,339.57122,290.13036,4.61E-05,0.10606696,833.60186,1533.3577
117,17.372234,9.626,65,-300,61347.595,-28925.126,-44817.864,1165.7842,256.79142,290.13222,6.14E-05,0.10797535,898.43584,1426.8369
118,17.378437,16.621,65,-300,61343.401,-28966.693,-44825.141,1145.0321,209.33321,290.15221,7.45E-05,0.10376739,927.59525,1359.0411
98,17.246633,16.619,40,400,40335.344,-31263.085,-45711.293,1181.3817,181.4788,290.1386,8.58E-05,0.10195941,988.85227,1364.1578
104,17.287448,20.625,40,550,40904.252,-31931.901,-45845.328,1160.7861,107.85163,290.06053,0.000144307,0.10170081,1049.2322,1271.9194
101,17.269402,3.62,40,550,40700.24,-31991.395,-45851.536,1201.3883,308.80487,289.95066,5.07E-05,0.10560655,882.22397,1520.4326
103,17.279858,14.619,40,550,40902.608,-32004.264,-45862.966,1170.154,150.51587,290.15831,0.00010348,0.10241778,1012.6998,1324.2295
115,17.363721,1.616,65,-300,61322.474,-28799.355,-44777.9,1178.0335,348.54158,289.98451,4.50E-05,0.10641927,816.67,1534.0371
114,17.353076,25.618,65,-600,60193.494,-27220.995,-44482.818,1146.0645,109.27682,290.139,0.000142601,0.10282746,1026.5636,1252.7092
105,17.296707,1.617,65,-810,59290.525,-26266.143,-44312.643,1193.5559,352.77532,290.13359,4.49E-05,0.10919638,839.2647,1565.503
116,17.3677,3.618,65,-300,61179.681,-28915.217,-44807.832,1183.3103,348.62304,290.09863,4.50E-05,0.10665541,834.1794,1556.4469
107,17.30522,9.624,65,-810,58781.191,-26172.113,-44265.114,1177.1506,217.36028,290.05981,7.19E-05,0.10418033,950.00645,1400.337
120,17.397229,1.617,65,0,62622.081,-30614.044,-45155.336,1161.8151,344.98676,290.13618,4.56E-05,0.10731272,816.4226,1530.6683
106,17.300685,3.619,65,-810,59684.243,-26381.1,-44329.089,1194.0252,319.41495,290.06255,4.90E-05,0.10614863,874.62087,1535.6317
119,17.386583,25.619,65,-300,61491.416,-29000.407,-44838.298,1134.2076,153.64749,290.12835,0.000101437,0.10297366,973.96275,1291.6837
123,17.413606,21.614,65,0,62626.522,-30618.115,-45141.028,1136.5753,201.56583,290.09088,7.74E-05,0.10296505,920.69365,1334.9932
129,17.458034,25.619,65,300,63860.51,-32365.417,-45486.106,1125.1638,167.16569,290.16444,9.33E-05,0.10351405,950.92234,1295.9564
128,17.449888,16.621,65,300,63754.063,-32238.536,-45457.12,1137.1304,222.075,290.11423,7.04E-05,0.10433028,907.77583,1368.9312
121,17.401207,5.62,65,0,62628.824,-30616.635,-45149.045,1161.5501,331.94229,289.98472,4.76E-05,0.10855569,829.46909,1515.0764
133,17.483396,16.619,65,600,64883.743,-33994.843,-45813.875,1126.6482,177.61784,290.10377,8.79E-05,0.10410534,945.6405,1312.8241
138,17.516902,16.621,65,810,66050.303,-35084.718,-46036.965,1119.0428,143.19707,290.09014,0.000109701,0.10669307,965.20544,1261.34
122,17.406297,13.607,65,0,62629.729,-30620.335,-45143.536,1146.5815,249.39312,290.12211,6.27E-05,0.10467115,885.13893,1398.4671
135,17.502187,1.616,65,810,66312.988,-35370.632,-46079.971,1156.0308,360.1418,290.27723,4.36E-05,0.10615982,789.30629,1528.6028
136,17.506165,3.618,65,810,66405.25,-35133.892,-46021.629,1149.1609,316.78317,290.25277,5.04E-05,0.1123352,833.91346,1489.5512
137,17.5107,9.624,65,810,66331.408,-35147.295,-46036.883,1132.6782,216.67774,290.14801,7.21E-05,0.10287612,909.77532,1358.6994
125,17.435172,1.617,65,300,64028.918,-32283.023,-45468.509,1159.3372,350.8193,290.15625,4.47E-05,0.10590333,794.51338,1519.4765
139,17.525049,25.619,65,810,65652.185,-35086.487,-46018.175,1111.3915,81.428588,290.12547,0.000191449,0.10269749,1025.1638,1192.9474
148,17.583917,16.621,90,-700,83342.095,-28340.554,-44265.854,1116.5615,184.06392,290.06194,8.48E-05,0.10352861,924.86002,1303.6955
146,17.57318,3.618,90,-700,83059.262,-28506.371,-44330.076,1143.3565,341.47558,290.03862,4.60E-05,0.1077462,796.30402,1498.0394
127,17.443685,9.624,65,300,64050.38,-32291.657,-45476.526,1149.7776,273.47202,290.13774,5.72E-05,0.10528879,873.29614,1436.1786
140,17.535694,1.615,90,-1070,82404.42,-26171.25,-43835.874,1138.577,305.62332,290.1871,5.12E-05,0.1051617,818.98915,1448.7179
144,17.558556,25.62,90,-1070,82230.584,-26568.338,-43926.409,1110.0885,86.354078,290.16061,0.000180815,0.10389385,1017.6174,1196.4735
130,17.468679,1.617,65,600,65319.933,-33825.984,-45766.88,1155.4999,361.37797,290.082,4.33E-05,0.10591597,797.41438,1545.1109
124,17.423139,30.612,65,0,62618.792,-30619.677,-45148.511,1128.5415,171.60068,290.098,9.10E-05,0.1035436,952.62073,1308.6924
145,17.569202,1.615,90,-700,83837.37,-28365.306,-44281.437,1149.6729,368.68251,290.3054,4.26E-05,0.1069528,765.58752,1524.2509
150,17.602708,1.618,90,-300,85330.76,-30664.78,-44737.238,1140.9745,358.75599,290.15457,4.41E-05,0.10758019,786.19146,1531.3237
126,17.439151,3.617,65,300,63804.388,-32289.889,-45489.108,1159.2876,327.26996,290.26969,4.80E-05,0.10704425,818.59226,1493.1956
132,17.477192,9.626,65,600,65464.453,-34060.792,-45812.354,1141.1248,247.01852,290.05088,6.33E-05,0.10466041,883.98321,1392.9562
155,17.636216,1.615,90,0,86527.299,-32251.94,-45042.804,1128.1711,358.60397,290.16408,4.38E-05,0.10678857,755.18439,1495.6439
152,17.611221,9.625,90,-300,85428.286,-30644.264,-44721.696,1123.5431,272.49428,290.1106,5.74E-05,0.10465825,840.27703,1403.5715
131,17.472658,3.619,65,600,65051.493,-33812.704,-45779.009,1153.7381,341.31016,290.12386,4.65E-05,0.10924862,805.51982,1517.965
143,17.550409,16.621,90,-1070,81721.124,-26590.006,-43945.651,1116.4335,148.84377,290.13023,0.000104996,0.10435319,960.5211,1267.4587
154,17.625571,25.617,90,-300,85137.436,-30583.702,-44716.146,1096.9615,177.60974,290.27683,8.77E-05,0.10272441,909.18166,1275.081
153,17.617424,16.62,90,-300,85284.423,-30535.762,-44698.507,1114.7247,232.90008,290.16325,6.71E-05,0.10423631,872.07015,1354.2228
142,17.544207,9.625,90,-1070,82657.155,-26215.12,-43848.66,1133.8981,198.8624,290.13805,7.96E-05,0.10922704,926.34013,1334.8518
134,17.491541,25.618,65,600,64919.143,-33937.529,-45807.461,1115.8676,120.31899,290.12358,0.00012953,0.10239366,992.87335,1241.3893
157,17.645284,13.607,90,0,86534.288,-32255.763,-45039.268,1112.999,264.10738,290.11411,5.91E-05,0.10375625,837.09586,1383.2072
160,17.67416,1.617,90,300,87669.442,-33952.001,-45368.887,1130.5168,375.57931,290.0316,4.18E-05,0.10728283,747.62348,1519.4169
141,17.539672,3.619,90,-1070,82223.759,-26419.502,-43899.437,1142.7558,323.67207,290.14977,4.85E-05,0.10687545,806.86011,1475.5136
161,17.678138,3.618,90,300,87860.341,-33867.674,-45353.387,1128.5669,341.69268,290.18349,4.60E-05,0.1081703,775.79685,1479.1728
151,17.606687,3.618,90,-300,85191.338,-30631.724,-44722.642,1134.9529,348.48911,290.09062,4.49E-05,0.10718593,792.27749,1511.4902
164,17.697021,25.618,90,300,87542.519,-33872.115,-45360.335,1093.2294,182.34427,290.13852,8.55E-05,0.10304541,908.65079,1285.2886
169,17.730528,25.62,90,700,89196.303,-35845.386,-45741.101,1071.67,134.95637,290.08467,0.000115393,0.10234396,927.45957,1205.8637
147,17.577714,9.625,90,-700,83924,-28401.363,-44284.315,1126.3815,238.58585,290.05597,6.56E-05,0.10584657,878.98414,1372.4805
158,17.652594,21.614,90,0,86516.773,-32259.505,-45036.308,1100.0257,187.56147,290.14546,8.31E-05,0.10266819,906.18909,1295.1442
165,17.707667,1.617,90,700,88956.889,-36073.574,-45796.401,1117.824,322.25484,290.10668,4.86E-05,0.10538994,799.31207,1465.2839
162,17.682672,9.626,90,300,87763.35,-33903.65,-45358.896,1122.3639,294.4777,290.10447,5.32E-05,0.10604952,818.52701,1428.6952
163,17.688875,16.62,90,300,87880.693,-33926.099,-45364.981,1104.1248,237.21546,290.17457,6.59E-05,0.10433951,859.90038,1346.7562
166,17.711645,3.619,90,700,89654.946,-36154.981,-45799.772,1120.7951,330.52241,290.20935,4.81E-05,0.11290047,794.04752,1475.9727
172,17.749687,9.626,90,1070,90355.635,-38036.074,-46183.17,1063.4824,215.28032,290.19079,7.28E-05,0.10379386,846.99373,1291.1881
149,17.592063,25.619,90,-700,83818.868,-28658.167,-44324.649,1106.1722,125.35354,290.14254,0.00012393,0.10033982,975.62778,1235.049
173,17.755889,16.62,90,1070,90684.928,-38021.724,-46161.872,1042.7727,147.95831,290.10989,0.000105307,0.10181885,1040.8247,1040.8521
168,17.722382,16.621,90,700,90046.076,-36243.954,-45821.358,1092.622,196.13033,290.30554,7.98E-05,0.10473187,893.14682,1298.0754
156,17.640194,5.62,90,0,86527.546,-32257.531,-45039.227,1125.5644,327.70577,290.21445,4.78E-05,0.10563768,789.40043,1468.6703
181,17.812167,3.62,120,-1000,107374.18,-28751.499,-43842.452,1039.5301,312.47894,290.23854,5.07E-05,0.11094227,723.37635,1372.3408
177,17.783194,9.625,120,-1380,107047.78,-27227.575,-43528.498,1035.1849,223.7648,290.14783,6.97E-05,0.10376275,800.59763,1263.4529
184,17.83105,25.619,120,-1000,106980.19,-28589.917,-43815.028,998.89805,125.20143,290.11415,0.000124548,0.10242699,871.12659,1129.7825
159,17.662127,30.613,90,0,86508.674,-32269.742,-45044.942,1091.3487,163.00444,290.01551,9.59E-05,0.10415752,918.31496,1254.5234
176,17.77866,3.617,120,-1380,106504.61,-26116.445,-43308.039,1050.5479,310.03911,290.10306,5.05E-05,0.10580458,728.2708,1366.6989
167,17.716179,9.626,90,700,89427.167,-36080.111,-45786.904,1109.1189,274.87923,290.13564,5.69E-05,0.10534826,833.36723,1402.1984
170,17.741174,1.617,90,1070,90827.763,-38042.405,-46171.288,1098.5225,344.48681,290.16587,4.55E-05,0.10512453,741.54605,1453.1711
174,17.764036,25.619,90,1070,91239.369,-38046.065,-46168.903,1023.4244,83.262121,290.08253,0.000187097,0.10261283,936.97118,1109.8369
190,17.875203,1.617,120,0,107374.18,-34171.431,-44898.408,1035.7141,350.77053,290.17984,4.51E-05,0.10860069,685.00273,1409.0781
179,17.797543,25.62,120,-1380,106088.19,-26624.337,-43435.167,1013.2276,88.81863,290.141,0.000175111,0.10012392,914.72933,1097.7151
189,17.864557,25.622,120,-500,107374.18,-31544.887,-44384.142,1005.9468,152.82252,290.14877,0.000101781,0.10148664,840.69813,1156.8978
199,17.936009,25.618,120,500,107374.18,-36969.756,-45426.654,989.07442,156.02002,290.12259,0.000100038,0.10320469,826.58353,1146.2448
185,17.841696,1.617,120,-500,107374.18,-31488.765,-44371.725,1029.4811,334.1838,290.12981,4.68E-05,0.10417909,685.03886,1378.6682
175,17.774681,1.617,120,-1380,107019.87,-27032.362,-43494.126,1054.5891,355.78003,290.09391,4.40E-05,0.10663705,702.15823,1439.4074
192,17.884272,13.606,120,0,107374.18,-34169.211,-44898.285,1019.6978,231.18156,290.15249,6.78E-05,0.10526989,784.76327,1261.3074
182,17.8167,9.625,120,-1000,107374.18,-28718.689,-43840.643,1024.7066,236.443,290.08175,6.60E-05,0.10310184,776.50718,1264.715
196,17.917126,3.618,120,500,107374.18,-37038.048,-45453.749,1022.0288,330.52505,290.0984,4.73E-05,0.10518059,688.52392,1375.0417
194,17.901114,30.613,120,0,107374.18,-34182.985,-44889.116,991.43592,159.66695,290.1265,9.77E-05,0.10306682,822.09925,1151.6684
178,17.789397,16.621,120,-1380,106118.41,-26576.932,-43411.033,1022.344,149.89427,290.14939,0.000104099,0.10350533,863.85523,1172.6902
197,17.92166,9.624,120,500,107374.18,-36981.679,-45422.871,1011.3954,263.25218,290.13274,5.93E-05,0.10411955,742.00572,1287.3781
180,17.808189,1.615,120,-1000,107374.18,-28706.683,-43845.7,1039.1059,337.6927,290.12597,4.63E-05,0.10456784,701.04737,1399.9425
200,17.946654,1.616,120,1000,107374.18,-39558.149,-45939.687,1018.929,346.68027,290.2193,4.51E-05,0.10572865,659.75261,1374.7928
193,17.891581,21.614,120,0,107374.18,-34182.368,-44897.627,1012.1445,194.23476,290.16157,8.13E-05,0.10509392,812.18055,1212.1528
187,17.850208,9.624,120,-500,107374.18,-31461.341,-44365.64,1021.2452,258.87377,290.13227,6.03E-05,0.10315265,759.41596,1294.3416
186,17.845674,3.618,120,-500,107374.18,-31454.393,-44357.787,1035.8943,326.00065,290.13846,4.80E-05,0.10525171,702.77574,1372.2748
191,17.879182,5.619,120,0,107374.18,-34176.571,-44892.529,1033.7833,314.91997,290.12486,4.96E-05,0.10469379,720.34122,1370.1638
202,17.955167,9.624,120,1000,107374.18,-39834.977,-45994.987,1009.4107,242.87887,290.11613,6.48E-05,0.10511867,761.93129,1267.8162
183,17.822904,16.621,120,-1000,107144.69,-28674.532,-43835.833,1016.7423,189.01918,290.05234,8.32E-05,0.10469795,813.79618,1204.82
195,17.913147,1.617,120,500,107374.18,-36913.305,-45429.902,1016.1647,330.12825,290.09767,4.74E-05,0.10039171,682.91163,1370.9672
203,17.961369,16.621,120,1000,107374.18,-39628.991,-45959.217,1001.0792,181.29056,290.09752,8.61E-05,0.10351679,815.77832,1190.2823
206,17.98414,3.618,120,1380,107374.18,-41901.417,-46402.806,1005.2519,234.22969,290.08754,6.68E-05,0.10373657,767.51734,1252.4423
204,17.969516,25.619,120,1000,107374.18,-39550.296,-45944.538,991.07767,113.95005,290.12109,0.000136719,0.10239988,869.50666,1102.8974
210,18.013667,1.619,40,-550,35807.56,-26244.434,-44754.588,1021.5263,363.64229,290.23989,4.31E-05,0.10496644,658.07342,1413.0781
198,17.927862,16.622,120,500,107374.18,-37036.773,-45447.828,998.07642,188.36094,290.22793,8.27E-05,0.10251003,808.38508,1198.8573
188,17.856411,16.621,120,-500,107374.18,-31403.657,-44347.673,1012.1875,199.8258,290.11443,7.78E-05,0.10123904,804.62847,1219.8261
211,18.017646,3.622,40,-550,36068.269,-26320.579,-44746.201,1008.0716,279.21046,290.0697,5.59E-05,0.10370715,720.70118,1294.7736
212,18.022181,8.612,40,-550,35376.922,-25992.358,-44705.949,997.98552,199.73567,289.9034,7.95E-05,0.11067244,797.79233,1209.9754
214,18.035692,20.628,40,-550,35784.206,-26103.328,-44714.337,976.99655,94.427988,290.03626,0.000164694,0.10108819,880.57842,1076.3913
213,18.028101,14.622,40,-550,35841.274,-26286.618,-44751.258,984.67954,143.36722,290.03362,0.000109162,0.10294558,837.99998,1134.7374
208,17.994877,16.62,120,1380,107374.18,-41659.743,-46345.78,987.79183,146.72657,290.1045,0.000105819,0.10046764,833.75331,1136.2265
221,18.082438,3.615,40,-200,37192.188,-27772.634,-45041.941,1008.244,318.31233,290.18399,4.94E-05,0.10701405,678.03764,1334.2452
222,18.086971,9.628,40,-200,37290.041,-27912.424,-45077.834,995.60684,274.95796,290.00444,5.66E-05,0.10128927,705.36401,1272.2825
219,18.067813,25.619,40,-400,36642.152,-26708.539,-44834.639,974.69699,105.46961,290.07685,0.000147286,0.10079742,864.24688,1082.1168
207,17.988674,9.626,120,1380,107374.18,-41463.007,-46309.804,1003.1035,221.22667,290.09993,7.06E-05,0.10422339,772.06676,1227.8928
216,18.04893,3.618,40,-400,36284.822,-26699.864,-44824.936,1008.3566,315.16616,290.13056,4.96E-05,0.10412488,685.55683,1340.0795
201,17.950632,3.618,120,1000,107374.18,-39769.275,-45987.586,1019.6413,323.79813,290.16282,4.86E-05,0.10816319,686.08004,1353.9503
209,18.003022,25.621,120,1380,107374.18,-41423.332,-46295.25,983.14443,85.46964,290.14447,0.000181193,0.099194707,889.4464,1067.5637
218,18.059667,16.62,40,-400,36735.483,-26774.158,-44848.659,981.98379,172.29525,290.07231,9.04E-05,0.10227443,808.89472,1163.5598
205,17.980161,1.617,120,1380,107374.18,-41814.993,-46363.583,1018.8347,351.94559,290.01491,4.47E-05,0.10717459,668.31587,1395.967
225,18.111966,1.616,40,0,38129.526,-28953.289,-45271.609,1004.5968,335.40091,290.13882,4.65E-05,0.10310647,669.5052,1362.7776
223,18.093174,16.619,40,-200,37311.873,-27821.396,-45048.396,981.96779,222.24626,290.03635,7.01E-05,0.10275812,749.6354,1206.9303
231,18.153889,3.616,40,200,38957.047,-30140.688,-45502.552,1007.1032,306.48181,290.03721,5.09E-05,0.10381248,687.79208,1321.1372
220,18.078459,1.617,40,-200,37263.687,-27817.079,-45051.068,1007.3065,341.01069,290.1422,4.58E-05,0.10390184,666.71644,1372.8997
233,18.164625,16.621,40,200,38977.646,-30062.405,-45500.661,984.94061,216.86648,290.14395,7.18E-05,0.10226745,766.90778,1214.3447
215,18.04495,1.62,40,-400,36366.764,-26960.45,-44895.489,1005.1062,321.47278,290.25025,4.85E-05,0.10272286,671.70532,1337.8401
232,18.158422,9.625,40,200,39240.658,-30255.646,-45524.508,1000.332,288.66364,290.06896,5.42E-05,0.10560944,710.69497,1306.305
226,18.115944,5.621,40,0,38136.927,-28951.933,-45283.45,1001.1021,306.44386,290.18141,5.10E-05,0.10377803,694.65717,1326.8883
228,18.128343,21.613,40,0,38113.204,-28959.046,-45269.841,983.87667,215.19188,290.17149,7.23E-05,0.10187853,760.36309,1207.0915
217,18.053464,9.625,40,-400,36340.779,-26792.331,-44866.873,996.53966,231.69787,290.15112,6.75E-05,0.10482883,762.60062,1239.8842
238,18.198132,16.622,40,400,39740.123,-31139.37,-45696.533,970.86736,168.64596,290.17284,9.21E-05,0.094363061,794.37888,1146.7524
234,18.172771,25.618,40,200,39006.796,-30071.451,-45506.17,971.11843,155.75677,290.1468,9.97E-05,0.10042955,806.78533,1129.7702
224,18.10132,25.62,40,-200,37450.39,-27876.325,-45064.76,973.95537,162.91961,290.12982,9.54E-05,0.10093947,807.30011,1144.7706
237,18.191929,9.625,40,400,39898.004,-31121.485,-45689.831,987.5558,241.28064,290.16092,6.45E-05,0.10260584,736.24441,1235.9071
244,18.238949,20.624,40,550,40908.898,-32021.367,-45856.635,964.14209,94.354205,290.2372,0.000164634,0.099321391,861.54664,1056.6756
242,18.225437,8.613,40,550,40845.129,-31774.883,-45809.558,984.73927,206.52138,290.23967,7.58E-05,0.10192878,772.02287,1200.6135
243,18.231359,14.619,40,550,40873.786,-32017.215,-45857.909,975.12333,139.24988,290.13105,0.000111493,0.10008,830.10671,1116.8832
240,18.216924,1.617,40,550,40397.551,-31991.683,-45863.213,993.58277,325.9777,290.13143,4.80E-05,0.104424,667.91158,1342.4622
230,18.149909,1.617,40,200,39125.125,-30030.665,-45465.836,1008.6951,371.63486,290.11664,4.23E-05,0.10450621,633.88364,1402.0558
239,18.206278,25.62,40,400,39509.673,-31044.97,-45671.329,960.71755,104.81564,290.14127,0.000147931,0.099743577,848.43584,1065.4732
246,18.252185,3.618,65,-810,58870.452,-26386.198,-44331.556,994.58174,281.09065,290.0532,5.56E-05,0.1041147,703.05468,1283.4403
227,18.121034,13.608,40,0,38138.777,-28968.214,-45283.82,988.40744,244.04576,290.12926,6.38E-05,0.10264281,734.33845,1237.6515
251,18.285693,3.618,65,-600,59396.725,-27301.745,-44519.904,991.9222,309.50099,290.06463,5.05E-05,0.10369691,681.57613,1321.1511
236,18.187395,3.619,40,400,39898.292,-31127.734,-45698.177,1000.7046,301.80041,290.12251,5.18E-05,0.10461701,689.10585,1310.1063
249,18.271069,25.618,65,-810,59134.739,-26241.351,-44290.359,955.56587,74.444307,290.0783,0.000208303,0.098342064,876.17105,1031.6471
229,18.137877,30.612,40,0,38160.28,-28967.68,-45269.759,975.8466,154.44854,290.14647,0.000101188,0.10303869,812.98083,1131.9081
235,18.183417,1.618,40,400,39827.739,-31169.672,-45705.002,1008.2258,356.9805,290.1544,4.37E-05,0.10332125,651.13316,1389.6749
252,18.290227,9.622,65,-600,59680.213,-27056.947,-44464.851,973.4073,240.94377,290.14642,6.48E-05,0.10410766,723.04485,1218.7127
245,18.248207,1.616,65,-810,59096.133,-26216.723,-44291.304,1002.0012,345.70557,290.09481,4.53E-05,0.10339803,654.62621,1371.6869
257,18.323734,9.626,65,-300,61213.93,-28976.108,-44832.748,972.93944,241.27544,290.2385,6.46E-05,0.10243083,728.85312,1227.2984
259,18.338083,25.618,65,-300,60816.717,-28922.494,-44836.407,945.8019,157.29914,290.06614,9.86E-05,0.099898754,781.7433,1108.7315
253,18.29643,16.622,65,-600,59728.441,-27410.782,-44534.047,967.23776,169.12234,290.13726,9.18E-05,0.10062662,788.55421,1137.8599
261,18.352707,5.62,65,0,62259.405,-30610.385,-45156.364,970.50545,287.88522,290.20328,5.42E-05,0.10300392,671.90397,1266.4597
250,18.281714,1.616,65,-600,60120.844,-27306.72,-44506.5,991.1216,315.84567,290.20718,4.94E-05,0.10296451,664.69352,1316.1651
255,18.315221,1.615,65,-300,61064.887,-28899.1,-44821.318,980.12926,309.87618,290.11783,5.03E-05,0.102575,664.90287,1305.7335
256,18.319199,3.621,65,-300,61019.99,-29015.949,-44849.07,986.19548,320.18174,290.16349,4.87E-05,0.10343377,652.16879,1310.2858
248,18.262922,16.622,65,-810,58846.769,-26308.861,-44319.797,965.52945,133.07573,290.17902,0.000116601,0.099854587,828.29117,1102.2846
264,18.374639,30.613,65,0,62252.251,-30598.462,-45152.17,940.98048,155.68022,290.0792,9.99E-05,0.10007805,780.00771,1101.2246
268,18.401388,16.621,65,300,63537.14,-32234.425,-45476.444,952.01655,216.51688,290.14245,7.18E-05,0.10130966,725.68489,1172.1636
241,18.220902,3.619,40,550,40901.169,-32042.213,-45863.871,992.79259,296.49412,290.12683,5.26E-05,0.10303842,687.6814,1303.1974
260,18.348729,1.616,65,0,62265.408,-30611.824,-45159.612,974.48772,317.57217,290.14938,4.92E-05,0.10261833,650.0337,1304.7845
247,18.256719,9.625,65,-810,58943.472,-26079.934,-44273.625,973.86529,207.30292,290.11142,7.57E-05,0.10657496,760.40348,1187.445
265,18.386673,1.617,65,300,63466.915,-32268.468,-45473.813,970.36108,325.03574,290.15401,4.80E-05,0.10371969,648.03156,1320.029
254,18.304576,25.619,65,-600,59657.394,-27272.06,-44506.952,949.75141,110.86464,290.28117,0.000140647,0.10175253,836.5288,1064.7338
266,18.390651,3.618,65,300,63668.996,-32222.501,-45459.669,976.93558,315.78951,290.10551,4.94E-05,0.10298165,664.42673,1316.0581
262,18.357798,13.603,65,0,62268.203,-30614.702,-45150.978,964.69913,251.08465,290.07545,6.19E-05,0.10084053,482.67477,1438.5576
267,18.395185,9.625,65,300,63569.415,-32212.511,-45477.636,965.30232,257.00949,290.08629,6.06E-05,0.10256187,708.21775,1240.2469
273,18.434895,16.621,65,600,65108.437,-33933.746,-45795.291,946.87709,142.34868,290.16552,0.000109,0.099935992,795.0867,1088.1052
271,18.424158,3.62,65,600,65220.682,-33837.332,-45778.516,973.17665,308.7918,290.27724,5.06E-05,0.10384433,659.88723,1300.931
275,18.453688,1.614,65,810,65060.209,-35300.202,-46096.088,964.76162,331.33065,290.21538,4.69E-05,0.10124795,631.19841,1314.7915
258,18.329937,16.62,65,-300,60804.588,-28915.875,-44823.332,962.40226,214.71491,290.12164,7.24E-05,0.10092118,737.47899,1179.4907
282,18.495707,9.626,90,-1070,81928.098,-26669.44,-43978.337,961.74452,208.81669,290.11301,7.45E-05,0.10184488,745.43127,1174.9122
263,18.365106,21.614,65,0,62270.588,-30612.153,-45150.608,952.16354,183.2734,290.16629,8.48E-05,0.10084584,759.80162,1138.1681
281,18.491172,3.619,90,-1070,81794.022,-26685.721,-43978.83,968.30556,279.79322,290.2322,5.82E-05,0.11116658,678.7539,1267.1451
278,18.468402,16.621,65,810,65661.806,-35076.125,-46025.453,944.99869,126.54341,290.13092,0.000122552,0.099763898,812.87615,1074.8612
283,18.501909,16.624,90,-1070,82000.873,-27018.382,-44023.44,947.38288,136.21649,290.16891,0.000114154,0.10152959,803.5142,1083.7282
269,18.409534,25.618,65,300,63573.074,-32332.319,-45495.768,943.45427,163.81286,290.11058,9.46E-05,0.099498371,774.62152,1112.4189
276,18.457666,3.616,65,810,66465.608,-35340.659,-46076.271,966.70223,304.10627,290.28864,5.18E-05,0.10710561,663.39216,1290.2341
280,18.487194,1.616,90,-1070,81891.177,-26412.225,-43902.973,970.23955,331.84313,290.16442,4.68E-05,0.10125795,629.96157,1321.7657
285,18.5207,1.62,90,-700,83561.28,-28891.124,-44384.759,966.39061,335.24535,290.09966,4.65E-05,0.10287425,620.19717,1310.6109
289,18.543563,25.618,90,-700,83115.097,-28474.63,-44309.806,931.01228,120.12832,290.12873,0.000129749,0.10075418,808.73113,1055.9254
286,18.524679,3.621,90,-700,83998.336,-29000.778,-44418.638,963.84998,309.24699,290.02587,5.06E-05,0.10423431,643.05592,1280.237
295,18.587716,1.617,90,0,86212.561,-32239.482,-45038.528,967.46641,357.96681,289.98607,4.41E-05,0.10425196,607.96053,1351.3425
272,18.428693,9.624,65,600,64933.533,-33898.552,-45809.023,955.96255,224.49718,290.21347,6.91E-05,0.098209157,723.59713,1189.3524
270,18.42018,1.616,65,600,64299.044,-33856.82,-45805.693,974.05911,327.4519,290.11404,4.75E-05,0.10164835,647.16453,1324.6536
288,18.535416,16.625,90,-700,83538.626,-28730.036,-44348.824,935.78687,174.59103,290.18176,8.88E-05,0.099769933,753.66935,1113.6135
299,18.613627,30.612,90,0,86226.622,-32260.615,-45043.298,921.16582,142.4224,290.17983,0.000108782,0.098935103,775.22179,1068.4045
293,18.568923,16.625,90,-300,85085.507,-30796.184,-44764.661,942.56373,209.41747,290.26507,7.42E-05,0.10127326,735.11941,1169.123
296,18.591694,5.62,90,0,86222.593,-32247.705,-45046.875,958.37881,283.52418,290.17407,5.49E-05,0.10220596,663.09467,1247.8649
298,18.604094,21.613,90,0,86223.127,-32252.31,-45045.271,940.88619,197.21746,290.06369,7.90E-05,0.10209614,740.28369,1145.8173
287,18.529214,9.626,90,-700,83427.45,-28625.44,-44337.353,954.88888,237.66648,290.12141,6.57E-05,0.10143109,718.46723,1210.7752
277,18.4622,9.622,65,810,65191.079,-35274.629,-46080.177,957.06049,194.99427,290.27744,8.11E-05,0.1033036,757.30468,1163.7357
300,18.62566,1.618,90,300,87495.36,-33883.339,-45376.329,949.07891,330.19227,290.16008,4.77E-05,0.10441444,607.50966,1289.9853
274,18.443041,25.619,65,600,64901.875,-34019.964,-45822.674,935.20341,96.321297,290.10392,0.000161046,0.099076084,836.43321,1034.6375
297,18.596785,13.606,90,0,86214.658,-32242.565,-45041.571,949.77362,228.98437,290.02489,6.78E-05,0.10047499,708.94344,1180.7333
279,18.476549,25.618,65,810,66289.963,-35335.437,-46069.24,935.47048,69.677345,290.16858,0.000222529,0.098763483,857.8297,1002.1804
302,18.634172,9.624,90,300,87329.131,-33898.839,-45377.974,942.15602,245.84955,290.09597,6.31E-05,0.099608501,695.91055,1202.7965
284,18.510055,25.623,90,-1070,81919.26,-26888.87,-44004.856,933.72024,78.365821,290.14927,0.00019763,0.098875561,850.62134,1013.015
304,18.648521,25.619,90,300,87535.242,-33943.285,-45386.855,920.33998,153.74442,290.08015,0.000100606,0.096242322,756.95369,1076.117
310,18.692674,1.616,90,1070,90961.347,-37945.169,-46146.66,948.41551,328.80784,290.12859,4.73E-05,0.10068199,621.90277,1303.2689
290,18.554209,1.617,90,-300,84877.916,-30687.147,-44746.941,963.19003,345.01839,290.11545,4.49E-05,0.098863369,613.57293,1325.9321
291,18.558186,3.62,90,-300,85063.223,-30741.583,-44753.437,963.07863,305.57211,290.08795,5.09E-05,0.10188527,661.34121,1295.5881
292,18.562721,9.626,90,-300,85018.119,-30668.316,-44732.674,955.51531,258.64327,290.16507,6.00E-05,0.10004885,688.21138,1225.5462
301,18.629638,3.618,90,300,87343.809,-33886.176,-45372.793,955.48931,334.32401,290.12121,4.67E-05,0.10311712,626.92989,1316.7267
305,18.659167,1.617,90,700,89402.374,-36076.657,-45792.577,952.35564,344.87765,290.17434,4.52E-05,0.10264293,594.97947,1304.263
306,18.663145,3.619,90,700,88440.027,-35998.662,-45793.112,952.2232,287.84888,290.16608,5.40E-05,0.10065545,662.88099,1259.6544
309,18.682028,25.619,90,700,89219.863,-36087.841,-45785.67,917.9173,117.83426,290.12268,0.000131396,0.098639827,791.15091,1034.2127
294,18.57707,25.619,90,-300,84965.492,-30665.808,-44743.199,934.88309,156.07324,290.0787,0.000100006,0.10275625,774.74597,1098.052
317,18.734695,9.622,120,-1380,106162.81,-26337.972,-43386.569,928.27176,204.74481,290.15433,7.59E-05,0.10034121,722.45698,1145.341
312,18.701187,9.625,90,1070,91281.266,-38371.531,-46242.047,929.86564,177.15966,290.06372,8.86E-05,0.10473027,744.29754,1109.5509
308,18.673882,16.621,90,700,88855.375,-36187.832,-45823.167,922.23452,163.59484,290.05013,9.48E-05,0.10010676,749.16196,1086.9896
320,18.759688,1.617,120,-1000,107254.02,-29166.841,-43924.6,934.92323,325.83086,290.10889,4.76E-05,0.09979236,595.85437,1264.9941
316,18.73016,3.618,120,-1380,106894.09,-26751.629,-43437.798,941.40778,261.57584,290.1679,5.94E-05,0.10110833,668.68742,1207.1409
313,18.70739,16.621,90,1070,89830.509,-37690.174,-46112.822,924.78183,121.84719,290.07833,0.000127798,0.10107736,793.23501,1043.9266
307,18.66768,9.624,90,700,89158.025,-36187.38,-45814.327,938.73189,229.54915,290.10304,6.77E-05,0.10043482,707.02392,1179.8246
319,18.749043,25.62,120,-1380,106437.46,-27026.729,-43495.236,906.14816,69.917786,290.24863,0.000224396,0.1036457,830.08684,974.07478
323,18.774405,16.619,120,-1000,107374.18,-28232.587,-43743.077,915.44641,168.52004,290.15576,9.20E-05,0.099560929,747.36048,1095.9426
318,18.740897,16.62,120,-1380,107019.37,-26603.286,-43400.466,916.07367,119.64703,290.14307,0.000129168,0.097576359,790.49724,1038.7452
311,18.696652,3.619,90,1070,90326.031,-38294.029,-46234.605,942.28935,272.80459,290.08665,5.72E-05,0.10197848,667.15481,1229.3098
322,18.768201,9.627,120,-1000,107126.11,-28938.53,-43888.377,928.85074,229.49566,290.10676,6.73E-05,0.096096308,691.23574,1166.4208
327,18.801709,9.625,120,-500,107374.18,-31462.369,-44386.938,928.58753,253.19533,290.14136,6.14E-05,0.10080342,674.54909,1198.0873
303,18.640375,16.621,90,300,87486.15,-33842.553,-45362.72,932.53463,199.39852,290.202,7.78E-05,0.10009544,723.5137,1134.2944
329,18.816057,25.62,120,-500,107374.18,-31472.154,-44386.239,906.02683,155.22845,290.14594,0.000101224,0.10342532,742.34261,1063.5867
314,18.715536,25.619,90,1070,90645.951,-38037.389,-46177.249,910.06532,66.004243,290.11465,0.000234762,0.098955411,841.9204,978.35233
330,18.826702,1.619,120,0,107374.18,-34163.661,-44892.282,931.08215,301.06897,290.07284,5.17E-05,0.10133511,631.22761,1254.6613
315,18.726181,1.618,120,-1380,105950.45,-26868.025,-43475.007,947.98917,327.88206,290.10736,4.71E-05,0.098204109,605.47615,1282.3319
335,18.864647,1.616,120,500,107374.18,-37239.141,-45487.093,937.97041,339.30823,290.12594,4.58E-05,0.1002366,601.62526,1302.1424
326,18.797174,3.618,120,-500,107374.18,-31231.303,-44330.076,936.6605,278.0001,290.10801,5.60E-05,0.10136752,659.51901,1234.7436
321,18.763667,3.62,120,-1000,107374.18,-28744.139,-43845.207,934.85619,263.34379,290.05535,5.95E-05,0.10340083,673.07505,1220.1573
334,18.852614,30.612,120,0,107374.18,-34180.23,-44910.208,909.09781,143.31555,290.13323,0.00010797,0.098141741,758.97265,1054.3607
337,18.873159,9.624,120,500,107374.18,-37000.263,-45433.315,926.59381,266.50303,290.06522,5.85E-05,0.10203074,650.75355,1202.6404
328,18.807911,16.621,120,-500,107374.18,-31444.278,-44377.481,921.01524,207.15213,290.11922,7.47E-05,0.099233105,705.44586,1135.1097
331,18.830681,5.62,120,0,107374.18,-34170.568,-44909.016,931.43992,270.36535,290.09939,5.74E-05,0.098459748,655.21007,1212.9818
336,18.868625,3.619,120,500,107374.18,-37015.188,-45455.558,935.70665,289.46576,290.15565,5.37E-05,0.10144647,633.70076,1228.6023
344,18.921016,25.62,120,1000,107374.18,-39523.037,-45933.396,901.3197,112.74567,290.16237,0.000137033,0.096132498,784.07036,1017.5256
324,18.78255,25.619,120,-1000,107340.73,-29004.684,-43898.41,903.73003,102.02946,290.10784,0.000151528,0.097664063,794.6037,1004.4771
340,18.898154,1.617,120,1000,107374.18,-39606.912,-45954.365,930.48172,307.75745,290.08956,5.06E-05,0.10130715,609.21699,1242.6214
343,18.91287,16.62,120,1000,107374.18,-39842.089,-46004.772,913.37957,175.69295,290.1285,8.79E-05,0.09693905,727.16622,1091.1873
342,18.906667,9.625,120,1000,107374.18,-39587.259,-45938.495,920.92047,201.89605,290.17538,7.67E-05,0.098877383,708.1819,1124.5454
325,18.793196,1.615,120,-500,107374.18,-31400.738,-44350.551,932.38095,292.66962,290.12595,5.30E-05,0.099839659,625.97321,1229.2995
346,18.93564,3.619,120,1380,107374.18,-41944.3,-46385.086,926.23038,281.92647,289.9494,5.52E-05,0.10194588,646.09823,1229.2654
332,18.835772,13.607,120,0,107374.18,-34176.982,-44893.228,922.43309,223.50346,290.09523,6.93E-05,0.096997359,697.51632,1160.9382
339,18.887508,25.618,120,500,107374.18,-36888.184,-45435.494,909.23734,152.89106,290.09839,0.000101449,0.098302934,755.35974,1071.3776
347,18.940174,9.625,120,1380,107374.18,-41826.834,-46382.866,913.04173,182.15691,290.16026,8.65E-05,0.097145863,724.58078,1109.7526
351,18.969147,3.618,65,-810,58028.045,-26196.124,-44322.881,923.41144,279.28647,290.16488,5.56E-05,0.10004195,639.10917,1213.6282
333,18.843081,21.614,120,0,107374.18,-34185.41,-44905.562,915.04166,166.20913,290.17456,9.36E-05,0.097820158,742.23217,1088.0709
348,18.946377,16.621,120,1380,107374.18,-42085.9,-46427.804,904.27838,125.46435,290.08716,0.000123916,0.099528744,772.36591,1032.0583
350,18.965168,1.619,65,-810,58706.978,-26372.754,-44340.807,926.74065,318.82208,290.20089,4.88E-05,0.10179915,610.13383,1267.1692
171,17.745153,3.618,90,1070,91362.1,-38645.069,-46287.026,1074.3161,14.850441,290.10149,0.000958087,0.01385549,1271.1637,1336.5131
338,18.879362,16.621,120,500,107374.18,-37006.965,-45437.837,914.75231,203.33133,290.07481,7.63E-05,0.099604056,709.29211,1129.122
357,19.007188,9.626,65,-600,59525.456,-27396.803,-44528.743,905.67823,214.12109,290.10044,7.23E-05,0.09779723,681.87843,1122.3539
341,18.902132,3.618,120,1000,107374.18,-39968.683,-46009.253,934.60057,281.84032,290.15076,5.51E-05,0.099439103,647.86401,1229.8734
353,18.979884,16.619,65,-810,57771.733,-25229.02,-44115.086,897.98993,121.97672,290.12121,0.000126641,0.09726677,770.40594,1024.5234
364,19.055045,25.617,65,-300,60516.782,-28902.636,-44832.049,884.52538,141.49452,290.07975,0.000109721,0.099880852,737.76984,1030.6039
355,18.998676,1.617,65,-600,59459.631,-27259.068,-44508.145,917.00628,311.93749,290.24396,5.00E-05,0.10161573,610.39184,1252.7698
349,18.954523,25.62,120,1380,107374.18,-41888.219,-46398.325,898.29956,76.601678,290.13128,0.00020219,0.098413487,813.92327,972.05652
360,19.032183,1.616,65,-300,60746.574,-29015.99,-44846.521,915.33887,308.4854,290.12184,5.04E-05,0.10167665,604.75506,1236.6692
345,18.931662,1.617,120,1380,107374.18,-41901.211,-46413.907,926.12105,298.53204,290.15422,5.25E-05,0.1040936,624.66829,1246.4024
367,19.074759,13.608,65,0,61974.107,-30611.906,-45170.096,893.69775,216.08323,290.11186,7.16E-05,0.097482378,675.18056,1122.0821
352,18.973681,9.625,65,-810,58665.452,-26394.504,-44341.835,911.51538,190.68957,290.11381,8.10E-05,0.096741313,713.65637,1107.6467
354,18.98803,25.619,65,-810,58665.616,-26270.624,-44318.44,889.99352,62.67245,290.06132,0.000246324,0.096016295,820.43799,948.65292
361,19.036161,3.62,65,-300,60759.238,-29055.501,-44862.351,918.37398,321.21276,290.14063,4.83E-05,0.099394136,588.50562,1254.7671
371,19.107613,3.615,65,300,63532.823,-32438.807,-45520.273,899.16285,293.84175,290.0941,5.28E-05,0.098600921,592.86352,1199.0456
368,19.082068,21.615,65,0,61933.239,-30563.267,-45148.223,887.04187,183.15204,290.11635,8.45E-05,0.097355432,699.61868,1078.5126
373,19.11835,16.621,65,300,63321.573,-32247.088,-45473.155,875.56008,184.02629,290.08948,8.39E-05,0.096837353,687.46314,1067.2237
365,19.06569,1.618,65,0,61963.376,-30611.947,-45155.665,910.17078,323.85077,290.14512,4.85E-05,0.10505305,576.33524,1242.1294
369,19.091601,30.613,65,0,62000.215,-30610.755,-45164.587,871.90378,151.46539,290.18992,0.000101694,0.095291058,718.5538,1030.9109
375,19.137141,1.616,65,600,64129.773,-33840.333,-45796.401,890.48062,289.2645,290.1543,5.36E-05,0.099286153,602.12384,1201.5529
359,19.021537,25.618,65,-600,59255.864,-27224.86,-44503.951,888.25383,100.69981,290.2262,0.000153437,0.096018727,784.19799,994.01413
374,19.126496,25.619,65,300,63220.8,-32253.872,-45480.103,866.0467,125.04961,290.14353,0.000123162,0.095578703,734.94656,994.29587
358,19.013391,16.62,65,-600,59278.971,-27318.355,-44516.656,895.1445,155.09367,290.11216,9.95E-05,0.096035871,737.16554,1058.6829
377,19.145654,9.626,65,600,64684.458,-33816.322,-45783.82,882.2041,202.95097,290.12213,7.61E-05,0.09714675,679.29371,1100.0396
356,19.002654,3.618,65,-600,59126.927,-27375.916,-44550.082,917.28749,280.16342,290.14346,5.54E-05,0.099830585,635.76765,1215.8384
381,19.174627,3.62,65,810,65191.531,-34795.639,-45972.579,889.94027,275.73787,290.13772,5.58E-05,0.095545324,603.33108,1175.2952
366,19.069669,5.62,65,0,61972.545,-30611.084,-45162.243,909.04083,307.4438,290.12889,5.03E-05,0.098701409,601.70159,1237.8035
378,19.151857,16.621,65,600,64845.711,-33947.068,-45811.202,871.14871,149.28458,290.15552,0.00010339,0.096461848,716.3131,1024.7374
362,19.040696,9.625,65,-300,60686.587,-28880.516,-44829.582,905.32018,237.17403,290.07466,6.54E-05,0.098971491,667.6595,1156.9769
383,19.185364,16.621,65,810,65649.76,-34803.945,-45967.933,865.24755,105.97129,290.24354,0.000146376,0.099987085,762.82981,982.2409
384,19.19351,25.62,65,810,65787.495,-35013.384,-46008.184,851.28231,66.709655,290.14038,0.000231263,0.096461008,781.69065,919.36996
363,19.046899,16.619,65,-300,60545.151,-28933.966,-44835.05,894.55739,188.84355,290.16047,8.18E-05,0.096703698,694.41695,1084.8558
385,19.204156,1.614,90,-1070,81145.921,-25966.992,-43827.404,883.78797,275.56114,290.21397,5.61E-05,0.097681153,609.11918,1176.598
387,19.212669,9.624,90,-1070,81788.553,-26323.005,-43889.446,872.76804,166.13531,290.20716,9.30E-05,0.096966598,698.25685,1041.2684
392,19.246176,9.624,90,-700,82916.181,-28326.945,-44290.194,870.50317,199.5419,290.22323,7.79E-05,0.099914895,669.23453,1079.9877
370,19.103634,1.618,65,300,63185.03,-32238.372,-45480.35,896.53366,296.75966,290.16368,5.22E-05,0.098382158,585.67565,1194.5668
372,19.112147,9.624,65,300,63190.909,-32192.035,-45477.595,885.91606,230.83845,290.17837,6.69E-05,0.097131891,643.19425,1118.2704
389,19.227018,25.617,90,-1070,81512.753,-26132.438,-43860.872,855.53973,64.22582,290.15174,0.00023976,0.094781015,789.6223,923.01406
386,19.208134,3.62,90,-1070,81847.513,-26425.669,-43904.248,886.92309,250.33712,290.13711,6.20E-05,0.099265665,638.6198,1155.9257
394,19.260524,25.62,90,-700,82991.916,-28635.677,-44349.441,844.73417,102.72692,290.1045,0.000149784,0.094402209,735.00781,947.90128
379,19.160003,25.62,65,600,64569.089,-33731.296,-45769.676,863.53607,98.544088,290.22974,0.000159029,0.10072029,759.96546,963.92343
398,19.285886,16.619,90,-300,85006.607,-30628.558,-44727.37,860.76783,182.06563,290.14243,8.47E-05,0.095649065,672.07042,1047.4245
380,19.170649,1.617,65,810,65334.365,-35194.331,-46052.013,887.7321,270.70679,290.11411,5.71E-05,0.098221295,604.91081,1163.2205
376,19.141119,3.621,65,600,64673.891,-33717.153,-45761.289,893.34315,275.62461,290.16088,5.63E-05,0.099854943,609.79783,1180.2729
393,19.252378,16.621,90,-700,83326.265,-28487.705,-44305.283,860.56573,146.65201,290.09898,0.000105396,0.097612698,711.27069,1015.7495
388,19.218871,16.621,90,-1070,81915.683,-26575.657,-43944.376,862.96731,107.91234,290.06696,0.000143178,0.096905351,749.78666,972.18304
382,19.179161,9.626,65,810,65256.986,-35004.339,-46023.109,877.11264,164.8981,290.14405,9.36E-05,0.096561764,710.94647,1052.003
397,19.279683,9.624,90,-300,84721.554,-30592.007,-44697.479,871.77224,250.75898,290.12991,6.17E-05,0.096584726,612.31394,1135.979
396,19.275149,3.617,90,-300,84781.459,-30504.432,-44706.072,875.41661,261.33479,290.14706,5.91E-05,0.096971395,604.87275,1146.501
391,19.241641,3.62,90,-700,83330.048,-28493.749,-44313.671,878.97834,250.61047,290.10697,6.18E-05,0.099122637,624.59693,1143.292
390,19.237663,1.617,90,-700,82829.839,-28420.523,-44309.231,888.35391,315.81764,290.14021,4.90E-05,0.097555714,557.3789,1209.3282
400,19.304677,1.616,90,0,86023.101,-32245.32,-45052.096,877.55739,282.00167,290.13555,5.47E-05,0.095853512,582.48513,1163.0603
409,19.365483,25.619,90,300,87413.047,-33898.634,-45358.238,841.8477,143.15319,290.08728,0.000107544,0.094509127,690.00017,986.08064
406,19.346599,3.619,90,300,87203.564,-33907.104,-45385.292,875.4511,280.12449,290.12097,5.53E-05,0.098983485,584.03488,1160.652
404,19.330589,30.613,90,0,86037.985,-32253.173,-45044.983,844.88895,131.9856,290.12672,0.000116835,0.095049706,710.68649,984.31351
402,19.313746,13.606,90,0,86032.106,-32241.126,-45043.256,862.43247,209.39584,290.15278,7.37E-05,0.096930277,642.88906,1074.818
395,19.27117,1.62,90,-300,84697.954,-30681.925,-44733.332,880.19341,318.22426,290.032,4.88E-05,0.10063848,554.4278,1210.1985
408,19.357337,16.622,90,300,87352.566,-33893.741,-45367.16,855.64685,189.52871,290.05198,8.19E-05,0.099845952,659.65495,1046.8804
413,19.390844,16.619,90,700,88760.686,-36031.225,-45790.768,840.8417,153.94165,290.13783,0.000100241,0.095640977,679.00762,996.03279
412,19.384641,9.626,90,700,89016.835,-36154.981,-45804.706,856.38392,213.37707,290.17237,7.25E-05,0.097887922,638.40702,1079.8354
418,19.424351,16.62,90,1070,90190.515,-38135.531,-46200.849,840.5111,104.11726,290.10183,0.000147964,0.094535696,729.41162,943.87121
411,19.380107,3.618,90,700,89229.689,-36292.388,-45842.82,865.23224,266.77328,290.15659,5.80E-05,0.097971113,600.46019,1151.5701
420,19.443143,1.615,120,-1380,106084.61,-26813.466,-43484.053,858.95296,280.4603,290.22609,5.50E-05,0.09539204,576.65804,1156.2208
416,19.413614,3.62,90,1070,90861.395,-38510.623,-46262.275,859.72465,246.92862,290.09838,6.26E-05,0.097344666,612.2227,1122.3126
399,19.294032,25.619,90,-300,84905.504,-30700.961,-44751.669,854.30252,141.53297,290.15613,0.00010895,0.095673364,703.17259,995.10014
401,19.308656,5.622,90,0,86033.832,-32236.48,-45049.259,876.33743,265.76676,290.10967,5.81E-05,0.097442604,599.80507,1147.2656
405,19.342621,1.616,90,300,87335.545,-33946.409,-45370.943,872.33556,290.41574,290.0934,5.32E-05,0.097250893,569.78554,1168.1135
403,19.321055,21.614,90,0,86046.866,-32249.802,-45051.644,854.86177,168.70999,290.13971,9.10E-05,0.092903359,676.21199,1025.1415
427,19.485163,9.626,120,-1000,107312.86,-29143.488,-43936.235,850.0407,197.93509,290.12007,7.80E-05,0.096345637,644.60329,1049.9624
407,19.351134,9.624,90,300,87166.684,-33898.922,-45380.852,865.43227,232.637,290.11719,6.65E-05,0.096800225,629.8117,1111.1984
426,19.480628,3.619,120,-1000,107374.18,-28817.57,-43862.968,860.08608,264.08013,290.1523,5.86E-05,0.098496107,596.11553,1141.1875
415,19.409636,1.616,90,1070,90370.643,-38306.323,-46239.456,858.8826,248.30594,290.14056,6.22E-05,0.096431783,600.49119,1113.6805
423,19.457858,16.621,120,-1380,106656.78,-26953.544,-43493.797,839.60153,118.50112,290.09788,0.00013066,0.096962516,715.91104,960.4324
410,19.376128,1.618,90,700,88894.27,-35971.444,-45763.92,864.46337,252.05089,290.14429,6.14E-05,0.097841979,603.29608,1123.2898
431,19.514136,3.618,120,-500,107374.18,-31422.2,-44373.904,854.5687,274.09667,290.09289,5.63E-05,0.094890899,567.49653,1134.9681
430,19.510157,1.617,120,-500,107374.18,-31344.821,-44358.322,852.56656,275.8422,290.17909,5.62E-05,0.09798811,575.2655,1143.9163
433,19.524873,16.621,120,-500,107374.18,-31389.924,-44366.504,835.64457,171.25104,290.12846,9.00E-05,0.095350797,658.24373,1011.6351
414,19.398991,25.617,90,700,88888.925,-36180.637,-45823.208,833.74162,106.02343,290.15666,0.000145907,0.095855942,725.95485,945.44919
419,19.432497,25.619,90,1070,89900.488,-37720.229,-46124.211,828.27887,65.675597,290.19681,0.000233562,0.092835252,760.57239,897.3569
434,19.533019,25.616,120,-500,107374.18,-31176.538,-44324.608,827.71382,113.63862,290.26009,0.000135065,0.091982904,709.09227,944.72591
432,19.51867,9.624,120,-500,107374.18,-31546.079,-44392.653,843.47807,214.4164,290.15883,7.22E-05,0.097569876,620.61071,1063.1974
425,19.47665,1.617,120,-1000,107360.26,-29236.284,-43939.566,858.89778,279.39648,290.142,5.54E-05,0.096871918,566.40376,1141.4245
436,19.547643,5.621,120,0,107374.18,-34172.418,-44910.455,851.27693,261.76907,290.17958,5.91E-05,0.09597749,575.55005,1117.4702
417,19.418149,9.625,90,1070,90616.06,-38184.951,-46206.523,852.77756,166.37922,290.24931,9.30E-05,0.096916108,679.13228,1023.5041
437,19.552733,13.607,120,0,107374.18,-34179.901,-44917.568,843.93654,214.52407,290.15859,7.20E-05,0.096369018,617.5831,1059.427
424,19.466004,25.62,120,-1380,106547.04,-26650.363,-43435.208,831.04118,70.16659,290.17209,0.000219072,0.093747252,755.06532,899.97508
422,19.451656,9.626,120,-1380,106228.72,-26739.994,-43445.775,848.01586,176.5523,290.13538,8.80E-05,0.097307796,668.46834,1033.9054
438,19.560042,21.615,120,0,107374.18,-34157.699,-44907.988,830.25293,159.53758,290.12184,9.67E-05,0.096704584,668.99037,997.44397
435,19.543665,1.616,120,0,107374.18,-34167.114,-44905.768,853.52911,290.1839,290.15229,5.32E-05,0.097053762,552.22574,1149.0672
421,19.447121,3.619,120,-1380,106351.74,-26578.371,-43428.753,860.32508,250.38189,290.13392,6.17E-05,0.096342832,611.18954,1129.6084
439,19.569576,30.612,120,0,107374.18,-34183.766,-44916.211,823.62271,128.17981,290.11411,0.000119343,0.090967356,684.50998,949.90417
441,19.585587,3.618,120,500,107374.18,-37058.605,-45458.888,849.52869,261.51093,290.16799,5.91E-05,0.096790828,586.41937,1126.0655
429,19.499512,25.619,120,-1000,107374.18,-28685.016,-43828.226,828.92468,102.9566,290.14275,0.00015015,0.095560829,726.09287,940.00814
442,19.590121,9.627,120,500,107374.18,-36878.193,-45423.611,838.42496,200.09358,290.13429,7.71E-05,0.095661784,635.61353,1051.2451
428,19.491366,16.621,120,-1000,107374.18,-28694.02,-43843.562,841.14981,145.38606,290.14441,0.000106213,0.096630399,694.38038,994.54891
451,19.652601,3.619,120,1380,107374.18,-41766.066,-46369.462,838.32398,222.47994,290.13289,6.96E-05,0.097458898,618.11859,1077.1541
453,19.663339,16.621,120,1380,107374.18,-42275.111,-46472.332,818.06677,98.687151,290.14171,0.000155727,0.093881068,716.00546,920.98444
447,19.623628,9.625,120,1000,107374.18,-39489.981,-45939.851,832.05973,190.69604,290.15621,8.17E-05,0.094366318,636.90515,1035.8625
440,19.581608,1.618,120,500,107374.18,-36876.178,-45420.199,844.65126,272.27404,290.17607,5.69E-05,0.098922743,563.12888,1121.9014
449,19.637978,25.618,120,1000,107374.18,-39954.457,-46014.557,818.18609,94.058875,290.16387,0.000165378,0.098115546,714.67802,907.86743
454,19.671485,25.618,120,1380,107374.18,-41724.416,-46358.895,809.2819,63.150883,290.0905,0.000243751,0.093791562,742.52426,873.0717
459,19.704992,25.619,120,-1380,105933.14,-26336.698,-43382.869,807.77466,63.048318,290.17881,0.000244043,0.093901811,742.15939,872.00222
450,19.648623,1.616,120,1380,107374.18,-41767.176,-46390.924,836.60326,241.45641,290.12408,6.37E-05,0.095083626,589.75111,1085.6933
448,19.629831,16.622,120,1000,107374.18,-39714.304,-45982.241,823.89992,138.20362,290.14283,0.000111196,0.093389343,675.87011,960.55414
467,19.757658,9.623,120,-500,107374.18,-31419.116,-44379.373,824.29873,211.57472,290.13198,7.30E-05,0.096507134,604.91349,1042.0663
455,19.68213,1.617,120,-1380,106518.91,-26715.941,-43454.327,836.10622,251.33678,290.09942,6.13E-05,0.09569111,576.28009,1096.1038
463,19.730352,16.623,120,-1000,107316.8,-28866.003,-43879.743,812.99614,135.70589,290.1048,0.00011355,0.094514882,670.17288,950.03924
444,19.60447,25.619,120,500,107374.18,-36966.302,-45442.278,818.38971,126.44226,290.14956,0.000121877,0.095187136,691.87787,953.60698
461,19.719616,3.619,120,-1000,107318.53,-28752.156,-43861.694,833.42082,242.6501,290.13775,6.35E-05,0.095350419,580.47244,1079.568
452,19.657136,9.625,120,1380,107374.18,-41782.635,-46373.204,829.482,159.39623,290.1432,9.67E-05,0.095658155,670.84053,1000.0484
446,19.619094,3.621,120,1000,107374.18,-39733.34,-45975.169,840.93275,238.67389,290.0972,6.48E-05,0.097787859,600.903,1092.5212
458,19.696846,16.62,120,-1380,106035.23,-26606.987,-43435.085,815.48945,104.71884,290.17922,0.000146797,0.093835045,709.66238,925.1457
443,19.596325,16.62,120,500,107374.18,-37252.463,-45496.344,825.93323,175.59118,290.15576,8.78E-05,0.095677336,642.2639,1004.231
445,19.615116,1.616,120,1000,107374.18,-39506.016,-45950.911,840.62774,258.6964,290.28699,5.95E-05,0.094756559,573.10981,1110.2942
469,19.772006,25.618,120,-500,107374.18,-31408.632,-44388.911,811.2619,130.27469,290.1302,0.000118275,0.095288826,674.80871,943.41351
470,19.782652,1.617,120,0,107374.18,-34152.806,-44906.96,830.65471,253.08015,290.10439,6.10E-05,0.097242201,578.32709,1100.4507
457,19.690644,9.624,120,-1380,106294.3,-26737.855,-43460.658,826.64602,159.8394,290.17188,9.80E-05,0.096025239,664.64417,995.22451
475,19.820596,1.617,120,500,107374.18,-36954.297,-45451.94,831.27059,276.8558,290.18831,5.58E-05,0.09489667,556.08238,1127.2207
462,19.72415,9.627,120,-1000,107374.18,-29004.273,-43909.223,824.75983,185.14405,290.0993,8.32E-05,0.09420945,635.5968,1017.5648
472,19.791721,13.606,120,0,107374.18,-34163.044,-44906.261,820.8019,198.3386,290.14472,7.78E-05,0.095634844,614.56452,1023.9203
456,19.686109,3.619,120,-1380,106074.66,-26994.947,-43509.667,833.24997,229.82688,290.04528,6.72E-05,0.096569516,839.48673,839.50317
474,19.808563,30.613,120,0,107374.18,-34174.679,-44918.267,808.47524,127.57561,290.12407,0.000120569,0.094032871,672.70206,936.25753
478,19.83531,16.625,120,500,107374.18,-36593.184,-45378.015,810.7519,174.52747,290.11676,8.81E-05,0.094113249,627.5428,987.50771
460,19.715637,1.616,120,-1000,107374.18,-28955.223,-43893.599,833.93489,255.96152,290.18316,6.02E-05,0.09467285,576.56883,1106.1786
479,19.843457,25.619,120,500,107374.18,-36994.713,-45462.917,808.24424,131.3186,290.077,0.000117168,0.094167706,673.73915,944.53358
476,19.824574,3.618,120,500,107374.18,-36983.859,-45453.338,827.94523,226.90422,290.11938,6.79E-05,0.095139495,592.1565,1062.0455
477,19.829108,9.625,120,500,107374.18,-36773.802,-45412.839,819.10512,216.44735,290.12053,7.13E-05,0.096666043,601.72431,1050.9828
464,19.738499,25.619,120,-1000,107195.39,-28783.281,-43860.296,807.43413,93.576723,290.19103,0.000164107,0.09364735,712.47827,906.44092
465,19.749144,1.617,120,-500,107374.18,-31387.129,-44372.054,831.40875,268.66895,290.14908,5.74E-05,0.095807062,551.60244,1104.4784
473,19.79903,21.613,120,0,107374.18,-34165.511,-44907.988,811.48648,160.99614,290.14641,9.57E-05,0.094742438,643.57197,974.49874
471,19.78663,5.62,120,0,107374.18,-34156.918,-44911.976,833.46048,252.72542,290.13118,6.13E-05,0.098195978,574.61057,1095.8945
484,19.876965,25.618,120,1000,107374.18,-39654.852,-45969.372,819.35798,98.604172,290.11624,0.000156249,0.094994132,717.94019,922.19113
480,19.854103,1.616,120,1000,107374.18,-39949.687,-46026.152,834.45089,278.0005,290.13546,5.55E-05,0.096472002,546.18548,1120.0569
483,19.868818,16.621,120,1000,107374.18,-39560.699,-45953.872,820.47813,144.72635,290.09567,0.000106956,0.095303734,666.69921,965.80584
485,19.88761,1.617,120,1380,107374.18,-42077.965,-46443.716,842.4262,255.80179,290.19584,6.04E-05,0.09603982,577.01306,1105.9768
468,19.76386,16.622,120,-500,107374.18,-31445.841,-44379.66,816.4264,169.364,290.12153,9.10E-05,0.095639842,641.08411,990.46135
487,19.896123,9.625,120,1380,107374.18,-41628.289,-46362.884,827.00759,157.8919,290.18234,9.76E-05,0.095848212,663.08658,988.90332
490,19.921117,1.616,15,-290,12850.356,-25747.19,-45081.411,838.98193,238.36367,290.10224,6.46E-05,0.096867356,594.46137,1089.8922
482,19.862616,9.624,120,1000,107374.18,-39955.526,-46033.717,828.40247,195.22067,290.14237,7.89E-05,0.094544474,627.08424,1028.8451
486,19.891588,3.62,120,1380,107374.18,-41289.132,-46297.552,843.93585,243.38203,290.19798,6.27E-05,0.094512197,601.86837,1105.1417
494,19.943979,25.617,15,-290,12798.798,-25696.043,-45070.475,814.73665,33.565212,290.13987,0.000457292,0.092070095,778.82495,847.58919
493,19.935833,16.62,15,-290,12821.658,-25737.651,-45078.492,821.85943,73.230975,290.13346,0.000209513,0.092523787,742.50168,893.20539
489,19.910472,25.62,120,1380,107374.18,-41478.837,-46320.946,817.17327,67.81797,290.09179,0.000226886,0.094683883,748.80583,888.4972
481,19.858081,3.619,120,1000,107374.18,-39700.736,-45979.651,830.73803,223.77148,290.17372,6.89E-05,0.095566325,600.70499,1060.9516
500,19.988132,1.618,15,-100,13637.747,-26760.755,-45276.79,839.7939,279.7411,290.17311,5.51E-05,0.095046708,550.01582,1126.8832
496,19.958603,3.619,15,-200,13093.51,-26147.074,-45153.609,838.97813,251.95012,290.11168,6.13E-05,0.096517848,578.28813,1100.1159
488,19.902326,16.621,120,1380,107374.18,-41466.626,-46307.42,821.85805,112.54267,290.14006,0.000136601,0.092912007,701.52916,933.68296
498,19.96934,16.62,15,-200,13121.632,-26198.015,-45167.465,820.37005,122.26924,290.19179,0.000125564,0.093093515,697.02395,950.31948
504,20.014043,30.613,15,-100,13667.597,-26765.771,-45280.942,809.21755,100.22135,290.20289,0.000154935,0.093003638,709.5822,919.27638
501,19.99211,5.621,15,-100,13595.563,-26737.237,-45268.69,836.42606,248.92242,290.0561,6.19E-05,0.095127603,583.01712,1100.1142
503,20.00451,21.613,15,-100,13629.524,-26754.258,-45273.953,816.75493,124.58383,290.14129,0.000123328,0.093760115,690.95682,947.61894
512,20.073088,13.606,15,100,14523.608,-27850.999,-45490.3,815.14402,185.43328,290.14929,8.30E-05,0.094384265,624.70621,1005.9403
505,20.026076,1.616,15,0,14069.083,-27304.828,-45380.811,838.38998,295.68554,290.11339,5.22E-05,0.096659009,533.6829,1142.2767
491,19.925095,3.619,15,-290,12836.747,-25782.343,-45086.715,840.29452,230.49454,290.25716,6.70E-05,0.096372793,598.84051,1073.3716
516,20.105942,3.619,15,200,15087.663,-28372.952,-45586.098,830.2121,242.41128,290.14471,6.37E-05,0.096069943,584.56444,1081.8093
510,20.064019,1.618,15,100,14461.525,-27835.334,-45493.671,829.63781,283.38932,290.15869,5.45E-05,0.096498653,537.27005,1120.437
515,20.101963,1.617,15,200,14895.985,-28337.799,-45584.001,828.65506,283.82894,290.15213,5.43E-05,0.095867763,538.07475,1126.7535
502,19.997201,13.607,15,-100,13601.443,-26726.054,-45269.677,825.72382,191.69608,290.12214,8.02E-05,0.093506376,623.52705,1020.0083
497,19.963137,9.623,15,-200,13133.761,-26143.825,-45160.27,825.19458,151.88033,290.11923,0.000101172,0.093337688,670.07005,984.12187
492,19.929631,9.623,15,-290,12738.236,-25590.953,-45050.369,828.85695,133.97397,290.13192,0.000114545,0.092301727,693.15912,970.9722
519,20.124825,25.618,15,200,15062.953,-28447.042,-45608.341,799.97006,72.377798,290.14972,0.000212105,0.09316999,724.59332,873.72991
495,19.954624,1.619,15,-200,13236.014,-26272.597,-45174.66,838.15188,241.56283,290.13938,6.38E-05,0.096010465,597.42137,1099.7402
511,20.067998,5.619,15,100,14535.202,-27867.938,-45498.441,828.5656,248.13585,290.07589,6.20E-05,0.094332172,570.57722,1083.4733
513,20.080397,21.615,15,100,14508.56,-27847.175,-45485.489,807.43985,140.48814,290.06343,0.000109341,0.092947203,657.30456,947.49342
507,20.035145,13.607,15,0,14075.497,-27310.132,-45396.229,823.57256,203.22275,290.26058,7.72E-05,0.1015494,622.4846,1040.5659
499,19.977485,25.622,15,-200,13305.169,-26314.329,-45190.654,810.82418,73.099645,290.14784,0.000210133,0.093515674,734.20558,885.71361
523,20.150186,16.621,15,290,15441.909,-28916.533,-45696.615,800.84177,71.126679,290.16623,0.000215772,0.092651137,724.40199,871.22427
526,20.172956,3.619,25,-400,22264.018,-25801.462,-44916.828,818.69672,223.16659,290.1496,6.90E-05,0.095256072,595.14867,1057.8917
508,20.042454,21.613,15,0,14070.358,-27296.852,-45377.768,815.1703,165.55782,290.13444,9.27E-05,0.093312903,641.65504,984.22375
517,20.110476,9.626,15,200,14942.445,-28388.083,-45596.007,815.17451,181.97014,290.1435,8.45E-05,0.093463794,624.15114,999.04078
524,20.158332,25.618,15,290,15465.467,-28901.238,-45689.584,795.47193,34.946639,290.16374,0.000439014,0.092537787,757.2872,828.6724
527,20.17749,6.612,25,-400,22342.794,-26014.108,-44959.176,812.93171,177.20493,290.14852,8.69E-05,0.094735265,630.67974,995.7748
529,20.189334,15.609,25,-400,22185.242,-25669.442,-44891.213,802.45806,88.738502,290.1583,0.00017282,0.092131861,707.31887,890.47911
520,20.135471,1.617,15,290,15446.966,-28884.587,-45686.747,824.82977,258.21901,290.14559,5.98E-05,0.096356352,559.4982,1095.8351
506,20.030054,5.621,15,0,14070.029,-27299.072,-45384.018,828.94282,228.67697,290.15314,6.74E-05,0.09499352,591.35263,1064.2332
509,20.051987,30.613,15,0,14085.488,-27301.004,-45381.386,805.2908,115.91558,290.15389,0.000132101,0.091239548,687.26227,926.47511
528,20.182856,10.616,25,-400,22255.549,-25942.527,-44938.125,804.81756,125.32689,290.15784,0.000122496,0.093100862,673.35289,932.15216
530,20.197199,1.616,25,-300,22495.577,-26231.4,-44991.123,826.00835,272.66722,290.08464,5.66E-05,0.09664873,555.58163,1116.7517
518,20.116679,16.619,15,200,15041.943,-28435.2,-45598.103,808.08877,116.99303,290.13741,0.000131159,0.092452256,688.0902,929.25324
514,20.089931,30.612,15,100,14569.945,-27863.498,-45489.436,804.29983,102.75876,290.10883,0.000149843,0.092035254,693.48219,907.29559
522,20.143984,9.622,15,290,15386.856,-28999.174,-45720.174,808.80094,125.37365,290.12528,0.000122268,0.091998432,674.77827,933.47426
531,20.201177,3.619,25,-300,22651.444,-26374.645,-45026.852,819.53525,235.09498,290.18294,6.59E-05,0.097842993,587.08671,1073.0345
535,20.228482,1.614,25,-150,23150.825,-27067.266,-45166.56,822.74121,259.73312,290.13719,5.93E-05,0.094598906,551.46804,1087.8855
525,20.168978,1.618,25,-400,22077.357,-25905.935,-44944.663,822.12484,254.38162,290.20417,6.10E-05,0.093937106,563.77153,1093.9052
533,20.211633,14.619,25,-300,22708.059,-26427.272,-45036.514,803.66885,128.92683,290.15662,0.000119069,0.092794716,670.70089,938.31932
534,20.219223,20.626,25,-300,22648.771,-26325.183,-45017.272,797.28687,93.456051,290.16568,0.000164366,0.093079276,697.31747,890.3593
538,20.243197,16.625,25,-150,23215.705,-27227.82,-45194.889,800.49207,164.33444,290.09975,9.32E-05,0.091122024,628.41603,969.63447
539,20.251344,25.616,25,-150,23213.526,-27109.327,-45169.274,793.10657,123.37679,290.11002,0.000124989,0.095370504,671.82144,927.21896
521,20.139449,3.618,15,290,15360.049,-29012.084,-45718.283,821.02414,212.86379,290.215,7.24E-05,0.09496604,598.99918,1038.9604
541,20.265967,5.621,25,0,23836.581,-27959.295,-45339.243,815.40992,254.82547,290.13131,6.06E-05,0.096384199,556.38657,1086.6033
545,20.299933,1.617,25,150,24509.919,-28808.4,-45507.774,813.60995,242.85772,290.21824,6.34E-05,0.095340787,570.14257,1070.918
546,20.303911,3.62,25,150,24392.783,-28722.553,-45488.203,817.54718,262.93825,290.14021,5.85E-05,0.094666945,552.60264,1094.6095
532,20.205712,8.612,25,-300,22457.916,-26249.696,-45004.937,810.02214,160.2986,290.16428,9.63E-05,0.095203531,650.00041,982.31272
547,20.308446,9.625,25,150,24553.953,-28766.957,-45495.563,809.3326,218.08845,290.14667,7.07E-05,0.09473652,591.78019,1043.7249
550,20.33344,1.617,25,300,24998.447,-29596.779,-45649.456,809.6443,239.69919,290.0824,6.42E-05,0.094635815,568.66539,1063.5063
551,20.337418,3.62,25,300,25129.562,-29536.176,-45641.192,814.47793,246.12667,290.11703,6.25E-05,0.094402466,566.93733,1074.7091
537,20.236994,9.624,25,-150,23089.235,-27081.739,-45165.944,812.42765,212.56977,290.15691,7.23E-05,0.094063343,593.17192,1033.1917
536,20.23246,3.619,25,-150,23015.27,-27047.038,-45171.782,818.71637,263.33582,290.14671,5.86E-05,0.096330554,553.05286,1095.4724
543,20.278367,21.615,25,0,23843.241,-27962.626,-45340.847,796.25059,136.71967,290.14004,0.000112036,0.090753357,646.28407,926.79674
555,20.364723,1.615,25,400,25433.524,-30251,-45784.56,805.9473,220.95457,290.09053,6.96E-05,0.094359943,576.07259,1031.6345
549,20.322794,25.618,25,150,24479.864,-28830.931,-45510.076,792.50455,125.98883,290.17746,0.0001221,0.093158482,659.95599,920.943
542,20.271058,13.606,25,0,23831.729,-27960.488,-45340.806,806.90723,205.74138,290.16046,7.47E-05,0.093748257,599.94392,1024.1066
556,20.368701,3.619,25,400,25617.267,-30167.783,-45758.822,806.73721,224.62989,290.10278,6.84E-05,0.094029542,573.44843,1037.8748
560,20.392944,1.614,40,-550,35898.013,-25857.666,-44670.755,811.49386,270.61026,290.17444,5.70E-05,0.095804645,542.66772,1101.2717
561,20.396921,3.623,40,-550,36302.707,-26135.192,-44713.72,808.33301,236.85446,290.11363,6.49E-05,0.093988635,561.98968,1050.475
563,20.407378,14.62,40,-550,36176.402,-25958.973,-44682.76,789.15602,111.81013,290.16756,0.000137062,0.091878539,675.02706,906.19517
540,20.261989,1.618,25,0,23830.989,-27960.323,-45333.405,821.10712,285.1205,290.11819,5.41E-05,0.095175717,529.06682,1123.5695
544,20.2879,30.613,25,0,23839.171,-27955.842,-45336.448,791.92399,127.80087,290.17864,0.000120003,0.092142762,662.00434,925.78354
565,20.424227,1.617,40,-400,36515.559,-26883.195,-44874.274,809.22424,276.48684,290.19189,5.62E-05,0.095042823,531.55403,1107.9914
554,20.355464,20.625,25,300,25149.667,-29577.784,-45657.885,787.05201,98.972924,290.12935,0.000154983,0.092393667,683.38993,887.34744
548,20.314649,16.619,25,150,24466.255,-28802.973,-45500.784,802.20368,173.60946,290.13332,8.84E-05,0.092408424,628.39542,987.55407
566,20.428205,3.62,40,-400,36794.154,-26790.029,-44855.813,806.65423,254.07587,290.16905,6.05E-05,0.093450513,555.0026,1080.1287
564,20.414968,20.625,40,-550,36229.029,-26034.953,-44694.971,781.59719,61.570224,290.16711,0.000249189,0.092257878,718.31707,845.3092
552,20.341953,8.613,25,300,25180.914,-29669.224,-45669.89,800.29066,172.44382,290.16385,8.89E-05,0.092775832,630.5601,989.00556
558,20.378601,10.614,25,400,25672.608,-30286.934,-45790.604,795.85343,133.45447,290.09582,0.000115088,0.093735441,662.12593,938.13669
562,20.401457,8.611,40,-550,36168.919,-25879.292,-44665.862,799.52725,169.22992,290.16077,9.08E-05,0.093598019,623.00012,971.12109
570,20.457733,1.619,40,-200,37546.927,-27896.965,-45067.761,807.94116,288.55907,290.17762,5.34E-05,0.095063281,512.93142,1104.614
574,20.480595,25.621,40,-200,37671.794,-27924.43,-45068.213,776.26831,124.81137,290.19392,0.000123135,0.092303381,641.96237,898.93662
569,20.447089,25.619,40,-400,36462.932,-26762.523,-44844.753,780.73072,69.422609,290.16208,0.000220864,0.092035221,707.55931,851.5619
568,20.438942,16.62,40,-400,36639.027,-26604.354,-44810.957,789.3019,127.25915,290.15516,0.000120457,0.092197182,653.69769,917.43362
553,20.347875,14.619,25,300,25125.368,-29523.553,-45641.233,795.20686,116.0253,290.08249,0.000132086,0.092067718,671.29735,910.137
559,20.385079,15.607,25,400,25392.821,-30109.934,-45754.34,784.8775,75.108718,290.00229,0.000204433,0.092790989,703.38153,859.05281
557,20.373236,6.61,25,400,25799.242,-30288.826,-45784.19,802.69396,186.73973,290.13652,8.22E-05,0.093254214,608.527,995.11946
572,20.466246,9.625,40,-200,37452.939,-27913.493,-45072.366,796.40985,218.1682,290.15813,7.04E-05,0.09310399,579.94771,1031.0826
573,20.472449,16.625,40,-200,37693.79,-27997.203,-45080.013,786.6076,165.12633,290.15882,9.26E-05,0.090556585,615.39775,956.90528
583,20.5439,16.624,40,200,39220.841,-29905.018,-45455.311,781.67264,163.82657,290.08525,9.37E-05,0.092744833,607.18485,943.00707
578,20.50762,21.612,40,0,38375.065,-28957.442,-45273.336,778.91909,161.91091,290.16214,9.45E-05,0.090744556,608.5523,943.84164
466,19.753123,3.617,120,-500,107374.18,-31477.376,-44393.434,815.23762,0.000327365,558.53407,0.068472842,276.38213,963.08238,969.14994
581,20.533164,3.618,40,200,39134.376,-30071.821,-45488.984,802.17361,259.09155,290.19138,5.93E-05,0.092922206,536.22341,1068.2008
579,20.517151,30.615,40,0,38377.038,-28954.687,-45288.836,773.19748,125.01958,290.16086,0.000122303,0.090472807,647.85441,906.63044
584,20.552047,25.62,40,200,39328.809,-30076.056,-45484.544,771.36936,111.86618,290.10457,0.000136964,0.091242172,653.79702,885.4353
587,20.571206,9.623,40,400,39908.365,-31165.971,-45707.017,785.65016,180.1127,290.16915,8.50E-05,0.091413735,598.05632,970.1457
571,20.461711,3.624,40,-200,37579.573,-27983.389,-45086.345,799.53283,209.56785,290.18007,7.35E-05,0.093297909,590.89694,1026.9111
582,20.537697,9.626,40,200,39129.812,-29991.647,-45474.635,789.5031,203.73238,290.16133,7.56E-05,0.095391915,579.03428,1000.6425
567,20.432739,9.626,40,-400,36675.249,-26856.511,-44863.995,798.87543,186.14761,290.13991,8.25E-05,0.09279279,611.2035,996.54397
577,20.500309,13.616,40,0,38369.144,-28959.662,-45266.059,787.19037,202.76793,290.13355,7.59E-05,0.093405756,585.61184,1004.57
590,20.5962,1.616,40,550,41028.872,-32086.329,-45875.63,793.8417,254.50164,290.16068,6.07E-05,0.095406537,542.10223,1069.019
591,20.600178,3.618,40,550,40478.301,-31960.846,-45861.157,787.34315,202.22334,290.14977,7.59E-05,0.092682804,577.49958,993.54082
575,20.49124,1.62,40,0,38379.958,-28956.209,-45268.238,803.1614,283.31604,290.18481,5.48E-05,0.097352224,516.71777,1104.1711
585,20.562692,1.617,40,400,40375.473,-31310.614,-45729.178,795.56366,267.71792,290.158,5.75E-05,0.094350033,523.07801,1073.4573
596,20.631461,3.62,65,-810,59610.153,-26397.793,-44326.499,785.02221,179.46628,290.14187,8.56E-05,0.09342262,603.70273,975.49929
576,20.495219,5.621,40,0,38371.488,-28952.961,-45266.429,800.67002,255.20089,290.1451,6.02E-05,0.093976777,546.64838,1075.0284
589,20.585554,25.619,40,400,40361.329,-31398.229,-45742.54,770.92295,86.333489,290.16392,0.000177611,0.092069375,679.37586,857.14939
598,20.642198,16.622,65,-810,59501.938,-26290.072,-44307.504,774.40633,102.39876,290.08191,0.000149839,0.092193938,665.80585,876.46687
603,20.675705,16.621,65,-600,60000.582,-27326.578,-44516.121,779.29149,132.73572,290.14746,0.000115709,0.092903302,643.72877,917.9177
597,20.635996,9.623,65,-810,58589.348,-26009.422,-44266.43,777.9013,157.51196,290.15293,9.72E-05,0.091182881,619.27844,946.51954
595,20.627483,1.615,65,-810,58300.967,-26079.481,-44288.344,792.3684,256.13822,290.14001,6.02E-05,0.095253552,528.67424,1056.649
580,20.529185,1.617,40,200,39210.973,-29985.233,-45455.969,798.09643,275.77292,290.13722,5.58E-05,0.094673343,512.267,1080.531
609,20.717359,25.618,65,-300,61405.279,-28957.853,-44829.335,773.0509,128.18382,290.16334,0.000119674,0.092471781,640.00464,903.70243
592,20.604712,8.613,40,550,40997.953,-31926.433,-45843.313,776.45703,158.05053,290.19555,9.70E-05,0.09158586,612.72124,939.62219
586,20.566671,3.619,40,400,40000.833,-31230.028,-45712.362,795.94579,242.20177,290.18344,6.35E-05,0.093998678,554.59704,1055.504
604,20.683852,25.618,65,-600,60082.524,-27134.161,-44476.98,773.76176,88.68121,290.16962,0.000172941,0.092540484,684.51199,868.21529
605,20.694497,1.615,65,-300,61161.015,-28887.67,-44822.099,792.72858,231.96792,290.11728,6.64E-05,0.094606734,556.63265,1034.4684
588,20.577408,16.622,40,400,40059.874,-31269.786,-45720.996,777.95489,131.67557,290.10475,0.000116339,0.091823579,639.82632,911.49692
606,20.698475,3.621,65,-300,61121.215,-28972.161,-44843.397,796.32777,247.62535,290.1666,6.22E-05,0.094587097,542.20818,1051.4888
599,20.650344,25.619,65,-810,59287.482,-25983.437,-44247.27,770.62209,55.435102,290.18099,0.00027625,0.091483863,712.19418,826.35127
593,20.610634,14.62,40,550,40687.453,-31945.798,-45851.084,770.98151,105.21414,290.16527,0.000145204,0.089670063,660.84799,879.30353
602,20.669502,9.625,65,-600,59426.657,-27120.017,-44486.477,787.88923,184.45366,290.15155,8.32E-05,0.092511075,594.57843,974.37106
608,20.709212,16.621,65,-300,61267.133,-29008.548,-44847.385,781.94992,171.67952,290.15303,8.93E-05,0.091628081,601.64041,956.27878
607,20.70301,9.623,65,-300,61206.2,-28836.194,-44809.394,788.68458,182.69103,290.16334,8.41E-05,0.093400268,606.54941,984.80413
610,20.728004,1.617,65,0,62506.836,-30593.158,-45157.721,797.94206,268.6839,290.15781,5.73E-05,0.095067145,527.53597,1084.0802
612,20.737073,13.608,65,0,62510.659,-30596.858,-45159.365,783.40433,201.84314,290.12544,7.60E-05,0.092850394,579.97258,999.40116
615,20.765948,1.618,65,300,63881.191,-32255.681,-45483.269,786.24507,239.91686,290.17854,6.42E-05,0.095023143,539.8411,1033.9569
594,20.618224,20.624,40,550,41073.235,-32092.167,-45876.452,768.0567,65.590089,290.16578,0.000233281,0.090972844,699.17786,835.85245
600,20.660989,1.617,65,-600,60041.039,-27288.588,-44508.392,795.83839,248.53041,290.14266,6.18E-05,0.093311598,536.79967,1048.5337
616,20.769926,3.618,65,300,63810.555,-32347.039,-45499.386,788.21051,223.60609,290.15122,6.85E-05,0.091964635,560.1483,1025.7709
624,20.822316,25.619,65,600,64832.596,-33962.691,-45822.139,763.76707,90.387888,290.13847,0.00016918,0.089955023,671.72827,858.17072
619,20.78881,25.618,65,300,63822.643,-32290.177,-45495.398,767.35577,125.91947,290.16566,0.000121829,0.092401583,637.41027,898.06448
623,20.814171,16.619,65,600,64809.612,-33953.687,-45818.809,770.11091,128.00068,290.12211,0.000119542,0.09069079,638.73702,903.50541
601,20.664968,3.619,65,-600,59682.31,-27254.175,-44509.008,795.62215,230.94311,290.15374,6.66E-05,0.093950746,555.37352,1032.2628
630,20.86647,1.615,90,-1070,82431.803,-26227.043,-43854.704,784.8377,256.49907,290.13735,6.00E-05,0.094938202,518.39587,1046.2203
625,20.832962,1.617,65,810,65752.054,-35278.206,-46068.13,779.35943,206.18717,290.04729,7.45E-05,0.094125592,567.20095,994.21319
611,20.731982,5.622,65,0,62508.768,-30591.184,-45155.624,793.0249,241.23799,290.14216,6.38E-05,0.093514121,552.19395,1053.4929
622,20.807967,9.629,65,600,65346.576,-33856.121,-45787.356,779.49131,173.9374,290.17466,8.81E-05,0.092341965,605.03326,964.62331
613,20.744382,21.614,65,0,62509.919,-30593.076,-45149.827,773.6605,136.16908,290.13857,0.0001126,0.092160327,639.03165,921.09966
627,20.841476,9.623,65,810,66257.441,-35189.808,-46050.944,771.11153,127.37773,290.16852,0.000120168,0.091234035,635.94749,899.51715
620,20.799455,1.617,65,600,65154.98,-34000.64,-45822.674,782.5407,223.23678,290.16332,6.86E-05,0.09171082,554.68949,1014.7651
636,20.903955,3.619,90,-700,83659.505,-28271.81,-44263.099,801.2859,259.74883,290.17527,5.93E-05,0.095010835,543.23308,1081.979
617,20.774461,9.625,65,300,63897.555,-32221.309,-45465.466,780.63436,217.70749,290.18459,7.07E-05,0.095348459,562.34036,1009.6899
614,20.753916,30.611,65,0,62508.357,-30595.666,-45158.625,768.91571,121.88138,290.14414,0.000125634,0.091334738,644.26736,895.48011
631,20.870448,3.619,90,-1070,82326.794,-26590.047,-43942.115,783.29749,237.18428,290.14936,6.49E-05,0.095104177,536.82907,1025.6457
638,20.914692,16.621,90,-700,83338.271,-28390.673,-44299.404,789.55097,120.91152,290.17414,0.000126881,0.092668617,666.76318,916.88328
633,20.881185,16.621,90,-1070,81052.467,-26168.454,-43873.494,767.69354,110.86098,290.13807,0.000138004,0.090892517,653.5168,881.80643
621,20.803434,3.618,65,600,64676.975,-33778.784,-45781.97,786.75686,235.95424,290.12153,6.53E-05,0.095175505,543.91592,1029.8114
637,20.90849,9.624,90,-700,83757.894,-28249.896,-44258.618,791.8117,186.17028,290.18497,8.25E-05,0.093297974,597.0755,981.03561
629,20.855824,25.621,65,810,65308.257,-34776.315,-45982.446,759.21306,60.473834,290.16653,0.000253407,0.091494683,696.7013,821.35931
618,20.780664,16.62,65,300,63641.366,-32239.071,-45474.923,774.78604,173.15976,290.21517,8.87E-05,0.092549123,597.36372,953.31305
628,20.847678,16.621,65,810,65725.247,-34875.279,-45994.164,767.81894,104.75677,290.19701,0.000146476,0.092156958,660.04971,875.90988
639,20.922839,25.618,90,-700,83303.446,-28417.193,-44301.624,793.99283,86.325974,290.1818,0.000177578,0.091976613,701.70727,880.13111
640,20.933484,1.617,90,-300,85081.971,-30524.414,-44711.664,819.27011,271.89919,290.17306,5.68E-05,0.097557223,549.37169,1111.7697
634,20.889331,25.619,90,-1070,82202.666,-26452.558,-43908.483,767.11912,65.450678,290.17719,0.000234616,0.091611687,699.52585,835.0196
641,20.937463,3.617,90,-300,85115.604,-30469.073,-44699.33,820.70955,277.74372,290.14869,5.54E-05,0.095152832,537.3608,1114.316
644,20.956346,25.617,90,-300,85127.897,-30596.735,-44723.752,794.6983,115.4265,290.17017,0.000133073,0.09330703,673.49395,911.23332
626,20.836941,3.618,65,810,65805.915,-34982.548,-46007.28,783.52587,224.01191,290.0575,6.85E-05,0.089443943,545.75834,1009.7871
635,20.899976,1.616,90,-700,84007.669,-28413.246,-44290.934,796.01373,256.7432,290.17674,5.99E-05,0.094424554,529.63028,1058.2485
646,20.970969,5.621,90,0,86473.643,-32236.933,-45046.669,820.28563,262.58715,290.17974,5.86E-05,0.095686517,554.18938,1100.1541
632,20.874983,9.623,90,-1070,82196.87,-25922.464,-43800.062,768.67416,156.13729,290.15942,9.80E-05,0.091270103,612.43537,936.13029
649,20.992902,30.612,90,0,86467.27,-32236.151,-45043.174,796.94986,130.2373,290.15275,0.000117952,0.093530254,666.30281,936.49517
645,20.966991,1.617,90,0,86474.63,-32238.125,-45044.243,821.35695,292.62253,290.15861,5.27E-05,0.095165792,517.06464,1119.9455
652,21.013448,9.624,90,300,87617.473,-33976.136,-45387.554,808.83343,194.2633,290.16534,7.93E-05,0.093977596,607.41988,1007.6306
650,21.004935,1.617,90,300,87572.821,-33910.681,-45377.234,816.2839,256.01842,290.20708,6.02E-05,0.095600286,550.03006,1078.0406
647,20.97606,13.607,90,0,86478.289,-32238.125,-45045.312,805.77859,174.44845,290.15636,8.82E-05,0.094794612,631.98315,992.67341
656,21.042421,3.617,90,700,89653.054,-36259.496,-45837.722,819.35467,256.6282,290.16463,5.99E-05,0.096234205,566.34511,1096.0791
654,21.027797,25.619,90,300,87640.826,-33837.784,-45357.827,796.20086,137.3086,290.17699,0.000111816,0.09276829,650.3678,933.29887
660,21.07195,1.616,90,1070,91316.789,-38241.772,-46214.376,815.16195,242.45551,290.22344,6.39E-05,0.097570796,563.90874,1062.3741
659,21.061304,25.619,90,700,89487.729,-36021.317,-45791.673,794.40371,91.991513,290.10685,0.000167324,0.09431541,698.39619,888.14927
642,20.941997,9.626,90,-300,85366.284,-30584.647,-44716.762,813.35626,211.44729,290.13773,7.27E-05,0.093285198,591.52922,1028.2183
661,21.075928,3.619,90,1070,90857.819,-38161.68,-46204.632,816.98565,240.33956,290.0998,6.40E-05,0.094735529,566.75648,1062.496
648,20.983369,21.614,90,0,86469.491,-32230.231,-45041.694,802.80259,155.58079,290.16942,9.87E-05,0.09231035,638.90847,959.20265
663,21.086665,16.62,90,1070,91163.594,-38195.189,-46202.864,799.79273,95.120907,290.15796,0.000161512,0.092791131,699.60582,896.576
643,20.9482,16.62,90,-300,84970.014,-30447.776,-44691.6,803.92254,172.96121,290.13906,8.89E-05,0.094420494,623.29529,979.70471
651,21.008913,3.62,90,300,87926.208,-33862.782,-45360.664,820.68568,271.45327,290.13555,5.68E-05,0.095919588,548.39088,1105.8717
668,21.120172,16.621,120,-1380,106229.42,-26732.84,-43442.239,798.9742,107.59777,290.17501,0.000142631,0.092639377,685.97547,907.16594
667,21.113969,9.627,120,-1380,107095.11,-27015.916,-43498.237,806.82577,157.16289,290.14531,9.78E-05,0.093393958,640.65403,963.96213
671,21.142942,3.618,120,-1000,107374.18,-28780.649,-43835.956,810.6603,208.17531,290.12767,7.38E-05,0.09383611,592.73881,1023.4127
653,21.019651,16.619,90,300,87844.265,-33938.927,-45372.423,801.94661,160.05187,290.14707,9.59E-05,0.093185566,640.89807,972.45546
657,21.046955,9.626,90,700,89093.268,-36158.394,-45813.998,806.41537,168.52975,290.15542,9.13E-05,0.094202274,634.94647,982.00303
674,21.161826,25.619,120,-1000,107374.18,-28829.082,-43853.553,790.30901,94.627649,290.17172,0.000162474,0.093607548,692.27734,887.99539
676,21.17645,3.619,120,-500,107374.18,-31413.36,-44361.323,811.45434,227.69841,290.11588,6.75E-05,0.094684134,581.98625,1052.4784
662,21.080462,9.625,90,1070,90130.323,-37927.53,-46167.505,806.18899,151.49485,290.15627,0.000101483,0.093754006,652.59746,965.42274
664,21.094811,25.619,90,1070,91095.383,-38049.765,-46167.464,795.17892,48.488611,290.15708,0.000315926,0.091623485,743.58037,843.25801
670,21.138964,1.616,120,-1000,107374.18,-28800.22,-43853.019,819.23224,281.85598,290.12801,5.48E-05,0.097008268,529.50647,1112.0895
678,21.187187,16.621,120,-500,107374.18,-31395.68,-44356.143,796.28004,179.93567,290.10969,8.55E-05,0.094526619,609.84485,980.99353
655,21.038443,1.617,90,700,88943.362,-36111.153,-45809.681,815.26569,241.52676,290.15193,6.37E-05,0.09424387,564.88364,1063.783
677,21.180984,9.624,120,-500,107374.18,-31384.497,-44364.736,807.35833,225.58486,290.15385,6.84E-05,0.096601764,575.75446,1044.2758
658,21.053159,16.618,90,700,90054.176,-36339.546,-45834.638,796.09484,100.36848,290.20588,0.00015411,0.090483586,693.11096,903.67691
666,21.109436,3.617,120,-1380,106143,-26508.27,-43396.725,816.41592,213.97243,290.11392,7.18E-05,0.09423223,600.49991,1042.1668
679,21.195333,25.619,120,-500,107374.18,-31273.569,-44328.719,786.53973,130.07516,290.12189,0.000118291,0.093784998,649.02879,918.47626
681,21.209957,5.621,120,0,107374.18,-34171.102,-44892.611,806.33149,220.19012,290.13313,7.00E-05,0.094137858,576.1294,1031.3756
680,21.205979,1.616,120,0,107374.18,-34169.992,-44898.491,807.49138,239.8862,290.16317,6.41E-05,0.094564238,568.40635,1065.9068
675,21.172471,1.617,120,-500,107374.18,-31481.94,-44381.963,809.44413,235.18025,290.16984,6.57E-05,0.095758982,577.47872,1064.1475
665,21.105457,1.616,120,-1380,106754.75,-26544.657,-43417.775,821.45944,273.09713,290.1503,5.64E-05,0.09593629,539.8558,1103.0533
682,21.215047,13.606,120,0,107374.18,-34170.486,-44904.041,798.93868,201.78887,290.17004,7.63E-05,0.095005894,589.69365,1005.3872
683,21.222356,21.615,120,0,107374.18,-34149.846,-44898.162,785.73755,166.64824,290.14925,9.23E-05,0.094538705,613.78639,960.34492
669,21.128319,25.619,120,-1380,106137.98,-26579.152,-43420.489,792.03711,64.464379,290.16957,0.000238217,0.093118174,722.40966,856.05499
686,21.247901,3.619,120,500,107374.18,-36839.504,-45418.061,799.29087,220.68303,290.12802,6.98E-05,0.094740503,571.93161,1026.2906
684,21.231889,30.613,120,0,107374.18,-34166.785,-44906.261,778.67554,109.00053,290.14157,0.000140572,0.091900816,668.96554,894.00416
688,21.258638,16.622,120,500,107374.18,-36955.777,-45441.126,785.38136,165.13937,290.14432,9.30E-05,0.093108245,614.70448,954.65915
691,21.281408,3.618,120,1000,107374.18,-39690.704,-45985.16,794.07242,201.36369,290.15549,7.63E-05,0.093898634,586.7827,1006.3486
673,21.15368,16.621,120,-1000,107204.64,-28783.116,-43847.263,798.27521,138.63476,290.14998,0.000110746,0.092860686,653.11045,940.91985
693,21.292145,16.621,120,1000,107374.18,-39661.759,-45969.166,779.51517,138.51641,290.14291,0.000110667,0.091967669,637.67813,923.12995
692,21.285942,9.627,120,1000,107374.18,-39650.576,-45957.407,791.47979,189.91335,290.14496,8.09E-05,0.093567676,603.21303,995.70617
672,21.147477,9.626,120,-1000,107374.18,-29083.173,-43903.056,808.48676,198.49606,290.13567,7.76E-05,0.095641525,604.65581,1016.3341
696,21.314915,3.618,120,1380,107374.18,-41869.182,-46398.284,792.32177,215.54506,290.1455,7.13E-05,0.09388753,566.94648,1009.2555
685,21.243922,1.617,120,500,107374.18,-36906.151,-45428.751,802.91385,276.33555,290.12136,5.59E-05,0.09646405,522.70267,1091.3579
700,21.344443,1.617,40,-550,35667.44,-26009.997,-44702.865,792.87695,228.57533,290.15484,6.73E-05,0.09394304,563.85767,1035.7282
689,21.266784,25.619,120,500,107374.18,-36995.741,-45445.731,777.51504,123.32327,290.15259,0.00012428,0.092022489,650.95781,905.55734
697,21.31945,9.624,120,1380,107374.18,-41983.153,-46394.008,786.41937,169.99003,290.15666,9.03E-05,0.093023823,618.163,972.14003
708,21.390442,16.62,40,-400,36374.206,-26688.639,-44832.583,782.83467,137.39049,290.11555,0.000111501,0.091833763,640.32416,923.04958
690,21.27743,1.616,120,1000,107374.18,-39550.708,-45937.426,798.98296,261.87988,290.15667,5.91E-05,0.095154164,536.3361,1078.6437
701,21.348422,3.619,40,-550,35687.545,-25888.173,-44678.402,794.06497,225.5622,290.15814,6.81E-05,0.093612653,570.65716,1036.6661
687,21.252435,9.625,120,500,107374.18,-36816.48,-45413.045,796.73638,214.70919,290.11429,7.17E-05,0.09455966,580.16931,1023.3256
706,21.379705,3.62,40,-400,36443.402,-26814.492,-44859.226,796.80604,237.35422,290.15031,6.47E-05,0.09343946,558.22977,1048.7803
707,21.38424,9.624,40,-400,36286.179,-26831.801,-44864.941,787.9969,158.32907,290.17262,9.72E-05,0.094899298,625.57477,951.00099
703,21.358878,14.62,40,-550,35814.631,-26131.203,-44726.507,778.71672,107.3865,290.14247,0.000142701,0.091921926,663.89297,885.21814
712,21.417747,9.625,40,-200,37319.315,-27898.486,-45073.065,795.99352,207.22518,290.14564,7.40E-05,0.092182207,577.00705,1002.8616
699,21.333798,25.619,120,1380,107374.18,-41777.085,-46382.454,771.28652,64.276853,290.15391,0.000238544,0.091986334,700.70171,832.93466
711,21.413212,3.618,40,-200,37199.013,-27827.604,-45059.661,805.06015,257.51728,290.17548,5.97E-05,0.094004292,539.61428,1068.4261
702,21.352957,8.612,40,-550,35223.111,-25792.293,-44671.084,781.51986,161.1233,290.15099,9.53E-05,0.093050251,615.91163,946.23988
704,21.366468,20.625,40,-550,35516.713,-25958.644,-44700.193,774.8097,73.32078,290.12737,0.000209037,0.091786711,696.55833,847.21945
717,21.45181,13.606,40,0,38191.816,-28950.288,-45272.555,799.64919,209.73009,290.14752,7.32E-05,0.093095762,588.20801,1021.6405
714,21.432096,25.618,40,-200,37296.702,-27784.064,-45045.024,787.94475,132.0499,290.16676,0.000116037,0.091794511,648.31019,922.16456
694,21.300291,25.618,120,1000,107374.18,-39742.18,-45977.842,771.59519,88.076142,290.1501,0.000174199,0.092801878,682.4255,863.77652
719,21.468652,30.612,40,0,38209.166,-28951.11,-45275.597,786.16195,118.18749,290.13267,0.000129597,0.09104198,659.62481,903.77923
716,21.44672,5.621,40,0,38187.334,-28945.478,-45273.295,808.09194,242.79789,290.21241,6.36E-05,0.09662471,568.10226,1069.2008
695,21.310937,1.617,120,1380,107374.18,-41833.865,-46367.941,789.44144,200.74685,290.1504,7.64E-05,0.092599237,578.354,992.16115
720,21.480685,1.616,40,200,39117.642,-30069.272,-45489.066,805.23652,250.80071,290.20724,6.15E-05,0.096086433,547.6555,1064.2132
705,21.375727,1.617,40,-400,36438.181,-26887.553,-44875.096,795.07946,262.32542,290.12692,5.87E-05,0.095590815,524.84151,1065.1383
698,21.325652,16.62,120,1380,107374.18,-41805.413,-46398.037,774.23589,114.05711,290.17491,0.000134379,0.091799791,653.02986,887.5762
715,21.442741,1.617,40,0,38185.443,-28949.836,-45284.067,811.21141,270.88358,290.15552,5.68E-05,0.09459772,542.00707,1102.7505
726,21.518171,3.619,40,400,39883.984,-31049.369,-45677.949,805.90212,224.66283,290.08753,6.86E-05,0.094128507,570.62596,1034.5155
722,21.489199,9.622,40,200,39236.053,-30192,-45517.23,801.22624,194.29623,290.16961,7.91E-05,0.093439075,605.16866,1008.0031
709,21.398587,25.622,40,-400,36665.012,-26866.543,-44867.572,778.57256,88.446647,290.11507,0.000173033,0.090598637,682.19169,865.09114
713,21.423949,16.621,40,-200,37338.639,-27876.819,-45065.582,793.07642,146.92306,290.15961,0.000104244,0.091172853,642.87162,947.21929
729,21.537054,25.618,40,400,39658.099,-31224.354,-45722.723,783.87302,79.151141,290.11148,0.000193491,0.091506074,700.98852,864.49633
724,21.503547,25.62,40,200,38972.136,-30007.311,-45480.926,788.37164,117.93184,290.14215,0.000130008,0.091861157,668.61111,910.69192
727,21.522705,9.625,40,400,40032.944,-31158.612,-45704.139,797.9591,170.38618,290.12163,9.02E-05,0.093701999,619.026,970.36794
721,21.484664,3.618,40,200,39124.179,-30112.319,-45486.188,809.18175,243.5309,290.08127,6.35E-05,0.094697356,568.29159,1072.1731
734,21.569724,20.626,40,550,40520.403,-31905.752,-45849.069,787.3895,78.630585,290.14251,0.0001947,0.091872608,705.62418,868.87077
732,21.556212,8.612,40,550,40720.551,-31998.179,-45866.749,799.87495,151.79869,290.12549,0.000101142,0.092836216,640.10314,952.32111
710,21.409234,1.616,40,-200,37464.204,-27836.65,-45053.782,807.31763,269.04652,290.13488,5.73E-05,0.095400615,538.13884,1093.8309
731,21.551678,3.619,40,550,40807.18,-31935.684,-45850.961,805.93985,211.18226,290.15878,7.29E-05,0.094974568,590.52459,1028.6875
733,21.562134,14.617,40,550,40864.042,-32009.979,-45860.828,794.73438,102.29025,290.14534,0.000149881,0.092256246,687.23059,899.51688
739,21.601844,25.618,65,-810,59480.435,-26255.494,-44309.313,783.47455,51.94901,290.16476,0.000295043,0.092081062,727.328,834.25786
723,21.495401,16.62,40,200,39003.836,-30061.131,-45492.027,794.36157,175.85478,290.16345,8.76E-05,0.094955867,613.92287,976.09733
736,21.582961,3.617,65,-810,58265.69,-25967.525,-44263.881,811.26624,222.6595,290.12199,6.93E-05,0.095774189,585.51174,1043.2761
718,21.459119,21.615,40,0,38204.356,-28956.825,-45276.584,791.87274,157.24478,290.15254,9.75E-05,0.092042905,627.94097,953.80651
742,21.621002,9.624,65,-600,60425.137,-27327.072,-44509.872,795.19596,180.70036,290.15832,8.51E-05,0.094220783,606.53146,978.92308
728,21.528908,16.62,40,400,40003.341,-31266.95,-45717.995,789.64023,121.81114,290.13448,0.000126317,0.094770347,662.10781,913.18512
748,21.660712,16.619,65,-300,60932.456,-28933.349,-44835.461,786.58463,166.41915,290.1451,9.23E-05,0.093375982,612.59398,956.43632
743,21.627205,16.62,65,-600,59622.447,-27303.883,-44522.001,788.00552,131.95274,290.136,0.000116301,0.09245259,653.23871,926.60977
745,21.645997,1.617,65,-300,61126.766,-28969.407,-44842.286,804.16795,267.5677,290.18193,5.77E-05,0.096031185,536.99016,1090.828
740,21.61249,1.617,65,-600,59658.011,-27080.67,-44471.84,809.07525,256.83588,290.10838,6.01E-05,0.095609356,551.26209,1084.3844
749,21.668859,25.618,65,-300,60889.614,-28899.347,-44829.582,781.08187,125.72973,290.16323,0.000121825,0.091503761,651.50284,910.59817
750,21.679504,1.618,65,0,62390.151,-30602.573,-45157.762,796.55159,236.27521,290.15915,6.53E-05,0.096145043,557.97439,1045.066
725,21.514193,1.616,40,400,40034.506,-31162.189,-45701.96,807.73658,245.87109,290.10015,6.28E-05,0.096212381,552.30526,1060.0281
730,21.5477,1.615,40,550,40227.993,-32125.841,-45902.848,806.52559,236.62222,290.14043,6.50E-05,0.094746531,566.35158,1058.5373
741,21.616468,3.618,65,-600,59400.22,-27229.794,-44511.023,809.3019,240.76814,290.1779,6.40E-05,0.095338234,561.55177,1059.2563
735,21.578982,1.618,65,-810,59279.464,-26136.59,-44286.617,813.09994,253.99463,290.16686,6.07E-05,0.095252582,551.4696,1074.7021
753,21.695882,21.612,65,0,62401.293,-30603.848,-45160.516,784.33736,156.69673,290.13036,9.81E-05,0.093693719,628.19549,952.18835
738,21.593698,16.621,65,-810,58553.619,-25982.327,-44270.336,787.32736,88.6808,290.1106,0.000172927,0.092022644,694.58718,876.76635
747,21.654509,9.625,65,-300,61264.954,-28987.045,-44854.703,795.97193,209.80106,290.17527,7.34E-05,0.094362957,588.29871,1022.267
757,21.725961,9.627,65,300,63563.823,-32083.163,-45446.019,795.41095,208.5112,290.14097,7.38E-05,0.09470796,585.49233,1016.0026
755,21.717448,1.618,65,300,63530.479,-32247.253,-45482.488,801.45903,269.76474,290.15075,5.73E-05,0.095758407,522.35284,1078.4855
754,21.705415,30.613,65,0,62408.036,-30599.86,-45156.652,775.13236,119.53131,290.17719,0.000128038,0.090064998,648.11517,895.5515
762,21.759468,9.624,65,600,64634.667,-33832.357,-45793.77,787.52131,179.4474,290.14512,8.57E-05,0.092798328,607.78585,978.41617
760,21.750955,1.616,65,600,65074.188,-34073.167,-45837.722,799.59339,260.32084,290.13766,5.93E-05,0.096678474,541.02661,1078.8825
746,21.649975,3.619,65,-300,61117.021,-29030.092,-44856.553,801.75162,226.94382,290.25944,6.80E-05,0.095851699,570.79269,1037.5911
737,21.587495,9.626,65,-810,59368.52,-26304.914,-44310.628,798.92771,154.5606,290.14657,9.94E-05,0.093568758,644.57222,963.33687
758,21.732164,16.619,65,300,63828.029,-32320.766,-45497.125,784.29494,164.47807,290.14124,9.32E-05,0.0920019,617.89522,958.59973
764,21.773817,25.619,65,600,65150.58,-33918.575,-45805.2,769.62429,75.449225,290.14599,0.000202975,0.091169936,688.082,843.73619
761,21.754933,3.619,65,600,64957.175,-33867.387,-45801.91,798.14995,252.27768,290.15116,6.11E-05,0.094939732,547.25477,1068.6442
756,21.721426,3.618,65,300,63856.358,-32240.181,-45477.554,799.38488,230.47081,290.14881,6.67E-05,0.094021005,563.70029,1039.0674
744,21.635351,25.618,65,-600,59510.613,-27131.653,-44491.534,777.73976,78.986572,290.1461,0.000193913,0.091639353,693.34209,854.76902
770,21.81797,1.615,90,-1070,81554.443,-26067.6,-43846.152,788.31963,258.74998,290.15872,5.96E-05,0.094232075,532.63879,1069.1895
768,21.799178,16.622,65,810,65819.113,-35010.383,-46021.999,768.47338,97.004593,290.13538,0.000158298,0.092365971,670.58018,870.07639
751,21.683482,5.621,65,0,62398.168,-30595.46,-45158.255,796.62747,236.95525,290.22718,6.53E-05,0.097549005,552.88061,1045.877
766,21.788441,3.62,65,810,65726.439,-34898.221,-46001.154,784.77086,186.64069,290.15242,8.23E-05,0.092868505,588.31838,973.08566
769,21.807324,25.617,65,810,66464.004,-35234.747,-46053.658,763.91371,55.958596,290.20291,0.000274042,0.092206142,706.44803,822.53176
771,21.821948,3.619,90,-1070,82478.798,-27002.224,-44021.056,782.22376,193.25873,290.14144,7.95E-05,0.093664207,584.0771,981.24613
759,21.740309,25.62,65,300,63660.567,-32257.901,-45483.146,780.07794,109.07263,290.14464,0.000140646,0.092508726,665.87621,892.12379
752,21.688573,13.608,65,0,62398.579,-30600.846,-45160.763,787.43068,177.31191,290.18352,8.66E-05,0.092968329,604.43726,971.74456
772,21.826482,9.624,90,-1070,82086.433,-26256.276,-43874.44,775.82998,161.56527,290.15719,9.49E-05,0.092173388,609.11293,943.91737
773,21.832684,16.622,90,-1070,82351.834,-26806.969,-43981.462,766.39578,106.65023,290.14262,0.000143398,0.090587252,658.93352,880.94527
763,21.765671,16.621,65,600,65107.491,-33834.002,-45788.836,777.16078,127.40564,290.14868,0.000120382,0.092391423,642.85134,905.57291
783,21.8997,16.62,90,-300,85244.952,-30614.373,-44731.728,777.03538,165.92222,290.14716,9.29E-05,0.093774192,606.86775,948.98073
774,21.840831,25.62,90,-1070,81527.02,-26605.054,-43954.573,764.72734,61.70987,290.14918,0.00024843,0.090577837,702.24205,829.75795
784,21.907846,25.619,90,-300,85233.481,-30589.581,-44716.104,772.98365,125.25532,290.12771,0.000122364,0.092086165,648.12885,905.46711
767,21.792976,9.624,65,810,65494.673,-35244.409,-46074.996,778.17423,153.94214,290.16332,9.98E-05,0.092978441,624.21082,943.84978
785,21.918491,1.616,90,0,86454.607,-32244.251,-45049.177,795.57091,261.18819,290.13273,5.89E-05,0.094741103,526.84205,1069.4711
778,21.866192,16.621,90,-700,84074.523,-28590.081,-44322.675,777.28031,143.08782,290.15754,0.000107399,0.093635508,631.94842,928.83946
765,21.784462,1.616,65,810,66238.076,-35350.527,-46083.384,790.41978,249.2189,290.13793,6.17E-05,0.094670161,533.79058,1048.8458
781,21.888962,3.618,90,-300,85176.948,-30512.655,-44709.526,794.93468,248.71181,290.16319,6.20E-05,0.095774484,544.03446,1061.0766
782,21.893497,9.624,90,-300,84951.718,-30483.957,-44709.444,785.57911,193.94073,290.14125,7.93E-05,0.094164256,588.16706,990.91374
788,21.934869,21.614,90,0,86454.442,-32240.551,-45047.409,780.06325,143.72823,290.14869,0.000106744,0.092452195,636.42443,932.60587
789,21.944402,30.613,90,0,86448.851,-32239.728,-45048.437,785.55366,113.57577,290.15612,0.00013502,0.092157475,671.0027,905.60336
794,21.979297,25.618,90,300,87875.554,-33940.941,-45381.345,808.01497,121.44695,290.16388,0.000126467,0.093298855,678.99853,928.68834
776,21.855455,3.619,90,-700,83912.816,-28356.055,-44275.146,790.13657,232.49263,290.15665,6.61E-05,0.094073204,548.09415,1026.7846
777,21.85999,9.623,90,-700,83172.247,-28062.289,-44227.124,780.65754,190.79912,290.14743,8.04E-05,0.092962826,587.96936,982.40438
796,21.993921,3.618,90,700,89460.552,-36422.064,-45868.558,821.93613,222.80363,290.15021,6.92E-05,0.096337732,596.89605,1060.3767
798,22.004658,16.622,90,700,89231.498,-36113.003,-45807.831,802.20775,130.12244,290.15595,0.000118158,0.093993162,669.28977,938.60922
779,21.874338,25.62,90,-700,83632.903,-28545.512,-44320.784,770.77707,98.970162,290.16284,0.000154764,0.091470138,664.59162,868.73161
802,22.031962,9.625,90,1070,91046.949,-38110.41,-46193.695,805.38509,127.19289,290.15477,0.000121243,0.096203418,677.20336,939.99866
786,21.922469,5.622,90,0,86452.469,-32236.809,-45050.205,791.38026,229.32638,290.16388,6.72E-05,0.095042919,563.97328,1038.4813
790,21.956436,1.613,90,300,87833.328,-34060.38,-45401.327,808.89992,257.67516,290.14902,5.97E-05,0.094894499,541.1789,1073.5484
775,21.851477,1.617,90,-700,83056.261,-28366.334,-44300.514,784.6712,217.61622,290.16166,7.06E-05,0.094069048,568.15048,1019.1121
797,21.998455,9.625,90,700,89511.782,-36130.271,-45803.021,814.83494,182.55951,290.15059,8.45E-05,0.095642075,622.90634,997.90174
793,21.971151,16.621,90,300,87611.388,-33814.595,-45358.814,811.40206,159.32804,290.16015,9.66E-05,0.09482394,645.75455,976.93232
801,22.027428,3.62,90,1070,90673.498,-38164.147,-46208.373,815.61781,209.55748,290.14288,7.36E-05,0.09565624,596.57323,1028.7399
804,22.046311,25.618,90,1070,90793.144,-38355.002,-46247.762,794.45986,59.111909,290.13583,0.000259762,0.09285184,730.82,852.63455
795,21.989942,1.617,90,700,89677.806,-36050.344,-45788.014,826.01724,248.00895,290.15863,6.23E-05,0.096892245,568.55606,1080.0399
780,21.884984,1.619,90,-300,85079.052,-30656.968,-44742.089,792.14119,228.46835,290.14662,6.72E-05,0.093312663,564.87194,1038.118
787,21.927561,13.605,90,0,86451.852,-32239.235,-45047.944,783.93896,179.23657,290.16526,8.55E-05,0.091461503,595.25332,965.97901
808,22.071672,16.621,120,-1380,107216.44,-26702.826,-43439.977,801.37067,95.540013,290.17071,0.000160764,0.093120336,699.50245,897.0127
811,22.094442,3.62,120,-1000,107218.5,-28664.87,-43839.163,821.54794,244.65327,290.16767,6.30E-05,0.095810552,572.67991,1076.3302
792,21.964948,9.624,90,300,87678.858,-33924.701,-45368.764,811.11167,196.49431,290.12103,7.84E-05,0.094644269,614.3152,1019.8565
803,22.038165,16.62,90,1070,90658.861,-38091.949,-46195.463,800.40357,103.03559,290.1415,0.000149209,0.093059942,694.53707,907.90737
814,22.113326,25.62,120,-1000,107374.18,-28633.745,-43812.808,796.44192,86.753543,290.16393,0.000177026,0.092846746,703.63353,882.17455
800,22.02345,1.616,90,1070,91336.443,-38087.714,-46180.58,812.98696,192.27007,290.15113,8.03E-05,0.096425655,613.98628,1010.3168
806,22.060935,3.619,120,-1380,106480.02,-26522.167,-43409.881,816.25438,225.22623,290.16991,6.84E-05,0.095314349,586.03047,1054.1918
809,22.079819,25.618,120,-1380,106585.11,-26513.327,-43401.206,795.34274,65.394212,290.16293,0.000235209,0.093837198,728.04638,862.65059
812,22.098977,9.625,120,-1000,107343.49,-28912.093,-43869.177,811.71382,189.33493,290.15881,8.14E-05,0.095207503,620.82026,1012.9676
813,22.105179,16.621,120,-1000,107374.18,-28578.035,-43818.153,802.81335,139.31671,290.1313,0.000110693,0.094475146,657.39054,946.46805
815,22.123971,1.617,120,-500,107374.18,-31383.223,-44364.242,821.82853,272.19366,290.17546,5.67E-05,0.095897811,540.55495,1100.9501
799,22.012804,25.618,90,700,89597.836,-35956.972,-45768.607,796.16154,90.883021,290.15766,0.000168608,0.091873572,702.93806,890.21346
818,22.138687,16.619,120,-500,107374.18,-31311.189,-44352.483,809.38088,172.97289,290.10768,8.90E-05,0.094721163,630.12337,985.6241
791,21.960414,3.617,90,300,87498.156,-33889.219,-45373.328,813.66313,256.61773,290.15914,6.01E-05,0.095680654,758.0255,875.30783
821,22.161457,5.62,120,0,107374.18,-34160.495,-44901.163,821.59056,247.55471,290.17261,6.25E-05,0.096972758,568.78323,1076.9541
819,22.146832,25.62,120,-500,107374.18,-31514.461,-44369.464,798.777,117.35209,290.10432,0.000130964,0.090621442,679.58529,923.91976
826,22.199401,3.619,120,500,107374.18,-37028.18,-45457.038,820.14195,253.26136,290.12316,6.13E-05,0.095852621,556.47456,1084.0406
823,22.173856,21.616,120,0,107374.18,-34171.308,-44902.191,807.13885,159.11927,290.1516,9.67E-05,0.094412758,642.87513,972.55922
827,22.203936,9.624,120,500,107374.18,-36969.797,-45441.537,815.62954,212.2263,290.14605,7.25E-05,0.094763944,602.15581,1040.2583
805,22.056957,1.617,120,-1380,106344.3,-27131.654,-43524.181,817.8546,252.65085,290.15783,6.11E-05,0.096374043,569.21651,1091.1976
817,22.132484,9.626,120,-500,107374.18,-31403.698,-44365.558,814.87584,213.02832,290.16344,7.22E-05,0.092929677,590.97334,1028.7842
825,22.195422,1.616,120,500,107374.18,-37129.611,-45471.757,822.78176,272.1342,290.15746,5.67E-05,0.096482374,545.99007,1111.7473
810,22.090464,1.616,120,-1000,107374.18,-28801.7,-43865.518,821.82073,263.22991,290.1644,5.86E-05,0.095737988,546.57932,1088.249
828,22.210138,16.621,120,500,107374.18,-36943.607,-45445.567,803.78735,143.35298,290.23047,0.000107169,0.09359616,654.48904,951.37965
807,22.06547,9.624,120,-1380,106088.06,-26699.455,-43451.777,805.56622,140.08967,290.16022,0.000109834,0.094367523,657.77927,946.32174
816,22.12795,3.618,120,-500,107374.18,-31194.67,-44331.104,823.69651,261.36548,290.15725,5.90E-05,0.095447169,564.1245,1105.926
833,22.243645,16.62,120,1000,107374.18,-39923.333,-46011.227,799.13395,117.83241,290.16729,0.000130423,0.093606647,678.9665,923.43754
839,22.285298,25.619,120,1380,107374.18,-42022.829,-46420.815,784.76417,62.954545,290.14258,0.000243554,0.092288358,718.71139,849.1775
820,22.157478,1.618,120,0,107374.18,-34166.457,-44897.792,824.57836,277.78307,290.15421,5.56E-05,0.096523837,542.68492,1113.2747
836,22.266416,3.617,120,1380,107374.18,-42103.621,-46423.898,811.76135,229.07789,290.11252,6.73E-05,0.095497858,579.70676,1051.8488
832,22.237443,9.623,120,1000,107374.18,-39637.501,-45958.888,809.66244,184.63653,290.1847,8.35E-05,0.095719732,619.1488,1001.4169
829,22.218284,25.619,120,500,107374.18,-36847.809,-45428.175,801.1185,106.47361,290.16215,0.000144048,0.092094769,686.13175,905.20159
838,22.277152,16.621,120,1380,107374.18,-42001.45,-46418.636,793.00372,105.02778,290.13856,0.000146226,0.093323642,687.72017,905.26973
822,22.166547,13.607,120,0,107374.18,-34160.207,-44899.642,811.76673,179.47099,290.12564,8.58E-05,0.094743659,623.63444,994.08273
842,22.304457,9.624,65,-810,58645.388,-26214.256,-44316.385,796.91454,164.63597,290.12997,9.34E-05,0.094236816,632.69273,972.72141
840,22.295944,1.616,65,-810,58918.186,-26036.064,-44274.324,811.94385,270.38018,290.1624,5.70E-05,0.095761783,536.14799,1099.9227
841,22.299922,3.62,65,-810,58992.605,-26292.333,-44328.349,804.3646,191.34389,290.16735,8.05E-05,0.095143372,606.28605,1002.4715
846,22.333429,3.619,65,-600,59636.96,-27560.399,-44575.491,804.74052,217.17141,290.17736,7.10E-05,0.095171217,579.37761,1028.188
824,22.183389,30.614,120,0,107374.18,-34159.138,-44902.808,799.17216,111.06426,290.10535,0.000139332,0.091932889,680.56977,912.48074
831,22.232908,3.618,120,1000,107374.18,-40078.501,-46039.062,821.86674,237.39893,290.16032,6.50E-05,0.096606734,580.63894,1068.7146
844,22.318806,25.619,65,-810,58455.066,-26085.731,-44294.552,781.25438,58.611782,290.23991,0.000261942,0.092968778,719.58946,840.33983
830,22.22893,1.615,120,1000,107374.18,-39584.792,-45956.996,823.94296,264.99292,290.12694,5.81E-05,0.095411866,560.7109,1110.8144
853,22.37768,16.62,65,-300,60874.895,-28961.101,-44845.863,791.26617,165.67275,290.20323,9.28E-05,0.093978952,618.52189,959.98316
848,22.344166,16.647,65,-600,59614.347,-27476.689,-44558.922,787.99779,118.79156,290.19346,0.000129174,0.091826801,662.97869,908.05161
834,22.251791,25.621,120,1000,107374.18,-39769.521,-45995.809,791.56518,76.515746,290.15412,0.000201032,0.094020813,709.19652,866.26812
847,22.337964,9.624,65,-600,59734.567,-27168.45,-44494.33,799.35426,187.75803,290.11202,8.20E-05,0.094910481,609.33891,997.93382
850,22.362964,1.617,65,-300,60919.957,-29005.012,-44876.659,812.14699,274.94614,290.16504,5.61E-05,0.096153655,537.79181,1106.39
855,22.396472,1.616,65,0,62182.273,-30587.936,-45163.395,803.92461,246.80941,290.11573,6.24E-05,0.095085498,560.00222,1071.321
849,22.352325,25.616,65,-600,59489.316,-27079.149,-44480.104,784.82308,87.19167,290.15149,0.000175808,0.092020875,692.06554,872.50012
835,22.262437,1.616,120,1380,107374.18,-41969.051,-46422.336,815.54194,257.99225,290.1292,5.98E-05,0.096436301,561.84805,1095.758
843,22.31066,16.619,65,-810,58356.842,-25974.762,-44272.844,785.82763,106.34201,290.14203,0.000144493,0.093450583,677.45713,897.70449
845,22.329451,1.616,65,-600,59530.76,-27096.993,-44483.805,809.21562,270.71737,290.1585,5.69E-05,0.095046898,527.59982,1086.8042
837,22.270949,9.625,120,1380,107374.18,-41771.657,-46365.803,802.28625,159.14854,290.15633,9.68E-05,0.09553168,643.65956,970.84549
859,22.422383,30.613,65,0,62219.646,-30581.687,-45156.117,777.38019,111.44355,290.12704,0.000137804,0.092960525,659.98241,890.08829
862,22.442929,9.623,65,300,63522.462,-32193.186,-45473.402,792.34943,195.49171,290.14837,7.87E-05,0.093657531,592.46132,995.11444
864,22.457277,25.619,65,300,63590.178,-32356.536,-45509.295,774.97138,94.559768,290.18463,0.000162317,0.092644344,674.67756,869.9386
858,22.41285,21.614,65,0,62211.053,-30584.277,-45167.835,783.55973,148.96435,290.16417,0.000103037,0.09310019,629.73233,938.66161
856,22.400449,5.622,65,0,62192.14,-30583.989,-45163.066,799.56132,211.95332,290.10038,7.25E-05,0.093776813,584.00862,1021.8096
857,22.405541,13.608,65,0,62203.653,-30581.892,-45166.19,792.05159,163.01209,290.14548,9.44E-05,0.094773472,622.8018,959.53154
866,22.471901,3.62,65,600,64687.295,-33648.697,-45760.22,796.08125,224.90498,290.16038,6.84E-05,0.093978846,567.495,1030.3535
851,22.366943,3.619,65,-300,61025.047,-28993.459,-44852.401,807.66057,233.59577,290.15588,6.60E-05,0.096119722,572.76923,1053.4934
869,22.490784,25.619,65,600,64771.951,-33920.631,-45810.75,778.92578,70.629689,290.1246,0.000217374,0.092912504,704.4521,850.5378
861,22.438394,3.619,65,300,63557.492,-32218.76,-45482.817,800.44723,245.96378,290.15422,6.27E-05,0.095392422,544.03393,1050.9055
852,22.371477,9.624,65,-300,61040.794,-28956.003,-44847.261,802.18216,209.7924,290.22361,7.34E-05,0.094489122,583.10326,1015.0483
868,22.482637,16.625,65,600,64652.594,-33574.566,-45746.775,783.58042,126.00548,290.08465,0.000122031,0.092420611,650.86938,911.969
867,22.476436,9.624,65,600,64795.551,-33852.092,-45800.019,788.27894,171.15796,290.16082,8.98E-05,0.093785128,611.64381,966.3764
874,22.524291,25.62,65,810,65690.299,-34929.181,-46006.088,775.50517,58.915339,290.11417,0.000261164,0.091925107,714.52825,836.79499
854,22.385827,25.618,65,-300,60777.616,-28811.196,-44817.905,784.34453,122.85395,290.11338,0.000124718,0.091416198,654.83725,910.06174
880,22.568445,1.616,90,-700,83282.971,-28288.873,-44282.218,794.28673,239.61955,290.14505,6.42E-05,0.093714577,543.97015,1036.8985
877,22.543449,9.629,90,-1070,81928.51,-26471.554,-43924.271,786.1843,161.13607,290.16925,9.53E-05,0.092722024,616.9512,948.95789
875,22.534937,1.619,90,-1070,82058.558,-26626.721,-43955.683,796.1534,215.06824,290.14841,7.16E-05,0.094531274,580.91323,1026.3595
872,22.509942,9.629,65,810,65286.671,-34434.444,-45913.003,788.61512,150.68959,290.14,0.000101988,0.093891914,633.14265,944.63513
863,22.449131,16.622,65,300,63483.402,-32229.203,-45483.598,784.90275,154.7438,290.14204,9.98E-05,0.095432426,624.58577,943.38393
865,22.467923,1.617,65,600,64523.451,-33933.459,-45815.766,799.41371,248.59738,290.13287,6.19E-05,0.094636715,549.7726,1062.9446
879,22.557798,25.622,90,-1070,82013.167,-26700.358,-43969.045,768.64519,63.293246,290.1365,0.000242216,0.092073192,700.94207,831.43167
860,22.434416,1.617,65,300,63436.038,-32136.448,-45465.014,799.32115,252.33437,290.14923,6.09E-05,0.093442688,535.58562,1055.4245
878,22.549652,16.622,90,-1070,82376.79,-27223.915,-44071.01,781.07498,106.70293,290.16317,0.000143677,0.092081609,669.96833,889.76904
870,22.501429,1.62,65,810,65420.501,-34714.89,-45968.55,804.55387,248.48746,290.10163,6.20E-05,0.095367905,556.34537,1070.2001
885,22.601952,1.617,90,-300,85045.338,-30620.582,-44733.619,802.02173,273.52114,290.14312,5.64E-05,0.095989533,529.95791,1095.0118
871,22.505407,3.622,65,810,65150.251,-34182.451,-45862.432,794.37205,187.32799,290.13389,8.21E-05,0.093492661,603.09179,989.7466
888,22.616667,16.622,90,-300,84959.489,-30602.162,-44734.236,788.48862,151.048,290.09843,0.000101721,0.092341926,635.35226,948.43562
876,22.538915,3.621,90,-1070,82174.009,-26910.291,-44004.98,796.9711,229.71714,290.13532,6.71E-05,0.095486417,559.01674,1033.6095
886,22.60593,3.619,90,-300,85103.187,-30604.259,-44734.401,801.4491,260.2947,290.13885,5.92E-05,0.095749723,544.87873,1084.4647
893,22.651836,21.615,90,0,86329.616,-32228.751,-45043.914,792.14802,133.97625,290.14487,0.000114833,0.093654848,652.43888,928.07627
887,22.610464,9.625,90,-300,85009.855,-30560.307,-44724.533,792.84977,196.26792,290.1526,7.83E-05,0.09383143,588.47386,993.93018
898,22.688119,16.617,90,300,87647.775,-33953.81,-45388.006,802.49262,170.95366,290.17044,9.01E-05,0.094753726,625.85768,977.83929
889,22.624813,25.62,90,-300,84960.27,-30648.499,-44742.13,785.19961,116.80713,290.17751,0.000131343,0.09271247,662.43221,904.38597
894,22.66137,30.612,90,0,86334.468,-32222.172,-45047.409,790.42633,125.36713,290.16312,0.000122951,0.094847044,663.8615,923.0577
873,22.516145,16.623,65,810,65592.034,-34744.698,-45974.84,779.98627,99.612937,290.13165,0.00015403,0.092655744,676.02812,882.41633
881,22.572424,3.617,90,-700,83443.649,-28463.652,-44316.343,797.05677,247.53427,290.15298,6.22E-05,0.09490246,540.91176,1051.5226
891,22.639437,5.622,90,0,86320.735,-32225.379,-45043.627,809.87357,254.07957,290.08668,6.07E-05,0.096009474,546.23307,1069.272
900,22.70691,1.616,90,700,89313.071,-36141.126,-45813.258,810.19761,221.89945,290.14141,6.94E-05,0.093946041,589.08996,1048.0312
902,22.715423,9.625,90,700,89592.121,-36277.093,-45835.09,807.83922,198.11736,290.18873,7.76E-05,0.094481145,609.59413,1018.123
884,22.591306,25.618,90,-700,83541.052,-28703.147,-44357.006,775.31128,100.52271,290.1188,0.000152218,0.09091066,667.24825,875.37802
897,22.681916,9.626,90,300,87579.975,-33905.336,-45376.74,808.43289,207.94052,290.16019,7.41E-05,0.095280619,590.70142,1019.238
896,22.677382,3.617,90,300,87611.675,-33923.55,-45377.234,818.63298,264.35208,290.16407,5.83E-05,0.09515599,543.04189,1086.8571
906,22.744396,3.619,90,1070,90626.133,-38106.832,-46204.344,813.04111,241.26866,290.13911,6.40E-05,0.096682726,570.80683,1067.8901
883,22.58316,16.62,90,-700,83514.943,-28707.258,-44359.432,784.08891,145.60714,290.11982,0.000105313,0.091672159,638.00812,939.86057
882,22.576957,9.624,90,-700,83299.088,-28157.716,-44251.957,785.35964,174.01173,290.17678,8.83E-05,0.093395206,603.02709,961.57897
892,22.644528,13.607,90,0,86326.615,-32220.816,-45047.944,793.49503,174.58937,290.15845,8.80E-05,0.093242561,616.32042,977.79069
903,22.721626,16.618,90,700,88869.519,-36143.058,-45822.879,799.53594,146.8681,290.17417,0.000104783,0.094752773,653.94165,957.38158
901,22.710889,3.619,90,700,89245.395,-36219.696,-45831.143,816.41675,253.34538,290.14798,6.09E-05,0.096884067,558.23794,1083.6004
908,22.755133,16.621,90,1070,91171.981,-38077.846,-46184.116,792.35412,80.778372,290.13797,0.000190294,0.093903966,706.55778,872.53313
910,22.773924,1.617,120,-1380,106674.74,-26971.635,-43513.039,817.36108,269.97393,290.1401,5.72E-05,0.096937052,546.56527,1101.566
914,22.796786,25.62,120,-1380,106363.87,-26595.68,-43430.727,789.35391,58.583841,290.13841,0.000262271,0.093327244,726.79336,848.01473
899,22.696264,25.62,90,300,87556.992,-33820.68,-45365.228,790.67837,130.12391,290.15288,0.000117885,0.092536759,657.57563,927.29306
890,22.635459,1.615,90,0,86323.449,-32230.807,-45046.093,809.75479,279.54307,290.08929,5.51E-05,0.094983478,519.07077,1094.8383
917,22.815944,9.625,120,-1000,107374.18,-29069.029,-43906.55,809.70168,190.93567,290.18147,8.05E-05,0.093898267,619.4747,1013.9697
912,22.782438,9.622,120,-1380,106324.89,-26108.962,-43330.858,805.12043,160.91748,290.16304,9.56E-05,0.094063332,638.03166,971.66531
915,22.807431,1.619,120,-1000,107374.18,-28985.401,-43891.79,819.10746,279.12325,290.17781,5.52E-05,0.095283569,529.75053,1105.6535
895,22.673403,1.619,90,300,87652.585,-33925.605,-45383.483,815.29411,258.4352,290.15192,5.97E-05,0.096245366,554.50019,1092.015
922,22.849452,9.624,120,-500,107374.18,-31583.617,-44396.847,813.32722,214.79082,290.08931,7.18E-05,0.095477506,589.22842,1033.7312
919,22.830294,25.617,120,-1000,107136.72,-28451.647,-43805.407,793.58574,85.728889,290.20543,0.000180558,0.096280183,703.26691,879.06643
904,22.729772,25.62,90,700,89071.066,-35815.166,-45749.859,791.52725,102.08371,290.12994,0.000149964,0.091177688,682.41596,893.1699
916,22.81141,3.618,120,-1000,107346.28,-28514.841,-43805.49,818.70644,255.15617,290.13017,6.05E-05,0.096485629,798.44842,835.46067
923,22.855655,16.621,120,-500,107374.18,-31351.153,-44345.741,802.8715,162.59674,290.07934,9.45E-05,0.094746067,636.62573,973.33386
909,22.763279,25.618,90,1070,90017.173,-37896.653,-46170.424,789.92571,66.707733,290.11906,0.000230572,0.093876066,721.73306,860.45886
924,22.863801,25.618,120,-500,107374.18,-31229.083,-44340.026,795.91992,120.13166,290.11342,0.000127555,0.089693987,666.33771,915.84411
905,22.740417,1.617,90,1070,90611.702,-37993.52,-46178.688,814.29997,263.39354,290.14674,5.86E-05,0.096502572,541.77345,1082.9336
933,22.927106,16.621,120,500,107374.18,-36772.322,-45405.932,800.79211,129.1952,290.1377,0.000118607,0.09218764,662.59932,929.5724
907,22.74893,9.624,90,1070,90639.783,-38187.253,-46217.419,797.86426,115.80337,290.13737,0.000132753,0.093941832,678.47102,917.87241
911,22.777903,3.619,120,-1380,106263.87,-26557.156,-43423.49,815.84129,244.32636,290.14979,6.31E-05,0.095479576,572.51951,1077.7835
913,22.78864,16.62,120,-1380,106929.91,-26533.72,-43415.72,797.24362,90.906872,290.11506,0.000169133,0.093860816,703.88272,891.60213
926,22.878425,5.621,120,0,107374.18,-34157.206,-44902.602,816.80418,241.20257,290.14118,6.41E-05,0.09723703,575.1391,1073.4367
928,22.890824,21.614,120,0,107374.18,-34158.192,-44900.875,799.04366,153.89017,290.13287,9.98E-05,0.093299614,642.25431,960.8972
927,22.883515,13.609,120,0,107374.18,-34156.795,-44901.122,805.32135,173.96052,290.15276,8.87E-05,0.093063402,631.21771,993.35805
918,22.822147,16.622,120,-1000,107374.18,-28601.265,-43816.097,799.11691,138.18712,290.14634,0.000111334,0.094262263,652.75134,937.75372
934,22.935252,25.619,120,500,107374.18,-36788.357,-45416.128,792.59553,105.42931,290.15636,0.000145669,0.0931568,680.60363,898.08324
932,22.920903,9.624,120,500,107374.18,-36929.299,-45438.413,809.52704,191.04983,290.149,8.05E-05,0.093865513,613.03911,1010.3346
935,22.945897,1.617,120,1000,107374.18,-39751.965,-45979.281,818.0309,260.35538,290.13413,5.92E-05,0.095422007,548.87529,1088.6803
936,22.949876,3.619,120,1000,107374.18,-40012.635,-46035.033,817.16223,238.60155,290.15748,6.46E-05,0.095919156,576.75487,1068.6694
943,22.99412,16.62,120,1380,107374.18,-42271.699,-46476.073,822.55311,110.48229,290.12315,0.000139595,0.095605251,705.55706,932.79648
921,22.844917,3.619,120,-500,107374.18,-31178.799,-44324.649,815.22362,221.32081,290.12555,6.96E-05,0.095186142,593.52324,1052.699
940,22.979404,1.618,120,1380,107374.18,-41831.356,-46379.988,831.46889,265.15615,290.14539,5.82E-05,0.09653138,566.30678,1114.8851
944,23.002266,25.62,120,1380,107374.18,-42016.826,-46421.185,825.28832,61.135887,290.11648,0.000251104,0.092883846,758.71651,886.16227
925,22.874446,1.617,120,0,107374.18,-34158.11,-44904.041,820.63305,275.16567,290.15825,5.62E-05,0.098233207,549.90339,1119.2683
939,22.968759,25.619,120,1000,107374.18,-39882.793,-46006.129,803.97324,79.490975,290.12186,0.000193124,0.092872614,717.68883,882.04855
920,22.840939,1.616,120,-500,107374.18,-31385.073,-44376.412,819.70424,276.112,290.15458,5.60E-05,0.098257237,537.8568,1110.6281
941,22.983383,3.618,120,1380,107374.18,-42091.45,-46442.071,826.26907,183.11785,290.14121,8.42E-05,0.096058083,641.05989,1019.2431
947,23.021424,9.626,120,-1380,106810.63,-27005.431,-43506.995,849.02366,182.61521,290.13758,8.46E-05,0.096806668,658.30926,1034.418
930,22.91239,1.616,120,500,107374.18,-36792.181,-45415.059,815.42902,246.45005,290.15047,6.25E-05,0.095201646,566.71115,1076.0565
931,22.916368,3.619,120,500,107374.18,-36985.051,-45453.338,817.35584,248.85771,290.13887,6.20E-05,0.09603789,569.88131,1085.2904
949,23.035774,25.618,120,-1380,106326.99,-26481.587,-43406.181,830.53214,71.161827,290.15882,0.0002161,0.093919987,751.68562,898.62752
946,23.016891,3.618,120,-1380,106475.13,-26623.803,-43434.92,851.994,226.79422,290.13501,6.80E-05,0.095842326,613.52529,1081.6464
937,22.95441,9.625,120,1000,107374.18,-39649.672,-45967.357,810.08394,186.30458,290.17626,8.26E-05,0.094548392,622.65197,1007.6309
929,22.900358,30.612,120,0,107374.18,-34158.809,-44897.709,792.03214,118.8769,290.17618,0.000129183,0.093364424,667.17025,912.57722
955,23.079926,1.617,120,-500,107374.18,-31374.589,-44363.297,848.71093,260.05657,290.11532,5.97E-05,0.098133476,591.19194,1130.3333
951,23.050397,3.619,120,-1000,107374.18,-28858.192,-43880.524,859.62629,244.59497,290.12862,6.34E-05,0.099434643,616.9005,1121.3823
938,22.960613,16.62,120,1000,107374.18,-39807.594,-45992.314,803.2828,130.09702,290.16243,0.000118122,0.093603772,670.62532,939.14235
956,23.083904,3.619,120,-500,107374.18,-31621.319,-44416.212,852.42571,275.70558,290.12832,5.62E-05,0.09816901,569.25823,1135.8933
959,23.102788,25.62,120,-500,107374.18,-31509.98,-44393.845,821.33556,138.82061,290.13352,0.00011082,0.094226335,673.92138,960.20993
960,23.113433,1.617,120,0,107374.18,-34142.939,-44904.781,846.96193,280.41893,290.14151,5.51E-05,0.097699432,564.24512,1141.5529
950,23.046419,1.617,120,-1000,107374.18,-28556.861,-43810.259,858.98117,253.64483,290.1315,6.13E-05,0.099208711,605.43835,1129.9354
957,23.088439,9.624,120,-500,107374.18,-31421.295,-44371.972,841.33667,204.44403,290.14993,7.54E-05,0.096077993,628.58425,1053.4057
948,23.027627,16.621,120,-1380,106630.05,-26751.835,-43457.575,841.09877,123.30081,290.1392,0.000125104,0.095926132,715.79397,971.00401
945,23.012912,1.617,120,-1380,106138.18,-26300.27,-43382.622,856.43392,286.92388,290.13757,5.40E-05,0.098547092,559.43954,1150.51
953,23.061135,16.619,120,-1000,107362.77,-28609.94,-43822.347,835.89254,154.75072,290.11377,9.96E-05,0.095193579,671.58899,989.88575
963,23.129812,21.612,120,0,107374.18,-34147.544,-44903.013,824.43716,160.22082,290.05258,9.61E-05,0.094532044,662.90323,993.73314
942,22.987917,9.625,120,1380,107374.18,-41858.04,-46372.011,826.4411,170.16021,290.12599,9.06E-05,0.095766396,656.73755,1006.5655
952,23.054932,9.625,120,-1000,107123.19,-28652.453,-43851.168,844.36681,175.0496,290.09741,8.85E-05,0.098578058,664.05492,1024.6421
961,23.117411,5.623,120,0,107374.18,-34140.349,-44905.357,844.28307,250.09632,290.14561,6.17E-05,0.095978715,591.7372,1112.2931
962,23.122503,13.607,120,0,107374.18,-34137.676,-44900.423,834.08974,207.35047,290.06381,7.44E-05,0.09602198,619.93408,1050.672
968,23.166093,16.62,120,500,107374.18,-36946.115,-45447.294,830.40081,183.37266,290.09259,8.41E-05,0.095968286,638.70977,1017.0478
971,23.188863,3.618,120,1000,107374.18,-39393.402,-45923.405,840.44482,189.47922,290.1171,8.16E-05,0.097519763,645.946,1036.1853
966,23.155356,3.619,120,500,107374.18,-36871.162,-45435.329,838.80756,206.11996,290.12159,7.49E-05,0.096906573,633.82271,1059.6924
970,23.184886,1.614,120,1000,107374.18,-40454.333,-46115.248,849.31853,289.99967,290.11634,5.35E-05,0.099251506,563.46132,1164.1447
974,23.207747,25.617,120,1000,107374.18,-39988.13,-46043.585,820.94682,104.04004,290.12957,0.000148074,0.095324949,715.67828,931.1399
979,23.241253,25.621,120,1380,107374.18,-41566.247,-46339.53,823.30963,69.821292,290.14657,0.000220255,0.093933515,746.60476,891.54675
965,23.151378,1.616,120,500,107374.18,-37029.907,-45458.888,845.24859,283.63885,290.11911,5.46E-05,0.098256877,554.09183,1142.0092
954,23.069281,25.619,120,-1000,107374.18,-28761.407,-43856.184,823.89185,104.40747,290.1233,0.000147626,0.095510394,713.64953,930.00703
975,23.218392,1.617,120,1380,107374.18,-42293.448,-46474.84,841.15395,198.15505,290.1134,7.80E-05,0.096893254,644.32651,1053.7139
958,23.094642,16.622,120,-500,107374.18,-31075.025,-44310.998,831.91551,164.41061,290.14526,9.39E-05,0.096321823,658.60012,997.17766
981,23.255877,3.619,15,-290,12909.11,-25729.511,-45085.44,846.23341,231.15368,290.12085,6.70E-05,0.098830408,355.54834,1345.8456
982,23.260412,9.623,15,-290,12945.784,-25567.6,-45051.932,835.66175,121.46801,290.13014,0.00012701,0.096135003,711.88214,962.78453
964,23.139344,30.613,120,0,107374.18,-34145.488,-44906.426,820.38226,121.98646,290.12352,0.000126291,0.095495647,697.32369,948.90863
978,23.233107,16.62,120,1380,107374.18,-41886.656,-46406.877,830.23734,122.60822,290.16641,0.000125645,0.095340229,703.89758,957.51656
983,23.266615,16.62,15,-290,12880.74,-25698.017,-45078.286,832.50938,66.316533,290.14535,0.000232231,0.095075535,760.6691,897.02787
973,23.1996,16.622,120,1000,107374.18,-39383.617,-45925.173,829.06497,152.20342,290.13285,0.000101275,0.09561856,670.96879,984.69788
989,23.308267,25.619,15,-200,13197.037,-26180.664,-45174.783,822.19741,68.019147,290.1721,0.00022611,0.094059646,751.57097,891.45933
976,23.222371,3.618,120,1380,107374.18,-41819.762,-46373.615,846.56573,237.27331,290.13022,6.52E-05,0.097868952,598.68863,1086.9477
972,23.193397,9.625,120,1000,107374.18,-39826.178,-45992.273,839.33143,206.93117,290.14457,7.47E-05,0.097082403,633.14572,1060.3391
992,23.327982,13.606,15,-100,13684.741,-26680.827,-45271.897,827.93199,192.38677,290.14355,8.03E-05,0.09664325,629.27157,1025.2638
967,23.15989,9.624,120,500,107374.18,-36863.762,-45431.218,839.63878,226.53446,290.12909,6.83E-05,0.097867848,603.88657,1070.4468
985,23.285406,1.617,15,-200,13351.053,-26159.202,-45164.998,857.25128,287.68284,290.1018,5.38E-05,0.098664936,573.46809,1167.8349
969,23.174239,25.62,120,500,107374.18,-36978.514,-45453.954,822.61415,129.19457,290.07142,0.000119187,0.095027973,685.85318,952.48016
993,23.335291,21.614,15,-100,13777.127,-26716.638,-45272.431,820.16113,115.4833,290.16564,0.000133359,0.095005937,705.19736,943.4794
998,23.373236,21.613,15,0,14165.991,-27256.765,-45383.483,820.06953,164.52954,290.14316,9.34E-05,0.093212769,644.66028,983.1478
999,23.382768,30.614,15,0,14170.061,-27256.066,-45379.947,813.80335,116.02042,290.15169,0.000132453,0.093545606,690.04481,929.39963
997,23.365926,13.607,15,0,14162.167,-27261.123,-45377.398,826.42847,189.59452,290.26316,8.14E-05,0.095979061,637.24464,1027.9776
994,23.344825,30.611,15,-100,13680.383,-26711.088,-45276.831,813.6772,102.41065,290.15768,0.000150086,0.093788099,703.95745,915.93144
1000,23.394801,1.617,15,100,14639.675,-27798.577,-45493.384,844.26873,291.40146,290.14212,5.30E-05,0.097031584,545.29653,1145.2186
984,23.274761,25.617,15,-290,12995.944,-25708.295,-45077.423,826.77983,35.711724,290.10584,0.000431926,0.095986065,788.96781,862.37563
977,23.226904,9.626,120,1380,107374.18,-41492.487,-46314.286,834.0656,128.74251,290.13765,0.000119923,0.096756452,701.97968,969.05062
995,23.356857,1.618,15,0,14155.589,-27255.079,-45381.304,841.45048,272.15404,290.13344,5.68E-05,0.097005143,561.26966,1125.1142
980,23.251899,1.616,15,-290,12939.411,-25661.424,-45068.912,850.40923,269.89301,290.13546,5.75E-05,0.099629523,574.64402,1133.9317
996,23.360836,5.621,15,0,14161.797,-27256.683,-45381.181,834.49255,201.07697,290.10077,7.67E-05,0.095503261,621.56556,1035.3839
986,23.289385,3.62,15,-200,13269.646,-26148.513,-45166.684,855.42999,264.60722,290.15053,5.85E-05,0.098203525,585.28192,1129.4858
1002,23.403871,13.606,15,100,14571.918,-27804.251,-45490.711,828.33384,149.98772,290.20653,0.000104125,0.10080255,672.79959,981.82667
988,23.300122,16.62,15,-200,13173.108,-26135.972,-45167.835,831.36743,112.50462,290.14232,0.000136778,0.094416262,710.71236,942.82299
1005,23.432745,1.617,15,200,14930.645,-28344.378,-45594.526,839.13181,259.27596,290.14771,5.95E-05,0.096606733,582.91477,1120.6509
1004,23.420712,30.613,15,100,14644.362,-27833.813,-45490.875,815.01724,107.7972,290.11149,0.000142699,0.094506134,702.5622,925.70043
991,23.322892,5.622,15,-100,13729.598,-26712.28,-45276.296,842.32432,239.73414,290.13271,6.45E-05,0.09797718,597.67674,1091.2728
990,23.318914,1.616,15,-100,13707.93,-26711.252,-45278.434,848.60574,279.65449,290.13305,5.52E-05,0.096882545,561.16227,1136.1206
987,23.293919,9.623,15,-200,13288.641,-26094.529,-45156.569,841.02897,180.7177,290.15037,8.53E-05,0.095394546,657.26771,1031.0858
1001,23.398779,5.622,15,100,14558.35,-27790.395,-45491.204,840.32908,253.26531,290.13838,6.10E-05,0.098072554,581.61058,1106.3086
1013,23.480968,16.622,15,290,15515.422,-28835.454,-45686.583,809.46634,69.996659,290.13547,0.000219203,0.092506136,735.09582,880.0557
1017,23.508272,6.611,25,-400,22195.069,-25610.853,-44886.649,822.05601,171.06902,290.14007,9.01E-05,0.095631714,645.56271,997.5383
1008,23.447461,16.62,15,200,15152.419,-28414.067,-45599.008,815.35722,105.95977,290.12689,0.000145166,0.094564152,703.62626,922.52526
1010,23.466252,1.615,15,290,15260.016,-28841.292,-45689.708,830.98752,234.27038,290.10726,6.59E-05,0.096953693,592.68472,1079.5981
1007,23.441258,9.625,15,200,14920.243,-28323.491,-45590.62,824.66623,149.22235,290.12466,0.000103495,0.096922022,677.08138,984.7368
1018,23.513638,10.614,25,-400,22306.613,-25728.36,-44895.818,813.38005,136.44474,290.14127,0.000112525,0.092516097,674.82164,958.68341
1012,23.474765,9.623,15,290,15390.844,-28964.761,-45708.908,814.26955,119.92509,290.0814,0.000128357,0.093865929,687.79778,935.95979
1015,23.499758,1.619,25,-400,22314.137,-25782.672,-44914.854,833.17527,272.93697,290.12718,5.67E-05,0.098004323,550.61219,1112.5797
1003,23.411179,21.615,15,100,14585.568,-27773.826,-45475.046,822.07525,136.57086,290.14104,0.000112813,0.095201239,675.64647,958.39393
1006,23.436724,3.618,15,200,15134.986,-28383.067,-45599.049,841.1754,257.07004,290.13953,6.01E-05,0.097705935,584.11313,1114.3212
1022,23.536494,8.613,25,-300,22450.063,-26213.433,-45008.514,827.9402,193.79639,290.1569,7.96E-05,0.096521649,627.99695,1027.7101
1021,23.531959,3.62,25,-300,22577.437,-26307.175,-45021.712,834.36771,255.12701,290.13046,6.05E-05,0.0970216,569.05574,1095.3584
1025,23.559264,1.615,25,-150,23274.417,-27056.33,-45166.19,841.49441,292.27044,290.15504,5.29E-05,0.097535152,552.15353,1158.0889
1020,23.527981,1.618,25,-300,22672.947,-26275.887,-45014.969,835.44972,261.83469,290.12772,5.92E-05,0.098140188,567.96821,1112.456
1016,23.503738,3.618,25,-400,22046.767,-25765.815,-44919.254,827.8437,216.41573,290.14656,7.14E-05,0.097375706,611.42045,1055.6301
1029,23.582125,25.62,25,-150,23422.677,-27132.968,-45178.443,822.3764,124.75726,290.16016,0.000123305,0.094233196,690.84284,949.50059
1027,23.567777,9.624,25,-150,23190.501,-27052.465,-45167.712,833.06222,199.2544,290.16115,7.74E-05,0.095890437,632.23898,1044.1146
1014,23.489114,25.618,15,290,15534.335,-28814.486,-45679.758,804.48883,33.555354,290.10457,0.000457319,0.092925529,767.70525,837.33515
1009,23.455607,25.62,15,200,14998.773,-28317.858,-45580.095,809.86771,66.851078,290.12296,0.000229883,0.09381057,739.55303,877.26515
1011,23.470231,3.619,15,290,15458.396,-28875.007,-45691.106,832.33487,236.03667,290.10814,6.54E-05,0.096560464,588.00554,1076.9136
1032,23.601839,13.606,25,0,23948.619,-27921.1,-45335.831,835.27307,213.35958,290.12954,7.24E-05,0.096853318,613.34557,1053.0989
1024,23.550005,20.624,25,-300,22421.201,-26238.431,-45009.501,811.27956,101.92526,290.14731,0.000150987,0.094642755,702.77054,912.58299
1031,23.596749,5.62,25,0,23947.755,-27917.358,-45341.217,848.55684,260.68742,290.15447,5.93E-05,0.097870737,580.46768,1121.4414
1028,23.573979,16.621,25,-150,23260.232,-27091.73,-45169.726,826.00317,154.56242,290.12184,9.96E-05,0.094543479,662.55611,981.19136
1039,23.653576,25.619,25,150,24587.174,-28761.941,-45500.003,819.93613,125.0114,290.22622,0.000123064,0.094386984,692.55826,951.92659
1019,23.520116,15.608,25,-400,22146.471,-25628.409,-44879.907,810.1583,93.861224,290.11314,0.000163773,0.093674132,715.48963,908.91441
1041,23.6682,3.617,25,300,25335.589,-29647.967,-45673.344,843.0438,245.3061,290.14076,6.31E-05,0.097749246,600.16313,1108.746
1038,23.64543,16.621,25,150,24486.114,-28740.931,-45497.454,827.48531,181.37497,290.14414,8.49E-05,0.095155368,637.86889,1010.9796
1023,23.542415,14.618,25,-300,22571.475,-26299.363,-45018.588,819.38309,138.1162,290.16559,0.00011138,0.094095327,671.35154,956.18381
1042,23.672735,8.613,25,300,25298.174,-29607.058,-45679.963,832.87384,163.6754,290.1464,9.42E-05,0.09549534,659.78712,996.67753
1040,23.664222,1.618,25,300,25211.874,-29617.953,-45686.09,841.2768,235.66929,290.21421,6.60E-05,0.10039998,608.98124,1096.3521
1037,23.639227,9.624,25,150,24707.846,-28790.557,-45500.003,837.53787,229.06378,290.10329,6.74E-05,0.097040271,608.04579,1084.1562
1047,23.704017,6.611,25,400,25874.194,-30157.669,-45767.456,830.53166,186.69551,290.14087,8.30E-05,0.097753597,641.02272,1026.553
1026,23.563242,3.621,25,-150,23262.617,-27136.093,-45184.528,841.77507,271.01624,290.14791,5.70E-05,0.097370661,563.34918,1126.8225
1044,23.686247,20.624,25,300,25457.412,-29639.991,-45667.218,820.39909,101.45347,290.1668,0.000151617,0.094322509,712.81709,921.31423
1034,23.618682,30.612,25,0,23953.881,-27926.856,-45330.979,821.51973,127.11941,290.11123,0.000121069,0.094648714,686.92416,949.48998
1033,23.609148,21.614,25,0,23951.127,-27915.713,-45334.022,824.61339,148.04309,290.12242,0.000104448,0.096777474,675.79401,981.19588
1036,23.634693,3.619,25,150,24535.082,-28729.583,-45491.287,847.91675,268.0019,290.10611,5.76E-05,0.097547458,574.44157,1133.0433
1030,23.592771,1.617,25,0,23943.52,-27922.456,-45338.75,849.72858,292.4112,290.1531,5.30E-05,0.099026224,551.78034,1158.755
1035,23.630715,1.616,25,150,24669.692,-28781.1,-45496.056,843.53373,252.71842,290.10479,6.13E-05,0.098166106,587.44095,1111.0742
1048,23.709383,10.613,25,400,25890.846,-30231.964,-45781.723,826.28652,119.29746,290.14243,0.000128962,0.094477684,702.52643,949.33215
1050,23.723725,1.618,40,-550,36108.028,-25985.081,-44700.111,846.64009,276.41556,290.19992,5.61E-05,0.098914939,560.30135,1129.6885
1049,23.715861,15.609,25,400,25762.649,-30188.464,-45781.846,820.59594,82.104103,290.14554,0.000187401,0.094423832,733.20447,902.5531
1052,23.732239,8.611,40,-550,36593.924,-25952.025,-44681.568,832.29245,169.44883,290.163,9.11E-05,0.09615057,656.15749,1005.1758
1053,23.73816,14.62,40,-550,36434.892,-26061.144,-44705.949,822.63223,121.86935,290.1584,0.000126451,0.09555029,696.9046,948.26711
1058,23.769724,16.619,40,-400,36770.554,-26575.779,-44810.011,819.28328,129.68463,290.16178,0.000118838,0.095214526,684.86282,952.05637
1045,23.695505,1.616,25,400,25618.912,-30182.297,-45775.515,840.90971,227.48316,290.14155,6.80E-05,0.097075568,602.94247,1071.4616
1064,23.811377,25.618,40,-200,37688.815,-27786.695,-45043.709,806.56022,117.62623,290.15659,0.000130704,0.094059708,681.41289,923.40529
1043,23.678656,14.619,25,300,25289.663,-29556.856,-45655.253,826.10912,133.26171,290.14101,0.000115498,0.094818729,684.6028,959.70023
1057,23.763521,9.624,40,-400,36949.897,-26704.427,-44835.379,830.97517,185.26681,290.15062,8.33E-05,0.096665072,638.18142,1021.1721
1061,23.792494,3.621,40,-200,37838.885,-27863.045,-45055.509,831.46255,220.24361,290.13421,7.03E-05,0.098150441,611.10987,1067.1023
1046,23.699483,3.619,25,400,25694.234,-30076.878,-45761.577,841.61229,236.9762,290.16668,6.52E-05,0.097289855,603.68663,1093.7679
1068,23.838401,21.615,40,0,38515.061,-28924.92,-45262.687,809.11664,147.86087,290.1496,0.000104168,0.095095686,659.13984,963.10258
1069,23.847934,30.613,40,0,38531.918,-28931.663,-45265.853,802.08311,97.596582,290.22721,0.000157506,0.093709996,699.77504,901.70981
1063,23.803231,16.622,40,-200,37800.648,-27923.731,-45078.574,814.63167,158.84059,290.15889,9.70E-05,0.095280454,649.24975,978.46742
1059,23.77787,25.62,40,-400,36655.268,-26708.703,-44838.504,813.47882,85.104247,290.11814,0.000180722,0.094163013,727.99897,903.28386
1066,23.826001,5.621,40,0,38514.65,-28936.885,-45269.06,827.06263,234.4989,290.11937,6.58E-05,0.095673462,582.42068,1066.8318
1079,23.916335,25.62,40,400,40291.434,-31107.588,-45692.051,804.90261,84.775813,290.1823,0.000181239,0.093302114,715.30085,890.63855
1077,23.901987,9.625,40,400,40310.757,-31214.281,-45706.894,816.84432,178.42206,290.15642,8.66E-05,0.095556566,638.20138,1007.4653
1067,23.831092,13.604,40,0,38499.52,-28926.154,-45279.956,816.8735,184.18399,290.13703,8.36E-05,0.094978841,627.13705,1008.8225
1054,23.74575,20.625,40,-550,37672.986,-27470.974,-44984.544,818.85508,71.876884,290.15315,0.000214135,0.094749591,741.20761,889.72168
1056,23.758987,3.619,40,-400,36876.219,-26750.476,-44840.93,841.27576,233.9643,290.15908,6.61E-05,0.097728722,605.70327,1087.2361
1051,23.727705,3.616,40,-550,35824.17,-25710.392,-44643.249,839.28832,216.3936,290.15945,7.14E-05,0.096865786,614.33574,1061.3612
1071,23.863945,3.62,40,200,39340.362,-30046.987,-45488.162,828.69892,270.90131,290.17844,5.70E-05,0.097416804,548.18662,1108.4194
1078,23.90819,16.62,40,400,40268.368,-31089.703,-45683.129,810.8895,128.19143,290.12277,0.000120064,0.094859915,676.44118,941.06387
1062,23.797029,9.625,40,-200,37626.773,-27807.581,-45049.67,829.24362,225.61572,290.16691,6.83E-05,0.095503236,603.42057,1070.6602
1055,23.755008,1.62,40,-400,37003.223,-26793.482,-44849.317,846.99745,297.5249,290.15362,5.21E-05,0.099664938,548.60025,1167.026
1081,23.93096,3.617,40,550,40452.769,-31976.429,-45869.586,825.56656,201.37012,290.14887,7.67E-05,0.096952508,626.24536,1042.1789
1082,23.935494,8.614,40,550,40833.206,-31898.722,-45839.12,816.93137,149.00963,290.13853,0.000103406,0.095369338,665.18735,972.65103
1060,23.788516,1.616,40,-200,37540.226,-27831.387,-45057.935,840.2281,296.63902,290.13153,5.21E-05,0.097948587,533.22829,1145.2667
1070,23.859967,1.617,40,200,39389.7,-30034.118,-45483.845,824.88516,257.12278,290.12151,6.01E-05,0.096967722,558.12935,1089.3555
1065,23.822023,1.616,40,0,38514.979,-28934.171,-45264.661,829.48096,259.96486,290.1489,5.93E-05,0.095982888,558.57097,1094.8028
1086,23.962242,3.62,65,-810,59693.781,-26092.556,-44270.212,828.01414,238.55944,290.16157,6.48E-05,0.09688266,585.02163,1075.14
1084,23.949006,20.624,40,550,41048.648,-32139.573,-45890.801,805.93806,75.941639,290.15983,0.000202255,0.093190444,723.9413,880.0284
1089,23.981126,25.619,65,-810,59576.11,-26091.117,-44272.515,801.1087,62.367051,290.1588,0.000246572,0.09394173,734.71998,862.85578
1075,23.893475,1.615,40,400,40310.47,-31219.544,-45715.898,829.70989,285.56154,290.18553,5.42E-05,0.097585142,535.505,1123.4748
1073,23.874683,16.621,40,200,39433.446,-30045.343,-45484.297,810.59181,156.46269,290.14701,9.85E-05,0.095364501,653.09045,976.27319
1076,23.897452,3.618,40,400,40059.545,-31091.964,-45684.527,822.08774,203.14008,290.06546,7.59E-05,0.095887867,609.60288,1027.9931
1092,24.000284,9.624,65,-600,59918.886,-27185.431,-44493.96,814.1474,169.4896,290.14897,9.09E-05,0.095359937,641.97021,990.06009
1096,24.029257,3.618,65,-300,61448.08,-28867.359,-44819.796,835.33577,266.09909,290.1486,5.81E-05,0.097813492,565.36132,1112.4367
1080,23.926981,1.619,40,550,41045.318,-31801.32,-45823.002,832.57753,284.33011,290.18827,5.44E-05,0.098293208,541.69149,1130.8237
1087,23.966777,9.622,65,-810,58742.625,-25784.153,-44219.641,815.4433,156.10707,290.14101,9.86E-05,0.094866508,653.03223,976.11928
1074,23.882829,25.619,40,200,39489.404,-30036.174,-45484.174,804.13698,101.5417,290.15426,0.000151084,0.092610467,695.82278,905.64187
1085,23.958264,1.615,65,-810,58562.418,-25871.152,-44243.57,828.06408,241.10396,290.14193,6.41E-05,0.096713381,575.36445,1072.1002
1094,24.014633,25.619,65,-600,60545.522,-27439.768,-44534.171,804.16644,81.504645,290.15182,0.00018871,0.094286247,716.99624,884.91285
1090,23.991772,1.615,65,-600,59706.979,-27217.089,-44509.419,826.27307,251.21296,290.15616,6.14E-05,0.096607029,569.67262,1091.4183
1072,23.86848,9.624,40,200,39280.211,-29989.015,-45474.635,818.33329,199.79568,290.07851,7.73E-05,0.096082011,609.08438,1020.5621
1091,23.995749,3.619,65,-600,60177.788,-27261.617,-44509.995,825.2619,250.35906,290.14371,6.15E-05,0.09546789,564.83341,1083.6009
1095,24.025279,1.617,65,-300,61508.191,-28848.899,-44815.849,833.18989,279.08222,290.13557,5.54E-05,0.097608475,555.11875,1133.356
1093,24.006487,16.618,65,-600,60646.254,-27181.319,-44478.789,806.74872,133.69387,290.13483,0.000114868,0.093441318,665.204,941.61418
1104,24.084697,30.611,65,0,62695.718,-30579.014,-45155.007,828.4033,125.33498,290.11559,0.000122996,0.095261203,695.01523,953.19689
1083,23.941416,14.616,40,550,40688.193,-32025.602,-45875.917,809.83784,98.275307,290.15168,0.000156586,0.09460755,705.15373,908.22001
1101,24.062764,5.621,65,0,62692.224,-30575.89,-45156.528,856.1314,255.42883,290.12958,6.06E-05,0.098445043,599.82799,1128.9296
1100,24.058786,1.616,65,0,62700.323,-30571.984,-45155.007,857.51435,285.5001,290.16102,5.42E-05,0.098270172,576.09073,1165.7982
1088,23.972979,16.622,65,-810,59625.859,-26080.016,-44268.979,805.75493,104.98399,290.1715,0.000146606,0.094804768,694.49566,911.68615
1109,24.119591,25.619,65,300,63928.186,-32183.113,-45467.152,819.17934,131.64478,290.10133,0.00011727,0.096179657,682.24416,952.372
1098,24.039994,16.622,65,-300,61659.988,-28995.72,-44841.464,824.4024,154.9605,290.14265,9.94E-05,0.094990342,660.78127,980.43085
1105,24.09673,1.615,65,300,64196.544,-32311.351,-45489.93,844.9802,234.8267,290.1419,6.59E-05,0.098492252,604.98172,1092.4021
1111,24.134215,3.618,65,600,65286.178,-34017.703,-45820.659,834.99545,238.80272,290.06651,6.49E-05,0.098366455,590.68161,1082.5911
1097,24.033791,9.622,65,-300,61176.721,-28824.723,-44817.864,828.89233,197.45458,290.15598,7.82E-05,0.096288537,631.6255,1040.0917
1110,24.130237,1.617,65,600,65299.705,-33925.482,-45807.708,837.04649,225.94586,290.09866,6.85E-05,0.098514169,610.52734,1077.2201
1112,24.138749,9.625,65,600,65611.399,-33897.771,-45786.986,821.96441,153.57029,290.11423,0.000100444,0.096356551,666.25411,983.51356
1121,24.20123,3.617,90,-1070,81920.493,-26172.196,-43865.929,824.31556,234.75393,290.14808,6.56E-05,0.095920895,586.13911,1074.0932
1103,24.075164,21.613,65,0,62695.595,-30575.191,-45155.048,836.11022,143.09887,290.13928,0.000107819,0.096709125,694.53225,990.27583
1117,24.172257,9.625,65,810,66521.853,-34934.567,-45994.945,816.52228,156.04756,290.26142,9.90E-05,0.096988184,653.04768,975.52808
1118,24.17846,16.62,65,810,66118.184,-35155.066,-46046.915,810.09319,90.319369,290.12226,0.000170393,0.094850436,715.70044,901.78441
1099,24.04814,25.619,65,-300,61365.11,-28818.762,-44812.026,828.52242,123.92572,290.15499,0.000124385,0.095716585,698.83972,954.87746
1102,24.067854,13.607,65,0,62696.705,-30571.901,-45147.976,852.66768,204.78505,290.12689,7.54E-05,0.096910076,640.51949,1062.0866
1115,24.163744,1.615,65,810,65811.753,-35182.325,-46057.029,828.7381,250.24416,290.10913,6.17E-05,0.096562751,570.82278,1090.157
1108,24.111446,16.619,65,300,63831.812,-32455.13,-45523.603,825.37785,175.26823,290.12641,8.81E-05,0.096713929,646.16829,1009.5489
1125,24.230759,1.617,90,-700,84260.693,-28393.099,-44284.644,824.63567,263.72176,290.13403,5.86E-05,0.097754662,560.84399,1105.2166
1116,24.167722,3.618,65,810,65958.246,-34988.222,-46011.926,828.09615,236.49555,290.01327,6.53E-05,0.096777334,582.48795,1069.9464
1126,24.234737,3.619,90,-700,83498.21,-28417.974,-44307.75,821.33901,242.28821,290.17736,6.37E-05,0.096377653,579.36385,1081.0806
1122,24.205764,9.625,90,-1070,82640.792,-26820.043,-43983.723,815.60967,165.03054,290.1566,9.33E-05,0.095388027,644.75449,987.05359
1107,24.105242,9.624,65,300,64097.621,-32269.825,-45475.827,839.42123,234.24916,290.16082,6.60E-05,0.098030282,606.14945,1089.3354
1106,24.100708,3.619,65,300,64035.208,-32357.523,-45502.47,850.47207,257.59461,290.13051,6.01E-05,0.099143878,583.74222,1114.5305
1130,24.264266,1.617,90,-300,85332.98,-30486.588,-44709.115,818.32673,258.02165,290.13678,6.00E-05,0.097900528,562.00217,1095.715
1127,24.239271,9.624,90,-700,83959.688,-28547.938,-44325.183,811.84805,187.18191,290.14272,8.23E-05,0.095675612,615.68442,1001.2752
1119,24.186606,25.62,65,810,66401.92,-35075.632,-46025.576,801.65009,62.298863,290.18925,0.00024694,0.093988621,735.8652,864.34692
1114,24.153098,25.619,65,600,64588.289,-33814.719,-45797.1,806.28597,92.621351,290.14792,0.000166322,0.09472408,713.35595,904.53293
1124,24.220112,25.619,90,-1070,82501.904,-26309.314,-43882.991,797.07291,58.277277,290.14164,0.000263485,0.092929872,734.62938,854.65345
1129,24.25362,25.618,90,-700,83501.211,-28205.944,-44257.343,792.05435,91.271247,290.13655,0.000168061,0.092167132,696.47266,885.67886
1120,24.197251,1.616,90,-1070,83090.141,-26582.44,-43928.752,828.22589,269.40367,290.15369,5.74E-05,0.097662036,561.14975,1118.4967
1113,24.144952,16.62,65,600,64923.707,-33892.303,-45807.338,815.02324,113.46098,290.01525,0.000135928,0.095502648,695.30044,929.81067
1123,24.211967,16.622,90,-1070,82638.694,-26615.661,-43947.994,805.76342,98.83348,290.16314,0.000155461,0.093838284,700.81281,904.3589
1135,24.297773,1.617,90,0,86727.366,-32212.017,-45045.189,817.77693,249.80933,290.18968,6.19E-05,0.097086716,569.45962,1086.5202
1132,24.272779,9.624,90,-300,85536.707,-30592.829,-44722.971,810.50697,198.9999,290.15904,7.74E-05,0.095607606,604.01326,1016.5524
1139,24.323684,30.612,90,0,86723.46,-32223.077,-45045.682,792.22376,111.78719,290.14666,0.000137491,0.093516372,677.43045,906.52915
1134,24.287128,25.618,90,-300,85366.654,-30510.723,-44709.691,798.69906,120.3684,290.15216,0.000127529,0.092976468,674.60341,924.12387
1145,24.369224,1.617,90,700,89831.659,-36107.165,-45799.567,811.02966,245.56456,290.14602,6.30E-05,0.096222971,568.12476,1075.4308
1142,24.344229,9.624,90,300,87919.136,-33857.56,-45361.692,804.51317,192.64118,290.13514,8.04E-05,0.096428586,613.4435,1013.7484
1137,24.306842,13.607,90,0,86728.641,-32219.623,-45045.394,803.77059,145.12928,290.13709,0.00010601,0.094385633,651.19762,951.16601
1138,24.314151,21.615,90,0,86739.989,-32213.662,-45041.242,798.27969,139.54322,290.15347,0.000110148,0.093811614,652.27006,940.95216
1141,24.339695,3.618,90,300,88040.632,-33882.352,-45360.623,812.44565,232.54273,290.11316,6.64E-05,0.096765398,573.30154,1051.8096
1150,24.402731,1.618,90,1070,90880.637,-38102.104,-46194.271,809.00966,249.40866,290.12745,6.20E-05,0.097613726,555.50149,1067.943
1128,24.245474,16.621,90,-700,83992.416,-28340.143,-44276.667,803.03911,138.84273,290.1518,0.000110652,0.093713737,660.46249,948.64862
1148,24.38394,16.62,90,700,90048.543,-36241.693,-45814.368,795.47503,133.81723,290.10321,0.000114934,0.094093897,659.76323,937.43879
1147,24.377737,9.625,90,700,89297.365,-35774.915,-45738.223,801.76686,178.19521,290.12999,8.64E-05,0.095045228,615.26915,983.57933
1131,24.268244,3.62,90,-300,85546.821,-30635.424,-44732.715,818.52449,236.8302,290.11962,6.53E-05,0.098209248,577.40959,1064.8227
1149,24.392086,25.618,90,700,89793.998,-36251.725,-45829.663,785.06428,94.395208,290.11203,0.000163028,0.094292301,689.02013,883.47482
1136,24.301752,5.621,90,0,86726.42,-32221.761,-45045.518,815.07622,223.12592,290.12518,6.91E-05,0.095771306,589.61422,1051.0525
1146,24.373202,3.618,90,700,89916.563,-36024.606,-45781.23,807.39757,219.4397,290.11538,7.02E-05,0.095366363,584.00512,1036.712
1158,24.450955,16.618,120,-1380,106325.47,-26276.958,-43350.1,796.58394,112.49153,290.1089,0.000136874,0.094631174,678.39448,910.56512
1144,24.358578,25.619,90,300,87920.698,-33881.283,-45366.133,788.40461,105.5671,290.22103,0.000146453,0.096870253,676.47252,893.67899
1154,24.425592,25.621,90,1070,91291.339,-37993.232,-46162.654,787.38543,62.424845,290.13504,0.000246486,0.094581321,721.69894,850.65459
1133,24.278981,16.622,90,-300,85353.99,-30622.185,-44728.069,804.1085,156.70336,290.14011,9.81E-05,0.094179536,645.81709,969.49604
1140,24.335717,1.616,90,300,87953.056,-33897.195,-45374.027,811.89695,241.47335,290.17933,6.40E-05,0.096618004,560.00233,1058.735
1153,24.417447,16.62,90,1070,91637.943,-38130.885,-46179.716,789.58891,103.82796,290.10169,0.000147936,0.093159878,680.80723,895.98065
1152,24.411244,9.625,90,1070,91518.42,-38275.609,-46219.392,796.53552,158.58656,290.13526,9.71E-05,0.095115791,634.8417,962.25931
1151,24.40671,3.617,90,1070,91102.497,-38290.699,-46234.646,803.7679,197.68125,290.15774,7.79E-05,0.094389144,594.21619,998.84442
1164,24.492607,25.621,120,-1000,107374.18,-29418.3,-43978.296,786.94834,93.950129,290.13309,0.000163691,0.093899669,687.10856,880.447
1165,24.503252,1.62,120,-500,107374.18,-31618.935,-44407.906,808.31825,239.49803,290.14252,6.44E-05,0.096024542,559.7616,1052.2081
1163,24.48446,16.624,120,-1000,107374.18,-29201.296,-43933.933,788.48772,137.87014,290.12756,0.000111776,0.094995884,649.19445,934.05808
1162,24.478258,9.628,120,-1000,107374.18,-29317.157,-43949.968,798.47441,168.17188,290.11889,9.17E-05,0.095676476,623.76725,971.54588
1143,24.350433,16.618,90,300,88139.186,-34076.374,-45405.192,795.09994,135.36999,290.20381,0.000113601,0.094043241,650.8625,929.50114
1156,24.440217,3.619,120,-1380,106633.09,-26897.258,-43484.012,812.15644,234.05447,290.1122,6.61E-05,0.096716579,580.4376,1064.5018
1166,24.50723,3.623,120,-500,107374.18,-31780.393,-44431.63,810.83667,253.72807,290.15098,6.08E-05,0.095978659,558.02515,1084.5304
1168,24.517968,16.621,120,-500,107374.18,-31370.806,-44351.332,795.65726,133.76472,290.05412,0.00011516,0.091184364,651.56763,930.11924
1167,24.511765,9.625,120,-500,107374.18,-31520.218,-44388.747,801.02055,175.53926,290.13313,8.76E-05,0.093963679,626.07483,989.69284
1169,24.526114,25.621,120,-500,107374.18,-31625.143,-44396.518,788.40068,120.14513,290.13109,0.00012778,0.092535848,665.16536,913.18818
1157,24.444751,9.626,120,-1380,107320.22,-26619.075,-43412.184,802.51386,166.22599,290.13633,9.25E-05,0.093989035,627.10814,969.68984
1170,24.536759,1.62,120,0,107374.18,-34137.47,-44889.034,809.54097,264.90401,290.11515,5.84E-05,0.098074509,542.92659,1093.1744
1173,24.553138,21.614,120,0,107374.18,-34143.144,-44892.611,790.83529,123.10987,290.12642,0.000124812,0.093372275,662.2196,915.64909
1176,24.578682,3.618,120,500,107374.18,-36937.604,-45428.997,806.67527,208.23198,290.13043,7.41E-05,0.096346525,596.84853,1025.2424
1171,24.540737,5.625,120,0,107374.18,-34142.774,-44895.078,805.14181,236.24652,290.12217,6.52E-05,0.095910347,565.05519,1056.9044
1155,24.436239,1.614,120,-1380,106716.19,-26040.341,-43308.081,807.52897,224.00942,290.12782,6.90E-05,0.097370215,574.55656,1036.2818
1161,24.473724,3.621,120,-1000,107374.18,-29221.935,-43932.864,812.19292,246.18108,290.13319,6.26E-05,0.095879738,562.3179,1073.6619
1174,24.56267,30.615,120,0,107374.18,-34143.514,-44890.309,788.59477,115.91851,290.15203,0.000132483,0.093232208,668.35371,908.37356
1160,24.469746,1.617,120,-1000,107374.18,-28614.463,-43817.783,809.4342,233.9711,290.12534,6.60E-05,0.096405867,571.86837,1053.3539
1159,24.4591,25.621,120,-1380,106332.7,-26494.579,-43397.876,787.5298,66.660502,290.12447,0.000230436,0.093431198,717.23845,853.98377
1179,24.597566,25.619,120,500,107374.18,-36952.899,-45443.182,790.1365,125.70877,290.1166,0.000122443,0.094613749,661.82278,920.9853
1175,24.574704,1.616,120,500,107374.18,-37033.361,-45452.433,806.29349,209.24316,290.16006,7.36E-05,0.095392173,588.06716,1019.6904
1188,24.656434,16.62,120,1380,107374.18,-41940.969,-46419.581,794.90771,108.39776,290.14297,0.000141842,0.094192297,683.10576,907.18717
1181,24.61219,3.618,120,1000,107374.18,-39484.965,-45928.545,807.33805,226.30709,290.15409,6.82E-05,0.09634498,582.69057,1051.1781
1193,24.68966,14.619,40,-550,36230.262,-25995.483,-44697.973,797.13064,110.2914,290.13297,0.000139856,0.094897455,683.94168,910.97752
1172,24.545829,13.607,120,0,107374.18,-34139.691,-44894.297,798.53911,184.79741,290.14101,8.34E-05,0.095565934,609.62136,989.14632
1184,24.631073,25.619,120,1000,107374.18,-39298.591,-45883.154,787.82391,92.894688,290.13576,0.000165471,0.093513309,689.11553,881.25821
1187,24.650231,9.626,120,1380,107374.18,-41715.248,-46357.621,798.28328,139.97791,290.16331,0.000110075,0.095642284,656.6039,947.07287
1180,24.608211,1.616,120,1000,107374.18,-39846.612,-45993.712,807.07815,212.13665,290.15046,7.28E-05,0.095726128,596.25568,1033.7241
1194,24.69725,20.625,40,-550,35998.539,-25986.89,-44697.52,791.94192,72.741313,290.17788,0.000211294,0.093631573,714.955,865.17631
1190,24.675226,1.617,40,-550,36003.925,-26154.762,-44733.332,815.23265,263.51931,290.14495,5.86E-05,0.097235853,554.18161,1098.9497
1196,24.710487,3.618,40,-400,36387.198,-26556.989,-44812.642,813.6683,240.00769,290.17522,6.42E-05,0.096292376,576.65518,1072.9913
1189,24.66458,25.619,120,1380,107374.18,-41457.251,-46324.77,791.2899,64.008554,290.26511,0.000239762,0.092656041,726.07357,858.77491
1195,24.706509,1.616,40,-400,36709.622,-26718.53,-44842.574,816.70858,261.2078,290.14527,5.92E-05,0.097360058,559.07179,1101.1807
1185,24.641719,1.617,120,1380,107374.18,-41920.412,-46394.378,807.83163,218.03937,290.11321,7.10E-05,0.09744259,585.12809,1033.8618
1198,24.721224,16.62,40,-400,36623.65,-26490.959,-44795.909,795.59415,122.48697,290.13716,0.000125495,0.093743365,668.00613,921.08477
1199,24.72937,25.618,40,-400,36804.309,-26749.325,-44846.974,788.16575,79.346461,290.12862,0.000193912,0.094473281,704.754,868.31671
1178,24.58942,16.62,120,500,107374.18,-36868.778,-45433.027,793.93199,165.02468,290.11049,9.32E-05,0.094164702,625.1285,965.60887
1177,24.583217,9.624,120,500,107374.18,-36972.305,-45447.417,803.65685,207.04295,290.14239,7.46E-05,0.095782859,589.62143,1019.5705
1186,24.645697,3.618,120,1380,107374.18,-41886.327,-46391.13,809.98345,228.59007,290.06266,6.75E-05,0.095869905,583.12801,1056.1447
1201,24.743994,3.618,40,-200,37470.042,-27798.125,-45051.109,810.09146,247.00869,290.13006,6.25E-05,0.096227557,563.66135,1074.1366
1204,24.762877,25.62,40,-200,37470.824,-27826.33,-45056.496,788.59401,115.69827,290.12831,0.000133077,0.09482936,667.72336,907.14533
1183,24.622926,16.622,120,1000,107374.18,-39579.858,-45942.935,794.40192,138.33026,290.1459,0.000111193,0.094135979,655.96813,942.04197
1182,24.616723,9.627,120,1000,107374.18,-39537.428,-45937.878,796.00504,131.34024,290.1389,0.000117085,0.094272568,658.70254,930.26716
1200,24.740016,1.616,40,-200,37427.982,-27816.215,-45057.359,812.61581,261.37939,290.1439,5.92E-05,0.097817648,541.46266,1079.5575
1191,24.679204,3.617,40,-550,35705.06,-25637.372,-44641.152,810.39957,226.78323,290.13051,6.83E-05,0.095234745,573.59109,1044.0049
1207,24.782592,13.608,40,0,38320.834,-28914.847,-45270.006,793.82342,177.77697,290.07109,8.68E-05,0.096006027,612.39465,977.46394
1192,24.683738,8.612,40,-550,35785.07,-25891.956,-44684.898,803.82742,167.56711,290.11901,9.19E-05,0.09473727,635.58677,981.99909
1209,24.799434,30.612,40,0,38340.282,-28921.795,-45274.158,784.75535,116.34171,290.13825,0.000132006,0.093364154,665.66319,904.67014
1211,24.815445,3.619,40,200,39199.872,-30055.416,-45490.711,806.11774,243.81831,290.11384,6.33E-05,0.096764566,563.87919,1068.5754
1202,24.748529,9.624,40,-200,37464.081,-27867.239,-45067.679,801.58884,199.68957,290.14461,7.71E-05,0.09461424,600.13908,1013.4771
1197,24.715021,9.625,40,-400,36515.641,-26752.573,-44851.907,802.12326,167.78766,290.12173,9.18E-05,0.094862265,628.07563,974.87386
1210,24.811465,1.62,40,200,39100.826,-29866.863,-45458.23,808.61843,261.2398,290.142,5.91E-05,0.096089443,549.3497,1090.4483
1214,24.834328,25.619,40,200,39191.978,-29983.3,-45475.457,787.05932,121.15307,290.12406,0.000126837,0.093468005,663.88602,914.2857
1217,24.853487,9.625,40,400,40101.647,-31093.773,-45691.928,796.68375,179.71223,290.09997,8.58E-05,0.096051556,617.601,989.88385
1219,24.867836,25.619,40,400,40063.245,-31154.788,-45719.927,783.82418,74.369364,290.15103,0.000206416,0.092873565,708.68555,862.42556
1222,24.886994,8.615,40,550,40659.618,-31869.16,-45847.877,793.21017,165.34286,290.14899,9.31E-05,0.094901902,626.8554,968.70015
1213,24.826182,16.621,40,200,39183.92,-30016.768,-45484.092,788.93903,138.84609,290.08896,0.000110918,0.093416271,649.34933,938.49916
1216,24.848951,3.621,40,400,40091.944,-31093.116,-45692.709,808.24583,241.92531,290.04049,6.38E-05,0.096862915,567.66807,1067.7966
1208,24.789901,21.616,40,0,38332.018,-28920.192,-45272.555,790.95475,148.4508,290.12881,0.000103527,0.093285733,637.34154,943.19382
1218,24.859689,16.621,40,400,40087.956,-31204.044,-45703.563,788.73858,115.46406,290.19425,0.000132954,0.092590358,664.1242,902.43136
1220,24.878481,1.616,40,550,40662.825,-31913.317,-45859.883,806.00414,259.80187,290.13432,5.94E-05,0.096071721,548.66295,1086.3168
1223,24.892916,14.62,40,550,40734.242,-31908.137,-45851.248,785.91088,112.347,290.1449,0.000136696,0.093138039,666.23321,897.39305
1206,24.777502,5.619,40,0,38323.507,-28911.681,-45269.389,808.31866,233.37335,290.1017,6.61E-05,0.096649607,575.32421,1057.4233
1203,24.754731,16.621,40,-200,37445.127,-27802.812,-45056.948,795.47289,156.51791,290.16648,9.84E-05,0.095252888,632.99037,955.86822
1205,24.773523,1.616,40,0,38314.749,-28916.409,-45271.404,811.5198,257.30041,290.11491,6.00E-05,0.096523622,558.61563,1091.0813
1231,24.947249,3.621,65,-600,60102.589,-27428.173,-44543.997,799.59353,214.25814,290.06151,7.20E-05,0.095714387,579.86503,1021.64
1227,24.918277,9.624,65,-810,58846.112,-26194.562,-44305.16,789.57367,162.98689,290.12901,9.44E-05,0.094176533,626.38295,964.25341
1228,24.924479,16.621,65,-810,58823.005,-25797.844,-44230.824,784.29749,106.75828,290.12127,0.000144096,0.094200229,669.71101,890.88495
1233,24.957987,16.62,65,-600,60039.271,-27219.556,-44499.675,784.13554,133.92388,290.12211,0.00011463,0.092979612,646.01059,922.9086
1215,24.844974,1.617,40,400,40079.239,-31126.09,-45704.879,808.99227,263.83832,290.12869,5.87E-05,0.098603681,541.79975,1083.0386
1239,24.99964,25.619,65,-300,61330.08,-28919.945,-44832.254,778.40709,124.14814,290.11277,0.000123738,0.093820377,650.41215,905.52725
1212,24.819979,9.625,40,200,39202.668,-30016.398,-45475.827,795.50007,171.42505,290.11378,8.97E-05,0.094219576,616.78921,970.60473
1221,24.882459,3.618,40,550,40815.321,-32058.412,-45882.537,802.79114,230.09188,290.15671,6.71E-05,0.096041354,572.99034,1049.6056
1226,24.913742,3.618,65,-810,59050.906,-26047.782,-44268.444,799.19534,209.39554,290.13761,7.36E-05,0.095641001,588.84457,1020.7514
1243,25.026664,21.612,65,0,62580.555,-30564.049,-45155.5,783.29514,154.3856,290.13169,9.94E-05,0.093233463,623.03842,940.97168
1235,24.976778,1.617,65,-300,61202.829,-28880.763,-44828.266,802.58539,258.03401,290.12982,5.98E-05,0.096635009,538.16625,1073.2782
1241,25.014264,5.62,65,0,62572.702,-30559.855,-45153.856,793.51966,198.71356,290.14558,7.75E-05,0.094523914,596.62191,1007.5296
1225,24.909764,1.618,65,-810,59465.634,-26479.365,-44353.347,805.87122,266.83072,290.12377,5.78E-05,0.096001679,537.82253,1087.2684
1236,24.980757,3.617,65,-300,61299.819,-28907.446,-44833.652,799.0796,217.49526,290.14388,7.09E-05,0.096084083,582.14017,1029.9305
1242,25.019355,13.607,65,0,62578.006,-30556.278,-45156.035,789.75714,159.63615,290.13038,9.63E-05,0.093869662,623.03613,952.49923
1224,24.900506,20.625,40,550,40701.35,-31846.629,-45829.458,779.05642,68.473332,290.11942,0.000223853,0.092092074,704.41465,846.0298
1244,25.036197,30.612,65,0,62578.458,-30558.95,-45156.446,777.38012,95.848416,290.12623,0.000160234,0.093359303,679.47458,878.24259
1240,25.010286,1.617,65,0,62572.25,-30569.106,-45155.953,794.8246,213.30645,290.14046,7.22E-05,0.095155479,580.78763,1022.4851
1247,25.056742,9.626,65,300,64096.593,-32214.073,-45471.675,790.67244,209.9955,290.10248,7.32E-05,0.093981261,580.26311,1014.9288
1230,24.943272,1.615,65,-600,59806.766,-27276.953,-44514.641,803.08477,240.03481,290.11269,6.43E-05,0.096141031,556.18165,1050.3739
1232,24.951784,9.623,65,-600,60252.823,-27546.995,-44562.704,795.90371,187.27069,290.11409,8.22E-05,0.094604662,600.46087,986.1654
1248,25.062945,16.622,65,300,63868.651,-32248.692,-45482.776,788.93523,165.11701,290.12263,9.32E-05,0.094353855,621.7787,963.33241
1229,24.932626,25.618,65,-810,58785.837,-25928.425,-44253.725,780.74562,60.890086,290.1104,0.000252493,0.093420106,719.29424,844.23101
1238,24.991494,16.621,65,-300,61416.997,-29058.174,-44861.158,784.19692,158.78577,290.13623,9.68E-05,0.094308687,622.1391,949.06292
1245,25.048229,1.617,65,300,63812.282,-32241.579,-45484.996,802.40868,270.45786,290.13497,5.71E-05,0.097144277,521.98182,1079.5333
1249,25.071091,25.619,65,300,63828.81,-32302.881,-45496.796,790.62553,102.90542,290.14042,0.000149304,0.093437666,680.43949,891.59081
1234,24.966133,25.619,65,-600,60123.311,-27250.762,-44509.707,776.9253,89.17402,290.13949,0.000172688,0.095143068,683.91756,868.56729
1253,25.096452,16.62,65,600,65075.586,-33911.832,-45808.941,809.36633,140.29462,290.14626,0.00010966,0.094470174,666.24437,955.11926
1255,25.115244,1.615,65,810,65984.478,-35360.97,-46085.07,838.62857,279.95673,290.07572,5.53E-05,0.097813791,547.7253,1125.4868
1256,25.119222,3.619,65,810,65789.921,-34852.337,-45993.835,830.45489,198.04924,290.10133,7.80E-05,0.096673668,623.48178,1031.6192
1254,25.104598,25.619,65,600,64914.497,-33865.002,-45804.953,811.3517,94.287795,290.11892,0.000163266,0.094747548,716.60904,911.30005
1237,24.985291,9.624,65,-300,61345.786,-28884.998,-44830.034,792.32839,199.28892,290.13991,7.72E-05,0.094807867,584.45702,995.37126
1266,25.186237,3.619,90,-700,83671.14,-28487.088,-44315.727,813.27659,245.85064,290.15358,6.29E-05,0.098158163,559.80393,1066.4688
1252,25.09025,9.624,65,600,64947.965,-33767.313,-45780.202,811.17423,191.49572,290.12227,8.05E-05,0.095480761,610.777,1005.5058
1251,25.085714,3.62,65,600,64880.042,-33593.849,-45746.981,811.26362,199.55703,290.14798,7.73E-05,0.096430854,611.75745,1024.5456
1262,25.157265,9.621,90,-1070,82117.722,-25616.528,-43746.572,809.96241,153.4442,290.10633,0.000100491,0.095723029,657.23103,974.48615
1263,25.163467,16.62,90,-1070,82562.385,-26538.078,-43934.303,801.57932,110.73256,290.15764,0.000139725,0.096725163,687.40085,915.45774
1258,25.129959,16.621,65,810,65780.177,-34835.809,-45981.501,813.79349,110.81301,290.12041,0.000139364,0.097230414,698.9588,927.49574
1257,25.123757,9.622,65,810,66113.456,-35496.279,-46114.755,823.91682,168.11544,290.1088,9.17E-05,0.096384706,655.12819,1003.2051
1250,25.081737,1.617,65,600,64995.823,-33883.545,-45803.596,817.6445,274.99891,290.14086,5.63E-05,0.097778611,546.04322,1115.4416
1267,25.190771,9.625,90,-700,83420.296,-28291.381,-44277.901,801.55194,177.72806,290.12435,8.67E-05,0.095327807,615.22501,981.66388
1264,25.171613,25.618,90,-1070,82471.355,-26454.573,-43913.211,790.66216,64.055129,290.16177,0.00023963,0.092988851,723.57131,855.93374
1271,25.219744,3.617,90,-300,85171.932,-30489.055,-44714.83,809.14623,247.18172,290.13823,6.26E-05,0.097878065,567.81856,1078.7269
1246,25.052208,3.62,65,300,63799.454,-32189.651,-45475.992,794.6216,192.08166,290.12589,8.02E-05,0.095480182,597.01133,994.53413
1274,25.238627,25.62,90,-300,85535.021,-30620.828,-44735.552,781.89592,114.44336,290.13438,0.000134232,0.093586019,664.10424,898.96647
1269,25.20512,25.616,90,-700,83964.293,-28388.741,-44295.005,786.40626,97.479495,290.12105,0.000157764,0.094153853,685.19391,886.9172
1259,25.138106,25.617,65,810,65978.064,-35273.642,-46081.821,805.87612,63.419591,290.11786,0.00024288,0.095089921,736.68085,868.19793
1270,25.215766,1.617,90,-300,85516.766,-30653.597,-44741.514,809.02966,245.5354,290.15508,6.29E-05,0.096912384,565.34888,1073.6208
1277,25.258342,13.608,90,0,86664.295,-32206.22,-45045.271,793.4871,186.98488,290.13827,8.23E-05,0.094452835,596.04684,982.53902
1260,25.148751,1.617,90,-1070,82276.839,-26303.846,-43883.115,827.3037,244.9709,290.15827,6.31E-05,0.097540059,576.74427,1083.3163
1281,25.291195,3.619,90,300,88094.246,-33830.301,-45359.965,800.37447,236.92342,290.1523,6.51E-05,0.095739243,556.17409,1045.4724
1268,25.196974,16.622,90,-700,83991.552,-28496.092,-44312.314,792.09781,129.68896,290.13888,0.000118653,0.094322226,655.5485,923.77473
1283,25.301932,16.62,90,300,87779.591,-33765.422,-45350.961,786.01883,169.20362,290.15253,9.10E-05,0.093093589,605.99178,955.47287
1280,25.287217,1.617,90,300,87957.168,-33816.486,-45356.717,795.37357,211.47954,290.1336,7.29E-05,0.095758934,575.34727,1011.1376
1278,25.26565,21.615,90,0,86656.853,-32209.139,-45044.038,784.71741,121.9491,290.14272,0.000126372,0.094897467,654.86854,906.32338
1282,25.295729,9.626,90,300,87932.334,-33877.583,-45371.107,793.05911,208.4046,290.12767,7.39E-05,0.095036501,580.88983,1013.3627
1265,25.182258,1.618,90,-700,83913.968,-28431.665,-44290.564,817.13892,272.62051,290.08525,5.76E-05,0.10379203,543.70554,1110.2743
1285,25.320724,1.617,90,700,89336.466,-36013.176,-45796.072,796.27024,242.11096,290.19193,6.37E-05,0.095995202,557.33656,1057.2493
1294,25.377092,25.62,90,1070,91071.001,-38023.862,-46173.343,770.60705,52.413305,290.14355,0.000293309,0.09392131,715.57487,823.79887
1261,25.152729,3.62,90,-1070,82667.845,-26666.15,-43955.847,826.09484,230.03627,290.24819,6.73E-05,0.098309252,588.87753,1065.375
1288,25.33544,16.619,90,700,90050.846,-36155.721,-45807.461,777.90488,118.68027,290.12565,0.000129743,0.094939913,657.31592,903.64368
1289,25.343586,25.619,90,700,89632.825,-35990.398,-45779.75,773.2559,100.37623,290.16048,0.000152736,0.09228166,668.46979,877.24739
1272,25.224279,9.624,90,-300,85406.001,-30529.512,-44715.282,800.83598,191.71683,290.12832,8.03E-05,0.094768073,600.34635,995.77486
1295,25.387738,1.616,120,-1380,106965.43,-26915.143,-43480.023,796.08725,264.90216,290.06013,5.85E-05,0.096294817,534.05473,1082.8342
1275,25.249273,1.615,90,0,86653.77,-32200.464,-45039.186,803.5787,260.44685,290.10563,5.93E-05,0.097481747,544.93433,1085.1869
1293,25.368947,16.619,90,1070,92423.576,-38389.005,-46230.987,774.71368,89.327758,290.1207,0.000172212,0.094340046,680.40864,865.58126
1300,25.421246,1.617,120,-1000,107374.18,-28915.547,-43878.921,791.14561,243.78131,290.11416,6.34E-05,0.096354095,549.8542,1055.0448
1290,25.354232,1.614,90,1070,90973.024,-38384.688,-46266.099,796.18851,263.92775,290.23881,5.84E-05,0.096051441,522.97064,1067.2415
1298,25.402454,16.62,120,-1380,106514.39,-26395.41,-43379.374,773.20182,109.95548,290.11981,0.000139767,0.093878243,660.83351,887.95437
1273,25.230481,16.621,90,-300,85498.675,-30534.528,-44714.049,791.88764,153.58379,290.13243,0.000100146,0.094029133,628.25835,945.17599
1284,25.310079,25.618,90,300,87791.391,-33818.295,-45358.937,777.51931,129.32446,290.13924,0.000118913,0.094285848,643.45054,910.23633
1279,25.275184,30.613,90,0,86662.856,-32204.575,-45041.406,778.62795,117.6871,290.1362,0.000130446,0.092757472,657.84291,901.41972
1276,25.253251,5.62,90,0,86664.46,-32200.135,-45042.681,801.61719,236.37205,290.13346,6.54E-05,0.097283601,560.58119,1049.9946
1297,25.396251,9.625,120,-1380,106769.93,-26356.803,-43367.122,782.37812,163.92623,290.12717,9.39E-05,0.095278394,611.35039,949.91224
1303,25.435961,16.621,120,-1000,107161.51,-28522.406,-43803.886,774.27459,135.43421,290.13945,0.000113465,0.093456454,632.96855,912.31428
1301,25.425224,3.62,120,-1000,107246.33,-28828.055,-43862.434,789.39985,225.9033,290.14294,6.82E-05,0.095917416,558.40154,1027.6894
1287,25.329237,9.627,90,700,89527.282,-36175.745,-45820.7,786.11726,159.6009,290.12457,9.66E-05,0.095592765,625.90359,955.65196
1305,25.454753,1.617,120,-500,107374.18,-31388.814,-44366.339,793.1972,259.93197,290.10653,5.94E-05,0.09692704,526.42851,1064.1776
1291,25.358209,3.62,90,1070,91021.006,-37957.01,-46162.366,792.00255,234.73278,290.14894,6.59E-05,0.097250766,548.13267,1031.1401
1307,25.463266,9.625,120,-500,107374.18,-31540.528,-44391.173,783.4553,203.98527,290.11633,7.55E-05,0.095131056,574.92904,994.63662
1296,25.391717,3.619,120,-1380,106124.74,-26645.306,-43423.984,789.2788,203.38994,290.14654,7.57E-05,0.095297727,576.64916,995.86599
1286,25.324703,3.617,90,700,89668.267,-36110.002,-45803.514,798.50538,246.88007,290.14247,6.25E-05,0.096671934,549.86609,1061.942
1292,25.362744,9.627,90,1070,90814.154,-38068.267,-46195.504,779.65209,133.94685,290.13779,0.00011501,0.095250713,639.28412,915.01891
1306,25.458731,3.619,120,-500,107374.18,-31511.748,-44379.989,786.3077,193.47778,290.12385,7.96E-05,0.095131438,590.66299,991.34711
1313,25.504638,21.614,120,0,107374.18,-34145.241,-44895.201,769.37102,155.5999,290.13852,9.86E-05,0.0925414,605.84766,926.7786
1308,25.469468,16.623,120,-500,107374.18,-31383.264,-44356.431,774.39578,159.24303,290.12127,9.65E-05,0.093915675,615.5582,943.85595
1319,25.549066,25.617,120,500,107374.18,-36931.396,-45429.326,762.61857,97.104622,290.1268,0.000158008,0.092477844,659.66321,859.17517
1304,25.444108,25.617,120,-1000,107358.04,-28657.387,-43851.086,769.00269,90.112352,290.14381,0.000170294,0.092757855,673.48476,858.53544
1310,25.488261,1.615,120,0,107374.18,-34128.343,-44893.146,790.47455,269.75126,290.1296,5.71E-05,0.094980182,524.39383,1083.4042
1299,25.4106,25.62,120,-1380,106903.88,-26879.496,-43482.737,768.57677,65.630191,290.12341,0.000233865,0.093019375,700.75553,836.94144
1311,25.492238,5.622,120,0,107374.18,-34137.758,-44895.818,777.82218,169.24566,290.12971,9.10E-05,0.095536453,601.50262,949.85091
1321,25.56369,3.615,120,1000,107374.18,-40222.403,-46081.739,778.69527,181.30805,290.12736,8.49E-05,0.094915106,594.35958,971.21617
1318,25.54092,16.619,120,500,107374.18,-36975.718,-45436.604,767.17002,147.06385,290.12641,0.000104476,0.094055915,616.27699,922.90483
1314,25.514171,30.613,120,0,107374.18,-34147.338,-44895.448,762.83453,89.33268,290.12928,0.000171913,0.092916524,669.94934,855.12137
1316,25.530182,3.621,120,500,107374.18,-36808.627,-45411.441,787.15409,255.71312,290.12074,6.04E-05,0.097445635,523.76084,1050.2089
1302,25.429759,9.624,120,-1000,107374.18,-28842.527,-43855.074,783.07601,182.55142,290.12912,8.43E-05,0.094661317,595.99537,976.27735
1326,25.597197,3.618,120,1380,107374.18,-41730.296,-46394.131,778.16216,181.09521,290.15722,8.50E-05,0.094664285,593.43702,966.97712
1320,25.559711,1.618,120,1000,107374.18,-39496.97,-45924.433,785.74769,265.47058,290.1545,5.81E-05,0.096334629,513.24244,1063.4545
1330,25.626726,1.615,65,-810,58539.804,-26051.975,-44295.21,780.14802,231.17177,290.23292,6.66E-05,0.095221974,551.41374,1030.7075
1328,25.607934,16.621,120,1380,107374.18,-41805.372,-46395.282,763.55939,99.605415,290.10846,0.000153896,0.091758448,657.55058,862.07568
1327,25.601731,9.625,120,1380,107374.18,-41586.106,-46323.742,770.66954,162.11018,290.13624,9.51E-05,0.095646563,607.56413,943.09243
1317,25.534717,9.625,120,500,107374.18,-36785.15,-45411.482,777.47531,192.11662,290.1151,8.01E-05,0.093580371,585.74507,984.00241
1332,25.635239,9.624,65,-810,58121.952,-25957,-44285.918,770.40254,156.60343,290.12856,9.86E-05,0.095754324,613.66985,938.02712
1309,25.477615,25.616,120,-500,107374.18,-31122.02,-44313.26,767.59105,118.03249,290.13274,0.000130123,0.093151035,645.78312,889.3886
1322,25.568224,9.626,120,1000,107374.18,-39488.418,-45929.161,773.81818,176.45809,290.12408,8.72E-05,0.093904433,597.54596,963.00959
1312,25.497329,13.607,120,0,107374.18,-34143.884,-44899.313,773.27866,171.29022,290.1325,8.97E-05,0.093520832,594.70357,948.78128
1315,25.526204,1.617,120,500,107374.18,-36951.378,-45435.411,786.56208,259.94215,290.12554,5.93E-05,0.095859162,529.45139,1069.3567
1338,25.674949,16.62,65,-600,60277.41,-27456.296,-44546.752,764.86715,127.95522,290.11963,0.000120124,0.093494175,634.71645,898.48557
1337,25.668746,9.625,65,-600,59561.391,-27210.963,-44510.324,772.50572,179.65618,290.09174,8.56E-05,0.093977367,585.30808,956.60101
1336,25.664212,3.618,65,-600,59861.49,-27304.582,-44525.824,780.08374,215.62302,290.09227,7.15E-05,0.094959399,567.15335,1014.0083
1325,25.593219,1.616,120,1380,107374.18,-41849.899,-46389.485,784.06063,256.883,290.12449,6.00E-05,0.096157127,526.50465,1055.2024
1341,25.697719,3.62,65,-300,60979.08,-28927.182,-44842.862,778.98848,223.33133,290.11602,6.89E-05,0.094522989,554.88808,1016.8897
1323,25.574427,16.622,120,1000,107374.18,-40078.501,-46045.27,767.39247,130.97143,290.12548,0.000117247,0.093259934,631.043,901.42164
1329,25.61608,25.619,120,1380,107374.18,-41916.054,-46400.093,758.94634,55.559461,290.11019,0.00027592,0.092187714,702.21815,816.20609
1343,25.708456,16.62,65,-300,61168.004,-28960.485,-44847.015,763.86936,143.66268,290.12567,0.000106711,0.092337276,617.35535,914.80626
1324,25.582573,25.618,120,1000,107374.18,-40143.873,-46067.76,761.04828,84.44907,290.12581,0.000181768,0.093281921,676.88332,851.82375
1334,25.649587,25.619,65,-810,59032.815,-26308.245,-44329.336,758.33749,53.689995,290.07646,0.000286288,0.092376516,699.83759,811.80887
1349,25.753159,30.612,65,0,62391.796,-30557.717,-45160.475,761.93268,112.97627,290.13838,0.000135934,0.093082902,642.96559,875.18593
1339,25.683095,25.619,65,-600,60089.884,-27258.739,-44508.803,759.10388,85.248805,290.09759,0.000179629,0.091374787,665.29399,840.66561
1346,25.731226,5.619,65,0,62356.395,-30560.019,-45159.612,777.20341,219.38405,290.12377,7.01E-05,0.094596705,555.56613,1007.6258
1350,25.765191,1.617,65,300,63828.687,-32249.473,-45487.792,778.80349,216.4677,290.1354,7.12E-05,0.095077473,554.52144,999.9028
1345,25.727247,1.616,65,0,62352.202,-30564.295,-45157.433,779.58125,240.70094,290.10705,6.40E-05,0.095706436,541.68507,1040.0422
1331,25.630704,3.62,65,-810,59009.585,-26278.149,-44324.813,779.14906,214.05451,290.1114,7.19E-05,0.095250396,566.47742,1010.3004
1335,25.660233,1.616,65,-600,59361.078,-27170.465,-44504.609,781.94668,241.12375,290.12274,6.38E-05,0.094190621,534.67711,1029.9593
1351,25.769169,3.621,65,300,63591.699,-32154.538,-45472.867,776.51221,208.43333,290.13612,7.39E-05,0.094865815,562.97677,992.29596
1347,25.736316,13.606,65,0,62369.306,-30560.759,-45159.324,771.05187,176.9389,290.12828,8.71E-05,0.094915138,596.42071,961.54899
1353,25.779907,16.619,65,300,63518.062,-32240.921,-45490.547,766.58325,156.50832,290.13016,9.81E-05,0.092824227,601.96297,923.00673
1344,25.716602,25.619,65,-300,61115.048,-28938.858,-44844.63,760.30666,120.39461,290.11399,0.000127427,0.092241917,633.95632,882.70024
1333,25.641441,16.62,65,-810,59341.96,-26227.495,-44305.283,764.1563,104.0868,290.14716,0.000147701,0.093100307,658.73412,874.19517
1355,25.798699,1.616,65,600,65289.591,-33945.217,-45815.067,777.23196,226.48426,290.11079,6.81E-05,0.095441531,548.18221,1015.6562
1352,25.773704,9.622,65,300,63771.331,-32240.551,-45488.08,772.26466,204.98602,290.12815,7.50E-05,0.09413651,566.60834,991.8058
1342,25.702253,9.624,65,-300,61010.657,-28935.158,-44844.342,769.88336,149.07667,290.11166,0.000102866,0.092443024,617.68425,925.33595
1361,25.836184,3.619,65,810,66352.376,-35020.045,-46017.6,774.77369,223.74937,290.10023,6.88E-05,0.094808739,553.56897,1016.7644
1362,25.840718,9.624,65,810,66221.096,-35049.442,-46028.701,764.92316,136.53455,290.10394,0.00011236,0.092827802,624.52604,906.62547
1340,25.693741,1.614,65,-300,61008.354,-28842.033,-44827.033,780.36033,235.42791,290.11963,6.54E-05,0.095505232,538.80748,1025.7885
1360,25.832204,1.618,65,810,65041.091,-34650.915,-45968.509,778.88081,247.17764,290.13702,6.24E-05,0.095873844,535.53111,1048.9638
1367,25.874226,9.623,90,-1070,82107.609,-26111.757,-43847.797,764.71755,157.27235,290.12463,9.76E-05,0.092897743,600.3762,924.47229
1357,25.807211,9.625,65,600,65119.292,-33915.944,-45810.75,768.87164,157.28783,290.13649,9.79E-05,0.093650163,612.96685,938.74022
1370,25.89922,1.616,90,-700,83921.903,-28495.887,-44316.713,774.56725,253.69675,290.10676,6.08E-05,0.095502629,524.06257,1049.3718
1364,25.855067,25.619,65,810,65702.962,-35067.697,-46039.473,751.17934,56.175148,290.10883,0.000272559,0.091583026,692.1466,808.29785
1356,25.802677,3.618,65,600,64812.408,-33862.042,-45809.722,776.34087,228.51436,290.10923,6.74E-05,0.095324867,545.14004,1014.4862
1374,25.922082,25.618,90,-700,83523.989,-28427.8,-44308.86,748.74569,80.355722,290.1233,0.000190784,0.092084528,667.72014,833.61319
1359,25.82156,25.618,65,600,64589.482,-33883.586,-45813.094,758.27887,89.674649,290.11671,0.000171002,0.092133521,663.19698,848.11615
1373,25.913936,16.621,90,-700,83258.055,-28519.98,-44332.625,753.29349,136.10444,290.11409,0.000112605,0.091650438,609.3059,889.75471
1371,25.903199,3.619,90,-700,83278.448,-28294.054,-44285.425,770.06491,238.48446,290.11297,6.46E-05,0.095505685,525.19145,1018.1318
1372,25.907733,9.624,90,-700,84079.128,-28386.85,-44287.522,762.39371,178.36664,290.11859,8.60E-05,0.092878709,576.84784,945.77842
1382,25.975303,13.608,90,0,86548.72,-32207.906,-45043.544,756.92937,148.67663,290.12588,0.000103451,0.09314078,608.18523,914.78446
1354,25.788052,25.619,65,300,63629.566,-32193.31,-45480.802,759.75693,118.56769,290.11305,0.000129454,0.092816776,633.85058,879.16962
1379,25.955589,25.62,90,-300,85139.697,-30608.288,-44737.649,751.24465,118.10604,290.12382,0.000129867,0.092409314,627.20871,871.17513
1380,25.966234,1.617,90,0,86540.086,-32205.85,-45043.298,773.80804,270.71137,290.12642,5.70E-05,0.096015899,502.9454,1065.4081
1377,25.94124,9.624,90,-300,85519.973,-30596.571,-44726.178,760.50207,191.54922,290.11881,8.03E-05,0.09394245,560.75744,956.90923
1366,25.869691,3.621,90,-1070,81526.65,-26158.751,-43867.121,772.67947,224.19598,290.11421,6.87E-05,0.094976563,548.72639,1010.8191
1378,25.947443,16.62,90,-300,85109.642,-30488.726,-44711.829,754.74114,154.78098,290.12038,9.91E-05,0.092927241,598.47018,920.51972
1358,25.813414,16.62,65,600,64825.154,-33873.636,-45808.242,761.60946,134.45724,290.12305,0.000114226,0.093418589,627.20741,905.12592
1388,26.018894,16.62,90,300,88017.936,-33937.858,-45378.673,754.76204,134.93236,290.1054,0.000113751,0.09268739,614.68426,892.51776
1383,25.982613,21.614,90,0,86551.351,-32209.057,-45042.064,752.74134,143.62292,290.10718,0.000106551,0.091035438,601.19003,898.88068
1368,25.880428,16.622,90,-1070,81332.955,-26255.865,-43894.421,756.72872,89.924998,290.10629,0.000170703,0.093282851,661.98556,848.09525
1363,25.846921,16.622,65,810,65512.763,-34766.9,-45979.897,756.82473,88.926941,290.13711,0.00017263,0.092749275,665.73812,849.83764
1365,25.865713,1.617,90,-1070,83080.437,-26758.33,-43965.674,777.05442,253.50445,290.12781,6.07E-05,0.095076323,516.33057,1042.023
1369,25.888575,25.62,90,-1070,81799.86,-26154.599,-43866.504,751.84377,61.152342,290.12936,0.000250745,0.092048212,688.3055,813.81571
1381,25.970213,5.62,90,0,86549.542,-32210.208,-45044.079,767.98772,242.35118,290.11648,6.36E-05,0.095449974,530.18546,1031.8347
1385,26.004178,1.617,90,300,87559.788,-33832.644,-45368.435,771.57167,250.64947,290.11313,6.15E-05,0.095644378,520.67968,1040.6436
1375,25.932728,1.614,90,-300,85179.867,-30438.689,-44699.042,770.1403,247.97658,290.12291,6.20E-05,0.093985157,519.00794,1028.9719
1389,26.02704,25.619,90,300,87846.28,-33890.699,-45372.834,749.63871,103.76788,290.10685,0.000147539,0.091285309,644.18241,858.40345
1392,26.046199,9.624,90,700,88959.726,-36173.36,-45829.005,757.13705,167.85567,290.10091,9.15E-05,0.093105025,584.70752,930.40359
1386,26.008157,3.617,90,300,87973.121,-33871.21,-45362.144,769.85564,238.77799,290.12619,6.45E-05,0.095283676,524.45499,1020.0905
1391,26.041664,3.619,90,700,89721.964,-36123.611,-45806.721,768.43199,240.65852,290.09394,6.39E-05,0.094188012,524.46492,1024.8078
1376,25.936706,3.62,90,-300,85239.32,-30636.822,-44739.91,771.82536,250.34511,290.11394,6.16E-05,0.095660264,525.33178,1043.1632
1384,25.992146,30.613,90,0,86552.091,-32215.265,-45044.778,751.53545,121.12242,290.11104,0.000126541,0.091855464,627.30896,877.03447
1405,26.138207,1.618,120,-1000,107374.18,-28754.5,-43848.044,786.68347,227.42762,290.12456,6.79E-05,0.096148012,560.4013,1029.6492
1397,26.079706,9.624,90,1070,91062.121,-38041.624,-46179.552,756.41054,139.07607,290.11324,0.000110462,0.09354747,614.66055,900.26874
1390,26.037686,1.616,90,700,89191.904,-36007.502,-45790.357,767.20541,241.1158,290.10134,6.39E-05,0.09546386,525.36205,1021.2642
1396,26.075171,3.618,90,1070,91115.078,-37965.192,-46165.12,764.67202,187.30833,290.10387,8.21E-05,0.094268181,579.10781,966.35683
1394,26.060547,25.618,90,700,89887.001,-36174.347,-45811.984,744.55387,81.287514,290.09471,0.000188807,0.092747076,656.93401,824.25791
1387,26.012691,9.624,90,300,87829.71,-33792.105,-45354.374,760.35184,187.37319,290.11192,8.19E-05,0.093623994,570.18032,959.75907
1403,26.119416,16.621,120,-1380,106122.52,-26713.475,-43448.858,760.82701,97.263537,290.12576,0.000157844,0.092836699,657.6848,858.85055
1398,26.085909,16.621,90,1070,91392.731,-38318.246,-46233.659,748.27687,91.123813,290.11482,0.000168218,0.0920015,654.59232,843.34708
1402,26.113213,9.625,120,-1380,107063.86,-26754.754,-43457.78,761.78238,142.04084,290.13526,0.000108097,0.092889558,617.9915,912.25093
1401,26.108678,3.619,120,-1380,106567.8,-27032.197,-43496.716,767.05394,202.80912,290.10349,7.59E-05,0.094600324,555.22868,974.00364
1399,26.094054,25.618,90,1070,91491.941,-38112.095,-46187.569,747.43371,53.468347,290.12084,0.000286485,0.091876626,689.95181,802.02798
1407,26.14672,9.625,120,-1000,107374.18,-28511.881,-43809.519,785.89012,164.73916,290.12579,9.35E-05,0.095062604,368.24963,1205.316
1414,26.194576,25.619,120,-500,107374.18,-31400.943,-44362.557,771.64043,111.36126,290.11341,0.000138316,0.095029264,657.83903,887.51451
1408,26.152922,16.623,120,-1000,107374.18,-28999.545,-43896.189,783.54159,122.75234,290.10583,0.000125436,0.094989915,662.09123,916.08049
1404,26.127562,25.618,120,-1380,105884.21,-26754.795,-43478.214,762.21775,57.841344,290.13047,0.000265317,0.092609396,701.36437,820.72654
1418,26.2216,21.614,120,0,107374.18,-34141.787,-44896.764,769.88854,155.35624,290.10467,9.91E-05,0.094804693,767.46508,767.66623
1393,26.052402,16.618,90,700,89975.728,-36330.666,-45844.053,753.67085,129.14652,290.09903,0.000118751,0.09227624,622.21088,889.82952
1416,26.2092,5.621,120,0,107374.18,-34130.728,-44893.516,783.63678,213.27089,290.10627,7.23E-05,0.096131976,574.54135,1016.0445
1395,26.071193,1.616,90,1070,91142.419,-38158.761,-46203.81,766.93861,234.39802,290.09573,6.57E-05,0.095228294,531.29581,1019.0274
1417,26.214291,13.607,120,0,107374.18,-34140.061,-44895.983,773.73162,173.00399,290.0945,8.90E-05,0.094963734,593.42472,950.35306
1419,26.231133,30.613,120,0,107374.18,-34151.121,-44897.833,763.66182,109.79597,290.09619,0.00013994,0.093411907,650.43828,876.88495
1410,26.171714,1.617,120,-500,107374.18,-31436.055,-44373.164,794.42295,194.62797,290.11213,7.92E-05,0.096171797,597.33894,998.79237
1423,26.257882,16.619,120,500,107374.18,-36833.912,-45412.346,766.96503,152.17143,290.09501,0.000101062,0.094840107,611.91939,925.49475
1425,26.276673,1.616,120,1000,107374.18,-39625.455,-45949.102,773.94461,213.7157,290.09668,7.21E-05,0.095096597,553.11739,992.03412
1400,26.1047,1.618,120,-1380,107118.26,-26909.469,-43487.465,767.29383,226.63972,290.10993,6.79E-05,0.094417621,542.54898,1011.3197
1411,26.175693,3.619,120,-500,107374.18,-31365.831,-44357.458,797.92785,221.29282,290.12069,7.01E-05,0.098813512,580.89953,1038.9187
1426,26.280651,3.619,120,1000,107374.18,-39637.83,-45971.88,775.2072,220.18363,290.09984,7.01E-05,0.096654855,555.4558,1009.1907
1428,26.291389,16.62,120,1000,107374.18,-39500.054,-45933.479,758.82294,125.7271,290.10362,0.000122128,0.092993619,629.88248,888.46096
1429,26.299535,25.616,120,1000,107374.18,-39741.358,-45968.509,751.63498,85.022072,290.09024,0.000180493,0.092702984,665.04381,840.21882
1422,26.251678,9.626,120,500,107374.18,-36876.055,-45424.804,775.59367,196.09956,290.10291,7.85E-05,0.094303484,579.69701,985.04037
1412,26.180227,9.626,120,-500,107374.18,-31450.774,-44377.81,792.15837,190.30482,290.11684,8.10E-05,0.095258875,591.63566,983.42495
1406,26.142186,3.618,120,-1000,107374.18,-28673.175,-43823.539,783.62843,176.90095,290.11549,8.72E-05,0.096013747,603.33321,969.43446
1409,26.161069,25.62,120,-1000,107340.32,-28656.071,-43823.58,782.31108,83.93279,290.11112,0.000183477,0.094624798,691.72219,864.72225
1415,26.205222,1.617,120,0,107374.18,-34136.073,-44895.654,787.74838,236.58805,290.10854,6.52E-05,0.096367829,552.93835,1043.1829
1431,26.314158,3.62,120,1380,107374.18,-41820.091,-46384.798,769.16526,209.08507,290.08751,7.34E-05,0.093087652,555.59373,986.79011
1433,26.324895,16.621,120,1380,107374.18,-41735.929,-46384.798,753.46144,83.964989,290.0966,0.000182893,0.093598218,665.87419,839.20661
1424,26.266027,25.621,120,500,107374.18,-36875.438,-45423.036,755.53876,114.02737,290.10001,0.000134564,0.092518232,635.06275,870.80593
1430,26.310181,1.615,120,1380,107374.18,-42210.519,-46458.312,768.82632,207.928,290.08833,7.41E-05,0.095427008,557.16981,988.35545
1421,26.247144,3.619,120,500,107374.18,-36745.967,-45402.355,778.51517,192.28962,290.08685,8.00E-05,0.094620746,580.89873,976.24269
1413,26.186431,16.618,120,-500,107374.18,-31354.853,-44344.63,780.30411,151.33225,290.11387,0.000101639,0.094079074,621.54626,932.59515
1427,26.285186,9.625,120,1000,107374.18,-39772.235,-45977.266,764.61098,149.08479,290.09656,0.000103068,0.093436388,609.71661,916.86924
1432,26.318693,9.623,120,1380,107374.18,-42156.165,-46437.672,758.21306,130.88644,290.09807,0.000117286,0.092926006,619.79797,889.30304
1434,26.333042,25.618,120,1380,107374.18,-41402.856,-46303.596,746.70948,56.501391,290.09494,0.000272239,0.093438375,689.00653,805.49852
1435,26.343688,1.614,120,-1380,106051.02,-26535.447,-43419.132,767.59863,242.51124,290.10913,6.34E-05,0.093678692,515.86466,1016.3374
1420,26.243166,1.617,120,500,107374.18,-36790.289,-45409.221,787.2481,272.7338,290.10352,5.66E-05,0.096616349,514.08936,1081.5066
1348,25.743625,21.614,65,0,62372.677,-30563.021,-45161.339,757.70265,5.6533775,298.09973,0.4377952,11.606552,867.25485,885.62393
1441,26.381173,3.618,120,-1000,107374.18,-28610.022,-43832.214,763.6414,221.63706,290.08693,6.94E-05,0.09421322,535.9476,992.47664
1437,26.3522,9.624,120,-1380,106012.54,-26777.82,-43479.818,753.3248,136.95762,290.09473,0.000112256,0.09347411,615.49407,898.46552
1442,26.385707,9.626,120,-1000,107312.49,-28914.273,-43885.047,754.16664,169.33372,290.06815,9.09E-05,0.094435509,584.09469,933.42046
1449,26.433563,25.62,120,-500,107374.18,-31302.966,-44349.688,744.50662,95.479324,290.09058,0.000160757,0.092674595,646.18505,843.58263
1439,26.366549,25.618,120,-1380,107130.47,-26504.117,-43402.686,744.39564,60.238186,290.09461,0.000254341,0.091691312,680.41927,805.63124
1445,26.410702,1.618,120,-500,107374.18,-31258.932,-44341.958,766.47965,237.61836,290.09412,6.48E-05,0.095032771,529.34334,1021.8183
1444,26.400056,25.619,120,-1000,107374.18,-28655.166,-43830.693,743.8297,73.410791,290.09288,0.000208521,0.091449217,666.58096,818.66147
1450,26.444209,1.617,120,0,107374.18,-34129.165,-44900.834,764.72031,248.25493,290.07863,6.20E-05,0.094978671,507.88809,1019.8089
1448,26.425417,16.622,120,-500,107374.18,-31339.764,-44363.256,748.751,145.82469,290.09136,0.00010514,0.092263298,595.70095,898.12733
1451,26.448187,5.621,120,0,107374.18,-34132.496,-44900.587,759.6405,220.56229,290.09191,6.97E-05,0.093646353,529.01378,983.29935
1438,26.358403,16.624,120,-1380,107086.39,-26724.987,-43455.519,746.81846,98.071273,290.0994,0.000156464,0.092535904,646.99421,850.46034
1456,26.48613,3.622,120,500,107374.18,-36465.029,-45348.535,760.6812,225.62328,290.09633,6.82E-05,0.094760935,537.75826,1004.6357
1457,26.490665,9.626,120,500,107374.18,-36643.427,-45383.812,753.41337,180.11468,290.10274,8.53E-05,0.093236965,571.3226,943.11175
1436,26.347666,3.62,120,-1380,106398.4,-26588.115,-43439.566,765.56898,216.77449,290.11418,7.11E-05,0.095895799,552.71988,1001.8862
1468,26.563883,16.62,120,1380,107374.18,-42222.36,-46459.216,743.94241,89.487345,290.09334,0.000171433,0.092484037,650.7156,836.2844
1459,26.505013,25.623,120,500,107374.18,-36635.368,-45385.004,740.223,112.289,290.09807,0.000136391,0.091831709,624.64726,858.45375
1465,26.549167,1.615,120,1380,107374.18,-41672.776,-46364.487,757.39067,207.13814,290.09964,7.43E-05,0.094938272,551.25895,980.76125
1440,26.377194,1.617,120,-1000,107374.18,-29013.483,-43893.27,766.9911,242.54302,290.09784,6.35E-05,0.095513828,516.70416,1017.4373
1453,26.460586,21.617,120,0,107374.18,-34135.99,-44900.546,744.88902,133.07205,290.08923,0.000115431,0.09324786,605.87322,879.65204
1454,26.47012,30.614,120,0,107374.18,-34131.961,-44901.122,742.18023,108.76852,290.08953,0.000140666,0.090644372,629.51797,853.94668
1463,26.530375,16.624,120,1000,107374.18,-39299.495,-45893.556,745.28059,122.02091,290.10194,0.000125773,0.092820305,619.17141,871.49526
1446,26.41468,3.619,120,-500,107374.18,-31419.404,-44378.715,763.58491,232.94848,290.10271,6.63E-05,0.096410693,522.77334,1002.1863
1443,26.39191,16.619,120,-1000,107374.18,-28310.13,-43773.543,747.82673,108.23904,290.09332,0.000141367,0.090369195,637.94367,863.30886
1464,26.538521,25.623,120,1000,107374.18,-39089.603,-45855.977,740.25335,78.962809,290.1161,0.000193939,0.091349295,660.57356,824.18402
1452,26.453278,13.607,120,0,107374.18,-34138.334,-44902.068,748.12616,143.80224,290.08701,0.000106782,0.093132416,605.79477,902.69008
1470,26.582675,1.617,15,-290,12881.193,-25657.971,-45070.886,758.10263,220.8281,290.08889,6.97E-05,0.093565089,529.66496,988.54716
1471,26.586653,3.62,15,-290,13035.168,-25718.903,-45081,757.35529,191.87746,290.0935,8.01E-05,0.094224308,566.05892,961.72896
1472,26.591187,9.625,15,-290,13034.921,-25665.454,-45071.05,746.23624,108.6682,290.0879,0.000141227,0.092456398,632.18751,856.06502
1447,26.419215,9.624,120,-500,107374.18,-31523.342,-44392.118,756.61567,183.43503,290.09524,8.37E-05,0.093470532,575.03181,955.27122
1475,26.616182,1.614,15,-200,13266.233,-26000.54,-45137.286,759.34488,225.81995,290.09159,6.82E-05,0.095184467,525.41116,992.60904
1473,26.59739,16.621,15,-290,12868.036,-25684.079,-45079.397,740.37467,60.152449,290.09652,0.000255122,0.092843697,678.94472,803.40882
1469,26.572029,25.618,120,1380,107374.18,-42220.798,-46458.27,738.40626,59.883708,290.09813,0.00025611,0.092547764,676.24211,800.43465
1474,26.605536,25.62,15,-290,12908.205,-25619.446,-45062.992,739.39219,28.050877,290.09264,0.0005449,0.090308469,706.51345,764.62796
1458,26.496867,16.623,120,500,107374.18,-36648.484,-45389.034,744.54408,128.30912,290.08784,0.000119512,0.092456933,608.40123,873.32605
1455,26.482152,1.618,120,500,107374.18,-36604.121,-45379.413,760.16016,231.85501,290.10361,6.64E-05,0.09516061,519.7674,998.57604
1461,26.519638,3.618,120,1000,107374.18,-39879.957,-46003.662,757.70141,209.1485,290.09918,7.35E-05,0.093621994,543.9306,974.39264
1476,26.620161,3.618,15,-200,13384.48,-26138.686,-45162.408,754.71775,172.70695,290.08454,8.89E-05,0.093375729,579.56446,937.32442
1477,26.624694,9.625,15,-200,13315.448,-26129.805,-45164.299,750.00055,144.50681,290.09186,0.000106126,0.092222825,604.98869,903.48605
1460,26.515659,1.619,120,1000,107374.18,-39044.788,-45845.205,758.79873,229.50195,290.10411,6.71E-05,0.095052989,522.31927,996.55952
1467,26.557681,9.622,120,1380,107374.18,-41630.634,-46341.751,750.42261,134.06089,290.09971,0.00011458,0.093494566,616.80724,894.09175
1466,26.553144,3.624,120,1380,107374.18,-40735.026,-46171.617,759.16154,204.91665,290.09528,7.52E-05,0.095357466,546.92792,970.51652
1462,26.524172,9.626,120,1000,107374.18,-39082.86,-45849.727,750.48972,164.60844,290.0925,9.33E-05,0.093447426,578.4886,919.74372
1480,26.649689,1.616,15,-100,13763.97,-26676.14,-45269.923,761.58339,234.38269,290.08322,6.57E-05,0.09487095,527.24326,1011.3527
1479,26.639043,25.621,15,-200,13300.646,-26147.69,-45167.588,741.90206,59.149264,290.09613,0.000258579,0.090679704,681.54384,804.60767
1482,26.658758,13.607,15,-100,13836.99,-26714.007,-45273.788,750.723,155.40601,290.0927,9.89E-05,0.093074894,595.48571,916.6254
1484,26.6756,30.611,15,-100,13818.529,-26668.739,-45265.483,738.88916,77.538346,290.10111,0.000197523,0.091301283,655.54563,816.50488
1493,26.741961,21.615,15,100,14712.819,-27805.032,-45486.764,743.37329,125.48309,290.09686,0.000122173,0.092156845,613.27003,872.65926
1491,26.729555,5.621,15,100,14691.398,-27816.791,-45489.231,757.58456,219.01426,290.09321,7.03E-05,0.095368228,541.16749,995.38807
1488,26.704011,21.615,15,0,14227.622,-27231.561,-45378.056,744.42696,140.10928,290.0816,0.000109806,0.094395949,605.65522,895.27407
1483,26.666067,21.615,15,-100,13776.715,-26659.612,-45264.743,744.87757,117.21291,290.08815,0.000130754,0.0918274,627.16974,869.17369
1494,26.751494,30.613,15,100,14677.419,-27748.951,-45477.349,739.7699,84.723494,290.08782,0.000180829,0.091920773,649.83541,825.54843
1495,26.763527,1.615,15,200,15148.924,-28384.424,-45600.488,760.80418,244.52643,290.07956,6.30E-05,0.095300393,518.02773,1022.3157
1499,26.786388,25.62,15,200,15188.477,-28389.974,-45601.269,738.72396,67.978223,290.11003,0.000225639,0.092272939,670.24976,809.67954
1489,26.713544,30.613,15,0,14238.271,-27233.699,-45375.836,742.12974,109.29614,290.09585,0.000140144,0.09131528,626.54081,851.88343
1497,26.772039,9.626,15,200,15189.176,-28417.603,-45608.505,749.02738,159.63758,290.09064,9.62E-05,0.093018073,589.53913,919.13764
1481,26.653667,5.621,15,-100,13761.955,-26666.108,-45267.415,758.29473,202.88383,290.09288,7.58E-05,0.093970207,547.18157,965.37398
1498,26.778242,16.621,15,200,15139.838,-28319.051,-45588.524,742.6972,109.69971,290.09641,0.000139661,0.09182347,626.65126,853.02551
1478,26.630897,16.621,15,-200,13352.04,-26216.393,-45180.293,744.75003,97.266617,290.08253,0.000157558,0.091811034,644.06869,844.8404
1486,26.691611,5.622,15,0,14214.054,-27225.805,-45375.178,758.90461,218.37768,290.10429,7.03E-05,0.093611058,540.50183,991.88201
1504,26.819896,25.62,15,290,15470.895,-28808.729,-45681.731,736.32811,32.519197,290.08855,0.000470111,0.090442489,701.35636,768.3002
1500,26.797032,1.621,15,290,15440.552,-28761.941,-45675.975,757.04759,217.20799,290.10616,7.07E-05,0.093484906,531.89505,980.84232
1490,26.725577,1.618,15,100,14665.413,-27764.739,-45478.335,763.81977,251.43981,290.09395,6.12E-05,0.094780478,503.09737,1019.9834
1492,26.734646,13.628,15,100,14656.697,-27784.434,-45482.2,750.49096,165.18252,290.09765,9.31E-05,0.093766698,577.4978,917.74463
1487,26.696702,13.607,15,0,14225.607,-27223.832,-45375.795,748.78811,161.03922,290.08627,9.52E-05,0.092323522,580.11754,913.77135
1505,26.830542,1.615,25,-400,22188.86,-25592.886,-44879.865,756.36474,230.51437,290.09189,6.68E-05,0.095569595,519.41759,994.70362
1512,26.867275,8.613,25,-300,22784.039,-26342.616,-45026.728,745.97993,161.68153,290.09215,9.49E-05,0.092517429,581.17978,915.06265
1513,26.873197,14.619,25,-300,22789.919,-26288.673,-45012.174,738.70741,118.63629,290.08951,0.000129269,0.092318041,619.58658,864.37302
1511,26.862741,3.619,25,-300,22666.739,-26194.602,-44997.167,754.37267,217.88838,290.09088,7.06E-05,0.094746835,527.64366,975.922
1485,26.687633,1.617,15,0,14218.782,-27228.313,-45377.891,760.50028,243.74764,290.10143,6.32E-05,0.095750415,519.97439,1024.8337
1510,26.858762,1.616,25,-300,22696.547,-26204.223,-44999.387,756.90233,239.30736,290.10095,6.43E-05,0.094154433,519.57361,1013.8506
1496,26.767505,3.619,15,200,15118.211,-28283.733,-45579.972,754.49828,192.90541,290.08482,7.98E-05,0.09475402,553.58851,950.99735
1514,26.880787,20.627,25,-300,22704.647,-26225.356,-45005.348,734.52324,71.06292,290.09728,0.000215445,0.09123962,661.47675,808.59395
1507,26.839054,6.61,25,-400,22031.966,-25532.735,-44871.396,746.37805,161.14619,290.0929,9.50E-05,0.091143952,576.25732,907.9649
1509,26.850897,15.609,25,-400,22170.071,-25810.672,-44926.901,736.87833,81.052802,290.09884,0.00018903,0.090950146,654.0569,821.90269
1518,26.904761,16.623,25,-150,23414.742,-27101.926,-45175.77,738.8186,121.29611,290.10087,0.000126437,0.092351849,613.82432,864.85245
1516,26.894023,3.619,25,-150,23364.541,-27068.993,-45168.041,753.17016,231.22631,290.10316,6.66E-05,0.094872661,515.32224,993.92018
1502,26.805547,9.624,15,290,15521.384,-28867.318,-45693.984,743.69265,117.84823,290.09055,0.000130073,0.092290383,620.29016,863.16438
1503,26.811749,16.625,15,290,15430.109,-28658.783,-45653.609,738.45489,68.272552,290.08305,0.000224382,0.091498169,668.24352,809.51406
1519,26.912907,25.618,25,-150,23409.685,-27079.272,-45168.493,731.00807,89.27683,290.09636,0.000171514,0.091245523,639.15494,822.66325
1517,26.898558,9.624,25,-150,23398.296,-27123.717,-45177.415,744.86798,183.12806,290.10321,8.39E-05,0.09312561,560.63409,940.38611
1515,26.890046,1.615,25,-150,23355.125,-27041.734,-45161.339,755.39047,248.95431,290.09957,6.19E-05,0.095234418,501.64582,1018.2633
1520,26.923552,1.618,25,0,24023.407,-27906.257,-45331.226,752.01731,250.09577,290.10118,6.16E-05,0.09498147,499.11899,1013.3861
1501,26.801012,3.618,15,290,15498.4,-28759.268,-45673.591,750.1194,176.0211,290.10166,8.72E-05,0.093251319,574.25215,938.07108
1522,26.932621,13.608,25,0,24027.395,-27902.886,-45329.252,738.35984,177.52383,290.09764,8.65E-05,0.092942969,562.92659,930.30573
1506,26.834519,3.621,25,-400,22434.316,-25909.635,-44941.62,751.40488,201.9944,290.10054,7.61E-05,0.094211602,552.67127,971.98529
1508,26.844419,10.616,25,-400,22296.252,-25621.995,-44885.005,743.24914,117.54674,290.10116,0.000130298,0.091571812,617.0356,860.38864
1527,26.970009,9.626,25,150,24684.123,-28718.359,-45489.313,741.31142,166.7557,290.10549,9.21E-05,0.093036149,570.87012,914.20059
1524,26.949464,30.612,25,0,24039.03,-27902.022,-45331.061,731.13747,109.31507,290.11682,0.000140119,0.091679125,617.15426,843.36089
1533,27.009438,14.617,25,300,25385.79,-29694.756,-45679.758,732.60719,115.81915,290.09526,0.000132312,0.091876013,610.62742,849.03925
1528,26.976212,16.621,25,150,24651.19,-28723.827,-45490.3,736.91013,128.39587,290.10304,0.00011947,0.092499391,608.35289,873.35419
1532,27.003516,8.614,25,300,25229.718,-29471.666,-45636.71,740.73707,159.73022,290.1042,9.61E-05,0.093112968,581.95877,911.21295
1539,27.046642,15.607,25,400,25919.585,-30191.26,-45773.13,730.0407,79.271513,290.10037,0.000193799,0.093306529,647.28161,811.779
1543,27.068942,14.62,40,-550,36532.745,-26073.108,-44706.936,730.8166,76.274753,290.11348,0.000200811,0.092394276,652.38153,810.43665
1537,27.034799,6.612,25,400,25664.015,-30012.287,-45741.348,737.74596,153.90059,290.10362,9.97E-05,0.092456048,584.3916,903.03265
1535,27.026286,1.617,25,400,25743.407,-30157.957,-45771.979,749.18734,225.42497,290.11224,6.82E-05,0.093923774,521.35942,988.68099
1534,27.017028,20.625,25,300,25313.962,-29534.079,-45648.798,727.4184,79.339383,290.09626,0.000193223,0.091942559,647.80012,812.04837
1523,26.939931,21.612,25,0,24030.52,-27900.213,-45331.103,734.24003,139.57126,290.09808,0.000109797,0.091841962,594.80662,883.01156
1542,27.06302,8.614,40,-550,36500.018,-25982.039,-44691.559,736.85619,140.58211,290.10702,0.000109406,0.093967941,592.56433,882.78921
1546,27.089768,3.619,40,-400,36849.371,-26715.323,-44838.339,746.53042,209.32824,290.09572,7.35E-05,0.094031863,539.34568,973.4119
1526,26.965475,3.619,25,150,24669.733,-28763.955,-45499.962,749.12685,228.71356,290.1118,6.73E-05,0.094688552,514.52057,985.48953
1525,26.961496,1.618,25,150,24721.784,-28714.905,-45486.6,750.10808,242.22266,290.10948,6.36E-05,0.095544581,510.11023,1012.0009
1549,27.108652,25.618,40,-400,37039.405,-26761.413,-44844.507,728.75045,72.713785,290.10166,0.00021058,0.091334888,654.47532,804.46407
1521,26.927531,5.621,25,0,24024.558,-27903.79,-45331.144,748.93744,224.2754,290.07872,6.85E-05,0.093932237,517.53547,981.57564
1548,27.100506,16.62,40,-400,36850.769,-26771.979,-44849.44,731.88316,112.34781,290.09163,0.000136288,0.091398316,613.87303,846.71283
1547,27.094303,9.624,40,-400,36837.612,-26535.116,-44799.486,739.20444,157.00469,290.10019,9.77E-05,0.09254629,577.03365,902.94615
1551,27.123276,3.617,40,-200,37528.96,-27766.878,-45046.751,747.21989,223.47625,290.10794,6.87E-05,0.093455411,514.55581,975.5957
1530,26.995004,1.615,25,300,25505.887,-29630.452,-45666.437,749.93123,236.32792,290.10338,6.51E-05,0.094461172,506.60713,993.52418
1540,27.054507,1.618,40,-550,36256.576,-25797.022,-44651.842,749.46606,225.62823,290.10954,6.82E-05,0.094352917,523.48441,988.48529
1555,27.152805,1.616,40,0,38644.203,-28909.749,-45262.687,749.47882,242.72138,290.10756,6.34E-05,0.09485025,507.38686,1008.6939
1557,27.161874,13.606,40,0,38645.601,-28903.335,-45264.044,743.66044,177.31155,290.12112,8.67E-05,0.093207157,567.64661,935.11097
1531,26.998982,3.617,25,300,25438.458,-29702.938,-45682.759,747.20693,209.79901,290.10823,7.32E-05,0.093802678,539.48691,972.54339
1558,27.169182,21.614,40,0,38651.892,-28905.596,-45266.305,742.04159,126.56372,290.11542,0.000121164,0.092152732,609.88549,871.09431
1554,27.142159,25.618,40,-200,37769.976,-27824.521,-45053.864,729.26576,109.66937,290.12587,0.000139392,0.090194369,612.70565,839.51657
1529,26.984358,25.621,25,150,24808.907,-28709.848,-45485.119,732.24107,107.75864,290.10775,0.000142611,0.093839078,621.99681,844.92238
1556,27.156783,5.62,40,0,38646.876,-28906.377,-45262.811,747.56208,219.92674,290.10798,6.99E-05,0.094139419,519.32527,972.85655
1538,27.040165,10.616,25,400,25838.465,-29994.607,-45735.016,732.82646,114.18588,290.09053,0.000134233,0.092042757,618.1854,854.31965
1536,27.030265,3.617,25,400,25724.7,-30198.208,-45777.488,744.53207,194.61828,290.09973,7.89E-05,0.093066998,541.06429,942.43066
1541,27.058487,3.616,40,-550,36103.135,-25872.508,-44671.618,744.7352,188.89383,290.0981,8.13E-05,0.093188948,549.82648,941.9917
1552,27.12781,9.625,40,-200,37801.717,-27773.291,-45042.969,737.81053,157.48033,290.09794,9.74E-05,0.092454553,575.39407,900.74734
1561,27.194726,3.619,40,200,39491.912,-29929.029,-45464.644,771.24314,239.11039,290.09719,6.45E-05,0.09508007,535.01163,1030.4328
1563,27.205464,16.62,40,200,39435.995,-29999.253,-45478.829,765.30556,159.67989,290.1166,9.62E-05,0.093911236,603.91275,932.97613
1544,27.076532,20.623,40,-550,36269.979,-25596.71,-44614.016,728.56877,65.338252,290.10525,0.000234298,0.091444922,659.18082,793.31413
1550,27.119297,1.615,40,-200,37806.034,-27769.673,-45039.762,746.12829,205.39581,290.0949,7.47E-05,0.092613833,531.93677,955.40667
1559,27.178716,30.613,40,0,38651.645,-28903.294,-45263.057,746.25341,114.02597,290.10409,0.000134371,0.09162369,623.92735,858.60801
1560,27.190749,1.617,40,200,39508.276,-30071.286,-45492.767,765.88812,224.92318,290.10932,6.85E-05,0.095515011,541.10607,1004.5909
1562,27.199261,9.626,40,200,39527.147,-30012.698,-45481.542,768.30018,199.91892,290.11496,7.69E-05,0.094048088,559.11537,969.84423
1545,27.085791,1.616,40,-400,36934.808,-26647.607,-44821.811,749.21631,224.38734,290.09576,6.86E-05,0.094661062,517.12909,979.7497
1565,27.224256,1.618,40,400,40298.3,-31155.199,-45706.894,769.31687,219.56064,290.11978,7.01E-05,0.095283056,542.33379,995.10056
1572,27.266276,8.613,40,550,40902.608,-31985.392,-45865.515,741.88812,149.31418,290.10983,0.000102851,0.093104104,586.95661,894.87167
1569,27.247117,25.619,40,400,40426.126,-31099.077,-45688.639,738.55573,80.336391,290.12192,0.000191006,0.092659195,653.97765,819.90114
1553,27.134013,16.621,40,-200,37774.622,-27810.007,-45051.973,735.41013,145.63978,290.09644,0.000105113,0.091200319,588.86918,888.28234
1566,27.228234,3.619,40,400,40554.651,-31015.121,-45671.699,769.71334,227.75265,290.10889,6.76E-05,0.095084431,531.28336,999.29239
1576,27.293024,3.62,65,-810,59422.216,-26022.496,-44266.265,744.95641,215.6492,290.10451,7.13E-05,0.094383275,529.65713,975.28227
1571,27.261742,3.616,40,550,41488.907,-32203.63,-45898.448,753.4851,214.81286,290.11065,7.16E-05,0.094462033,540.17921,984.64907
1577,27.297559,9.624,65,-810,59745.093,-26028.129,-44258.207,732.44199,120.83455,290.11366,0.000127115,0.092463386,611.66377,861.32613
1564,27.213611,25.616,40,200,39497.421,-30049.002,-45488.943,753.79149,118.79427,290.11315,0.000129184,0.092847194,631.05968,876.59689
1567,27.232769,9.624,40,400,40134.621,-31042.462,-45685.432,755.3057,147.04241,290.11148,0.000104627,0.09430853,605.97805,908.527
1568,27.238971,16.622,40,400,40351.996,-30986.587,-45670.301,746.33074,107.90862,290.12039,0.000142164,0.092299213,634.14911,856.56806
1573,27.272198,14.617,40,550,41209.942,-32272.21,-45919.376,735.42861,104.72431,290.10923,0.000146197,0.091542424,626.11232,843.39273
1587,27.364573,9.624,65,-300,61600.247,-28919.74,-44831.761,725.52731,174.21833,290.10927,8.81E-05,0.092565787,552.95358,913.24844
1579,27.311907,25.618,65,-810,59577.755,-26339.533,-44327.362,716.2441,54.950064,290.11356,0.000278437,0.090828884,659.15451,773.04751
1580,27.322553,1.617,65,-600,60343.811,-27328.387,-44519.41,736.05008,226.29349,290.09759,6.80E-05,0.094686148,506.38651,977.42157
1570,27.257763,1.618,40,550,40755.909,-31826.976,-45837.722,757.84467,236.24518,290.12389,6.52E-05,0.095455865,522.62387,1011.861
1582,27.331066,9.623,65,-600,60553.21,-27227.368,-44492.357,727.52835,154.98843,290.12692,9.89E-05,0.092331327,566.73985,886.04803
1574,27.279787,20.625,40,550,41169.773,-31991.97,-45863.46,730.07422,67.930987,290.10929,0.000225539,0.091862535,660.07034,800.22259
1588,27.370776,16.62,65,-300,61626.767,-28886.766,-44822.675,720.43227,138.31517,290.11404,0.000110744,0.091849636,577.6517,864.96446
1591,27.393546,5.62,65,0,62894.469,-30559.32,-45149.785,731.20092,222.20869,290.09625,6.92E-05,0.093910348,506.623,969.43761
1589,27.378922,25.618,65,-300,61390.807,-28744.179,-44798.417,715.21162,102.31544,290.09708,0.000149712,0.091227256,607.60684,818.47397
1592,27.398636,13.606,65,0,62897.47,-30558.416,-45149.662,720.73417,141.27819,290.09592,0.000108455,0.091680185,576.84934,870.04965
1593,27.405945,21.614,65,0,62889.33,-30555.168,-45148.799,718.11015,140.05925,290.11469,0.00010944,0.092001288,576.62753,867.6452
1601,27.464997,3.618,65,600,65571.517,-34000.353,-45820.371,730.16216,212.5838,290.09505,7.21E-05,0.091590985,516.77644,957.35488
1575,27.289046,1.616,65,-810,59851.705,-26227.372,-44296.814,748.87543,233.40485,290.11025,6.60E-05,0.095512235,509.30621,991.41096
1600,27.461019,1.616,65,600,65401.218,-33848.063,-45790.974,732.73327,231.95401,290.10756,6.62E-05,0.093246463,501.52286,981.32563
1585,27.356061,1.614,65,-300,61572.7,-28869.333,-44821.523,736.01883,246.44518,290.10847,6.25E-05,0.094526137,487.83799,994.79838
1602,27.469531,9.625,65,600,65146.88,-33800.123,-45786.78,722.50303,149.84025,290.10562,0.000102176,0.091021076,565.99281,873.98699
1581,27.326532,3.618,65,-600,60278.315,-27000.332,-44453.01,735.33032,218.43051,290.1065,7.04E-05,0.093963828,517.2887,969.78201
1583,27.337268,16.622,65,-600,60354.707,-27206.029,-44495.399,721.46586,111.42836,290.10774,0.000137529,0.091897123,609.2171,840.08593
1578,27.303761,16.621,65,-810,59075.575,-26111.551,-44287.768,724.0856,77.991717,290.11358,0.000196428,0.091761559,642.59141,803.40859
1599,27.450373,25.618,65,300,64309.775,-32236.892,-45474.059,714.68409,95.372159,290.10473,0.000160453,0.090865737,618.24479,815.42188
1595,27.427511,1.616,65,300,64019.749,-32183.113,-45468.673,731.97448,232.47245,290.10517,6.61E-05,0.094006495,494.11872,976.0732
1596,27.431489,3.619,65,300,64143.423,-32234.548,-45476.814,730.64961,227.86773,290.10139,6.74E-05,0.093648694,496.40749,967.38039
1584,27.345414,25.619,65,-600,60148.638,-27464.231,-44551.686,714.24024,63.600346,290.0967,0.000240595,0.091016775,650.53346,781.25442
1597,27.436024,9.625,65,300,63995.861,-32164.817,-45465.713,723.7739,175.31368,290.09287,8.75E-05,0.092926753,543.30347,907.21168
1590,27.389567,1.617,65,0,62891.591,-30557.141,-45148.758,733.47807,247.60206,290.09657,6.21E-05,0.093893126,476.89224,987.00675
1586,27.360039,3.618,65,-300,61663.03,-28855.23,-44814.04,735.54366,231.48017,290.09754,6.64E-05,0.094160385,507.73737,987.19193
1606,27.498504,3.619,65,810,66126.613,-35183.189,-46057.358,726.17954,197.43189,290.09239,7.78E-05,0.093820731,529.64009,937.67304
1607,27.503039,9.624,65,810,66206.171,-35029.131,-46022.698,718.11353,128.01363,290.10585,0.000119747,0.091960926,585.15818,848.75091
1608,27.509241,16.623,65,810,66486.617,-35160,-46049.012,712.94427,78.377607,290.09621,0.000195232,0.090761829,630.31936,792.66044
1611,27.532011,3.62,90,-1070,83377.825,-26640.084,-43935.125,726.16485,190.81729,290.10106,8.04E-05,0.092874634,533.91878,927.9095
1609,27.517387,25.619,65,810,66640.594,-35120.036,-46034.457,710.42247,45.284327,290.10966,0.000336801,0.088717915,662.23191,756.32364
1594,27.415478,30.614,65,0,62897.224,-30560.677,-45149.58,713.25307,107.69374,290.10292,0.00014214,0.091242242,605.74002,828.51251
1613,27.542749,16.62,90,-1070,82965.233,-26165.823,-43846.975,712.8944,86.208739,290.10209,0.000177596,0.091186012,625.28444,802.97819
1614,27.550894,25.619,90,-1070,82492.489,-26343.481,-43890.269,709.98434,51.84656,290.10805,0.000295202,0.091104637,657.17716,765.00466
1604,27.48388,25.62,65,600,65653.459,-33892.549,-45796.771,711.47262,68.997065,290.10995,0.00022153,0.089997365,637.60301,780.22527
1616,27.565518,3.618,90,-700,84197.787,-28375.379,-44285.836,726.12947,194.78451,290.1024,7.87E-05,0.09182309,522.61368,925.08329
1603,27.475734,16.621,65,600,65410.962,-33990.691,-45822.262,716.34612,102.59295,290.10588,0.000149312,0.091430866,610.75775,822.35336
1617,27.570053,9.625,90,-700,84320.557,-28597.111,-44330.035,721.466,165.79367,290.10408,9.24E-05,0.09179327,552.34683,893.68348
1598,27.442227,16.621,65,300,64282.023,-32233.561,-45475.54,716.95041,127.88427,290.10531,0.000119576,0.090378507,582.53793,846.755
1610,27.528033,1.617,90,-1070,81731.527,-26462.303,-43929.616,730.93385,223.11071,290.10657,6.90E-05,0.093971896,510.67733,970.85803
1622,27.60356,9.626,90,-300,85655.201,-30596.653,-44723.176,723.85081,188.70907,290.10082,8.13E-05,0.091877308,536.0998,926.95071
1620,27.595047,1.616,90,-300,85692.781,-30507.31,-44704.058,726.93682,196.02355,290.10569,7.83E-05,0.092874962,531.72029,938.01708
1627,27.637624,13.607,90,0,86995.192,-32226.202,-45038.405,719.24183,167.4938,290.09218,9.16E-05,0.092269445,551.31147,897.77944
1618,27.576256,16.621,90,-700,84535.343,-28555.092,-44315.069,715.37805,125.87152,290.09967,0.000121717,0.091506485,589.41701,850.01733
1605,27.494526,1.616,65,810,66714.765,-35086.939,-46026.851,730.3775,222.41191,290.10615,6.91E-05,0.093827877,500.24715,958.80335
1626,27.632533,5.62,90,0,86999.303,-32218.308,-45039.145,727.1583,205.58972,290.08192,7.48E-05,0.093515037,516.39092,939.52827
1628,27.644932,21.615,90,0,86988.449,-32217.074,-45039.885,713.72713,111.68983,290.09726,0.000137172,0.09170629,596.19221,827.52496
1630,27.666499,1.616,90,300,88656.417,-34225.95,-45428.298,730.34101,246.4153,290.10023,6.24E-05,0.094716405,479.89575,992.16485
1634,27.68936,25.619,90,300,88261.38,-33931.444,-45374.602,714.06001,115.16394,290.10373,0.000132957,0.091312103,592.64922,831.26997
1619,27.584402,25.618,90,-700,84061.49,-28352.971,-44280.779,710.27176,83.080736,290.09643,0.000183922,0.090037094,622.37173,794.00201
1637,27.708518,9.626,90,700,90300.581,-35876.181,-45742.746,721.0836,154.69324,290.09324,9.92E-05,0.09232584,560.03912,878.47603
1635,27.700006,1.615,90,700,90384.497,-36335.394,-45836.612,727.63836,197.11347,290.09463,7.80E-05,0.094017907,531.2688,939.11504
1636,27.703984,3.619,90,700,89689.236,-35969.841,-45776.707,729.04814,208.85718,290.09669,7.35E-05,0.093231666,511.58358,942.33561
1624,27.617909,25.617,90,-300,85862.299,-30535.556,-44705.702,714.95503,116.88153,290.09493,0.000131077,0.091940942,597.33558,839.78563
1615,27.56154,1.618,90,-700,84183.026,-28268.973,-44264.703,731.8208,231.99904,290.09922,6.63E-05,0.094135624,494.86609,973.19452
1621,27.599026,3.619,90,-300,85850.581,-30680.774,-44737.443,729.68306,214.83772,290.10742,7.16E-05,0.093833363,518.0687,961.76969
1612,27.536546,9.625,90,-1070,82128.248,-26300.598,-43891.132,718.39509,139.9844,290.09532,0.000109354,0.091375593,571.91113,860.30099
1629,27.654466,30.614,90,0,86992.313,-32223.981,-45038.323,711.16623,104.14721,290.10673,0.000147071,0.091689204,606.06168,821.6656
1647,27.775532,9.629,120,-1380,106723.55,-27415.1,-43568.996,716.49593,124.21222,290.10731,0.000123358,0.092037811,588.50139,845.4178
1642,27.742026,9.626,90,1070,91952.887,-38210.278,-46201.672,716.10608,111.19957,290.09778,0.000138329,0.094327564,604.22373,833.63486
1625,27.628554,1.617,90,0,86995.973,-32216.869,-45038.693,730.35446,228.74681,290.08428,6.72E-05,0.094240317,499.01978,975.51557
1633,27.681214,16.62,90,300,88097.906,-33901.553,-45372.382,717.72265,150.41606,290.09992,0.000101878,0.091644644,566.65741,877.60521
1639,27.722867,25.618,90,700,89645.818,-36323.059,-45846.931,711.24079,87.988413,290.10795,0.000174009,0.091165701,619.98768,802.24465
1632,27.675011,9.625,90,300,88290.696,-33833.138,-45349.769,723.56753,192.94369,290.10347,7.96E-05,0.093252211,523.37441,922.13064
1640,27.733513,1.617,90,1070,91761.248,-37945.086,-46150.484,725.14036,180.82922,290.0999,8.49E-05,0.093044098,537.18661,909.54067
1623,27.609762,16.621,90,-300,85987.866,-30679.17,-44734.277,717.33053,152.48644,290.09219,0.000100452,0.091846514,558.00261,874.49234
1649,27.789882,25.617,120,-1380,106870.37,-26018.962,-43314.782,706.93972,60.57323,290.1022,0.000252494,0.090244128,643.05819,767.57817
1644,27.756375,25.617,90,1070,90808.644,-38221.955,-46225.971,709.50621,54.590221,290.1009,0.000280205,0.090834747,651.52727,764.29092
1631,27.670477,3.619,90,300,88214.057,-33908.419,-45367.284,729.48289,219.64271,290.10556,6.99E-05,0.093508335,503.86472,957.63023
1638,27.714721,16.621,90,700,89871.253,-36136.315,-45806.186,716.31432,131.29571,290.10267,0.000116749,0.092071958,582.11823,853.98278
1652,27.80904,9.625,120,-1000,107374.18,-28714.125,-43826.623,715.53007,133.50875,290.10016,0.000114848,0.09184655,580.91839,857.11191
1654,27.823389,25.619,120,-1000,107374.18,-28536.714,-43801.748,708.26521,86.530502,290.10489,0.000176814,0.090634891,618.02715,797.85164
1648,27.781735,16.623,120,-1380,107172.41,-26900.506,-43482.203,711.3646,99.704434,290.10749,0.000153717,0.091810897,610.12688,817.7418
1650,27.800527,1.618,120,-1000,107374.18,-28907.571,-43854.663,726.00779,223.06492,290.09587,6.89E-05,0.094148875,498.30654,960.22882
1655,27.834034,1.617,120,-500,107374.18,-31362.83,-44353.676,727.59056,232.41393,290.09639,6.62E-05,0.094019857,495.57704,978.27145
1653,27.815243,16.619,120,-1000,107374.18,-28435.202,-43789.907,711.45241,99.658929,290.09878,0.000153715,0.091508264,608.34097,814.73984
1643,27.748229,16.62,90,1070,91227.692,-38238.154,-46220.132,714.28321,95.445544,290.09011,0.000160432,0.091351545,614.89537,811.67029
1641,27.737491,3.62,90,1070,91608.421,-38056.426,-46174.577,725.44606,192.76601,290.09178,7.98E-05,0.093887904,528.11667,924.95404
1658,27.84875,16.621,120,-500,107374.18,-31440.989,-44365.27,714.34943,137.93569,290.10078,0.000111103,0.091453681,576.56174,860.83219
1646,27.770997,3.623,120,-1380,106684.98,-27305.118,-43559.581,725.25321,199.14394,290.09989,7.71E-05,0.093487219,526.90229,937.47145
1651,27.804505,3.62,120,-1000,107292.96,-28879.572,-43877.975,726.18878,222.6802,290.09538,6.90E-05,0.094368367,506.05272,967.89678
1645,27.767019,1.62,120,-1380,106874.89,-27862.554,-43655.749,728.85902,225.75863,290.10745,6.81E-05,0.09359398,501.92988,970.43376
1657,27.842547,9.624,120,-500,107374.18,-31423.68,-44353.635,719.00773,170.91745,290.09111,8.98E-05,0.093032312,-12347.028,13790.179
1669,27.928347,25.619,120,500,107374.18,-36959.518,-45432.944,707.76314,111.2852,290.10074,0.00013773,0.091744431,593.24125,822.40521
1659,27.856897,25.617,120,-500,107374.18,-31350.413,-44348.865,709.08539,103.60488,290.09782,0.000147603,0.090473757,603.6045,817.95106
1666,27.909464,3.62,120,500,107374.18,-36947.554,-45425.585,722.61277,211.73582,290.10546,7.26E-05,0.09362152,504.97314,940.24908
1673,27.953708,16.621,120,1000,107374.18,-39628.004,-45938.988,708.54946,103.70889,290.09096,0.000147608,0.091094342,599.52534,813.14132
1665,27.905486,1.616,120,500,107374.18,-36841.56,-45414.895,722.86233,222.14821,290.09005,6.92E-05,0.094366878,493.02938,950.87971
1660,27.867542,1.618,120,0,107374.18,-34152.313,-44891.049,728.88309,246.3449,290.08755,6.24E-05,0.094103836,480.84881,987.11078
1674,27.961854,25.619,120,1000,107374.18,-39650.781,-45952.679,703.38067,69.85584,290.08841,0.00021867,0.089841529,633.34602,778.12873
1671,27.942971,3.619,120,1000,107374.18,-39746.867,-45968.303,719.74783,190.82361,290.10241,8.04E-05,0.092851287,526.95439,922.99511
1668,27.920201,16.621,120,500,107374.18,-36842.176,-45408.81,711.90557,147.47602,290.10656,0.000103819,0.091683084,557.57714,861.59458
1679,27.995362,25.62,120,1380,107374.18,-41811.457,-46359.471,702.25783,46.895779,290.08213,0.000327361,0.09292678,652.99832,750.58754
1662,27.876611,13.606,120,0,107374.18,-34150.257,-44889.692,714.2559,136.93492,290.09873,0.000111611,0.090623588,575.99604,859.81204
1656,27.838013,3.619,120,-500,107374.18,-31489.875,-44376.412,726.76197,230.35732,290.09527,6.67E-05,0.093987083,494.9848,973.47985
1667,27.913999,9.623,120,500,107374.18,-37091.045,-45463,714.38267,155.84431,290.10045,9.85E-05,0.093035312,552.33638,874.54241
1678,27.987216,16.621,120,1380,107374.18,-41993.597,-46386.155,705.21575,76.929657,290.0808,0.000198777,0.090795282,623.88739,782.68837
1680,28.006007,1.618,40,-550,36086.524,-25972.007,-44695.3,719.17113,209.68916,290.08488,7.33E-05,0.093684007,511.60591,945.28297
1677,27.981013,9.625,120,1380,107374.18,-41663.361,-46354.825,710.32736,115.29462,290.07662,0.000132766,0.091228539,589.448,827.92574
1682,28.01452,8.613,40,-550,36366.846,-25980.476,-44694.684,709.31508,144.35366,290.06949,0.000106154,0.09194234,564.13893,861.66915
1681,28.009986,3.62,40,-550,36280.669,-25929.494,-44683.089,717.97041,201.25577,290.08721,7.62E-05,0.092823702,510.14334,925.70514
1661,27.87152,5.623,120,0,107374.18,-34147.503,-44888.417,724.98545,220.56451,290.09391,6.97E-05,0.09376995,497.77393,956.07455
1685,28.03729,1.617,40,-400,36523.988,-26704.386,-44839.737,719.11181,215.44762,290.08806,7.13E-05,0.093625409,501.90846,945.6976
1689,28.060152,25.62,40,-400,36665.176,-26679.429,-44834.598,700.37026,70.677412,290.09183,0.000216111,0.089953038,628.02477,775.07624
1663,27.88392,21.614,120,0,107374.18,-34151.696,-44890.35,710.06842,128.13243,290.10318,0.000119739,0.092486537,579.69289,844.35761
1675,27.972501,1.616,120,1380,107374.18,-42432.499,-46510.898,719.21906,200.99354,290.08988,7.63E-05,0.092842438,519.06354,935.62333
1664,27.893453,30.612,120,0,107374.18,-34158.069,-44891.008,708.3079,110.92122,290.10422,0.000138184,0.091914726,598.55296,828.00259
1676,27.976479,3.618,120,1380,107374.18,-41850.722,-46377.767,719.15112,200.49277,290.06731,7.66E-05,0.093411822,513.55616,926.53475
1672,27.947506,9.625,120,1000,107374.18,-39959.144,-46021.794,712.48358,134.01376,290.09109,0.000114384,0.091920277,573.04257,850.42208
1670,27.938992,1.617,120,1000,107374.18,-39529.122,-45931.628,719.91895,194.672,290.09127,7.89E-05,0.092965539,526.35131,929.93152
1692,28.07931,9.625,40,-200,37497.59,-27777.197,-45048.848,711.29273,174.08586,290.09283,8.81E-05,0.092455803,529.96465,890.34848
1684,28.028032,20.624,40,-550,36617.236,-25932.002,-44675.318,701.2341,60.451069,290.09321,0.000252969,0.09057267,639.06398,764.66329
1698,28.120682,21.614,40,0,38474.44,-28909.379,-45267.744,704.42137,133.88367,290.09817,0.000114254,0.090415886,565.70209,842.24741
1690,28.070797,1.617,40,-200,37546.352,-27832.004,-45060.401,722.22024,242.17874,290.08764,6.35E-05,0.094467896,477.3031,981.25246
1696,28.108283,5.623,40,0,38464.202,-28904.239,-45267.703,713.91364,192.97146,290.09275,7.95E-05,0.092264355,520.51934,919.14733
1693,28.085513,16.621,40,-200,37594.497,-27671.162,-45025.207,705.81191,138.86222,290.09436,0.000110242,0.091156424,566.94979,854.12092
1697,28.113373,13.607,40,0,38472.343,-28900.868,-45269.471,709.3415,167.71124,290.09975,9.14E-05,0.091576233,534.65168,880.82307
1694,28.093658,25.622,40,-200,37776.554,-27909.629,-45069.735,702.31246,104.17911,290.0824,0.000146755,0.090564174,593.09029,807.96021
1683,28.020442,14.618,40,-550,36519.588,-25836.04,-44659.736,704.56408,97.085664,290.08716,0.000157497,0.090309614,601.96176,802.68471
1691,28.074776,3.618,40,-200,37797.153,-27831.675,-45053.905,719.14505,219.36861,290.10511,7.00E-05,0.093299478,499.66309,953.246
1686,28.041269,3.617,40,-400,36885.141,-26699.822,-44835.667,715.18361,177.24077,290.08873,8.66E-05,0.093013967,538.48266,905.38602
1699,28.130216,30.614,40,0,38487.925,-28904.979,-45266.552,700.20748,103.10625,290.1,0.000148358,0.090821124,593.2837,806.27185
1703,28.156964,16.622,40,200,39350.147,-29997.896,-45480.227,707.03056,141.37604,290.09862,0.00010817,0.090685397,562.20462,854.85598
1687,28.045803,9.627,40,-400,36765.003,-26706.483,-44836.654,709.32653,147.13908,290.08779,0.000104098,0.091726596,555.65377,859.77048
1704,28.165111,25.617,40,200,39608.678,-30194.59,-45516.285,702.19975,104.96629,290.10438,0.00014572,0.090672639,597.52158,814.81175
1705,28.175756,1.617,40,400,40119.82,-31064.664,-45688.474,716.21686,205.93363,290.1028,7.45E-05,0.093071574,511.02098,937.53457
1700,28.142248,1.617,40,200,39317.379,-30001.884,-45482.324,719.26493,236.04854,290.10837,6.51E-05,0.093720169,484.35663,972.17872
1706,28.179734,3.619,40,400,40157.111,-31094.637,-45696.08,716.9989,206.25201,290.08768,7.44E-05,0.093346693,507.46459,933.98996
1695,28.104305,1.616,40,0,38457.747,-28905.925,-45268.032,717.83025,215.34084,290.09011,7.14E-05,0.094558785,504.91875,948.98024
1688,28.052007,16.617,40,-400,36730.631,-26486.354,-44793.031,704.37936,106.99037,290.08534,0.000142738,0.089701281,590.51552,812.36326
1709,28.198617,25.617,40,400,40276.632,-31181.595,-45710.717,703.93075,72.345829,290.09708,0.000211318,0.090456277,628.53064,777.96431
1707,28.184269,9.624,40,400,40209.327,-31209.635,-45716.186,707.65237,154.77159,290.09547,9.90E-05,0.092030733,546.34845,866.1263
1710,28.209263,1.615,40,550,41273.136,-32114.411,-45886.936,725.6374,234.35205,290.08533,6.56E-05,0.093505139,492.6862,978.3542
1717,28.249058,9.625,65,-810,59144.813,-26097.243,-44286.124,732.92026,143.00081,290.08517,0.000107181,0.092277494,583.36594,878.18961
1720,28.274053,1.615,65,-600,59956.836,-27281.722,-44516.245,734.3177,224.04156,290.07792,6.87E-05,0.094427439,509.53988,972.30861
1708,28.190471,16.621,40,400,40137.252,-31006.034,-45677.044,703.87426,109.9652,290.0807,0.000139416,0.091398772,595.84592,823.51772
1701,28.146227,3.619,40,200,39223.39,-29985.315,-45479.117,716.34556,197.38556,290.09942,7.77E-05,0.092293781,521.12573,929.28841
1724,28.296915,25.619,65,-600,60305.862,-27224.696,-44496.962,710.4213,77.460386,290.09646,0.000197671,0.091109992,629.24106,788.39531
1702,28.150761,9.625,40,200,39416.507,-30016.357,-45479.898,712.4511,178.56942,290.09614,8.59E-05,0.092561589,534.4734,905.01145
1719,28.263407,25.62,65,-810,59968.266,-26275.271,-44303.557,714.58574,51.988655,290.09011,0.000294263,0.090569621,658.29106,765.91096
1713,28.223697,14.618,40,550,40885.997,-32066.059,-45883.195,715.5578,82.093863,290.08855,0.000186349,0.090530014,628.17398,797.83612
1721,28.278031,3.619,65,-600,60276.382,-27206.605,-44495.728,730.7421,203.37819,290.0752,7.55E-05,0.093142901,519.2011,938.29385
1711,28.213241,3.619,40,550,40527.886,-31917.264,-45857.786,720.04966,191.60399,290.09615,8.02E-05,0.093046203,530.39929,927.78253
1726,28.311538,3.62,65,-300,61445.819,-28878.008,-44825.1,726.56222,214.72541,290.09096,7.16E-05,0.093912527,509.05981,951.46544
1723,28.288769,16.621,65,-600,60208.953,-27092.635,-44473.526,717.78238,116.85314,290.08283,0.000131186,0.092045581,597.90697,839.59808
1722,28.282566,9.624,65,-600,60121.461,-27311.448,-44520.973,723.17927,140.32518,290.08659,0.000109221,0.091929511,581.96055,872.02935
1718,28.255261,16.622,65,-810,59605.877,-26287.605,-44314.041,726.55725,93.88195,290.07573,0.000163076,0.091057706,626.83245,820.83422
1714,28.231287,20.624,40,550,40788.308,-32051.135,-45881.55,716.9284,63.500717,290.10233,0.000240828,0.09054527,652.06033,783.29321
1716,28.244524,3.618,65,-810,59866.67,-26174.375,-44287.028,737.43965,200.01908,290.08005,7.69E-05,0.094040297,528.59443,941.38537
1731,28.345046,5.62,65,0,62770.26,-30555.25,-45148.922,718.88378,200.06865,290.09679,7.68E-05,0.093436173,517.41241,934.04213
1728,28.322275,16.621,65,-300,61394.22,-28863.988,-44821.647,712.76611,124.79649,290.09848,0.000122773,0.091861181,585.91765,843.32477
1712,28.217776,8.612,40,550,40760.473,-31929.763,-45857.375,716.38757,120.96244,290.09865,0.000126601,0.091361034,588.9524,837.78497
1729,28.330422,25.617,65,-300,61861.041,-28925.496,-44822.263,707.77086,113.04132,290.09032,0.000135303,0.090598803,595.80819,829.41403
1715,28.240545,1.617,65,-810,59316.222,-26094.118,-44280.45,740.57167,245.54264,290.09307,6.28E-05,0.095593673,495.62514,1002.0819
1734,28.366978,30.614,65,0,62786.83,-30551.55,-45150.402,705.14926,98.948272,290.08889,0.000154931,0.091811086,605.0329,809.31053
1739,28.401874,25.616,65,300,64172.944,-32226.325,-45473.319,702.45855,94.230344,290.0959,0.000162388,0.090613153,603.91395,798.21737
1738,28.393727,16.619,65,300,63798.138,-32161.816,-45467.974,707.8328,129.92299,290.09096,0.000118078,0.09267979,576.945,845.45904
1732,28.350135,13.608,65,0,62775.523,-30554.798,-45149.991,712.22044,159.5249,290.09959,9.61E-05,0.092514413,547.22741,877.8736
1744,28.43538,25.619,65,600,65111.644,-33796.751,-45784.724,701.54801,68.798717,290.09892,0.000222923,0.091050087,632.1122,774.20093
1727,28.316073,9.624,65,-300,61404.334,-28951.028,-44839.655,719.00628,170.87059,290.0967,8.98E-05,0.092865319,545.84478,897.61986
1733,28.357445,21.614,65,0,62781.156,-30562.938,-45151.142,707.29239,119.44314,290.08804,0.000128124,0.090706342,582.65403,828.89142
1741,28.416497,3.618,65,600,65520.781,-34031.024,-45827.196,715.93296,182.67314,290.09714,8.41E-05,0.092417098,533.27333,910.45394
1748,28.460741,16.62,65,810,66478.929,-35275.656,-46067.555,705.59719,89.496466,290.10542,0.00017103,0.091043437,614.78001,799.57352
1725,28.307561,1.615,65,-300,61518.469,-28918.054,-44830.075,727.33598,223.30053,290.09479,6.87E-05,0.093239022,497.80949,960.49354
1740,28.412519,1.616,65,600,65255.054,-33897.853,-45807.543,721.21286,222.97689,290.08056,6.89E-05,0.093958551,490.91721,950.50704
1737,28.387524,9.623,65,300,64131.747,-32295.439,-45488.573,712.83894,167.34147,290.09551,9.16E-05,0.091590335,538.35757,884.47072
1757,28.521552,9.626,90,-700,84418.946,-28564.754,-44323.662,710.91219,153.16713,290.0939,0.000100098,0.092073348,555.1743,870.91661
1750,28.479532,1.62,90,-1070,82811.584,-26858.527,-43993.961,719.22493,202.765,290.08742,7.57E-05,0.093366332,509.45893,927.8643
1730,28.341067,1.617,65,0,62768.451,-30554.962,-45150.073,724.17092,226.89697,290.07757,6.77E-05,0.093716697,489.64949,958.27981
1735,28.379011,1.617,65,300,64146.014,-32185.827,-45466.577,718.53676,206.0712,290.08664,7.46E-05,0.093783894,514.6732,940.49851
1746,28.450004,3.616,65,810,66877.664,-35615.389,-46133.421,714.5807,170.18132,290.09939,9.00E-05,0.091404904,536.38369,887.81833
1751,28.48351,3.622,90,-1070,82658.841,-27085.194,-44039.557,715.73445,179.91122,290.09857,8.52E-05,0.092073765,536.49903,908.49087
1749,28.468886,25.621,65,810,65792.305,-34773.684,-45976.567,702.37433,48.298829,290.08099,0.000316939,0.09103829,652.08672,751.64055
1752,28.488046,9.623,90,-1070,82557.944,-26818.605,-43988.534,710.20265,128.83636,290.09304,0.000118911,0.091862016,575.22126,841.17268
1756,28.517018,3.618,90,-700,84292.352,-28476.974,-44304.502,716.94234,196.97843,290.10484,7.80E-05,0.093225832,515.47038,921.3983
1743,28.427234,16.62,65,600,65276.886,-34048.169,-45834.104,704.16009,104.10864,290.09195,0.000147276,0.092174476,594.84979,810.16032
1761,28.550526,3.619,90,-300,85813.948,-30596.694,-44720.545,719.03166,191.6298,290.08502,8.02E-05,0.093347373,527.84961,923.61503
1759,28.535902,25.619,90,-700,84044.18,-28482.565,-44311.245,705.00517,82.489389,290.1097,0.000185309,0.090182894,620.79109,791.57254
1763,28.561263,16.621,90,-300,85646.526,-30633.78,-44733.208,710.85812,142.79941,290.10067,0.000107366,0.092096601,562.99121,857.73606
1736,28.38299,3.618,65,300,63657.031,-32154.991,-45471.387,719.72576,210.72298,290.08963,7.29E-05,0.093425155,505.60685,942.9891
1754,28.502395,25.618,90,-1070,82412.108,-26347.839,-43897.176,701.01649,47.16583,290.08787,0.000324601,0.091106851,651.12432,748.79488
1764,28.569409,25.618,90,-300,85698.208,-30540.038,-44713.884,707.5936,109.69552,290.09509,0.000139711,0.091747245,595.70372,823.08416
1742,28.421031,9.626,65,600,65568.721,-33898.264,-45799.814,709.22424,141.30318,290.0923,0.000108362,0.091830067,562.20628,853.83413
1765,28.580055,1.616,90,0,86935.903,-32202.026,-45038.323,719.37502,185.21,290.0835,8.29E-05,0.092992851,527.37514,909.60465
1753,28.494247,16.626,90,-1070,82411.41,-26678.403,-43962.796,704.53828,85.564151,290.08798,0.000178876,0.09093856,614.22522,790.38084
1762,28.55506,9.625,90,-300,85669.797,-30544.437,-44716.762,716.0418,174.79922,290.0809,8.77E-05,0.092054367,537.24077,900.4259
1758,28.527754,16.626,90,-700,84420.138,-28678.067,-44343.479,707.07084,118.49162,290.08942,0.000129353,0.091937971,586.52663,830.66528
1769,28.605966,30.613,90,0,86942.482,-32207.782,-45038.652,705.83349,90.16093,290.08202,0.000169884,0.091364795,611.53095,797.82259
1745,28.446025,1.618,65,810,65872.398,-34734.912,-45969.249,716.14361,191.47226,290.10101,8.01E-05,0.092890715,520.35224,918.79928
1747,28.454538,9.624,65,810,66373.551,-34860.807,-45984.913,710.33074,119.09937,290.09776,0.00012873,0.091811747,584.3406,830.6493
1768,28.596433,21.613,90,0,86940.919,-32207.042,-45036.267,708.06677,129.44884,290.09195,0.00011825,0.091090756,579.52897,848.54174
1772,28.626511,9.625,90,300,88170.927,-33795.929,-45347.261,716.13767,176.52209,290.09723,8.69E-05,0.092209768,532.2842,896.93802
1781,28.688991,3.619,90,1070,91220.95,-37682.773,-46106.12,716.2848,154.60921,290.10865,9.93E-05,0.09278354,554.85602,873.50762
1755,28.51304,1.618,90,-700,84355.423,-28443.465,-44299.939,719.08243,213.28792,290.08657,7.20E-05,0.093229788,507.97115,950.47329
1760,28.546547,1.616,90,-300,85610.591,-30460.028,-44697.479,722.26493,221.405,290.10003,6.94E-05,0.09384745,503.75866,963.44336
1780,28.685013,1.616,90,1070,91550.901,-38501.207,-46270.375,721.85612,211.4025,290.10136,7.27E-05,0.093518794,506.49854,941.77418
1771,28.621977,3.617,90,300,88324.205,-33975.354,-45383.73,722.28721,217.51096,290.09002,7.06E-05,0.093787681,499.00588,949.97392
1773,28.632714,16.62,90,300,88292.71,-33951.796,-45378.015,711.30804,142.65665,290.08977,0.000107407,0.09173436,569.12196,863.69622
1777,28.660019,9.623,90,700,89752.677,-35799.872,-45738.018,713.19203,156.97744,290.09781,9.78E-05,0.093050738,557.62244,882.11493
1774,28.64086,25.618,90,300,88159.496,-33827.053,-45354.209,705.90095,108.66726,290.08902,0.000140983,0.091985379,592.74408,816.62965
1778,28.666221,16.623,90,700,90005.989,-36099.024,-45796.278,708.38067,118.76628,290.10467,0.000128873,0.091089687,586.28931,831.38746
1767,28.589123,13.609,90,0,86940.631,-32209.797,-45038.24,711.90295,147.75805,290.08595,0.000103928,0.092871644,557.92298,863.05681
1784,28.707874,25.62,90,1070,91457.158,-38119.085,-46193.161,703.85205,52.419743,290.08846,0.000292115,0.091238064,648.35024,755.88208
1783,28.699729,16.619,90,1070,91501.439,-38101.899,-46189.419,706.62533,87.357749,290.09477,0.000175339,0.091430987,619.78739,800.83888
1785,28.71852,1.617,120,-1380,106958.36,-26418.722,-43380.402,721.44717,224.46777,290.09051,6.86E-05,0.09476067,489.94647,952.01313
1770,28.617999,1.618,90,300,88172.53,-33810.483,-45349.275,723.17306,226.59688,290.08059,6.79E-05,0.093888582,488.86136,956.17904
1766,28.584033,5.619,90,0,86942.235,-32205.48,-45039.597,716.74141,170.23524,290.09495,9.02E-05,0.092813311,547.05074,898.67653
1788,28.733236,16.621,120,-1380,106819.18,-26905.193,-43466.044,706.02807,94.293543,290.11213,0.000162424,0.091539479,610.24497,804.68432
1782,28.693526,9.624,90,1070,91434.75,-38244.979,-46217.994,711.33667,132.13634,290.08708,0.000116184,0.092734941,579.26366,853.67574
1779,28.674367,25.618,90,700,89893.497,-36155.187,-45808.9,705.66292,82.474157,290.10957,0.000185638,0.091276839,621.12243,791.01898
1794,28.774889,25.619,120,-1000,107374.18,-29140.816,-43917.569,707.66678,80.299028,290.08635,0.000190777,0.091560459,622.40393,788.9294
1775,28.651506,1.616,90,700,89983.827,-36250.861,-45827.607,721.38626,220.89584,290.09666,6.97E-05,0.094770035,502.06947,957.51639
1776,28.655484,3.619,90,700,89885.151,-35987.561,-45774.898,720.19817,198.94683,290.10618,7.72E-05,0.093206647,513.64943,923.48189
1792,28.76054,9.625,120,-1000,107374.18,-28539.921,-43797.184,715.09332,162.70085,290.08607,9.42E-05,0.092332324,552.98178,889.60408
1786,28.722499,3.617,120,-1380,106792.95,-27008.844,-43497.662,717.37136,189.1291,290.09423,8.13E-05,0.093095257,529.47865,922.36983
1798,28.800251,16.618,120,-500,107374.18,-31381.619,-44355.403,712.12078,141.17856,290.09665,0.000108506,0.091850375,570.38791,862.98583
1797,28.794047,9.625,120,-500,107374.18,-31261.235,-44332.625,717.29349,158.2504,290.09487,9.70E-05,0.09275882,558.60674,884.92861
1799,28.808396,25.618,120,-500,107374.18,-31451.926,-44377.481,708.58808,105.06014,290.10009,0.000146086,0.093093616,598.33147,815.51702
1802,28.828111,13.607,120,0,107374.18,-34131.385,-44887.595,715.75707,153.81796,290.11004,9.97E-05,0.092132685,554.54996,871.93489
1804,28.844953,30.614,120,0,107374.18,-34134.017,-44889.24,711.65223,94.520635,290.10453,0.000162076,0.091324137,612.59464,808.20334
1806,28.860964,3.618,120,500,107374.18,-37074.024,-45451.282,726.25969,214.04614,290.09041,7.18E-05,0.093964593,508.68579,949.16269
1805,28.856984,1.619,120,500,107374.18,-36724.218,-45391.377,726.55263,216.53938,290.10554,7.11E-05,0.094730663,506.28713,951.04621
1787,28.727033,9.624,120,-1380,106847.26,-26007.696,-43303.147,710.74976,140.2832,290.10368,0.00010928,0.092071105,563.24751,852.8939
1807,28.865499,9.623,120,500,107374.18,-37034.224,-45450.706,719.58132,160.81209,290.10252,9.54E-05,0.092708127,559.68482,892.22427
1809,28.879847,25.62,120,500,107374.18,-36854.922,-45417.609,710.63836,95.114555,290.09537,0.000161013,0.091551863,615.27962,811.23554
1803,28.835419,21.615,120,0,107374.18,-34138.539,-44887.718,713.47938,122.92939,290.1,0.000124598,0.091576422,588.74884,843.40268
1791,28.756006,3.62,120,-1000,107374.18,-28952.18,-43898.327,720.6594,199.45343,290.09261,7.70E-05,0.09344081,515.76401,927.82185
1796,28.789513,3.617,120,-500,107374.18,-31371.423,-44352.483,722.89757,205.66506,290.08722,7.49E-05,0.094678531,520.06365,948.34039
1795,28.785535,1.618,120,-500,107374.18,-31463.561,-44370.738,725.26335,222.18733,290.08901,6.92E-05,0.094473577,504.11031,963.12202
1810,28.890493,1.615,120,1000,107374.18,-39934.228,-46014.434,727.97903,231.67764,290.10958,6.64E-05,0.094423016,496.90375,974.98514
1811,28.894471,3.618,120,1000,107374.18,-39908.737,-46007.403,722.73624,183.52435,290.08685,8.36E-05,0.093182976,537.78415,918.49867
1817,28.932513,9.626,120,1380,107374.18,-41798.506,-46375.753,717.42137,140.01275,290.07432,0.000109621,0.092724528,573.58726,862.21072
1814,28.913354,25.619,120,1000,107374.18,-39236.589,-45881.797,710.19623,70.511394,290.07981,0.00021724,0.091926215,636.75997,781.9572
1793,28.766743,16.622,120,-1000,107374.18,-28958.183,-43881.964,710.73831,118.26427,290.08776,0.000129509,0.091455871,587.67899,832.13919
1800,28.819042,1.617,120,0,107374.18,-34130.892,-44888.294,725.76404,229.97895,290.08104,6.69E-05,0.095225279,498.20168,975.69731
1823,28.972223,16.619,65,-810,58741.926,-25853.432,-44241.679,710.88923,75.006349,290.08462,0.000204113,0.091192487,633.54052,789.15645
1808,28.8717,16.624,120,500,107374.18,-36654.939,-45376.247,714.271,123.29054,290.08768,0.00012428,0.092147621,584.80424,840.00384
1825,28.991015,1.618,65,-600,60100.78,-27272.882,-44512.38,725.82418,223.20761,290.05344,6.89E-05,0.094714465,501.87494,961.70082
1820,28.957507,1.619,65,-810,59411.896,-26503.869,-44358.322,726.6774,212.89945,290.04928,7.23E-05,0.094680712,509.16484,952.07758
1827,28.999527,9.624,65,-600,59792.827,-27275.144,-44520.356,715.52642,156.00077,290.08811,9.84E-05,0.092640078,561.59132,885.85313
1801,28.82302,5.62,120,0,107374.18,-34136.401,-44885.95,720.45103,194.8579,290.09469,7.87E-05,0.092960161,517.9958,920.54965
1822,28.96602,9.626,65,-810,59300.022,-26341.054,-44330.199,715.57063,132.46013,290.07525,0.000115673,0.091898956,576.94757,850.7797
1826,28.994993,3.617,65,-600,59955.109,-27046.01,-44473.197,722.69844,204.24435,290.10277,7.52E-05,0.093021512,511.2608,932.87052
1824,28.980369,25.619,65,-810,58877.4,-26077.138,-44284.397,708.00869,52.480245,290.0592,0.000291932,0.091645164,653.22674,761.98538
1815,28.924,1.62,120,1380,107374.18,-41710.109,-46345.492,724.65547,192.27468,290.08253,8.00E-05,0.093564592,533.76817,933.33284
1819,28.946861,25.619,120,1380,107374.18,-41861.329,-46378.466,709.87543,55.493806,290.06353,0.000276084,0.09153481,652.49849,767.85504
1831,29.0285,3.62,65,-300,61346.814,-28933.554,-44839.244,721.85163,177.47869,290.11247,8.64E-05,0.092522631,539.72997,905.43165
1813,28.905208,16.621,120,1000,107374.18,-39410.752,-45910.536,714.27721,105.13101,290.0991,0.000145768,0.091993649,608.0036,825.28933
1812,28.899006,9.625,120,1000,107374.18,-39771.207,-45980.308,718.33687,140.775,290.09168,0.000108855,0.091888365,570.05708,860.54898
1828,29.00573,16.621,65,-600,59937.347,-27178.441,-44498.771,711.70755,115.86338,290.11097,0.000132295,0.092156898,594.66717,834.60556
1816,28.927978,3.619,120,1380,107374.18,-41971.353,-46398.489,723.04111,176.25454,290.05072,8.72E-05,0.093130694,538.76048,902.83548
1832,29.033034,9.625,65,-300,61241.107,-28970.928,-44851.948,720.29273,180.10496,290.10243,8.52E-05,0.092249577,532.62103,904.94463
1821,28.961486,3.618,65,-810,58801.954,-25750.357,-44215.817,723.50269,189.4029,290.05916,8.12E-05,0.093978182,535.30414,928.48374
1830,29.024522,1.615,65,-300,61074.056,-28928.908,-44844.548,728.55608,233.8,290.10733,6.59E-05,0.095301505,492.77593,977.61801
1836,29.062007,5.621,65,0,62570.482,-30555.497,-45157.803,726.64064,211.58435,290.10578,7.27E-05,0.093811827,506.38745,943.74387
1837,29.067098,13.603,65,0,62571.14,-30556.977,-45157.721,719.63829,165.19361,290.09101,9.30E-05,0.093193507,548.0449,888.19753
1829,29.013876,25.618,65,-600,59869.959,-27138.19,-44499.346,707.8306,76.052636,290.11009,0.000201434,0.091473553,628.34277,785.47541
1818,28.938716,16.621,120,1380,107374.18,-42017.525,-46419.951,711.95261,86.002467,290.08245,0.000178268,0.092305278,621.65639,799.64664
1839,29.083941,30.612,65,0,62600.085,-30555.702,-45157.556,713.57477,92.309791,290.12137,0.000166038,0.091876016,616.40603,807.9273
1842,29.104486,9.624,65,300,63802.579,-32205.028,-45479.528,723.81294,177.99251,290.10673,8.61E-05,0.09251235,545.44895,914.26822
1838,29.074407,21.616,65,0,62586.023,-30553.359,-45158.214,715.89481,134.8817,290.152,0.000113697,0.092200495,574.583,852.61902
1844,29.118834,25.619,65,300,63871.735,-32145.205,-45466.412,713.2928,101.76498,290.09686,0.00015072,0.092597691,611.26551,823.44156
1845,29.12948,1.618,65,600,65504.129,-33821.832,-45788.425,729.73093,226.79955,290.09649,6.78E-05,0.094408973,500.86459,972.53945
1846,29.133459,3.617,65,600,65199.918,-34104.332,-45851.989,726.10119,198.36436,290.10079,7.74E-05,0.092968414,524.82823,933.4748
1834,29.047384,25.617,65,-300,61345.95,-28813.828,-44818.234,712.71196,107.40302,290.11325,0.000142573,0.091292062,603.99153,825.89735
1833,29.039237,16.622,65,-300,61287.937,-28864.481,-44826.745,715.50221,144.07025,290.10913,0.000106493,0.092799517,568.23967,867.24517
1848,29.144196,16.621,65,600,65077.477,-33721.634,-45774.487,715.82198,109.42389,290.10064,0.000139891,0.091121562,528.37969,905.64051
1850,29.162988,1.615,65,810,66235.445,-35131.672,-46048.354,731.84584,225.87532,290.08562,6.81E-05,0.094555369,508.29303,976.90899
1856,29.200473,3.618,90,-1070,82914.661,-26651.39,-43952.188,725.98283,167.67624,290.09083,9.16E-05,0.093448709,556.81401,903.89306
1849,29.152342,25.618,65,600,65270.225,-33993.363,-45825.346,714.27342,68.819439,290.0923,0.000222587,0.091310339,644.21712,786.48995
1861,29.23398,3.618,90,-700,83499.196,-28358.275,-44299.445,729.4164,202.77777,290.12137,7.59E-05,0.094225147,519.06749,937.32645
1835,29.058029,1.616,65,0,62566,-30559.814,-45156.24,729.04525,237.76223,290.10144,6.48E-05,0.096012222,485.09239,975.34195
1853,29.177703,16.621,65,810,65840.41,-34992.457,-46026.152,717.18465,86.224638,290.08529,0.000178038,0.093115482,628.57609,807.41381
1860,29.230002,1.615,90,-700,83566.872,-28147.808,-44251.505,733.21341,239.59507,290.08649,6.43E-05,0.095191514,490.90096,983.14955
1858,29.211211,16.62,90,-1070,82606.789,-26149.953,-43849.729,716.9173,96.963133,290.087,0.000158328,0.093053258,618.66113,819.20756
1841,29.099951,3.618,65,300,63893.69,-32303.58,-45499.263,729.20817,219.59623,290.09706,7.01E-05,0.094930451,509.71854,962.82691
1862,29.238514,9.626,90,-700,83321.044,-28319.504,-44293.607,724.50159,170.26042,290.10521,9.01E-05,0.092712298,553.25893,905.45824
1840,29.095973,1.618,65,300,64067.813,-32194.749,-45472.127,730.56104,235.42427,290.10014,6.54E-05,0.094725583,487.34939,972.09505
1865,29.263509,1.618,90,-300,85601.34,-30663.218,-44737.484,741.14347,234.18474,290.07648,6.60E-05,0.09629095,498.83661,981.95127
1854,29.185849,25.616,65,810,66324.336,-35631.342,-46148.592,713.61588,50.079002,290.08258,0.000305664,0.090987606,661.21493,763.99719
1867,29.272022,9.625,90,-300,85585.387,-30478.817,-44697.849,737.72817,188.59887,290.12629,8.15E-05,0.094274783,549.53033,940.63128
1843,29.110688,16.621,65,300,63914.988,-32237.591,-45484.256,718.33701,141.25288,290.10252,0.000108566,0.092090953,573.92278,866.73379
1851,29.166966,3.618,65,810,65807.888,-35066.011,-46044.037,726.88736,195.36899,290.10285,7.86E-05,0.093278197,533.55224,938.34675
1863,29.244717,16.622,90,-700,83919.559,-28483.922,-44317.536,720.04408,127.64078,290.08268,0.000120191,0.092472361,586.50233,849.7199
1852,29.1715,9.624,65,810,66598.903,-35073.905,-46026.768,720.05415,137.18108,290.10125,0.000111791,0.092508556,583.03418,867.31936
1847,29.137993,9.623,65,600,64966.384,-33803.823,-45798.704,720.6214,156.65922,290.09801,9.80E-05,0.093181305,557.33299,880.01044
1870,29.297016,1.619,90,0,86800.264,-32198.531,-45045.929,752.76404,233.08725,290.16611,6.63E-05,0.09541943,521.38644,1003.8661
1873,29.313394,21.614,90,0,86812.516,-32194.42,-45044.367,734.98283,133.43787,290.10737,0.000115258,0.094338231,599.5202,875.88384
1866,29.267487,3.618,90,-300,85423.516,-30590.527,-44730.289,740.60098,222.61928,290.09898,6.91E-05,0.094665046,519.62529,980.56663
1868,29.278225,16.619,90,-300,85352.058,-30465.414,-44707.47,735.83425,150.86309,290.13289,0.000101781,0.093165655,584.10317,896.79582
1869,29.286371,25.618,90,-300,85705.403,-30598.421,-44724.41,736.26742,114.24056,290.10769,0.000134355,0.093039278,615.56122,851.56
1864,29.252864,25.618,90,-700,84147.749,-28364.154,-44281.807,720.84212,87.646863,290.08008,0.000174893,0.091918031,632.75964,813.94743
1859,29.219356,25.62,90,-1070,82603.5,-26390.434,-43900.712,712.77624,55.929751,290.08785,0.000274278,0.092045832,653.88087,769.28074
1857,29.205007,9.626,90,-1070,82341.842,-26488.041,-43925.669,721.33405,144.35688,290.07683,0.000106333,0.093109345,575.31227,873.78874
1855,29.196494,1.619,90,-1070,81673.349,-26516.533,-43942.896,733.41626,231.43386,290.0932,6.64E-05,0.093631227,495.38757,974.80435
1875,29.33496,1.616,90,300,88168.131,-33930.991,-45377.563,746.44558,225.8917,290.08945,6.83E-05,0.096134347,523.90341,991.51074
1876,29.338938,3.619,90,300,88035.451,-33812.169,-45359.965,742.95192,218.91597,290.08642,7.03E-05,0.09509659,523.95693,976.97237
1874,29.322927,30.612,90,0,86805.403,-32205.11,-45042.27,729.68237,96.411486,290.11056,0.000159098,0.092591007,628.42646,828.38162
1879,29.357822,25.618,90,300,87994.459,-33922.234,-45382.537,724.51338,108.14388,290.11491,0.000142095,0.093787044,617.10262,841.20041
1885,29.401975,1.617,90,1070,91239.863,-37982.83,-46177.702,734.96296,212.74068,290.12921,7.22E-05,0.093147954,516.63797,956.0792
1877,29.343473,9.625,90,300,88033.108,-33848.515,-45364.858,735.74459,174.04959,290.09324,8.83E-05,0.093294378,560.96227,921.11854
1872,29.306086,13.605,90,0,86809.597,-32189.322,-45042.928,741.47489,164.0574,290.13628,9.37E-05,0.093809686,574.03471,912.35923
1881,29.372446,3.618,90,700,89618.188,-35904.468,-45758.246,736.00593,190.43126,290.08536,8.07E-05,0.093850479,538.22174,932.06109
1880,29.368467,1.617,90,700,89786.556,-36022.345,-45794.14,740.05387,220.46682,290.07221,6.98E-05,0.094602856,512.94622,968.42751
1871,29.300995,5.621,90,0,86801.292,-32193.762,-45041.571,748.88295,214.84195,290.16166,7.21E-05,0.097163703,531.85408,973.10552
1883,29.383183,16.622,90,700,89120.158,-35732.32,-45735.839,725.54414,118.6342,290.08518,0.000129265,0.092447816,602.0926,847.71548
1878,29.349676,16.62,90,300,87961.978,-33869.072,-45373.821,730.39654,140.6316,290.08697,0.00010921,0.093146005,583.84647,873.64848
1789,28.741382,25.618,120,-1380,106660.48,-26738.801,-43445.405,704.11126,40.71052,290.10281,0.000343198,0.00052961,666.49554,765.11052
1895,29.468989,1.617,120,-1000,107374.18,-28727.364,-43836.408,732.88081,224.74353,290.0896,6.87E-05,0.095390834,512.27887,976.49891
1887,29.410487,9.625,90,1070,91830.569,-38028.755,-46169.766,724.40992,134.87772,290.10384,0.000113853,0.093435357,585.95879,865.42505
1882,29.37698,9.625,90,700,89941.726,-35995.661,-45773.788,730.48779,158.74491,290.03811,9.68E-05,0.093782057,565.01634,893.43821
1896,29.472967,3.618,120,-1000,107259.45,-28465.092,-43788.262,731.30908,214.04082,290.11791,7.18E-05,0.093983066,518.60616,962.9898
1893,29.450197,16.621,120,-1380,106241.26,-26752.739,-43483.107,718.48227,98.714632,290.10214,0.000155447,0.092753833,621.38915,825.34823
1894,29.458343,25.619,120,-1380,106933.85,-26696.823,-43453.957,713.65312,60.173499,290.105,0.000254668,0.092024094,650.1503,774.44566
1897,29.477502,9.624,120,-1000,107374.18,-28680.658,-43816.755,724.15671,160.13138,290.08392,9.60E-05,0.093825841,562.26492,893.86639
1892,29.443995,9.624,120,-1380,106843.11,-26477.969,-43381.348,722.41923,140.21533,290.095,0.000109379,0.092736272,580.51396,868.89008
1903,29.517212,16.621,120,-500,107374.18,-31344.122,-44353.964,721.09043,144.23353,290.09273,0.000106354,0.092923916,578.24663,876.35943
1902,29.511009,9.627,120,-500,107374.18,-31533.415,-44386.403,724.51814,179.19149,290.10989,8.57E-05,0.093519329,543.51252,913.82081
1905,29.536004,1.616,120,0,107374.18,-34116.296,-44893.927,733.53759,240.27596,290.08933,6.43E-05,0.095537532,490.37685,984.71406
1888,29.41669,16.62,90,1070,91744.883,-38196.175,-46205.783,719.11857,91.94069,290.13048,0.000167167,0.093203189,625.92777,815.62778
1884,29.391329,25.618,90,700,89543.811,-36183.186,-45823.743,720.90909,83.625895,290.10509,0.000183407,0.092407947,632.05867,804.19386
1891,29.43946,3.62,120,-1380,105837.34,-26444.09,-43403.138,730.69934,200.59875,290.08159,7.66E-05,0.093594027,523.25747,936.70213
1886,29.405953,3.619,90,1070,91745.747,-38274.129,-46213.307,731.47469,182.19422,290.07593,8.44E-05,0.093381387,551.32677,929.17828
1790,28.752027,1.616,120,-1000,107374.18,-28833.811,-43856.637,709.29997,0.060491292,539.0095,0.13924652,1193.4007,962.61109,962.61113
1904,29.525358,25.619,120,-500,107374.18,-31453.981,-44381.346,716.19596,106.52911,290.06038,0.000143825,0.091901832,604.00983,824.49522
1906,29.539982,5.62,120,0,107374.18,-34118.887,-44886.978,729.0607,215.61576,290.10078,7.14E-05,0.094737706,513.24401,958.69538
1889,29.424836,25.619,90,1070,90527.867,-37868.366,-46163.805,715.72279,54.984716,290.10928,0.000278485,0.09108362,658.47869,771.13747
1890,29.435482,1.614,120,-1380,106994.99,-26308.534,-43344.508,732.3684,213.5837,290.09695,7.21E-05,0.094793321,522.26453,964.55365
1909,29.561915,30.611,120,0,107374.18,-34124.684,-44892.57,714.56691,97.454564,290.10575,0.000157005,0.091067026,615.96863,817.90005
1910,29.573947,1.617,120,500,107374.18,-36868.325,-45433.849,730.08208,213.06682,290.07185,7.22E-05,0.094842049,519.43076,960.92278
1898,29.483705,16.621,120,-1000,107374.18,-28596.413,-43825.225,718.7181,118.50005,290.05763,0.000129425,0.091969375,594.42309,838.37489
1907,29.545072,13.609,120,0,107374.18,-34122.875,-44892.858,720.67078,148.40435,290.09753,0.000103483,0.093057763,564.82915,871.5749
1900,29.502497,1.615,120,-500,107374.18,-31245.94,-44338.052,733.05339,231.97245,290.08645,6.64E-05,0.095039689,494.55654,975.94851
1912,29.58246,9.626,120,500,107374.18,-36875.109,-45433.315,723.59891,162.15555,290.1272,9.48E-05,0.093610435,558.68572,894.5163
1919,29.630316,25.619,120,1000,107374.18,-39787.941,-45976.814,713.02787,56.859899,290.11668,0.000269294,0.091303842,652.26288,770.31288
1899,29.491851,25.618,120,-1000,107374.18,-28809.799,-43867.573,713.9075,69.29537,290.09111,0.000221124,0.09203309,641.55934,784.66288
1901,29.506474,3.62,120,-500,107374.18,-31421.83,-44367.367,730.9991,225.62212,290.09497,6.82E-05,0.094470853,496.77517,962.26524
1916,29.611433,3.62,120,1000,107374.18,-39716.771,-45976.074,728.96255,210.0527,290.08382,7.32E-05,0.094412436,517.46645,951.29113
1920,29.640962,1.618,120,1380,107374.18,-41632.607,-46340.353,730.47724,223.61457,290.07967,6.88E-05,0.094529336,507.95806,970.45608
1923,29.655677,16.622,120,1380,107374.18,-41622.246,-46331.184,714.63871,80.247041,290.09894,0.000191284,0.092351928,630.35542,795.58398
1915,29.607454,1.617,120,1000,107374.18,-39432.995,-45925.214,730.28273,218.1312,290.10666,7.05E-05,0.094156847,504.82859,955.79767
1908,29.552382,21.613,120,0,107374.18,-34126.123,-44882.497,718.96441,130.97245,290.11199,0.000117237,0.0931505,587.2518,855.36436
1913,29.588663,16.62,120,500,107374.18,-36915.731,-45424.68,718.40778,106.43458,290.1055,0.000144326,0.09313478,607.42807,826.93557
1911,29.577926,3.617,120,500,107374.18,-37005.691,-45449.596,730.81315,223.44999,290.1259,6.88E-05,0.094346241,509.66413,971.32577
1918,29.62217,16.621,120,1000,107374.18,-39722.157,-45970.564,714.36184,100.93707,290.09542,0.000151955,0.092701684,610.00317,820.02713
1921,29.64494,3.619,120,1380,107374.18,-41523.282,-46343.971,728.60967,206.11526,290.09503,7.45E-05,0.09353634,518.74924,946.675
1925,29.67447,1.616,120,-1380,106139.83,-26615.457,-43456.053,731.82177,235.32644,290.10617,6.56E-05,0.096100803,488.66222,974.56001
1924,29.663823,25.619,120,1380,107374.18,-41888.959,-46375.342,713.50021,49.411901,290.02145,0.000312946,0.096174376,663.13698,766.91352
1931,29.711955,3.618,120,-1000,107374.18,-28605.335,-43807.504,728.35226,203.7175,290.07502,7.55E-05,0.094667225,524.13686,944.65101
1932,29.716489,9.627,120,-1000,107374.18,-28714.742,-43858.487,722.11553,166.16656,290.07215,9.24E-05,0.093578041,558.56586,902.22202
1917,29.615967,9.625,120,1000,107374.18,-39582.736,-45967.028,719.95123,140.35941,290.15477,0.000109456,0.09347199,577.02458,866.25825
1935,29.741483,1.617,120,-500,107374.18,-31488.312,-44384.8,732.94123,239.54696,290.09886,6.44E-05,0.095940104,451.81817,1017.0404
1930,29.707976,1.617,120,-1000,107130.39,-28451.401,-43798.336,732.11395,240.42092,290.06866,6.41E-05,0.095717316,494.68999,993.35041
1929,29.697331,25.62,120,-1380,105956,-26613.278,-43446.597,712.66885,56.41872,290.0145,0.000271481,0.091974208,653.48027,770.15609
1936,29.745462,3.62,120,-500,107374.18,-31412.291,-44373.699,728.85674,211.54954,290.0819,7.27E-05,0.094415975,511.3285,948.20686
1926,29.678447,3.62,120,-1380,107093.3,-26993.056,-43490.467,728.715,211.02716,290.1163,7.29E-05,0.094656036,514.11693,948.58004
1938,29.756199,16.621,120,-500,107374.18,-31380.221,-44353.306,719.1254,132.49305,290.11314,0.000115955,0.093178522,582.14624,855.15679
1914,29.596809,25.62,120,500,107374.18,-36691.449,-45399.23,715.83177,107.74543,290.08535,0.000142311,0.092480059,604.99687,829.18494
1940,29.774991,1.616,120,0,107374.18,-34115.31,-44894.461,731.84356,228.98212,290.07147,6.72E-05,0.094772912,506.25891,980.55928
1947,29.821447,9.627,120,500,107374.18,-36834.817,-45420.569,722.42965,156.471,290.0766,9.82E-05,0.093704536,561.61658,884.73696
1941,29.778969,5.622,120,0,107374.18,-34119.709,-44901.451,728.6932,203.72326,290.06199,7.55E-05,0.094309707,523.80697,944.52636
1946,29.816913,3.618,120,500,107374.18,-36889.787,-45442.771,730.78356,211.59147,290.09736,7.28E-05,0.09476707,521.32869,959.86323
1944,29.800902,30.612,120,0,107374.18,-34115.063,-44895.16,715.87129,102.56937,290.11648,0.000149817,0.093727488,613.56343,826.45677
1927,29.682982,9.625,120,-1380,106855.82,-26389.078,-43413.541,720.73879,148.82065,290.14082,0.000103187,0.093016585,571.24441,879.56367
1937,29.749996,9.624,120,-500,107374.18,-31356.868,-44355.937,724.18002,182.75903,290.05551,8.41E-05,0.093536066,542.87116,921.32076
1939,29.764346,25.618,120,-500,107374.18,-31326.237,-44347.056,715.22555,97.56404,290.07338,0.000157095,0.09191208,615.28353,817.12051
1952,29.854954,9.625,120,1000,107374.18,-39369.555,-45912.017,723.12064,158.27412,290.10751,9.73E-05,0.093284235,565.45765,892.66356
1922,29.649474,9.626,120,1380,107374.18,-42084.214,-46430.436,720.33881,132.73984,290.12201,0.000115506,0.092423249,583.44846,860.1374
1933,29.722692,16.62,120,-1000,107374.18,-28612.654,-43823.909,716.3904,114.34816,290.04047,0.000134433,0.093106341,601.42698,838.02756
1945,29.812935,1.615,120,500,107374.18,-37323.18,-45511.474,731.24286,224.67013,290.11534,6.86E-05,0.095332554,510.61611,975.22227
1928,29.689185,16.62,120,-1380,106273.62,-26453.752,-43401.083,716.1145,92.428393,290.09748,0.000165732,0.091756769,621.08333,812.59344
1934,29.730838,25.619,120,-1000,107344.64,-28709.931,-43834.065,712.83694,78.403667,290.10749,0.000195732,0.092434184,630.8445,793.03429
1954,29.869304,25.618,120,1000,107374.18,-39633.966,-45960.162,716.19858,74.364172,290.0923,0.000206077,0.091554849,637.44607,791.11959
1951,29.85042,3.619,120,1000,107374.18,-39695.802,-45984.05,728.39819,180.12917,290.12187,8.54E-05,0.094369439,543.30891,916.89311
1953,29.861157,16.62,120,1000,107374.18,-39905.365,-46030.345,719.00441,109.34877,290.11339,0.000140286,0.092688306,605.45545,830.67586
1955,29.879949,1.618,120,1380,107374.18,-41763.682,-46372.916,733.49455,234.95296,290.12162,6.56E-05,0.095700058,502.75993,989.07846
1942,29.78406,13.606,120,0,107374.18,-34107.498,-44897.093,721.28052,146.85677,290.12457,0.000104485,0.092635192,575.78525,878.7602
1958,29.894665,16.619,120,1380,107374.18,-41984.181,-46429.983,718.66119,98.214006,290.07997,0.000156123,0.092427165,619.48463,822.48506
1961,29.917435,3.617,15,-290,12820.466,-25536.147,-45057.688,727.19189,184.85421,290.07782,8.34E-05,0.094748276,540.84703,922.456
1943,29.791368,21.615,120,0,107374.18,-34123.861,-44899.93,719.04601,129.64331,290.11018,0.000118334,0.09210223,588.66931,856.60342
1956,29.883927,3.619,120,1380,107374.18,-42047.416,-46432.861,726.29928,172.04778,290.07863,8.93E-05,0.093754715,550.0881,907.31594
1959,29.902811,25.619,120,1380,107374.18,-41984.921,-46428.133,713.84046,56.852185,290.14486,0.000269594,0.092085565,654.89078,772.63448
1957,29.888461,9.626,120,1380,107374.18,-41425.428,-46296.689,722.10815,143.94491,290.14239,0.0001065,0.093314931,575.86145,872.75471
1950,29.846442,1.618,120,1000,107374.18,-39665.994,-45956.75,732.56304,221.71791,290.11978,6.94E-05,0.095031768,514.49834,974.59257
1949,29.835797,25.618,120,500,107374.18,-36822.688,-45420.034,716.88467,90.32398,290.12693,0.000169707,0.092183402,622.48188,809.45751
1948,29.82765,16.621,120,500,107374.18,-36963.712,-45464.973,719.75052,126.19948,290.10397,0.000121564,0.092020104,592.91257,854.36015
1967,29.955476,9.624,15,-200,13441.999,-26045.849,-45157.68,721.04725,148.0401,290.02126,0.00010362,0.092520195,567.35816,871.67215
1965,29.946963,1.617,15,-200,13329.098,-26019.658,-45144.646,732.09553,232.99908,290.02052,6.61E-05,0.095380366,504.48152,987.04373
1963,29.928172,16.62,15,-290,13002.893,-25570.355,-45051.233,714.34246,63.030085,290.09388,0.000242873,0.091413466,648.54877,778.76437
1964,29.936318,25.617,15,-290,12918.648,-25481.382,-45046.299,711.91654,29.383964,290.06015,0.000520035,0.089719149,678.90759,739.92069
1968,29.961679,16.619,15,-200,13303.483,-26039.065,-45147.072,716.00538,96.57141,290.06886,0.000158768,0.092222697,614.70382,814.36689
1966,29.950942,3.62,15,-200,13329.098,-26145.799,-45164.957,727.9224,206.16238,290.01708,7.47E-05,0.09413262,514.22175,939.58633
1979,30.044326,30.612,15,0,14295.708,-27194.147,-45369.956,713.89937,100.52899,290.09675,0.000152485,0.091707095,611.43119,819.00315
1969,29.969825,25.619,15,-200,13432.008,-26110.564,-45159.077,713.27728,62.518287,290.02203,0.000245075,0.091789574,650.32529,778.65451
1973,29.996849,21.616,15,-100,13920.165,-26674.907,-45273.254,716.77645,114.96834,290.16385,0.000133337,0.090874036,596.15693,834.44913
1980,30.056358,1.618,15,100,14759.361,-27758.202,-45484.585,732.21596,231.87974,290.08659,6.64E-05,0.094514936,500.84092,979.80554
1960,29.913456,1.618,15,-290,13125.744,-25669.113,-45062.827,731.40654,219.60009,290.03253,7.00E-05,0.093491214,510.87453,964.99416
1976,30.022393,5.621,15,0,14280.537,-27203.644,-45370.696,728.65423,219.70148,290.15407,7.00E-05,0.094064585,509.79338,965.15612
1972,29.98954,13.607,15,-100,13827.986,-26641.275,-45262.975,721.29073,159.09087,290.08044,9.71E-05,0.092325774,558.07771,888.66977
1971,29.984449,5.62,15,-100,13789.255,-26661.092,-45269.266,728.28149,206.23247,290.09432,7.45E-05,0.093685566,515.24139,939.99094
1981,30.060337,5.619,15,100,14677.994,-27769.386,-45486.6,727.66671,211.58328,290.08662,7.27E-05,0.094306467,515.29758,950.74283
1984,30.082269,30.614,15,100,14741.64,-27754.831,-45482.981,715.45144,90.307458,290.09536,0.000169557,0.091210748,620.79223,806.4906
1962,29.921969,9.623,15,-290,12781.653,-25619.323,-45073.476,718.49428,95.379255,290.08144,0.00016061,0.09186051,618.95293,815.55212
1987,30.102815,9.625,15,200,15037.133,-28274.729,-45589.88,723.20817,142.46879,290.0934,0.000107711,0.092953704,578.9137,874.1065
1982,30.065427,13.606,15,100,14739.461,-27763.013,-45486.476,720.66464,157.19601,290.10892,9.77E-05,0.093093931,559.20686,885.68203
1970,29.980471,1.617,15,-100,13842.294,-26641.645,-45254.012,733.54939,237.65588,290.05243,6.46E-05,0.092530931,485.73342,977.70092
1985,30.094302,1.617,15,200,15141.606,-28294.957,-45586.797,732.31866,222.15671,290.08433,6.93E-05,0.094754582,503.07776,960.98284
1977,30.027484,13.608,15,0,14285.224,-27203.233,-45371.066,722.22631,166.06621,290.09393,9.24E-05,0.092763608,557.46378,901.44531
1994,30.150671,25.618,15,290,15612.371,-28848.981,-45695.135,714.44047,29.190543,290.11211,0.000525393,0.092416954,685.24994,745.85107
1975,30.018415,1.618,15,0,14285.676,-27204.343,-45373.657,732.17713,234.07036,290.04866,6.59E-05,0.095577905,495.89054,982.90744
1995,30.161317,1.617,25,-400,22491.466,-25711.831,-44913.251,731.8246,222.70344,290.10621,6.90E-05,0.094415296,509.70917,969.54336
1988,30.109018,16.621,15,200,15331.392,-28510.194,-45630.913,717.39523,98.033483,290.07281,0.000156307,0.091776908,619.3572,822.5923
1978,30.034793,21.611,15,0,14294.105,-27204.138,-45371.395,719.13188,134.7801,290.00613,0.000113978,0.093361111,577.86547,856.00321
1993,30.142525,16.622,15,290,15725.396,-28816.624,-45682.307,716.10146,62.742524,290.08009,0.000243998,0.091148672,652.9626,781.87579
1986,30.098281,3.618,15,200,15292.991,-28332.413,-45596.664,730.29404,206.54505,290.12674,7.45E-05,0.093738464,525.82418,952.9839
1974,30.006382,30.614,15,-100,13812.691,-26645.139,-45265.689,713.99586,83.867892,290.10205,0.000182622,0.091515592,625.44468,799.09068
1997,30.16983,6.609,25,-400,22443.485,-25649.501,-44897.093,723.57325,165.5567,290.08143,9.27E-05,0.092984774,558.74376,901.20574
2002,30.198051,8.613,25,-300,22733.509,-26267.951,-45018.135,723.57711,155.09914,290.04259,9.91E-05,0.093756331,562.85563,882.38679
1998,30.175195,10.616,25,-400,22414.047,-25564.517,-44874.068,719.47344,112.19004,290.12581,0.000136624,0.092024664,602.00034,835.22189
1983,30.072737,21.615,15,100,14796.529,-27801.578,-45490.793,717.15726,113.79598,290.11987,0.000134664,0.092093969,597.64417,832.0326
1999,30.181673,15.607,25,-400,22164.561,-25583.676,-44882.291,715.29756,76.004024,290.19478,0.000202898,0.094722232,637.92177,794.7752
2000,30.189538,1.616,25,-300,22844.232,-26225.891,-45006.253,733.50786,227.32143,290.08954,6.77E-05,0.094880665,507.15741,978.8931
1991,30.131788,3.619,15,290,15545.518,-28794.175,-45687.652,728.08036,181.94797,290.10182,8.45E-05,0.093353632,540.09729,915.47847
2007,30.229334,9.622,25,-150,23372.394,-27018.298,-45151.266,724.54056,168.78278,290.07233,9.11E-05,0.093203824,555.8544,905.85267
1996,30.165295,3.62,25,-400,22528.593,-25792.869,-44924.311,729.69003,202.64993,290.13338,7.61E-05,0.095003773,529.86914,949.17126
2010,30.254328,1.615,25,0,24098.935,-27856.672,-45322.551,729.96613,212.51106,290.06361,7.23E-05,0.094116863,509.65028,950.02649
2001,30.193516,3.619,25,-300,22678.703,-26093.007,-44979.652,729.6774,198.61025,290.0313,7.73E-05,0.093507495,524.09425,934.4411
1990,30.12781,1.615,15,290,15399.56,-28815.431,-45703.975,731.97172,204.10798,290.19514,7.53E-05,0.093728197,529.86217,951.20853
2004,30.211562,20.625,25,-300,22772.116,-26200.77,-44999.921,715.35308,75.400671,290.07984,0.000203712,0.092534617,640.09795,795.46771
2008,30.235536,16.622,25,-150,23421.402,-27017.805,-45159.776,719.5278,125.50796,290.19277,0.000122258,0.092683824,593.6062,852.74734
1989,30.117164,25.619,15,200,15132.026,-28324.848,-45595.554,714.33598,67.196352,290.09884,0.000228028,0.092236938,646.48371,785.44559
1992,30.136322,9.625,15,290,15493.631,-28773.741,-45681.032,719.3157,105.92473,290.07142,0.000144747,0.092388555,607.877,826.63815
2018,30.306987,16.621,25,150,24694.607,-28695.211,-45490.711,725.49524,126.03305,290.19339,0.000121781,0.092794475,594.44548,854.95856
2015,30.292272,1.617,25,150,24773.384,-28673.914,-45502.018,732.99703,237.86704,290.17945,6.47E-05,0.094903925,488.87141,980.98718
2005,30.220821,1.617,25,-150,23491.503,-27067.348,-45164.381,733.71962,236.13481,290.16572,6.53E-05,0.095868352,493.92408,981.37895
2013,30.270706,21.615,25,0,24105.965,-27870.323,-45327.238,717.85564,136.13673,290.139,0.000112722,0.092910081,576.00587,856.59009
2011,30.258306,5.621,25,0,24090.588,-27858.893,-45324.236,726.40247,187.0471,290.10146,8.21E-05,0.093620412,531.58815,916.44215
2017,30.300785,9.622,25,150,24863.137,-28795.943,-45518.916,727.0338,163.07422,290.13458,9.43E-05,0.094011791,565.56502,902.74811
2020,30.325779,1.616,25,300,25443.186,-29491.032,-45638.026,743.82825,231.40743,290.10515,6.69E-05,0.097117987,504.46606,981.31172
2003,30.203973,14.617,25,-300,22895.461,-26196.206,-44993.178,717.47903,111.38884,290.05649,0.000137544,0.091973822,600.60157,830.91358
2006,30.224799,3.619,25,-150,23423.787,-27035.156,-45160.311,729.89226,202.8178,290.086,7.57E-05,0.092799245,528.72384,948.87212
2028,30.370941,10.613,25,400,25768.159,-30199.606,-45784.19,730.1812,115.26851,290.17699,0.000133232,0.093247885,613.76641,852.46591
2023,30.340214,14.618,25,300,25290.033,-29552.704,-45671.905,735.12436,111.29642,290.1983,0.0001384,0.093569597,617.30311,847.28275
2025,30.357062,1.617,25,400,25837.478,-29962.003,-45724.203,746.35984,215.25209,290.12226,7.15E-05,0.094721524,529.2773,973.55098
2024,30.347804,20.624,25,300,25565.01,-29692.125,-45682.389,731.54656,80.723873,290.08015,0.00019079,0.093203711,646.64149,813.81306
2032,30.393796,8.612,40,-550,36575.34,-25788.922,-44657.31,729.87895,144.04842,290.09713,0.000106614,0.093186775,582.11784,879.13468
2016,30.29625,3.621,25,150,24758.13,-28694.594,-45488.573,732.27142,219.26717,290.09813,7.01E-05,0.094209032,505.03404,957.3498
2027,30.365574,6.612,25,400,25851.663,-29987.124,-45734.235,735.13471,148.11763,290.07691,0.000103804,0.093459641,585.29529,892.36127
2035,30.416566,1.616,40,-400,37082.329,-26647.401,-44830.774,738.06139,230.60784,290.21873,6.69E-05,0.095531586,501.03958,977.44527
2019,30.315134,25.617,25,150,24737.326,-28714.165,-45496.097,726.08525,101.24072,290.09841,0.000151611,0.092598485,621.50287,829.66884
2030,30.385283,1.617,40,-550,36315.124,-25776.423,-44656.734,742.24196,224.09787,290.12421,6.88E-05,0.095287511,519.09446,983.88534
2021,30.329757,3.619,25,300,25367.124,-29467.432,-45640.863,741.02738,194.61967,290.12954,7.92E-05,0.094200285,547.91882,952.364
2033,30.399717,14.619,40,-550,36296.046,-25844.591,-44697.397,722.8735,96.0442,290.10366,0.000159627,0.091937272,622.57779,820.72524
2009,30.243682,25.618,25,-150,23456.967,-26989.066,-45155.912,716.14009,102.52171,290.0623,0.000149333,0.091287838,614.07303,825.34111
2022,30.334292,8.613,25,300,25481.012,-29513.933,-45655.253,737.83549,149.54681,290.13348,0.000102811,0.093562899,581.53772,889.71481
2012,30.263397,13.604,25,0,24096.427,-27871.268,-45336.119,721.23976,150.24025,290.13717,0.000102008,0.09208105,563.36677,873.24939
2036,30.420544,3.618,40,-400,37280.79,-26823.003,-44857.088,734.38992,208.75179,290.03399,7.37E-05,0.09440872,520.59244,952.18534
2040,30.450073,1.616,40,-200,37813.311,-27730.573,-45037.336,731.95489,200.4535,290.03766,7.69E-05,0.093061238,532.5162,949.26158
2039,30.439427,25.618,40,-400,36957.709,-26680.334,-44828.102,716.59298,73.009533,290.07812,0.000210194,0.092494839,641.08571,791.62136
2014,30.280239,30.613,25,0,24107.158,-27873.817,-45325.922,715.04814,92.586507,290.12918,0.000165402,0.091404597,620.57492,811.11195
2042,30.458586,9.626,40,-200,37874.12,-27761.903,-45040.872,726.72493,177.5942,290.08229,8.65E-05,0.093086294,541.78792,909.17168
2043,30.464788,16.623,40,-200,37882.014,-27800.345,-45048.355,721.54711,140.75061,290.10077,0.000109277,0.093707524,579.379,871.40888
2026,30.36104,3.619,25,400,25818.031,-30125.188,-45767.333,742.8397,188.27413,290.16229,8.18E-05,0.094499984,549.73851,938.65543
2034,30.407308,20.624,40,-550,36197.124,-25638.03,-44632.148,721.42075,65.41661,290.11357,0.000234777,0.092579718,654.66938,790.68416
2029,30.377418,15.608,25,400,25918.434,-30218.478,-45776.913,726.51738,80.041453,290.13127,0.000191784,0.09259404,641.81298,806.71227
2031,30.389261,3.619,40,-550,36425.805,-26075.452,-44716.022,737.06097,195.9684,290.27789,7.86E-05,0.095668271,533.36794,937.36943
2045,30.483581,1.615,40,0,38723.021,-28882.366,-45264.825,735.70893,248.2991,290.12416,6.20E-05,0.095187833,490.39647,1005.3611
2044,30.472935,25.618,40,-200,37852.987,-27785.914,-45057.441,716.59401,102.94484,290.11815,0.000148883,0.092253859,609.45586,823.84717
2048,30.499957,21.619,40,0,38740.906,-28886.642,-45260.919,718.61698,128.31881,290.11218,0.000119561,0.09256119,583.23283,848.54495
2051,30.525501,3.623,40,200,39477.151,-29834.629,-45454.735,729.75424,212.57587,290.19615,7.24E-05,0.094456414,518.13911,957.67907
2049,30.50949,30.616,40,0,38746.127,-28882.325,-45264.414,715.18313,96.796793,290.08515,0.000158508,0.092329712,614.50643,815.25115
2054,30.544385,25.621,40,200,39556.627,-29929.563,-45463.863,715.17382,98.35201,290.15133,0.000156068,0.092258958,613.15496,816.55211
2050,30.521522,1.62,40,200,39508.728,-29894.739,-45460.121,731.40378,222.12654,290.06053,6.93E-05,0.0939268,503.06049,964.9092
2057,30.563543,9.626,40,400,40350.968,-31067.748,-45690.9,720.18347,151.57858,290.19351,0.000101297,0.093253916,567.99032,882.52483
2037,30.425079,9.624,40,-400,36917.54,-26509.954,-44804.789,726.60457,155.65242,290.09368,9.87E-05,0.092389703,571.84835,894.95973
2038,30.431281,16.62,40,-400,37210.936,-26721.942,-44838.915,721.75197,110.9206,290.10336,0.00013812,0.091792201,603.6224,833.17558
2041,30.454051,3.619,40,-200,37905.491,-27808.362,-45058.757,733.1405,217.25322,290.17862,7.11E-05,0.096177296,510.63139,961.2272
2052,30.530036,9.626,40,200,39571.716,-29957.809,-45481.419,724.29701,168.57068,290.15599,9.12E-05,0.092983132,548.94879,899.85929
2055,30.55503,1.62,40,400,40420,-31062.279,-45690.078,730.56339,225.24772,290.15351,6.83E-05,0.094528984,498.68332,965.5086
2059,30.577893,25.619,40,400,40397.058,-31021.576,-45675.4,712.21803,68.289547,290.09195,0.000224133,0.091062707,638.93358,780.23814
2063,30.602972,14.62,40,550,40931.265,-31824.591,-45831.596,714.24838,90.379179,290.05894,0.000169659,0.092099805,623.62212,809.70111
2046,30.487557,5.624,40,0,38723.843,-28886.149,-45268.731,728.19603,203.22558,290.12766,7.69E-05,0.099686338,523.38476,941.69605
2064,30.610563,20.626,40,550,41294.516,-32015.241,-45873.533,713.34419,64.705278,290.08256,0.000236238,0.090079649,644.21689,777.51038
2068,30.634537,16.62,65,-810,59713.599,-26122.2,-44279.134,714.47338,88.096289,290.07922,0.000174004,0.092236778,624.55465,806.46555
2065,30.619821,1.617,65,-810,59639.263,-26098.189,-44274.694,732.23369,245.43319,290.11184,6.28E-05,0.095611021,490.44604,998.55396
2047,30.492648,13.612,40,0,38722.897,-28890.671,-45264.044,723.12436,161.91999,290.13735,9.48E-05,0.093433959,555.41977,888.69134
2074,30.67619,25.619,65,-600,60590.049,-27268.935,-44518.3,712.10539,68.733242,290.17122,0.000223398,0.092517906,640.51449,782.00066
2067,30.628334,9.625,65,-810,59660.232,-25930.563,-44245.05,718.11015,134.885,290.0974,0.000114117,0.094135251,577.73469,856.76026
2072,30.661841,9.625,65,-600,60575.906,-27322.508,-44523.892,720.98717,171.01222,290.12248,8.98E-05,0.091131319,543.80768,897.88929
2061,30.592516,3.619,40,550,40879.871,-31700.301,-45815.067,724.61788,182.04492,290.1106,8.45E-05,0.094261647,541.30404,916.20101
2076,30.690814,3.618,65,-300,61712.327,-28826.82,-44818.851,727.11326,195.02452,290.24281,8.09E-05,0.10100246,534.14597,938.74292
2077,30.695349,9.626,65,-300,61804.713,-28942.23,-44831.638,722.34294,174.42444,290.03698,8.82E-05,0.093954226,547.72505,909.52747
2078,30.701552,16.619,65,-300,61750.688,-28757.583,-44799.033,716.508,128.77857,290.02954,0.000119209,0.092826079,583.00168,848.62458
2075,30.686836,1.616,65,-300,61805.412,-28884.134,-44825.84,729.09684,224.4228,290.14499,6.86E-05,0.095163691,498.95352,963.79395
2053,30.536239,16.624,40,200,39624.795,-29871.262,-45474.101,718.82418,130.47617,290.1045,0.000117623,0.092872254,588.51017,858.44943
2058,30.569747,16.622,40,400,40255.828,-30798.733,-45624.129,715.42095,103.81645,290.1279,0.000147638,0.092023701,611.98586,826.81212
2079,30.709697,25.619,65,-300,61794.64,-28849.927,-44812.19,713.95848,92.307354,290.06505,0.000166403,0.092664439,620.39606,812.37162
2060,30.588539,1.616,40,550,41111.102,-31988.352,-45869.997,730.32404,223.85356,290.09292,6.88E-05,0.09544692,507.22887,971.72063
2056,30.559009,3.621,40,400,40299.204,-30912.415,-45664.669,727.48765,193.28021,290.15405,7.97E-05,0.095392039,527.96614,926.48841
2062,30.597051,8.612,40,550,41070.069,-32043.076,-45879.947,719.30073,142.54555,290.10525,0.00010767,0.092930399,569.7289,864.261
2080,30.720343,1.617,65,0,63002.026,-30548.302,-45150.854,730.06704,215.26256,290.17792,7.15E-05,0.094834464,518.57281,963.23527
2085,30.758287,1.617,65,300,64212.62,-32166.462,-45467.317,732.03035,237.53672,290.12598,6.49E-05,0.09586832,491.36746,980.24871
2084,30.746254,30.612,65,0,63007.659,-30540.284,-45139.63,714.57436,87.695527,290.16544,0.000175383,0.091878861,624.92428,807.8939
2086,30.762265,3.619,65,300,64343.078,-32228.71,-45476.609,726.55449,188.14792,290.17159,8.22E-05,0.097203085,533.17703,923.06539
2066,30.6238,3.62,65,-810,59244.969,-25900.303,-44245.626,725.16789,187.85071,290.09014,8.21E-05,0.09527123,531.31871,920.96412
2087,30.766799,9.626,65,300,64359.278,-32164.036,-45466.412,721.3655,155.09215,290.08594,9.91E-05,0.093704573,560.22783,880.0752
2090,30.791794,1.616,65,600,65384.608,-33706.34,-45774.528,728.79894,201.57804,290.13648,7.65E-05,0.094583569,519.32163,935.52686
2091,30.795773,3.618,65,600,65799.871,-34232.981,-45871.066,726.92185,190.88079,290.11393,8.06E-05,0.093900829,537.96418,932.95501
2070,30.653329,1.619,65,-600,60607.194,-27351.124,-44523.604,729.35943,219.59781,290.09521,7.01E-05,0.094937021,502.94254,956.5322
2071,30.657308,3.615,65,-600,60191.027,-26565.048,-44363.502,726.10284,195.52178,290.03748,7.86E-05,0.093431473,528.49416,934.26342
2069,30.642684,25.617,65,-810,60131.246,-26080.016,-44269.842,711.82066,51.041247,290.09443,0.000300337,0.091958085,660.95069,766.54426
2089,30.781148,25.619,65,300,64303.361,-32124.525,-45453.502,715.23955,94.158471,290.13994,0.000162757,0.092029121,618.1624,813.97901
2083,30.736721,21.615,65,0,63014.32,-30542.217,-45147.031,717.41985,129.85337,290.10029,0.000118705,0.093482584,580.33801,848.83371
2097,30.833814,9.626,65,810,66563.132,-34920.423,-46004.69,717.67437,131.95627,290.17861,0.000116429,0.093104897,579.17896,851.67962
2073,30.668044,16.623,65,-600,60596.011,-27206.564,-44508.145,714.67382,106.46343,290.14119,0.000143958,0.091759368,604.12368,825.55308
2081,30.724321,5.62,65,0,63012.511,-30547.109,-45149.251,724.38357,180.15984,290.05078,8.54E-05,0.094359562,545.50075,919.41844
2093,30.806509,16.62,65,600,65718.668,-34010.056,-45828.717,716.0278,107.71958,290.05457,0.000142373,0.09230147,602.72502,825.00226
2094,30.814656,25.621,65,600,65380.167,-33940.448,-45817,713.47565,71.61867,290.08369,0.000214208,0.092656241,643.49466,792.30332
2095,30.825301,1.616,65,810,66050.427,-34731.952,-45972.209,726.69699,206.56677,290.10896,7.45E-05,0.09445639,519.66659,949.78796
2100,30.858809,1.617,90,-1070,82520.735,-26299.405,-43886.774,728.52283,217.78523,290.12069,7.10E-05,0.095944625,513.4689,964.5513
2082,30.729412,13.607,65,0,63013.991,-30541.888,-45146.291,720.89067,152.94125,290.1158,0.000100329,0.092760118,568.72754,884.78761
2098,30.840017,16.62,65,810,66561.611,-35123.695,-46051.314,713.30349,86.834951,290.12245,0.000176823,0.092925688,627.21562,806.44095
2088,30.773002,16.621,65,300,64450.266,-32135.379,-45476.732,719.0529,124.14941,290.1036,0.000123764,0.090002284,593.4007,851.76091
2099,30.848163,25.618,65,810,66689.562,-35306.945,-46080.424,712.01607,52.62709,290.10787,0.000291748,0.093363126,658.27196,767.26339
2107,30.900828,9.627,90,-700,84548.007,-28556.86,-44318.235,720.47455,161.13202,290.08976,9.54E-05,0.093707224,557.01612,890.24651
2103,30.873524,16.62,90,-1070,82895.624,-26331.927,-43880.155,714.01552,92.270117,290.03402,0.000166119,0.090990122,620.76199,812.54104
2108,30.907031,16.62,90,-700,84398.429,-28321.601,-44278.888,716.2928,119.44295,290.09444,0.000128448,0.092724714,598.00585,845.4891
2110,30.925823,1.615,90,-300,85807.328,-30468.333,-44703.523,728.87391,225.25599,290.16535,6.83E-05,0.09494801,499.20872,962.56906
2112,30.934336,9.626,90,-300,85663.137,-30499.169,-44728.891,720.30459,174.86445,290.33485,8.76E-05,0.09165698,542.98851,905.70846
2114,30.948685,25.616,90,-300,85823.939,-30401.11,-44694.231,712.84053,105.72646,290.09522,0.000145156,0.092813621,606.35228,825.26388
2092,30.800307,9.625,65,600,65464.7,-33980.618,-45809.763,720.54539,145.26446,290.094,0.000105615,0.09291705,569.99261,871.1286
2109,30.915177,25.619,90,-700,84294.531,-28240.892,-44258.495,711.73817,82.882753,290.09101,0.000184909,0.092057915,625.36419,796.87823
2113,30.940539,16.62,90,-300,85995.143,-30597.187,-44723.875,717.56835,142.29552,290.26372,0.000108696,0.088659891,569.07089,869.10083
2096,30.82928,3.618,65,810,66172.456,-35129.698,-46046.421,724.743,185.00042,290.10005,8.30E-05,0.093559338,532.19608,914.73321
2102,30.86732,9.628,90,-1070,82827.085,-26738.759,-43978.419,719.32784,135.73509,290.10175,0.000113057,0.092785587,580.19659,862.42967
2101,30.862787,3.618,90,-1070,82938.96,-26269.063,-43877.523,725.4162,191.99287,290.16252,8.01E-05,0.09353058,534.04264,932.64422
2106,30.896294,3.618,90,-700,84455.333,-28484.991,-44325.718,726.79128,207.10073,290.13272,7.44E-05,0.095230358,513.70276,941.31744
2118,30.975708,21.617,90,0,87124.499,-32193.022,-45030.634,716.33874,123.60367,290.13592,0.000124464,0.092483478,587.44812,845.00643
2120,30.997274,1.617,90,300,88486.775,-33762.05,-45338.627,728.45868,213.7426,290.11164,7.19E-05,0.093701423,516.96463,959.76264
2104,30.88167,25.619,90,-1070,82600.54,-26365.436,-43899.026,711.62491,52.088449,290.22961,0.000296865,0.095027473,656.79249,764.55094
2115,30.95933,1.616,90,0,87122.444,-32189.692,-45038.405,727.08781,209.01236,290.1885,7.36E-05,0.094621089,516.00054,946.84795
2125,31.030781,1.618,90,700,89617.53,-35954.217,-45778.105,729.39681,211.04789,290.11575,7.29E-05,0.094554913,511.05571,946.43924
2123,31.011989,16.62,90,300,88450.223,-34083.939,-45409.961,718.49814,136.7382,290.09901,0.000112268,0.093151905,581.1423,864.98902
2121,31.001252,3.618,90,300,88274.373,-33858.506,-45357.992,727.37881,205.92858,290.06836,7.48E-05,0.093953571,519.63124,944.47987
2105,30.892316,1.618,90,-700,84250.332,-28531.862,-44312.931,728.89199,222.70858,290.1006,6.90E-05,0.094317484,498.42756,957.06739
2126,31.03476,3.617,90,700,89797.904,-36118.513,-45810.791,728.30211,204.9273,290.08139,7.51E-05,0.0945717,522.55011,947.76302
2124,31.020136,25.619,90,300,88440.808,-33886.711,-45366.626,716.24086,100.71863,290.11939,0.000152519,0.093228794,612.39171,820.81031
2117,30.968399,13.606,90,0,87115.372,-32182.661,-45037.089,720.62153,158.73745,289.9849,9.71E-05,0.093100953,562.01088,892.34266
2128,31.045497,16.621,90,700,89700.378,-35985.094,-45786.78,715.29218,113.07585,290.2458,0.000135588,0.092297964,598.39175,832.99209
2130,31.064288,1.617,90,1070,91926.326,-38330.375,-46231.316,726.71831,215.60393,290.10355,7.15E-05,0.09563916,503.95874,949.07156
2132,31.072802,9.625,90,1070,92202.498,-38319.109,-46223.38,717.32308,133.44608,290.23165,0.000115508,0.093385804,583.96427,861.69229
2122,31.005787,9.624,90,300,88220.018,-33796.134,-45353.305,721.95434,169.83568,290.09686,9.05E-05,0.092789709,546.3395,897.09485
2138,31.112512,16.619,120,-1380,106851.09,-26225.523,-43363.01,713.56642,90.927486,290.01306,0.000168938,0.0936179,621.50452,810.40457
2131,31.068267,3.619,90,1070,91474.179,-37872.313,-46140.493,723.39874,184.09279,290.05572,8.35E-05,0.093910867,534.75261,915.92416
2119,30.985241,30.612,90,0,87123.636,-32193.186,-45047.491,714.19327,104.66921,290.21851,0.000147486,0.093380979,608.3685,825.38908
2133,31.079004,16.62,90,1070,90978.081,-37927.037,-46163.353,712.5558,90.656274,290.09334,0.000171826,0.096474522,619.34457,807.57462
2111,30.9298,3.621,90,-300,85905.429,-30688.956,-44749.284,725.90254,207.50138,290.10652,7.42E-05,0.095074816,173.35404,1286.2217
2134,31.08715,25.62,90,1070,91128.769,-38054.082,-46188.268,710.32218,52.807612,290.05609,0.00028998,0.091360694,654.78166,764.07692
2139,31.120657,25.621,120,-1380,107139.18,-27035.363,-43490.919,712.46689,53.346196,290.16182,0.000289252,0.094508195,657.12739,767.14534
2135,31.097796,1.616,120,-1380,106794.43,-26200.32,-43314.741,727.70941,217.64973,290.06907,7.06E-05,0.092010508,511.11953,965.43603
2116,30.963308,5.621,90,0,87123.184,-32186.074,-45044.038,725.21348,191.31461,290.15556,8.02E-05,0.09103667,525.25081,921.76939
2136,31.101773,3.62,120,-1380,107006.26,-27025.783,-43511.805,723.80018,191.62784,290.11674,8.05E-05,0.095407579,530.70427,926.49775
2127,31.039294,9.625,90,700,90321.138,-35952.984,-45763.674,720.74969,149.52644,290.06603,0.000102883,0.093993394,573.96158,881.8869
2145,31.16481,1.617,120,-500,107374.18,-31510.103,-44386.033,731.43792,230.41959,290.15957,6.68E-05,0.095287238,499.14725,973.60023
2129,31.053643,25.619,90,700,89798.521,-36135.822,-45813.957,713.0598,78.828125,290.09222,0.000196349,0.090098578,629.63147,794.99479
2148,31.179525,16.62,120,-500,107374.18,-31369.614,-44363.667,718.73093,127.66372,290.19297,0.000121347,0.095543664,590.74561,854.65843
2144,31.154165,25.617,120,-1000,107374.18,-28546.952,-43806.6,713.72962,73.309871,290.07852,0.000209045,0.092069167,635.49317,786.64825
2137,31.106308,9.626,120,-1380,106784.85,-26655.502,-43440.923,718.06456,132.31541,290.10317,0.000115897,0.092134801,579.64642,852.91924
2153,31.214696,21.613,120,0,107374.18,-34119.092,-44899.436,718.26555,127.07928,290.06674,0.000120801,0.093139351,585.36757,848.02637
2156,31.24024,3.617,120,500,107374.18,-36971.442,-45449.02,728.3397,189.20444,290.17897,8.13E-05,0.093886674,727.26602,727.27943
2152,31.207386,13.609,120,0,107374.18,-34118.311,-44897.504,719.92909,142.30582,290.07862,0.000107912,0.093464089,579.54165,874.54926
2149,31.187672,25.618,120,-500,107374.18,-31360.979,-44361.734,715.68058,94.651507,290.25746,0.000161948,0.091554825,618.64167,815.35833
2155,31.236261,1.616,120,500,107374.18,-36887.279,-45433.438,730.73217,209.01463,290.16933,7.37E-05,0.09464351,513.59656,945.15091
2141,31.135281,3.619,120,-1000,107374.18,-28498.724,-43805.366,727.62733,202.05063,290.12153,7.66E-05,0.096407979,523.49439,942.89955
2159,31.259123,25.621,120,500,107374.18,-36776.804,-45407.659,717.43061,98.956262,290.11041,0.000155271,0.093263609,616.50706,820.31112
2157,31.244774,9.626,120,500,107374.18,-36793.373,-45403.424,724.14878,159.01342,290.11293,9.67E-05,0.094087069,565.24975,893.82095
2142,31.139815,9.626,120,-1000,107374.18,-28718.483,-43830.035,721.66547,147.99924,290.17233,0.000104154,0.092144506,573.23779,881.58039
2160,31.269769,1.615,120,1000,107374.18,-39883.41,-46021.095,732.11167,228.83056,290.14293,6.73E-05,0.095356434,505.54857,980.25951
2140,31.131303,1.616,120,-1000,107374.18,-28683.083,-43823.868,732.13043,226.28825,289.96645,6.82E-05,0.094154976,497.0724,965.9377
2143,31.146019,16.618,120,-1000,107374.18,-28406.01,-43786.042,717.46696,113.04438,290.1149,0.000135727,0.092835917,600.64391,835.27528
2165,31.303276,1.618,120,1380,107374.18,-41304.057,-46294.139,728.32342,191.14894,290.05467,8.04E-05,0.094072436,535.36828,929.3792
2164,31.29263,25.618,120,1000,107374.18,-39665.871,-45969.495,715.05415,77.418317,290.07711,0.000197882,0.089412419,637.20856,798.81164
2150,31.198317,1.616,120,0,107374.18,-34119.462,-44895.037,728.22286,193.62197,290.12751,7.94E-05,0.093001396,526.06275,927.87664
2166,31.307254,3.616,120,1380,107374.18,-42313.636,-46454.899,728.79845,190.93742,290.08534,8.06E-05,0.093308471,532.37137,925.58823
2162,31.278281,9.626,120,1000,107374.18,-39582.037,-45956.256,723.44792,160.51094,290.08088,9.57E-05,0.093645854,558.45139,890.37689
2168,31.317991,16.621,120,1380,107374.18,-42000.668,-46413.784,717.09222,92.217916,290.07556,0.000168448,0.095921132,620.23963,812.83108
2146,31.168789,3.618,120,-500,107374.18,-31372.409,-44359.925,727.19051,194.21047,290.08067,7.94E-05,0.095445507,534.8812,935.96729
2170,31.336783,1.617,40,-550,35913.595,-25781.192,-44672.769,732.14671,223.39128,290.12001,6.88E-05,0.093979447,500.03705,961.4781
2172,31.345296,8.61,40,-550,36358.13,-25774.491,-44677.127,726.28018,142.56276,290.0087,0.000107782,0.093601686,582.72885,878.11964
2147,31.173323,9.624,120,-500,107374.18,-31337.338,-44342.328,723.6525,172.95794,290.12213,8.88E-05,0.09335413,543.40842,899.71279
2175,31.368066,1.616,40,-400,36646.921,-26648.963,-44837.353,744.03663,230.6574,290.10958,6.69E-05,0.096203478,513.47145,987.65986
2151,31.202296,5.621,120,0,107374.18,-34115.392,-44901.204,726.90826,177.73856,290.13544,8.64E-05,0.093333618,541.06098,907.56528
2154,31.224228,30.613,120,0,107374.18,-34123.45,-44888.623,717.09429,90.836145,290.1068,0.000168889,0.091821695,623.48769,810.59312
2176,31.372043,3.621,40,-400,36913.922,-26837.927,-44872.3,742.07436,214.58505,290.09531,7.18E-05,0.095320521,529.19209,972.50488
2173,31.351218,14.618,40,-550,36145.36,-25835.176,-44667.63,723.07091,97.069257,290.05393,0.000158103,0.09232578,622.24172,822.86939
2161,31.273747,3.617,120,1000,107374.18,-40034.343,-46022.698,729.15181,191.9309,290.04603,8.01E-05,0.094523686,539.00763,936.13379
2158,31.250977,16.62,120,500,107374.18,-36817.549,-45419.952,719.63285,130.40163,290.14343,0.000119441,0.098265462,588.37643,858.11852
2177,31.376579,9.622,40,-400,37031.387,-26636.917,-44829.623,736.26528,157.62029,290.17759,9.77E-05,0.094444549,579.94398,906.06612
2181,31.405551,3.618,40,-200,37784.572,-27784.968,-45055.468,746.05001,206.33964,290.07607,7.49E-05,0.096305517,533.7438,958.10469
2163,31.284484,16.621,120,1000,107374.18,-39594.659,-45948.033,718.1863,112.64723,290.13374,0.000136167,0.092505669,605.7026,838.77214
2178,31.382781,16.62,40,-400,36749.421,-26590.703,-44815.356,734.40495,111.79525,290.09035,0.000137491,0.093402209,617.78639,848.33482
2167,31.311789,9.625,120,1380,107374.18,-41819.31,-46396.516,720.21251,117.0922,290.07405,0.000130997,0.092601556,597.81942,839.30179
2179,31.390927,25.618,40,-400,36393.489,-26366.052,-44776.42,732.01035,72.615578,290.08919,0.000211651,0.093551602,656.95354,808.69293
2188,31.451457,21.616,40,0,38532.864,-28878.584,-45269.225,725.36626,123.18274,290.10828,0.00012478,0.09391814,603.51256,859.60865
2174,31.358807,20.625,40,-550,36464.494,-25895.821,-44687.612,724.10284,56.709226,290.1268,0.00027039,0.092253035,664.69402,781.92215
2182,31.410086,9.625,40,-200,37593.84,-27770.126,-45052.713,738.71196,173.16375,290.05355,8.89E-05,0.094681921,558.32235,915.03119
2184,31.424435,25.617,40,-200,37545.53,-27727.243,-45052.877,728.01717,98.538954,290.15674,0.000156018,0.093410386,626.25082,829.39565
2187,31.444149,13.606,40,0,38505.317,-28867.77,-45269.759,729.7301,153.81114,290.11444,9.99E-05,0.093763453,569.41901,886.96482
2169,31.326137,25.621,120,1380,107374.18,-41651.89,-46341.339,714.56925,56.870833,290.15442,0.000270634,0.092871646,657.03897,775.05194
2190,31.473024,1.617,40,200,39396.278,-29976.64,-45472.168,737.17168,213.96716,290.0353,7.22E-05,0.09569278,520.80578,962.36594
2171,31.340761,3.618,40,-550,36049.932,-25702.005,-44656.94,730.50276,195.1506,290.10919,7.88E-05,0.094073786,529.50928,934.97557
2191,31.477002,3.619,40,200,39377.365,-30013.355,-45491.698,737.12947,219.80369,290.09019,7.00E-05,0.093967385,517.09767,974.90233
2183,31.416287,16.622,40,-200,37704.85,-27807.376,-45063.773,733.00345,136.00872,290.07723,0.000112897,0.093335596,597.22472,878.15912
2180,31.401573,1.618,40,-200,37486.735,-27789.45,-45058.634,750.84874,241.82613,290.10951,6.38E-05,0.096658538,514.3518,1014.5573
2192,31.481537,9.624,40,200,39347.023,-29997.074,-45488.573,729.34736,158.40754,290.13148,9.71E-05,0.093995805,571.54691,898.74602
2197,31.515044,9.623,40,400,40177.052,-31102.038,-45710.594,725.61415,144.38544,290.24652,0.000106472,0.09380831,574.45834,872.976
2194,31.495886,25.619,40,200,39523.118,-29976.434,-45482.365,722.33708,110.37239,290.1287,0.000139026,0.092702785,611.59216,839.63007
2195,31.506531,1.618,40,400,40509.96,-31097.844,-45704.715,735.737,208.7078,290.22778,7.42E-05,0.096005486,519.94542,951.93336
2200,31.540039,1.616,40,550,41257.06,-31964.793,-45857.087,736.88336,227.37955,290.05202,6.78E-05,0.095803969,513.86452,983.89305
2204,31.562063,20.624,40,550,40668.746,-31878.699,-45860.499,719.21182,62.028636,290.05499,0.00024737,0.092614048,656.41919,784.32828
2189,31.460991,30.615,40,0,38528.588,-28865.674,-45267.662,721.8953,103.57285,289.92902,0.000149905,0.093226943,617.74041,833.3606
2186,31.439059,5.62,40,0,38514.691,-28874.349,-45278.393,738.15644,204.73289,290.08369,7.52E-05,0.09485147,532.07263,953.291
2205,31.571321,1.616,65,-810,58779.999,-25648.844,-44212.281,736.84853,225.85529,290.07392,6.84E-05,0.095874143,507.2221,971.78801
2185,31.43508,1.617,40,0,38468.437,-28828.423,-45259.275,743.83591,230.64904,290.0626,6.68E-05,0.095360667,516.31115,994.29491
2201,31.544017,3.619,40,550,40786.746,-31939.508,-45870.614,734.02628,202.03001,290.00542,7.63E-05,0.092851676,532.81124,954.00694
2212,31.613341,9.626,65,-600,60135.234,-27195.545,-44518.095,726.78632,153.81744,290.06865,9.99E-05,0.093768329,566.11409,883.19904
2193,31.487739,16.621,40,200,39468.353,-29971.87,-45479.939,724.94551,127.53905,290.15671,0.00012047,0.093467743,594.12166,858.88844
2210,31.604828,1.617,65,-600,60118.665,-27386.524,-44547.697,736.79666,223.75393,290.1739,6.89E-05,0.096630689,506.06119,968.29234
2207,31.579834,9.624,65,-810,59275.97,-25949.353,-44256.603,726.63905,136.57635,290.16813,0.000112549,0.092727696,589.0143,871.84429
2209,31.594183,25.619,65,-810,59369.507,-26240.652,-44332.995,718.20286,52.247465,290.1826,0.000293542,0.092526408,664.22254,770.98958
2196,31.510509,3.618,40,400,40109.746,-31047.848,-45707.757,734.27852,207.09108,290.06656,7.43E-05,0.093029528,522.06391,949.27952
2198,31.521247,16.623,40,400,40369.018,-31042.544,-45685.185,722.06925,101.14889,290.08852,0.000151973,0.093331281,621.00252,829.69445
2213,31.619544,16.621,65,-600,60473.776,-27146.865,-44492.603,722.65492,109.55605,290.1384,0.000139929,0.091644399,612.80988,839.06891
2199,31.529393,25.617,40,400,40496.844,-31107.259,-45703.276,719.22886,77.524414,290.22586,0.000200483,0.098007385,640.36212,798.91061
2218,31.653052,16.619,65,-300,61699.787,-28819.789,-44820.372,724.35984,133.12094,290.09056,0.000115113,0.092018528,590.17854,865.42752
2216,31.642314,3.622,65,-300,61615.049,-28954.687,-44858.362,734.39336,213.2361,290.18641,7.21E-05,0.093384644,514.97065,955.28187
2214,31.62769,25.618,65,-600,60589.515,-27325.18,-44516.491,719.01883,65.911085,290.07429,0.000232357,0.091260785,649.03433,786.02628
2223,31.688221,21.614,65,0,62816.145,-30503.774,-45153.815,723.51573,123.1462,290.07073,0.000124609,0.092194156,599.40036,854.68045
2202,31.548551,8.614,40,550,40982.864,-31939.754,-45871.683,726.44654,139.54398,290.2166,0.000112276,0.0924111,584.69781,880.15067
2206,31.5753,3.618,65,-810,59702.909,-26068.175,-44265.361,734.16002,208.15596,290.04579,7.41E-05,0.095254503,522.54815,950.69428
2203,31.554473,14.618,40,550,40787.321,-31952.13,-45870.038,721.62857,96.297579,290.06902,0.000159324,0.09248191,620.90127,819.8159
2221,31.675821,5.621,65,0,62821.49,-30520.713,-45150.484,732.83943,199.97488,289.96098,7.68E-05,0.093454348,529.53169,940.12487
2222,31.680912,13.607,65,0,62840.033,-30534.117,-45149.539,726.95799,145.95286,290.07154,0.000105275,0.093247406,581.99459,884.07611
2224,31.697754,30.615,65,0,62848.543,-30530.992,-45151.389,719.54194,89.53193,290.13381,0.00017139,0.091734979,628.24242,813.57577
2225,31.709787,1.618,65,300,64154.936,-32197.462,-45481.172,734.82184,222.25004,290.05763,6.93E-05,0.095390999,508.05105,969.17118
2215,31.638336,1.616,65,-300,61667.841,-28867.606,-44821.564,737.31494,235.40621,290.11076,6.56E-05,0.096598935,500.57288,985.73015
2211,31.608807,3.618,65,-600,60213.229,-27142.383,-44497.578,733.82763,203.61992,290.24679,7.54E-05,0.090678963,529.63953,955.35037
2208,31.586037,16.62,65,-810,59766.473,-26202.579,-44290.975,722.48586,84.050812,290.11738,0.000182714,0.093220239,635.37536,808.94787
2226,31.713766,3.617,65,300,63867.417,-32180.235,-45468.386,735.65285,222.18856,290.11679,6.92E-05,0.09334811,511.16475,973.50192
2229,31.732648,25.618,65,300,64082.203,-32222.09,-45490.875,721.87315,98.949611,290.19522,0.000155244,0.092772791,622.34815,827.33871
2219,31.661197,25.62,65,-300,61711.587,-28898.977,-44836.818,721.24686,91.60237,290.19748,0.000167621,0.091251784,628.66431,819.32559
2234,31.766156,25.62,65,600,65035.047,-33619.546,-45780.695,721.22017,74.71414,290.14307,0.000205281,0.092321819,645.37964,798.80218
2232,31.751807,9.624,65,600,65651.568,-33880.091,-45804.172,728.1663,156.87166,290.15496,9.80E-05,0.094405984,573.29706,898.18779
2217,31.646848,9.625,65,-300,61535.532,-28895.276,-44837.435,728.80252,169.29563,290.03694,9.08E-05,0.093647338,561.04746,912.22526
2231,31.747272,3.618,65,600,65396.695,-33923.591,-45819.713,734.65216,196.54566,290.11324,7.83E-05,0.094727726,531.00392,935.56174
2239,31.799664,25.616,65,810,65845.509,-34942.296,-46022.945,719.79225,54.969197,290.14129,0.000279017,0.092726831,662.89355,775.82362
2235,31.776801,1.618,65,810,65885.925,-34900.77,-46013.776,738.80646,234.71058,290.14946,6.56E-05,0.094726957,499.57212,988.88243
2220,31.671843,1.617,65,0,62836.702,-30523.92,-45150.032,737.02124,226.77836,290.08013,6.79E-05,0.0950756,511.16711,981.71168
2228,31.724502,16.621,65,300,63967.245,-32090.728,-45457.696,725.80784,132.26947,290.12223,0.000116352,0.094364297,593.87178,868.21913
2236,31.78078,3.618,65,810,66657.862,-35130.356,-46052.424,733.44399,187.72695,290.14266,8.18E-05,0.093031002,539.25351,928.38286
2241,31.814287,3.617,90,-1070,82003.669,-25901.331,-43815.892,735.0667,195.80926,290.08759,7.86E-05,0.094667844,543.29651,947.19844
2249,31.866678,25.616,90,-700,84128.959,-28118.945,-44240.527,723.01262,82.829357,290.13351,0.000185666,0.09284474,636.28693,807.18782
2242,31.818821,9.625,90,-1070,82626.69,-26388.625,-43909.634,727.08167,135.7322,290.21884,0.000113479,0.093206318,585.41346,866.40472
2244,31.833169,25.619,90,-1070,82699.339,-26293.444,-43899.479,723.85067,58.179576,290.10429,0.000263679,0.091767129,663.57229,783.20549
2243,31.825025,16.621,90,-1070,82220.346,-26314.865,-43901.863,723.54863,95.777074,290.21672,0.000164015,0.094276034,621.52513,822.30316
2227,31.718299,9.626,65,300,64092.564,-32119.508,-45466.905,728.04835,157.57883,290.18372,9.98E-05,0.092041997,566.81461,901.15508
2248,31.858531,16.622,90,-700,83687.916,-28329.412,-44305.448,726.3695,116.8106,290.14532,0.00013149,0.093359178,604.78169,846.35972
2238,31.791517,16.622,65,810,66252.261,-34955.618,-46012.954,722.37419,92.719474,290.14863,0.000165898,0.093074824,628.72004,821.13855
2250,31.877323,1.617,90,-300,85777.807,-30417.022,-44687.9,739.82949,219.16986,290.11984,7.02E-05,0.094781215,522.66423,977.03274
2230,31.743294,1.617,65,600,65452.9,-33732.941,-45768.936,739.51311,235.01365,289.96393,6.54E-05,0.09428543,496.21044,981.30471
2255,31.91083,1.617,90,0,87050.081,-32158.65,-45043.339,739.49055,217.64107,290.15722,7.08E-05,0.094869062,513.0863,962.30764
2237,31.785314,9.625,65,810,66303.491,-34972.475,-46019.039,727.61243,145.92185,290.1258,0.000105224,0.093089421,575.29427,876.86735
2233,31.758009,16.62,65,600,64956.023,-33614.201,-45768.443,724.54828,115.8244,290.10777,0.000132523,0.093052045,604.28161,843.23354
2251,31.881301,3.618,90,-300,85615.977,-30548.055,-44723.382,738.88529,218.04531,290.17861,7.23E-05,0.1005939,522.0653,975.9549
2240,31.810308,1.617,90,-1070,82703.533,-26390.927,-43895.819,737.76355,220.31025,290.07876,6.99E-05,0.09445731,513.98564,967.51941
2258,31.927208,21.615,90,0,87007.773,-32174.356,-45032.772,726.81846,121.92221,290.1215,0.000125784,0.092165317,604.58959,856.94576
2256,31.914808,5.621,90,0,86995.973,-32164.365,-45028.99,736.84363,191.77259,290.13278,8.03E-05,0.094812784,543.35234,941.30423
2259,31.936741,30.612,90,0,87003.908,-32180.852,-45040.584,725.11567,105.5518,290.13214,0.000145581,0.093772573,621.16455,838.93646
2254,31.900185,25.618,90,-300,85669.386,-30500.238,-44705.209,725.13298,116.44796,290.1309,0.000131999,0.093135321,609.70358,850.75097
2267,31.990794,9.625,90,700,90134.762,-35998.498,-45783.121,733.90633,146.26826,290.07243,0.000105179,0.093746456,588.50306,891.22422
2253,31.892039,16.619,90,-300,85528.196,-30453.203,-44706.237,728.7052,133.11101,290.04578,0.000115243,0.092243165,588.85215,863.89532
2246,31.847794,3.62,90,-700,84348.351,-28508.221,-44332.831,737.81597,206.20145,290.10196,7.46E-05,0.094726143,524.77113,950.93594
2261,31.952752,3.619,90,300,88289.051,-33785.691,-45361.816,737.61119,191.79661,290.12576,8.04E-05,0.095963139,542.80469,941.41753
2247,31.852329,9.625,90,-700,84504.795,-28362.633,-44280.697,731.49807,160.21037,290.06436,9.59E-05,0.092984141,563.39603,893.14942
2262,31.957287,9.623,90,300,88235.313,-33843.458,-45376.494,736.31977,192.50663,290.08139,8.00E-05,0.095076676,544.39569,943.20027
2245,31.843816,1.618,90,-700,84211.108,-28393.88,-44288.262,740.74127,222.69872,289.94771,6.93E-05,0.095256901,513.00555,977.68132
2269,32.005143,25.618,90,700,90118.645,-36223.232,-45826.785,728.90502,91.227163,290.18178,0.000168104,0.092647009,637.22927,825.71012
2270,32.015789,1.615,90,1070,91390.797,-38397.968,-46261.905,742.24086,201.86018,289.97454,7.63E-05,0.094335368,539.80142,959.49151
2257,31.919899,13.608,90,0,86995.603,-32170.039,-45046.258,732.0738,166.94422,290.30054,9.50E-05,0.10450746,565.2626,909.41417
2271,32.019767,3.62,90,1070,91115.654,-37836.872,-46144.645,741.12105,188.47457,290.08731,8.16E-05,0.094237778,551.4143,939.79782
2263,31.963489,16.619,90,300,88361.373,-33945.299,-45386.073,731.86522,150.20591,290.09291,0.000102471,0.094730545,577.38192,888.69889
2268,31.996997,16.621,90,700,90196.312,-35995.784,-45786.081,732.35253,130.73743,290.088,0.000117711,0.093602983,596.13888,866.00254
2266,31.98626,3.618,90,700,90241.909,-36114.73,-45804.542,740.92902,203.81956,290.05143,7.60E-05,0.09431331,532.36069,958.35648
2260,31.948773,1.615,90,300,88248.799,-33890.329,-45373.615,738.46724,204.52677,290.11187,7.52E-05,0.094792886,535.82369,959.42884
2252,31.885836,9.625,90,-300,85895.315,-30483.176,-44703.606,732.30418,170.35835,290.12236,9.02E-05,0.094054268,563.87872,915.80815
2275,32.049296,1.617,120,-1380,106838.59,-26284.029,-43364.326,744.68527,202.8902,290.117,7.63E-05,0.097813151,542.47626,962.18031
2273,32.030504,16.62,90,1070,91845.863,-38062.881,-46181.155,730.47613,87.70052,290.09702,0.000175105,0.093151424,643.16829,824.18525
2264,31.971636,25.618,90,300,88213.275,-33867.181,-45375.383,728.57173,114.53593,290.04215,0.000134036,0.093115282,610.24884,845.88247
2265,31.982281,1.616,90,700,90013.389,-36362.571,-45859.842,740.79887,200.70503,290.05845,7.66E-05,0.093615333,537.66174,950.91402
2277,32.057808,9.624,120,-1380,106937.8,-26701.469,-43444.13,737.14374,125.888,290.08113,0.000122611,0.094004912,607.4907,870.16586
2282,32.091316,9.626,120,-1000,107374.18,-28813.87,-43856.842,738.89854,136.59157,290.14051,0.000112498,0.09354358,603.55128,885.60024
2280,32.082803,1.618,120,-1000,107374.18,-28767.081,-43855.568,746.59919,193.43591,290.10636,7.97E-05,0.094997501,545.52692,944.97813
2279,32.072157,25.62,120,-1380,106625.28,-26818.893,-43467.812,732.06546,57.714263,290.11263,0.000265941,0.092571443,671.22016,790.99196
2289,32.139172,25.618,120,-500,107374.18,-31429.148,-44369.752,738.01655,90.293819,290.12947,0.000169834,0.09261395,646.55982,833.30886
2284,32.105665,25.618,120,-1000,107374.18,-28693.198,-43837.025,733.51828,68.218518,290.09231,0.000224965,0.09296601,661.12391,802.04781
2283,32.097518,16.62,120,-1000,107374.18,-28858.356,-43872.836,736.25541,99.704721,290.09634,0.000154014,0.093106154,632.60633,839.98963
2294,32.175729,30.612,120,0,107374.18,-34119.832,-44898.778,740.99697,96.605175,290.09715,0.000159119,0.093569332,640.23887,838.80153
2274,32.03865,25.618,90,1070,91576.886,-38160.447,-46209.155,728.84736,59.741652,290.01157,0.000257281,0.093138594,665.16343,788.62445
2286,32.120289,3.617,120,-500,107374.18,-31145.743,-44317.577,748.58843,212.18847,290.06313,7.25E-05,0.094417048,528.23785,966.48943
2297,32.196274,9.624,120,500,107374.18,-37173.604,-45499.386,750.19644,160.65036,290.14861,9.60E-05,0.095316239,591.30995,923.78096
2298,32.202477,16.619,120,500,107374.18,-36799.458,-45405.562,746.28694,128.85638,290.17542,0.000118792,0.091659047,612.27818,879.31778
2272,32.024302,9.622,90,1070,91318.722,-38325.523,-46246.569,735.13209,133.17387,290.07783,0.000115315,0.093240783,598.56777,875.24031
2291,32.153796,5.621,120,0,107374.18,-34107.95,-44889.404,752.78197,213.58782,290.01604,7.22E-05,0.093110718,529.86225,974.46098
2299,32.210623,25.616,120,500,107374.18,-37068.021,-45457.038,744.02511,99.138069,290.17641,0.000155195,0.093800242,644.48257,848.82046
2293,32.166195,21.616,120,0,107374.18,-34133.153,-44890.391,742.5378,120.70776,290.13625,0.000127258,0.093666143,618.28341,868.54487
2296,32.19174,3.618,120,500,107374.18,-36793.825,-45411.03,758.01538,229.24043,290.11186,6.73E-05,0.09607752,522.7959,996.85056
2276,32.053274,3.62,120,-1380,106848.95,-27509.007,-43592.966,744.50048,198.55442,290.05477,7.74E-05,0.093595574,545.55164,958.60997
2281,32.086781,3.619,120,-1000,107374.18,-28830.932,-43848.66,748.01021,218.13421,290.16474,7.06E-05,0.095171682,522.20023,972.84017
2303,32.235984,16.62,120,1000,107374.18,-39297.768,-45910.701,747.06339,111.52337,289.82637,0.000137964,0.094118375,630.57917,860.16831
2288,32.131026,16.62,120,-500,107374.18,-31447.691,-44391.008,740.38054,118.63312,290.14797,0.000129495,0.093359218,616.4183,860.95544
2278,32.064011,16.621,120,-1380,106713.64,-26987.588,-43483.354,733.53856,95.243242,290.13617,0.000161532,0.094329705,637.65833,834.81642
2307,32.263289,9.624,120,1380,107374.18,-42103.867,-46392.61,750.50138,138.38279,289.84161,0.00011117,0.093815655,605.16131,892.02051
2285,32.11631,1.617,120,-500,107374.18,-31441.483,-44374.768,750.514,222.16367,290.08682,6.94E-05,0.095003992,527.62773,989.49348
2292,32.158886,13.605,120,0,107374.18,-34118.64,-44886.197,744.23479,139.14479,289.96549,0.000110823,0.094013561,599.70536,889.14313
2295,32.187761,1.616,120,500,107374.18,-36963.383,-45441.414,753.82963,200.22545,290.06581,7.69E-05,0.09479007,545.9001,959.62516
2300,32.221269,1.616,120,1000,107374.18,-39675.944,-45983.639,759.35446,221.96654,290.19991,6.97E-05,0.096976807,541.32781,1002.1469
2308,32.269491,16.621,120,1380,107374.18,-41281.443,-46235.921,745.43206,90.796225,289.77991,0.000169418,0.093537504,654.19082,840.90009
2306,32.258754,3.619,120,1380,107374.18,-41837.236,-46346.026,756.01179,186.21837,289.82011,8.29E-05,0.096189921,563.97472,949.40912
2287,32.124823,9.623,120,-500,107374.18,-31143.194,-44325.553,742.64609,155.21077,290.16869,9.92E-05,0.093735591,581.94408,902.79329
2302,32.229781,9.624,120,1000,107374.18,-39847.928,-45999.715,751.10864,156.3756,289.85831,9.83E-05,0.09265829,594.08565,920.4295
2290,32.149817,1.616,120,0,107374.18,-34103.427,-44892.57,755.89957,241.01982,290.16208,6.40E-05,0.096193928,508.75878,1009.3927
2317,32.330303,9.624,65,-600,60054.936,-27370.612,-44544.819,759.84081,167.6348,290.09605,9.18E-05,0.094219148,593.23056,941.05227
2312,32.296796,9.624,65,-810,58980.969,-26063.077,-44284.562,751.61781,144.31787,290.01122,0.000106482,0.093547581,600.36058,898.00306
2304,32.24413,25.618,120,1000,107374.18,-39345.38,-45863.336,742.58505,76.09236,289.79192,0.000201603,0.092788515,665.73719,823.59614
2313,32.302999,16.62,65,-810,59102.423,-26033.597,-44285.096,748.77066,91.455049,290.11915,0.000168083,0.093712637,656.49986,844.12641
2301,32.225246,3.621,120,1000,107374.18,-39599.429,-45951.775,755.85377,188.82752,290.02701,8.15E-05,0.093112908,557.71836,949.42305
2310,32.288283,1.613,65,-810,58927.766,-25915.803,-44260.879,760.4104,229.26907,290.1252,6.73E-05,0.096343865,527.61945,1005.0068
2316,32.325768,3.619,65,-600,59984.588,-27328.799,-44536.144,764.28121,206.4719,290.11868,7.46E-05,0.095543265,550.73562,975.97145
2311,32.292261,3.619,65,-810,58723.959,-25717.465,-44221.532,757.89219,197.71067,290.11804,7.80E-05,0.095728537,554.56417,962.1025
2321,32.359276,3.617,65,-300,61263.227,-28815.39,-44835.297,769.60926,207.5775,290.12526,7.42E-05,0.094796299,563.1376,994.46846
2305,32.254776,1.618,120,1380,107374.18,-41678.121,-46340.147,759.25528,220.88163,289.80907,6.99E-05,0.09658129,532.44601,989.09945
2322,32.36381,9.628,65,-300,61334.479,-28908.433,-44844.548,764.55366,169.84094,290.09574,9.06E-05,0.094641751,593.97305,944.63301
2319,32.344651,25.619,65,-600,59980.477,-27032.853,-44480.721,753.42978,73.202415,290.06916,0.000209768,0.092771539,678.53963,831.28866
2320,32.355297,1.62,65,-300,61158.918,-28891.74,-44847.672,771.02497,222.88775,290.13596,6.92E-05,0.095893113,551.10523,1012.5715
2315,32.32179,1.616,65,-600,60002.926,-27262.357,-44534.582,766.50779,223.76839,290.13044,6.88E-05,0.095236659,537.96451,1004.4294
2318,32.336506,16.621,65,-600,60066.078,-27116.399,-44499.141,756.7917,108.6464,290.14,0.000141482,0.093677076,641.85856,866.10103
2309,32.277637,25.619,120,1380,107374.18,-42226.101,-46426.694,742.99034,54.095219,290.25866,0.000283855,0.093135234,685.66519,798.13278
2325,32.388804,1.616,65,0,62601.195,-30533.665,-45177.415,773.55484,215.41482,290.10062,7.13E-05,0.090467262,547.46971,998.06564
2314,32.311144,25.62,65,-810,59260.141,-26301.913,-44339.82,748.96793,52.656265,290.13793,0.000291725,0.093010567,695.61109,804.41921
2334,32.44961,25.617,65,300,63932.503,-32289.478,-45515.174,767.06766,103.36552,290.14513,0.00014882,0.093951469,660.52472,873.48538
2333,32.441464,16.62,65,300,63935.627,-32313.777,-45507.979,772.41516,142.53082,290.14819,0.00010794,0.094267072,629.20091,924.54657
2328,32.405183,21.612,65,0,62604.196,-30521.906,-45159.365,764.80321,123.04775,290.072,0.000125027,0.094193203,641.87358,897.20723
2323,32.370013,16.622,65,-300,61366.015,-28874.061,-44840.971,761.36012,153.40518,290.02232,0.000100485,0.094516122,609.9293,927.64645
2326,32.392783,5.621,65,0,62580.514,-30523.838,-45143.084,770.79804,196.80657,290.03577,7.83E-05,0.095274451,575.83036,983.8262
2336,32.464234,3.618,65,600,65315.205,-34031.723,-45835.995,779.72403,198.85843,290.14478,7.75E-05,0.095382312,582.9589,994.0916
2327,32.397874,13.606,65,0,62596.96,-30529.183,-45152.047,768.27831,164.53482,290.05003,9.40E-05,0.096239666,602.33559,944.88664
2338,32.474971,16.621,65,600,65375.727,-34043.112,-45843.354,765.12457,127.62042,290.08027,0.000120574,0.094706251,637.6873,901.59553
2343,32.508478,16.621,65,810,66138.948,-34998.542,-46028.084,757.50669,88.633482,290.08377,0.000173312,0.093375789,668.51312,852.01213
2346,32.531249,3.62,90,-1070,82841.393,-26867.285,-44009.091,767.94241,180.61466,290.12702,8.54E-05,0.096299773,588.16356,961.57381
2324,32.378159,25.617,65,-300,61346.773,-28874.966,-44832.337,757.92358,109.21802,289.91091,0.000140634,0.092805777,642.41014,868.94339
2335,32.460256,1.618,65,600,65026.495,-33703.873,-45783.45,781.70955,216.23045,290.13983,7.16E-05,0.096565459,569.12034,1017.1322
2339,32.483117,25.619,65,600,65380.455,-33937.817,-45828.676,759.53442,73.985068,290.09181,0.00020795,0.093878612,684.30683,836.9962
2344,32.516624,25.62,65,810,65961.618,-35111.854,-46045.64,753.82977,49.518374,290.07628,0.000310665,0.092714588,704.65699,805.85817
2330,32.426749,1.616,65,300,63821.369,-32093.401,-45460.409,786.5987,259.83369,290.08636,5.95E-05,0.097054779,519.13601,1055.7731
2332,32.435261,9.627,65,300,63817.956,-32104.419,-45470.647,779.08829,198.94698,290.16148,7.77E-05,0.094251505,570.60832,983.50279
2348,32.541984,16.625,90,-1070,83211.431,-27364.651,-44110.357,756.75479,93.536831,290.04518,0.000164052,0.092722436,661.88166,856.7143
2341,32.497741,3.62,65,810,65873.138,-34794.858,-45992.807,771.44316,179.15226,290.12506,8.58E-05,0.094016156,587.45588,957.58453
2331,32.430727,3.619,65,300,63872.351,-32227.641,-45489.56,781.60698,204.73447,290.14121,7.53E-05,0.096185724,568.54301,990.78022
2345,32.527271,1.616,90,-1070,81797.558,-25922.629,-43822.717,770.16609,203.75383,290.15432,7.56E-05,0.095207011,559.39298,980.80904
2329,32.414716,30.614,65,0,62578.006,-30488.315,-45145.797,765.64319,95.994338,290.12496,0.000160346,0.091661292,666.74246,866.92421
2349,32.550131,25.622,90,-1070,82811.297,-26983.64,-44024.016,752.75286,56.011089,290.02088,0.000273963,0.092505521,695.18065,811.46581
2350,32.560776,1.622,90,-700,84088.502,-28843.76,-44392.653,768.14637,194.4811,290.08689,7.92E-05,0.095545738,568.63655,971.07052
2351,32.564755,3.62,90,-700,83920.834,-28773.412,-44377.276,768.13181,202.90386,290.10265,7.80E-05,0.1063329,559.44594,977.88739
2337,32.468768,9.626,65,600,65008.075,-33633.279,-45765.729,771.19258,149.89457,290.13776,0.000103028,0.095719111,613.12866,921.93194
2340,32.493763,1.614,65,810,66259.579,-35434.113,-46114.59,775.23548,214.94187,290.11826,7.16E-05,0.094895256,554.90396,1002.3587
2347,32.535782,9.628,90,-1070,82981.144,-26927.271,-44026.524,760.98048,127.91106,290.1448,0.000120293,0.094478273,630.8073,894.82906
2354,32.583639,25.621,90,-700,84150.668,-28634.033,-44345.658,754.63602,84.465436,290.05607,0.000181827,0.092395364,667.22817,842.62032
2356,32.598263,3.62,90,-300,85664.452,-30635.959,-44736.95,770.92978,216.1487,290.06099,7.14E-05,0.096050657,552.32708,998.72343
2342,32.502275,9.625,65,810,65856.075,-34828.983,-46003.867,764.48952,132.79666,290.0624,0.000115776,0.09090951,625.32177,900.97116
2357,32.602797,9.627,90,-300,85648.5,-30525.154,-44716.598,764.37881,158.82119,290.13343,9.69E-05,0.09440206,605.34836,933.75265
2358,32.608999,16.623,90,-300,85661.944,-30580.824,-44723.012,761.99324,125.70551,290.12926,0.000122287,0.093985601,630.80559,890.57824
2361,32.631771,5.619,90,0,86819.012,-32169.874,-45041.859,774.21969,206.40223,290.1292,7.47E-05,0.095752398,559.12249,984.57448
2363,32.644169,21.614,90,0,86819.588,-32167.531,-45032.361,763.1463,123.14648,290.07498,0.000125062,0.094762157,634.82691,888.78925
2352,32.56929,9.624,90,-700,83493.892,-28055.217,-44234.113,760.56608,140.97229,290.08585,0.000109113,0.094606352,619.3158,910.73471
2364,32.653703,30.612,90,0,86792.781,-32147.343,-45026.482,763.50835,105.10263,290.15343,0.000146373,0.094489448,653.09836,869.96225
2369,32.688597,25.62,90,300,88046.018,-33822.53,-45369.586,766.51711,107.61682,290.0502,0.00014292,0.094053349,654.58586,876.77777
2365,32.665736,1.616,90,300,87957.743,-33798.848,-45362.967,778.99552,218.63377,290.07606,7.06E-05,0.096672533,555.83306,1005.5407
2353,32.575493,16.62,90,-700,84074.153,-28486.43,-44307.668,755.94613,103.78182,290.01665,0.000149668,0.09732059,646.6313,860.87375
2355,32.594284,1.616,90,-300,85531.198,-30499.334,-44707.388,769.83846,201.84711,290.08683,7.63E-05,0.095286256,560.96956,976.6264
2368,32.680451,16.621,90,300,87975.3,-33776.687,-45348.248,769.37219,138.81993,290.12705,0.000110688,0.093674678,627.42816,914.62234
2360,32.627792,1.618,90,0,86809.309,-32162.802,-45031.128,774.99027,212.56098,290.06338,7.27E-05,0.09317306,564.18531,1008.3601
2375,32.732751,1.617,90,1070,91410.204,-38450.472,-46268.072,785.27204,216.47027,290.09599,7.15E-05,0.097821933,573.60893,1021.5123
2377,32.741263,9.624,90,1070,91421.141,-38479.458,-46272.76,777.73948,137.09984,290.04961,0.000112341,0.09457324,641.68406,925.32604
2373,32.713958,16.621,90,700,89906.037,-36049.398,-45797.429,770.81466,120.88895,289.99289,0.000127997,0.097455489,650.23019,899.6587
2378,32.747466,16.621,90,1070,91370.445,-37874.656,-46157.555,772.36929,91.598957,290.05183,0.000167972,0.093370065,678.21378,868.5741
2359,32.617146,25.618,90,-300,85609.769,-30557.84,-44722.436,760.50166,98.507723,290.14549,0.000156276,0.094535261,658.42781,862.10754
2362,32.636861,13.607,90,0,86823.042,-32177.234,-45057.852,765.67133,143.92348,290.14149,0.000107073,0.090410818,619.58847,922.0883
2379,32.755612,25.62,90,1070,90972.613,-37910.632,-46168.574,770.67195,55.00723,290.05708,0.000279711,0.094512803,714.86378,829.26753
2372,32.707756,9.625,90,700,89439.501,-35971.239,-45780.901,774.31542,159.78661,290.09166,9.64E-05,0.095081051,608.56154,938.8021
2383,32.780973,16.62,120,-1380,106826.25,-26544.081,-43409.223,777.43296,97.688674,290.16603,0.000157865,0.095282623,678.77158,881.27892
2366,32.669714,3.619,90,300,88131.826,-33784.417,-45354.291,776.99655,207.67787,290.14238,7.49E-05,0.10062745,571.06206,999.4935
2389,32.822626,25.619,120,-1000,107374.18,-28740.809,-43857.623,777.07491,78.614848,290.07423,0.000195611,0.094207637,696.72559,859.53704
2384,32.789119,25.617,120,-1380,106626.68,-26326.748,-43372.467,773.32611,56.125171,290.08703,0.000274211,0.094702781,713.7904,830.31061
2386,32.803743,3.619,120,-1000,107374.18,-28779.621,-43865.723,790.39502,202.25779,290.04542,7.64E-05,0.096647408,583.80483,1004.3063
2388,32.814481,16.621,120,-1000,107374.18,-28485.567,-43801.214,781.0289,119.69308,290.06872,0.000128636,0.095166359,661.47872,909.87481
2376,32.736729,3.619,90,1070,91948.939,-38039.733,-46177.866,783.7959,194.1907,290.09819,7.95E-05,0.096656928,589.44154,990.86149
2374,32.722104,25.619,90,700,89477.779,-35894.559,-45772.966,768.75624,84.366576,290.17141,0.000182472,0.094926683,682.75675,857.25336
2367,32.674248,9.625,90,300,88134.416,-33837.29,-45346.068,773.12891,170.35124,290.02952,9.04E-05,0.095439341,602.23698,955.33877
2392,32.841785,9.624,120,-500,107374.18,-31377.179,-44369.258,787.57905,164.49279,290.03571,9.38E-05,0.096201752,617.22325,956.43331
2380,32.766257,1.616,120,-1380,106880.69,-26646.375,-43427.89,787.57456,220.52204,290.11947,7.02E-05,0.097689348,558.80662,1014.7893
2370,32.699243,1.615,90,700,89918.865,-36340.739,-45850.755,782.88157,222.91733,290.06726,6.93E-05,0.096502255,556.53489,1019.9197
2396,32.870757,5.621,120,0,107374.18,-34095.204,-44891.254,792.45724,192.28193,290.11944,8.03E-05,0.096553441,592.18397,989.15946
2391,32.83725,3.619,120,-500,107374.18,-31301.856,-44334.557,793.4631,201.67106,290.09307,7.66E-05,0.097153218,590.08106,1009.7977
2371,32.703221,3.618,90,700,89862.578,-35921.078,-45763.304,782.44558,222.26575,289.98182,6.96E-05,0.097733473,556.02694,1017.5589
2393,32.847987,16.621,120,-500,107374.18,-31276.036,-44363.214,784.70513,154.25069,290.13959,9.99E-05,0.095731476,623.14595,941.08638
2398,32.883157,21.613,120,0,107374.18,-34107.498,-44893.927,784.95082,140.33336,290.09142,0.000109814,0.095213074,642.8257,933.1844
2401,32.908701,3.618,120,500,107374.18,-36979.459,-45428.134,798.63326,202.63164,290.04622,7.63E-05,0.097024355,595.16583,1013.9049
2387,32.808277,9.624,120,-1000,107374.18,-28492.475,-43788.92,786.92351,171.51007,290.02925,8.99E-05,0.095893949,608.26611,962.17834
2400,32.904723,1.617,120,500,107374.18,-36773.473,-45414.114,802.42344,244.0247,290.01926,6.33E-05,0.097331941,561.31264,1067.3035
2382,32.77477,9.626,120,-1380,106773.71,-26672.977,-43428.876,781.09691,152.60181,290.06672,0.000101058,0.096138917,622.94031,939.46373
2399,32.892691,30.612,120,0,107374.18,-34101.659,-44894.831,784.05463,95.038931,290.0729,0.000162097,0.09541478,682.7868,878.71825
2381,32.770236,3.618,120,-1380,106117.59,-26473.774,-43415.021,787.17478,196.57275,289.94184,7.86E-05,0.096928388,590.21876,998.13478
2385,32.799765,1.616,120,-1000,107374.18,-28590.452,-43806.189,794.16582,240.32309,290.07881,6.42E-05,0.096853818,548.58985,1047.2283
2405,32.938231,1.616,120,1000,107374.18,-39541.087,-45944.538,804.80577,240.70202,290.02102,6.43E-05,0.097748639,561.59568,1058.8892
2404,32.927585,25.62,120,500,107374.18,-36856.361,-45384.593,786.9682,103.65172,290.02473,0.000148723,0.095694315,679.60945,894.29964
2394,32.856134,25.62,120,-500,107374.18,-31334.049,-44365.764,780.60208,108.96859,290.11786,0.000141394,0.094745788,668.33803,893.41954
2390,32.833272,1.617,120,-500,107374.18,-31386.101,-44369.053,794.05697,218.43979,290.13009,7.07E-05,0.097298652,570.34853,1023.7424
2397,32.875848,13.608,120,0,107374.18,-34086.159,-44894.215,788.84446,166.6622,290.16446,9.41E-05,0.098983592,622.297,969.12724
2408,32.952946,16.622,120,1000,107374.18,-39637.789,-45943.428,790.36281,109.14863,290.02148,0.000141304,0.095801919,676.77261,901.90416
2395,32.866779,1.618,120,0,107374.18,-34093.19,-44890.144,794.59939,213.66746,290.07611,7.24E-05,0.098208591,584.88117,1026.7754
2410,32.971737,1.616,120,1380,107374.18,-41969.133,-46399.065,804.41413,221.28147,290.13295,6.99E-05,0.097677786,575.20532,1031.8957
2411,32.975716,3.619,120,1380,107374.18,-41634.128,-46320.535,799.68451,172.41569,290.06656,8.99E-05,0.097649307,624.72007,984.06781
2406,32.942209,3.618,120,1000,107374.18,-39945.494,-46024.096,800.28107,201.57936,290.07721,7.66E-05,0.096587824,594.24496,1012.4015
2419,33.028106,25.62,120,-1380,106190.4,-26677.705,-43457.081,790.61064,59.976366,290.09665,0.000257048,0.095510314,726.94908,850.97011
2409,32.961092,25.619,120,1000,107374.18,-39553.997,-45934.095,786.70361,75.028585,289.88755,0.000205594,0.094819186,707.05892,862.2138
2403,32.919438,16.623,120,500,107374.18,-36921.898,-45391.007,789.93247,140.80545,289.80454,0.00011023,0.097130001,649.53764,942.45226
2402,32.913236,9.624,120,500,107374.18,-36851.962,-45404.328,793.56125,176.49876,289.83002,8.75E-05,0.09717973,611.07725,977.77124
2422,33.047265,9.624,120,-1000,107374.18,-28536.221,-43816.591,800.63085,142.4339,289.98622,0.000108396,0.09660289,650.58493,944.76861
2415,33.005244,1.617,120,-1380,106799.65,-27083.796,-43544.738,805.20789,199.43271,290.11974,7.76E-05,0.098182484,606.44159,1019.5786
2423,33.053467,16.62,120,-1000,107374.18,-28610.351,-43821.73,795.97503,123.50361,290.14001,0.000125188,0.096643806,667.06367,922.35047
2418,33.01996,16.621,120,-1380,106219.47,-26768.486,-43468.758,793.97462,104.01065,290.12394,0.000148135,0.095344502,688.74664,902.617
2424,33.061614,25.619,120,-1000,107374.18,-28430.309,-43787.235,791.90875,84.322039,290.05852,0.000182999,0.096042099,703.1216,877.63597
2407,32.946743,9.624,120,1000,107374.18,-39627.798,-45962.711,795.42427,164.43744,290.05242,9.45E-05,0.096913292,625.54699,966.84695
2421,33.042731,3.616,120,-1000,107374.18,-28532.068,-43803.352,807.24514,196.0711,290.06497,7.88E-05,0.097110016,610.14712,1015.5094
2425,33.072259,1.617,120,-500,107374.18,-31202.399,-44325.019,809.20382,216.69798,290.12027,7.15E-05,0.097522098,585.82831,1036.0606
2414,32.994599,25.619,120,1380,107374.18,-41794.435,-46354.784,788.30521,56.948787,290.07404,0.000270786,0.095009709,730.6182,849.18988
2416,33.009223,3.618,120,-1380,106801.63,-26904.042,-43488.575,804.49648,189.07263,290.09782,8.19E-05,0.098116449,611.81711,1001.395
2427,33.080771,9.626,120,-500,107374.18,-31409.166,-44381.387,804.7341,167.37406,290.09829,9.25E-05,0.09759703,635.81134,981.73412
2417,33.013757,9.624,120,-1380,106606.7,-26413.541,-43414.157,799.43234,147.36676,290.0945,0.000104811,0.096845343,648.13168,951.76731
2413,32.986453,16.619,120,1380,107374.18,-42244.973,-46469.413,790.68147,94.393803,290.05537,0.000163943,0.096906266,695.48043,890.69129
2430,33.105766,1.617,120,0,107374.18,-34086.652,-44900.382,815.6214,235.70255,290.1371,6.57E-05,0.098119766,582.45862,1069.1777
2412,32.980249,9.628,120,1380,107374.18,-41234.408,-46276.049,796.22665,147.06036,290.07154,0.000105787,0.096007472,647.19667,954.63161
2426,33.076238,3.617,120,-500,107374.18,-31205.359,-44342.493,812.93096,223.81739,290.0725,6.90E-05,0.095780846,578.61731,1042.7564
2431,33.109744,5.621,120,0,107374.18,-34083.404,-44892.858,811.09608,203.505,290.12311,7.61E-05,0.098610408,608.97532,1030.8126
2420,33.038752,1.618,120,-1000,107374.18,-28904.487,-43879.414,807.02407,201.41743,290.08646,7.68E-05,0.09815407,600.03596,1017.7115
2441,33.181196,3.618,120,1000,107374.18,-39678.493,-45982.405,819.17733,228.00512,290.11399,6.79E-05,0.097196925,580.61448,1054.0926
2435,33.14371,1.618,120,500,107374.18,-36768.951,-45400.669,817.24293,234.21504,290.06874,6.62E-05,0.099182158,582.91821,1066.7485
2437,33.152223,9.626,120,500,107374.18,-36901.834,-45434.26,811.4313,183.16078,290.04254,8.45E-05,0.097675349,626.08416,1005.0169
2439,33.166572,25.62,120,500,107374.18,-36887.403,-45429.696,801.72824,99.500969,290.09041,0.000154867,0.094777179,696.51218,902.2555
2434,33.131677,30.612,120,0,107374.18,-34093.601,-44894.749,799.30377,110.61585,289.93132,0.000139233,0.09489222,682.65745,910.72639
2438,33.158426,16.619,120,500,107374.18,-36935.548,-45454.119,806.02283,146.9054,290.07624,0.000105132,0.096369653,656.90067,961.8771
2440,33.177217,1.616,120,1000,107374.18,-39690.992,-45973.278,820.52614,236.62817,290.07242,6.55E-05,0.099156915,575.95598,1064.5188
2429,33.095121,25.617,120,-500,107374.18,-31251.244,-44329.5,797.69796,102.92479,290.10102,0.000150176,0.096728472,690.15631,901.68208
2445,33.210725,1.616,120,1380,107374.18,-42054.652,-46421.678,823.36026,229.30093,290.05295,6.76E-05,0.098441161,596.84788,1071.637
2444,33.200079,25.62,120,1000,107374.18,-40583.269,-46125.609,803.35405,82.967164,290.01082,0.000185973,0.096280383,716.27593,887.61296
2428,33.086975,16.621,120,-500,107374.18,-31443.25,-44386.938,799.36715,134.53198,290.05103,0.000115792,0.098284044,658.69923,936.89673
2448,33.22544,16.621,120,1380,107374.18,-41959.224,-46423.158,808.70996,100.08049,290.06269,0.000154264,0.096782818,705.68344,912.99333
2454,33.267094,25.617,15,-290,12826.592,-25457.782,-45032.937,804.63795,29.801511,290.07482,0.000518354,0.094838403,771.66611,834.19247
2433,33.122144,21.613,120,0,107374.18,-34085.255,-44896.681,800.88495,130.82129,290.0699,0.000117985,0.096565228,667.79857,937.98931
2436,33.147689,3.618,120,500,107374.18,-36952.488,-45463.164,816.18396,222.36054,290.09643,7.00E-05,0.10034008,591.68362,1053.0133
2442,33.18573,9.624,120,1000,107374.18,-39535.947,-45939.646,814.2421,166.37142,290.01447,9.30E-05,0.097811881,645.50241,986.75011
2432,33.114835,13.607,120,0,107374.18,-34084.556,-44890.35,806.05739,165.45756,290.06629,9.35E-05,0.097370126,640.77071,983.50202
2447,33.219237,9.625,120,1380,107374.18,-41155.344,-46247.967,813.68009,144.50076,290.09331,0.000106952,0.09703023,661.44606,959.75596
2450,33.244232,1.617,15,-290,12975.757,-25575.947,-45057.482,826.00979,235.08991,290.05294,6.59E-05,0.098704128,592.10408,1079.704
2451,33.248211,3.617,15,-290,12708.798,-25488.865,-45060.196,822.2001,198.52148,290.14374,7.80E-05,0.098150684,615.69881,1024.584
2446,33.214703,3.618,120,1380,107374.18,-42125.74,-46430.23,820.97641,193.62022,290.03947,7.98E-05,0.09776478,618.57135,1017.3276
2460,33.311246,1.617,15,-100,13864.126,-26644.523,-45270.458,834.54704,267.34586,290.00468,5.80E-05,0.099317681,571.17546,1125.5316
2457,33.286252,9.626,15,-200,13406.312,-26078.535,-45158.502,818.39937,163.4865,289.93416,9.46E-05,0.097870657,651.27079,988.79992
2463,33.327624,21.615,15,-100,13865.195,-26627.049,-45258.658,815.76604,128.0465,290.09362,0.000120626,0.096820449,681.83608,945.87099
2467,33.358259,13.629,15,0,14270.834,-27190.817,-45376.165,825.66775,186.86387,290.1278,8.29E-05,0.09641713,629.27796,1017.7725
2465,33.34919,1.618,15,0,14212.41,-27151.346,-45378.837,836.52366,259.43965,290.11422,5.98E-05,0.1002425,576.76512,1111.043
2452,33.252745,9.624,15,-290,12937.726,-25597.82,-45073.476,813.34943,118.37305,290.07902,0.000130423,0.096538498,693.04546,936.34848
2464,33.337158,30.611,15,-100,13756.24,-26595.678,-45261.618,813.79066,83.809674,290.05546,0.0001843,0.096851034,728.80284,902.75272
2462,33.320316,13.605,15,-100,13817.255,-26575.162,-45254.588,820.89536,157.20216,290.01507,9.84E-05,0.097718184,658.56212,984.17525
2453,33.258947,16.622,15,-290,13078.955,-25652.955,-45078.451,807.35108,63.560793,290.02839,0.000242445,0.095597037,738.66129,870.71245
2443,33.191933,16.621,120,1000,107374.18,-39496.148,-45950.665,808.74962,122.89064,290.11549,0.000125932,0.096193426,680.72704,936.32347
2468,33.365574,21.614,15,0,14279.838,-27184.074,-45382.743,821.39571,136.6172,290.00864,0.000113236,0.097508608,682.32498,963.33159
2458,33.292455,16.62,15,-200,13357.508,-26090.623,-45157.885,811.56994,102.04704,290.07586,0.000151203,0.096086674,705.18324,915.62484
2474,33.413051,30.612,15,100,14801.544,-27765.973,-45478.459,819.15561,94.021737,290.0623,0.000164255,0.096459432,722.11997,916.38509
2473,33.403519,21.613,15,100,14658.218,-27751.788,-45482.282,822.26707,130.55556,289.9984,0.000118155,0.096763076,690.1454,959.9051
2449,33.233586,25.62,120,1380,107374.18,-41397.388,-46326.168,804.32398,58.987827,290.05475,0.000261202,0.09551035,742.68323,865.13495
2471,33.391119,5.621,15,100,14793.445,-27752.035,-45492.273,834.70651,216.30959,290.10576,7.16E-05,0.098700624,611.30242,1060.3744
2479,33.447946,25.619,15,200,15106.864,-28318.845,-45604.558,826.30887,61.139465,290.03447,0.000252562,0.096865238,760.89999,887.39294
2470,33.38714,1.615,15,100,14655.916,-27725.804,-45482.57,837.12084,243.9287,290.06658,6.36E-05,0.099042852,590.78955,1097.2711
2480,33.458591,1.616,15,290,15447.994,-28767.532,-45674.454,846.93578,227.09885,290.08129,6.90E-05,0.10279439,622.52597,1092.6255
2461,33.315225,5.621,15,-100,13780.128,-26651.142,-45268.156,828.283,206.82093,290.06339,7.49E-05,0.098393157,615.93642,1042.5484
2466,33.353168,5.623,15,0,14266.27,-27183.128,-45369.093,833.37288,226.78568,290.0656,6.84E-05,0.098380805,609.92152,1078.927
2483,33.473307,16.621,15,290,15633.504,-28912.627,-45715.076,837.09001,60.30013,289.96216,0.000256075,0.096730952,772.43272,897.34506
2455,33.277739,1.617,15,-200,13527.765,-26099.997,-45154.678,830.51117,252.84962,289.9669,6.17E-05,0.098988121,568.65212,1094.9741
2459,33.300601,25.619,15,-200,13485.828,-26124.789,-45168.493,810.56973,61.271878,290.08596,0.000251495,0.095195644,747.30735,873.69265
2481,33.46257,3.618,15,290,15556.29,-28724.444,-45673.591,849.01166,212.997,290.10741,7.30E-05,0.099938778,629.3419,1067.7692
2456,33.281718,3.617,15,-200,13232.108,-26032.61,-45142.796,825.3646,206.5539,290.10329,7.49E-05,0.09797476,620.68944,1048.4621
2482,33.467104,9.624,15,290,15551.315,-28802.562,-45687.117,839.10629,118.93795,290.07886,0.00013006,0.097962686,712.6518,959.37851
2472,33.39621,13.606,15,100,14811.371,-27754.296,-45475.992,825.57518,164.93266,289.98403,9.38E-05,0.097828763,656.43912,995.99522
2476,33.429063,3.616,15,200,15214.173,-28361.276,-45600.94,840.50986,228.19097,290.04807,6.79E-05,0.099112563,602.61295,1074.3871
2490,33.520319,1.619,25,-300,22869.805,-26291.675,-45000.661,857.18596,235.96285,289.8705,6.60E-05,0.10176621,625.41319,1112.5767
2485,33.492099,1.617,25,-400,22692.518,-25690.616,-44895.243,862.51876,254.61828,290.091,6.10E-05,0.10067497,605.48074,1135.7819
2486,33.496077,3.618,25,-400,21994.798,-25610.606,-44893.433,857.11195,185.87817,290.0759,8.35E-05,0.097781564,659.22851,1047.4685
2477,33.433597,9.623,15,200,15187.49,-28330.892,-45593.17,831.66457,156.33145,290.06257,9.90E-05,0.097812929,669.83969,992.29163
2489,33.512454,15.61,25,-400,22207.814,-25696.413,-44882.62,836.96648,89.010558,289.87823,0.00017412,0.098254667,742.72627,925.9707
2484,33.481453,25.619,15,290,15432.288,-28790.721,-45675.276,839.29742,30.360723,290.03204,0.000520317,0.10208255,805.27068,870.24447
2478,33.4398,16.62,15,200,15213.762,-28346.516,-45599.707,826.85019,104.81689,289.97476,0.000147591,0.098540949,719.6326,935.95326
2487,33.500611,6.61,25,-400,22471.032,-25658.012,-44912.264,851.41571,150.67933,289.85145,0.000102903,0.09929897,694.03377,1005.2895
2475,33.425084,1.618,15,200,15097.366,-28286.858,-45586.016,840.44434,255.72681,290.04275,6.06E-05,0.099350491,578.7262,1105.9809
2469,33.375107,30.615,15,0,14282.14,-27183.498,-45378.179,816.90675,107.33464,290.05613,0.000143049,0.086317193,701.79728,930.0108
2498,33.566318,16.62,25,-150,23532.906,-27087.413,-45175.277,835.59105,144.65157,290.0376,0.000106974,0.098457594,685.70703,985.92933
2495,33.551602,1.618,25,-150,23448.99,-27059.331,-45164.834,852.56973,246.41162,290.05433,6.31E-05,0.10147411,599.74392,1107.4581
2493,33.534754,14.619,25,-300,22973.086,-26263.1,-45021.877,836.32963,126.50172,290.08405,0.000122494,0.098905159,708.43149,970.12407
2499,33.574464,25.618,25,-150,23519.05,-27031.126,-45164.464,828.38364,106.71324,290.00787,0.00014489,0.097676029,714.26939,934.35688
2496,33.555581,3.618,25,-150,23493.724,-27026.891,-45163.23,853.27907,249.35855,290.05964,6.23E-05,0.10064453,599.8174,1112.5866
2501,33.589089,5.618,25,0,24069.209,-27863.086,-45324.524,845.98517,229.73409,290.09662,6.75E-05,0.099923138,616.47259,1092.0325
2500,33.58511,1.616,25,0,24097.372,-27830.935,-45315.068,851.82736,272.53794,290.06726,5.71E-05,0.1015418,582.54262,1147.5887
2509,33.645915,25.621,25,150,24827.45,-28693.895,-45481.995,829.29273,120.30832,290.03783,0.000128524,0.09769642,704.34656,952.08778
2504,33.611021,30.613,25,0,24083.476,-27866.211,-45323.537,827.71824,119.55063,290.09775,0.000129259,0.097370768,701.02623,947.69094
2488,33.505977,10.615,25,-400,22467.743,-25647.075,-44866.75,844.93358,128.86692,290.11008,0.000120171,0.0974538,709.48887,976.2182
2507,33.631566,9.624,25,150,24733.461,-28721.73,-45495.768,841.63754,191.72887,290.18414,8.08E-05,0.099241652,644.45323,1043.173
2492,33.528832,8.613,25,-300,22824.25,-26248.463,-45012.667,847.08029,164.58501,290.12755,9.41E-05,0.098678547,673.07023,1013.4045
2497,33.560115,9.626,25,-150,23370.255,-27039.431,-45175.03,842.49931,184.58662,290.07533,8.41E-05,0.092751819,651.91707,1040.588
2513,33.670995,14.618,25,300,25406.512,-29600.233,-45667.259,834.5298,127.83108,290.05827,0.000120998,0.097843828,704.15821,967.48826
2494,33.542344,20.625,25,-300,22782.888,-26202.291,-44998.277,832.06911,91.814976,289.98193,0.000169047,0.096744517,734.58919,925.64314
2491,33.524297,3.619,25,-300,22816.602,-26254.548,-45002.758,856.57153,232.15851,290.06259,6.69E-05,0.10097313,616.96337,1095.1881
2512,33.665074,8.611,25,300,25347.553,-29556.651,-45657.638,842.34598,176.27882,290.10898,8.86E-05,0.10171802,660.87364,1027.8839
2519,33.708199,15.612,25,400,25928.63,-30001.144,-45742.993,837.19823,83.634168,289.89323,0.000188552,0.096849992,748.87372,925.17678
2508,33.637769,16.621,25,150,24729.473,-28681.397,-45485.366,834.42668,152.1753,290.13006,0.0001017,0.098107245,682.71163,997.91464
2517,33.696356,6.61,25,400,25960.823,-30134.151,-45774.733,845.98027,172.11678,290.04195,9.01E-05,0.099559716,665.60698,1021.5748
2514,33.678585,20.625,25,300,25391.341,-29575.769,-45654.637,831.07394,91.801975,290.01604,0.000168439,0.097349255,732.9623,922.63366
2506,33.627032,3.618,25,150,24634.333,-28665.156,-45498.687,849.13919,246.23156,290.0867,6.31E-05,0.10071951,593.99692,1101.6697
2503,33.601488,21.613,25,0,24079.364,-27872.214,-45316.26,829.26638,146.59769,290.05802,0.000105901,0.099049144,679.58675,980.9284
2516,33.691822,3.619,25,400,25557.157,-30015.658,-45742.54,849.96806,212.40853,290.03025,7.31E-05,0.10057894,638.8839,1078.611
2524,33.738089,20.623,40,-550,36141.125,-25899.439,-44681.568,839.27197,73.797022,290.04297,0.000209436,0.09740699,763.67788,916.68576
2505,33.623053,1.618,25,150,24683.918,-28667.993,-45459.176,849.98717,257.70508,289.95469,6.03E-05,0.098409754,590.59697,1129.6051
2502,33.594179,13.606,25,0,24070.771,-27856.302,-45325.47,837.16464,189.68986,290.18792,8.17E-05,0.098542041,646.34537,1039.3011
2523,33.730499,14.618,40,-550,36093.309,-25870.782,-44680.663,841.73707,101.32492,290.06371,0.000152973,0.09838765,738.42828,946.85455
2522,33.724577,8.613,40,-550,36427.861,-25823.828,-44661.956,847.231,151.81219,290.12743,0.000102209,0.099518162,693.00634,1007.3674
2525,33.747347,1.617,40,-400,37118.099,-26769.512,-44852.195,862.27459,237.31603,290.11363,6.55E-05,0.10079422,623.73498,1114.8509
2510,33.656561,1.616,25,300,25434.84,-29522.978,-45638.232,851.79432,260.20144,290.01621,5.98E-05,0.10048118,580.46872,1117.7232
2528,33.762063,16.62,40,-400,36770.143,-26635.395,-44817.987,844.96089,133.91421,290.04929,0.000115778,0.098671671,703.9876,981.31543
2511,33.660539,3.621,25,300,25064.23,-29479.807,-45648.88,850.33287,229.27273,290.04089,6.76E-05,0.099831749,613.26663,1088.7132
2527,33.75586,9.625,40,-400,36979.5,-26609.986,-44824.895,853.96751,186.68992,290.04132,8.29E-05,0.098688526,667.48213,1053.5078
2521,33.720043,3.618,40,-550,36265.745,-25912.637,-44680.91,855.25417,205.70082,290.017,7.58E-05,0.10052356,648.39049,1072.5388
2529,33.770209,25.619,40,-400,36968.193,-26786.945,-44857.047,840.95951,87.393252,289.93487,0.000180278,0.10417794,748.22866,928.54912
2530,33.780854,1.618,40,-200,37924.239,-27770.372,-45046.71,862.8059,239.51791,289.99332,6.50E-05,0.10179278,618.74697,1111.7682
2515,33.687844,1.616,25,400,26164.054,-30277.642,-45806.927,854.20306,249.55284,290.07604,6.34E-05,0.10361874,604.33659,1124.4917
2526,33.751325,3.619,40,-400,36854.469,-26753.395,-44844.836,860.85598,215.94004,290.03388,7.19E-05,0.099933099,637.79623,1085.5977
2532,33.789367,9.626,40,-200,38003.756,-27790.354,-45046.587,855.76624,180.20258,290.15288,8.61E-05,0.09948938,673.7859,1045.901
2535,33.814361,1.619,40,0,38683.263,-28868.305,-45269.923,864.1325,245.47268,290.09148,6.35E-05,0.10055259,608.60985,1116.7942
2520,33.716065,1.615,40,-550,36871.697,-25758.045,-44639.672,858.59981,239.02902,290.04658,6.50E-05,0.10134844,610.42356,1102.5966
2518,33.701722,10.615,25,400,25918.187,-30079.674,-45753.313,840.41102,127.99749,290.06566,0.000120958,0.098603518,707.1439,971.72478
2538,33.830738,21.616,40,0,38688.196,-28864.933,-45251.627,849.59691,140.8841,290.04833,0.000110566,0.10033995,707.46505,998.81778
2542,33.860819,9.624,40,200,39490.267,-29943.912,-45477.924,861.69789,214.10234,289.90917,7.30E-05,0.10091893,643.19164,1089.2629
2541,33.856284,3.617,40,200,39601.278,-30017.426,-45481.666,868.00607,235.71351,290.08158,6.60E-05,0.10168758,623.21726,1108.9949
2539,33.840273,30.613,40,0,38657.072,-28838.538,-45245.625,845.16678,116.29995,290.00318,0.000133218,0.099064862,727.39139,968.10356
2545,33.885813,1.616,40,400,40320.666,-31165.519,-45702.453,869.06904,251.98953,290.04052,6.17E-05,0.10139251,616.4192,1135.9444
2544,33.875167,25.621,40,200,39586.887,-29981.491,-45473.689,848.97662,116.66874,290.02059,0.000132761,0.098773133,726.74962,968.09886
2531,33.784833,3.62,40,-200,37887.277,-27796.439,-45042.969,862.08284,244.26096,290.02517,6.39E-05,0.10180103,618.80715,1127.4353
2546,33.889791,3.62,40,400,40538.123,-31056.359,-45680.21,865.56739,214.07492,290.03681,7.26E-05,0.10106293,648.01491,1091.3285
2557,33.959116,9.624,65,-810,59131.738,-25627.67,-44189.997,859.14381,136.96066,290.06072,0.00011328,0.099975958,714.80008,996.81609
2533,33.79557,16.62,40,-200,37752.173,-27768.646,-45056.084,850.62843,171.35603,290.0352,9.05E-05,0.099858884,678.95347,1033.1071
2549,33.908674,25.62,40,400,40454.29,-31105.327,-45690.324,844.69423,86.3653,290.0629,0.000179262,0.098489402,754.6913,933.2178
2537,33.823431,13.608,40,0,38674.834,-28859.589,-45257.466,854.66982,191.58872,289.96007,8.08E-05,0.09853135,654.06697,1048.6098
2553,33.933756,14.614,40,550,41266.105,-32012.487,-45861.527,854.02352,96.912299,290.10473,0.000159839,0.09879027,756.05135,957.43349
2550,33.91932,1.617,40,550,41200.938,-32142.615,-45897.585,867.05083,250.10137,290.09001,6.23E-05,0.10252154,611.54783,1130.2401
2558,33.965318,16.622,65,-810,59464.524,-26370.986,-44333.529,852.9651,103.14294,290.08466,0.00015011,0.097598382,746.40043,960.13492
2560,33.98411,1.617,65,-600,59774.49,-26524.632,-44381.264,873.69451,246.96155,290.02659,6.30E-05,0.099376836,623.56771,1137.3515
2555,33.950603,1.617,65,-810,59442.157,-26016,-44262.976,867.79901,217.79126,290.02017,7.16E-05,0.10313578,644.01986,1092.364
2534,33.803716,25.62,40,-200,37864.582,-27864.608,-45076.519,844.36377,126.01375,290.00136,0.000122842,0.098367541,712.41524,973.908
2540,33.852306,1.617,40,200,39477.316,-29952.135,-45472.086,871.12726,280.79576,290.07433,5.54E-05,0.10168097,583.27262,1161.8587
2561,33.988089,3.618,65,-600,60993.882,-27406.3,-44518.465,872.74445,247.27603,290.03976,6.31E-05,0.10373293,626.87382,1137.9949
2536,33.81834,5.621,40,0,38672.614,-28858.766,-45250.887,862.3517,220.81091,290.02192,7.03E-05,0.10003012,635.37162,1093.9516
2543,33.867021,16.622,40,200,39425.306,-29873.647,-45452.022,854.96903,168.09491,290.00796,9.23E-05,0.099995273,681.54333,1030.2849
2547,33.894326,9.624,40,400,40352.16,-31123.623,-45712.444,858.60464,173.52989,290.01341,8.93E-05,0.098845341,684.03534,1043.4596
2551,33.923299,3.619,40,550,40876.417,-31806.131,-45840.723,865.0369,198.12527,290.04994,7.85E-05,0.10042097,666.07276,1076.1091
2548,33.900528,16.62,40,400,40548.937,-31097.515,-45686.912,851.00566,133.67013,290.03692,0.000116024,0.098962333,715.32408,991.99915
2562,33.992623,9.624,65,-600,60302.778,-27094.279,-44473.937,864.81887,161.78991,290.05499,9.60E-05,0.10046475,698.8143,1034.3877
2565,34.017618,1.614,65,-300,61488.661,-28775.879,-44804.173,875.1136,260.54403,289.99974,5.98E-05,0.10285354,612.32899,1154.4791
2554,33.941344,20.624,40,550,40909.803,-31937.863,-45870.531,848.1692,76.594723,290.0463,0.000202521,0.09903573,768.79931,927.43302
2552,33.927833,8.614,40,550,40739.833,-31752.599,-45817.534,858.16257,143.80629,290.02557,0.000107821,0.099176708,708.13425,1005.5324
2567,34.02613,9.624,65,-300,61533.394,-28805.317,-44805.859,866.74169,194.41823,290.15083,7.99E-05,0.10034842,663.27365,1064.8173
2568,34.032333,16.622,65,-300,61607.319,-28824.353,-44812.19,858.75307,151.41495,290.05309,0.000102387,0.098882494,705.61863,1019.7551
2566,34.021596,3.618,65,-300,61727.457,-28791.338,-44800.144,876.78094,262.27062,290.046,5.94E-05,0.10235781,605.32496,1145.1801
2556,33.954581,3.62,65,-810,59915.721,-26276.751,-44300.144,866.81597,216.61352,290.03016,7.17E-05,0.10075484,641.83915,1089.3124
2572,34.060194,13.606,65,0,62927.238,-30535.844,-45148.47,862.8328,181.08587,290.04947,8.57E-05,0.099551377,678.70859,1051.8975
2569,34.040479,25.619,65,-300,61649.503,-28910.653,-44826.334,852.86495,113.53531,290.04995,0.000136388,0.097956717,731.66091,967.14717
2573,34.067503,21.611,65,0,62923.661,-30529.677,-45139.096,857.69754,148.49552,290.03777,0.000104817,0.10120584,703.45184,1009.1643
2563,33.998826,16.621,65,-600,60360.668,-27284.97,-44507.487,858.15078,117.40358,290.03994,0.000131932,0.098985855,735.15394,978.43192
2578,34.103784,16.62,65,300,64059.384,-32150.838,-45461.848,862.75576,157.21596,290.04718,9.86E-05,0.099162347,695.8774,1020.9509
2559,33.973465,25.616,65,-810,59140.866,-25831.764,-44220.587,849.29459,63.581922,290.05746,0.00024335,0.098095063,783.47364,916.33444
2579,34.11193,25.62,65,300,64239.921,-32178.426,-45459.916,858.40592,117.83902,290.11357,0.00013176,0.099625233,734.22753,977.30782
2575,34.089068,1.617,65,300,64169.901,-32194.05,-45482.817,877.59622,263.48217,290.16813,5.93E-05,0.10294207,614.68816,1158.5543
2570,34.051124,1.618,65,0,62947.795,-30520.138,-45143.207,878.52014,286.28265,290.04151,5.45E-05,0.1030891,586.47434,1176.2125
2577,34.097581,9.627,65,300,64030.069,-32180.153,-45469.455,869.63705,197.61671,290.07451,7.86E-05,0.10064013,663.70917,1071.3918
2581,34.126554,3.618,65,600,65518.972,-33924.126,-45795.538,881.18747,258.67779,290.05191,6.02E-05,0.10068652,614.01439,1152.622
2580,34.122576,1.616,65,600,65616.949,-33909.365,-45797.347,880.11381,261.37755,290.0469,5.96E-05,0.10228277,615.31646,1158.5623
2564,34.006972,25.62,65,-600,60296.899,-26802.117,-44410.168,853.58401,84.921461,290.03962,0.000182147,0.097580423,761.39872,936.46997
2588,34.170798,16.62,65,810,66428.974,-35205.884,-46051.232,858.76797,99.999937,290.06234,0.000154593,0.097273759,752.77584,960.21406
2571,34.055103,5.621,65,0,62931.226,-30529.348,-45144.358,873.34591,254.69636,290.11113,6.16E-05,0.10450109,608.82707,1134.8194
2584,34.145437,25.617,65,600,65264.469,-33893.495,-45797.963,854.34012,80.724571,290.01893,0.000191393,0.095374878,768.46082,936.6806
2594,34.212452,25.621,90,-1070,82548.2,-26212.776,-43869.465,857.87247,59.957509,290.11054,0.000261956,0.10423957,794.36881,917.97463
2590,34.18959,1.618,90,-1070,83025.713,-26342.658,-43885.006,882.0707,278.64231,290.05292,5.60E-05,0.10306896,604.03087,1178.8075
2599,34.245959,25.62,90,-700,83665.056,-28149.247,-44235.141,862.9553,91.718661,290.07292,0.000169448,0.10022317,769.41214,959.56766
2591,34.193569,3.616,90,-1070,82288.351,-25738.968,-43762.936,876.50297,214.42502,289.99908,7.25E-05,0.10141769,654.0113,1095.9584
2596,34.227076,3.62,90,-700,83989.99,-28273.414,-44259.44,879.38971,217.28715,290.05052,7.16E-05,0.10204937,661.94261,1110.4614
2583,34.137291,16.62,65,600,65470.374,-33802.261,-45775.145,861.5418,125.15257,290.03812,0.000124537,0.10087792,735.80503,994.11416
2576,34.093047,3.618,65,300,64024.025,-32099.65,-45450.13,878.73238,256.65078,290.05013,6.07E-05,0.10225175,624.88256,1155.4205
2582,34.131088,9.626,65,600,65395.544,-33814.143,-45775.556,870.26328,174.20131,290.0061,8.91E-05,0.10036549,687.24529,1047.2295
2574,34.077036,30.613,65,0,62930.198,-30523.139,-45137.204,854.43558,125.86788,290.10322,0.000122753,0.097239473,723.16707,983.4895
2598,34.237813,16.621,90,-700,84129.741,-28257.749,-44268.362,869.72458,156.75386,290.07029,9.91E-05,0.10037312,712.69904,1036.5333
2589,34.178945,25.618,65,810,66547.139,-35331.367,-46092.552,853.89716,57.109347,290.05166,0.000270541,0.096464852,791.36805,908.51074
2586,34.160061,3.618,65,810,66306.903,-35042.781,-46030.14,879.00945,243.54007,290.04841,6.39E-05,0.10157516,634.62019,1137.1576
2602,34.265117,9.626,90,-300,85777.684,-30568.325,-44716.269,882.09539,230.21755,290.09358,6.76E-05,0.10173422,651.22099,1127.4255
2595,34.223097,1.616,90,-700,84141.746,-28387.508,-44293.483,886.25148,289.56885,290.09648,5.38E-05,0.10317777,595.72442,1197.5483
2587,34.164596,9.625,65,810,66458.371,-35050.758,-46027.097,867.25169,151.48683,289.98691,0.000102356,0.10014799,714.66983,1028.31
2600,34.256605,1.615,90,-300,85688.628,-30390.544,-44665.574,884.3017,240.45223,289.9757,6.48E-05,0.10227369,645.10904,1143.9718
2605,34.290112,1.616,90,0,86994.287,-32170.203,-45025.001,885.6136,247.82499,290.03964,6.29E-05,0.10274694,633.85842,1144.8689
2585,34.156083,1.618,65,810,66305.464,-34816.526,-45980.35,879.7959,251.91844,290.05274,6.19E-05,0.10269846,630.60907,1149.8758
2604,34.279466,25.618,90,-300,85770.078,-30460.768,-44687.036,865.16547,125.49535,290.03349,0.000123948,0.10122681,734.20426,992.77554
2597,34.23161,9.624,90,-700,84364.509,-28318.722,-44272.515,876.17478,208.23412,290.11818,7.49E-05,0.10247115,658.61038,1089.5916
2593,34.204306,16.621,90,-1070,82745.676,-26403.632,-43896.313,861.50414,98.749586,290.06153,0.000157493,0.099675349,762.19701,966.34845
2608,34.30649,21.614,90,0,86991.902,-32183.565,-45044.202,868.0818,163.52587,290.00057,9.49E-05,0.099740579,701.62781,1040.0692
2592,34.198103,9.624,90,-1070,82496.148,-26314.741,-43878.839,870.14947,175.85284,289.99728,8.83E-05,0.10026884,691.84492,1055.2359
2601,34.260583,3.619,90,-300,85723.247,-30511.463,-44699.905,884.80342,228.44917,290.08508,6.82E-05,0.10192178,882.06025,882.06096
2614,34.350917,25.618,90,300,88262.408,-33949.822,-45377.069,858.08863,106.18744,290.03797,0.000146115,0.099661727,745.96931,964.67716
2611,34.332034,3.617,90,300,88278.238,-33942.545,-45371.519,879.76066,238.59608,290.04399,6.52E-05,0.1020305,641.17773,1135.994
2613,34.342771,16.62,90,300,88396.814,-33938.721,-45382.702,866.61946,151.05199,290.04898,0.000102775,0.10028196,714.76641,1027.6679
2609,34.316023,30.614,90,0,86987.667,-32185.251,-45028.743,860.36019,111.1588,290.03484,0.00013955,0.099558482,742.22879,972.03383
2607,34.299181,13.607,90,0,87010.034,-32173.903,-45025.865,874.87778,181.945,290.00651,8.54E-05,0.10049939,692.11135,1068.4644
2616,34.365541,3.618,90,700,89981.032,-36249.834,-45826.456,877.10298,233.55306,290.00881,6.68E-05,0.10246438,633.95929,1115.5155
2615,34.361563,1.615,90,700,90323.03,-36300.611,-45827.607,881.70644,279.50028,289.98976,5.59E-05,0.103438,591.29138,1165.6985
2606,34.29409,5.621,90,0,86999.714,-32175.26,-45024.549,879.78197,221.4124,289.96155,7.03E-05,0.10179647,648.35917,1105.2873
2617,34.370076,9.624,90,700,89784.87,-35897.273,-45761.412,870.78287,200.81768,289.98424,7.74E-05,0.1007667,670.30803,1083.8839
2626,34.432556,3.62,120,-1380,106961.36,-27126.433,-43512.175,864.52145,200.75222,290.01966,7.76E-05,0.10112973,665.23475,1080.4521
2629,34.451439,25.619,120,-1380,106443.96,-26006.545,-43303.023,843.86102,70.435263,290.06484,0.000220445,0.098794586,770.37846,916.06599
2618,34.376279,16.619,90,700,89953.197,-36308.628,-45855.483,860.80577,120.26345,290.05233,0.000129098,0.1001674,733.02857,980.99163
2627,34.43709,9.624,120,-1380,106765.69,-26479.818,-43393.682,854.32087,158.14695,290.0063,9.80E-05,0.098401641,687.52509,1015.0406
2603,34.271321,16.618,90,-300,85612.688,-30349.059,-44679.512,872.15485,184.66062,290.05823,8.42E-05,0.10110007,682.49426,1065.5158
2623,34.409786,16.621,90,1070,91604.269,-38390.403,-46247.063,853.31122,112.32703,289.99853,0.000138178,0.099698433,738.8941,971.33822
2630,34.462084,1.617,120,-1000,107374.18,-28498.231,-43782.753,863.39502,222.84188,290.05985,7.00E-05,0.10212685,644.87243,1105.6932
2635,34.495592,1.617,120,-500,107374.18,-31291.783,-44332.049,869.63933,245.60861,289.96951,6.34E-05,0.10208537,617.7235,1123.5391
2625,34.428577,1.617,120,-1380,107200.28,-26801.625,-43457.945,864.64554,209.36094,290.1226,7.44E-05,0.101863,647.68842,1077.5843
2632,34.470597,9.626,120,-1000,107374.18,-28861.44,-43857.212,853.19837,161.12372,290.02327,9.64E-05,0.10065962,684.7225,1017.1361
2610,34.328056,1.617,90,300,88379.587,-33829.684,-45357.128,884.46172,286.97689,290.049,5.43E-05,0.10274772,589.92697,1185.6993
2612,34.336568,9.625,90,300,88195.678,-33784.622,-45338.997,876.21672,223.86792,290.11802,6.93E-05,0.10032977,643.05959,1104.0818
2638,34.510307,16.621,120,-500,107374.18,-31525.85,-44386.198,864.3257,154.15518,290.03145,0.000100673,0.10007134,707.97302,1025.0977
2642,34.538167,13.611,120,0,107374.18,-34106.346,-44871.314,878.14395,181.84941,290.02712,8.56E-05,0.10160193,698.76003,1075.9167
2628,34.443294,16.618,120,-1380,106602.09,-25839.948,-43245.75,848.18327,115.52895,290.05565,0.000134247,0.099318317,727.93979,966.60566
2619,34.384425,25.618,90,700,90255.313,-36250.985,-45838.544,853.86315,93.23285,289.9939,0.000166217,0.098903561,758.55443,950.27386
2644,34.555009,30.617,120,0,107374.18,-34117.982,-44886.321,864.25955,123.63061,290.0277,0.000125458,0.099446589,732.67469,988.12328
2641,34.533076,5.625,120,0,107374.18,-34099.809,-44868.888,888.09781,239.82886,290.0256,6.50E-05,0.10297384,643.99016,1141.3533
2620,34.39507,1.619,90,1070,91043.989,-37699.013,-46105.997,875.55056,243.66007,290.04804,6.39E-05,0.10195456,633.76968,1137.594
2639,34.518452,25.623,120,-500,107374.18,-31699.067,-44423.325,867.60326,117.84991,290.00003,0.000131732,0.10006838,741.71927,984.30093
2640,34.529098,1.62,120,0,107374.18,-34103.51,-44877.563,891.27811,278.93866,290.02275,5.61E-05,0.10521188,605.21603,1183.5718
2621,34.399048,3.618,90,1070,91471.425,-38220.762,-46211.252,869.76783,176.99342,290.12129,8.79E-05,0.10159963,690.05538,1056.1971
2649,34.589905,25.618,120,500,107374.18,-36985.832,-45433.15,862.81011,127.16574,290.06202,0.000122553,0.10147541,728.63464,990.94112
2622,34.403584,9.623,90,1070,91129.632,-37779.311,-46120.387,861.8186,168.33615,290.01844,9.24E-05,0.10085528,684.40977,1031.5094
2624,34.417932,25.617,90,1070,91791.755,-38373.299,-46240.279,845.00807,61.747859,290.08462,0.000251122,0.099305959,781.06882,908.97158
2643,34.545476,21.618,120,0,107374.18,-34110.293,-44892.159,870.58836,144.3603,290.04929,0.000107666,0.1009112,724.43587,1023.0591
2648,34.581757,16.623,120,500,107374.18,-36693.505,-45376.247,866.65057,163.2311,289.989,9.52E-05,0.10062789,695.65012,1032.3499
2652,34.609063,9.625,120,1000,107374.18,-39663.856,-45946.841,874.4182,168.35624,290.05068,9.23E-05,0.10067545,705.39164,1054.5276
2646,34.57102,3.624,120,500,107374.18,-36490.356,-45338.873,883.36715,239.20274,290.03101,6.51E-05,0.10285722,634.29268,1127.9093
2636,34.49957,3.619,120,-500,107374.18,-31393.172,-44347.139,875.79949,267.21809,289.99566,5.83E-05,0.10161791,596.67897,1147.7554
2633,34.4768,16.622,120,-1000,107374.18,-28933.103,-43859.309,847.05559,145.18775,290.13747,0.000106885,0.099803466,697.91529,999.08471
2650,34.60055,1.617,120,1000,107374.18,-39833.99,-45973.525,881.8128,242.65328,289.9653,6.44E-05,0.1043845,630.91995,1132.0295
2637,34.504105,9.624,120,-500,107374.18,-31280.148,-44334.804,867.75017,188.52632,289.98764,8.26E-05,0.10102298,674.95266,1065.5827
2634,34.484946,25.618,120,-1000,107374.18,-28553.654,-43809.601,846.42089,99.025431,290.05273,0.000156713,0.09968448,741.85334,947.16686
2631,34.466062,3.619,120,-1000,107374.18,-29242.246,-43932.124,864.4173,233.78699,290.03817,6.69E-05,0.10123999,621.45915,1108.8035
2647,34.575556,9.625,120,500,107374.18,-36862.323,-45403.383,874.28059,191.84619,290.06204,8.11E-05,0.10184658,674.70576,1069.3245
2653,34.615266,16.621,120,1000,107374.18,-39644.368,-45965.754,868.14202,121.82873,289.87381,0.000127379,0.09981379,738.3029,990.29306
2654,34.623413,25.617,120,1000,107374.18,-39613.901,-45952.145,861.73189,99.534298,290.00115,0.000155784,0.099094219,761.69851,967.54391
2656,34.638036,3.619,120,1380,107374.18,-41773.919,-46356.963,883.68106,232.1421,290.01465,6.71E-05,0.10216584,643.86867,1122.4748
2659,34.656919,25.618,120,1380,107374.18,-41913.669,-46395.94,860.68809,57.080772,289.94617,0.000271709,0.099444234,799.21961,917.48746
2645,34.567042,1.618,120,500,107374.18,-36618.059,-45376.082,883.27521,249.73896,290.01946,6.24E-05,0.10185413,624.7667,1141.4757
2660,34.667566,1.615,40,-550,36029.621,-25676.185,-44631.531,884.79045,247.89077,289.96437,6.29E-05,0.10299225,631.4921,1141.9927
2666,34.702826,3.617,40,-400,36846.205,-26564.143,-44816.754,893.95579,269.85139,290.06764,5.78E-05,0.10299326,619.34355,1174.111
2651,34.604529,3.619,120,1000,107374.18,-39571.389,-45934.013,883.63354,241.67952,290.01958,6.45E-05,0.10262347,638.88244,1136.7539
2664,34.689588,20.626,40,-550,35945.5,-25876.168,-44674.948,866.56587,69.977654,289.96193,0.000221608,0.099535849,792.03016,936.20216
2667,34.707361,9.625,40,-400,36707.278,-26546.628,-44806.557,879.99221,170.24335,290.04051,9.12E-05,0.10021541,705.75606,1058.0419
2663,34.681999,14.618,40,-550,36269.897,-25851.293,-44670.097,869.39054,116.96212,290.02945,0.000132512,0.099199135,746.39539,989.61471
2669,34.721709,25.617,40,-400,36456.6,-26602.791,-44815.644,868.55228,79.381274,289.97537,0.0001955,0.10024216,785.67197,949.30783
2673,34.74707,16.622,40,-200,37495.205,-27805.731,-45015.586,880.01993,170.58075,289.60902,9.13E-05,0.10257932,707.92651,1059.9725
2672,34.740867,9.626,40,-200,37673.808,-27817.079,-45038.816,888.49759,216.26022,289.94643,7.27E-05,0.10407294,661.07154,1108.0497
2655,34.634058,1.615,120,1380,107374.18,-42314.047,-46475.457,881.92937,224.72326,289.97776,6.95E-05,0.1029535,654.99056,1122.9185
2668,34.713564,16.618,40,-400,36508.487,-26735.264,-44834.146,873.7479,122.28364,290.00796,0.00012746,0.10164122,749.94496,1003.2066
2658,34.648773,16.621,120,1380,107374.18,-41261.298,-46280.942,865.41826,93.428771,290.02509,0.000166175,0.099202417,770.6402,964.38
2662,34.676077,8.615,40,-550,36200.783,-25910.622,-44665.533,876.85715,172.04592,290.04771,9.11E-05,0.10175366,703.96503,1059.9845
2674,34.755216,25.618,40,-200,37481.801,-27802.319,-45014.353,869.90461,116.07542,289.79245,0.000133669,0.099998096,751.10138,991.7067
2675,34.765862,1.618,40,0,38393.32,-28855.6,-45222.847,892.85012,258.09127,289.71269,6.05E-05,0.10339297,624.71878,1157.7762
2661,34.671543,3.619,40,-550,36278.367,-25887.803,-44672.523,885.5547,251.38547,290.09351,6.21E-05,0.10250579,627.58461,1146.0417
2678,34.782239,21.615,40,0,38428.391,-28850.297,-45218.941,874.05821,152.79267,289.5207,0.000102083,0.10313384,717.029,1034.0316
2682,34.812318,9.627,40,200,39217.182,-29976.229,-45476.526,875.94461,177.70465,290.06201,8.75E-05,0.10132305,692.70184,1060.5204
2657,34.64257,9.625,120,1380,107374.18,-41700.529,-46348.37,872.67968,141.92275,290.05455,0.000109401,0.10009156,722.91851,1016.7684
2686,34.841291,3.619,40,400,40219.976,-31148.456,-45693.079,877.69203,256.675,289.985,6.08E-05,0.10332405,612.03268,1140.6744
2665,34.698848,1.616,40,-400,36836.79,-26648.347,-44825.018,893.91475,279.49838,290.07096,5.58E-05,0.10319609,609.28724,1185.2481
2683,34.818522,16.619,40,200,39463.172,-30010.93,-45471.963,865.57518,141.47719,290.00827,0.000109646,0.099865835,716.33239,1007.9302
2680,34.803806,1.618,40,200,39234.738,-29955.383,-45467.193,890.08863,266.4482,289.98963,5.85E-05,0.10325267,618.67796,1166.8675
2676,34.769841,5.62,40,0,38386.577,-28835.619,-45219.146,889.57974,232.81419,289.7234,6.74E-05,0.10388189,658.53756,1141.0079
2684,34.826666,25.621,40,200,39305.702,-29891.737,-45452.515,859.01973,118.88315,290.00876,0.000130569,0.10005813,736.10471,982.63267
2679,34.791773,30.614,40,0,38515.431,-28855.929,-45218.201,866.50683,114.27042,289.97227,0.000135973,0.098994846,748.14677,984.97444
2688,34.852029,16.619,40,400,40379.707,-31082.59,-45677.168,858.24672,105.37169,289.96483,0.000147857,0.10097894,751.49117,969.1856
2685,34.837312,1.617,40,400,40194.854,-31045.011,-45680.539,879.986,256.11397,289.99635,6.09E-05,0.10299985,620.03073,1151.5046
2681,34.807784,3.619,40,200,39406.434,-29956.165,-45466.453,889.06925,273.80299,290.04979,5.70E-05,0.10322862,610.51556,1174.9693
2692,34.879333,8.613,40,550,40599.631,-31865.131,-45837.886,862.28873,172.85441,290.01846,9.00E-05,0.10020555,689.35921,1047.5095
2691,34.874798,3.62,40,550,40944.052,-31967.384,-45842.203,867.84005,185.57015,289.94617,8.38E-05,0.10132702,682.13509,1066.8447
2670,34.732355,1.616,40,-200,37651.565,-28571.167,-45207.634,895.41013,285.30967,290.07957,5.47E-05,0.10408229,614.27306,1205.6562
2689,34.860175,25.617,40,400,40158.879,-30954.435,-45661.914,850.19727,69.361578,290.02635,0.000223239,0.098638852,775.83715,919.97093
2694,34.892845,20.624,40,550,40671.87,-31971.372,-45860.253,847.70334,63.059075,290.03965,0.000246111,0.099119641,781.16911,912.99251
2677,34.774931,13.605,40,0,38417.783,-28856.34,-45220.914,880.84508,182.93023,289.68837,8.51E-05,0.10209275,697.73375,1075.8016
2701,34.939588,3.621,65,-600,60584.293,-27397.831,-44518.629,862.18609,213.71274,290.03728,7.28E-05,0.10103418,651.58349,1092.9418
2693,34.885255,14.619,40,550,40949.726,-31980.376,-45855.278,852.44489,118.51575,290.02483,0.000130769,0.099187141,728.64415,974.25484
2696,34.906081,3.618,65,-810,59509.791,-25874.483,-44219.271,866.14305,195.80409,289.99762,7.97E-05,0.10265002,663.63946,1067.3908
2704,34.958472,25.618,65,-600,60275.395,-27131.611,-44467.071,838.75445,86.657055,290.00755,0.000178986,0.098752934,751.25403,930.24092
2695,34.902102,1.619,65,-810,59588.568,-26531.211,-44354.539,871.37709,273.95477,290.00765,5.68E-05,0.10187376,593.67129,1163.763
2687,34.845825,9.624,40,400,40121.053,-31132.833,-45691.805,865.46669,168.27477,289.95876,9.22E-05,0.10036855,689.63299,1036.5185
2707,34.97763,9.624,65,-300,61373.58,-28897.209,-44818.111,853.31908,187.48237,290.0041,8.30E-05,0.10123951,658.31191,1044.8699
2690,34.870821,1.614,40,550,40538.288,-31876.972,-45849.933,875.93406,274.41225,289.99851,5.68E-05,0.10186247,591.05788,1159.1643
2702,34.944123,9.624,65,-600,60230.087,-27229.383,-44488.944,855.41909,193.98806,290.08254,8.00E-05,0.10063975,661.11615,1062.4394
2712,35.011693,13.607,65,0,62727.747,-30506.899,-45138.438,846.23169,185.20491,290.06598,8.61E-05,0.099319014,648.46616,1040.3419
2699,34.924965,25.619,65,-810,58600.901,-26079.728,-44279.916,842.51759,55.140941,289.98729,0.000280146,0.09685573,781.76607,895.56727
2705,34.969118,1.616,65,-300,61325.927,-28781.717,-44791.386,859.23665,239.95456,290.032,6.48E-05,0.10110756,609.35353,1103.2828
2697,34.910616,9.627,65,-810,59410.827,-26204.224,-44287.81,853.49407,151.95678,289.97093,0.000102175,0.10022137,694.62406,1009.1133
2709,34.991979,25.618,65,-300,61438.295,-28833.563,-44808.202,841.28266,121.44657,290.01906,0.000127557,0.098825852,713.17304,964.09969
2717,35.049081,9.626,65,300,63956.391,-32151.866,-45454.365,845.77742,188.40194,289.95205,8.23E-05,0.099747641,656.14421,1047.078
2715,35.040569,1.615,65,300,63974.235,-32155.073,-45450.172,855.61829,267.19925,289.9903,5.83E-05,0.10171652,582.39301,1137.6777
2714,35.028536,30.612,65,0,62768.328,-30528.936,-45141.151,832.86764,107.13856,289.9952,0.000144694,0.098628677,720.27373,940.84748
2720,35.074076,1.615,65,600,65854.225,-34001.339,-45796.154,851.54056,231.27405,289.94838,6.72E-05,0.10127774,621.22825,1101.2364
2700,34.935611,1.614,65,-600,59893.107,-27111.63,-44477.555,862.14023,230.6674,290.02389,6.76E-05,0.10303328,631.66479,1105.7191
2718,35.055284,16.62,65,300,64127.183,-32199.724,-45459.052,840.52255,159.63442,290.01728,9.71E-05,0.098546842,677.69729,1006.9088
2698,34.916818,16.622,65,-810,58910.909,-26150.035,-44282.794,847.30756,101.27901,290.11636,0.000152848,0.09861346,741.32419,951.34247
2706,34.973096,3.619,65,-300,61640.417,-28928.497,-44817.412,860.74265,230.5215,289.96089,6.74E-05,0.10111301,622.97194,1098.0382
2708,34.983834,16.619,65,-300,61534.628,-28770.575,-44813.876,846.34025,157.18168,289.98309,9.86E-05,0.099249787,686.05776,1010.3564
2725,35.107583,1.615,65,810,66804.026,-35041.342,-45998.194,850.38054,222.27254,289.9292,6.99E-05,0.10101172,621.20802,1078.1758
2721,35.078054,3.62,65,600,65125.418,-33693.389,-45761.782,852.3924,213.3217,289.96438,7.28E-05,0.10028038,631.72649,1071.0311
2726,35.111561,3.618,65,810,66109.714,-35058.775,-46023.685,852.25114,216.32374,289.96731,7.20E-05,0.10096895,626.97175,1074.2606
2703,34.950326,16.621,65,-600,60200.237,-27262.439,-44495.646,846.41006,128.97292,289.88126,0.000120072,0.098804059,711.12608,977.99513
2724,35.096938,25.618,65,600,65490.726,-33884.203,-45788.877,833.31301,84.073995,290.15187,0.000183757,0.096862736,745.47151,919.25576
2711,35.006603,5.621,65,0,62742.754,-30522.317,-45134.778,857.82218,224.56495,289.99741,6.92E-05,0.10056012,634.15711,1097.8025
2713,35.019003,21.613,65,0,62761.626,-30531.773,-45134.614,839.67651,137.42335,290.01439,0.000112773,0.099031092,696.49112,979.65029
2723,35.088791,16.621,65,600,65268.581,-33821.174,-45773.048,836.4751,128.38555,289.95185,0.000120401,0.096937358,696.91171,962.66405
2734,35.163952,25.619,90,-1070,83196.465,-26383.691,-43877.523,823.85308,64.530048,290.01331,0.000239307,0.09697849,758.10095,890.30309
2710,35.002625,1.617,65,0,62738.807,-30523.18,-45130.914,860.59181,250.08059,289.97805,6.21E-05,0.10042564,612.01067,1129.0196
2716,35.044547,3.619,65,300,63993.189,-32151.249,-45466.453,852.99207,226.28575,289.97227,6.87E-05,0.10063116,621.57752,1087.0386
2727,35.116096,9.623,65,810,66481.56,-35199.306,-46046.874,841.49614,135.57483,289.98745,0.000114268,0.099056027,705.83535,986.97273
2729,35.130445,25.618,65,810,66198.606,-35084.184,-46028.331,831.42385,62.557981,289.9609,0.000247221,0.098152094,767.10473,897.29931
2732,35.149603,9.625,90,-1070,81849.898,-26094.941,-43845.453,839.53407,135.95983,290.00249,0.000114092,0.099548781,699.79158,979.40034
2722,35.082589,9.624,65,600,65533.156,-33900.484,-45783.162,843.5009,157.63102,289.99246,9.82E-05,0.098486751,681.89826,1005.0209
2736,35.178576,3.618,90,-700,83818.498,-28339.897,-44276.914,848.31763,240.89319,290.0159,6.47E-05,0.10225506,604.27564,1103.7648
2731,35.145069,3.618,90,-1070,82759.409,-26278.889,-43864.079,850.74238,230.42415,289.98534,6.75E-05,0.10071378,621.87202,1100.2492
2719,35.06343,25.619,65,300,64253.53,-32253.625,-45468.098,834.10098,117.81974,289.9983,0.000132434,0.10088459,714.62983,957.88532
2737,35.183111,9.623,90,-700,83228.904,-28244.428,-44263.017,837.46565,162.98419,289.95867,9.49E-05,0.098088131,673.57999,1011.3897
2730,35.141091,1.614,90,-1070,81976.533,-25882.459,-43794.101,850.54042,225.08645,289.97632,6.90E-05,0.1005486,618.85832,1084.2225
2739,35.197459,25.619,90,-700,84113.295,-28365.676,-44270.829,824.66202,83.752789,289.97988,0.000184266,0.096311486,737.51234,910.57856
2738,35.189313,16.622,90,-700,84229.98,-28527.586,-44311.41,830.22948,119.8467,289.97579,0.000129125,0.098042547,703.66001,950.55211
2728,35.122298,16.621,65,810,65648.238,-34948.669,-46008.308,836.11912,105.412,289.98337,0.000146818,0.097950848,729.90231,948.34012
2742,35.216617,9.624,90,-300,85622.638,-30477.954,-44689.462,838.43496,199.55251,289.93796,7.78E-05,0.099723226,640.28704,1053.0968
2735,35.174598,1.615,90,-700,83923.178,-28181.728,-44239.993,849.44737,259.53153,289.98026,6.02E-05,0.10010129,593.94588,1130.4077
2746,35.245591,5.619,90,0,86891.622,-32184.306,-45014.805,842.75031,222.79876,289.90877,7.02E-05,0.09898014,617.76792,1081.9694
2740,35.208104,1.618,90,-300,85665.645,-30489.631,-44677.251,847.55263,257.85257,289.81532,6.04E-05,0.10096759,593.10735,1128.4785
2747,35.250681,13.608,90,0,86892.485,-32180.153,-45028.373,830.88723,165.89141,289.97543,9.36E-05,0.09869639,656.95166,1002.6443
2733,35.155806,16.619,90,-1070,83095.609,-26360.708,-43870.904,831.60574,91.043458,289.99115,0.000169806,0.097373295,737.93594,926.59942
2671,34.736333,3.619,40,-200,37995.286,-28361.111,-45157.556,881.46406,24.530585,290.02628,0.000610025,0.065024564,1003.2527,1055.8483
2750,35.282764,1.618,90,300,88305.497,-33801.808,-45335.42,843.30149,235.2087,289.9535,6.61E-05,0.10091172,599.40346,1085.0309
2745,35.241612,1.619,90,0,86876.862,-32181.016,-45025.988,845.22762,252.65911,289.95276,6.15E-05,0.10045189,584.48783,1106.9162
2743,35.22282,16.621,90,-300,85612.647,-30594.762,-44713.473,830.02793,143.90158,289.94913,0.00010748,0.097837052,686.13464,984.81485
2748,35.25799,21.615,90,0,86839.077,-32149.44,-45021.753,831.9413,121.98479,289.91029,0.000126714,0.097210604,709.04085,960.63592
2741,35.212084,3.615,90,-300,85367.312,-30383.636,-44678.402,847.40895,245.88742,289.98824,6.33E-05,0.10201691,603.22396,1111.4932
2751,35.286742,3.618,90,300,88117.764,-33903.732,-45356.142,842.45786,223.27907,289.95908,6.95E-05,0.099740383,613.46534,1073.3932
2749,35.267523,30.404,90,0,86883.522,-32185.169,-45021.753,824.18044,80.939894,289.98857,0.000191585,0.09702387,739.16861,906.9021
2744,35.230967,25.617,90,-300,85689.204,-30513.19,-44697.192,824.1256,109.37152,289.93362,0.000141419,0.09802063,709.68049,935.44072
2752,35.291276,9.628,90,300,88170.927,-33802.219,-45328.019,836.1921,192.48043,289.9985,8.05E-05,0.098855677,644.89658,1042.2145


==> anc/data_He-4_2mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
21,17.779057,5.601,15,100,12337.531,-24340.033,-44803.926,1100.1453,279.66485,289.95356,5.68E-05,0.11555429,810.35823,1386.2781
6,17.669732,3.599,15,-200,18304.655,-32829.44,-46456.831,1165.463,277.02693,289.93758,5.74E-05,0.11510528,883.64924,1454.2699
26,17.816981,3.599,15,200,10324.712,-21253.579,-44199.782,1104.8659,283.47254,290.1402,5.63E-05,0.11172697,808.47291,1396.5877
30,17.846486,1.601,15,290,8756.2622,-18850.99,-43731.77,1098.9523,278.62406,290.10106,5.70E-05,0.1149672,824.85908,1402.3429
11,17.703209,5.599,15,-100,16402.393,-30231.593,-45965.836,1151.314,254.23472,290.13034,6.58E-05,0.1321468,891.08775,1419.8011
10,17.699237,1.599,15,-100,15952.473,-30219.547,-45964.356,1150.4227,301.73636,290.1009,5.23E-05,0.11102037,842.89138,1469.2803
3,17.646977,16.6,15,-290,19022.562,-35623.489,-47019.737,1147.3094,104.44864,289.99057,0.000151633,0.11318325,1033.6353,1249.8495
14,17.725131,30.599,15,-100,16399.967,-30172.799,-45939.029,1082.34,117.13991,290.01464,0.000135115,0.11303161,965.59747,1209.2106
16,17.741133,5.599,15,0,14385.38,-27289.246,-45378.344,1101.055,258.07782,290.11154,6.14E-05,0.11388981,844.44175,1378.2754
2,17.640782,9.599,15,-290,19065.116,-35695.851,-47048.353,1161.6257,172.59308,290.01621,9.21E-05,0.1159214,982.78286,1339.7222
22,17.784142,13.599,15,100,12395.749,-24391.879,-44810.463,1086.714,193.80343,290.10555,8.18E-05,0.11366573,889.34081,1287.942
23,17.791448,21.6,15,100,12413.511,-24414.903,-44818.275,1082.15,151.07211,289.92735,0.000104871,0.11321104,926.44512,1238.171
9,17.688597,25.6,15,-200,18595.461,-33338.567,-46558.427,1137.9947,94.633027,290.05819,0.000168052,0.11447484,1035.3499,1229.7916
15,17.73716,1.6,15,0,14381.186,-27290.191,-45369.956,1105.0504,286.86792,289.94181,5.53E-05,0.1142415,805.41786,1395.5922
7,17.674261,9.599,15,-200,18744.625,-33609.596,-46619.523,1154.6694,191.38305,289.96283,8.28E-05,0.11357664,950.44183,1344.8208
28,17.827706,16.599,15,200,10420.633,-21524.937,-44249.449,1084.6641,146.76794,290.02801,0.000107514,0.11058983,932.49525,1236.3936
1,17.636252,3.599,15,-290,20300.413,-35492.291,-46980.554,1177.267,258.39219,290.05307,6.16E-05,0.11568792,907.08482,1439.3596
8,17.680456,16.6,15,-200,18543.286,-33290.421,-46549.381,1144.6987,149.69331,290.15834,0.000105765,0.11325964,986.02666,1295.3168
29,17.835846,25.599,15,200,10491.844,-21560.091,-44258.042,1075.6009,105.77493,290.00953,0.000149279,0.11146911,963.11991,1181.5468
31,17.85046,3.599,15,290,8794.5813,-18811.355,-43697.686,1101.7227,245.40304,289.97963,6.44E-05,0.1116057,841.21715,1348.197
0,17.632279,1.599,15,-290,20483.867,-35869.356,-47054.027,1191.8477,297.22932,290.0608,5.38E-05,0.11848095,883.98597,1496.6807
17,17.746218,13.599,15,0,14357.627,-27274.938,-45378.508,1092.2767,206.41618,290.09814,7.68E-05,0.11424733,880.15441,1305.4213
13,17.715602,21.6,15,-100,16383.028,-30184.27,-45948.485,1111.1382,158.73054,290.01259,9.96E-05,0.11061935,947.19368,1275.2407
18,17.753525,21.6,15,0,14374.608,-27278.761,-45370.491,1083.2732,164.23136,290.02052,9.62E-05,0.11131036,913.4983,1254.1381
5,17.665758,1.6,15,-200,18289.319,-32914.672,-46455.475,1168.7311,302.99775,289.83867,5.23E-05,0.11388642,851.92665,1477.3057
20,17.775083,1.599,15,100,12307.065,-24252.088,-44779.134,1103.2504,307.56177,289.94531,5.17E-05,0.1139143,792.03996,1429.4752
32,17.854989,9.599,15,290,9041.9283,-19221.929,-43798.253,1089.9298,169.44241,290.10869,9.35E-05,0.11161969,918.55996,1269.1471
4,17.655118,25.6,15,-290,19139.369,-35740.708,-47031.331,1138.1347,59.029506,290.00317,0.000268424,0.11370242,1077.1429,1198.2914
24,17.800977,30.6,15,100,12351.756,-24351.956,-44804.132,1073.6731,124.24385,290.0131,0.000127183,0.11128791,940.09293,1195.6747
19,17.763054,30.599,15,0,14378.884,-27288.67,-45390.226,1082.4814,139.00435,290.05134,0.000114515,0.11433402,930.85874,1216.6261
12,17.708295,13.6,15,-100,16357.578,-30168.688,-45935.246,1139.1334,195.17182,290.08255,8.23E-05,0.11639102,940.15041,1344.5971
27,17.82151,9.601,15,200,10316.818,-21258.307,-44205.086,1088.1933,199.62685,290.00469,7.93E-05,0.11019777,883.04903,1298.0318
34,17.869325,25.601,15,290,10115.314,-18906.166,-43711.172,1079.6141,62.528922,290.00188,0.000254183,0.11021491,1010.3106,1141.0429
25,17.813007,1.599,15,200,11331.861,-21622.667,-44253.232,1096.0181,302.07639,290.0277,5.23E-05,0.11173617,792.52283,1418.8913
40,17.908167,1.599,25,-300,28686.454,-36551.166,-47031.414,1110.2028,301.83578,290.03549,5.28E-05,0.11720686,809.09775,1431.5285
42,17.916669,8.601,25,-300,30015.617,-36568.023,-47004.031,1099.4217,218.36941,290.07623,7.23E-05,0.11066138,872.5607,1327.2878
36,17.883939,3.599,25,-400,30280.891,-39422.265,-47586.878,1111.1425,267.08017,289.96472,5.93E-05,0.11206653,820.87288,1365.4605
38,17.893831,10.601,25,-400,30186.367,-39247.527,-47572.816,1095.5222,179.24136,289.90494,8.82E-05,0.11069453,904.78823,1275.9693
44,17.930172,20.6,25,-300,29953.862,-36493.728,-46989.394,1089.1944,132.16043,290.0362,0.000119893,0.11286651,950.77986,1224.2302
37,17.888468,6.601,25,-400,30069.807,-39313.393,-47586.507,1110.7175,226.58694,290.11507,6.99E-05,0.11335383,876.10141,1340.8784
45,17.939424,1.599,25,-150,27074.297,-32391.155,-46192.421,1104.7662,270.03472,289.88628,5.86E-05,0.11217109,822.71899,1380.2608
35,17.879965,1.599,25,-400,32056.275,-39309.405,-47524.917,1105.5308,271.0962,289.91043,5.99E-05,0.12073586,833.91033,1398.7967
33,17.861185,16.6,15,290,10061.494,-18815.179,-43699.002,1088.9414,109.0764,289.99097,0.000147243,0.1124112,970.87815,1199.3744
43,17.922587,14.6,25,-300,30086.54,-36533.609,-46998.522,1101.5892,169.69021,290.03595,9.30E-05,0.11044942,918.32373,1268.5753
39,17.900304,15.599,25,-400,30248.944,-39309.446,-47575.201,1081.5106,136.10137,289.85743,0.0001158,0.11029914,932.84426,1213.4386
41,17.91214,3.599,25,-300,30096.079,-36724.383,-47038.938,1108.9069,270.79975,290.02623,5.88E-05,0.11626248,845.84867,1406.4746
58,18.025523,16.6,25,150,21215.712,-23777.91,-44515.71,1077.5718,183.59671,290.06377,8.60E-05,0.11160462,892.94184,1271.846
59,18.033663,25.602,25,150,21166.498,-23724.625,-44507.939,1076.6798,150.02955,290.00375,0.000104637,0.10886993,923.59638,1234.9491
56,18.014799,3.6,25,150,20931.32,-23355.865,-44436.646,1108.7604,288.99252,290.02829,5.47E-05,0.11202748,805.66588,1398.8897
64,18.066311,20.6,25,300,18546.287,-19469.687,-43674.744,1074.9174,124.00132,290.0185,0.00012684,0.10821979,939.21474,1194.5226
68,18.089427,10.601,25,400,18425.821,-16583.053,-43068.216,1085.7651,178.87657,290.03533,8.85E-05,0.11175386,899.64359,1271.1544
69,18.095901,15.602,25,400,18648.746,-16851.287,-43121.049,1077.3842,137.48783,289.94423,0.000115399,0.11144383,926.38379,1210.3031
71,18.107737,3.6,40,-550,47009.089,-44885.585,-48436.355,1096.403,277.97345,290.07541,5.69E-05,0.11282053,804.35897,1378.8936
67,18.084065,6.599,25,400,18379.197,-16357.291,-43031.582,1090.6564,231.29224,290.06784,6.80E-05,0.10939553,852.53627,1330.3021
73,18.118185,14.6,40,-550,46902.725,-44529.406,-48347.423,1082.5775,164.49072,289.9998,9.64E-05,0.11194017,919.23902,1262.9226
72,18.112267,8.6,40,-550,50019.984,-45539.149,-48488.859,1086.2212,218.78859,290.03522,7.25E-05,0.11358266,862.83587,1317.3561
49,17.962262,25.601,25,-150,26358.61,-32424.335,-46213.225,1065.3605,140.7141,290.07512,0.000112033,0.1089391,909.04773,1198.2553
53,17.989269,21.599,25,0,24073.69,-27965.627,-45325.018,1075.4418,163.49581,290.04944,9.63E-05,0.10995781,901.0482,1237.7599
74,18.12577,20.599,40,-550,49962.998,-45598.313,-48513.98,1075.5446,117.62653,290.05916,0.000134129,0.11096626,954.36212,1196.5571
70,18.103764,1.6,40,-550,49364.118,-44303.726,-48256.888,1098.6486,289.69476,289.99575,5.51E-05,0.11627787,807.73617,1406.5063
66,18.079535,3.6,25,400,16731.271,-16901.735,-43181.775,1091.8938,258.08134,290.15167,6.14E-05,0.11327404,823.01246,1355.6946
75,18.135021,1.599,40,-400,46720.297,-41212.452,-47663.228,1100.7165,306.24574,290.05073,5.21E-05,0.11690154,797.10783,1427.5891
46,17.943397,3.601,25,-150,26958.024,-32198.244,-46160.187,1107.9374,253.01601,290.02748,6.24E-05,0.1109653,851.99527,1374.9037
47,17.947927,9.601,25,-150,26941.044,-32111.902,-46141.027,1102.8066,212.66449,290.02701,7.50E-05,0.11570428,878.48786,1318.2697
77,18.143523,9.6,40,-400,46463.534,-40307.265,-47467.767,1093.7907,219.07624,289.93853,7.30E-05,0.11539925,868.70325,1322.0038
61,18.048278,3.599,25,300,18133.412,-19056.976,-43593.501,1097.9285,265.94217,290.04669,5.96E-05,0.11351941,827.96388,1377.0462
48,17.954123,16.599,25,-150,26943.099,-32168.806,-46168.821,1091.7528,171.76544,290.02979,9.22E-05,0.11348333,911.92029,1266.908
55,18.010826,1.6,25,150,21228.129,-23793.575,-44514.559,1101.8289,280.04153,290.03658,5.64E-05,0.11100834,817.39483,1393.6456
57,18.019327,9.603,25,150,21227.594,-23738.974,-44504.979,1088.2468,222.84937,290.05697,7.14E-05,0.11538571,860.19742,1319.0955
51,17.976878,5.599,25,0,24066.043,-27959.213,-45333.158,1104.0735,247.77325,290.04054,6.39E-05,0.1137231,843.4354,1353.6353
76,18.138995,3.6,40,-400,46541.653,-40755.706,-47567.348,1101.0504,273.48593,289.98535,5.79E-05,0.1144403,834.31965,1402.1248
65,18.075562,1.6,25,400,16565.62,-16369.42,-43068.791,1090.6977,281.15382,290.03206,5.62E-05,0.11017434,807.27758,1388.1568
50,17.972904,1.599,25,0,24063.37,-27962.297,-45322.551,1099.674,299.23928,289.91761,5.33E-05,0.11607852,790.24393,1408.5843
60,18.044304,1.601,25,300,18136.125,-19050.274,-43578.041,1099.5363,283.45235,290.03953,5.58E-05,0.11010021,804.28492,1389.4222
54,17.998798,30.6,25,0,24067.4,-27956.376,-45332.295,1071.1512,143.70208,290.05173,0.000109926,0.11169019,928.8252,1226.1445
52,17.981962,13.599,25,0,24067.523,-27964.558,-45342.697,1086.1012,200.32462,289.94706,7.85E-05,0.1087533,878.22475,1294.5732
62,18.052808,8.6,25,300,18348.689,-19400.121,-43664.26,1085.5346,212.45697,290.27134,7.45E-05,0.11216795,873.25769,1313.4999
80,18.1685,1.6,40,-200,42451.409,-34743.505,-46392.157,1095.2252,288.06743,289.98773,5.48E-05,0.11110945,803.91482,1399.7721
81,18.172474,3.599,40,-200,42386.694,-34649.722,-46378.59,1090.1771,274.06145,290.04104,5.85E-05,0.11903012,820.99079,1385.9284
63,18.058726,14.599,25,300,18338.739,-19451.268,-43677.129,1080.5533,168.72482,290.04554,9.38E-05,0.11290936,902.65229,1250.3174
82,18.177003,9.6,40,-200,41502.434,-34761.472,-46410.577,1089.9414,228.67328,289.97433,6.93E-05,0.108852,853.88378,1330.6112
78,18.149719,16.6,40,-400,44709.157,-40745.921,-47607.517,1079.0415,164.88667,290.01347,9.55E-05,0.10949583,902.90292,1244.087
85,18.201979,1.599,40,0,38549.927,-28971.503,-45265.195,1092.8909,284.60036,290.02014,5.57E-05,0.11396368,803.46419,1388.4247
86,18.205953,5.599,40,0,38557.204,-28963.321,-45258.452,1089.785,276.9125,290.01921,5.71E-05,0.11199904,802.86949,1373.3325
79,18.157859,25.6,40,-400,46181.074,-40174.998,-47453.747,1070.8077,117.60442,290.09866,0.000133197,0.10669427,941.94164,1186.1998
87,18.211037,13.6,40,0,38546.391,-28965.624,-45262.153,1079.7127,212.04411,290.03939,7.46E-05,0.11313845,857.6059,1292.788
83,18.183199,16.6,40,-200,41624.628,-34860.971,-46446.018,1073.7069,184.72722,289.984,8.55E-05,0.11075844,883.22117,1266.7586
92,18.248406,9.599,40,200,35587.882,-23136.435,-44108.959,1074.5406,229.68226,290.11044,6.94E-05,0.11522741,838.94045,1311.6757
84,18.191339,25.599,40,-200,41561.598,-34798.764,-46424.721,1071.0238,142.5409,290.10379,0.000111438,0.11252973,922.3322,1217.2537
93,18.254601,16.599,40,200,34517.249,-22768.252,-44052.878,1065.9579,186.4288,290.07186,8.51E-05,0.11380536,873.45972,1257.8433
91,18.243876,3.6,40,200,34865.863,-23368.324,-44161.422,1079.1188,261.67121,289.72643,6.05E-05,0.11266671,812.72108,1352.7133
90,18.239903,1.6,40,200,34712.751,-23251.31,-44152.459,1088.5755,278.63092,290.02758,5.67E-05,0.11099236,804.4587,1382.7231
96,18.277356,3.599,40,400,31295.237,-17845.527,-43089.596,1078.3296,257.62699,289.95764,6.16E-05,0.11425784,814.33844,1344.0353
102,18.315365,8.599,40,550,31126.666,-13434.601,-42185.272,1067.752,213.05438,290.03741,7.44E-05,0.11351957,853.05981,1292.819
94,18.262741,25.603,40,200,34635.29,-22892.501,-44081.947,1061.9986,142.01724,290.03352,0.000111275,0.11162372,908.80282,1200.8941
88,18.218344,21.601,40,0,38558.314,-28968.05,-45261.33,1071.0978,169.60918,290.06585,9.40E-05,0.11434605,903.65248,1255.9839
95,18.273383,1.6,40,400,31021.864,-17599.043,-43054.196,1084.5526,286.10877,290.03137,5.54E-05,0.1124828,796.91321,1387.4908
89,18.227873,30.6,40,0,38559.465,-28962.869,-45259.439,1060.2949,126.45475,290.12064,0.000126305,0.11228081,925.95666,1187.6999
109,18.360957,25.599,65,-810,78267.899,-53369.226,-49589.22,1047.8549,93.514969,290.04358,0.000169078,0.11179114,945.21907,1137.8819
98,18.288081,16.6,40,400,32910.149,-17457.731,-42975.871,1059.5472,158.90061,290.0042,9.98E-05,0.11404858,896.95956,1223.9394
101,18.310836,3.6,40,550,30813.288,-13042.077,-42072.904,1074.6034,248.31185,289.93119,6.78E-05,0.1318005,814.71606,1330.4557
113,18.386297,16.6,65,-600,71492.762,-48075.905,-48619.276,1047.2558,145.52281,290.00539,0.000108633,0.1123478,896.49911,1197.3797
112,18.380101,9.6,65,-600,73905.486,-47291.226,-48402.846,1058.453,192.61998,289.92045,8.22E-05,0.11122388,861.8505,1259.695
115,18.405078,1.599,65,-300,68551.544,-39777.95,-46941.125,1064.5753,282.6629,290.08353,5.61E-05,0.11334841,769.02084,1348.4135
117,18.413581,9.6,65,-300,68311.843,-39120.275,-46812.435,1056.7344,202.39413,290.07255,7.80E-05,0.11145366,845.99277,1264.7749
110,18.371598,1.599,65,-600,74435.419,-48287.277,-48591.317,1066.8984,279.44765,289.99572,5.67E-05,0.11261252,782.15074,1363.1018
114,18.394438,25.601,65,-600,74367.867,-47898.001,-48531.988,1041.8745,117.9178,289.96219,0.000132849,0.10649153,914.34471,1158.029
97,18.281886,9.599,40,400,32965.408,-17545.018,-42990.056,1069.9118,210.06945,290.04807,7.55E-05,0.11383256,850.53344,1284.5373
105,18.338119,1.6,65,-810,74589.356,-53568.84,-49681.4,1072.8678,296.87952,289.95294,5.34E-05,0.11413917,765.53202,1379.6801
104,18.328868,20.6,40,550,27998.026,-12419.598,-42023.402,1048.3812,106.10709,289.96376,0.000148686,0.11030537,938.37938,1157.0954
99,18.296222,25.6,40,400,32885.069,-17503.492,-42998.444,1050.307,109.17676,290.05344,0.000144856,0.11131641,937.43164,1163.3259
116,18.409052,3.6,65,-300,68242.769,-39311.501,-46848.74,1063.8182,243.70217,290.03079,6.67E-05,0.12228999,819.66723,1321.8883
100,18.306862,1.599,40,550,27998.849,-12536.899,-42059.377,1069.8036,269.28118,290.0217,6.15E-05,0.12574824,795.15073,1350.1624
103,18.321283,14.6,40,550,28147.479,-12529.416,-42045.44,1059.8992,143.54338,290.08755,0.000110104,0.11140268,917.22631,1214.4707
106,18.342092,3.599,65,-810,78795.612,-54480.482,-49807.788,1071.803,252.37939,290.06576,6.27E-05,0.11212818,807.81503,1329.3567
120,18.438558,1.601,65,0,62659.743,-30619.348,-45150.937,1056.0916,260.45418,290.04706,6.08E-05,0.11348778,784.33141,1320.5575
121,18.442531,5.599,65,0,62667.514,-30633.163,-45155.254,1052.9587,231.62987,290.01245,6.82E-05,0.11170837,808.76721,1286.6267
118,18.419777,16.599,65,-300,68287.996,-39174.752,-46818.438,1043.2825,163.58251,290.03392,9.66E-05,0.1113299,871.87546,1210.8316
108,18.352817,16.599,65,-810,78157.093,-53265.04,-49583.505,1055.9728,131.92799,290.0066,0.000119757,0.11143379,913.65875,1186.9574
119,18.427917,25.601,65,-300,68270.029,-39179.933,-46819.301,1038.8861,147.82786,289.98299,0.000106767,0.11076944,886.23385,1192.3116
107,18.346622,9.599,65,-810,78555.87,-53789.01,-49651.263,1063.3265,183.68298,290.09394,8.59E-05,0.11017622,865.94946,1244.0303
124,18.464452,30.6,65,0,62651.396,-30627.612,-45163.312,1021.4054,123.79264,289.99251,0.000126967,0.10818251,897.63976,1154.1178
122,18.447615,13.599,65,0,62649.012,-30631.148,-45176.058,1042.1142,188.02561,289.96412,8.42E-05,0.11168768,852.80929,1241.3927
123,18.454922,21.601,65,0,62674.092,-30607.26,-45156.693,1030.0256,151.80262,290.00291,0.000103867,0.11059249,868.64422,1181.3962
125,18.47648,1.601,65,300,57068.295,-22216.038,-43503.952,1038.0813,261.14121,290.01022,6.04E-05,0.11123827,768.61104,1308.8839
111,18.375572,3.599,65,-600,74262.612,-47882.87,-48517.228,1065.4718,238.37217,290.02277,6.79E-05,0.11708256,818.51983,1313.46
136,18.547412,3.599,65,810,47827.404,-7414.6472,-40602.016,1038.9563,248.00401,290.0076,6.40E-05,0.1128146,778.27709,1286.6219
133,18.524656,16.601,65,600,52133.709,-14420.413,-41972.255,1026.7709,155.55249,289.91874,0.000103565,0.117783,869.88331,1192.5207
130,18.509957,1.601,65,600,51773.212,-13559.755,-41805.78,1041.6671,270.65527,290.10758,5.86E-05,0.11360903,759.20035,1316.5572
137,18.551941,9.601,65,810,48324.855,-8376.4474,-40797.436,1028.947,187.86758,290.0413,8.40E-05,0.11086512,832.85308,1220.9146
138,18.558136,16.601,65,810,48461.234,-8683.3288,-40845.581,1018.3669,135.27282,289.95006,0.000115815,0.10657488,871.3902,1151.5694
134,18.532797,25.602,65,600,51977.595,-14367.375,-41964.936,1015.8394,110.68436,290.05625,0.000142211,0.10839934,902.01099,1132.7365
135,18.543438,1.601,65,810,47562.582,-6744.8449,-40474.19,1040.0634,270.05207,290.08432,5.83E-05,0.10996124,753.34856,1309.6312
129,18.499318,25.599,65,300,56948.897,-21909.568,-43446.926,1021.073,143.15301,290.12255,0.000110462,0.11062922,871.06015,1167.8085
149,18.633236,25.6,90,-700,100308.08,-53739.749,-49243.484,1007.0323,116.584,290.0662,0.00013469,0.10814649,887.57277,1128.6697
126,18.480453,3.6,65,300,58549.631,-22229.195,-43482.449,1043.8114,273.28237,290.06713,5.76E-05,0.10892762,761.30384,1325.0194
148,18.625096,16.599,90,-700,96558.969,-52229.925,-49004.4,1013.9004,160.61169,290.00932,9.82E-05,0.11088417,845.58503,1177.3948
143,18.591617,16.601,90,-1070,104071.02,-62341.947,-50919.621,1013.257,137.35031,290.01731,0.0001145,0.10874131,870.63552,1154.9503
151,18.64785,3.599,90,-300,91990.342,-40557.983,-46667.258,1029.3829,255.14678,290.04179,6.20E-05,0.11172113,760.83061,1284.8058
140,18.576918,1.599,90,-1070,104999.17,-64189.411,-51291.054,1033.8516,272.00135,290.08279,5.85E-05,0.11360798,762.94417,1325.2074
147,18.6189,9.599,90,-700,99054.352,-51279.263,-48759.149,1021.3047,203.54697,290.09565,7.76E-05,0.11132445,816.21523,1223.0676
128,18.491178,16.602,65,300,57045.682,-22126.86,-43493.262,1026.9641,172.29365,290.08721,9.17E-05,0.11191834,852.12001,1207.4759
153,18.658574,16.599,90,-300,92258.99,-41090.545,-46768.442,1013.0155,173.19622,290.05244,9.07E-05,0.10893162,828.37224,1187.2439
154,18.666715,25.6,90,-300,92261.785,-41215.905,-46798.456,1003.7553,137.27312,290.07417,0.000114697,0.10901179,857.00511,1140.7828
127,18.484982,9.601,65,300,56979.281,-21974.282,-43465.058,1036.419,211.35108,290.13713,7.49E-05,0.11282598,818.5278,1257.0177
132,18.51846,9.601,65,600,54606.203,-13833.827,-41805.986,1032.9043,198.96629,290.07735,7.90E-05,0.10826304,824.87166,1234.694
155,18.677355,1.599,90,0,86590.164,-32270.565,-45039.967,1022.4219,263.50166,290.01544,5.98E-05,0.10976871,758.88946,1302.3631
156,18.681329,5.599,90,0,86587.533,-32263.781,-45035.116,1020.2176,238.22141,290.05003,6.64E-05,0.11174726,782.64468,1276.7089
145,18.610397,1.599,90,-700,99862.764,-52665.702,-49030.467,1028.355,266.19559,290.10987,5.95E-05,0.10974813,746.10822,1296.7403
144,18.599757,25.6,90,-1070,104408.91,-62976.27,-51036.47,1002.2109,99.012905,290.00491,0.000159099,0.11000331,903.88318,1109.2077
158,18.693721,21.599,90,0,86571.868,-32272.744,-45045.107,1005.3026,173.39826,289.96134,9.07E-05,0.10853323,826.04068,1183.232
141,18.580891,3.6,90,-1070,104569.18,-63357.078,-51121.208,1028.5106,245.21567,289.99871,6.42E-05,0.10913641,775.69807,1282.3827
131,18.513931,3.601,65,600,51951.61,-14162.787,-41935.992,1040.8166,250.78929,290.00337,6.31E-05,0.11292012,796.40765,1317.7237
150,18.643876,1.599,90,-300,91847.63,-40606.622,-46674.001,1028.4648,267.70208,290.02269,5.89E-05,0.1099854,748.78717,1304.2229
139,18.566277,25.599,65,810,48219.312,-7698.8333,-40656.288,1009.6631,90.26218,290.06166,0.000175105,0.11220444,917.13333,1103.9475
142,18.585421,9.599,90,-1070,104346.58,-62880.719,-51007.114,1023.3983,186.6775,290.06197,8.46E-05,0.10747851,826.42607,1214.1194
159,18.703249,30.6,90,0,86576.843,-32276.485,-45042.763,1003.8234,124.8843,289.97893,0.000125964,0.10809872,876.46174,1135.0736
146,18.614371,3.6,90,-700,99589.798,-52111.554,-48914.441,1033.7735,254.46521,289.96007,6.20E-05,0.11107695,777.74008,1304.4316
160,18.715278,1.599,90,300,80795.536,-23109.958,-43246.86,1028.1193,263.75452,290.03696,5.98E-05,0.11002344,761.85139,1307.4011
152,18.652379,9.599,90,-300,92418.6,-41330.862,-46805.24,1020.6072,213.93498,290.08847,7.37E-05,0.11155705,805.39911,1250.0857
162,18.723781,9.599,90,300,81183.952,-23829.222,-43379.95,1029.3427,222.13741,290.06763,7.11E-05,0.11160397,807.43735,1267.9364
161,18.719252,3.6,90,300,80925.995,-23538.827,-43332.092,1031.3073,248.80837,290.00392,6.34E-05,0.11108075,777.10673,1295.4589
166,18.75273,3.6,90,700,73018.753,-10655.771,-40804.795,1048.8383,252.5902,289.97575,6.26E-05,0.11316462,795.38062,1316.4679
163,18.729976,16.599,90,300,82275.892,-23568.101,-43296.075,1033.2278,182.96145,289.96515,8.64E-05,0.11202019,845.64979,1222.7037
170,18.782235,1.6,90,1070,66803.21,-235.46095,-38755.626,1043.6814,269.28671,290.04497,5.89E-05,0.11367159,762.67358,1316.0234
169,18.771595,25.599,90,700,73595.436,-11609.554,-40993.76,1022.8391,119.82558,290.08763,0.000132274,0.11298745,898.50994,1145.0254
164,18.738116,25.599,90,300,81277.531,-24160.279,-43448.529,1027.748,139.31624,290.06609,0.0001129,0.10892302,879.81316,1168.399
174,18.805074,25.6,90,1070,67912.539,-1762.5906,-39045.034,1019.5899,90.575942,290.05258,0.000173539,0.10797946,918.10351,1105.1995
175,18.815715,1.602,120,-1380,107374.18,-75665.007,-52927.886,1040.2831,272.03576,290.07131,5.83E-05,0.11478022,765.69529,1325.7795
168,18.763455,16.599,90,700,73475.174,-11544.511,-40989.443,1029.7247,160.21654,290.06434,9.84E-05,0.10986935,865.18267,1195.5951
172,18.790738,9.6,90,1070,67813.41,-1372.1638,-38966.216,1030.7555,187.12633,290.07812,8.42E-05,0.10997838,835.39463,1222.0801
157,18.686413,13.602,90,0,86585.683,-32270.647,-45036.966,1009.8512,188.8795,290.02383,8.35E-05,0.11011037,812.10081,1202.0507
167,18.757259,9.599,90,700,73570.767,-11785.649,-41026.24,1035.0106,205.19478,290.08439,7.77E-05,0.11713174,828.42045,1254.2361
178,18.830413,16.6,120,-1380,107374.18,-72665.535,-52343.847,1022.9814,132.20825,289.94226,0.000119032,0.10764203,888.48068,1163.2567
179,18.838553,25.6,120,-1380,107374.18,-72144.935,-52252.242,1012.9446,90.651768,290.00777,0.000174135,0.1092389,913.24327,1100.5244
182,18.857695,9.599,120,-1000,107374.18,-62939.798,-50477.141,1030.5301,191.82252,289.93161,8.25E-05,0.11169207,835.90521,1232.5695
188,18.89737,16.6,120,-500,107374.18,-48145.306,-47603.159,1016.3334,164.74576,289.92994,9.96E-05,0.11720515,846.06711,1194.4177
190,18.91615,1.599,120,0,107374.18,-34186.891,-44896.27,1028.6268,259.70127,290.08047,6.11E-05,0.11325493,762.81752,1298.2835
171,18.786209,3.599,90,1070,66830.594,-833.39445,-38868.239,1037.4886,244.38684,290.14377,6.53E-05,0.11526246,786.69464,1291.6791
194,18.942044,30.6,120,0,107374.18,-34208.476,-44908.111,997.09367,121.92635,289.99109,0.000129044,0.10940948,872.7239,1126.1145
192,18.925209,13.599,120,0,107374.18,-34197.992,-44890.925,1015.2847,189.03166,290.0125,8.37E-05,0.11035626,824.38727,1215.8653
165,18.748756,1.599,90,700,74273.92,-13043.436,-41264.05,1051.3423,280.2391,290.00288,5.73E-05,0.11687026,769.46093,1351.9128
193,18.932515,21.599,120,0,107374.18,-34191.865,-44900.546,1004.7975,153.62776,289.99934,0.000102898,0.11206928,852.19103,1169.7181
180,18.849192,1.599,120,-1000,107374.18,-61621.526,-50228.971,1032.9228,257.93627,290.0251,6.16E-05,0.11216821,767.22856,1303.4785
184,18.872031,25.599,120,-1000,107374.18,-63227.192,-50523.272,1016.3751,110.81431,289.93609,0.000142967,0.11254211,899.21118,1126.9605
200,18.987552,1.6,120,1000,95928.34,-4189.8461,-39009.675,1017.0825,269.84867,290.00596,5.84E-05,0.11093066,738.42726,1297.7748
185,18.882671,1.602,120,-500,107374.18,-49003.376,-47761.329,1031.5153,258.78932,289.99923,6.11E-05,0.11269017,770.90305,1304.9555
183,18.863891,16.6,120,-1000,107374.18,-62627.735,-50408.479,1020.6255,149.14254,290.00559,0.000105661,0.10986993,861.51062,1169.8934
173,18.796934,16.599,90,1070,67425.818,-1701.9872,-39038.085,1020.2673,138.40621,290.0349,0.000114048,0.11153929,876.22661,1162.9047
186,18.886645,3.6,120,-500,107374.18,-48646.662,-47717.377,1033.4999,242.56149,290.07592,6.51E-05,0.11135743,789.93281,1290.9864
195,18.954073,1.599,120,500,104857.47,-20100.802,-42121.79,1020.1938,262.29032,290.04081,6.00E-05,0.10988341,758.54389,1302.5268
201,18.991526,3.6,120,1000,96051.44,-4927.7347,-39165.048,1017.7673,252.05165,290.01198,6.26E-05,0.11145118,769.83101,1293.0276
202,18.996055,9.599,120,1000,96086.471,-5800.5623,-39322.19,1011.3368,203.99995,290.09237,7.77E-05,0.11412007,803.13473,1223.9461
191,18.920124,5.601,120,0,107374.18,-34196.183,-44889.939,1024.12,235.33933,290.00358,6.72E-05,0.11305624,791.1482,1277.8215
196,18.958047,3.601,120,500,104838.11,-18915.418,-41904.004,1022.1167,251.48169,290.00974,6.27E-05,0.11176454,765.01097,1285.3628
199,18.976912,25.6,120,500,104796.91,-19174.566,-41952.766,998.40681,134.79853,289.94365,0.000116611,0.10870719,856.25435,1135.2608
197,18.962576,9.599,120,500,104723.36,-19208.979,-41971.803,1017.1722,198.566,290.10418,7.97E-05,0.11201169,813.34373,1225.1916
181,18.853166,3.6,120,-1000,107374.18,-63846.18,-50652.167,1039.1322,255.80792,290.00567,6.15E-05,0.10898564,770.55136,1300.5294
177,18.824218,9.599,120,-1380,107374.18,-73892.698,-52578.819,1029.2777,182.01593,289.95409,8.65E-05,0.10855157,836.06866,1213.6384
189,18.90551,25.6,120,-500,107374.18,-48183.008,-47622.935,1006.0048,127.57001,290.03049,0.000123257,0.10866823,869.47412,1132.2026
208,19.035729,16.599,120,1380,90684.857,2707.249,-37651.895,994.80901,140.72454,290.03642,0.000111803,0.10851031,835.7287,1122.8168
205,19.021031,1.599,120,1380,90329.165,5205.1004,-37154.98,1012.5243,267.80463,289.89474,5.94E-05,0.11036255,737.33872,1298.4694
187,18.891174,9.599,120,-500,107374.18,-48426.162,-47659.446,1025.5218,204.3871,290.05907,7.75E-05,0.11165078,811.2534,1233.1708
203,19.00225,16.602,120,1000,96476.986,-6473.4484,-39459.267,1000.4158,157.7809,289.96249,9.98E-05,0.10842504,842.53879,1168.6228
206,19.025004,3.599,120,1380,90897.998,3437.0378,-37506.965,1014.0882,245.78448,290.005,6.45E-05,0.11100733,756.08577,1266.2375
176,18.819688,3.6,120,-1380,107374.18,-74433.814,-52682.717,1044.492,249.66895,290.04433,6.30E-05,0.10905173,792.78983,1309.3516
198,18.968772,16.599,120,500,104974.98,-19458.587,-41997.911,1007.0739,174.26895,290.01437,9.04E-05,0.1081345,826.85408,1186.1459
207,19.029533,9.6,120,1380,88853.162,7225.6495,-36773.967,1007.2311,165.93594,289.97774,9.50E-05,0.10986281,831.10455,1172.2894
204,19.010391,25.6,120,1000,96440.351,-5696.0484,-39302.701,990.20817,114.27894,290.04123,0.000137456,0.10819566,869.84853,1105.9899
210,19.05451,1.599,40,-550,47935.164,-44072.701,-48237.399,1012.9536,243.89623,290.09048,6.47E-05,0.11047677,757.02964,1257.5663
209,19.04387,25.599,120,1380,83575.568,5923.2138,-37141.987,988.68651,95.543862,290.10632,0.000166196,0.11296698,887.83397,1085.1256
212,19.063012,8.599,40,-550,48397.461,-45093.216,-48427.31,1007.1693,189.6592,290.03227,8.33E-05,0.11005923,809.70177,1202.1063
211,19.058483,3.601,40,-550,48685.513,-45507.284,-48510.074,1013.2167,256.61243,290.01703,6.13E-05,0.10899913,756.17676,1287.1061
214,19.076515,20.599,40,-550,48270.704,-44765.982,-48360.909,981.88178,104.05678,289.98651,0.000151041,0.10829882,872.98363,1087.2891
217,19.094269,9.601,40,-400,45487.135,-40786.419,-47593.086,997.56842,189.4166,289.94861,8.31E-05,0.10874459,805.52206,1198.7911
224,19.142083,25.599,40,-200,41780.289,-34661.974,-46391.376,977.42689,127.76664,290.00697,0.00012309,0.10792929,844.90411,1107.4696
226,19.156695,5.599,40,0,38206.247,-28962.623,-45271.733,995.0178,245.20783,290.21364,6.53E-05,0.11665006,753.55071,1260.5402
233,19.205344,16.6,40,200,34730.636,-23043.228,-44107.808,974.14209,162.38945,290.1525,9.67E-05,0.10726433,808.71793,1144.878
223,19.133942,16.599,40,-200,41702.171,-34680.599,-46398.284,991.49993,169.7055,290.03756,9.30E-05,0.11061448,810.53195,1158.6095
238,19.238822,16.6,40,400,31639.533,-17928.579,-43110.646,971.729,145.70171,290.11342,0.000107963,0.10832327,823.97908,1125.6169
232,19.199147,9.599,40,200,34638.292,-23073.653,-44106.78,985.38054,205.57394,290.00958,7.65E-05,0.10847316,767.43697,1190.0883
243,19.272023,14.599,40,550,28563.521,-12310.89,-42003.831,968.31446,133.90657,290.02035,0.000117961,0.11038417,829.85627,1104.1336
228,19.169087,21.599,40,0,38225.16,-28953.084,-45272.349,972.8904,158.30246,290.05118,0.000100078,0.11418897,814.42448,1140.2422
222,19.127747,9.6,40,-200,41763.72,-34694.866,-46397.831,992.55152,208.75686,290.03306,7.56E-05,0.11105434,781.61812,1211.3718
236,19.228098,3.599,40,400,31139,-17189.004,-42958.685,991.40378,245.73751,289.99114,6.40E-05,0.10918374,742.60362,1253.3358
239,19.246962,25.599,40,400,31591.47,-17889.725,-43090.911,969.65126,103.82985,289.9991,0.000151064,0.10645689,860.06635,1073.5599
213,19.06893,14.6,40,-550,48259.644,-44710.312,-48355.811,994.69754,140.23749,290.03629,0.00011187,0.10704892,849.30603,1138.593
227,19.16178,13.6,40,0,38211.674,-28960.567,-45271.075,988.3079,161.15283,290.10858,9.77E-05,0.10978106,819.56948,1152.178
242,19.266105,8.601,40,550,26494.537,-13114.604,-42205.048,976.69782,180.89004,289.97077,8.66E-05,0.10606176,795.17158,1170.0607
221,19.123218,3.599,40,-200,41886.201,-34989.249,-46458.969,1006.994,252.98494,290.08752,6.23E-05,0.10904451,749.99069,1273.6154
216,19.089739,3.6,40,-400,45123.103,-40148.561,-47461.723,1008.4075,251.33885,290.02945,6.28E-05,0.11166476,757.31525,1275.109
237,19.232627,9.6,40,400,31353.785,-17475.328,-43015.013,988.64864,195.52598,290.00199,8.07E-05,0.11061325,794.1048,1196.4205
234,19.213484,25.6,40,200,34624.107,-22999.112,-44115.908,972.00835,130.61069,290.03963,0.000120152,0.10755813,842.10891,1111.6487
219,19.108604,25.599,40,-400,45811.738,-41248.427,-47687.28,977.94179,103.31164,289.99073,0.000151097,0.10402274,870.07027,1084.8085
218,19.100464,16.599,40,-400,44986.313,-39847.23,-47405.437,992.15202,146.20106,290.02177,0.000107976,0.11009157,837.7251,1137.6385
229,19.178616,30.601,40,0,38225.818,-28956.496,-45272.555,970.39523,122.61529,289.9411,0.000128627,0.10856851,839.79364,1093.0548
244,19.279608,20.599,40,550,28724.362,-12542.737,-42043.918,964.19099,99.211758,290.02014,0.000157897,0.10610368,853.83642,1058.0222
220,19.119244,1.599,40,-200,41553.088,-34435.102,-46348,1000.0214,261.8711,290.01163,6.03E-05,0.10999603,737.7221,1280.1365
225,19.152722,1.599,40,0,38206,-28959.95,-45270.828,993.54814,267.97605,290.03664,5.84E-05,0.10557111,722.5631,1279.6894
215,19.085766,1.6,40,-400,45458.108,-40695.719,-47592.428,1005.973,268.01828,290.1175,5.87E-05,0.10878247,726.06481,1282.0261
241,19.261576,3.6,40,550,29093.328,-13388.018,-42213.6,985.96393,232.42588,290.05763,6.81E-05,0.1101471,748.63895,1230.1287
245,19.288859,1.599,65,-810,80669.774,-53977.768,-49681.935,985.83211,257.66288,290.03814,6.13E-05,0.10770671,715.97444,1251.9953
246,19.292832,3.601,65,-810,77286.311,-54332.92,-49815.805,975.41985,234.5201,290.09866,6.87E-05,0.10983155,727.48501,1216.5453
231,19.194619,3.599,40,200,34526.788,-22814.012,-44065.624,993.01793,236.78289,290.01296,6.64E-05,0.1079483,754.33475,1244.9885
230,19.190645,1.6,40,200,34795.31,-23383.043,-44172.523,992.47841,270.75526,290.0374,5.83E-05,0.11075586,712.46915,1269.844
240,19.257602,1.6,40,550,29174.489,-13781.487,-42290.033,987.5089,257.26962,290.09802,6.10E-05,0.10798271,729.27938,1260.2762
235,19.224124,1.599,40,400,31091.677,-16927.513,-42907.374,993.11905,261.72774,290.02593,6.00E-05,0.10849174,721.28021,1261.5885
252,19.330841,9.599,65,-600,72871.149,-47676.679,-48507.977,975.21134,184.95668,290.04596,8.49E-05,0.10756422,778.9313,1160.4323
247,19.297362,9.599,65,-810,77281.459,-54507.33,-49844.75,970.64574,171.47374,290.09405,9.15E-05,0.10729289,790.87195,1145.219
250,19.322338,1.6,65,-600,73180.911,-48418.311,-48650.646,974.80521,250.8783,290.01833,6.28E-05,0.11046443,726.82212,1246.4708
249,19.311698,25.599,65,-810,77262.053,-53856.767,-49702.657,961.79245,87.722016,290.0177,0.000178593,0.10579255,868.28458,1050.4023
256,19.359791,3.6,65,-300,67490.649,-38968.766,-46801.54,975.80211,237.12336,290.03675,6.67E-05,0.11032097,731.53804,1218.6236
248,19.303558,16.599,65,-810,76862.289,-53715.332,-49690.199,964.63402,124.79106,290.03457,0.000125376,0.10586511,841.68394,1101.1746
255,19.355818,1.6,65,-300,67582.254,-39266.726,-46849.439,974.17313,250.57454,289.96925,6.25E-05,0.10539595,709.47243,1227.5175
257,19.364321,9.599,65,-300,67357.888,-38877.45,-46783.367,970.21403,200.20777,290.03657,7.81E-05,0.10542361,765.81658,1179.9713
251,19.326312,3.6,65,-600,73229.468,-48213.188,-48605.132,983.018,227.97029,290.02011,6.87E-05,0.10649621,755.32745,1229.8039
254,19.345177,25.601,65,-600,72824.566,-47677.665,-48512.418,957.76004,101.78184,290.018,0.000154163,0.10678806,843.0983,1051.4775
260,19.389296,1.601,65,0,62383.531,-30617.745,-45166.478,974.06353,260.20487,290.05463,6.06E-05,0.11045552,702.74613,1237.2741
262,19.398354,13.599,65,0,62390.685,-30620.006,-45169.274,959.90164,180.77312,290.00912,8.66E-05,0.10561375,771.16968,1146.295
268,19.441919,16.6,65,300,56973.278,-21577.483,-43386.281,946.04359,135.81111,290.02884,0.000115409,0.10647449,803.13826,1083.9021
253,19.337037,16.6,65,-600,72761.701,-47506.586,-48472.577,962.42978,141.43549,290.01343,0.000111085,0.10764378,818.47289,1111.7291
261,19.393269,5.6,65,0,62384.312,-30616.676,-45157.638,968.56097,220.78622,290.06695,7.10E-05,0.10744846,959.34304,982.42463
274,19.483539,25.6,65,600,51980.513,-13044.627,-41703.856,942.27107,94.204913,290.02838,0.000167309,0.11049512,848.19622,1042.9654
273,19.475399,16.599,65,600,51869.297,-12677.882,-41622.736,945.31832,145.94182,289.99618,0.000107631,0.10700097,798.13652,1099.8231
258,19.370516,16.6,65,-300,68958.543,-39331.4,-46831.554,958.79901,161.51563,290.0154,9.69E-05,0.10549287,785.65554,1117.5566
259,19.378656,25.6,65,-300,69070.87,-39408.737,-46856.264,951.83618,125.15167,290.03125,0.000125307,0.10688318,824.49987,1082.5304
280,19.527658,1.599,90,-1070,104220.32,-63243.93,-51132.473,951.69541,255.96299,290.08721,6.14E-05,0.10757827,699.521,1229.7517
287,19.569638,9.599,90,-700,98535.02,-52447.752,-49019.489,936.59091,194.49007,290.14475,8.11E-05,0.1098592,744.06432,1144.9458
264,19.41519,30.6,65,0,62397.881,-30628.435,-45161.544,943.93675,117.83773,290.02223,0.000132507,0.10468559,816.15818,1058.5186
269,19.450059,25.601,65,300,56918.554,-21419.272,-43350.306,941.29032,127.8199,290.03061,0.000122913,0.1078018,810.51521,1073.2626
283,19.542355,16.599,90,-1070,104640.68,-64036.34,-51289.122,935.74838,127.32961,290.08052,0.000123304,0.10591617,799.99638,1062.9228
284,19.550495,25.6,90,-1070,104577.16,-63873.977,-51245.992,926.29149,82.830282,290.04711,0.00018957,0.10743377,842.49455,1014.7883
285,19.561136,1.599,90,-700,99185.302,-53586.432,-49229.053,947.44523,255.86221,289.98471,6.14E-05,0.10798063,693.72557,1222.9714
266,19.431193,3.601,65,300,55861.034,-21775.369,-43446.35,960.50462,245.45548,290.00795,6.41E-05,0.10949243,668.8065,1265.2137
279,19.517017,25.599,65,810,49613.892,-7852.1097,-40665.662,935.01511,84.494163,290.05255,0.00018581,0.1078047,849.2215,1024.2027
281,19.531631,3.599,90,-1070,103506.06,-61855.721,-50852.357,949.15995,218.01388,289.98775,7.22E-05,0.10897145,724.71946,1177.5735
288,19.575834,16.599,90,-700,97993.242,-51862.808,-48901.777,930.23162,151.11561,290.01605,0.000103463,0.10347102,773.32415,1085.5142
282,19.53616,9.6,90,-1070,104936.01,-64663.797,-51397.501,942.55635,172.69209,290.0314,9.07E-05,0.1056126,756.37966,1111.489
265,19.427219,1.602,65,300,55788.918,-21805.3,-43452.271,962.18734,258.81416,290.0388,6.07E-05,0.10874016,695.39004,1229.9938
263,19.405661,21.599,65,0,62398.785,-30624.652,-45159.653,948.61581,150.38215,289.99819,0.000104251,0.10687681,798.91137,1109.0078
270,19.460699,1.601,65,600,49343.766,-13008.569,-41746.328,957.24734,212.30005,290.06738,7.41E-05,0.1085246,747.03967,1186.425
272,19.469203,9.601,65,600,51773.416,-12435.551,-41570.973,952.94068,174.86106,289.99967,8.97E-05,0.1068902,775.55518,1137.4044
276,19.498153,3.6,65,810,45545.07,-7752.7756,-40722.894,960.58077,237.21325,290.09568,6.72E-05,0.11111639,726.41441,1218.6563
267,19.435723,9.6,65,300,55819.795,-21935.922,-43464.77,956.16485,204.71088,290.012,7.65E-05,0.10565704,744.8975,1168.9409
289,19.583974,25.6,90,-700,98165.557,-51834.809,-48896.144,922.73396,110.5282,290.05357,0.00014186,0.10547717,807.52893,1036.4812
290,19.594614,1.599,90,-300,91453.621,-40768.78,-46721.448,941.73217,251.76436,290.04871,6.23E-05,0.10734104,683.11216,1204.3828
277,19.502681,9.599,65,810,48851.291,-7191.6814,-40540.549,952.76831,178.96815,290.01995,8.76E-05,0.10745389,764.86517,1134.5288
271,19.464673,3.601,65,600,49070.885,-12462.81,-41646.994,957.62988,201.00866,289.98695,7.78E-05,0.10478501,756.61509,1175.9506
294,19.617453,25.599,90,-300,92928.308,-41082.199,-46753.764,922.99324,130.85666,290.01993,0.000119251,0.10359451,779.45078,1048.6906
275,19.494179,1.6,65,810,49611.097,-8618.5731,-40821.57,959.65312,224.16407,290.01039,7.01E-05,0.10805014,732.23713,1196.6821
295,19.628093,1.599,90,0,86418.22,-32256.668,-45051.027,944.77038,261.07437,290.09545,6.00E-05,0.10534098,681.35064,1219.7403
292,19.603117,9.6,90,-300,91255.198,-40499.518,-46682.347,934.58091,203.96339,290.05673,7.66E-05,0.1047654,727.93205,1150.8154
291,19.598587,3.601,90,-300,91331.056,-40587.216,-46678.195,944.6485,244.59731,290.05903,6.42E-05,0.10821518,693.03654,1199.822
278,19.508877,16.599,65,810,49127.296,-7970.8494,-40702.049,938.19672,130.33343,290.00741,0.00012031,0.10686842,804.48195,1074.3766
286,19.565109,3.599,90,-700,98920.519,-52965.718,-49117.754,947.09319,240.31978,290.08988,6.55E-05,0.10864509,703.63007,1202.6932
299,19.653988,30.599,90,0,86418.549,-32257.86,-45042.804,910.85246,117.1789,290.05289,0.00013363,0.10581445,792.44696,1034.0581
303,19.680716,16.6,90,300,79898.072,-23555.849,-43368.355,918.12409,166.73952,290.0906,9.40E-05,0.10581232,744.29331,1088.9895
298,19.644459,21.599,90,0,86420.07,-32259.587,-45042.229,921.89737,151.21273,290.08526,0.000104235,0.10949196,768.84712,1079.1327
307,19.707998,9.599,90,700,75229.19,-12530.158,-41159.33,920.99952,189.64926,290.01704,8.21E-05,0.10223403,719.68788,1112.4737
293,19.609313,16.6,90,-300,92917.947,-41113.405,-46762.768,929.0609,168.08842,290.02933,9.31E-05,0.10613483,754.88269,1103.1577
306,19.703469,3.599,90,700,74559.012,-11616.749,-40972.256,927.1663,235.53539,290.01796,6.66E-05,0.10638468,689.27078,1173.4767
304,19.688856,25.6,90,300,81238.43,-23194.49,-43264.992,910.92033,128.99814,290.02522,0.000121153,0.10446681,775.35295,1041.1016
302,19.67452,9.599,90,300,79991.527,-23496.602,-43338.999,922.40957,172.33511,290.03331,9.10E-05,0.10635591,752.97251,1110.5931
296,19.632067,5.599,90,0,86421.797,-32260.327,-45042.804,934.68154,214.79078,290.05179,7.31E-05,0.10637779,715.07482,1159.2484
309,19.722334,25.6,90,700,71663.886,-12141.992,-41141.362,904.19685,107.75634,290.04779,0.000145091,0.10511504,795.28847,1017.8832
308,19.714194,16.599,90,700,75387.649,-12857.597,-41220.797,910.52897,148.36912,290.02347,0.000105626,0.10622602,760.78233,1067.45
317,19.774957,9.6,120,-1380,107374.18,-74417.529,-52594.484,943.6405,175.3303,290.08867,8.93E-05,0.10571139,756.98769,1119.0628
316,19.770427,3.602,120,-1380,107374.18,-74681.612,-52658.788,944.10629,228.48374,290.05595,6.85E-05,0.10583007,714.85642,1188.4062
300,19.666017,1.599,90,300,81436.852,-23794.439,-43376.907,934.49372,259.72761,290.00746,6.05E-05,0.1083431,675.51589,1210.676
297,19.637152,13.601,90,0,86418.179,-32261.19,-45050.616,925.88778,186.43245,290.029,8.41E-05,0.10617013,739.34486,1125.241
301,19.66999,3.6,90,300,79855.806,-23392.458,-43323.581,931.33391,248.14177,290.00625,6.31E-05,0.10675436,675.2939,1187.6859
305,19.699496,1.6,90,700,71417.483,-11815.293,-41072.166,924.56746,240.14556,289.91549,6.54E-05,0.10660396,671.91791,1165.4154
311,19.736947,3.6,90,1070,64161.73,-1216.5434,-39017.405,923.32122,221.79149,290.03667,7.07E-05,0.10633293,705.15222,1163.5346
322,19.808435,9.599,120,-1000,107374.18,-63638.015,-50653.565,950.20368,175.72009,290.00945,8.94E-05,0.10736383,774.86766,1139.0414
324,19.822771,25.599,120,-1000,107374.18,-63017.013,-50524.875,929.45655,99.086663,290.00156,0.000157448,0.10266961,818.83891,1022.8682
318,19.781152,16.601,120,-1380,107374.18,-74238.021,-52569.321,942.58132,136.22674,290.07942,0.000115644,0.10896628,800.58198,1082.0342
326,19.837385,3.6,120,-500,107374.18,-48365.23,-47663.845,950.91137,237.13575,290.04702,6.61E-05,0.10655578,707.74649,1197.5262
313,19.747673,16.6,90,1070,68386.225,-296.43445,-38748.019,918.60691,125.78131,290.07615,0.000124234,0.10459357,788.40793,1047.9759
320,19.799933,1.599,120,-1000,107374.18,-62089.498,-50334.225,960.77624,253.78624,289.94864,6.19E-05,0.10754663,695.18446,1217.4923
327,19.841914,9.6,120,-500,107374.18,-48846.316,-47721.365,942.37088,184.04852,290.05568,8.52E-05,0.10646181,750.00651,1130.8925
310,19.732974,1.599,90,1070,69475.45,-2177.0285,-39106.912,923.63926,247.09928,290.02786,6.35E-05,0.10704097,679.65169,1189.3281
312,19.741476,9.601,90,1070,64612.641,-1744.2117,-39114.271,920.44261,170.85729,290.03182,9.18E-05,0.10617263,749.14704,1103.1863
330,19.86689,1.6,120,0,107374.18,-34186.973,-44899.477,949.37936,257.65033,290.12781,6.10E-05,0.10807342,679.75939,1210.0386
321,19.803907,3.599,120,-1000,107374.18,-63307.982,-50499.384,960.29176,218.37112,290.10073,7.21E-05,0.10885086,734.09408,1181.6332
323,19.814631,16.599,120,-1000,107374.18,-63072.765,-50542.061,939.71672,147.72513,290.08879,0.000106048,0.10570687,786.59373,1092.1234
328,19.84811,16.6,120,-500,107374.18,-47986.561,-47602.378,935.18009,162.67072,290.07952,9.70E-05,0.10573263,766.31397,1105.4941
315,19.766453,1.6,120,-1380,107374.18,-72467.279,-52354.29,943.31998,246.88965,290.03512,6.34E-05,0.10524605,688.37459,1197.6961
314,19.755813,25.599,90,1070,63174.471,732.67135,-38637.79,920.11346,86.195347,289.9895,0.000181606,0.10568961,830.16121,1008.7479
329,19.85625,25.599,120,-500,107374.18,-49047.985,-47749.487,930.12581,127.27321,290.07352,0.000123184,0.10604344,800.56378,1063.3251
319,19.789293,25.599,120,-1380,107374.18,-75080.058,-52742.128,938.1852,88.478385,290.19628,0.000177189,0.10652736,845.63906,1028.7145
332,19.875949,13.599,120,0,107374.18,-34191.701,-44894.461,938.99152,187.03604,290.02684,8.38E-05,0.10631901,743.5941,1129.6887
336,19.908787,3.601,120,500,103510.2,-19359.952,-42016.865,948.29997,238.79161,289.97756,6.57E-05,0.10683669,707.55093,1201.9036
337,19.913317,9.599,120,500,103551.44,-19633.202,-42091.118,943.5049,200.62327,289.98947,7.83E-05,0.1070018,733.15046,1146.1324
334,19.892785,30.601,120,0,107374.18,-34190.262,-44895.201,925.88923,119.13504,290.008,0.000132902,0.11000674,797.34823,1042.0457
333,19.883256,21.6,120,0,107374.18,-34199.39,-44894.667,931.26231,150.63025,290.01659,0.000103986,0.1060431,-1226.7639,3088.178
331,19.870864,5.6,120,0,107374.18,-34170.897,-44881.839,946.95696,220.32001,290.06836,7.20E-05,0.10541524,724.39943,1179.843
339,19.927653,25.599,120,500,103365.84,-19594.39,-42070.314,928.12498,130.18485,289.98367,0.00012043,0.10502529,785.75229,1054.7225
338,19.919512,16.599,120,500,105594.31,-19257.782,-41968.678,929.81108,164.70465,290.06997,9.54E-05,0.10846178,759.76938,1099.7761
335,19.904814,1.599,120,500,105545.21,-19936.343,-42087.418,946.5598,260.78151,290.03853,6.03E-05,0.10885015,676.54722,1213.8871
349,19.994611,25.599,120,1380,92314.216,4985.7524,-37163.943,917.75907,87.025569,290.09714,0.000180127,0.10484525,823.88795,1005.0919
325,19.833411,1.599,120,-500,107374.18,-48692.135,-47738.633,949.13367,253.43895,290.07867,6.20E-05,0.10773123,684.04462,1205.4301
350,20.005251,1.599,65,-810,75839.135,-54289.75,-49833.197,942.55732,257.49169,290.05662,6.09E-05,0.10692265,684.37521,1216.2005
348,19.986471,16.599,120,1380,92620.279,4618.0211,-37231.988,926.02124,130.27282,289.97812,0.000119908,0.10425234,793.03663,1062.8321
354,20.028091,25.599,65,-810,75535.459,-53511.73,-49676.59,921.69368,82.082547,290.07104,0.000191326,0.10740671,837.01736,1007.3766
345,19.971772,1.6,120,1380,91286.206,6960.2528,-36779.723,941.68203,251.87653,289.98135,6.24E-05,0.10835099,691.64015,1213.3396
360,20.072209,1.599,65,-300,68476.509,-39558.601,-46902.847,937.20065,214.20479,289.99206,7.33E-05,0.10791379,715.3181,1159.1769
356,20.042704,3.599,65,-600,71965.915,-47673.883,-48515.337,940.16416,237.1047,289.9633,6.60E-05,0.10577636,692.94032,1183.1001
351,20.009224,3.599,65,-810,75298.306,-53146.711,-49599.294,943.37412,226.06081,290.05989,6.95E-05,0.10750392,709.7015,1177.6419
347,19.980276,9.6,120,1380,86314.421,4895.8351,-37304.474,930.14195,176.91727,290.0255,8.88E-05,0.10751785,756.83276,1122.7834
357,20.047233,9.599,65,-600,74627.551,-48102.629,-48568.992,936.50869,182.64502,290.01204,8.58E-05,0.1063181,743.78994,1120.3414
362,20.080713,9.6,65,-300,68381.327,-39340.939,-46865.679,936.40661,194.23082,290.01225,8.09E-05,0.10648301,742.48155,1143.276
342,19.946796,9.601,120,1000,93470.012,-5618.5874,-39353.437,935.72513,170.94209,290.10091,9.15E-05,0.10493741,753.27984,1106.1141
352,20.013754,9.601,65,-810,79908.522,-54516.333,-49799.113,933.46972,173.43489,290.01697,9.04E-05,0.10612215,749.37318,1106.8288
364,20.095048,25.599,65,-300,67089.612,-39523.243,-46924.145,921.4791,117.68447,290.00686,0.000133869,0.10240491,791.27535,1036.1388
363,20.086908,16.599,65,-300,68111.859,-39055.149,-46811.284,929.75893,155.73628,289.98358,0.000102745,0.11214175,770.09819,1092.7503
340,19.938294,1.599,120,1000,97798.847,-5960.2938,-39333.702,945.1783,261.61328,290.03013,6.02E-05,0.10980409,679.92092,1221.6851
366,20.109662,5.599,65,0,62179.724,-30611.249,-45167.177,940.78156,220.24245,289.99071,7.13E-05,0.10655081,719.35928,1174.1054
341,19.942267,3.599,120,1000,93317.843,-4912.9328,-39217.1,943.42413,236.93273,290.02302,6.64E-05,0.10914974,699.49245,1187.6591
346,19.975746,3.6,120,1380,86054.079,5142.4832,-37257.068,944.42668,232.7521,290.10283,6.77E-05,0.10966905,715.33579,1194.8359
368,20.122053,21.602,65,0,62192.469,-30608.165,-45160.146,923.23617,141.0289,290.07629,0.000111655,0.10427267,771.54135,1065.0142
343,19.952991,16.601,120,1000,97582.497,-5728.7348,-39290.86,932.90316,150.02069,290.00244,0.000104353,0.10588838,778.03882,1088.2137
344,19.961132,25.599,120,1000,97296.374,-4469.5507,-39040.182,923.88164,97.966782,290.00238,0.000159173,0.10309002,820.1936,1023.17
355,20.038731,1.601,65,-600,71990.913,-47835.711,-48555.712,943.49193,259.67672,290.00305,6.06E-05,0.10909971,681.73507,1214.5175
359,20.061569,25.599,65,-600,75133.145,-48864.367,-48713.265,924.31101,106.24514,289.99882,0.000146484,0.10192304,805.94154,1023.4322
369,20.131583,30.602,65,0,62203.406,-30614.62,-45163.806,921.52028,119.99592,290.03865,0.0001302,0.10388904,798.24189,1045.1723
361,20.076183,3.6,65,-300,68307.855,-39150.947,-46818.89,946.30901,233.00353,290.03194,6.75E-05,0.10704183,709.41447,1192.0805
353,20.01995,16.601,65,-810,75289.96,-52916.303,-49565.867,926.77859,128.9399,290.06669,0.00012107,0.10409271,796.55259,1064.1141
358,20.053429,16.6,65,-600,74775.402,-48096.791,-48558.837,928.45758,148.50099,290.01882,0.000105338,0.10523881,778.27891,1085.7615
371,20.147586,3.6,65,300,57252.573,-21614.486,-43375.221,933.15892,230.73738,290.06277,6.78E-05,0.10531524,696.5989,1171.1486
365,20.105688,1.599,65,0,62170.308,-30612.893,-45163.066,939.33701,243.39283,290.0006,6.46E-05,0.10606981,694.2103,1200.5574
374,20.166451,25.599,65,300,57427.97,-21953.807,-43453.545,919.44399,123.06174,290.04074,0.000127261,0.10656427,789.69649,1042.6267
367,20.114747,13.599,65,0,62189.715,-30616.922,-45161.01,929.67651,191.11257,290.02347,8.20E-05,0.10594232,736.38743,1130.7237
373,20.158311,16.599,65,300,57432.698,-21999.527,-43475.583,925.81349,167.01202,289.99079,9.40E-05,0.10713364,753.43996,1097.7015
382,20.219074,9.599,65,810,50295.867,-8128.6894,-40711.876,928.01248,173.33484,290.06151,8.99E-05,0.10224699,746.09749,1105.8217
377,20.185593,9.6,65,600,49968.015,-12890.076,-41710.106,925.57994,189.14928,290.03754,8.32E-05,0.10918319,729.9166,1118.9925
375,20.177091,1.6,65,600,52572.241,-13058.524,-41698.964,934.07015,254.54601,290.02652,6.12E-05,0.10265305,660.55009,1185.2075
378,20.19179,16.6,65,600,49698.794,-12774.831,-41685.848,925.64816,146.93019,290.01015,0.000106567,0.10601923,776.87139,1081.6943
388,20.258748,16.599,90,-1070,104581.02,-62612.935,-50929.982,916.07504,127.86929,290.07657,0.000122166,0.10437421,778.19859,1041.7408
376,20.181064,3.599,65,600,53124.704,-13723.269,-41823.213,937.79942,243.08381,290.04596,6.44E-05,0.10667657,692.88935,1195.4036
385,20.24405,1.599,90,-1070,103715.05,-62802.642,-51071.048,935.99786,247.21996,290.04878,6.35E-05,0.10659048,687.42268,1199.7995
386,20.248023,3.599,90,-1070,105300.13,-64127.162,-51238.262,933.1912,228.31615,290.02908,6.86E-05,0.10630807,701.98922,1173.5764
381,20.214544,3.601,65,810,50292.373,-8217.4564,-40728.856,940.56601,228.20234,290.01117,6.85E-05,0.10443098,699.09963,1170.3246
391,20.281503,3.599,90,-700,100313.72,-52833.574,-49054.355,920.56746,213.07093,290.08259,7.37E-05,0.10767408,706.12393,1145.7044
379,20.199931,25.6,65,600,52835.46,-13570.651,-41799.408,914.44654,95.713989,290.01722,0.000162874,0.10393707,819.23278,1018.4036
370,20.143612,1.599,65,300,55902.889,-21664.852,-43422.545,931.72065,223.28357,290.1209,7.04E-05,0.10857565,717.21789,1184.7114
384,20.23341,25.599,65,810,49576.518,-6847.6733,-40465.021,913.32267,76.436272,290.0291,0.000205051,0.10654457,834.14705,992.72163
372,20.152115,9.599,65,300,57312.272,-21761.636,-43417.899,931.04814,205.51164,290.0634,7.61E-05,0.10452964,722.01733,1148.3362
389,20.266889,25.6,90,-1070,104720.03,-62794.622,-50965.588,905.52097,85.058734,290.03148,0.000183088,0.10238245,814.26456,990.13948
396,20.314982,3.6,90,-300,92216.682,-40756.445,-46699.328,921.45165,221.22599,290.03839,7.08E-05,0.10598154,698.61013,1155.3899
387,20.252553,9.599,90,-1070,104910.07,-63333.764,-51075.406,927.14733,175.49243,290.0269,8.94E-05,0.10742429,747.45776,1109.3503
404,20.370382,30.601,90,0,86289.241,-32264.644,-45039.515,898.33232,112.59675,290.00556,0.000139219,0.10572069,784.50645,1017.9481
380,20.210571,1.6,65,810,46654.188,-8383.2723,-40833.905,931.98917,227.59588,290.04983,6.88E-05,0.10581545,699.45252,1166.8202
383,20.225269,16.6,65,810,46123.434,-6937.6323,-40550.54,920.58042,125.78283,290.00415,0.00012418,0.10372261,790.06989,1050.3948
402,20.353546,13.599,90,0,86283.238,-32263.616,-45046.834,908.08194,175.50589,289.98545,9.03E-05,0.10780144,714.2157,1074.4106
400,20.344487,1.599,90,0,86277.153,-32262.506,-45042.229,918.96179,246.4722,290.00571,6.40E-05,0.10921717,671.11309,1182.5536
401,20.348461,5.599,90,0,86281.47,-32262.424,-45045.518,918.68554,218.16337,289.94965,7.17E-05,0.10470972,698.9172,1150.4363
397,20.319511,9.599,90,-300,92224.864,-40624.014,-46681.566,915.90102,187.72528,290.04081,8.33E-05,0.10478014,721.50364,1109.1024
415,20.449369,1.601,90,1070,70762.479,-2381.8628,-39129.731,909.56663,237.81067,290.03464,6.59E-05,0.10682077,662.21511,1153.6738
410,20.41589,1.6,90,700,75304.636,-11873.964,-41005.19,914.24845,245.37345,289.906,6.39E-05,0.10706965,671.0816,1180.6255
394,20.300368,25.6,90,-700,97694.372,-52958.688,-49129.143,904.29301,102.38734,290.06869,0.000152395,0.10332652,798.08056,1009.98
390,20.277529,1.601,90,-700,100570.61,-53249.617,-49132.679,924.63802,247.57315,290.06213,6.32E-05,0.10575044,665.88337,1176.551
405,20.382412,1.599,90,300,80240.439,-23465.602,-43333.202,921.34177,246.91951,290.02128,6.34E-05,0.1062008,682.06629,1195.5398
393,20.292228,16.599,90,-700,99851.088,-51887.806,-48868.926,914.02738,138.14469,290.10017,0.000112968,0.10399499,767.19846,1052.9227
406,20.386385,3.6,90,300,80344.173,-23833.21,-43409.552,919.74776,234.81384,289.98947,6.72E-05,0.1079654,687.55944,1176.0769
408,20.397109,16.599,90,300,80029.353,-23277.953,-43292.909,903.90999,168.09288,290.06795,9.30E-05,0.10533893,729.11371,1077.3812
413,20.430589,16.602,90,700,72444.869,-11890.903,-41075.784,897.12512,140.59806,290.05847,0.000111173,0.10506295,751.16487,1041.1281
392,20.286032,9.6,90,-700,100196.01,-52506.422,-48991.285,915.82984,173.30391,290.04214,9.03E-05,0.10534095,734.59531,1093.8592
395,20.311008,1.6,90,-300,92389.49,-41025.172,-46753.435,921.98255,232.67985,290.03447,6.73E-05,0.1059939,679.17963,1158.487
409,20.40525,25.6,90,300,81697.606,-23869.227,-43390.434,895.46337,124.08084,290.04197,0.000125848,0.10442622,766.54101,1023.5398
411,20.419864,3.6,90,700,75630.845,-12356.694,-41113.281,913.03097,239.29234,290.0282,6.56E-05,0.10744546,668.00876,1163.1024
403,20.360853,21.6,90,0,86290.104,-32270.112,-45035.075,912.59498,144.77536,290.00971,0.000107767,0.10371465,766.2406,1066.5473
412,20.424393,9.6,90,700,72047.901,-11726.197,-41065.999,905.0927,177.99992,290.00259,8.78E-05,0.10495346,721.53036,1090.1464
407,20.390914,9.6,90,300,81726.756,-23752.132,-43352.32,917.05263,206.39097,290.02922,7.57E-05,0.10448644,697.07686,1121.7312
398,20.325707,16.599,90,-300,91027.418,-40867.908,-46757.012,906.76597,165.77657,290.0463,9.46E-05,0.10686,734.85801,1077.5561
399,20.333847,25.6,90,-300,91082.678,-40954.907,-46769.305,900.55021,122.59524,290.04939,0.000127304,0.10408547,772.06692,1026.5088
420,20.482849,1.599,120,-1380,107374.18,-73254.264,-52542.597,914.33122,245.12761,290.0796,6.38E-05,0.1048288,667.10797,1172.3062
414,20.438729,25.6,90,700,71909.137,-11361.302,-40974.066,889.08063,106.94637,290.10637,0.000145965,0.10490058,780.32899,1002.8528
425,20.516326,1.601,120,-1000,107374.18,-60851.892,-50034.661,905.87157,251.61851,290.00461,6.24E-05,0.10771716,658.02376,1178.4106
422,20.491351,9.601,120,-1380,107374.18,-73082.523,-52379.493,904.21458,166.89693,289.96206,9.36E-05,0.10451069,727.13289,1071.9176
416,20.453343,3.6,90,1070,64851.023,-386.3933,-38825.768,904.99952,196.70345,290.07836,7.94E-05,0.1041131,704.30126,1111.1634
426,20.5203,3.6,120,-1000,107374.18,-61329.856,-50218.034,909.96565,236.96617,290.02834,6.62E-05,0.10651255,671.28256,1161.0811
427,20.524828,9.601,120,-1000,107374.18,-61818.672,-50226.915,894.63388,174.37338,289.94901,8.98E-05,0.10592938,721.36027,1083.0135
419,20.472209,25.6,90,1070,65259.092,-1005.3366,-38947.345,889.60684,87.231731,290.01567,0.000179119,0.10412278,797.47154,975.9729
430,20.549803,1.6,120,-500,107374.18,-47927.931,-47594.977,902.94875,254.67971,289.97764,6.16E-05,0.10606405,638.17746,1163.7518
429,20.539163,25.6,120,-1000,107374.18,-62063.842,-50376.738,884.17658,98.066697,290.00616,0.000159104,0.10337246,777.88105,980.16945
436,20.587251,5.602,120,0,107374.18,-34182.615,-44899.272,892.9771,227.68274,290.01432,6.89E-05,0.10594851,666.14426,1136.5224
417,20.457873,9.6,90,1070,65035.385,-1162.7242,-38992.653,899.88805,152.18455,290.09805,0.000102899,0.10571913,740.16251,1052.6961
421,20.486822,3.6,120,-1380,107374.18,-74300.764,-52611.341,910.76017,215.99164,289.99536,7.24E-05,0.10500571,690.56827,1136.0883
433,20.564499,16.6,120,-500,107374.18,-48322.594,-47629.226,886.86405,163.81059,290.03732,9.54E-05,0.10461539,724.94413,1064.4599
437,20.592336,13.602,120,0,107374.18,-34200.911,-44902.52,885.48724,171.21983,290.03268,9.14E-05,0.10527481,713.33568,1065.7552
435,20.583278,1.601,120,0,107374.18,-34196.059,-44898.038,889.42116,228.08641,290.00627,6.85E-05,0.10448603,652.97548,1122.6811
438,20.599643,21.599,120,0,107374.18,-34199.636,-44900.094,881.09498,146.61315,289.98545,0.000106215,0.10184622,724.84242,1027.6525
418,20.464069,16.6,90,1070,64995.092,-1014.4229,-38956.637,890.81294,124.87324,290.08745,0.000125003,0.10404021,761.15105,1019.5156
443,20.635898,16.6,120,500,105934.13,-20309.625,-42155.504,879.67106,146.29459,290.01928,0.000106768,0.10324652,732.27036,1036.3054
440,20.6212,1.6,120,500,104019.58,-19379.03,-42020.894,892.73769,233.94421,290.04019,6.69E-05,0.10604281,658.96087,1143.2412
441,20.625173,3.6,120,500,104004.08,-20398.392,-42218.451,894.73417,220.79105,290.00435,7.08E-05,0.10454932,668.64966,1127.1685
431,20.553775,3.6,120,-500,107374.18,-47894.751,-47549.997,900.77376,218.03845,290.04679,7.18E-05,0.10526764,677.52875,1129.4713
424,20.505688,25.6,120,-1380,107374.18,-72750.888,-52321.727,886.10346,73.263102,290.0198,0.000214205,0.10601825,808.90748,960.40565
428,20.531023,16.602,120,-1000,107374.18,-62282.821,-50423.609,889.72079,135.34166,290.08941,0.000115206,0.10301889,752.63437,1033.4565
423,20.497547,16.599,120,-1380,107374.18,-72328.183,-52239.25,894.19127,121.46104,289.9691,0.000128448,0.10309506,769.94661,1021.6392
434,20.572638,25.601,120,-500,107374.18,-48166.727,-47603.036,874.36715,114.90327,290.06912,0.000135957,0.10406326,757.35422,994.40336
449,20.677516,25.6,120,1000,94969.818,-6139.1842,-39434.598,869.45075,99.42408,290.00319,0.000156909,0.10279384,762.86435,968.30737
447,20.663181,9.6,120,1000,94577.536,-5442.246,-39294.684,881.74086,175.21956,290.06096,8.91E-05,0.10411242,697.95132,1060.7355
432,20.558304,9.601,120,-500,107374.18,-47976.57,-47604.31,895.78983,202.27476,290.0067,7.74E-05,0.10581645,697.5301,1117.7628
453,20.702856,16.6,120,1380,88285.654,3676.9024,-37512.68,866.26452,110.9906,289.9853,0.000140273,0.10163148,749.89464,980.61041
439,20.609171,30.601,120,0,107374.18,-34206.379,-44903.424,873.57298,106.8084,289.98804,0.000145966,0.10304871,765.05155,984.77674
460,20.755117,1.6,120,-1000,107374.18,-63718.064,-50618.905,875.92254,212.58338,290.0651,7.35E-05,0.10435538,659.34998,1097.9126
450,20.688157,1.599,120,1380,87374.617,6098.2802,-37037.843,881.82749,213.87273,290.05193,7.36E-05,0.10865171,663.48699,1103.9575
457,20.730139,9.601,120,-1380,107374.18,-74520.815,-52826.29,871.84101,147.29639,290.02418,0.000105688,0.10017808,721.62173,1030.9944
442,20.629702,9.601,120,500,105955.01,-20268.674,-42153.942,886.0816,182.9961,290.01369,8.52E-05,0.10318449,701.08859,1079.8205
455,20.721636,1.6,120,-1380,107374.18,-73795.212,-52541.404,879.90481,212.30262,290.02155,7.37E-05,0.10486754,657.27167,1092.7384
452,20.69666,9.601,120,1380,88172.833,3802.4672,-37486.942,875.01752,149.93153,290.02421,0.000104353,0.10547582,724.30753,1035.1975
445,20.654678,1.599,120,1000,98764.938,-5594.2893,-39228.818,893.35405,247.09536,289.8943,6.32E-05,0.10405711,645.68421,1157.1239
456,20.72561,3.599,120,-1380,107374.18,-73169.81,-52426.652,881.51124,194.67869,290.12679,8.20E-05,0.11207719,691.53678,1095.9784
462,20.763619,9.601,120,-1000,107374.18,-62034.567,-50277.075,869.45227,163.40841,289.99146,9.55E-05,0.10411986,707.27042,1047.5276
463,20.769815,16.599,120,-1000,107374.18,-61737.264,-50221.693,864.57194,129.04521,290.01425,0.000121224,0.10527923,732.14802,998.9934
444,20.644038,25.604,120,500,103870.58,-19337.709,-42017.605,872.42461,112.1546,290.00768,0.000139093,0.10360782,755.30815,986.31812
459,20.744476,25.599,120,-1380,107374.18,-74659.411,-52716.842,859.07884,84.540114,290.04674,0.000184532,0.10341778,767.8791,942.43404
461,20.759091,3.599,120,-1000,107374.18,-63068.981,-50496.835,874.9802,200.00064,290.09271,7.93E-05,0.10961134,677.45277,1091.3452
446,20.658652,3.6,120,1000,93963.518,-4332.6788,-39084.093,890.20686,217.95835,290.02618,7.19E-05,0.10571705,665.56538,1112.9397
465,20.788596,1.6,120,-500,107374.18,-48507.118,-47681.154,882.99421,225.62522,290.01977,6.93E-05,0.10428316,647.89754,1112.86
467,20.797098,9.6,120,-500,107374.18,-48288.51,-47682.634,886.24079,180.42282,290.00618,8.67E-05,0.10451644,705.45912,1079.6217
448,20.669376,16.599,120,1000,94450.367,-6207.1881,-39452.771,874.66926,129.87193,290.01716,0.000120717,0.10552483,741.59078,1009.5405
466,20.79257,3.6,120,-500,107374.18,-47858.118,-47553.903,886.51352,213.45074,290.02411,7.33E-05,0.10441714,663.68082,1103.7434
473,20.83844,21.599,120,0,107374.18,-34179.12,-44907.783,901.01221,142.33952,290.03428,0.00011005,0.10610568,759.28167,1054.0315
474,20.847969,30.6,120,0,107374.18,-34185.205,-44907.207,892.37412,110.48447,290.04196,0.000141073,0.10310789,779.8761,1009.0431
458,20.736335,16.601,120,-1380,107374.18,-73984.715,-52714.869,863.34832,110.38607,290.02307,0.000141311,0.10314521,751.78976,979.786
454,20.710996,25.599,120,1380,87970.545,4326.2706,-37392.007,861.98055,82.10842,290.02429,0.000189891,0.10330403,777.72217,947.53035
451,20.692131,3.6,120,1380,88395.144,3685.5365,-37506.718,881.94496,195.87106,290.03279,7.98E-05,0.10489642,682.17249,1088.676
480,20.893477,1.6,120,1000,94433.424,-3782.4797,-38967.779,902.65719,210.82146,290.05189,7.42E-05,0.10535463,683.46573,1118.8878
476,20.863972,3.599,120,500,105845.15,-19835.405,-42066.12,911.76135,244.44178,290.03456,6.42E-05,0.10714069,658.0689,1161.9614
469,20.811434,25.6,120,-500,107374.18,-48800.391,-47736.043,893.48821,119.38433,290.07045,0.00013094,0.10494064,773.4867,1019.7961
479,20.882837,25.599,120,500,104012.47,-19316.7,-42009.916,884.79273,118.73245,290.03877,0.000131373,0.10323932,758.88981,1003.6253
487,20.93546,9.6,120,1380,88742.771,4913.843,-37253.656,891.84474,163.84603,290.03401,9.51E-05,0.10288537,721.52698,1059.5942
464,20.777955,25.601,120,-1000,107374.18,-61444.319,-50173.918,865.77969,95.512353,290.0673,0.0001628,0.1015164,765.49912,963.96553
478,20.874697,16.599,120,500,104004.9,-19606.765,-42069.204,896.67796,154.35582,290.00529,0.00010163,0.10674726,733.60604,1051.3839
486,20.930931,3.6,120,1380,87778.122,6221.0491,-37006.349,892.19078,213.42925,290.00798,7.33E-05,0.10517209,677.55395,1117.8804
472,20.831134,13.599,120,0,107374.18,-34174.392,-44912.1,913.21024,189.06791,290.05276,8.27E-05,0.10599347,727.66786,1120.8574
490,20.960436,1.6,15,-290,19788.861,-35717.765,-47033.675,899.30018,227.76272,290.03019,6.88E-05,0.1065084,662.74947,1130.6243
470,20.822075,1.601,120,0,107374.18,-34142.569,-44895.325,913.39771,238.2988,289.99113,6.58E-05,0.10639261,672.26227,1162.1519
482,20.901981,9.599,120,1000,94545.26,-5051.0791,-39222.363,893.24983,178.65262,290.03675,8.75E-05,0.10499699,709.44329,1080.6375
471,20.826049,5.599,120,0,107374.18,-34167.279,-44901.492,913.84177,216.63099,290.0298,7.23E-05,0.10594584,687.76756,1135.2526
483,20.908176,16.601,120,1000,94823.693,-5048.6944,-39216.565,888.80653,142.74613,290.01811,0.000109582,0.10482791,735.56007,1028.7228
485,20.926957,1.599,120,1380,94413.736,3812.2931,-37360.102,897.69768,233.07809,290.02374,6.71E-05,0.10566747,655.70455,1136.3561
475,20.859998,1.6,120,500,104209.91,-20370.063,-42219.027,910.20858,240.90818,290.05354,6.51E-05,0.10617584,671.22375,1171.4833
493,20.975134,16.599,15,-290,18404.934,-35509.724,-47015.009,879.80335,83.385408,290.02083,0.000187568,0.10557999,794.79641,966.85005
489,20.949796,25.599,120,1380,87961.416,4850.0739,-37283.217,881.69044,82.275458,290.04251,0.000190106,0.1050182,796.86976,967.08983
468,20.803294,16.6,120,-500,107374.18,-48742.213,-47718.199,889.0976,162.63939,290.10525,9.59E-05,0.10369273,719.75078,1057.3603
484,20.916317,25.599,120,1000,94801.408,-4673.6445,-39140.503,880.57587,95.783989,290.03245,0.000162692,0.10275416,779.6659,976.53612
492,20.968939,9.599,15,-290,19512.364,-35155.107,-46923.24,888.00614,134.91716,290.03123,0.000115352,0.10170029,744.29062,1022.8912
497,21.002417,9.6,15,-200,18026.76,-33166.459,-46534.785,890.78956,158.38633,290.04382,9.88E-05,0.10558123,730.78066,1057.987
477,20.868501,9.6,120,500,103805.7,-19072.231,-41962.141,904.08353,188.6915,290.01524,8.27E-05,0.10367058,703.88622,1091.5885
495,20.993915,1.6,15,-200,17684.643,-32747.334,-46452.432,899.89874,236.56552,290.02795,6.62E-05,0.10609043,654.99705,1142.9221
481,20.897451,3.6,120,1000,94381.496,-4266.0728,-39064.44,899.92985,222.35137,290.0241,7.03E-05,0.10545409,669.01395,1128.0669
501,21.031366,5.6,15,-100,15991.943,-30116.801,-45942.4,896.77907,200.33284,290.01964,7.79E-05,0.10400317,693.19079,1106.6072
496,20.997888,3.6,15,-200,16925.004,-32778.17,-46470.482,896.62829,204.97135,290.04553,7.64E-05,0.10595411,693.5309,1117.1459
488,20.941656,16.599,120,1380,88327.013,4854.1854,-37271.705,884.41737,120.95547,290.01817,0.000129547,0.1061999,763.31901,1012.7921
504,21.053287,30.6,15,-100,15989.682,-30074.699,-45936.891,875.39199,88.844725,290.03064,0.000175177,0.10215137,783.9722,968.59346
502,21.036451,13.599,15,-100,15990.916,-30094.434,-45929.202,888.31315,153.85616,290.0892,0.000101748,0.10491287,735.9436,1054.4604
494,20.983274,25.599,15,-290,18446.584,-35599.848,-47034.867,877.16989,46.279116,290.06696,0.000336372,0.10138778,826.84866,921.7372
507,21.074375,13.6,15,0,14147.942,-27261.246,-45386.484,890.17637,167.74589,289.9961,9.35E-05,0.10682067,725.16304,1072.9986
491,20.96441,3.599,15,-290,19699.806,-35533.283,-46993.423,897.46296,199.69789,290.01499,7.83E-05,0.10461168,696.68147,1109.7529
510,21.10324,1.599,15,100,12228.576,-24239.63,-44798.129,902.40295,234.633,290.08374,6.67E-05,0.1053945,660.02916,1145.0415
505,21.065316,1.599,15,0,14140.006,-27253.599,-45386.855,895.33108,230.01355,290.0499,6.78E-05,0.10386983,665.64737,1144.0294
512,21.112298,13.599,15,100,12320.632,-24410.709,-44826.663,890.99296,154.24508,290.0245,0.000101359,0.10455748,730.29125,1049.2643
514,21.129135,30.601,15,100,12254.89,-24349.9,-44816.261,874.58015,89.709811,290.06121,0.000173267,0.10118925,782.83553,967.62912
508,21.081682,21.6,15,0,14151.971,-27260.095,-45375.507,889.19058,134.30924,290.05696,0.000115858,0.10170379,747.49682,1026.7254
515,21.141164,1.599,15,200,10285.324,-21145.611,-44184.323,897.3586,231.19561,290.07404,6.77E-05,0.10513392,656.66029,1132.2286
499,21.016753,25.599,15,-200,17904.566,-33048.542,-46525.658,876.85384,83.357449,289.95608,0.000188489,0.10582732,787.87691,958.90087
500,21.027393,1.6,15,-100,16083.136,-30229.579,-45965.466,897.85674,227.76455,290.05173,6.86E-05,0.10528802,664.63291,1136.357
518,21.155862,16.599,15,200,10551.912,-21643.842,-44284.027,886.15333,111.66255,290.06205,0.000139855,0.1040399,775.49523,1006.2421
517,21.149667,9.599,15,200,10487.568,-21519.181,-44260.55,887.54828,151.9052,290.07942,0.000103126,0.10572756,734.85853,1049.4142
521,21.178616,3.599,15,290,10326.891,-18936.221,-43725.891,890.96296,184.53557,290.03326,8.46E-05,0.10355306,707.63306,1092.2255
498,21.008613,16.599,15,-200,17992.429,-33104.047,-46535.896,882.97365,112.02417,290.06249,0.00013895,0.10235991,769.50117,1001.2362
522,21.183145,9.6,15,290,10445.302,-19098.091,-43758.249,888.89123,127.45427,290.0059,0.000122716,0.10492006,757.71546,1021.234
506,21.06929,5.6,15,0,14141.116,-27259.191,-45384.922,893.71941,209.6622,290.06542,7.47E-05,0.10565061,683.92254,1116.7239
527,21.216625,6.599,25,-400,31304.817,-38799.744,-47461.189,897.28273,163.90223,290.08247,9.53E-05,0.10454952,728.75896,1066.1299
503,21.043758,21.601,15,-100,15937.219,-30026.43,-45934.054,882.11264,119.37198,290.05512,0.000130887,0.10436859,759.52768,1005.8865
511,21.107213,5.6,15,100,12283.506,-24374.939,-44819.632,897.64616,197.91477,290.06331,7.92E-05,0.10690461,694.87952,1103.7063
513,21.119605,21.599,15,100,12327.211,-24451.372,-44834.146,881.70755,123.6489,290.04143,0.000125704,0.10149132,756.99866,1013.4155
524,21.197482,25.6,15,290,9078.8494,-19024.125,-43768.322,881.1185,46.475667,290.0168,0.000335384,0.1022567,823.58579,919.58593
519,21.164002,25.6,15,200,10551.707,-21669.826,-44288.509,881.4033,75.447368,290.05266,0.000207017,0.10392849,801.29767,956.94475
529,21.228461,15.6,25,-400,31884.455,-39942.246,-47696.901,884.73755,99.474865,290.06578,0.00015662,0.10319731,785.07867,992.01224
526,21.212096,3.599,25,-400,31440.414,-39122.496,-47522.45,898.63057,191.53928,290.04906,8.17E-05,0.10502099,706.00598,1101.8122
520,21.174642,1.6,15,290,8979.1459,-19051.179,-43771.076,895.67789,210.62953,290.02202,7.43E-05,0.10493474,675.62411,1108.3456
534,21.258331,20.599,25,-300,29752.975,-37010.132,-47113.191,885.60657,99.392128,289.96974,0.00015645,0.10117326,777.58872,982.99714
509,21.091211,30.6,15,0,14157.316,-27258.245,-45385.169,882.76273,105.18811,290.04308,0.000148154,0.1025823,773.6202,991.38991
530,21.236324,1.601,25,-300,29324.928,-36068.271,-46938.864,906.91751,251.87663,290.15587,6.27E-05,0.10999465,649.18302,1166.8473
535,21.267582,1.599,25,-150,26839.12,-32564.701,-46243.691,898.27245,233.35103,290.04404,6.71E-05,0.10688797,666.67566,1150.0213
516,21.145137,3.6,15,200,10380.751,-21385.887,-44230.619,896.94441,196.77587,290.01853,7.93E-05,0.10351078,688.66332,1094.8821
538,21.282279,16.6,25,-150,26551.398,-32035.429,-46150.73,885.41785,144.58673,290.075,0.00010758,0.10118535,737.35703,1035.441
536,21.271555,3.6,25,-150,26728.767,-32365.376,-46200.52,901.34784,221.09624,290.05654,7.09E-05,0.10695355,681.76606,1140.0218
539,21.29042,25.6,25,-150,26640.165,-32108.942,-46164.38,882.261,110.09403,290.04751,0.000141011,0.1006341,766.32191,993.90031
532,21.244827,8.599,25,-300,29737.845,-36988.505,-47111.547,897.29404,172.53335,290.05408,9.06E-05,0.10482521,720.13636,1077.8737
542,21.31012,13.599,25,0,23904.872,-27918.345,-45340.724,895.98772,172.48711,290.10962,9.07E-05,0.10460023,722.09757,1078.3873
537,21.276084,9.599,25,-150,26666.149,-32291.616,-46194.97,891.42268,182.50433,290.0804,8.63E-05,0.10888507,702.18416,1077.6542
525,21.208122,1.599,25,-400,31526.056,-39482.005,-47596.786,899.95406,214.88212,290.07817,7.28E-05,0.10498844,679.2821,1121.9502
544,21.326956,30.599,25,0,23924.649,-27923.772,-45342.903,881.64747,95.05535,290.06789,0.000163871,0.10203893,777.5232,973.70913
528,21.221988,10.6,25,-400,29630.535,-39227.668,-47582.314,890.6812,129.98268,290.05503,0.000120256,0.10415542,752.89925,1021.0098
523,21.189341,16.6,15,290,9201.7006,-19373.602,-43832.214,887.28914,83.061577,290.06704,0.000188346,0.10508156,801.90801,973.73846
543,21.317427,21.6,25,0,23913.342,-27914.357,-45337.352,889.76721,139.70141,290.06647,0.000111682,0.10333741,743.54768,1032.9675
546,21.342959,3.599,25,150,21063.505,-23332.307,-44440.634,902.79818,226.95299,290.0813,6.92E-05,0.10652699,663.16337,1127.6245
548,21.353684,16.6,25,150,21173.775,-23635.365,-44502.594,891.59174,150.72564,290.10257,0.000103612,0.10417678,733.30914,1044.7414
552,21.380968,8.599,25,300,18617.416,-19339.517,-43656.859,896.10132,174.06456,290.08265,9.01E-05,0.10509285,721.7323,1081.5707
557,21.412225,6.6,25,400,17164.129,-16984.704,-43191.849,892.71548,171.35579,290.07607,9.14E-05,0.10504187,713.54284,1065.4976
554,21.39447,20.6,25,300,18719.422,-19593.361,-43712.323,882.11953,104.77327,290.10818,0.000149095,0.10453424,774.44553,990.50396
541,21.305035,5.599,25,0,23903.475,-27926.732,-45340.97,900.70334,210.97738,290.06666,7.41E-05,0.10463943,678.98945,1114.5055
531,21.240298,3.601,25,-300,29718.438,-36986.861,-47114.507,903.68996,227.5826,290.09237,6.89E-05,0.10567423,670.20673,1140.8438
555,21.403721,1.6,25,400,17073.224,-16552.053,-43106.782,900.93654,231.10396,290.07452,6.79E-05,0.10736108,667.66781,1143.1504
563,21.446345,14.6,40,-550,49083.178,-45503.831,-48518.379,882.17644,102.56613,290.09757,0.000152521,0.10561173,775.99994,988.19197
540,21.30106,1.601,25,0,23909.971,-27922.826,-45337.352,902.35219,238.5051,290.07727,6.55E-05,0.10531539,654.53203,1148.1649
533,21.250746,14.6,25,-300,29708.406,-36925.229,-47097.527,889.32294,141.23938,290.02659,0.000110295,0.10187933,737.18733,1029.2672
562,21.440427,8.6,40,-550,51164.505,-44709.119,-48319.3,893.07429,164.53192,290.0728,9.50E-05,0.10435276,729.60343,1069.2047
560,21.431924,1.6,40,-550,48620.552,-44587.543,-48341.379,897.41399,228.68731,290.06589,6.86E-05,0.10659606,664.44276,1136.7694
565,21.46318,1.6,40,-400,45857.375,-40561.684,-47552.505,897.68209,229.58584,290.1053,6.82E-05,0.1064806,668.58077,1142.6011
564,21.453929,20.599,40,-550,48680.251,-44798.216,-48381.343,879.19175,90.519682,290.08166,0.000172875,0.10555691,789.65937,975.22952
559,21.424061,15.599,25,400,17030.218,-16876.285,-43177.212,881.24734,105.91684,290.20211,0.000147135,0.10285132,767.33111,986.09314
545,21.338985,1.6,25,150,21881.938,-23602.966,-44481.708,903.466,208.83678,290.066,7.48E-05,0.10421881,684.81126,1115.0271
566,21.467154,3.599,40,-400,45592.101,-40217.182,-47480.39,897.33846,220.76951,289.97963,7.09E-05,0.10588995,669.19003,1125.2645
549,21.361824,25.599,25,150,21138.704,-23562.92,-44485.408,883.46496,114.20955,290.06637,0.000136825,0.1041823,762.63574,997.92992
558,21.417587,10.6,25,400,16622.769,-15640.124,-42927.027,887.2261,138.14131,290.06988,0.000113235,0.10562785,747.15122,1033.3639
556,21.407696,3.6,25,400,16952.428,-16560.111,-43115.457,895.20658,206.98635,290.08531,7.58E-05,0.10693042,687.90168,1114.7347
550,21.372464,1.601,25,300,18461.796,-19154.747,-43620.554,903.28266,236.69702,290.07196,6.61E-05,0.10535043,899.05158,899.05953
551,21.376438,3.601,25,300,18522.893,-19245.2,-43646.292,902.64519,219.75486,290.14152,7.15E-05,0.10851661,676.62124,1128.9141
569,21.486019,25.601,40,-400,45299.445,-39509.676,-47347.999,880.8606,94.949264,290.05221,0.000164453,0.1041107,783.60069,980.67204
567,21.471683,9.599,40,-400,45539.31,-39960.214,-47434.382,895.76024,176.44203,289.98606,8.86E-05,0.10471912,712.82131,1077.5221
553,21.386885,14.601,25,300,18810.985,-19642.452,-43712.775,882.26079,132.83685,290.05209,0.000116932,0.10153052,749.45104,1024.2358
573,21.511358,16.599,40,-200,42226.058,-34991.264,-46460.367,886.62326,132.59347,290.014,0.000117319,0.10247736,745.60035,1018.3188
572,21.505162,9.599,40,-200,42254.591,-35133.028,-46494.904,894.27735,190.31995,290.05952,8.21E-05,0.10455311,702.27751,1096.874
574,21.519498,25.6,40,-200,42234.322,-34967.212,-46459.01,879.98793,116.73934,289.98107,0.000134267,0.10512523,761.25323,1002.5751
568,21.477879,16.6,40,-400,46238.306,-41354.997,-47712.772,883.91109,133.47695,290.1097,0.000116669,0.10222054,744.83125,1020.1687
547,21.347488,9.599,25,150,21130.234,-23530.892,-44480.68,899.19789,186.28085,290.06299,8.40E-05,0.10495196,703.67596,1087.8291
561,21.435898,3.6,40,-550,48350.056,-44105.881,-48243.731,896.13498,209.32784,290.08917,7.47E-05,0.10552495,677.75996,1109.6744
575,21.530138,1.6,40,0,38451.785,-28914.477,-45274.446,899.63816,234.85545,290.08206,6.72E-05,0.10924262,666.79506,1151.8514
580,21.568062,1.601,40,200,35105.892,-23483.898,-44206.32,895.12933,235.66382,290.07455,6.65E-05,0.106732,658.68055,1143.4912
577,21.539196,13.599,40,0,38456.144,-28918.054,-45276.296,886.2272,168.94647,290.06741,9.23E-05,0.1021902,701.97088,1050.5746
570,21.496659,1.6,40,-200,41960.249,-34586.199,-46389.033,899.89971,241.44314,290.09948,6.48E-05,0.10520828,656.19226,1154.6663
584,21.590901,25.599,40,200,34750.618,-22848.302,-44085.113,879.24134,113.11079,290.05789,0.000138105,0.1043209,766.62093,1000.6518
576,21.534111,5.6,40,0,38442.206,-28904.979,-45257.301,896.70624,212.32996,290.06993,7.38E-05,0.10637083,674.9495,1110.4646
588,21.616241,16.6,40,400,31116.181,-16700.642,-42869.301,883.73679,127.78937,290.00487,0.000122168,0.10390384,751.54046,1014.005
581,21.572036,3.601,40,200,34664.687,-22756.698,-44066.652,893.03883,209.03135,290.0756,7.50E-05,0.10647908,688.91274,1124.8751
586,21.605515,3.6,40,400,31119.512,-16722.021,-42879.539,896.97648,220.15729,290.08622,7.10E-05,0.10476133,668.72567,1121.8602
587,21.610044,9.601,40,400,31274.967,-17026.888,-42941.582,890.6694,162.85019,290.08921,9.61E-05,0.10534497,728.67164,1064.6213
585,21.601541,1.6,40,400,31054.303,-16572.528,-42850.019,892.03076,226.00256,290.11107,6.89E-05,0.10249072,655.35743,1122.4911
571,21.500633,3.6,40,-200,41890.847,-34451.342,-46361.157,902.73541,228.82919,290.03002,6.82E-05,0.10414669,673.00073,1148.2215
578,21.546503,21.601,40,0,38458.24,-28923.933,-45275.803,885.60132,126.19813,290.02362,0.000123777,0.1033845,754.94004,1015.7569
590,21.635021,1.601,40,550,26541.984,-13234.947,-42238.351,893.19775,215.21992,290.07946,7.27E-05,0.1056029,678.82353,1124.2674
579,21.556033,30.599,40,0,38456.431,-28918.26,-45269.841,878.11202,107.04428,290.07126,0.000145759,0.10331433,763.20568,983.57209
599,21.689117,25.599,65,-810,77229.778,-53213.934,-49591.441,865.12885,75.94518,290.10389,0.00020492,0.1017642,788.74977,947.09871
583,21.582761,16.601,40,200,34781.618,-22920.336,-44096.296,884.08084,147.02772,290.08239,0.000105779,0.10136339,729.10283,1033.1598
596,21.670252,3.601,65,-810,77480.457,-53898.129,-49728.683,890.41861,202.74868,290.0966,7.70E-05,0.10427994,676.62868,1094.9976
597,21.674781,9.6,65,-810,77223.734,-53400.144,-49634.324,883.75404,156.03506,290.09991,9.99E-05,0.10351197,719.60007,1043.7737
606,21.737209,3.6,65,-300,67796.012,-39162.582,-46847.465,894.39005,225.41247,290.06978,6.93E-05,0.10441961,660.36543,1125.9073
601,21.703731,3.599,65,-600,72944.211,-47025.13,-48390.841,892.90302,214.90065,290.1245,7.32E-05,0.10824598,675.92352,1119.0462
582,21.576565,9.6,40,200,34733.267,-22853.113,-44084.044,881.98752,184.90958,290.09081,8.46E-05,0.10563251,696.11442,1079.3805
609,21.756075,25.6,65,-300,67990.363,-39463.379,-46902.477,872.0338,97.427733,290.07733,0.000160243,0.10407462,769.50768,970.32061
604,21.722595,25.601,65,-600,73794.967,-48520.029,-48682.305,875.90309,96.52294,290.07722,0.000161219,0.10101012,769.4562,967.5943
600,21.699757,1.6,65,-600,73283.247,-47742.01,-48535.442,888.35936,228.1638,290.10402,6.85E-05,0.10420994,660.26521,1130.7853
605,21.733236,1.6,65,-300,68147.176,-39745.715,-46959.339,892.39178,238.09951,290.08969,6.58E-05,0.10661175,658.82585,1152.3358
607,21.741738,9.6,65,-300,67983.949,-39398.788,-46893.966,888.81501,187.28437,290.09964,8.33E-05,0.1035331,699.35955,1085.9536
610,21.766716,1.599,65,0,62626.275,-30588.347,-45157.268,891.75962,217.12843,290.08522,7.21E-05,0.10590175,663.48267,1108.9416
611,21.770689,5.599,65,0,62629.893,-30582.139,-45162.654,889.35419,216.02621,290.08424,7.22E-05,0.10281678,668.33065,1115.8209
614,21.792609,30.6,65,0,62631.99,-30583.743,-45161.709,871.42813,96.75888,290.07788,0.000161727,0.10585229,774.25913,973.18531
589,21.624381,25.599,40,400,30993.042,-16734.191,-42884.308,878.49255,90.138629,290.07961,0.00017242,0.10095534,785.40583,970.66487
593,21.649442,14.599,40,550,29171.981,-13324.043,-42211.01,880.58891,119.26802,290.11961,0.000131075,0.10482885,757.75452,1003.7808
592,21.643524,8.599,40,550,28895.483,-12857.554,-42114.019,887.3208,157.99396,290.10467,9.91E-05,0.10565504,730.10223,1056.7362
602,21.70826,9.599,65,-600,73873.126,-48919.174,-48756.888,886.28687,150.7056,290.07311,0.000103682,0.10264379,732.92082,1042.9378
612,21.775774,13.6,65,0,62639.021,-30582.18,-45161.832,885.85108,176.63612,290.0856,8.88E-05,0.10683265,707.85991,1071.6754
598,21.680977,16.6,65,-810,76673.735,-52904.667,-49541.198,874.70424,113.92651,290.08997,0.000137185,0.10487198,755.64393,991.23485
613,21.783081,21.599,65,0,62635.197,-30582.632,-45158.954,878.59339,141.2079,290.09238,0.000110433,0.10319493,729.4569,1020.937
594,21.657027,20.599,40,550,29008.96,-13017.038,-42143.91,870.30114,88.81494,290.0955,0.000176558,0.10655303,777.31607,959.95665
595,21.666278,1.6,65,-810,77625.8,-54170.722,-49779.213,895.18941,226.02381,290.09655,6.93E-05,0.10636191,660.47395,1126.3341
591,21.638994,3.599,40,550,28170.997,-11374.992,-41826.173,894.67092,197.68445,290.08751,7.89E-05,0.10274904,692.59413,1100.921
615,21.804638,1.601,65,300,57259.48,-21797.242,-43434.838,893.39599,238.8642,290.06124,6.58E-05,0.10846455,659.12691,1151.4488
620,21.838118,1.599,65,600,52172.89,-12772.241,-41655.341,907.75652,244.5821,290.07203,6.40E-05,0.10617352,655.41081,1161.4175
622,21.846621,9.6,65,600,52763.262,-14112.586,-41914.118,903.95993,171.11703,290.11617,9.13E-05,0.10401227,723.45693,1077.5128
603,21.714455,16.599,65,-600,73755.825,-48434.263,-48662.652,876.03345,132.98796,290.11073,0.000116829,0.10109542,728.59162,1001.2468
618,21.819338,16.6,65,300,57280.449,-21837.658,-43443.472,883.58036,152.42543,290.09498,0.000102269,0.10275626,728.50323,1043.0119
623,21.852816,16.599,65,600,49504.691,-13067.897,-41764.09,904.25452,135.60714,289.98661,0.000116131,0.108059,761.68743,1042.0196
625,21.871596,1.599,65,810,49634.779,-8254.2542,-40757.061,929.77066,239.57379,290.05469,6.55E-05,0.10717753,932.31653,932.48145
627,21.880099,9.6,65,810,48525.536,-6664.671,-40461.033,924.1952,172.37042,290.07859,9.06E-05,0.10447116,742.45838,1098.875
624,21.860956,25.599,65,600,49597.693,-13124.595,-41779.343,907.80418,100.87004,290.08236,0.000154939,0.10437287,799.73643,1008.2939
608,21.747935,16.6,65,-300,68055.859,-39566.29,-46927.187,880.21486,153.35114,290.09677,0.000101857,0.1044379,719.80523,1035.9625
619,21.827478,25.602,65,300,57321.687,-21772.121,-43428.835,886.71824,109.90463,290.09858,0.000141837,0.10337486,772.83043,998.98776
631,21.909049,3.6,90,-1070,104480.17,-63646.076,-51215.772,918.55959,224.98074,290.07073,7.00E-05,0.10907583,697.25088,1162.5168
628,21.886294,16.599,65,810,49128.406,-7408.0279,-40598.522,913.47813,125.13503,290.08221,0.000124912,0.10466088,784.37997,1044.0948
630,21.905075,1.6,90,-1070,104900.61,-64493.376,-51371.557,922.63147,242.57445,290.03486,6.46E-05,0.10660141,669.54821,1170.3003
632,21.913578,9.6,90,-1070,103773.76,-62217.164,-50917.483,902.57029,172.48908,290.05722,9.13E-05,0.10847951,727.05876,1085.4968
634,21.927914,25.6,90,-1070,103840.33,-62131.192,-50899.804,888.49234,82.624096,290.08108,0.000188672,0.10317064,804.97622,975.80156
617,21.813142,9.601,65,300,57370.861,-21849.088,-43439.772,887.76107,192.2718,290.04508,8.16E-05,0.10554235,693.53405,1091.1528
621,21.842092,3.599,65,600,52384.633,-13327.538,-41764.624,911.14809,227.31587,290.03795,6.97E-05,0.10764629,681.81368,1154.4388
639,21.961394,25.599,90,-700,98887.832,-52398.66,-49003.783,882.51242,104.96641,290.03594,0.000148528,0.10332027,775.79462,993.08416
616,21.808612,3.601,65,300,57289.083,-21712.257,-43412.225,893.25886,230.32272,290.08029,6.81E-05,0.1069501,658.37603,1134.6139
633,21.919774,16.601,90,-1070,103538.99,-61781.796,-50845.696,897.55132,126.49638,290.06986,0.000123667,0.10527736,768.58495,1030.6171
629,21.894435,25.6,65,810,49026.358,-7150.9778,-40547.169,899.01297,78.538141,290.0295,0.000199509,0.10565389,813.42491,975.44378
641,21.976008,3.599,90,-300,91770.127,-40881.476,-46748.172,904.51483,233.50707,290.06018,6.70E-05,0.10525666,659.11676,1140.6004
645,22.005514,1.6,90,0,86657.963,-32228.751,-45044.12,899.91178,245.81577,290.05997,6.37E-05,0.10639792,656.33515,1166.2507
638,21.953254,16.599,90,-700,98721.767,-52256.238,-48981.252,893.18465,143.76304,290.08294,0.000108935,0.10601257,747.85377,1044.7826
646,22.009487,5.599,90,0,86656.278,-32232.369,-45044.49,896.27666,219.44884,290.08061,7.13E-05,0.10560668,675.47403,1130.1421
635,21.938555,1.601,90,-700,99180.081,-53030.392,-49129.842,904.8397,239.63509,290.05759,6.49E-05,0.10143468,654.78886,1152.7768
640,21.972034,1.599,90,-300,91915.1,-41225.032,-46813.299,901.97207,229.48991,290.05526,6.82E-05,0.10496904,658.72506,1130.6689
637,21.947058,9.599,90,-700,98974.339,-52705.132,-49056.328,897.00048,181.2999,290.06873,8.64E-05,0.10588758,714.10247,1086.8066
653,22.058137,16.599,90,300,81614.717,-23767.015,-43379.292,878.73921,151.62532,290.06356,0.000102759,0.10251873,715.28298,1028.6463
650,22.043437,1.599,90,300,81446.391,-23307.145,-43287.071,894.25486,238.88478,290.05211,6.55E-05,0.10529335,653.45432,1146.1416
649,22.031409,30.599,90,0,86652.577,-32240.797,-45044.202,874.98752,108.39718,290.06094,0.00014426,0.10510512,761.03429,985.32934
642,21.980537,9.6,90,-300,91657.964,-40666.732,-46703.069,897.94489,197.77269,290.06128,7.92E-05,0.10574232,687.49468,1092.7275
647,22.014572,13.601,90,0,86658.457,-32231.711,-45047.08,887.267,174.195,290.06333,8.98E-05,0.10554891,704.17333,1063.2812
656,22.080891,3.599,90,700,75311.668,-12589.856,-41170.842,891.00055,224.38918,290.03617,6.97E-05,0.10529924,657.30582,1120.179
626,21.87557,3.6,65,810,48465.796,-6246.6561,-40373.993,931.16947,217.50976,290.10972,7.22E-05,0.10736036,715.30005,1164.2252
644,21.994874,25.6,90,-300,91892.199,-41026.817,-46772.471,882.32846,117.52015,290.04917,0.000132745,0.10356833,758.98208,1001.7351
658,22.091615,16.599,90,700,71775.391,-12179.159,-41146.913,877.64843,131.04077,290.02759,0.000119254,0.10422114,745.28524,1016.442
651,22.047411,3.599,90,300,81565.667,-23657.855,-43358.159,890.46579,224.33003,290.05828,7.02E-05,0.10950183,668.78052,1131.7447
643,21.986733,16.601,90,-300,91670.834,-40606.992,-46691.639,885.22362,160.1184,290.03545,9.75E-05,0.10414131,725.98033,1058.1005
652,22.05194,9.6,90,300,81611.88,-23673.068,-43360.79,882.73217,188.92965,290.05898,8.28E-05,0.10525605,686.27285,1076.0403
636,21.942529,3.602,90,-700,98995.554,-52954.741,-49115.452,902.83308,222.39513,290.038,7.03E-05,0.10476875,670.58175,1131.5799
657,22.085419,9.599,90,700,71547.366,-11591.998,-41036.807,879.19775,175.57296,290.05459,8.87E-05,0.10225468,692.92299,1056.1578
660,22.110396,1.601,90,1070,69942.437,-2920.4676,-39261.998,888.99897,229.9953,290.06839,6.83E-05,0.10775608,653.40936,1129.3381
667,22.152378,9.6,120,-1380,107374.18,-75126.482,-52880.151,879.54759,154.41401,290.06627,0.000101016,0.10232232,874.37359,874.4749
659,22.099756,25.599,90,700,71536.963,-11665.717,-41052.801,872.98538,102.01509,290.04453,0.000152558,0.10202805,766.30983,977.9932
663,22.125094,16.599,90,1070,69236.529,-997.52525,-38879.217,873.33239,109.84571,290.05621,0.000141717,0.1027633,755.49524,981.57547
665,22.143875,1.601,120,-1380,107374.18,-73807.422,-52481.294,887.81011,217.15457,290.00575,7.23E-05,0.10752751,662.0858,1107.4394
648,22.02188,21.6,90,0,86662.116,-32228.011,-45046.71,880.87847,138.84754,290.03208,0.000112335,0.10332385,739.72914,1026.5335
668,22.158574,16.6,120,-1380,107374.18,-74659.579,-52790.397,874.48172,115.29371,290.07081,0.000135455,0.10418097,751.97465,989.5304
670,22.177355,1.6,120,-1000,107374.18,-63301.651,-50492.723,881.93937,224.17005,290.05479,6.98E-05,0.10519592,649.97038,1112.6862
655,22.076917,1.599,90,700,75088.124,-12189.973,-41091.572,891.88288,234.3566,290.05244,6.68E-05,0.10611863,648.97644,1131.771
661,22.11437,3.599,90,1070,64327.096,-1542.831,-39082.325,890.72513,196.33125,290.01584,7.95E-05,0.10443173,685.01603,1089.7112
674,22.200194,25.6,120,-1000,107374.18,-63224.973,-50569.567,870.55504,99.620417,290.07106,0.000156685,0.10379627,764.66379,970.83116
666,22.147849,3.599,120,-1380,107374.18,-73547.122,-52424.103,887.44351,212.01872,290.04965,7.39E-05,0.10579062,677.32275,1115.9803
682,22.253371,13.602,120,0,107374.18,-34164.894,-44899.765,876.50414,176.74,290.0598,8.78E-05,0.10057829,686.09618,1049.7018
679,22.233673,25.599,120,-500,107374.18,-48329.707,-47660.145,870.67513,118.38157,289.98354,0.000131661,0.10277149,743.63575,987.42485
675,22.210834,1.599,120,-500,107374.18,-49090.663,-47816.094,887.24196,234.25813,290.0746,6.69E-05,0.10678515,644.64025,1127.3496
654,22.066277,25.6,90,300,81660.191,-23708.838,-43366.628,873.58056,111.34173,290.04905,0.000140101,0.10299422,757.06517,987.5813
662,22.118899,9.6,90,1070,68918.256,-416.6955,-38765.575,885.09643,150.96035,290.04144,0.000103363,0.10408702,727.23664,1039.9351
683,22.260679,21.603,120,0,107374.18,-34169.992,-44892.94,870.31777,139.59159,290.06116,0.000112084,0.10520393,729.16121,1017.263
678,22.225533,16.599,120,-500,107374.18,-48132.93,-47628.774,875.05718,157.47941,290.04941,9.90E-05,0.10336538,716.91963,1042.7773
676,22.214807,3.6,120,-500,107374.18,-48469.128,-47699.656,889.1423,230.55032,290.07604,6.79E-05,0.10661146,664.82013,1143.1193
664,22.133234,25.6,90,1070,68865.506,-1052.948,-38897.513,865.74859,81.46101,290.04464,0.000191703,0.10432261,782.03665,950.77143
688,22.296936,16.601,120,500,105705.52,-19909.906,-42094.777,874.58367,152.69133,290.06028,0.000101947,0.10162205,712.60319,1028.2049
687,22.290741,9.599,120,500,105585.43,-19733.441,-42064.681,880.19775,195.10451,290.04516,8.03E-05,0.1056227,684.96373,1088.4706
685,22.282238,1.6,120,500,103723.3,-19617.208,-42081.744,882.84005,238.4921,290.08616,6.58E-05,0.10705554,643.88123,1138.1996
690,22.315718,1.599,120,1000,93460.143,-4637.6277,-39159.21,885.51745,233.24688,290.05701,6.73E-05,0.10744873,652.22983,1135.2146
680,22.244313,1.6,120,0,107374.18,-34152.601,-44900.793,888.26666,247.51886,290.05951,6.35E-05,0.10891307,641.315,1151.8264
689,22.305077,25.601,120,500,105616.71,-19634.477,-42043.959,865.21713,117.32016,290.06401,0.000132841,0.10302517,745.72243,988.47959
669,22.166715,25.599,120,-1380,107374.18,-73535.856,-52417.771,864.29439,83.624594,290.05626,0.000186547,0.10375038,776.54255,950.11402
671,22.181329,3.6,120,-1000,107374.18,-62955.626,-50413.412,886.76949,210.25625,290.03978,7.41E-05,0.10369915,669.24916,1105.1044
684,22.270209,30.599,120,0,107374.18,-34166.292,-44893.433,865.60022,109.09868,290.041,0.000142682,0.10204013,749.72935,974.7353
677,22.219337,9.599,120,-500,107374.18,-48303.147,-47664.009,878.35805,191.79558,290.07103,8.14E-05,0.10402374,685.06492,1082.2886
691,22.319692,3.601,120,1000,93608.735,-5716.8931,-39378.682,881.28114,214.44979,290.05899,7.24E-05,0.1003098,662.8593,1108.4437
692,22.324221,9.6,120,1000,93800.497,-5817.4601,-39396.238,876.89392,175.86525,290.05227,8.93E-05,0.10809415,703.95592,1066.5289
672,22.185858,9.6,120,-1000,107374.18,-63719.875,-50668.12,882.16423,172.08031,290.05488,9.06E-05,0.10371,703.93426,1062.1567
673,22.192054,16.599,120,-1000,107374.18,-63692.616,-50660.308,873.7401,135.07981,290.07306,0.000115792,0.10543639,743.01381,1023.3094
700,22.382678,1.599,40,-550,50178.853,-45201.964,-48431.791,875.9035,222.97654,290.03777,7.02E-05,0.10593987,658.04787,1121.3461
681,22.248287,5.599,120,0,107374.18,-34154.204,-44901.656,884.50869,221.85019,290.07059,7.09E-05,0.1085338,658.37131,1117.5378
705,22.413934,1.599,40,-400,44829.5,-40343.693,-47530.427,880.28307,242.04513,290.01844,6.49E-05,0.10595644,628.58794,1130.0787
695,22.349198,1.6,120,1380,92637.054,4090.0239,-37347.644,883.28011,237.01116,290.0377,6.60E-05,0.10526543,643.98038,1128.6459
701,22.386651,3.599,40,-550,49589.757,-44435.17,-48287.56,875.38812,202.07226,290.03741,7.75E-05,0.1057434,666.89053,1084.6751
694,22.338558,25.601,120,1000,93624.194,-5373.8306,-39317.955,869.27624,103.93096,290.05893,0.000150311,0.10427164,762.74116,977.29924
702,22.39118,8.6,40,-550,47486.147,-44767.667,-48397.789,870.72424,168.76427,290.06472,9.23E-05,0.10247793,697.88112,1045.9169
698,22.363897,16.599,120,1380,91596.093,7041.1256,-36768.869,864.8268,117.82103,290.03556,0.000132155,0.10224877,741.09154,984.17108
693,22.330417,16.599,120,1000,97552.4,-4690.6254,-39090.014,869.40137,134.6552,290.04396,0.000115507,0.10148071,729.13977,1006.2946
686,22.286211,3.6,120,500,105618.77,-19361.474,-41988.372,887.56118,233.216,290.05863,6.73E-05,0.10726905,646.34096,1127.0025
706,22.417907,3.599,40,-400,46880.235,-40910.216,-47601.679,876.25645,185.40481,290.03606,8.43E-05,0.10438099,693.43597,1077.6044
711,22.451386,3.6,40,-200,42409.225,-34588.749,-46376.534,878.9202,217.35527,290.01897,7.20E-05,0.10460761,661.96404,1111.6218
707,22.422436,9.6,40,-400,46456.668,-40139.968,-47449.019,873.56194,165.98525,290.05334,9.43E-05,0.10550079,700.22473,1043.2702
710,22.447412,1.6,40,-200,42496.389,-34765.214,-46407.617,878.2072,228.18375,290.05151,6.84E-05,0.1037504,647.5577,1118.4827
709,22.436772,25.599,40,-400,45064.884,-40882.134,-47632.063,858.77411,95.073712,290.01636,0.000164017,0.10346094,760.70307,957.0343
703,22.397098,14.601,40,-550,47379.577,-44528.543,-48349.273,865.64478,124.66585,290.01561,0.000124829,0.10192146,736.78426,995.93291
712,22.455915,9.601,40,-200,42353.884,-34538.629,-46365.022,870.69513,179.74416,290.04363,8.66E-05,0.10136182,686.48253,1058.5074
719,22.506784,30.602,40,0,38310.679,-28921.672,-45272.103,856.81418,108.22413,289.96095,0.000144066,0.10280839,745.33543,969.65447
714,22.470252,25.599,40,-200,41655.957,-34856.53,-46438.905,857.76252,112.0845,290.01316,0.000138878,0.10216516,745.23339,976.41308
697,22.357702,9.6,120,1380,85811.867,6058.8925,-37084.714,870.98117,140.9489,290.02813,0.000110223,0.1011234,722.40479,1014.6659
699,22.372037,25.6,120,1380,85989.65,5552.8095,-37180.183,857.82598,84.886805,290.05121,0.000183253,0.10083569,767.60469,942.06197
720,22.518814,1.601,40,200,35218.465,-23286.135,-44157.146,877.06815,234.68094,290.00881,6.71E-05,0.10647422,634.62568,1118.9097
704,22.404683,20.6,40,-550,47449.678,-44525.253,-48334.102,855.45834,92.326106,290.01304,0.000168928,0.10371077,766.34194,958.44593
696,22.353172,3.599,120,1380,85747.644,6446.9757,-37000.305,877.02552,183.17569,290.03297,8.58E-05,0.10847683,691.53132,1071.8626
725,22.552294,1.6,40,400,32273.238,-17750.51,-43068.668,871.04318,231.38409,290.06718,6.74E-05,0.10365382,631.33904,1110.3175
708,22.428632,16.599,40,-400,46581.411,-40231.284,-47462.792,864.83294,126.70198,290.03684,0.000123129,0.10335739,729.0867,989.77189
715,22.480891,1.602,40,0,38287.038,-28920.027,-45270.006,876.18258,232.79694,290.0344,6.73E-05,0.10628919,634.60315,1113.811
723,22.533514,16.599,40,200,35170.73,-23193.996,-44138.069,865.93703,136.66949,290.0423,0.000113817,0.10156646,721.19724,1004.7018
726,22.556268,3.6,40,400,30067.422,-16913.493,-42925.958,870.36619,214.71099,290.02944,7.27E-05,0.1038245,649.91513,1095.1253
721,22.522787,3.601,40,200,35237.049,-23401.298,-44180.006,876.0638,225.39201,289.95282,6.94E-05,0.10547097,640.08329,1105.4319
713,22.462111,16.601,40,-200,41552.676,-34700.006,-46415.059,863.4362,145.80463,290.01895,0.000106819,0.10270367,718.38984,1019.8425
716,22.484864,5.601,40,0,38278.979,-28912.627,-45273.295,871.46386,216.97449,290.035,7.22E-05,0.10609728,656.24918,1104.8114
729,22.575133,25.599,40,400,30105.947,-17019.076,-42953.669,855.77983,92.810786,290.05718,0.000167558,0.10163127,756.28384,948.51414
733,22.600194,14.599,40,550,27564.47,-13199.712,-42210.557,858.88564,113.2281,290.06606,0.000137743,0.10325154,741.39347,974.07118
728,22.566992,16.6,40,400,30184.764,-17326.122,-43017.398,862.25314,130.55341,290.07331,0.000119481,0.10380164,724.178,993.13513
727,22.560796,9.601,40,400,30237.515,-17279.703,-43006.42,868.24252,170.43713,290.05698,9.16E-05,0.10391455,689.19716,1040.0857
730,22.585774,1.601,40,550,29899.221,-13397.433,-42201.635,875.98972,229.01471,290.03138,6.81E-05,0.10302171,641.46398,1116.637
734,22.607779,20.6,40,550,27577.421,-13118.427,-42186.834,854.70161,83.807358,289.98171,0.000185667,0.10182921,766.34945,940.02429
717,22.489949,13.601,40,0,38276.389,-28914.683,-45274.117,863.71527,174.18138,290.02922,8.94E-05,0.10242641,682.52361,1041.6481
735,22.61703,1.599,65,-810,79491.284,-54087.504,-49723.584,874.95758,216.6799,290.03178,7.29E-05,0.10610558,658.79543,1111.3965
724,22.541653,25.6,40,200,35249.589,-23379.589,-44179.883,852.37164,112.72381,290.05341,0.000137873,0.10088502,735.77118,968.15812
736,22.621004,3.601,65,-810,75963.015,-54473.863,-49872.503,871.48779,212.40829,290.06831,7.34E-05,0.10385073,658.84749,1099.0616
718,22.497255,21.601,40,0,38260.93,-28884.545,-45267.498,858.26507,137.6318,290.00814,0.000112858,0.10079575,716.96309,1002.6026
732,22.594276,8.599,40,550,27504.566,-12959.847,-42161.507,866.43799,151.46224,290.05882,0.000103115,0.10405825,711.18113,1023.6169
737,22.625533,9.6,65,-810,76031.432,-54023.037,-49775.513,865.38026,162.72505,290.07999,9.61E-05,0.10508008,698.87269,1035.5112
740,22.650509,1.601,65,-600,72320.698,-48418.146,-48684.032,876.92758,226.97004,290.09581,6.89E-05,0.10471191,642.5472,1111.4326
722,22.527317,9.602,40,200,35303.819,-23413.098,-44186.584,872.04145,186.0544,290.05164,8.37E-05,0.10254729,682.15087,1068.3643
741,22.654483,3.6,65,-600,72005.879,-47867.247,-48571.007,879.35177,223.76559,290.08335,6.99E-05,0.10529773,655.61154,1119.641
739,22.639869,25.601,65,-810,75854.472,-53888.755,-49755.325,856.96634,74.561477,290.19268,0.000208361,0.10088532,776.97378,931.05652
744,22.673349,25.601,65,-600,72233.329,-47921.847,-48579.353,855.88723,94.463673,290.07343,0.000164697,0.10156943,758.52331,954.10295
731,22.589748,3.599,40,550,30201.087,-13564.565,-42233.705,871.93406,207.19597,290.01524,7.53E-05,0.10343271,655.71939,1083.4422
738,22.631729,16.6,65,-810,75897.314,-53944.096,-49763.014,858.47006,111.00228,290.05902,0.000140857,0.1038214,744.34696,974.2086
750,22.717469,1.6,65,0,62528.997,-30582.016,-45158.255,887.68803,249.01825,290.0731,6.29E-05,0.10590251,639.06906,1154.5976
747,22.692492,9.599,65,-300,68720.527,-39541.415,-46906.424,871.55415,168.16656,290.06474,9.28E-05,0.1041323,696.70232,1044.0654
755,22.755393,1.6,65,300,56651.019,-22166.083,-43516.287,890.5487,238.22462,290.02589,6.57E-05,0.10596751,648.82306,1142.8133
751,22.721442,5.599,65,0,62533.314,-30583.003,-45159.53,884.64499,200.60414,290.07711,7.80E-05,0.10520803,674.86465,1087.9131
758,22.770092,16.599,65,300,57848.289,-21952.08,-43453.011,879.75817,150.89467,290.04759,0.000103389,0.10347925,725.42046,1037.4987
756,22.759366,3.603,65,300,57797.677,-21697.744,-43404.701,892.0509,224.65237,290.05283,6.97E-05,0.10580772,658.37627,1120.9773
757,22.763896,9.6,65,300,57710.965,-21686.437,-43403.262,885.47634,187.4633,290.07934,8.36E-05,0.10591215,691.57639,1078.5145
760,22.788872,1.6,65,600,51178.936,-14074.102,-41942.405,892.67016,247.21706,290.06664,6.34E-05,0.1070464,644.60692,1155.1406
759,22.778232,25.599,65,300,58006.377,-21945.79,-43445.158,874.53904,116.40624,290.0579,0.000134101,0.10376517,750.73288,990.83278
764,22.811711,25.6,65,600,50365.762,-12997.468,-41734.405,875.66961,101.30517,290.05101,0.000153759,0.10252494,766.3172,975.41007
742,22.659013,9.599,65,-600,72248.541,-48243.326,-48644.274,870.5985,168.74518,290.07964,9.23E-05,0.10310119,691.12714,1038.9436
762,22.797375,9.601,65,600,53995.11,-14498.49,-41967.239,885.85295,152.15971,290.02257,0.000102825,0.10540198,729.74372,1044.4684
745,22.683989,1.599,65,-300,67398.798,-39563.741,-46945.36,879.10477,234.20303,290.08169,6.68E-05,0.10431252,640.88633,1127.6894
743,22.665209,16.599,65,-600,72002.837,-47704.226,-48538.444,863.98014,138.19575,290.04102,0.000113041,0.10453189,724.30426,1010.0594
753,22.733834,21.6,65,0,62535.945,-30590.115,-45158.666,873.97365,144.84777,290.07198,0.000107686,0.10336784,719.76847,1018.5346
752,22.726527,13.6,65,0,62536.809,-30582.468,-45164.011,877.79639,162.33556,290.05737,9.61E-05,0.10289261,708.57063,1046.7223
761,22.792846,3.599,65,600,53625.979,-13620.687,-41797.352,894.78749,225.86217,290.06266,6.93E-05,0.10620712,660.145,1126.3398
771,22.859804,3.6,90,-1070,106321.23,-66164.084,-51639.709,896.38412,208.11167,290.04406,7.51E-05,0.1047354,687.78111,1119.9967
768,22.83705,16.6,65,810,47012.916,-7461.477,-40643.09,880.94399,100.85072,290.00663,0.000154785,0.10371054,774.47231,982.95193
746,22.687962,3.6,65,-300,67170.403,-39164.885,-46856.51,880.83674,231.65817,290.05001,6.76E-05,0.10559216,638.16418,1115.4217
748,22.698687,16.601,65,-300,68747.869,-39540.223,-46901.819,869.59325,157.20382,290.05186,9.93E-05,0.10369522,706.34649,1033.0272
767,22.830854,9.599,65,810,46649.418,-6985.9424,-40553.829,887.04249,158.06353,290.09764,9.89E-05,0.10423314,727.63434,1054.8303
749,22.706828,25.601,65,-300,68811.885,-39557.532,-46904.45,866.06794,115.94432,290.07573,0.000134386,0.10303387,742.97705,982.62901
770,22.85583,1.601,90,-1070,105196.48,-64057.308,-51227.901,894.03925,198.94816,289.9662,7.89E-05,0.10686534,686.0437,1095.3502
754,22.743363,30.601,65,0,62540.509,-30586.374,-45159.16,870.1116,108.98766,290.02771,0.000143065,0.10294179,759.02231,983.88678
772,22.864333,9.599,90,-1070,104578.06,-62743.353,-50962.668,887.6065,158.26718,290.01945,9.86E-05,0.10399723,722.03603,1050.9337
776,22.893284,3.599,90,-700,100348.95,-52705.378,-49035.154,909.46068,216.67744,289.9924,7.24E-05,0.10660096,684.27066,1133.2243
777,22.897813,9.603,90,-700,100094.45,-52078.826,-48895.363,907.01593,178.3126,290.04427,8.78E-05,0.10576047,727.40289,1095.9607
775,22.88931,1.599,90,-700,100651.77,-53129.191,-49113.396,908.67782,233.23888,290.08709,6.73E-05,0.10724292,671.73973,1151.3007
763,22.803571,16.601,65,600,53845.369,-13928.309,-41857.092,880.94827,140.327,290.05562,0.000111861,0.10549244,737.76769,1028.4545
779,22.91215,25.599,90,-700,100216.89,-52629.808,-49020.147,904.07525,113.62066,290.06518,0.000137689,0.1051415,787.15131,1022.8992
765,22.822351,1.599,65,810,50811.655,-7412.345,-40561.354,897.93606,246.47547,290.03943,6.36E-05,0.10669696,641.93795,1149.5166
778,22.904009,16.599,90,-700,100566.66,-52904.045,-49069.362,901.2828,126.36954,290.06354,0.000123755,0.10507992,767.71367,1028.7712
782,22.931292,9.599,90,-300,92356.804,-40618.628,-46679.387,913.44654,188.33677,290.00585,8.30E-05,0.10496382,724.47175,1114.7
773,22.870529,16.6,90,-1070,104459.81,-62517.179,-50919.004,881.63712,116.18855,290.01925,0.000134609,0.1051236,759.89675,998.93153
766,22.826325,3.6,65,810,46730.332,-7036.4726,-40562.916,896.15299,207.39121,290.07467,7.56E-05,0.10605122,680.97074,1108.4838
783,22.937488,16.6,90,-300,91193.854,-40984.304,-46777.487,898.42468,152.81316,290.07073,0.000102051,0.10299904,742.86442,1061.1255
780,22.92279,1.599,90,-300,92631.084,-41137.581,-46785.546,925.15588,242.25052,290.04358,6.48E-05,0.10782806,673.29965,1174.0135
769,22.84519,25.602,65,810,47008.064,-7364.5282,-40619.038,874.87205,83.367017,290.04064,0.000187212,0.10381919,789.56905,961.77438
781,22.926763,3.599,90,-300,92539.068,-40881.846,-46731.439,925.69403,230.98615,290.06283,6.85E-05,0.11192762,691.31859,1167.6006
792,23.002704,9.599,90,300,82210.19,-23667.024,-43350.223,864.87922,168.49772,290.02204,9.30E-05,0.10434966,697.02014,1045.3031
784,22.945628,25.627,90,-300,91122.477,-40808.414,-46744.513,882.35012,126.64938,290.06403,0.000124093,0.10792505,754.40615,1014.2706
774,22.878669,25.599,90,-1070,104834,-63305.437,-51086.548,886.20996,79.777934,290.06282,0.000195466,0.10333229,803.60182,968.05474
798,23.042378,16.599,90,700,73223.673,-12143.842,-41124.916,850.741,123.99153,290.06013,0.00012546,0.10151326,722.5343,977.90005
786,22.960249,5.601,90,0,86615.409,-32228.751,-45047.944,890.81087,221.9721,290.05467,7.05E-05,0.10476175,667.36353,1127.5961
796,23.031653,3.6,90,700,72565.623,-11119.958,-40926.372,865.15637,196.81213,290.04451,7.95E-05,0.10573148,671.25472,1079.321
793,23.008899,16.601,90,300,82175.119,-23741.236,-43365.107,858.1403,137.37136,290.04021,0.000113295,0.10190019,712.63025,996.59197
801,23.065132,3.601,90,1070,66435.478,-1224.849,-38979.497,857.71051,188.62339,290.05792,8.28E-05,0.10405747,660.06928,1048.8701
800,23.061158,1.6,90,1070,66198.654,-528.651,-38844.557,862.98165,206.35727,290.04367,7.57E-05,0.10464422,649.94613,1077.2559
785,22.956275,1.601,90,0,86608.502,-32224.557,-45045.765,899.3197,236.65536,290.04383,6.65E-05,0.10732233,656.8138,1149.6811
803,23.075857,16.601,90,1070,67002.334,-2305.2244,-39192.595,840.46931,109.43258,290.05317,0.000142463,0.10323521,728.66399,955.1946
788,22.972642,21.599,90,0,86616.848,-32220.322,-45046.998,869.84694,127.77112,290.01543,0.000122317,0.10422154,741.16936,1005.669
802,23.069661,9.601,90,1070,66672.303,-2068.6494,-39152.467,854.48903,147.07639,290.05793,0.00010615,0.10366901,702.38899,1006.611
787,22.965334,13.599,90,0,86616.026,-32224.064,-45044.613,878.87509,178.16213,290.05142,8.77E-05,0.10445238,690.94794,1059.3652
805,23.094638,1.601,120,-1380,107374.18,-75594.74,-52884.55,858.55808,212.45518,290.0306,7.35E-05,0.10339886,637.85585,1075.1543
807,23.103141,9.599,120,-1380,107374.18,-72911.69,-52362.06,851.64678,151.80221,290.05677,0.00010282,0.10370494,692.27658,1004.2689
789,22.982171,30.6,90,0,86610.845,-32224.557,-45045.806,860.52545,99.504288,290.03694,0.000156705,0.10344091,761.68902,966.65442
812,23.136619,9.6,120,-1000,107374.18,-62245.736,-50418.429,849.0487,160.18311,290.06716,9.73E-05,0.10289673,681.57969,1010.9355
790,22.9942,1.601,90,300,80860.416,-23901.749,-43423.408,876.93551,216.24782,290.04572,7.25E-05,0.10660085,660.10131,1104.7674
811,23.13209,3.601,120,-1000,107374.18,-61308.681,-50136.955,855.79963,205.35061,290.03603,7.60E-05,0.10344054,646.10805,1069.801
794,23.017039,25.6,90,300,82198.925,-23731.574,-43362.435,850.57332,105.81662,290.0337,0.000147134,0.10236897,744.29198,963.94034
808,23.109337,16.599,120,-1380,107374.18,-72463.823,-52284.353,840.39654,113.06698,290.04444,0.000137863,0.10234104,721.69442,956.91164
791,22.998174,3.601,90,300,82040.178,-23448.663,-43308.862,878.11884,227.44854,290.03884,6.87E-05,0.10434623,639.99764,1108.4468
814,23.150956,25.599,120,-1000,107374.18,-63181.473,-50617.919,832.03994,94.301121,290.01831,0.000164949,0.10121695,734.9772,930.30563
819,23.184436,25.599,120,-500,107374.18,-48009.585,-47579.477,831.59788,111.55806,290.02083,0.000139382,0.10117411,717.68753,948.15086
795,23.02768,1.6,90,700,76148.445,-11810.195,-41001.448,871.56042,235.83302,290.04608,6.65E-05,0.10676655,639.84162,1126.5523
818,23.176295,16.601,120,-500,107374.18,-48542.724,-47735.549,840.08015,145.42159,290.0285,0.0001072,0.10317813,694.35257,996.55653
815,23.161597,1.6,120,-500,107374.18,-48370.945,-47645.508,852.05615,224.22893,290.06437,6.96E-05,0.1042147,619.6114,1082.0452
816,23.16557,3.6,120,-500,107374.18,-48797.225,-47778.104,852.5987,210.7824,290.03754,7.40E-05,0.10330969,639.81644,1075.1836
797,23.036182,9.599,90,700,72835.339,-11505.492,-41000.379,859.66623,173.38365,290.05018,9.00E-05,0.10400542,679.11001,1037.789
804,23.083998,25.599,90,1070,66218.801,-1288.1247,-39001.082,838.33246,81.195781,290.05743,0.000191598,0.1016284,752.08168,920.04963
809,23.117477,25.599,120,-1380,107374.18,-74329.672,-52781.064,831.74665,74.309259,290.03689,0.000209146,0.10072461,754.56534,907.97001
799,23.050518,25.599,90,700,73204.472,-11994.76,-41096.465,842.73452,103.16165,290.04444,0.000151204,0.10349657,735.43796,949.45093
821,23.19905,5.599,120,0,107374.18,-34156.342,-44898.984,845.47682,201.56667,290.05053,7.75E-05,0.1039983,645.18092,1063.1524
820,23.195077,1.599,120,0,107374.18,-34154.615,-44891.994,845.84874,223.05387,290.05351,7.00E-05,0.10440921,618.62195,1081.075
823,23.211442,21.601,120,0,107374.18,-34161.482,-44897.586,831.6565,129.17113,290.04018,0.00012037,0.10124042,702.43283,969.56717
817,23.170099,9.599,120,-500,107374.18,-49532.238,-47882.33,844.00979,172.56407,290.08115,9.03E-05,0.10223503,666.88246,1023.1579
813,23.142815,16.6,120,-1000,107374.18,-62504.144,-50476.812,839.78494,129.66234,290.03324,0.000121083,0.10101847,709.09398,979.13834
806,23.098611,3.599,120,-1380,107374.18,-74033.64,-52588.522,858.63829,197.86563,290.05041,7.90E-05,0.10484029,661.32972,1069.7208
810,23.128117,1.6,120,-1000,107374.18,-62315.959,-50336.075,852.29659,217.40675,290.01392,7.18E-05,0.10410848,636.60549,1087.5864
822,23.204134,13.599,120,0,107374.18,-34164.072,-44897.627,838.40923,161.75688,290.01582,9.63E-05,0.10246003,668.9785,1001.9205
830,23.266479,1.599,120,1000,95540.829,-6314.786,-39467.326,844.35308,218.22791,290.05771,7.15E-05,0.10363235,624.2046,1074.6136
827,23.241504,9.599,120,500,104643.18,-20157.911,-42168.579,837.31453,172.84508,290.04499,9.01E-05,0.10278236,665.03357,1021.2695
825,23.233001,1.6,120,500,104474.11,-19261.4,-41998.322,842.15878,219.16375,290.05668,7.12E-05,0.10395967,618.22631,1073.5515
834,23.289318,25.599,120,1000,95313.5,-4297.5669,-39057.45,825.1365,93.956881,290.03473,0.000165591,0.10143719,728.14338,922.40208
829,23.255839,25.599,120,500,104646.68,-20414.755,-42221.329,824.69092,107.44352,290.02954,0.000144797,0.10184105,709.79098,932.58276
838,23.314657,16.599,120,1380,88831.539,5524.6454,-37134.504,827.18451,109.51117,290.02699,0.000142022,0.10128231,716.53368,942.54712
832,23.274982,9.599,120,1000,95107.924,-4525.6722,-39110.407,840.73203,161.93129,290.05423,9.61E-05,0.10215173,671.40977,1007.2468
836,23.303932,3.599,120,1380,88477.163,7183.1368,-36800.116,839.81749,170.64002,290.03056,9.16E-05,0.10456269,668.75914,1020.0893
843,23.348136,16.599,65,-810,74236.135,-53998.861,-49806.02,823.21217,109.52055,290.11561,0.000142138,0.10163055,181.44988,1467.742
841,23.337411,3.6,65,-810,77923.311,-53406.188,-49621.208,836.34619,191.08815,289.96357,8.17E-05,0.10338259,644.42273,1039.4763
850,23.400394,1.6,65,-300,68143.681,-39674.833,-46936.438,838.759,215.49531,289.9817,7.28E-05,0.10483396,622.62427,1069.0626
842,23.34194,9.599,65,-810,77869.656,-53335.963,-49606.818,830.05663,150.80448,290.01243,0.000103386,0.10327862,678.95456,991.6818
839,23.322797,25.6,120,1380,88800.497,5218.5452,-37198.849,819.66899,74.267586,290.09873,0.000208786,0.099564638,742.52496,896.12151
831,23.270453,3.599,120,1000,99619.565,-5874.8983,-39288.64,845.37626,218.40322,290.05857,7.15E-05,0.10339345,620.49127,1071.8219
849,23.389755,25.6,65,-600,74053.911,-48628.079,-48707.961,820.33805,88.924068,290.01974,0.000174298,0.099748306,728.52376,912.02169
826,23.236974,3.599,120,500,104499.65,-19824.428,-42109.908,843.11622,207.7392,290.04984,7.52E-05,0.10476621,630.76145,1061.5517
835,23.299959,1.599,120,1380,94632.84,4984.3134,-37119.333,843.58739,233.79745,290.03149,6.68E-05,0.10373665,612.41344,1096.526
824,23.220971,30.602,120,0,107374.18,-34170.116,-44897.01,825.34536,100.52662,290.0337,0.000154046,0.098752245,718.32322,926.22223
837,23.308461,9.599,120,1380,88869.036,5524.9331,-37126.734,836.10788,149.82107,290.02333,0.000103962,0.10267572,679.45262,988.09283
848,23.381615,16.599,65,-600,70969.653,-47591.571,-48539.389,822.07822,121.95488,290.05421,0.000127634,0.10205087,700.80337,953.18653
856,23.437847,5.599,65,0,62354.792,-30569.722,-45162.49,832.72555,185.50898,290.01976,8.38E-05,0.10136041,535.34887,1135.0451
857,23.442932,13.599,65,0,62365.729,-30563.679,-45164.916,826.41785,149.87463,289.99585,0.000103689,0.1003403,670.08883,979.01218
828,23.247699,16.6,120,500,104596.47,-20274.595,-42190.082,831.91219,139.80987,290.02852,0.000111208,0.10099908,690.81435,979.87252
833,23.281178,16.599,120,1000,95328.508,-4427.8189,-39085.738,831.58953,129.541,290.05806,0.000120184,0.10193929,699.97559,968.12542
855,23.433874,1.6,65,0,62355.08,-30574.492,-45165.861,833.20299,205.31546,290.03011,7.59E-05,0.10269827,620.73366,1044.4684
840,23.333438,1.599,65,-810,78584.567,-54828.438,-49899.598,837.17016,208.34263,290.05492,7.48E-05,0.10280958,625.55164,1054.6706
860,23.471798,1.6,65,300,56580.341,-21394.275,-43367.409,837.95068,231.58016,290.03239,6.73E-05,0.10243157,604.85984,1083.827
858,23.450239,21.6,65,0,62373.006,-30559.156,-45161.75,816.95186,118.56138,289.98544,0.000130871,0.099536075,696.81234,942.34927
845,23.366916,1.599,65,-600,73653.285,-47608.674,-48491.696,836.01221,217.0971,290.03621,7.18E-05,0.10269545,613.25842,1059.1456
859,23.459769,30.6,65,0,62386.738,-30556.401,-45155.706,817.53945,93.277444,290.02878,0.000166226,0.099672568,721.89562,914.67004
846,23.370889,3.599,65,-600,70894.453,-47842.125,-48596.457,835.19147,199.25517,290.04827,7.81E-05,0.10284244,640.43811,1054.0366
865,23.505277,1.599,65,600,51124.539,-12398.959,-41600.411,831.99621,201.36867,290.01624,7.73E-05,0.10213969,626.10477,1040.5013
864,23.494637,25.601,65,300,56699.123,-21755.757,-43441.663,815.21348,100.36479,290.00115,0.000155017,0.10181531,712.8122,920.91507
844,23.356277,25.599,65,-810,77652.033,-53146.094,-49567.018,816.87674,70.234603,289.99934,0.000220918,0.1000563,743.0982,888.96241
862,23.480301,9.599,65,300,56704.879,-21793.788,-43446.803,824.94268,159.70055,290.0146,9.76E-05,0.10107812,658.05222,989.57404
861,23.475772,3.599,65,300,56668.657,-21415.161,-43372.713,831.58346,206.58782,290.02523,7.56E-05,0.10419531,628.4655,1056.282
854,23.423233,25.601,65,-300,67880.175,-38994.216,-46814.738,819.05352,106.50174,290.00993,0.000145607,0.099430044,707.4426,927.05235
852,23.408897,9.599,65,-300,67904.926,-39131.335,-46837.762,832.10036,167.18733,290.04046,9.32E-05,0.10223196,663.96307,1011.7036
847,23.375419,9.6,65,-600,74268.121,-49009.256,-48773.498,827.56277,159.59289,290.04466,9.77E-05,0.10288291,665.32038,995.66951
863,23.486497,16.6,65,300,56922.83,-22113.785,-43508.146,823.39668,130.69737,290.00754,0.000119085,0.10186285,689.84918,960.35284
866,23.509251,3.602,65,600,51189.789,-12390.9,-41598.561,833.63767,188.51454,290.06182,8.26E-05,0.10221685,640.27931,1028.9126
867,23.513781,9.6,65,600,51478.951,-13194.819,-41758.95,825.33874,149.52384,290.0365,0.000103968,0.10102922,673.59463,983.30436
851,23.404368,3.6,65,-300,68013.017,-39378.723,-46885.291,837.86978,205.33455,290.0242,7.61E-05,0.10473999,630.05478,1057.7129
870,23.538757,1.6,65,810,47361.694,-6476.7348,-40435.788,828.01883,201.58259,289.98753,7.74E-05,0.10298064,616.93331,1031.9859
853,23.415093,16.599,65,-300,67932.596,-39063.536,-46828.758,823.22893,134.09163,290.05723,0.000115937,0.10124499,685.88364,962.93454
868,23.519976,16.599,65,600,51518.422,-13583.519,-41832.628,818.4433,116.11829,290.04097,0.00013386,0.10107017,699.15406,938.4823
875,23.572236,1.601,90,-1070,104116.91,-62435.032,-50941.905,826.1356,206.65325,289.98909,7.53E-05,0.1023954,611.71656,1037.6774
876,23.57621,3.599,90,-1070,103753.33,-61763.54,-50822.302,826.02552,190.44076,290.0422,8.18E-05,0.10254023,632.10419,1025.0574
877,23.580739,9.601,90,-1070,105486.06,-65215.808,-51497.575,820.92206,147.10697,290.0247,0.000105733,0.10155563,671.32681,975.49137
880,23.605715,1.599,90,-700,98888.245,-51267.627,-48778.185,834.36019,218.05763,290.02285,7.14E-05,0.10282438,618.70252,1069.7722
882,23.614217,9.6,90,-700,99315.763,-52302.04,-48982.321,829.3417,166.97191,289.98152,9.33E-05,0.10261657,658.36857,1002.8031
890,23.672674,1.599,90,0,86530.259,-32219.377,-45055.509,828.09622,219.51499,290.06914,7.12E-05,0.10190232,602.89523,1057.024
874,23.561596,25.599,65,810,48762.196,-8714.0006,-40876.747,809.83412,70.411236,290.04227,0.000220399,0.10010357,734.96243,880.20929
878,23.586935,16.6,90,-1070,105501.39,-65251.495,-51503.166,817.97772,109.22513,290.05234,0.000141832,0.099002495,705.23324,930.59504
891,23.676647,5.599,90,0,86538.976,-32216.91,-45054.029,823.67568,195.79669,290.04347,7.94E-05,0.10161398,623.54664,1030.1604
883,23.620414,16.599,90,-700,99621.046,-52567.396,-49031.701,820.01462,130.19515,290.02224,0.000119602,0.10186531,684.79773,955.09116
887,23.647697,9.6,90,-300,91893.72,-40755.623,-46723.421,824.79521,176.04762,290.03617,8.83E-05,0.10141378,646.56514,1011.5864
869,23.528117,25.6,65,600,51455.927,-13265.743,-41771.203,809.11526,83.626977,290.02051,0.000185519,0.099571481,723.10481,894.60226
888,23.653893,16.599,90,-300,91996.755,-40979.041,-46767.25,817.58574,142.66129,290.10607,0.000108688,0.098670209,669.99306,965.94634
897,23.719099,9.6,90,300,81289.208,-23954.294,-43429.164,815.40688,168.5135,290.01747,9.23E-05,0.10165197,642.87797,989.24324
895,23.710597,1.6,90,300,80973.565,-23184.91,-43277.82,822.63885,216.86687,290.03854,7.19E-05,0.10301047,604.3283,1051.0858
896,23.71457,3.599,90,300,81043.749,-23594.579,-43356.761,822.48641,204.03617,290.04634,7.64E-05,0.10292309,617.37641,1038.068
871,23.542731,3.599,65,810,48078.164,-7542.1034,-40646.79,828.31584,186.96508,290.0116,8.33E-05,0.10196092,629.06417,1012.6328
872,23.547259,9.6,65,810,48806.435,-8805.8512,-40887.231,820.77859,141.86393,289.99831,0.000109511,0.1008081,678.14461,970.65337
881,23.609688,3.6,90,-700,99766.635,-53145.638,-49147.48,835.02704,204.59729,290.02503,7.61E-05,0.10268219,631.49414,1054.516
873,23.553455,16.599,65,810,48932,-8666.4307,-40863.138,816.82736,104.29683,290.04656,0.000149257,0.10102494,707.52176,923.32673
901,23.74805,3.599,90,700,74263.599,-12266.2,-41131.166,818.83729,200.02891,290.04511,7.76E-05,0.099526744,620.10787,1035.5992
903,23.758775,16.6,90,700,71036.675,-12034.682,-41150.695,807.1145,129.0922,290.01329,0.000120379,0.10104267,672.59923,939.07754
884,23.628554,25.6,90,-700,99677.127,-53079.936,-49137.119,815.70775,82.723382,290.05865,0.000187899,0.10085439,728.25946,898.25569
899,23.733435,25.601,90,300,81355.239,-23806.814,-43395.162,806.31825,108.05526,290.02353,0.000143735,0.10068025,698.62337,921.48774
885,23.639194,1.6,90,-300,92124.419,-41304.549,-46831.924,831.62209,219.503,290.0223,7.11E-05,0.10376893,615.49297,1069.1737
886,23.643168,3.599,90,-300,92076.807,-41174.543,-46809.064,830.64181,207.26778,290.03957,7.53E-05,0.10251265,625.76956,1054.9072
902,23.752578,9.601,90,700,74792.095,-12992.166,-41272.725,810.90371,161.73073,290.06757,9.61E-05,0.10108572,642.55643,975.12033
879,23.595075,25.6,90,-1070,105316.29,-64878.993,-51433.888,814.49221,73.840026,290.04877,0.000210039,0.099622649,739.66413,892.28537
889,23.662033,25.6,90,-300,91917.608,-40887.108,-46748.172,812.01959,99.077334,290.05677,0.000156906,0.10083516,709.53245,913.07362
893,23.689039,21.6,90,0,86548.062,-32220.98,-45049.054,811.08298,126.33482,290.05847,0.000122742,0.099527018,682.91809,944.26373
904,23.766915,25.6,90,700,74777.17,-12785.974,-41230.911,803.47724,92.212577,289.9799,0.00016745,0.097183615,705.12188,895.666
906,23.78153,3.6,90,1070,68484,-2260.1627,-39159.251,816.98758,196.6764,290.03571,7.92E-05,0.10245384,611.62542,1017.1221
898,23.725295,16.6,90,300,81455.601,-23992.983,-43440.676,810.99145,139.91121,290.05565,0.000111092,0.10087387,669.05448,958.50107
905,23.777556,1.6,90,1070,68275.504,-1799.6762,-39069.127,819.4651,213.88611,290.05292,7.29E-05,0.1032703,605.38784,1047.2384
913,23.825733,16.6,120,-1380,107374.18,-74530.107,-52740.812,803.15871,108.41356,290.05145,0.000142904,0.098066551,684.91149,907.18952
912,23.819538,9.599,120,-1380,107374.18,-75628.991,-52953.87,808.12588,147.81548,290.04304,0.000105361,0.10255694,661.13247,965.96854
892,23.681732,13.599,90,0,86538.071,-32217.526,-45048.684,817.72003,157.25403,290.03599,9.88E-05,0.10110671,657.23997,982.01255
894,23.698568,30.6,90,0,86547.733,-32215.388,-45053.782,806.44351,95.410638,290.04042,0.000162533,0.099681085,702.53362,898.30477
910,23.811035,1.6,120,-1380,107374.18,-72513.533,-52351.042,818.36805,215.25367,290.04736,7.24E-05,0.10288056,598.68146,1047.2377
911,23.815009,3.601,120,-1380,107374.18,-74421.681,-52577.133,816.11553,197.32737,290.04663,7.90E-05,0.10279773,617.8799,1026.3524
923,23.892689,16.599,120,-500,107374.18,-48090.212,-47624.416,802.43847,132.75552,290.15949,0.000116908,0.099705608,664.29016,938.63914
917,23.853015,9.599,120,-1000,107374.18,-64394.491,-50784.805,807.72493,157.06515,290.0101,9.90E-05,0.1015137,646.11675,968.91355
915,23.844513,1.599,120,-1000,107374.18,-63683.529,-50642.834,813.8186,209.21961,290.01242,7.47E-05,0.10395078,600.93433,1035.2273
900,23.744077,1.599,90,700,73859.478,-11553.062,-40988.99,818.1185,213.91764,290.02119,7.28E-05,0.1032045,600.75647,1045.89
914,23.833873,25.6,120,-1380,107374.18,-74128.412,-52661.954,798.86412,74.339263,290.03673,0.000208577,0.099397843,722.03464,875.86435
922,23.886494,9.6,120,-500,107374.18,-48474.473,-47695.915,805.95841,163.95464,290.03603,9.48E-05,0.10068844,641.29785,981.36881
926,23.915443,5.599,120,0,107374.18,-34157.493,-44901.739,808.93116,185.97569,290.04822,8.38E-05,0.10245168,616.14872,999.31592
925,23.911469,1.599,120,0,107374.18,-34157.452,-44898.902,809.31018,214.91949,290.02768,7.25E-05,0.10185413,592.66384,1039.1947
916,23.848485,3.601,120,-1000,107374.18,-63538.062,-50519.571,813.51849,199.21404,290.03209,7.82E-05,0.10211628,614.41401,1026.7072
919,23.867351,25.599,120,-1000,107374.18,-64093.282,-50732.917,796.07767,89.244479,290.06971,0.000174095,0.10017713,702.07646,886.20636
928,23.927834,21.599,120,0,107374.18,-34161.235,-44911.442,805.60284,125.04603,289.98158,0.000124244,0.10043626,673.39745,931.18841
909,23.800394,25.6,90,1070,67110.75,450.2116,-38618.672,800.72727,74.57785,290.03866,0.000207839,0.09933817,725.08224,878.61473
920,23.877991,1.599,120,-500,107374.18,-49545.025,-47898.077,812.39709,212.68045,290.02965,7.33E-05,0.10284299,594.37709,1032.2593
907,23.786059,9.6,90,1070,62810.03,-517.3027,-38907.052,810.32122,149.25435,290.02252,0.00010369,0.098159828,650.94063,958.62503
933,23.964091,16.599,120,500,105333.96,-19132.341,-41943.968,832.38557,139.15321,290.05949,0.000112081,0.10261488,685.71252,973.64102
932,23.957895,9.599,120,500,105229.9,-18863.696,-41900.509,833.13761,177.87845,290.04733,8.77E-05,0.10331497,651.07032,1016.4145
936,23.986846,3.6,120,1000,92668.345,-5523.283,-39359.275,834.95855,204.94842,290.03189,7.63E-05,0.10467647,624.65912,1045.7752
935,23.982871,1.602,120,1000,92867.959,-5155.7572,-39285.556,840.08339,213.64623,290.03638,7.29E-05,0.10308839,620.11766,1063.0238
908,23.792255,16.6,90,1070,62649.312,-940.00455,-38998.409,805.74776,111.45004,290.02906,0.000139224,0.10020496,687.05806,917.548
940,24.016351,1.599,120,1380,85015.506,5919.3899,-37132.037,819.54311,203.2233,290.04103,7.68E-05,0.10329584,618.60489,1038.4456
927,23.920527,13.6,120,0,107374.18,-34156.795,-44903.466,806.32749,146.92697,290.08378,0.000105767,0.10108358,657.97304,962.4714
921,23.881964,3.599,120,-500,107374.18,-49065.213,-47807.706,810.85839,201.63497,290.06909,7.70E-05,0.10053926,610.37414,1028.5855
918,23.859211,16.599,120,-1000,107374.18,-64124.241,-50729.752,800.84446,123.99989,290.06357,0.000125069,0.098666992,675.41488,932.20128
924,23.900829,25.6,120,-500,107374.18,-48051.276,-47600.322,797.52297,103.26212,290.03883,0.000150653,0.10090621,688.09607,901.87362
931,23.953365,3.602,120,500,105161.15,-19213.296,-41969.911,831.90592,190.53661,290.03735,8.18E-05,0.10288,643.74648,1037.698
937,23.991375,9.599,120,1000,92998.789,-5488.1709,-39351.217,826.57946,161.4871,290.03224,9.65E-05,0.10293825,666.57473,1001.193
929,23.937363,30.599,120,0,107374.18,-34164.812,-44896.394,811.33763,95.939876,290.05438,0.000161782,0.10007487,714.56292,912.46738
942,24.024854,9.6,120,1380,90799.689,5225.041,-37157.858,810.1663,149.53574,290.03101,0.000103953,0.10110602,654.72962,962.17947
941,24.020325,3.6,120,1380,90354.408,6900.6363,-36828.897,816.78045,192.19701,290.03891,8.10E-05,0.10185623,625.14499,1024.158
943,24.03105,16.6,120,1380,91280.904,4482.0543,-37300.444,801.49248,108.60277,290.01851,0.000143283,0.1019166,692.35907,914.84295
930,23.949392,1.599,120,500,105334.66,-20509.978,-42229.758,829.10332,220.97738,290.06463,7.05E-05,0.10294769,607.73208,1065.4699
946,24.053804,3.6,120,-1380,107374.18,-74857.712,-52821.315,809.6107,195.85913,290.04357,7.94E-05,0.10184501,614.6887,1020.0992
944,24.03919,25.6,120,1380,90837.227,5848.5069,-37032.005,794.03104,75.761195,290.04349,0.000204589,0.099408642,719.1494,876.38596
934,23.972231,25.599,120,500,105233.68,-19239.198,-41976.819,826.84605,107.49734,290.05449,0.00014496,0.10269914,714.10163,935.78726
947,24.058334,9.599,120,-1380,107374.18,-73744.437,-52605.79,800.70465,150.60417,290.04518,0.000103348,0.10236964,646.58403,958.19374
938,23.997571,16.599,120,1000,96698.35,-4441.9626,-39060.452,816.30087,128.48495,290.05062,0.000121071,0.10163925,687.05187,953.6249
952,24.091812,9.6,120,-1000,107374.18,-63306.008,-50477.634,794.58001,140.08996,290.04305,0.000111118,0.10213182,649.02719,938.24553
957,24.125291,9.599,120,-500,107374.18,-48937.14,-47787.724,790.20355,164.38999,289.99089,9.45E-05,0.10021689,623.7125,964.09558
949,24.072669,25.599,120,-1380,107374.18,-72454.409,-52360.21,784.12981,75.59717,290.04162,0.000204606,0.098139723,702.4037,858.16196
945,24.049831,1.599,120,-1380,107374.18,-75507.125,-52947.045,809.61084,211.94323,290.0482,7.37E-05,0.10347112,603.5034,1040.335
939,24.005711,25.601,120,1000,97079.861,-5507.4956,-39271.988,808.7172,91.166494,290.05295,0.000170454,0.10105843,710.11349,897.35115
950,24.083309,1.599,120,-1000,107374.18,-62861.433,-50502.468,801.44358,213.38115,290.04304,7.30E-05,0.10223029,590.13558,1031.1776
956,24.120762,3.599,120,-500,107374.18,-48773.378,-47711.621,795.51959,197.89952,290.00219,7.87E-05,0.10207029,590.34958,998.37769
948,24.064529,16.6,120,-1380,107374.18,-72690.986,-52403.463,790.70451,111.14048,290.04777,0.000139491,0.099897925,676.59229,907.80165
958,24.131487,16.599,120,-500,107374.18,-48955.477,-47797.016,781.50352,134.14583,290.03752,0.000115574,0.099028378,645.81408,923.81219
959,24.139627,25.6,120,-500,107374.18,-48837.025,-47780.036,773.90681,98.51803,290.04859,0.000156831,0.096315528,670.39303,873.29384
951,24.087283,3.6,120,-1000,107374.18,-61910.688,-50314.736,800.28521,199.31233,290.02758,7.82E-05,0.10254474,594.16626,1005.9347
961,24.154241,5.601,120,0,107374.18,-34144.049,-44906.22,788.86005,183.49009,290.04318,8.47E-05,0.10092288,602.86237,980.94571
967,24.196694,9.599,120,500,103512.59,-20047.846,-42163.892,785.65616,158.33607,289.99942,9.82E-05,0.10098118,622.46361,947.91013
971,24.225646,3.6,120,1000,97788.116,-6300.2316,-39422.469,793.58422,198.87198,290.05723,7.82E-05,0.10122139,586.77449,996.70026
974,24.244511,25.6,120,1000,92925.068,-4676.5222,-39189.429,776.14581,88.464715,290.05508,0.000175257,0.099432284,684.96969,867.68688
970,24.221672,1.601,120,1000,97502.898,-6329.7521,-39431.021,790.77921,210.14586,290.05533,7.39E-05,0.10016634,573.51299,1006.5678
954,24.106148,25.6,120,-1000,107374.18,-64149.239,-50749.322,780.06222,80.231268,290.03719,0.000192906,0.097366821,697.4654,863.5447
964,24.176162,30.6,120,0,107374.18,-34131.468,-44904.863,775.77004,95.559277,290.0412,0.000162201,0.099291378,678.75219,875.65185
969,24.211031,25.6,120,500,105286.97,-19121.363,-41953.342,779.86633,106.56397,290.03604,0.000145474,0.099637146,667.47587,886.75645
955,24.116789,1.6,120,-500,107374.18,-48054.195,-47614.384,797.48455,214.61547,289.96925,7.23E-05,0.10070171,575.45624,1019.2104
962,24.159326,13.6,120,0,107374.18,-34152.436,-44922.995,783.56339,153.70469,290.03286,0.000100959,0.099845923,623.62054,940.03602
973,24.236371,16.599,120,1000,92959.482,-5224.049,-39299.289,776.91868,124.05976,290.01056,0.000124463,0.097553009,648.0053,905.85329
953,24.098008,16.599,120,-1000,107374.18,-62674.111,-50365.76,788.42875,118.35122,290.05164,0.000131045,0.099603773,665.97833,910.03177
978,24.269852,16.601,120,1380,91910.873,5129.2844,-37159.214,778.85646,102.60016,290.03376,0.000151014,0.099265952,674.75555,887.46667
965,24.188191,1.6,120,500,103368.15,-19380.099,-42046.262,793.92827,216.13365,290.06746,7.22E-05,0.10263628,581.90354,1031.1369
979,24.277993,25.599,120,1380,91440.348,6480.3189,-36894.352,775.14781,74.447093,290.03684,0.000208066,0.098480414,696.52654,849.8169
976,24.259126,3.601,120,1380,91809.976,4765.7879,-37231.33,788.63823,194.02515,289.99995,8.03E-05,0.1026348,589.54935,990.09711
983,24.303332,16.599,15,-290,19223.244,-35762.992,-47063.524,775.6096,69.179332,290.03655,0.000224918,0.10151237,704.5033,847.05225
966,24.192165,3.599,120,500,105270.85,-18992.961,-41924.931,789.87419,188.5691,290.03605,8.24E-05,0.10086638,595.78445,983.97312
975,24.255152,1.599,120,1380,91444.995,4731.827,-37249.174,791.51642,211.33779,290.01516,7.35E-05,0.10079891,573.02113,1009.3122
960,24.150268,1.6,120,0,107374.18,-34145.94,-44910.702,790.59781,198.68957,290.06889,7.86E-05,0.098239186,582.01136,996.15025
980,24.288634,1.6,15,-290,20516.8,-35726.112,-47031.825,792.49738,204.21226,290.03486,7.63E-05,0.10211122,579.4537,1000.0514
990,24.355591,1.6,15,-100,15805.899,-30053.689,-45943.634,787.95482,205.93607,290.0444,7.53E-05,0.10003149,583.17403,1010.9573
963,24.166633,21.599,120,0,107374.18,-34152.93,-44906.796,781.32687,118.98237,290.03422,0.000130264,0.098839508,658.1416,904.41396
984,24.311472,25.6,15,-290,19184.925,-35729.771,-47054.191,773.76024,38.080083,290.01906,0.000406544,0.098702907,734.62765,814.16023
987,24.330615,9.599,15,-200,17477.876,-32861.387,-46496.22,780.63057,140.35412,290.02854,0.000110386,0.098986114,634.03222,923.86677
986,24.326086,3.6,15,-200,17599.823,-33117.985,-46543.625,787.58712,187.17204,290.05712,8.30E-05,0.10086757,603.07682,988.31712
968,24.20289,16.6,120,500,105170.53,-19588.552,-42049.921,780.89005,127.35173,290.07557,0.000121495,0.097781552,653.39927,916.99467
985,24.322112,1.6,15,-200,18416.282,-33009.606,-46504.771,788.30121,200.83528,290.02425,7.72E-05,0.098988277,578.59911,992.35038
989,24.344951,25.599,15,-200,17372.91,-32759.052,-46476.895,772.17058,67.442422,290.04259,0.000229491,0.098274623,703.6364,842.58583
982,24.297136,9.601,15,-290,19170.534,-35743.709,-47061.016,780.62388,114.20066,290.04967,0.000136336,0.10182718,661.99452,897.57114
991,24.359565,5.599,15,-100,15790.686,-30007.024,-45929.778,784.28528,180.68918,290.0402,8.58E-05,0.099279282,600.44639,973.49301
972,24.230175,9.599,120,1000,97790.747,-6627.3004,-39484.306,787.18906,160.85578,290.05563,9.65E-05,0.10038371,617.61721,949.16057
992,24.36465,13.6,15,-100,16309.556,-30163.466,-45952.556,778.41185,138.12148,290.10037,0.00011196,0.0980734,639.31782,925.8741
993,24.371957,21.599,15,-100,16337.514,-30195.124,-45982.159,773.2668,107.39763,290.02369,0.000144655,0.10088881,666.41616,888.00808
981,24.292607,3.601,15,-290,20380.505,-35546.974,-46994.862,785.57601,159.00257,290.02678,9.76E-05,0.10062316,627.61397,957.36583
977,24.263656,9.6,120,1380,91764.173,5338.1068,-37120.443,783.27259,145.31693,290.03424,0.000106998,0.10161822,638.63617,938.51534
1001,24.435411,5.6,15,100,12165.136,-24339.992,-44821.688,777.82618,166.82022,290.05172,9.34E-05,0.10232917,607.30056,951.07318
999,24.419408,30.599,15,0,14233.789,-27226.381,-45377.357,767.2679,91.494933,290.03162,0.000168934,0.097583922,675.13926,864.63852
994,24.381486,30.599,15,-100,16325.385,-30176.952,-45961.889,768.79997,79.11196,290.03788,0.000196019,0.099406792,681.99369,845.06692
1003,24.447802,21.599,15,100,12189.394,-24381.846,-44829.212,770.75086,108.1733,290.01031,0.000142936,0.097599937,656.65792,879.84713
1013,24.517538,16.599,15,290,8347.2517,-18694.055,-43707.06,765.89723,78.93453,290.01819,0.000196167,0.09739248,685.96953,849.11128
988,24.336811,16.599,15,-200,18496.538,-33175.176,-46537.54,775.90088,102.11346,290.08096,0.00015166,0.09874657,669.84947,881.22123
1004,24.457332,30.599,15,100,12229.111,-24339.868,-44812.478,768.15237,82.803069,290.01699,0.000186594,0.097364508,683.61671,855.13077
1014,24.525677,25.601,15,290,8486.8777,-18910.812,-43758.865,760.63057,44.968072,290.01816,0.000343793,0.096857984,714.67961,808.23958
1010,24.50284,1.598,15,290,8497.9376,-18935.646,-43768.157,779.06766,192.74929,290.0494,8.05E-05,0.10026979,587.09596,986.38889
1005,24.469361,1.599,15,200,11107.21,-21666.948,-44284.274,784.95558,204.33183,290.02854,7.60E-05,0.100581,574.40182,997.43656
1009,24.4922,25.599,15,200,11042.577,-21303.493,-44210.555,765.43082,68.603196,290.03646,0.000225393,0.097800223,695.34809,838.68222
995,24.393514,1.599,15,0,14220.55,-27220.378,-45380.153,784.31046,203.75263,290.02458,7.64E-05,0.10156641,582.8167,1003.0318
1019,24.556654,15.601,25,-400,31943.414,-38706.536,-47436.273,765.15271,93.312915,290.05083,0.000165809,0.09809765,670.17154,861.77796
996,24.397488,5.6,15,0,14224.497,-27230.739,-45382.99,779.3826,180.31532,290.08404,8.58E-05,0.098050463,590.85789,964.18251
1017,24.544819,6.6,25,-400,30202.32,-38843.613,-47493.505,775.49979,156.51284,290.04457,9.90E-05,0.098805581,619.14976,943.53711
997,24.402571,13.599,15,0,14226.8,-27224.12,-45384.429,775.88695,134.20683,289.9856,0.000115277,0.098585216,636.90609,915.19492
1012,24.511342,9.599,15,290,8301.8198,-18547.069,-43690.121,771.30301,122.51889,290.04936,0.000126136,0.097782552,642.50992,896.08604
1016,24.540291,3.601,25,-400,32272.005,-39021.559,-47494.533,777.19458,181.13373,290.04212,8.54E-05,0.098232727,592.71068,967.0772
998,24.409879,21.601,15,0,14244.109,-27221.324,-45374.602,773.08891,119.44331,289.95391,0.000129868,0.099450486,652.56483,899.7483
1008,24.484059,16.599,15,200,10225.255,-21518.523,-44274.283,769.94696,100.56858,290.05223,0.000153565,0.096359287,662.53939,869.71314
1022,24.573019,8.602,25,-300,28597.193,-36126.942,-46957.941,769.39971,148.64731,290.02311,0.000104226,0.099408225,618.89132,925.2804
1025,24.595777,1.6,25,-150,26334.146,-32155.238,-46178.236,777.55077,210.25286,290.05917,7.38E-05,0.098133121,568.45381,1003.1826
1021,24.56849,3.6,25,-300,28842.608,-36579.782,-47044.488,777.0676,191.59899,290.05011,8.10E-05,0.099628955,578.2663,972.94582
1000,24.431438,1.599,15,100,12073.82,-24221.745,-44793.73,782.82887,200.59313,289.98834,7.80E-05,0.10149611,579.42122,999.09393
1002,24.440495,13.599,15,100,12587.715,-24259.201,-44789.001,775.0965,131.12032,290.03735,0.000117981,0.098126128,639.24002,911.82058
1006,24.473334,3.598,15,200,10142.285,-21405.745,-44247.64,782.23907,177.69858,290.0289,8.73E-05,0.09989732,598.08915,965.3755
1011,24.506813,3.6,15,290,9797.9071,-18904.357,-43739.5,776.29245,176.50076,290.02684,8.78E-05,0.099618962,603.05572,969.62105
1026,24.599749,3.6,25,-150,27139.834,-32321.26,-46199.123,775.90612,186.39063,290.0559,8.30E-05,0.098315654,586.66544,973.80931
1020,24.564516,1.601,25,-300,29019.485,-36941.47,-47115.987,777.45048,203.20309,290.02664,7.65E-05,0.10161,578.02266,998.6339
1028,24.610475,16.599,25,-150,27085.357,-32206.302,-46174.248,766.20575,126.28333,290.06988,0.000122757,0.099116652,637.11848,897.97243
1015,24.536317,1.601,25,-400,30299.392,-38795.838,-47482.363,780.00269,205.40426,290.05017,7.57E-05,0.10106974,574.54016,998.19721
1007,24.477864,9.6,15,200,10226.406,-21608.031,-44288.673,775.59857,135.9966,290.05241,0.000113936,0.099435493,633.58576,915.0203
1024,24.586522,20.602,25,-300,28596.001,-36003.967,-46931.998,760.63271,91.884919,290.06171,0.000168813,0.099849555,667.72276,857.9338
1018,24.550181,10.6,25,-400,32209.181,-39047.749,-47500.865,768.14699,122.708,290.03727,0.000126343,0.098701538,644.92423,899.47981
1023,24.578937,14.602,25,-300,28709.19,-36259.373,-46988.819,766.0198,114.36562,290.03646,0.000135474,0.098846118,651.88871,888.52543
1032,24.638314,13.599,25,0,24031.26,-27902.762,-45337.517,767.32591,144.09109,290.00505,0.000107398,0.098196783,615.35533,912.45275
1035,24.667179,1.599,25,150,20939.79,-23434.765,-44469.497,775.43827,197.26964,290.05809,7.88E-05,0.10126366,576.95499,985.78239
1031,24.633229,5.6,25,0,24025.956,-27893.923,-45334.227,774.19306,181.57558,289.95139,8.55E-05,0.10013479,588.86559,965.10411
1033,24.645621,21.6,25,0,24025.709,-27895.978,-45335.831,763.83825,114.41938,290.05408,0.000135237,0.097953204,643.1934,879.41267
1029,24.618615,25.6,25,-150,26487.012,-32396.418,-46227.78,762.64671,99.16762,290.02371,0.000155976,0.09792322,661.47011,867.30767
1039,24.690018,25.6,25,150,21047.799,-23606.379,-44499.716,760.18575,100.42214,290.04443,0.000153893,0.097261883,657.34184,864.72887
1038,24.681877,16.6,25,150,21632.37,-23431.106,-44462.096,763.85157,122.64303,290.05762,0.000126136,0.097942661,636.46645,889.88709
1034,24.65515,30.599,25,0,24033.521,-27902.022,-45339.038,758.85115,95.739903,290.05372,0.000161478,0.09831297,657.64209,856.05488
1037,24.675682,9.6,25,150,21018.484,-23575.625,-44499.716,769.27811,152.34307,290.10564,0.000101744,0.099425037,617.04532,932.08599
1027,24.604279,9.599,25,-150,27118.043,-32292.931,-46184.239,771.29473,158.00575,290.05615,9.80E-05,0.09836626,606.13544,932.46052
1042,24.709162,8.6,25,300,18153.353,-19248.9,-43651.925,763.61015,141.94232,290.04811,0.000109142,0.099223564,622.79193,915.77373
1045,24.731917,1.601,25,400,16085.85,-16190.571,-43052.592,773.62057,190.07417,290.05208,8.16E-05,0.099655685,585.28245,978.89937
1046,24.735891,3.6,25,400,16203.562,-16221.653,-43061.678,771.19568,171.31062,290.04168,9.08E-05,0.10133534,602.22074,956.53684
1030,24.629255,1.601,25,0,24016.376,-27898.527,-45327.114,776.46875,200.65831,289.95016,7.73E-05,0.09970158,569.97686,983.49788
1041,24.704632,3.601,25,300,18053.361,-19134.847,-43628.613,770.01524,175.21233,290.05562,8.85E-05,0.099494537,586.54519,947.49522
1047,24.74042,6.601,25,400,16465.875,-16666.722,-43144.854,768.19396,145.77217,290.06299,0.000106357,0.099238578,618.11572,918.10651
1052,24.768623,8.599,40,-550,49748.666,-44448.039,-48288.711,763.44986,138.13655,290.06392,0.000112036,0.098246717,623.08948,909.47617
1062,24.833357,9.599,40,-200,41787.977,-34881.322,-46452.802,762.46524,143.25966,290.07476,0.000108511,0.098014696,619.44173,915.38656
1054,24.782125,20.599,40,-550,47207.099,-44665.785,-48380.644,755.25459,74.408969,290.06632,0.000208254,0.09917065,678.14575,832.75324
1066,24.862308,5.602,40,0,38633.431,-28912.257,-45265.072,762.78721,180.9113,290.04812,8.55E-05,0.098322823,577.84794,950.68742
1063,24.839553,16.601,40,-200,41795.173,-34790.417,-46434.3,756.56401,116.084,290.04194,0.000133261,0.097727344,634.8599,873.04919
1044,24.722666,20.599,25,300,18022.114,-19129.256,-43628.037,762.59994,93.823133,290.07182,0.000164842,0.097721065,667.71387,860.17502
1036,24.671152,3.601,25,150,21029.914,-23554.944,-44501.032,772.28369,184.33763,290.08379,8.43E-05,0.10066305,591.63934,971.49198
1043,24.71508,14.601,25,300,18158.41,-19347,-43670.098,762.29004,122.9337,290.04729,0.000126396,0.10057151,638.10379,891.42146
1064,24.847694,25.601,40,-200,42524.1,-34624.642,-46384.921,750.34936,97.348503,289.87154,0.00015897,0.097388147,653.80466,855.33676
1061,24.828829,3.6,40,-200,42737.199,-34884.406,-46432.944,768.60498,199.12485,289.93816,7.87E-05,0.10512552,571.39777,981.88506
1050,24.760119,1.601,40,-550,50052.794,-44957.207,-48390.347,769.21769,193.56064,290.05774,8.02E-05,0.10076645,574.14617,973.18717
1065,24.858334,1.599,40,0,38637.255,-28912.01,-45272.802,764.83536,201.67856,290.0377,7.73E-05,0.10050801,558.44814,973.68317
1040,24.700658,1.601,25,300,18092.338,-19219.01,-43644.566,772.21024,191.34656,290.12063,8.13E-05,0.10121331,585.77232,981.83374
1070,24.89626,1.599,40,200,34781.618,-23285.354,-44171.166,760.38405,182.45445,290.06662,8.48E-05,0.097976544,570.011,946.65567
1051,24.764094,3.601,40,-550,50089.674,-44806.685,-48359.182,767.64533,174.91276,290.04846,8.87E-05,0.099577143,589.33646,948.2696
1060,24.824856,1.6,40,-200,41589.392,-34580.32,-46393.103,769.81335,203.54839,290.01036,7.63E-05,0.10019897,568.57125,988.77219
1048,24.745783,10.601,25,400,16339.529,-16440.549,-43101.067,762.70589,117.17759,290.04134,0.000131792,0.096982675,645.76853,888.67591
1072,24.904763,9.599,40,200,34554.623,-22912.77,-44103.861,757.73093,158.7136,290.05454,9.73E-05,0.096856665,597.44531,924.76681
1068,24.874701,21.599,40,0,38635.98,-28922.947,-45298.498,752.73658,116.79827,290.10049,0.000132321,0.097828822,630.30475,872.93767
1071,24.900233,3.599,40,200,35689.149,-23129.857,-44126.392,763.28052,190.91547,290.05217,8.11E-05,0.099068292,574.41012,970.00402
1067,24.867394,13.601,40,0,38641.408,-28913.038,-45269.965,758.82929,146.31332,290.05716,0.000105586,0.097258785,606.76269,909.78276
1058,24.806074,16.599,40,-400,46643.289,-40388.714,-47502.633,759.56187,112.13884,290.07632,0.000138072,0.098734872,641.72444,873.35637
1057,24.799878,9.6,40,-400,46675.276,-40446.028,-47510.979,762.66299,146.98509,290.03002,0.000105216,0.097745606,607.63629,910.14149
1055,24.791376,1.599,40,-400,46977.801,-41042.811,-47639.176,771.37488,202.57871,290.11267,7.66E-05,0.098782166,565.13006,982.64772
1059,24.814215,25.601,40,-400,46940.879,-40634.869,-47555.425,755.56663,79.98031,289.99384,0.000192918,0.096206937,670.85691,836.10268
1049,24.752257,15.6,25,400,16217.952,-16311.243,-43077.754,758.93116,97.540613,290.04379,0.000158213,0.096014161,653.80254,854.88433
1074,24.919099,25.6,40,200,34582.088,-22821.536,-44082.276,749.42247,92.317409,290.05868,0.000167468,0.097630344,651.56647,842.42343
1069,24.884231,30.599,40,0,38647.616,-28920.932,-45268.608,749.55014,83.550326,290.06479,0.000185046,0.09667094,660.539,832.79434
1053,24.774541,14.599,40,-550,47527.92,-44957.619,-48435.533,758.1943,100.98134,290.03933,0.000153253,0.098447759,653.55628,863.1811
1075,24.929739,1.6,40,400,32802.222,-17546.128,-43015.794,763.29383,201.87036,290.07162,7.67E-05,0.098653282,553.53422,972.40517
1056,24.795349,3.599,40,-400,46720.092,-40398.006,-47505.634,768.76383,184.04675,290.05889,8.40E-05,0.098351332,576.25672,956.50086
1073,24.910958,16.6,40,200,34665.962,-22965.315,-44110.768,754.506,128.33044,290.05091,0.000120239,0.096600484,625.44458,891.3938
1076,24.933711,3.601,40,400,30892.311,-17445.849,-43033.227,759.0976,172.99208,290.00538,8.97E-05,0.10073183,585.41919,945.18687
1091,25.031927,3.6,65,-600,75273.717,-49108.837,-48774.814,782.98434,180.40685,290.05576,8.59E-05,0.099032334,595.50189,966.3971
1080,24.963217,1.601,40,550,27459.092,-11628.137,-41892.368,761.13719,191.28564,290.06514,8.11E-05,0.09953533,561.06578,956.8029
1077,24.938241,9.6,40,400,31009.735,-17488.896,-43038.366,753.09312,139.471,290.03608,0.000111249,0.099890204,613.56005,901.9147
1078,24.944437,16.599,40,400,31008.049,-17533.218,-43043.136,749.32073,107.89524,290.06597,0.000143292,0.097682501,636.99108,858.93821
1089,25.017313,25.599,65,-810,79643.163,-54545.238,-49823.576,775.21886,69.210898,290.06483,0.000223746,0.098241143,701.68737,844.96919
1084,24.985223,20.599,40,550,30711.323,-12880.126,-42088.035,765.03883,79.837079,290.06856,0.000193879,0.098591406,684.5179,849.16897
1087,25.002977,9.6,65,-810,79576.104,-54664.102,-49843.969,779.61402,128.98645,290.07288,0.000120219,0.09921687,645.26522,911.56306
1079,24.952577,25.6,40,400,31042.997,-17476.562,-43039.271,748.64733,71.449159,290.07143,0.000216074,0.096677697,675.25036,823.26479
1096,25.065406,3.603,65,-300,68791.328,-39475.796,-46893.596,772.18816,188.83272,290.05585,8.24E-05,0.10135192,582.40235,970.54714
1085,24.994474,1.599,65,-810,78536.464,-53093.385,-49543.459,782.62471,210.80844,290.06106,7.36E-05,0.099895325,573.43746,1010.3302
1093,25.042653,16.599,65,-600,75083.807,-48409.019,-48630.253,771.24659,112.94481,290.05412,0.000137058,0.098350588,650.23262,884.21183
1094,25.050793,25.6,65,-600,74926.047,-48341.015,-48621.044,762.50124,87.501408,290.05521,0.000176675,0.097640696,669.73471,851.21479
1102,25.103971,13.599,65,0,62877.283,-30581.152,-45156.199,757.2539,140.01439,290.04958,0.000110582,0.098579753,613.51574,904.10042
1095,25.061433,1.6,65,-300,67316.527,-39017.282,-46828.347,775.30866,212.33596,290.06972,7.32E-05,0.10166829,559.09598,999.34847
1081,24.967191,3.6,40,550,28417.687,-13361.951,-42227.579,763.06187,175.74864,290.07908,8.82E-05,0.099358301,586.873,951.35932
1083,24.977638,14.602,40,550,30634.85,-12865.448,-42087.253,759.70948,105.83255,290.06394,0.000146045,0.097487531,652.36653,871.02741
1088,25.009173,16.6,65,-810,79511.841,-54396.278,-49792.288,779.46041,95.870667,290.0572,0.000161732,0.099562968,682.59036,881.21772
1105,25.132836,1.602,65,300,56920.158,-21631.672,-43410.827,763.48772,208.60285,290.05837,7.43E-05,0.099077232,556.84037,988.56367
1090,25.027953,1.6,65,-600,75137.996,-48977.516,-48748.295,788.16823,207.02843,290.07156,7.50E-05,0.10043052,570.59443,994.87021
1100,25.094912,1.6,65,0,62877.324,-30582.098,-45157.885,766.83129,195.59776,290.06771,7.93E-05,0.099346041,573.05862,976.87068
1097,25.069936,9.599,65,-300,68730.683,-39364.21,-46872.586,769.05428,157.4568,290.04345,9.84E-05,0.099517204,608.56916,935.64296
1082,24.97172,8.599,40,550,30585.758,-12755.424,-42065.216,761.08201,139.06983,290.07493,0.000111302,0.098618799,615.81316,902.80301
1109,25.155675,25.602,65,300,57226.095,-22153.297,-43513.902,748.89005,105.99058,290.06204,0.000145835,0.097730237,643.39496,863.12019
1114,25.189155,25.6,65,600,51585.028,-13424.282,-41800.764,743.49917,87.606592,290.06254,0.000176505,0.097319229,652.28215,833.45522
1113,25.181014,16.599,65,600,51291.96,-13356.483,-41791.472,747.97165,106.64219,290.04863,0.000145044,0.097565726,640.03712,860.51844
1103,25.111277,21.6,65,0,62885.3,-30586.785,-45154.678,750.11615,111.2206,290.0369,0.000139609,0.099548208,637.94506,867.6408
1111,25.170289,3.6,65,600,51604.023,-13190.872,-41753.729,760.55325,174.31979,290.02887,8.88E-05,0.098578118,578.67534,938.28425
1104,25.120807,30.599,65,0,62887.397,-30584.277,-45157.885,748.2241,95.372573,290.06922,0.000161983,0.096976015,649.81615,848.6586
1086,24.998447,3.599,65,-810,80201.96,-55300.932,-49968.424,783.16726,194.1871,290.07572,8.01E-05,0.10147325,584.59243,986.80151
1099,25.084272,25.6,65,-300,68642.409,-39145.273,-46829.251,754.63133,96.074879,290.06102,0.000160787,0.097403552,652.68395,851.67969
1118,25.214494,16.6,65,810,51702.413,-7309.5168,-40529.736,745.54435,95.718104,290.06453,0.000161298,0.096894979,650.65809,848.40252
1121,25.237247,3.6,90,-1070,105136.49,-64310.701,-51296.851,755.99262,187.70508,290.04024,8.26E-05,0.099212526,562.61067,950.18731
1117,25.208297,9.6,65,810,51560.32,-7415.8399,-40555.597,751.21803,132.40973,290.04539,0.000117042,0.098822847,616.17202,889.44414
1101,25.098886,5.6,65,0,62880.408,-30575.108,-45153.198,763.23631,174.85889,290.0505,8.86E-05,0.09913884,586.87314,946.87434
1120,25.233273,1.6,90,-1070,102513.2,-63009.863,-51139.216,757.13216,203.49322,290.03354,7.60E-05,0.098692945,556.37274,977.26363
1112,25.174819,9.6,65,600,51768.771,-13528.384,-41821.527,754.67058,138.95412,290.09153,0.000111424,0.098448298,609.91674,896.41659
1116,25.203768,3.6,65,810,48845.412,-8311.6917,-40786.458,756.53801,175.69173,290.0717,8.82E-05,0.099472948,579.80021,941.58363
1115,25.199795,1.599,65,810,47877.647,-7110.4384,-40562.957,759.40343,186.41992,290.03968,8.32E-05,0.099790319,566.77015,950.51268
1098,25.076132,16.599,65,-300,68587.314,-39156.908,-46837.392,762.36343,126.12958,290.05388,0.000122803,0.098523922,637.49563,897.98921
1092,25.036457,9.599,65,-600,75084.094,-48713.64,-48693.653,776.68071,149.03485,290.05242,0.000104063,0.10008183,623.14217,931.5548
1119,25.222633,25.599,65,810,52160.353,-7612.41,-40587.503,742.4651,63.588844,290.06842,0.000242965,0.097025002,676.87418,808.33795
1110,25.166315,1.6,65,600,51466.863,-13036.815,-41731.28,759.97289,186.62426,290.09419,8.31E-05,0.099797241,570.73439,956.1949
1108,25.147534,16.6,65,300,57279.421,-22151.775,-43507.653,752.26955,121.01479,290.06902,0.000127975,0.099130628,626.2509,876.06223
1106,25.13681,3.599,65,300,57004.772,-21756.045,-43433.235,761.08249,177.47922,290.02921,8.73E-05,0.099464431,582.96608,949.37736
1107,25.141339,9.6,65,300,57264.99,-22104,-43498.032,754.55753,149.60774,290.0675,0.000104038,0.10214112,606.69057,915.91549
1126,25.270727,3.6,90,-700,100853.65,-53832.341,-49267.495,753.86191,169.18613,290.05949,9.17E-05,0.099694845,586.08134,936.23179
1122,25.241776,9.6,90,-1070,105131.85,-64308.686,-51297.057,749.68244,131.99799,290.04123,0.000117142,0.09803634,618.86545,891.47799
1123,25.247972,16.6,90,-1070,104978.48,-64012.206,-51245.828,744.41723,107.17815,290.0278,0.000143959,0.096263394,630.07566,850.84353
1125,25.266753,1.6,90,-700,100736.39,-53697.319,-49240.318,758.45586,205.51929,290.02918,7.56E-05,0.10092189,551.67241,974.84274
1124,25.256113,25.6,90,-1070,104878.2,-63666.51,-51165.407,742.37026,64.223541,290.06565,0.000240678,0.097503697,674.31388,805.5346
1133,25.314931,16.599,90,-300,92541.864,-40814.664,-46723.339,748.48558,115.46139,290.0561,0.00013396,0.097818246,628.22079,867.06204
1144,25.394474,25.601,90,300,81457.122,-23769.318,-43400.096,743.84163,94.560497,290.03968,0.000163422,0.096990825,644.51115,839.76158
1139,25.359606,30.599,90,0,86980.102,-32237.467,-45045.148,744.18085,82.710631,290.12061,0.000187182,0.098283375,661.5173,832.10896
1154,25.461435,25.6,90,1070,67424.42,-562.94095,-38827.042,742.53097,67.406822,290.01688,0.000229917,0.099075682,676.04844,815.23439
1150,25.438595,1.599,90,1070,66703.217,644.64385,-38596.798,757.96331,197.30594,289.95695,7.86E-05,0.099035031,554.22997,961.40639
1132,25.308735,9.6,90,-300,92582.938,-40824.367,-46725.148,750.66209,142.39677,290.04931,0.000108902,0.099591318,602.91028,895.77659
1141,25.375609,3.6,90,300,81460.042,-23610.573,-43354.212,755.47979,171.35847,290.04486,9.04E-05,0.099248102,585.2039,940.41226
1131,25.304206,3.599,90,-300,92730.501,-41060.038,-46769.922,756.22217,184.1295,290.06186,8.42E-05,0.09960389,568.23087,951.11257
1135,25.333712,1.6,90,0,86980.842,-32224.475,-45043.668,756.98,195.96028,290.04331,7.90E-05,0.098996822,553.80631,958.44622
1146,25.409089,3.6,90,700,73950.425,-11587.558,-41000.708,756.93758,174.86747,290.07328,8.86E-05,0.099115558,575.23924,937.09409
1143,25.386334,16.6,90,300,81545.109,-23872.269,-43407.003,748.50566,120.96127,290.04091,0.000127908,0.098024195,625.63274,875.85211
1149,25.427955,25.599,90,700,73901.827,-11702.104,-41022.417,743.01607,83.791894,289.98557,0.000184185,0.095643293,653.69449,828.29541
1145,25.405115,1.599,90,700,73757.676,-11331.207,-40949.52,759.26459,187.18626,290.06112,8.28E-05,0.099096214,564.78393,951.76152
1155,25.472076,1.6,120,-1380,107374.18,-74521.467,-52564.47,753.37247,163.82501,290.03796,9.47E-05,0.099606233,585.59882,925.73451
1128,25.281452,16.601,90,-700,100454.66,-52947.916,-49090.618,747.63257,125.10281,290.05359,0.000123657,0.097845767,616.33069,874.82083
1156,25.476049,3.6,120,-1380,107374.18,-75987.392,-52991.984,754.58001,176.3942,290.02919,8.78E-05,0.098608586,574.43972,938.10574
1140,25.371636,1.599,90,300,81264.045,-23185.609,-43273.133,755.38405,179.52965,290.03787,8.63E-05,0.098776283,572.88386,943.11614
1129,25.289592,25.599,90,-700,100579.98,-53148.557,-49132.556,742.63581,77.721891,290.05086,0.000198538,0.096567657,660.32192,821.33465
1127,25.275256,9.599,90,-700,100606.25,-53335.26,-49170.34,750.38909,152.4546,290.05642,0.000101307,0.097287796,590.69685,906.73749
1130,25.300232,1.599,90,-300,92825.642,-41435.829,-46843.929,757.04076,194.36107,290.06131,7.97E-05,0.098375962,560.04122,960.91838
1147,25.413619,9.601,90,700,74346.077,-11898.88,-41055.72,750.68947,143.04501,290.06707,0.000108488,0.099918865,608.66868,904.78586
1153,25.453295,16.601,90,1070,67691.422,-892.18885,-38888.262,746.7092,103.21165,290.02267,0.00014981,0.097764918,636.50318,849.73924
1138,25.350077,21.6,90,0,86980.061,-32229.532,-45045.641,745.29597,104.24574,290.03358,0.000148406,0.097714131,635.28111,851.71889
1136,25.337685,5.599,90,0,86979.115,-32225.914,-45043.215,752.44758,159.33752,290.03918,9.73E-05,0.099285347,587.80803,917.16167
1142,25.380138,9.599,90,300,81396.848,-23712.826,-43388.337,752.26086,145.81923,290.04413,0.000106129,0.09817975,604.38842,904.7631
1151,25.442569,3.601,90,1070,68041.517,-1121.2809,-38931.557,756.38102,174.76258,290.04,8.88E-05,0.099418589,577.73951,935.82614
1134,25.323072,25.6,90,-300,92595.848,-40866.757,-46733.289,743.68961,105.86817,290.04022,0.000146012,0.097457149,635.76535,854.88111
1137,25.342769,13.599,90,0,86978.992,-32229.614,-45044.531,749.46951,128.48334,290.08806,0.000120707,0.09912915,621.61437,886.89068
1159,25.494914,25.599,120,-1380,107374.18,-74417.862,-52693.9,742.72086,68.737927,290.03519,0.000224668,0.097149929,669.7869,811.85957
1148,25.419815,16.599,90,700,73964.404,-11594.177,-40998.652,746.08456,113.64875,290.09104,0.000136378,0.099254063,630.03372,866.1582
1169,25.561872,25.6,120,-500,107374.18,-49460.081,-47869.708,738.97938,94.964157,290.05765,0.000163178,0.098704834,644.03488,840.86411
1152,25.447099,9.6,90,1070,67675.511,-1615.8516,-39042.074,750.55663,133.78689,290.04717,0.00011569,0.098487378,610.97357,887.26886
1164,25.528392,25.599,120,-1000,107374.18,-61599.201,-50220.131,741.07518,81.313193,290.04153,0.000189536,0.095699237,658.50677,827.80636
1162,25.514057,9.599,120,-1000,107374.18,-61887.417,-50270.086,746.97055,144.78695,290.04372,0.000106901,0.098480737,601.60668,901.1307
1160,25.505554,1.6,120,-1000,107374.18,-63862.667,-50651.921,753.54145,191.57339,290.03739,8.08E-05,0.098618756,562.35788,959.73302
1163,25.520252,16.599,120,-1000,107374.18,-65408.183,-50960.736,744.40695,112.93407,290.03528,0.000136946,0.097940396,625.0041,858.10701
1161,25.509528,3.599,120,-1000,107374.18,-62621.321,-50415.345,753.13229,180.05791,290.02936,8.61E-05,0.099726479,576.04739,947.19503
1166,25.543007,3.6,120,-500,107374.18,-48581.988,-47748.994,753.68734,178.29425,290.03827,8.69E-05,0.099004902,568.95841,937.20321
1165,25.539033,1.601,120,-500,107374.18,-48081.783,-47596.211,754.57925,193.49104,290.04842,8.00E-05,0.098854702,554.91151,955.50263
1170,25.572512,1.601,120,0,107374.18,-34163.948,-44894.215,749.53663,190.67023,290.04866,8.13E-05,0.099231108,559.69891,955.66472
1171,25.576486,5.599,120,0,107374.18,-34169.91,-44893.639,749.51311,191.02941,290.04159,8.13E-05,0.10044522,562.00638,957.21584
1168,25.553732,16.599,120,-500,107374.18,-49113.975,-47795.742,743.87467,120.29144,290.03444,0.000128364,0.097023771,616.92049,865.89769
1167,25.547536,9.6,120,-500,107374.18,-49477.72,-47868.762,748.89888,152.04821,290.03473,0.000101674,0.097843882,589.12167,902.5147
1157,25.480578,9.6,120,-1380,107374.18,-74020.033,-52612.328,750.74134,136.28036,290.00749,0.000113654,0.098978009,611.13321,893.22032
1172,25.581571,13.599,120,0,107374.18,-34163.661,-44890.226,742.7908,150.17875,290.03638,0.000103069,0.098427679,587.97283,898.13828
1158,25.486774,16.599,120,-1380,107374.18,-73382.707,-52481.623,745.93758,101.19676,290.05339,0.000152873,0.097945447,643.5098,852.65181
1174,25.598407,30.599,120,0,107374.18,-34170.239,-44895.859,738.98103,86.000518,290.05403,0.000180311,0.099321795,653.4912,830.25628
1181,25.64789,3.601,120,1000,97403.153,-7180.9944,-39600.004,749.91219,180.2933,290.01858,8.59E-05,0.098853297,569.6455,941.54642
1187,25.685898,9.599,120,1380,90523.105,6395.3346,-36928.107,744.64416,132.78325,290.02074,0.000116673,0.098833317,608.57356,882.99209
1189,25.700234,25.601,120,1380,89979.725,5900.764,-37025.755,736.13236,66.342797,290.01347,0.000233185,0.097994759,670.84952,808.09997
1191,25.714849,3.599,40,-550,48793.481,-45464.895,-48517.434,748.0029,187.86474,290.03395,8.26E-05,0.09934924,558.89055,946.25086
1173,25.588877,21.599,120,0,107374.18,-34168.06,-44895.859,741.88667,113.03487,290.04648,0.000136931,0.098403412,623.81198,856.12741
1196,25.746105,3.599,40,-400,45333.447,-39903.475,-47428.174,744.71534,165.3333,290.02243,9.33E-05,0.098129101,582.70949,925.34102
1195,25.742131,1.6,40,-400,45455.435,-40300.687,-47509.252,747.036,192.62121,290.02579,8.05E-05,0.099704045,548.93549,946.78169
1193,25.725296,14.6,40,-550,48163.27,-44521.882,-48336.445,735.62519,100.22487,290.00632,0.000153991,0.096682182,635.98984,843.18188
1178,25.625136,16.6,120,500,105325.45,-18740.639,-41873.291,744.59429,126.37479,290.04313,0.000122515,0.098562433,613.12698,873.41848
1182,25.65242,9.6,120,1000,97176.689,-6913.5832,-39553.626,747.51545,145.06499,290.03614,0.000106507,0.097291728,596.43562,895.84721
1192,25.719378,8.6,40,-550,48387.553,-44842.455,-48397.789,741.49572,133.37917,290.0444,0.000115975,0.098303928,600.87076,875.57369
1183,25.658615,16.601,120,1000,92579.659,-5082.8604,-39284.117,741.15768,113.79315,290.02243,0.000136261,0.099408353,628.81833,864.70692
1179,25.633276,25.599,120,500,105313.32,-20311.187,-42194.646,740.98848,93.436288,290.03715,0.00016552,0.097932553,644.23978,836.5784
1176,25.61441,3.601,120,500,105276.69,-18591.433,-41847.389,750.60684,183.4617,290.04058,8.45E-05,0.099265983,562.62368,939.83086
1194,25.73288,20.6,40,-550,48267.867,-44489.113,-48325.714,735.13195,74.709014,290.02125,0.000206753,0.097008297,658.25394,812.46323
1198,25.756829,16.599,40,-400,45655.624,-40681.863,-47580.381,736.64133,106.33967,290.02098,0.000145086,0.096235059,629.21788,848.85283
1186,25.681369,3.599,120,1380,89827.102,7953.917,-36623.034,748.58374,177.80216,290.02403,8.72E-05,0.099916479,571.96372,939.51103
1184,25.666756,25.599,120,1000,92469.799,-5098.4429,-39281.486,739.54476,82.812544,290.03232,0.000186798,0.09802084,656.76691,828.27349
1201,25.779584,3.6,40,-200,42909.8,-34728.251,-46397.585,744.9762,179.06179,290.02696,8.63E-05,0.097388171,559.16755,928.82235
1199,25.764969,25.6,40,-400,45629.187,-40635.321,-47576.804,734.38295,73.558827,290.03959,0.00020969,0.09621539,659.49326,811.29462
1200,25.775609,1.601,40,-200,42093.051,-34923.794,-46455.187,747.78763,193.32042,290.03197,8.00E-05,0.098346326,555.70837,956.06941
1197,25.750633,9.599,40,-400,45823.291,-40915.561,-47627.705,739.73755,132.04337,289.99758,0.000117229,0.098503673,601.52011,874.43948
1175,25.610436,1.599,120,500,105619.1,-20341.53,-42189.26,750.81977,193.51697,290.05408,8.01E-05,0.099247859,549.7322,949.64154
1177,25.618939,9.601,120,500,105214.93,-18995.921,-41929.619,748.18044,168.95857,290.05645,9.16E-05,0.098513259,571.45713,920.43176
1180,25.643916,1.6,120,1000,96716.072,-6054.6524,-39387.974,750.46255,193.15763,290.05322,8.02E-05,0.099536833,554.3064,956.79461
1203,25.790309,16.599,40,-200,42001.775,-34885.804,-46447.868,737.07677,114.54268,290.03664,0.000134871,0.097230045,616.18873,852.55874
1185,25.677396,1.599,120,1380,91033.843,3748.154,-37451.583,751.54911,189.46534,290.01393,8.19E-05,0.10041613,555.78361,945.97396
1190,25.710875,1.599,40,-550,48916.867,-45769.146,-48577.544,750.04125,206.54236,290.02573,7.51E-05,0.099698148,535.03813,960.98208
1205,25.80909,1.6,40,0,38467.08,-28897.209,-45271.815,743.35543,187.70527,290.03013,8.27E-05,0.10017486,556.43244,943.89079
1208,25.825455,21.6,40,0,38478.757,-28909.132,-45272.103,732.67251,105.29524,290.03196,0.000146572,0.096534356,622.22252,839.61586
1206,25.813064,5.599,40,0,38471.932,-28896.14,-45271.568,741.16506,173.39402,290.01473,8.92E-05,0.097776065,559.9406,917.21091
1188,25.692094,16.6,120,1380,90649.536,5287.1245,-37148.278,739.69347,99.829929,290.01161,0.000154805,0.097430715,638.85506,844.98332
1213,25.861712,16.6,40,200,35025.389,-23013.872,-44111.632,733.34708,117.49792,290.03729,0.000131541,0.097510518,611.96136,853.51339
1207,25.818148,13.6,40,0,38475.303,-28899.306,-45270.499,737.17271,139.75231,290.03078,0.000110611,0.097485349,590.82543,879.20487
1202,25.784113,9.6,40,-200,42094.12,-34949.861,-46460.203,740.87364,151.47426,290.03657,0.000102109,0.098009126,582.82323,895.81313
1209,25.834984,30.6,40,0,38489.406,-28907.158,-45270.992,730.10353,83.466055,290.01432,0.000184887,0.096460254,642.5932,814.95226
1212,25.855517,9.599,40,200,34894.273,-22831.569,-44077.959,734.64236,144.13254,290.02504,0.000107356,0.098133445,590.93688,889.8813
1220,25.913971,1.6,40,550,29554.802,-13381.439,-42211.338,740.09077,188.37586,290.01937,8.24E-05,0.099520556,554.81658,944.29453
1226,25.949202,3.599,65,-810,81143.832,-54686.838,-49818.313,737.20865,150.82719,290.01937,0.000102482,0.097389985,580.43214,890.50725
1211,25.850987,3.6,40,200,34044.14,-23025.878,-44135.109,740.53469,174.21784,290.01902,8.88E-05,0.098158622,558.89894,918.66671
1216,25.884466,3.599,40,400,31680.689,-17232.545,-42977.968,738.83129,172.5445,290.03182,8.97E-05,0.098305946,563.50066,919.83267
1221,25.917944,3.6,40,550,26820.085,-12849.166,-42155.669,738.65016,156.82968,290.01812,9.86E-05,0.098130112,579.1006,902.19233
1227,25.953732,9.599,65,-810,81007.083,-54122.945,-49709.4,733.92785,124.51377,290.02771,0.000124256,0.097900522,605.26767,862.14647
1225,25.945229,1.599,65,-810,77136.199,-54072.581,-49771.031,742.23431,190.60091,290.02099,8.13E-05,0.099292578,552.40973,948.8428
1204,25.798449,25.6,40,-200,42074.508,-34878.691,-46446.1,733.81122,87.61371,290.03837,0.000176519,0.09771475,643.09016,825.05125
1224,25.935977,20.6,40,550,26718.325,-12830.993,-42154.147,731.51855,76.793794,290.01204,0.000201199,0.097273625,652.6769,811.91906
1234,26.001548,25.6,65,-600,73653.695,-48593.461,-48695.338,728.72989,78.454825,290.03394,0.000196717,0.096388405,646.77435,809.15494
1219,25.903331,25.599,40,400,31870.394,-17764.613,-43080.468,729.71417,76.605149,290.01325,0.00020158,0.09688415,652.43344,810.54636
1218,25.895191,16.6,40,400,32015.077,-17879.858,-43102.3,732.88916,106.91514,290.02663,0.000144443,0.096796825,620.68961,839.90635
1231,25.982682,3.599,65,-600,73605.261,-48926.369,-48767.125,737.71196,172.37601,290.03481,8.97E-05,0.097117581,564.90095,921.79602
1214,25.869852,25.6,40,200,35037.148,-23043.516,-44121.541,730.14616,92.814265,290.03809,0.000166412,0.097261038,632.42632,824.7757
1222,25.922474,8.599,40,550,26828.801,-12961.081,-42179.721,734.00869,111.63177,290.03081,0.000138495,0.097883049,616.32182,846.55697
1215,25.880493,1.6,40,400,31383.634,-16744.799,-42882.458,740.68472,186.87124,290.02447,8.28E-05,0.098539872,548.79623,935.03205
1210,25.847014,1.6,40,200,35256.948,-23538.663,-44215.858,742.15685,183.11692,290.03564,8.45E-05,0.098293229,552.25087,929.72893
1223,25.928393,14.6,40,550,26731.236,-12791.564,-42146.13,732.11112,101.44126,290.02776,0.000152312,0.097193564,629.95083,839.21078
1235,26.012188,1.599,65,-300,69411.674,-39556.217,-46898.242,741.78397,192.47816,290.02592,8.05E-05,0.099219741,544.1521,941.73679
1236,26.016162,3.6,65,-300,69237.304,-39291.683,-46847.424,742.32177,174.70075,290.02896,8.86E-05,0.098694984,562.46378,924.2938
1229,25.968068,25.6,65,-810,77520.132,-54926.992,-49939.233,728.32425,64.589366,290.03604,0.00023882,0.096452313,662.21973,796.50755
1242,26.054726,13.6,65,0,62784.774,-30573.217,-45154.719,754.31797,142.36205,290.03104,0.000108883,0.099351843,610.80827,904.98971
1239,26.035027,25.599,65,-300,68079.418,-39650,-46945.278,741.22189,95.99727,290.03662,0.000160889,0.097322745,640.66093,839.632
1217,25.888995,9.599,40,400,31866.57,-17654.795,-43059.376,735.02552,138.40275,290.02423,0.000111574,0.096807284,592.75851,879.46371
1241,26.049641,5.599,65,0,62784.239,-30570.463,-45155.87,755.57139,175.58101,290.02676,8.82E-05,0.09898966,577.73816,939.57497
1238,26.026886,16.6,65,-300,67915.944,-39421.689,-46896.803,741.20106,118.68067,290.03576,0.000130285,0.097855297,615.84011,860.84675
1248,26.098289,16.599,65,300,57956.71,-22238.898,-43513.614,740.50752,125.39907,290.02513,0.000123529,0.09886435,613.07022,871.81867
1243,26.062033,21.6,65,0,62794.066,-30567.584,-45155.007,748.70217,113.99154,290.03247,0.000135729,0.098162522,634.62239,871.16549
1246,26.087564,3.599,65,300,57696.616,-21854.885,-43441.91,749.50034,180.94878,290.02922,8.57E-05,0.099933975,571.48914,946.18763
1245,26.083591,1.6,65,300,56366.132,-21864.588,-43465.921,751.56629,191.19991,290.02009,8.12E-05,0.10058277,561.41643,956.71488
1233,25.993407,16.6,65,-600,75659.997,-47549.057,-48446.675,730.492,112.49021,290.02612,0.000137378,0.097420165,617.26134,849.44573
1228,25.959927,16.599,65,-810,77572.349,-54861.66,-49924.185,729.76079,90.481938,290.03122,0.000170836,0.097522485,634.94188,821.8561
1230,25.978708,1.6,65,-600,76061.281,-48305.614,-48591.523,739.02338,184.70276,290.01628,8.39E-05,0.099030985,549.60792,931.41228
1247,26.092092,9.6,65,300,57976.157,-22176.527,-43500.334,745.93599,156.49163,290.02868,9.88E-05,0.097785344,590.02646,914.33718
1244,26.071562,30.599,65,0,62795.012,-30572.847,-45155.254,743.26245,91.104589,290.02814,0.000169767,0.097986338,649.08539,838.33885
1232,25.987211,9.599,65,-600,73431.22,-48514.027,-48685.019,733.5847,141.83253,290.02953,0.00010896,0.097258406,590.80949,885.00869
1255,26.150548,1.6,65,810,45995.854,-6738.6775,-40521.184,738.94717,197.48882,290.00147,7.85E-05,0.099203816,539.50987,945.30831
1240,26.045668,1.6,65,0,62785.925,-30564.213,-45156.199,757.07029,203.73527,290.02694,7.61E-05,0.10012356,556.23015,977.50722
1251,26.121043,3.6,65,600,49956.051,-12530.403,-41651.969,743.65768,180.95854,290.0198,8.56E-05,0.099273516,557.36368,930.79794
1249,26.106429,25.6,65,300,56332.007,-21623.367,-43420.037,735.53,94.200799,290.03276,0.000163997,0.097211294,640.13733,835.90308
1252,26.125572,9.601,65,600,49973.566,-13116.454,-41770.339,737.4513,147.99785,290.01803,0.000104575,0.0984684,583.60799,890.07888
1237,26.020691,9.599,65,-300,67991.021,-39512.758,-46916.744,741.35695,151.47282,290.03504,0.000102197,0.098550951,590.1942,903.7957
1262,26.192531,9.6,90,-1070,104586.45,-62394.368,-50877.807,727.75507,130.40869,290.0203,0.000118572,0.097835384,597.5878,867.94755
1261,26.188001,3.6,90,-1070,104548.29,-64072.687,-51304.54,732.34515,169.75599,290.015,9.12E-05,0.098814124,558.15838,908.02344
1267,26.22601,9.599,90,-700,98652.734,-52373.95,-49009.827,728.6027,134.93771,290.01736,0.000114327,0.096505301,592.3482,871.41947
1265,26.217507,1.599,90,-700,101141.37,-52779.672,-49033.962,735.48124,190.68357,290.00502,8.12E-05,0.098229092,537.37145,931.83057
1268,26.232206,16.6,90,-700,98422.282,-52057.858,-48948.319,725.6961,108.65497,290.01659,0.000142259,0.097588489,616.55523,841.31346
1257,26.159051,9.599,65,810,49525.618,-6399.2335,-40385.217,731.28342,127.14042,290.01602,0.000121546,0.097341111,602.71755,863.99962
1253,26.131768,16.599,65,600,50148.552,-13146.756,-41772.929,732.09498,109.82742,290.01871,0.000140867,0.098124763,622.90467,849.89331
1264,26.206867,25.6,90,-1070,104658.4,-64317.815,-51357.866,722.20893,63.581577,290.02195,0.000242622,0.096257869,656.33537,787.77574
1271,26.25496,3.599,90,-300,91792.412,-40843.65,-46746.857,732.51918,173.02659,290.02139,8.95E-05,0.098779589,553.63188,909.72165
1256,26.154521,3.6,65,810,49215.405,-6126.313,-40335.468,736.3466,166.89229,290.01264,9.27E-05,0.097953433,566.45671,910.15946
1276,26.288439,5.599,90,0,86966.945,-32219.335,-45041.365,733.1334,174.4784,290.01233,8.87E-05,0.098502828,556.71967,919.63386
1250,26.117069,1.599,65,600,53348.37,-13715.498,-41828.352,746.31528,194.70674,290.02311,7.95E-05,0.099001244,554.84698,958.50656
1269,26.240346,25.599,90,-700,98294.742,-51732.926,-48885.825,723.63823,80.132616,290.01604,0.000192674,0.096718558,640.4589,806.29868
1263,26.198727,16.599,90,-1070,104508.53,-63956.907,-51280.2,724.49586,97.474269,290.0191,0.000158513,0.097199073,625.27197,826.07146
1270,26.250986,1.599,90,-300,91728.847,-40758.583,-46729.547,734.94717,182.22307,290.02446,8.50E-05,0.098949672,549.6935,927.2661
1279,26.31036,30.601,90,0,86964.602,-32218.472,-45044.079,723.77176,82.9428,290.01423,0.000186234,0.096857096,637.3966,808.11855
1254,26.139908,25.599,65,600,52766.715,-12496.648,-41590.132,728.16595,79.554692,290.01143,0.000194171,0.096973045,643.48228,809.41671
1272,26.259489,9.6,90,-300,93410.098,-41244.932,-46794.591,728.68382,145.47056,290.01948,0.000106311,0.097921094,579.86767,881.30405
1259,26.173387,25.599,65,810,49532.525,-6455.1086,-40395.496,723.08622,62.417567,290.01497,0.000247036,0.096067261,660.57355,790.49716
1277,26.293523,13.599,90,0,86967.151,-32221.638,-45041.283,728.52062,140.57593,290.02924,0.000109908,0.097421518,585.97206,877.34107
1282,26.330893,9.599,90,300,82069.206,-23414.373,-43304.586,728.96365,146.21115,290.00236,0.000105921,0.097736764,584.19141,885.85909
1258,26.165247,16.601,65,810,49885.334,-7160.2287,-40532.08,726.12981,93.851316,290.01228,0.000164573,0.097134418,633.10296,826.5334
1274,26.273825,25.6,90,-300,93279.392,-41050.993,-46757.752,725.20065,92.930038,290.02318,0.000166064,0.096254827,628.14483,818.82487
1260,26.184027,1.6,90,-1070,104817.15,-64488.566,-51378.711,734.81156,187.81067,290.0186,8.24E-05,0.098680867,540.88811,928.89977
1283,26.337089,16.599,90,300,82113.61,-23478.635,-43317.537,726.8686,122.01101,290.01118,0.000126754,0.09780854,604.31105,856.37582
1281,26.326363,3.601,90,300,82108.019,-23496.89,-43321.607,732.29508,173.38482,290.01693,8.91E-05,0.097714215,560.38217,919.89056
1286,26.359844,3.6,90,700,75694.285,-11402.5,-40928.099,732.38716,173.99753,290.01239,8.90E-05,0.098664135,558.73156,917.8644
1288,26.370569,16.599,90,700,75935.756,-12173.034,-41083.431,723.72148,116.20601,290.03402,0.000133282,0.098953737,604.91367,844.7732
1285,26.35587,1.6,90,700,75470.248,-11148.328,-40880.611,734.42744,185.98312,290.0139,8.32E-05,0.098376657,541.79505,925.36657
1266,26.221481,3.599,90,-700,100739.22,-51892.616,-48855.07,734.04263,171.70976,290.02071,9.02E-05,0.098766659,556.25701,910.53087
1287,26.364373,9.6,90,700,75898.176,-12015.194,-41049.347,728.46041,144.03488,290.02212,0.000107351,0.097617563,582.18574,878.61224
1273,26.265685,16.599,90,-300,93363.843,-41216.686,-46790.151,728.16388,119.0967,290.02189,0.000129817,0.097804349,607.66279,853.85236
1293,26.404048,16.6,90,1070,70793.932,-2591.6721,-39185.606,722.61671,100.09779,290.01436,0.000154631,0.098129686,619.61195,825.76178
1280,26.322389,1.599,90,300,81991.292,-23388.923,-43299.405,733.81308,182.15877,290.02273,8.52E-05,0.099793727,551.45788,926.2795
1275,26.284465,1.599,90,0,86966.164,-32214.278,-45041.242,734.95179,186.03139,290.01115,8.33E-05,0.099518468,551.67094,935.20785
1289,26.378709,25.599,90,700,75689.187,-11719.002,-40994.952,721.15968,77.821009,290.01098,0.000198521,0.097201408,641.36112,802.95201
1292,26.397852,9.601,90,1070,70622.399,-1715.0209,-39008.154,724.17678,130.98894,290.005,0.00011785,0.096714818,589.50712,859.29086
1278,26.30083,21.601,90,0,86968.097,-32218.637,-45042.27,726.74783,108.6011,290.03231,0.000142092,0.096548207,618.15929,842.84071
1295,26.422829,1.6,120,-1380,107374.18,-74228.283,-52721.858,731.34081,183.80102,290.0243,8.41E-05,0.097318072,540.88601,920.52813
1299,26.445668,25.6,120,-1380,107374.18,-75388.259,-52807.665,718.56111,65.930175,290.02157,0.000234315,0.096891252,649.71294,786.21635
1300,26.456308,1.599,120,-1000,107374.18,-62867.067,-50511.266,729.61002,191.42654,290.02609,8.08E-05,0.09800838,538.869,935.20171
1297,26.431332,9.599,120,-1380,107374.18,-75601.729,-52854.084,725.29763,136.06084,290.04446,0.000113462,0.097070771,584.55078,865.92397
1302,26.464811,9.6,120,-1000,107374.18,-63747.832,-50583.958,726.20886,144.45558,290.01205,0.000106787,0.096023212,575.94945,875.36368
1305,26.489787,1.599,120,-500,107374.18,-49212.569,-47791.918,731.8406,197.79128,290.03799,7.83E-05,0.098478945,535.6561,945.76815
1304,26.479147,25.6,120,-1000,107374.18,-63285.904,-50499.178,719.60581,81.609936,290.03831,0.000189233,0.096941708,635.60602,805.37378
1284,26.34523,25.599,90,300,82025.336,-23273.225,-43277.697,725.06553,87.943007,290.01431,0.000175524,0.096629032,631.66563,813.40508
1309,26.512624,25.602,120,-500,107374.18,-48805.983,-47714.992,721.90123,90.234588,290.03508,0.000171234,0.097442775,632.84353,819.81304
1298,26.437528,16.6,120,-1380,107374.18,-75278.318,-52796.03,722.05842,100.86089,290.03198,0.000153268,0.097645978,620.2613,829.24375
1296,26.426803,3.6,120,-1380,107374.18,-73305.042,-52546.585,730.51938,176.72126,290.01944,8.74E-05,0.098227868,555.17113,920.35413
1291,26.393323,3.599,90,1070,70031.984,-640.6072,-38797.44,728.63202,168.9602,290.00175,9.15E-05,0.097901496,561.09063,913.52553
1317,26.569688,9.6,120,500,104495.58,-19373.973,-42020.154,725.26017,159.05119,290.01655,9.71E-05,0.097589757,563.89994,892.27178
1311,26.527237,5.601,120,0,107374.18,-34157.822,-44892.488,728.41157,161.8578,290.03434,9.57E-05,0.09911114,563.50063,897.98422
1310,26.523264,1.601,120,0,107374.18,-34161.07,-44892.57,732.2521,195.8354,290.03382,7.91E-05,0.098522567,531.71863,937.41269
1303,26.471007,16.599,120,-1000,107374.18,-63420.597,-50525.739,722.3099,109.8395,290.02711,0.000140556,0.096807291,607.67163,834.19706
1313,26.539628,21.603,120,0,107374.18,-34168.266,-44891.337,723.85239,118.05033,290.02328,0.000130778,0.096654334,598.80406,842.41816
1315,26.561186,1.6,120,500,104549.27,-20348.396,-42211.38,729.38723,181.26898,290.02456,8.53E-05,0.09805897,550.66217,925.88329
1312,26.532322,13.602,120,0,107374.18,-34165.141,-44891.337,724.67464,129.9177,290.04812,0.000119007,0.097766172,594.80035,863.35117
1294,26.412189,25.6,90,1070,71126.349,-2002.9072,-39061.028,720.79549,65.792013,290.01974,0.000234604,0.096717357,654.58661,790.60531
1324,26.617503,25.6,120,1000,99123.752,-5508.4004,-39230.01,717.96758,79.646759,290.01578,0.000193656,0.096052936,635.55839,800.79514
1290,26.389349,1.6,90,1070,70328.631,-659.89005,-38798.385,732.74824,187.25852,290.0099,8.27E-05,0.099031805,539.95148,928.51317
1306,26.49376,3.599,120,-500,107374.18,-48501.732,-47656.074,727.90164,172.07118,290.02383,9.00E-05,0.098652077,554.86841,910.63664
1301,26.460281,3.599,120,-1000,107374.18,-64308.477,-50699.244,728.98034,179.58459,290.02497,8.62E-05,0.098981558,542.37888,912.53021
1320,26.594664,1.601,120,1000,94656.355,-5122.5778,-39242.673,731.08215,199.06908,290.01538,7.77E-05,0.098448303,526.07527,938.04594
1323,26.609362,16.6,120,1000,99051.8,-5309.7333,-39190.375,720.08725,107.88588,290.02523,0.000143062,0.096568991,611.20065,835.22359
1321,26.598637,3.599,120,1000,95114.957,-6149.1341,-39438.997,729.20444,171.00284,290.02317,9.05E-05,0.098515968,554.58684,909.28185
1307,26.498289,9.599,120,-500,107374.18,-48655.872,-47735.262,725.26631,143.21914,290.03398,0.000107986,0.097851875,577.8023,875.31891
1308,26.504485,16.6,120,-500,107374.18,-48613.647,-47727.573,721.50814,116.60348,290.02868,0.000132671,0.097849044,599.82595,841.79021
1325,26.628143,1.6,120,1380,88374.874,4313.566,-37390.157,727.87702,183.7498,290.01637,8.41E-05,0.097328809,542.00575,924.59021
1326,26.632116,3.6,120,1380,86819.066,7303.4392,-36815.822,726.58629,170.73729,290.01157,9.06E-05,0.098419857,553.19458,907.5933
1329,26.650981,25.599,120,1380,87603.259,6412.85,-36980.693,717.62029,66.851547,290.01705,0.000231179,0.097366075,649.61091,788.35879
1316,26.565159,3.601,120,500,104488.34,-19626.871,-42069.738,728.83674,185.01754,290.02765,8.35E-05,0.097233293,540.63916,922.18913
1318,26.575884,16.601,120,500,104666.37,-20213.375,-42180.79,722.59843,125.17346,290.03666,0.00012332,0.096757125,594.01364,851.85504
1328,26.642841,16.599,120,1380,87430.698,6631.2522,-36943.279,718.79383,97.522509,290.01186,0.000158514,0.097650986,617.34428,818.72643
1327,26.636646,9.6,120,1380,87465.605,6557.0398,-36956.888,721.70672,136.26252,290.00179,0.000113457,0.097891855,582.4546,865.90903
1319,26.584024,25.601,120,500,104516.05,-20049.737,-42153.161,720.86205,97.335641,290.02522,0.000158573,0.09673281,619.90714,821.30498
1339,26.717938,25.6,65,-600,74552.557,-47659.986,-48489.805,718.47407,76.698128,290.02087,0.000201391,0.096996914,639.71406,798.10412
1314,26.549157,30.6,120,0,107374.18,-34167.238,-44891.994,719.74686,92.291239,290.02782,0.000167318,0.097058798,627.52696,818.0488
1331,26.665595,3.599,65,-810,78928.333,-53765.574,-49677.207,725.61381,168.9364,290.01903,9.14E-05,0.097044481,550.25851,898.96371
1335,26.6951,1.599,65,-600,71911.561,-48145.184,-48639.915,729.67175,182.74484,290.01417,8.47E-05,0.098179974,543.44325,919.89008
1336,26.699073,3.599,65,-600,71538.646,-47299.778,-48472.906,726.5916,171.45696,290.02432,9.02E-05,0.097961608,554.35735,908.94568
1340,26.728578,1.599,65,-300,68525.477,-39280.541,-46863.007,727.05966,170.92597,290.01773,9.06E-05,0.098509245,553.90278,905.9457
1322,26.603167,9.599,120,1000,98907.361,-5143.547,-39158.511,724.29121,143.5951,290.02659,0.000107692,0.09786806,581.96086,879.21086
1341,26.732551,3.599,65,-300,68843.215,-40014.155,-47007.526,726.06111,162.3766,290.01124,9.54E-05,0.098883399,565.90245,901.10766
1343,26.743276,16.599,65,-300,67073.33,-39066.784,-46844.217,721.00366,120.74344,290.01469,0.000127988,0.09723582,595.47278,844.36561
1337,26.703602,9.6,65,-600,74525.791,-47937.101,-48547.448,723.25452,143.05992,290.01703,0.000107985,0.097268527,575.24778,872.5805
1330,26.661621,1.6,65,-810,79566.401,-54780.745,-49869.954,728.09408,185.91113,290.01827,8.33E-05,0.098789815,540.82091,924.15889
1348,26.778422,21.6,65,0,62631.456,-30552.742,-45158.008,721.66913,112.95242,290.01854,0.000136541,0.096251305,603.35449,836.91823
1347,26.771115,13.6,65,0,62620.272,-30557.758,-45157.638,722.56773,131.49513,290.0294,0.000117416,0.096863197,587.81227,859.8342
1349,26.787951,30.599,65,0,62643.091,-30555.99,-45158.666,720.279,84.678429,290.00368,0.000182252,0.096555045,635.44353,810.03122
1346,26.76603,5.6,65,0,62615.092,-30551.673,-45159.653,726.01276,171.18852,290.02693,9.04E-05,0.097981128,553.83253,906.27859
1354,26.822817,25.599,65,300,57207.018,-22351.717,-43557.443,720.91226,93.996966,290.03091,0.000164305,0.096910048,625.05497,818.43998
1342,26.737081,9.599,65,-300,67150.791,-39312.076,-46894.747,723.89433,136.172,290.02051,0.000113434,0.097023669,587.18021,868.27433
1352,26.808481,9.599,65,300,56803.021,-21976.996,-43485.944,725.16789,147.61888,290.00622,0.000104686,0.097379195,572.69299,876.93327
1357,26.841961,9.6,65,600,53957.448,-13165.135,-41710.065,723.72334,140.45231,290.02133,0.000110078,0.097808565,580.97405,871.5209
1332,26.670124,9.599,65,-810,75541.996,-54222.527,-49834.143,721.59339,116.20058,290.01498,0.000132851,0.096744782,601.43915,841.87398
1334,26.68446,25.599,65,-810,75269.114,-53833.086,-49758.984,717.39681,63.741587,290.01282,0.000241878,0.096002207,650.6409,782.47022
1353,26.814677,16.6,65,300,58161.668,-21774.423,-43419.255,721.06553,119.68883,290.02246,0.000129117,0.097619693,601.5433,850.22438
1363,26.881636,16.6,65,810,47399.026,-6804.9549,-40509.754,721.16547,96.45637,290.02699,0.000160028,0.096591329,620.9824,819.22972
1333,26.67632,16.599,65,-810,75660.325,-54329.755,-49853.426,718.97255,95.120277,290.02287,0.00016235,0.096922186,620.30593,817.75467
1345,26.762057,1.599,65,0,62610.076,-30561.705,-45159.447,728.85743,190.56504,290.02961,8.12E-05,0.097999918,530.52484,923.51556
1358,26.848157,16.601,65,600,54186.089,-13734.288,-41822.062,721.19603,108.18373,290.02671,0.000142761,0.097005074,611.05795,834.72992
1364,26.889775,25.601,65,810,47829.542,-6948.4458,-40534.752,719.16547,66.535711,290.01952,0.000231948,0.096384904,650.65638,788.02039
1338,26.709798,16.599,65,-600,74459.801,-47750.028,-48512.171,720.09401,111.33387,290.01005,0.000138823,0.097538964,604.339,833.87312
1344,26.751416,25.599,65,-300,68267.274,-38846.655,-46777.158,719.55297,87.063178,290.02969,0.000177337,0.0969137,628.4261,808.6345
1360,26.866937,1.6,65,810,47749.039,-7919.9079,-40737.202,729.69168,186.34537,290.00548,8.29E-05,0.097491214,544.21226,929.52512
1367,26.908918,9.601,90,-1070,103951.58,-61745.737,-50794.138,723.18037,129.53188,290.01755,0.00011939,0.097802178,590.6391,857.32049
1351,26.803952,3.599,65,300,56664.874,-21723.769,-43436.606,726.80694,174.44885,290.00976,8.87E-05,0.098538042,553.77827,915.05001
1350,26.79998,1.6,65,300,58273.748,-22028.102,-43466.044,729.26107,189.07032,290.00347,8.18E-05,0.098230879,537.35063,926.48776
1362,26.87544,9.599,65,810,46985.533,-6354.8292,-40425.797,723.1594,135.35051,290.00751,0.000114286,0.097864338,583.9266,863.76027
1355,26.833458,1.6,65,600,51220.461,-13338.516,-41793.61,729.1174,187.02885,290.02867,8.28E-05,0.097960915,544.84897,932.24194
1365,26.900416,1.599,90,-1070,105322.87,-64440.624,-51315.518,728.55718,192.41908,290.01321,8.04E-05,0.098417462,534.59113,934.99473
1368,26.915114,16.601,90,-1070,104234.13,-62316.908,-50908.89,720.59994,101.17858,290.01548,0.000152653,0.09708721,618.87569,828.35663
1356,26.837431,3.599,65,600,51513.529,-13674.219,-41860.175,727.83915,173.63799,290.02062,8.90E-05,0.097026214,547.19497,905.10806
1369,26.923255,25.599,90,-1070,104424.08,-62770.571,-51005.181,718.82198,69.185183,290.02764,0.000223169,0.096959658,647.05406,790.88534
1372,26.942397,9.599,90,-700,97145.44,-52304.26,-49025.657,723.36253,147.11361,290.0188,0.00010501,0.097043334,574.02711,877.34662
1371,26.937869,3.6,90,-700,99973.201,-51884.846,-48882.864,727.28066,169.8555,290.01297,9.10E-05,0.097948431,550.56709,900.61473
1366,26.904389,3.599,90,-1070,104479.63,-62659.807,-50964.066,726.82391,168.5204,290.01391,9.19E-05,0.097419829,559.87146,908.84572
1359,26.856297,25.599,65,600,51461.889,-13878.601,-41902.277,718.65133,78.393958,290.01849,0.000196765,0.09640717,636.08295,797.89684
1375,26.967373,1.599,90,-300,91215.892,-41009.343,-46788.794,730.21893,196.09135,290.01195,7.89E-05,0.097965934,536.00541,941.54005
1378,26.982072,16.599,90,-300,92689.016,-41051.034,-46773.376,722.73769,132.5034,290.0266,0.000116485,0.096734854,588.30163,863.49635
1377,26.975876,9.599,90,-300,92759.899,-41194.936,-46799.114,725.58291,161.72786,290.02718,9.56E-05,0.09810612,566.02344,899.78465
1381,27.004827,5.601,90,0,86870.612,-32208.358,-45045.436,728.95675,183.7877,290.01957,8.43E-05,0.099176591,539.63808,918.68515
1382,27.009911,13.599,90,0,86876.862,-32216.046,-45046.34,724.05897,147.13055,290.02113,0.000104985,0.097279581,577.00151,881.25101
1373,26.948593,16.601,90,-700,100761.92,-53688.602,-49238.961,720.37798,108.99549,290.01319,0.000141825,0.098019575,607.65178,833.93408
1361,26.870911,3.599,65,810,47987.26,-8317.4476,-40810.921,727.91033,170.54264,290.00419,9.07E-05,0.098216524,556.91506,910.20615
1386,27.04275,3.6,90,300,81034.498,-23231.247,-43288.345,731.22548,192.83031,290.03784,8.03E-05,0.09882788,540.4748,939.50499
1389,27.061615,25.599,90,300,81263.963,-23526.863,-43345.701,728.45965,101.32239,290.04024,0.000152645,0.097999278,628.01252,838.04808
1385,27.038776,1.599,90,300,81371.973,-23995.45,-43438.579,730.90557,198.04138,290.03111,7.81E-05,0.098203643,525.61522,933.79892
1390,27.072255,1.599,90,700,73451.862,-11410.723,-40975.381,738.70272,185.69683,290.03365,8.34E-05,0.099069551,555.97378,939.99592
1374,26.956733,25.599,90,-700,96993.313,-52210.436,-49014.761,718.9582,79.605905,290.01509,0.000193957,0.096900444,636.60107,800.91408
1376,26.971347,3.599,90,-300,92748.14,-41243.205,-46811.202,729.81604,191.17284,290.01534,8.10E-05,0.09871938,541.40636,936.64414
1396,27.109708,3.599,90,1070,68198.662,-3036.7814,-39329.097,743.4422,161.04567,290.01862,9.61E-05,0.098526377,581.46468,913.74744
1393,27.086954,16.599,90,700,74243.043,-12844.07,-41254.881,736.64133,113.59236,290.0337,0.000136112,0.097782176,618.48727,854.19959
1370,26.933895,1.6,90,-700,100242.22,-52638.032,-49034.908,728.73514,183.55878,290.02123,8.43E-05,0.098045885,539.43708,920.01747
1383,27.017218,21.599,90,0,86879.123,-32211.359,-45042.599,722.7172,115.63706,290.02731,0.000133581,0.097176344,601.95209,841.34084
1400,27.139212,1.601,120,-1380,107374.18,-75812.611,-52949.389,744.7748,199.58786,290.04452,7.77E-05,0.099200255,541.51147,953.01378
1399,27.128572,25.6,90,1070,66348.517,787.4358,-38578.954,732.58794,59.935517,290.02941,0.000257286,0.096102561,668.56102,792.47938
1387,27.047279,9.599,90,300,81154.884,-23438.754,-43328.802,726.84053,145.21169,290.02585,0.00010671,0.097613149,582.40959,883.46919
1395,27.105734,1.599,90,1070,67355.8,-1573.421,-39041.457,747.09988,188.29522,290.02404,8.23E-05,0.099511388,556.94246,949.01714
1398,27.120432,16.6,90,1070,66867.679,-528.6922,-38838.883,736.29197,89.461224,290.02937,0.000172762,0.097074588,642.79601,828.95146
1388,27.053475,16.599,90,300,81092.718,-23520.696,-43348.085,727.03987,132.99514,290.02966,0.00011627,0.097738861,590.76149,865.37992
1391,27.076229,3.599,90,700,73819.103,-12112.636,-41113.075,737.44413,173.15629,290.02646,8.95E-05,0.099057194,557.5269,914.82664
1380,27.000853,1.6,90,0,86865.267,-32203.424,-45044.325,731.16644,198.80356,290.03005,7.78E-05,0.098237907,526.64479,939.2239
1392,27.080758,9.601,90,700,74025.749,-12461.578,-41179.682,735.66513,143.21007,290.03279,0.000108058,0.098457615,586.14794,882.09448
1379,26.990212,25.6,90,-300,92677.01,-41121.546,-46786.122,720.78887,94.799188,290.02414,0.000162795,0.096546856,626.40109,822.37668
1404,27.162053,25.599,120,-1380,107374.18,-74539.27,-52574.255,728.97751,60.687111,290.04763,0.000254668,0.097359025,666.61197,792.29712
1405,27.172693,1.6,120,-1000,107374.18,-61921.831,-50277.651,737.93565,169.26882,290.03988,9.16E-05,0.099690303,562.98397,913.07663
1384,27.026747,30.6,90,0,86882.577,-32212.017,-45044.778,720.40799,85.781657,290.03812,0.000180197,0.097444479,634.53766,811.86638
1406,27.176667,3.599,120,-1000,107374.18,-65038.065,-50883.974,736.51883,157.54476,290.03063,9.82E-05,0.098013615,579.98087,905.57469
1403,27.153912,16.601,120,-1380,107374.18,-74708.875,-52734.11,730.08629,88.219838,290.04662,0.000175475,0.098551605,640.51828,822.86556
1408,27.187391,16.6,120,-1000,107374.18,-63432.316,-50566.402,730.1992,118.02443,290.02327,0.000130893,0.096847673,610.80786,856.23254
1407,27.181196,9.599,120,-1000,107374.18,-63764.731,-50634.94,734.67106,151.75459,290.02701,0.000101981,0.098439481,577.49937,890.56123
1410,27.206172,1.602,120,-500,107374.18,-49423.53,-47859.799,737.53801,173.43626,290.02835,8.92E-05,0.098062438,561.91364,922.57121
1394,27.095094,25.602,90,700,76914.628,-11803.247,-40991.375,736.63381,84.847496,290.03258,0.000182173,0.09752489,647.11649,822.57038
1413,27.220872,16.6,120,-500,107374.18,-48960.616,-47771.196,734.69996,132.25251,290.02728,0.00011695,0.097950803,597.0744,869.69327
1411,27.210146,3.599,120,-500,107374.18,-49130.668,-47800.388,738.61181,191.31845,290.03755,8.09E-05,0.098394437,545.45749,942.97686
1402,27.147716,9.601,120,-1380,107374.18,-74859.644,-52766.838,734.8226,141.86056,290.03243,0.000109162,0.098747789,589.55738,881.43252
1401,27.143186,3.6,120,-1380,107374.18,-75175.861,-52830.155,741.43185,184.68904,290.03087,8.39E-05,0.099318119,549.82742,931.49581
1397,27.114237,9.599,90,1070,66691.541,79.02665,-38720.02,738.78107,122.12599,290.00746,0.00012669,0.098390561,611.99686,865.37688
1412,27.214675,9.6,120,-500,107374.18,-48684.57,-47716.801,735.38495,161.46056,290.03045,9.58E-05,0.098465044,572.66636,908.22253
1424,27.300414,25.6,120,500,105242.4,-19804.446,-42091.899,752.85853,97.757458,290.01497,0.000158487,0.099162021,650.66071,852.28879
1417,27.24871,13.602,120,0,107374.18,-34142.857,-44891.172,742.13898,136.52231,290.02411,0.000113373,0.098299171,604.20369,885.95793
1423,27.292274,16.6,120,500,105204.74,-19879.727,-42108.428,752.13678,124.59377,290.02633,0.000124267,0.098668092,621.22098,878.10225
1416,27.243625,5.599,120,0,107374.18,-34142.98,-44892.899,743.21327,166.04632,290.03737,9.32E-05,0.098387662,570.48205,913.60886
1420,27.277575,1.599,120,500,105168.31,-18875.003,-41907.663,755.36543,193.39426,290.02844,8.02E-05,0.099958267,555.02336,953.6534
1421,27.281549,3.599,120,500,104942.79,-19653.061,-42068.258,755.51221,181.27552,290.02376,8.55E-05,0.099510018,569.05729,944.71038
1409,27.195532,25.599,120,-1000,107374.18,-63733.155,-50630.006,729.14774,74.355779,290.02262,0.000208005,0.098070656,653.09268,807.21035
1431,27.34851,3.6,120,1380,89273.935,8599.7493,-36504.212,772.08153,178.6194,290.00285,8.71E-05,0.10090949,596.60629,965.36341
1435,27.378015,1.599,120,-1380,107374.18,-76318.491,-53075.653,783.18499,200.8307,290.02247,7.74E-05,0.10155074,585.30856,1001.2369
1434,27.367375,25.599,120,1380,89893.505,6894.8803,-36837.531,768.14699,70.363976,290.01402,0.000220271,0.099384595,696.94668,843.15433
1419,27.265546,30.6,120,0,107374.18,-34147.708,-44893.228,744.0976,94.374525,290.03264,0.000164089,0.098712343,645.47587,840.94838
1437,27.386517,9.6,120,-1380,107374.18,-72689.629,-52367.529,777.57663,138.04209,290.0219,0.000112453,0.10042562,632.97735,917.16406
1433,27.359235,16.599,120,1380,89866.287,6723.3902,-36873.877,767.93054,101.84671,290.00772,0.000152088,0.0990176,661.6401,872.58212
1414,27.229012,25.599,120,-500,107374.18,-49010.448,-47775.966,734.39557,89.591512,290.03254,0.000172554,0.097695011,643.9361,829.31643
1425,27.311055,1.6,120,1000,96310.22,-4207.4433,-39026.738,764.85522,200.07158,290.02233,7.76E-05,0.10077525,557.37836,971.49032
1418,27.256017,21.6,120,0,107374.18,-34149.435,-44892.652,742.54014,113.64063,290.04411,0.000136055,0.097807597,623.28472,858.17992
1430,27.344536,1.6,120,1380,90537.128,3981.4809,-37415.032,772.45048,195.3945,289.99435,7.95E-05,0.10107785,571.66049,975.2385
1439,27.400853,25.599,120,-1380,107374.18,-73223.632,-52483.884,775.85501,78.821925,290.02636,0.000196888,0.10021107,696.94975,859.49469
1436,27.381988,3.6,120,-1380,107374.18,-74512.304,-52728.642,780.36646,176.99694,290.01554,8.77E-05,0.10064874,605.30822,971.73218
1427,27.319558,9.601,120,1000,96496.926,-5318.5728,-39244.976,761.5887,154.42623,290.01408,0.00010042,0.099581826,600.05148,918.84751
1415,27.239652,1.599,120,0,107374.18,-34146.064,-44891.871,746.89109,207.39716,290.0329,7.47E-05,0.099387847,531.63567,959.74817
1440,27.411494,1.601,120,-1000,107374.18,-63139.823,-50538.156,790.31073,196.44858,290.01824,7.91E-05,0.10120224,591.77747,999.83869
1428,27.325755,16.6,120,1000,96179.967,-4524.3567,-39092.234,760.81508,116.22044,290.01603,0.00013345,0.099881265,643.65818,882.72565
1444,27.434333,25.6,120,-1000,107374.18,-62252.683,-50363.17,780.76907,96.578633,290.02077,0.000160808,0.10081076,678.9157,878.78127
1445,27.444973,1.6,120,-500,107374.18,-48621.664,-47716.637,788.57456,194.31296,290.01285,8.02E-05,0.10288968,594.53668,995.34211
1426,27.315029,3.599,120,1000,96384.927,-4614.2339,-39105.637,763.84915,182.68641,290.01851,8.50E-05,0.10052952,573.77719,950.98039
1446,27.448947,3.6,120,-500,107374.18,-48008.27,-47599.335,785.63223,183.4959,290.02178,8.48E-05,0.10216268,602.02452,980.32902
1422,27.286078,9.599,120,500,105156.92,-19763.454,-42084.293,754.07801,152.03526,290.01227,0.000101865,0.098868817,594.65576,908.94019
1448,27.459672,16.599,120,-500,107374.18,-49328.02,-47855.934,772.25721,130.26565,290.01198,0.000119248,0.10061429,638.41052,908.02382
1450,27.478452,1.6,120,0,107374.18,-34138.375,-44898.696,771.94061,189.78367,290.02171,8.18E-05,0.099905796,581.56485,972.9604
1441,27.415467,3.599,120,-1000,107374.18,-63221.889,-50551.682,790.67506,183.10565,290.01941,8.50E-05,0.10194067,607.60094,985.57078
1432,27.353039,9.599,120,1380,89156.059,7732.678,-36682.445,769.46696,149.0133,290.00933,0.000104045,0.099664734,613.41032,921.03413
1447,27.453476,9.599,120,-500,107374.18,-48813.548,-47705.289,782.50103,160.98736,290.00861,9.65E-05,0.10080291,622.29938,955.35719
1438,27.392713,16.601,120,-1380,107374.18,-72524.346,-52340.927,775.94275,102.59309,290.02726,0.000151207,0.10000125,673.64477,886.65826
1429,27.333895,25.599,120,1000,96142.428,-4534.4709,-39094.454,759.32287,84.341393,290.01975,0.000183699,0.099226851,675.80196,850.33945
1442,27.419997,9.6,120,-1000,107374.18,-62457.108,-50401.571,788.31542,147.0135,290.01815,0.000105615,0.10043786,633.6306,937.15728
1449,27.467812,25.599,120,-500,107374.18,-48803.022,-47704.837,764.29845,94.629139,290.01024,0.00016359,0.098276486,665.78744,862.44488
1454,27.504348,30.599,120,0,107374.18,-34154.657,-44901.656,753.09263,99.411066,290.02615,0.00015608,0.099991566,649.15488,854.49159
1452,27.487511,13.599,120,0,107374.18,-34147.256,-44898.408,760.37957,136.92786,290.01739,0.00011329,0.099308954,622.37724,905.72377
1456,27.52035,3.599,120,500,105385.89,-20118.07,-42149.913,762.15161,179.91025,290.00932,8.65E-05,0.10133541,586.36456,958.06978
1457,27.524879,9.599,120,500,103224.37,-18366.575,-41850.76,757.04028,149.46157,290.01526,0.000103679,0.098927126,602.25609,910.50148
1453,27.494819,21.599,120,0,107374.18,-34141.664,-44898.326,756.68796,109.65369,290.02379,0.000141137,0.098318315,641.57238,869.2458
1443,27.426193,16.599,120,-1000,107374.18,-62112.275,-50334.883,785.36957,115.01214,290.02093,0.000134925,0.10001659,670.13373,907.95718
1462,27.558359,9.6,120,1000,92812.906,-5341.0208,-39325.561,752.29673,143.79155,290.01143,0.000108046,0.10066757,607.87548,904.46796
1461,27.55383,3.6,120,1000,97443.692,-6766.8032,-39520.57,756.93847,170.26862,290.01042,9.12E-05,0.10038583,583.54232,933.60919
1469,27.606172,25.599,120,1380,90737.891,6569.4971,-36887.362,742.53497,61.938803,289.99618,0.00024967,0.097776691,677.22973,805.54805
1451,27.482426,5.6,120,0,107374.18,-34139.115,-44896.681,767.02331,176.89245,290.0216,8.78E-05,0.099794319,590.15097,954.41469
1466,27.587307,3.599,120,1380,91124.501,4528.6786,-37296.086,754.50828,159.77224,289.99979,9.71E-05,0.10000358,595.25227,925.4952
1463,27.564554,16.602,120,1000,96785.761,-4648.7293,-39105.391,746.75866,104.75699,290.00192,0.000147977,0.099426661,637.4428,853.5269
1471,27.620786,3.601,15,-290,19557.631,-35955.574,-47096.129,751.70886,160.83625,290.00207,9.62E-05,0.097951972,589.08108,921.46437
1473,27.631511,16.6,15,-290,19567.129,-35721.301,-47046.38,742.73417,68.995072,290.0179,0.000224102,0.097642372,670.40416,813.1716
1468,27.598031,16.599,120,1380,90709.603,7110.4043,-36777.256,745.41226,91.446851,290.01399,0.000169301,0.098652667,654.4883,844.01675
1455,27.516377,1.6,120,500,105272.25,-19438.564,-42014.973,763.51448,192.09357,290.02117,8.08E-05,0.1001472,563.49286,959.97178
1459,27.539216,25.599,120,500,105641.43,-20265.015,-42173.389,747.64464,95.500646,290.01397,0.000162487,0.1001465,648.57101,846.40879
1472,27.625315,9.6,15,-290,19492.546,-35836.382,-47072.734,745.25162,109.24189,290.0068,0.000141592,0.098009243,633.67789,859.94837
1474,27.639651,25.599,15,-290,19467.219,-35808.342,-47065.457,739.29059,35.296486,290.01062,0.00043774,0.097302744,701.88156,775.7144
1481,27.687745,5.6,15,-100,16039.308,-30175.019,-45961.231,752.06691,167.39077,290.01207,9.25E-05,0.098709416,582.29646,930.79445
1464,27.572694,25.6,120,1000,96978.305,-5417.4952,-39258.544,746.88267,89.962193,290.01093,0.000171913,0.097993931,654.59748,840.65504
1482,27.69283,13.6,15,-100,16037.704,-30210.707,-45969.29,748.83674,131.48814,290.00717,0.000117735,0.098559681,615.58795,886.83629
1470,27.616812,1.6,15,-290,20755.513,-35672.744,-47013.117,752.14795,183.27743,289.99872,8.47E-05,0.09975335,572.3351,953.15985
1477,27.658794,9.599,15,-200,17711.08,-32941.684,-46504.771,745.30018,120.38197,290.0071,0.000128345,0.097293553,620.31448,868.78653
1458,27.531075,16.601,120,500,103355.9,-19499.25,-42072.246,751.32915,122.41216,290.00901,0.00012628,0.097378787,627.69662,881.62661
1484,27.709666,30.6,15,-100,16067.512,-30213.215,-45969.495,748.87709,74.599499,290.00448,0.000207303,0.097791895,669.88984,824.38289
1465,27.583334,1.599,120,1380,90548.432,6243.7029,-36960.794,756.34936,188.75658,289.99675,8.23E-05,0.10061455,562.4505,952.11516
1483,27.700137,21.599,15,-100,16059.865,-30199.072,-45968.673,748.50414,97.798576,290.00664,0.000158209,0.098272657,651.43785,852.64295
1485,27.721696,1.6,15,0,14288.637,-27204.179,-45378.179,761.62809,191.12911,290.00741,8.11E-05,0.09971036,567.26756,964.95466
1490,27.759618,1.6,15,100,12155.063,-24283.376,-44808.901,771.70265,186.13285,290.01759,8.35E-05,0.1010966,579.16735,963.3074
1460,27.549856,1.599,120,1000,97021.436,-5496.6825,-39272.317,757.76342,182.70572,290.01198,8.48E-05,0.099208754,570.83136,950.65349
1486,27.725669,5.601,15,0,14287.321,-27210.264,-45379.084,760.06001,178.09163,289.99995,8.70E-05,0.099401075,576.13382,943.22982
1488,27.73806,21.6,15,0,14296.613,-27218.569,-45379.372,758.5349,116.70612,290.01428,0.000132717,0.098933133,636.64395,877.39646
1467,27.591836,9.599,120,1380,84629.97,5570.3248,-37214.432,747.56491,122.50286,290.00461,0.000126466,0.098746364,622.15473,877.1382
1489,27.747589,30.599,15,0,14299.532,-27212.772,-45379.248,758.9391,88.405081,290.008,0.000175044,0.098525476,670.93818,853.75879
1479,27.67313,25.601,15,-200,17708.53,-32949.126,-46508.266,742.23789,63.759723,290.01187,0.000242624,0.097945533,677.87205,808.58249
1493,27.775984,21.599,15,100,12631.708,-24257.638,-44797.389,768.39033,110.38313,290.00853,0.000140382,0.099257731,652.83113,882.11836
1492,27.768677,13.599,15,100,12550.218,-24202.544,-44785.137,768.23127,140.34174,290.00431,0.000110367,0.098896359,624.36191,914.7795
1476,27.654264,3.599,15,-200,17785.909,-33070.251,-46531.578,749.5627,156.42337,290.00933,9.90E-05,0.098299343,589.35721,912.22864
1495,27.797542,1.599,15,200,9933.3394,-21244.328,-44224.945,783.7321,205.97164,290.01595,7.54E-05,0.10108461,570.29595,994.97677
1487,27.730754,13.599,15,0,14291.474,-27215.732,-45379.002,758.4244,143.23312,290.00794,0.000108052,0.098292535,608.34757,903.74334
1494,27.785513,30.599,15,100,12575.504,-24178.246,-44781.847,768.13664,81.092495,290.00586,0.000191261,0.09973356,682.78493,850.508
1480,27.683771,1.601,15,-100,16435.162,-30101.3,-45940.139,755.86715,209.83885,290.01708,7.39E-05,0.099695461,542.29729,975.53099
1478,27.66499,16.599,15,-200,17709.188,-32973.014,-46508.39,742.19444,93.73051,290.02098,0.000164941,0.097794576,643.7809,836.70395
1475,27.650291,1.599,15,-200,17887.997,-33262.463,-46568.171,754.44089,207.27603,290.01509,7.48E-05,0.099898056,544.71957,975.95719
1491,27.763592,5.602,15,100,12528.838,-24224.582,-44792.99,770.82404,181.69307,290.02239,8.55E-05,0.10074938,582.88043,957.4428
1500,27.831022,1.6,15,290,8251.7831,-18781.259,-43740.363,791.35674,193.64978,289.99751,8.03E-05,0.10117612,592.31819,992.19696
1496,27.801516,3.6,15,200,10125.017,-21542.699,-44281.231,781.35695,180.85943,290.00701,8.59E-05,0.10084771,595.27319,968.94903
1503,27.845721,16.599,15,290,9614.2059,-18735.951,-43706.649,783.81273,78.570937,290.00559,0.000197363,0.099495488,704.41879,867.5105
1509,27.88484,15.599,25,-400,30822.868,-39219.527,-47563.36,792.99641,91.702051,290.02113,0.000169301,0.10027756,698.74144,887.6323
1505,27.864501,1.599,25,-400,32825.165,-39486.034,-47580.916,800.30439,206.22656,290.00825,7.55E-05,0.10223128,589.63028,1017.0465
1498,27.812241,16.601,15,200,10888.479,-21246.631,-44203.483,776.08029,100.92038,289.98643,0.000153735,0.10003819,673.55553,882.68689
1501,27.834996,3.599,15,290,8237.5984,-18758.523,-43737.691,789.27073,173.04876,289.99376,8.98E-05,0.10084472,608.50407,966.38482
1507,27.873004,6.6,25,-400,30865.38,-39363.43,-47589.714,795.89992,148.70336,289.99669,0.000104484,0.10096896,643.27005,948.67944
1513,27.907124,14.6,25,-300,30487.288,-36559.759,-47013.94,802.25341,122.6477,290.02042,0.000126561,0.1001661,674.89017,927.69569
1516,27.927933,3.599,25,-150,26622.156,-32402.873,-46223.463,815.0967,192.3028,290.00917,8.11E-05,0.10302339,625.33973,1023.529
1511,27.896676,3.6,25,-300,28910.654,-36216.243,-46973.606,807.87729,186.8289,290.02391,8.33E-05,0.10188099,622.5597,1008.8241
1510,27.892702,1.6,25,-300,28858.191,-36215.01,-46973.606,807.45179,200.90724,290.02159,7.76E-05,0.10283789,609.17927,1024.7904
1514,27.914709,20.6,25,-300,30498.101,-36616.004,-47026.809,800.44806,88.63877,290.02595,0.000175309,0.10063724,707.97921,891.41473
1504,27.853861,25.6,15,290,9611.2045,-18687.559,-43696.905,784.29852,45.450677,290.00848,0.000341462,0.10001998,736.32511,831.01832
1518,27.938659,16.6,25,-150,26589.47,-32286.518,-46198.465,810.03352,137.41493,290.01675,0.000113722,0.10186015,672.68743,956.99944
1497,27.806046,9.599,15,200,10024.203,-21414.092,-44255.617,778.1734,144.98003,289.99576,0.000107009,0.10008719,627.14766,926.37759
1499,27.820381,25.6,15,200,10825.737,-21200.541,-44198.59,776.56118,70.185809,290.00837,0.000221051,0.099773975,706.6135,851.51781
1519,27.946799,25.599,25,-150,26582.234,-32276.691,-46196.861,807.28411,102.64152,290.01667,0.000151508,0.10171299,704.55944,916.98601
1521,27.961413,5.599,25,0,24085.449,-27884.384,-45332.377,821.94758,186.33782,290.02836,8.37E-05,0.10315411,627.7617,1013.6019
1512,27.901206,8.6,25,-300,30560.637,-36723.93,-47045.352,803.7032,157.96871,290.03003,9.85E-05,0.10070822,645.76041,972.44161
1529,28.018202,25.599,25,150,21636.564,-23498.822,-44467.071,826.10505,104.62701,290.00917,0.000148681,0.1016619,715.04101,931.26202
1523,27.973804,21.599,25,0,24089.314,-27880.19,-45333.487,817.60215,120.83504,290.03364,0.000128705,0.10168667,690.36896,939.82296
1517,27.932462,9.6,25,-150,26577.218,-32248.24,-46191.64,811.23548,158.57864,290.02233,9.81E-05,0.10194244,651.89637,980.05312
1502,27.839525,9.6,15,290,9444.5249,-18557.964,-43674.744,784.35439,120.17521,290.00774,0.000129088,0.099991603,659.28808,908.39879
1508,27.878366,10.599,25,-400,30854.526,-39282.269,-47572.528,794.19451,119.27633,290.01567,0.000130251,0.10075819,668.41115,915.55855
1528,28.010061,16.6,25,150,21644.376,-23626.936,-44493.056,827.13892,136.30162,290.02655,0.000114341,0.10280364,683.76727,964.65697
1506,27.868475,3.6,25,-400,31144.756,-39657.813,-47644.644,798.39992,177.3986,290.00252,8.77E-05,0.10161644,615.73081,982.78434
1536,28.064072,3.6,25,400,15927.517,-16289.616,-43075.287,848.60284,193.93659,290.01271,8.05E-05,0.10401402,647.56816,1047.8763
1540,28.0883,1.6,40,-550,50130.214,-44413.955,-48274.197,856.25797,220.19035,290.03827,7.10E-05,0.10500058,634.61181,1088.6205
1525,27.995363,1.599,25,150,20927.661,-23518.023,-44485.819,834.02656,221.69375,290.02848,7.04E-05,0.10379782,604.6368,1063.0198
1539,28.080438,15.6,25,400,17632.427,-15946.677,-42973.569,840.28756,101.47961,290.02859,0.000153628,0.10322973,737.52208,946.76074
1534,28.050847,20.6,25,300,17877.883,-18985.6,-43600.696,832.012,90.563227,290.01925,0.000171886,0.10227088,737.98461,925.87398
1531,28.032816,3.599,25,300,19188.584,-19156.268,-43609.207,840.85977,198.15887,290.02087,7.87E-05,0.10401032,645.06626,1055.2671
1515,27.92396,1.599,25,-150,27270.127,-32310.981,-46193.613,816.79342,219.42083,290.01264,7.10E-05,0.10261335,600.22117,1053.7687
1538,28.073964,10.6,25,400,17855.804,-16254.216,-43030.842,842.69044,134.93081,290.01605,0.000115737,0.10403579,702.45916,981.03579
1532,28.037345,8.599,25,300,19301.403,-19371.505,-43652.172,836.59036,149.39825,290.03136,0.00010443,0.10337125,686.09396,995.87574
1530,28.028842,1.601,25,300,19206.633,-19055.085,-43589.06,841.4284,215.62915,290.02246,7.25E-05,0.10464414,619.32947,1062.4483
1537,28.068601,6.599,25,400,17680.079,-15945.526,-42971.39,843.6107,164.15609,290.01513,9.50E-05,0.10348984,676.28534,1016.1187
1526,27.999336,3.599,25,150,21623.202,-23461.695,-44458.231,833.88433,202.04026,290.03801,7.72E-05,0.10337548,623.00007,1038.8888
1520,27.957439,1.601,25,0,24084.956,-27887.55,-45334.022,824.29114,209.36578,290.01939,7.45E-05,0.10339118,615.5654,1048.3437
1524,27.983333,30.601,25,0,24088.533,-27886.152,-45333.611,818.08553,101.18068,290.02429,0.00015386,0.10231825,711.38283,920.77878
1545,28.119557,1.6,40,-400,45103.532,-40328.933,-47517.064,859.90502,208.35281,290.04082,7.53E-05,0.10702296,645.51485,1075.2023
1542,28.096804,8.599,40,-550,47779.79,-45028.707,-48444.742,850.68037,156.66438,290.02863,9.98E-05,0.10504644,686.33248,1008.9099
1527,28.003865,9.601,25,150,21618.186,-23584.135,-44485.902,830.66175,167.6409,290.03299,9.30E-05,0.10333654,654.53257,1000.427
1522,27.966497,13.599,25,0,24082.16,-27878.998,-45331.802,817.81866,149.9586,290.0257,0.000103881,0.10253552,663.21523,973.57265
1533,28.043263,14.6,25,300,17781.551,-18850.497,-43573.56,833.82184,118.72277,290.02299,0.000131262,0.10279264,714.24521,959.99722
1546,28.123531,3.6,40,-400,45014.765,-40024.23,-47458.845,861.88992,194.08602,290.04287,8.04E-05,0.10358597,662.88245,1065.2085
1549,28.142396,25.599,40,-400,46868.065,-40316.351,-47483.843,849.95551,86.785638,290.02747,0.000179502,0.10315664,762.62967,941.24912
1543,28.102722,14.599,40,-550,47805.898,-44617.187,-48359.141,846.92275,109.56299,290.02483,0.000142314,0.10311409,730.75191,956.74304
1548,28.134256,16.6,40,-400,46919.376,-40399.486,-47500.495,856.92151,127.85133,290.03451,0.000122138,0.10406738,725.46224,988.12362
1535,28.060099,1.599,25,400,18089.953,-16747.554,-43127.627,846.93985,195.94434,290.01396,7.97E-05,0.10449811,645.65958,1050.9162
1541,28.092274,3.6,40,-550,47605.668,-44618.42,-48363.705,853.46855,185.5566,290.02897,8.42E-05,0.10502736,660.19437,1043.3915
1559,28.21241,30.6,40,0,38681.536,-28899.264,-45265.976,866.37936,110.10621,290.03609,0.00014165,0.10333065,748.70878,976.0488
1569,28.280755,25.599,40,400,30704.786,-17467.146,-43037.544,878.55221,94.517914,290.01366,0.00016551,0.10520404,779.84514,974.80132
1555,28.186516,1.6,40,0,38674.012,-28904.322,-45266.305,878.39799,227.72519,290.01535,6.88E-05,0.10633985,651.7266,1123.8088
1544,28.110306,20.599,40,-550,47633.914,-44491.992,-48336.651,843.48896,80.439166,290.04163,0.000194454,0.10516895,758.30598,924.41119
1558,28.202881,21.6,40,0,38687.456,-28900.703,-45266.388,866.55394,132.69075,290.03487,0.000117789,0.10470459,729.38937,1002.5096
1570,28.291396,1.6,40,550,27806.678,-12734.209,-42110.031,895.42709,229.43893,290.01879,6.84E-05,0.10767969,656.55217,1129.8418
1565,28.257918,1.6,40,400,32300.62,-17148.753,-42944.172,889.29949,233.36052,290.02157,6.72E-05,0.10686891,658.79498,1141.2151
1553,28.167735,16.6,40,-200,41898.7,-34753.085,-46420.362,863.05173,149.03596,290.02332,0.000104833,0.10467781,713.54282,1021.3057
1551,28.15701,3.599,40,-200,42741.845,-34627.89,-46380.234,870.69837,207.12955,290.01458,7.55E-05,0.10540786,661.78037,1090.4318
1550,28.153036,1.601,40,-200,42835.998,-34701.28,-46393.884,865.30321,229.64474,290.0338,6.79E-05,0.10255298,624.57524,1098.9601
1560,28.224439,1.602,40,200,34630.644,-23066.499,-44128.16,883.48358,243.92124,290.03029,6.43E-05,0.10695724,642.9033,1147.2482
1556,28.190489,5.6,40,0,38681.289,-28897.99,-45263.468,875.80618,203.31703,290.02494,7.70E-05,0.10605612,668.25115,1090.2135
1562,28.232942,9.599,40,200,35463.839,-22962.89,-44092.513,877.44696,184.91399,290.01416,8.47E-05,0.10599732,694.43434,1076.0505
1563,28.239137,16.6,40,200,35544.794,-23164.887,-44130.668,875.57808,146.80645,290.02597,0.00010643,0.10492002,729.43544,1033.2312
1547,28.12806,9.601,40,-400,47129.351,-40752.704,-47566.813,859.5778,164.20005,290.03942,9.51E-05,0.10413871,686.06913,1025.7591
1552,28.161539,9.6,40,-200,41849.321,-34703.295,-46410.248,864.38716,169.86174,290.0248,9.21E-05,0.105021,686.82889,1037.4943
1564,28.247278,25.599,40,200,35621.884,-23126.239,-44123.062,872.91137,109.31005,290.02693,0.000142892,0.10421515,760.05257,985.74541
1574,28.313401,20.599,40,550,27523.026,-12277.012,-42021.593,882.6854,94.155762,290.03077,0.000166415,0.10631031,783.31526,977.07868
1575,28.322652,1.599,65,-810,75618.553,-53203.78,-49618.823,901.97641,241.77528,290.03399,6.50E-05,0.10821965,652.16678,1151.1969
1554,28.175876,25.599,40,-200,41988.619,-34916.928,-46454.488,861.58884,115.55419,290.01967,0.000135,0.10345016,742.95168,982.37155
1568,28.272616,16.6,40,400,30590.692,-17196.158,-42984.465,877.8835,131.84868,290.0157,0.000118434,0.10413347,739.9173,1012.3554
1566,28.261892,3.6,40,400,30419.818,-16799.317,-42904.537,890.81515,217.46865,290.00964,7.21E-05,0.1057638,672.23022,1122.5072
1561,28.228413,3.599,40,200,34597.382,-23177.016,-44152.336,882.85736,217.39325,290.02365,7.19E-05,0.10468776,656.64815,1105.463
1577,28.331155,9.599,65,-810,79682.059,-53776.757,-49659.404,882.61546,167.90811,290.03459,9.34E-05,0.10727343,716.36749,1063.5315
1571,28.29537,3.599,40,550,30101.219,-12441.266,-42007.655,893.23665,201.40416,290.03184,7.78E-05,0.10642762,689.27292,1107.1412
1557,28.195574,13.598,40,0,38676.355,-28906.624,-45265.606,870.81356,166.88299,290.01498,9.37E-05,0.10524528,702.7304,1048.0373
1572,28.299899,8.6,40,550,30555.457,-13126.98,-42141.032,889.97979,157.4208,290.02698,9.93E-05,0.10470269,730.20792,1055.7214
1567,28.26642,9.6,40,400,30683.324,-17164.335,-42976.2,885.47745,172.46107,290.01879,9.09E-05,0.1064544,707.41852,1063.1067
1580,28.356131,1.599,65,-600,75127.101,-48176.513,-48577.009,867.21658,236.93391,290.02398,6.64E-05,0.10943303,634.21416,1124.6646
1573,28.305817,14.6,40,550,30534.447,-13237.373,-42160.685,887.06291,125.48553,290.02281,0.00012481,0.10614351,753.5548,1013.2028
1587,28.398112,9.599,65,-300,69042.213,-39520.488,-46897.502,829.48524,180.85768,290.03441,8.63E-05,0.10353373,642.3579,1015.4502
1581,28.360104,3.599,65,-600,72589.797,-48367.863,-48665.366,859.36529,191.96444,290.02272,8.15E-05,0.10525215,663.8483,1058.9396
1582,28.364633,9.599,65,-600,72297.88,-47587.007,-48511.924,845.2639,163.09552,290.03112,9.59E-05,0.10539203,684.87446,1023.57
1593,28.439454,21.601,65,0,62929.458,-30576.177,-45152.746,804.56118,123.52676,290.01909,0.000126019,0.10215353,675.17063,929.85968
1584,28.37897,25.602,65,-600,71964.024,-47454,-48489.887,818.9531,82.092382,290.0281,0.000189764,0.10301564,733.06277,903.77561
1579,28.345491,25.599,65,-810,79436.889,-53646.382,-49637.572,853.5369,74.596535,290.03024,0.000209769,0.10540904,774.50817,928.45142
1586,28.393584,3.599,65,-300,67489.95,-39276.758,-46873.285,833.25562,202.33364,290.02332,7.73E-05,0.10516709,629.5077,1045.8155
1585,28.38961,1.599,65,-300,67628.549,-39538.003,-46926.036,838.23858,215.22541,290.01669,7.27E-05,0.10543439,617.59091,1063.7121
1576,28.326625,3.599,65,-810,79782.38,-54233.833,-49751.46,895.1056,219.71454,290.02045,7.14E-05,0.10742568,673.95615,1129.2358
1578,28.337351,16.599,65,-810,79451.032,-53761.257,-49659.897,872.21948,121.66387,290.02673,0.000128674,0.10569933,748.63968,1001.7947
1591,28.427062,5.599,65,0,62914.081,-30569.969,-45152.417,815.52028,201.50569,290.03661,7.72E-05,0.10253446,606.15473,1023.0776
1590,28.423089,1.599,65,0,62923.373,-30570.504,-45152.047,822.15485,216.28599,290.03849,7.20E-05,0.10227984,603.39169,1050.0831
1592,28.432147,13.6,65,0,62922.345,-30580.412,-45154.061,811.73955,161.1894,290.02679,9.65E-05,0.10177715,643.70128,976.35932
1596,28.464985,3.599,65,300,56916.622,-21840.824,-43450.626,815.52959,209.59844,290.03566,7.44E-05,0.10317882,596.37424,1028.6965
1598,28.475709,16.601,65,300,58525.866,-22113.621,-43476.858,797.58587,132.83866,290.03383,0.000117098,0.10188081,666.35578,940.82604
1597,28.469515,9.601,65,300,57162.12,-22134.918,-43506.83,805.61381,171.78115,290.01574,9.04E-05,0.10087808,804.52767,804.53293
1603,28.509188,16.602,65,600,51580.424,-13491.751,-41815.812,789.94882,114.33512,290.03341,0.000135871,0.10077447,668.48268,904.3355
1588,28.404308,16.599,65,-300,69123.333,-39550.214,-46899.969,815.13567,138.00284,290.02826,0.00011265,0.10005241,674.01031,959.94929
1611,28.565422,3.599,90,-1070,104929.15,-63726.497,-51173.63,789.37902,188.75952,290.04145,8.25E-05,0.10177254,592.02741,982.19481
1583,28.370829,16.599,65,-600,72090.124,-47472.749,-48491.367,827.48483,114.58698,290.03764,0.000136231,0.10357997,708.04044,944.23228
1589,28.412449,25.601,65,-300,69146.316,-39752.047,-46941.125,808.51511,99.143193,290.03201,0.000156774,0.10097077,706.97929,911.26313
1612,28.569951,9.599,90,-1070,104419.77,-62708.077,-50976.689,779.3855,141.0636,290.03009,0.000110096,0.10055865,633.8848,924.61015
1610,28.561448,1.6,90,-1070,105002.04,-63765.721,-51173.342,789.43199,205.18042,290.04444,7.59E-05,0.10236477,584.58951,1009.0772
1608,28.542668,16.6,65,810,47967.319,-7635.722,-40666.32,780.31894,104.25082,290.04494,0.000149001,0.10095179,672.39115,888.54824
1595,28.461012,1.6,65,300,58573.724,-22179.035,-43488.164,814.17554,210.81426,290.02602,7.40E-05,0.10370269,600.32046,1039.2957
1601,28.498463,3.602,65,600,51069.034,-12849.619,-41696.044,800.18492,172.66662,290.02561,9.01E-05,0.10186393,622.80398,978.00411
1600,28.49449,1.601,65,600,51611.055,-14239.918,-41967.938,804.33812,205.82767,290.01902,7.56E-05,0.10212859,599.05812,1026.3257
1594,28.448983,30.602,65,0,62928.225,-30576.794,-45152.499,798.57539,92.895451,290.02984,0.000167154,0.10039634,699.42846,890.31902
1613,28.576147,16.6,90,-1070,104276.89,-62467.842,-50928.666,775.09836,106.62318,290.02862,0.000145455,0.099755676,667.53277,887.94197
1617,28.603431,9.6,90,-700,99898.659,-51353.804,-48772.84,775.04304,141.38067,290.01905,0.000109714,0.10036824,632.9267,925.05309
1604,28.517329,25.601,65,600,51405.52,-13223.97,-41763.637,782.85915,74.463046,290.03691,0.00020838,0.10007616,702.96636,856.6195
1602,28.502992,9.601,65,600,51364.899,-13316.478,-41785.757,793.69734,146.29036,290.03748,0.000106541,0.10302175,642.76552,945.487
1609,28.550808,25.6,65,810,47926.944,-7340.0238,-40606.868,774.73431,65.679197,290.03955,0.000235604,0.098259722,703.79254,839.71251
1606,28.531942,3.601,65,810,47866.135,-7509.4171,-40643.213,794.51483,191.107,290.04623,8.13E-05,0.10133265,601.715,996.49712
1616,28.598901,3.6,90,-700,100244.11,-51985.29,-48893.349,781.41323,172.34787,290.02038,9.03E-05,0.10207063,601.88084,956.98784
1614,28.584288,25.599,90,-1070,104560.09,-62842.564,-50994.491,770.9642,72.566017,290.03565,0.000213609,0.099242409,697.48242,847.32566
1623,28.643105,16.601,90,-300,92954.005,-41196.087,-46793.851,769.79121,128.62125,290.02681,0.000120575,0.099684482,634.19928,899.07345
1620,28.628407,1.599,90,-300,92639.76,-40593.301,-46675.234,778.41578,201.48559,290.04176,7.71E-05,0.10104742,580.06189,997.8169
1607,28.536472,9.6,65,810,47704.635,-7317.0817,-40604.977,785.71458,144.9862,290.04395,0.000107226,0.10116102,639.92332,939.09689
1622,28.636909,9.601,90,-300,92991.831,-41149.71,-46784.518,774.749,162.25009,290.03597,9.57E-05,0.1002998,613.2569,949.47037
1605,28.527968,1.601,65,810,47314.412,-6723.753,-40491.705,797.41447,206.57897,290.03524,7.54E-05,0.10256664,593.67698,1021.8079
1626,28.665859,5.599,90,0,87055.59,-32236.234,-45042.722,773.92109,191.74142,290.02524,8.10E-05,0.10063407,575.59734,970.05923
1615,28.594928,1.599,90,-700,100582,-52758.046,-49046.625,784.01311,197.05963,290.03829,7.87E-05,0.099955552,580.07979,988.72829
1624,28.651246,25.6,90,-300,92904.296,-41247.358,-46801.54,763.97089,99.346783,290.03988,0.000156082,0.099724291,661.63234,867.75149
1641,28.770742,3.599,90,1070,66794.124,-54.80225,-38738.275,760.04152,187.06391,290.02538,8.32E-05,0.10179245,573.76363,960.67071
1631,28.703783,3.599,90,300,81106.08,-23087.057,-43256.193,769.58787,201.45278,290.04392,7.72E-05,0.10143492,560.69166,977.11642
1621,28.63238,3.599,90,-300,93115.095,-41509.383,-46855.112,778.27252,193.02666,290.04035,8.05E-05,0.10092394,577.48388,975.60702
1627,28.670944,13.6,90,0,87060.154,-32233.068,-45043.01,765.30956,153.83648,290.02893,0.000100703,0.09935909,606.26033,925.18412
1638,28.747989,16.599,90,700,73532.571,-11272.823,-40945.285,752.94979,113.80638,290.03451,0.000136199,0.099739653,633.44146,868.54844
1647,28.80875,9.6,120,-1380,107374.18,-72529.447,-52446.634,748.79494,126.39345,290.03069,0.000122575,0.098897785,617.57637,878.37313
1619,28.617766,25.6,90,-700,97404.632,-52448.862,-49047.9,765.34653,83.800686,290.04486,0.000184946,0.099360473,679.67036,853.37004
1618,28.609626,16.599,90,-700,97337.984,-52325.147,-49025.574,770.77866,113.10071,290.03824,0.000137275,0.10061292,653.81878,886.64587
1632,28.708312,9.599,90,300,81123.513,-23218.583,-43282.754,763.15616,168.33624,290.03721,9.20E-05,0.098573329,587.03654,934.3978
1633,28.714508,16.6,90,300,81206.525,-23432.71,-43325.472,759.1623,138.76167,290.04102,0.000112019,0.10099481,618.68471,903.54762
1644,28.789607,25.599,90,1070,68265.927,-3076.745,-39332.921,744.61636,72.313657,290.02101,0.000214217,0.098851573,669.92359,820.28853
1630,28.699809,1.601,90,300,82786.339,-23691.199,-43348.743,770.85846,206.02277,290.0357,7.54E-05,0.10087382,557.10289,982.30115
1628,28.678251,21.599,90,0,87063.361,-32232.533,-45042.516,760.98703,119.87934,290.02394,0.000129502,0.1002013,641.87088,889.49276
1639,28.756129,25.6,90,700,73550.497,-11026.915,-40893.11,750.51317,84.278073,290.03381,0.000183987,0.099682189,666.05042,839.76776
1625,28.661886,1.599,90,0,87061.428,-32230.807,-45043.256,776.01014,205.64356,290.03667,7.57E-05,0.10262323,574.16367,999.98784
1629,28.68778,30.6,90,0,87059.989,-32228.299,-45041.982,757.57249,90.429487,290.03018,0.000171147,0.098679748,668.24245,855.77775
1636,28.737262,3.599,90,700,73386.817,-11338.895,-40961.772,763.38019,186.54859,290.0306,8.33E-05,0.1005991,577.38453,962.12052
1635,28.733289,1.6,90,700,73435.744,-10910.355,-40871.196,764.84398,209.63717,290.04027,7.41E-05,0.1010124,550.85273,985.29878
1645,28.800247,1.601,120,-1380,107374.18,-73632.769,-52513.446,755.73955,180.67106,290.02666,8.60E-05,0.10116576,571.73649,945.54634
1649,28.823086,25.6,120,-1380,107374.18,-76786.792,-53137.819,742.91723,63.998385,290.03526,0.00024221,0.099216877,676.83704,809.87003
1646,28.804221,3.599,120,-1380,107374.18,-72871.029,-52375.053,753.62402,167.80314,290.02116,9.25E-05,0.10020276,579.73397,926.04381
1634,28.722648,25.599,90,300,81215.981,-23306.487,-43300.392,754.43371,103.30602,290.04177,0.000150356,0.10060321,645.58068,858.86377
1643,28.781467,16.599,90,1070,68404.69,-3010.3035,-39315.324,746.93171,94.358672,290.01866,0.000163848,0.097814774,651.60501,845.5566
1637,28.741792,9.601,90,700,73735.639,-11385.972,-40965.555,757.07029,152.30336,290.04067,0.000101676,0.098562548,604.21628,919.50089
1642,28.775272,9.6,90,1070,67376.974,-1411.3051,-39008.195,753.42061,142.77281,290.03872,0.00010848,0.098827185,608.04343,904.22929
1640,28.766769,1.6,90,1070,72360.628,-1586.4547,-38948.825,761.2459,186.51309,290.02343,8.33E-05,0.10058268,569.26135,955.58713
1655,28.867205,1.601,120,-500,107374.18,-49015.505,-47774.526,754.3684,209.35658,290.02683,7.42E-05,0.10103175,544.00968,975.42467
1648,28.814946,16.6,120,-1380,107374.18,-75902.9,-52960.736,747.51,101.51858,290.03733,0.000152169,0.097174408,640.18179,848.6869
1667,28.947112,9.6,120,500,105307.57,-19162.19,-41961.359,744.14388,138.96787,290.01825,0.000111561,0.099491255,602.48554,890.26193
1662,28.909744,13.601,120,0,107374.18,-34163.496,-44893.269,747.75576,149.36989,290.01847,0.000103634,0.098494555,597.60052,905.88432
1657,28.875709,9.601,120,-500,107374.18,-49486.724,-47863.705,746.56704,145.39387,290.04376,0.000106522,0.098679456,602.24536,904.06778
1674,28.994929,25.599,120,1000,96031.251,-3261.4312,-38837.568,739.04614,81.986886,290.02052,0.000188768,0.09845002,652.75548,821.50714
1659,28.890046,25.6,120,-500,107374.18,-49475.047,-47865.72,741.84598,93.566029,290.02305,0.000165491,0.098442413,645.01691,837.47804
1673,28.986789,16.599,120,1000,97157.036,-7387.391,-39649.588,740.21237,97.958281,290.01485,0.000158226,0.09934847,637.18529,839.49148
1664,28.92658,30.599,120,0,107374.18,-34171.061,-44891.501,740.1565,87.750928,290.02377,0.000176196,0.097836618,651.82002,833.31129
1668,28.953308,16.599,120,500,105252.43,-18985.108,-41925.302,741.07636,111.37354,290.02258,0.000138636,0.097182496,629.90241,861.26931
1654,28.856565,25.599,120,-1000,107374.18,-64329.446,-50739.496,741.58856,78.451891,290.01728,0.000197329,0.098618467,660.70449,823.42683
1651,28.837701,3.599,120,-1000,107374.18,-62112.44,-50303.348,753.06215,168.87518,290.03307,9.18E-05,0.099331171,576.55075,925.43914
1666,28.942583,3.599,120,500,106621.99,-19747.954,-42039.766,749.77611,182.21574,290.0139,8.51E-05,0.099488928,567.98724,945.15418
1663,28.917051,21.6,120,0,107374.18,-34167.978,-44890.555,741.6892,103.74094,290.02651,0.000149388,0.099437383,632.40106,846.42722
1672,28.980593,9.599,120,1000,97361.132,-6798.8728,-39524.517,743.24872,126.91348,290.01689,0.000122039,0.098806442,611.48525,874.0097
1665,28.938609,1.599,120,500,105210.33,-20255.065,-42179.351,749.52545,175.92594,290.0129,8.83E-05,0.10001895,567.52357,930.66835
1660,28.900686,1.6,120,0,107374.18,-34159.755,-44891.295,752.90792,190.14177,290.03102,8.16E-05,0.10018991,564.02024,957.11107
1669,28.961449,25.599,120,500,105236.03,-18704.951,-41870.947,741.0876,96.227676,290.03378,0.000160433,0.097630142,645.04119,843.66588
1661,28.90466,5.6,120,0,107374.18,-34161.194,-44890.555,748.90647,165.32487,290.03606,9.39E-05,0.099708957,586.17771,929.20613
1650,28.833726,1.601,120,-1000,107374.18,-62140.069,-50304.17,754.67513,181.99188,290.03041,8.52E-05,0.099891773,572.78843,949.85803
1653,28.848425,16.599,120,-1000,107374.18,-63853.951,-50638.476,743.34715,121.77563,290.02276,0.000126949,0.097535361,619.93054,873.14016
1658,28.881905,16.601,120,-500,107374.18,-49474.718,-47864.938,743.57518,118.95221,290.02868,0.000130173,0.098664238,622.49032,868.53998
1675,29.005569,1.6,120,1380,91334.52,3194.5834,-37559.962,747.54677,166.96537,290.00417,9.30E-05,0.10084385,580.83848,925.43424
1671,28.976064,3.6,120,1000,96824.371,-6584.4175,-39493.804,746.02766,158.19539,290.026,9.79E-05,0.098953028,580.67451,907.24468
1652,28.842229,9.599,120,-1000,107374.18,-64571.532,-50786.202,748.72562,150.53828,290.03143,0.000103091,0.10024459,594.35383,905.19163
1656,28.871179,3.6,120,-500,107374.18,-49526.646,-47876.245,748.7699,177.70002,290.02353,8.74E-05,0.10136069,575.55519,942.78825
1683,29.053468,14.6,40,-550,48370.655,-44103.249,-48244.06,739.48372,93.470509,290.02175,0.000165426,0.097802613,642.85793,835.62691
1680,29.039048,1.599,40,-550,49203.768,-45575.864,-48536.141,749.29266,198.10718,290.0235,7.83E-05,0.099651078,553.53504,964.59627
1670,28.97209,1.601,120,1000,96797.686,-5849.4069,-39347.763,750.25355,202.18969,290.03046,7.68E-05,0.10111694,545.62925,966.07783
1689,29.093143,25.6,40,-400,45911.812,-40758.337,-47597.362,735.33881,73.286731,290.02526,0.000211538,0.099386786,660.65231,813.02446
1684,29.061053,20.6,40,-550,48053.206,-43722.114,-48176.097,737.25597,72.383145,290.00907,0.000213455,0.097367013,660.87009,809.48344
1686,29.074278,3.6,40,-400,43988.37,-40494.749,-47577.586,744.84219,165.67466,290.03373,9.34E-05,0.097713664,577.96869,921.30403
1696,29.141236,5.599,40,0,38532.33,-28894.454,-45271.609,745.64595,186.54574,290.0221,8.31E-05,0.099143244,555.38523,940.77638
1692,29.112286,9.6,40,-200,42085.157,-34796.585,-46429.572,742.70086,162.26048,290.02391,9.53E-05,0.097963186,575.79481,910.94256
1599,28.483851,25.601,65,300,57294.264,-22410.635,-43563.405,790.86529,105.16207,290.0326,0.00014733,0.098532835,680.70686,899.50526
1682,29.04755,8.6,40,-550,48529.564,-44433.649,-48314.613,741.43978,132.42128,290.01951,0.000117018,0.099017969,603.41112,876.93232
1687,29.078807,9.599,40,-400,45993.959,-40961.239,-47639.875,742.87391,149.00289,289.99531,0.000103913,0.098342469,594.41865,902.33892
1685,29.070304,1.6,40,-400,45652.869,-40217.634,-47498.439,746.84943,178.84866,290.03835,8.66E-05,0.097535883,566.9749,939.59076
1690,29.103783,1.599,40,-200,41901.578,-34298.847,-46327.977,748.41764,195.90293,290.05195,7.92E-05,0.10012292,554.83114,961.79512
1693,29.118482,16.6,40,-200,42246.41,-34903.689,-46447.498,740.11388,125.81794,290.0437,0.000123286,0.099173462,614.32186,876.43571
1691,29.107757,3.6,40,-200,42294.021,-35079.743,-46483.474,746.76238,185.29158,290.01268,8.36E-05,0.099120842,562.5358,945.4642
1695,29.137263,1.6,40,0,38529.945,-28891.946,-45271.28,747.90923,208.45365,290.03562,7.44E-05,0.099421002,531.78108,962.64316
1688,29.085003,16.599,40,-400,46042.681,-40780.169,-47598.965,737.85432,107.65372,290.053,0.000143898,0.098935864,629.37685,852.16861
1677,29.014072,9.6,120,1380,89741.748,6988.9922,-36822.277,742.8057,119.01493,290.01384,0.000130488,0.09969609,622.12091,867.37404
1676,29.009543,3.599,120,1380,91823.053,2885.7285,-37615.426,747.26086,154.03462,290.01094,0.000100721,0.099785038,593.67416,912.17433
1694,29.126623,25.599,40,-200,42145.431,-34820.431,-46434.177,737.10484,91.504947,290.04618,0.000169146,0.09819179,642.27804,831.43914
1678,29.020268,16.599,120,1380,89602.039,6393.4845,-36949.61,739.75645,98.552628,290.0295,0.000157162,0.098807373,636.55241,840.10415
1679,29.028408,25.6,120,1380,90094.477,6243.6208,-36969.469,737.15512,61.210968,290.00275,0.000253006,0.098807763,677.07381,803.94639
1681,29.043022,3.6,40,-550,48916.21,-45104.317,-48444.907,747.21037,180.6018,290.00563,8.58E-05,0.098799768,558.76553,930.92133
1706,29.212638,3.6,40,400,29693.523,-17201.585,-43009.915,754.75348,180.33113,290.01218,8.59E-05,0.098727777,570.31107,942.86065
1710,29.242144,1.6,40,550,29563.847,-13651.77,-42271.284,748.8724,175.87975,290.02901,8.81E-05,0.099401342,569.51795,932.88609
1712,29.250647,8.6,40,550,28922.947,-12318.127,-42009.217,744.53869,135.75808,289.97591,0.000114051,0.099382244,606.22537,886.59282
1697,29.146321,13.601,40,0,38535.125,-28902.554,-45269.348,742.44041,144.76733,289.9998,0.00010701,0.099094434,591.65932,890.23967
1707,29.217167,9.6,40,400,31432.232,-17008.756,-42936.689,751.02387,151.94879,290.01758,0.000102252,0.10060396,593.57281,906.5383
1700,29.175186,1.599,40,200,34807.027,-22732.153,-44062.006,755.1683,199.55941,290.01563,7.77E-05,0.099988928,547.60131,959.91384
1716,29.277375,3.6,65,-810,77997.152,-54727.543,-49892.033,746.00324,176.72434,290.03563,8.79E-05,0.099746712,567.39285,932.01119
1699,29.163157,30.599,40,0,38547.871,-28897.332,-45268.238,743.54677,87.64504,290.01045,0.000176754,0.098817781,653.22992,834.68927
1701,29.17916,3.6,40,200,34933.045,-23074.804,-44126.721,752.85639,187.73216,290.01566,8.27E-05,0.099868074,559.33219,947.93044
1711,29.246118,3.599,40,550,26563.857,-12748.517,-42129.273,748.22851,172.49782,289.98305,8.99E-05,0.09945949,575.24534,932.00719
1709,29.231502,25.6,40,400,31492.218,-16954.197,-42921.312,740.59263,72.071439,290.02529,0.000214706,0.09847095,664.91982,814.2418
1698,29.153629,21.599,40,0,38546.967,-28900.457,-45272.925,742.43503,115.97931,290.01021,0.000133584,0.098853554,626.00714,866.24538
1722,29.315384,9.6,65,-600,73451.531,-47912.802,-48561.262,743.93316,153.26816,290.05908,0.000101374,0.097791096,590.17689,908.70189
1715,29.273401,1.6,65,-810,81439.123,-54188.236,-49710.551,749.265,204.90401,289.98923,7.58E-05,0.10058176,543.1169,969.74169
1705,29.208664,1.599,40,400,31719.872,-17548.883,-43040.299,757.58022,185.7032,290.011,8.36E-05,0.10034702,565.50585,949.74668
1721,29.310855,3.601,65,-600,73934.347,-48581.208,-48702.575,748.5071,181.55744,290.04692,8.53E-05,0.098784614,559.10245,934.4632
1720,29.306881,1.599,65,-600,76459.647,-48339.74,-48594.894,750.33025,196.93742,290.03496,7.88E-05,0.10057342,555.261,963.49657
1713,29.256565,14.6,40,550,26927.066,-13239.963,-42235.761,740.13209,94.528787,289.99288,0.000163792,0.0987587,645.62323,841.13434
1717,29.281904,9.6,65,-810,77674.357,-54182.481,-49784.393,742.8844,135.87193,290.03203,0.000114023,0.099052489,603.23793,885.02469
1718,29.2881,16.6,65,-810,77054.215,-53747.649,-49710.51,740.97896,105.27034,290.02674,0.000147086,0.098838696,630.86583,848.20487
1719,29.296241,25.6,65,-810,77822.042,-54570.771,-49871.187,739.13581,59.95376,290.00561,0.000258291,0.098937173,678.35729,802.15786
1725,29.340361,1.6,65,-300,68199.392,-39597.702,-46934.464,749.79914,209.53448,290.01978,7.41E-05,0.10039252,534.22705,967.70224
1703,29.189884,16.599,40,200,35164.481,-23325.523,-44179.759,750.76548,121.07446,290.02581,0.000127942,0.098878907,626.23968,877.09365
1702,29.183689,9.599,40,200,35021.319,-23272.32,-44168.371,751.70596,149.84733,290.02713,0.000103429,0.099330987,600.35501,911.35206
1704,29.198024,25.599,40,200,35178.789,-23360.471,-44182.966,748.55628,92.306579,290.00585,0.000167917,0.099051326,652.80802,843.85865
1729,29.363199,25.6,65,-300,67886.794,-39086.725,-46841.092,738.37205,102.37742,290.04428,0.00015129,0.098401934,635.50034,847.69158
1730,29.373839,1.599,65,0,62879.996,-30545.752,-45155.007,746.78521,182.92009,290.03453,8.48E-05,0.099910378,562.97598,940.07453
1731,29.377813,5.601,65,0,62864.702,-30556.483,-45153.691,744.37253,164.95316,290.03785,9.39E-05,0.09996747,574.62368,917.44702
1714,29.26415,20.599,40,550,28745.948,-12086.444,-41964.196,738.60339,70.855493,289.99429,0.0002182,0.097951228,665.26185,812.65735
1708,29.223362,16.599,40,400,31466.234,-17193.28,-42966.662,745.21486,116.32639,290.0088,0.000133145,0.098915688,622.9612,863.29133
1726,29.344334,3.6,65,-300,68177.067,-39441.465,-46908.809,747.04663,196.02962,290.02685,7.91E-05,0.099849762,547.89227,951.96632
1733,29.390206,21.599,65,0,62897.306,-30563.185,-45157.022,739.80756,120.11108,290.02294,0.00012892,0.098262408,616.70617,865.44535
1727,29.348864,9.599,65,-300,68031.026,-39278.28,-46867.653,742.14768,141.65565,290.02009,0.000109384,0.098588828,601.6698,894.51202
1723,29.32158,16.6,65,-600,73288.674,-47765.528,-48538.855,740.86102,119.06308,290.03982,0.000130047,0.098779386,622.971,868.80678
1735,29.411763,1.599,65,300,57611.22,-21603.262,-43393.23,749.31018,206.81741,290.06326,7.50E-05,0.099691139,537.31686,965.74374
1724,29.32972,25.599,65,-600,73505.022,-48062.008,-48593.743,739.26569,80.470649,290.05324,0.000193389,0.10001555,655.51412,821.66769
1744,29.46808,25.6,65,600,52916.867,-13023.329,-41705.789,739.06125,75.272305,290.0323,0.000206193,0.099677835,661.73609,817.1225
1738,29.426462,16.599,65,300,56335.46,-21635.126,-43423.326,739.9004,105.87547,289.98726,0.000146326,0.098971629,628.72503,848.6184
1732,29.382899,13.599,65,0,62870.951,-30550.028,-45153.856,742.42868,149.48434,290.00273,0.000103822,0.098460893,585.36885,894.41903
1741,29.449215,3.601,65,600,52507.69,-12517.37,-41610.566,745.32211,167.06845,290.04197,9.29E-05,0.099921158,573.09306,918.99785
1745,29.47872,1.599,65,810,49199.535,-6305.7383,-40379.543,749.40033,201.75692,290.02078,7.69E-05,0.099859789,541.21575,957.71354
1728,29.355059,16.599,65,-300,67949.659,-39045.775,-46820.946,740.22658,117.61169,290.0604,0.000131592,0.098181016,623.30145,866.87026
1749,29.50156,25.599,65,810,49733.537,-7311.1202,-40574.14,739.70237,69.744486,290.02212,0.000222064,0.098442357,668.19864,811.81146
1739,29.434602,25.6,65,300,56345.657,-21690.836,-43442.403,739.08215,92.845177,290.06143,0.000166867,0.099131643,645.12276,838.68533
1748,29.49342,16.599,65,810,49894.626,-7267.2507,-40562.217,739.40288,103.21301,290.01142,0.000149861,0.097838779,631.26712,844.76319
1742,29.453744,9.601,65,600,50429.245,-13763.849,-41895.329,741.88474,133.52906,290.00005,0.000116077,0.099172545,608.61776,884.07921
1746,29.482694,3.601,65,810,49918.884,-7455.639,-40596.671,746.84122,183.2388,290.0191,8.46E-05,0.099532152,557.95753,937.82024
1747,29.487224,9.6,65,810,49620.758,-7163.1067,-40546.799,741.77245,141.14951,290.0149,0.000109953,0.100302,596.0686,888.07282
1737,29.420266,9.6,65,300,57966.906,-22231.21,-43512.34,741.59684,143.26004,289.97155,0.000108365,0.098141486,599.94744,894.92125
1740,29.445242,1.599,65,600,53196.45,-13979.785,-41895.946,747.12747,179.25041,290.02798,8.66E-05,0.10033876,563.82801,934.44472
1754,29.53504,25.599,90,-1070,104555.08,-63856.586,-51261.328,740.84839,66.029824,289.98318,0.000234172,0.097460068,671.14212,808.19121
1750,29.5122,1.6,90,-1070,104429.47,-63571.864,-51194.393,748.90012,182.9657,289.99811,8.48E-05,0.10028628,566.44882,943.92492
1743,29.45994,16.599,65,600,52782.914,-12808.792,-41658.424,740.71403,117.03112,289.99056,0.000132475,0.099228617,623.35435,865.1305
1734,29.399734,30.6,65,0,62903.596,-30560.019,-45155.788,738.55539,82.818991,289.90987,0.000186584,0.097707387,651.94083,823.44301
1756,29.549654,3.6,90,-700,99178.971,-52806.439,-49090.618,746.94558,167.22297,289.99158,9.27E-05,0.099678911,580.63975,926.31984
1736,29.415737,3.599,65,300,57855.69,-21948.257,-43459.26,745.39874,174.75275,290.02521,8.90E-05,0.10008621,562.71773,924.64591
1755,29.545681,1.601,90,-700,101247.04,-52405.403,-48947.045,750.39764,190.19748,289.98987,8.16E-05,0.10012391,556.97741,948.56804
1763,29.593859,16.6,90,-300,92199.125,-41196.046,-46817.204,744.80232,128.66286,290.00894,0.000120469,0.099355241,611.33335,876.47473
1751,29.516174,3.601,90,-1070,104400.44,-63566.971,-51195.133,748.96248,186.26471,290.00097,8.33E-05,0.099454226,555.16975,940.305
1760,29.579161,1.6,90,-300,93560.17,-41097.082,-46768.565,752.43289,194.19056,290.00956,7.99E-05,0.1000547,560.60419,962.62813
1752,29.520704,9.599,90,-1070,104398.67,-63668.937,-51223.379,742.58794,130.29501,290.02496,0.000118988,0.099604408,607.46644,876.15982
1768,29.629004,21.6,90,0,87085.851,-32222.707,-45043.298,745.68285,108.89177,290.02052,0.000142224,0.098861705,637.28671,861.89511
1753,29.5269,16.6,90,-1070,104299.59,-63403.169,-51168.984,742.59029,106.33898,290.02344,0.000145597,0.098265588,634.36289,853.81893
1765,29.612639,1.599,90,0,87085.111,-32216.457,-45040.666,753.60919,201.78613,290.03541,7.70E-05,0.1011018,544.63112,960.82343
1757,29.554183,9.6,90,-700,98970.351,-52531.626,-49040.129,744.026,137.44055,290.03694,0.000112661,0.098756303,606.15102,890.53584
1766,29.616613,5.599,90,0,87087.989,-32218.266,-45044.284,749.51338,168.70051,290.00558,9.20E-05,0.10040255,577.99063,927.97906
1758,29.560379,16.6,90,-700,98902.387,-52417.491,-49006.908,742.62947,115.38925,290.04187,0.000134106,0.098422771,621.98414,859.84414
1769,29.638534,30.6,90,0,87080.917,-32226.366,-45042.311,743.90785,90.740094,290.01955,0.000171889,0.10158678,649.11965,836.61772
1774,29.673403,25.6,90,300,82317.254,-23619.577,-43339.492,745.50407,97.54457,289.99475,0.000158848,0.099154125,647.46126,850.48823
1773,29.665262,16.6,90,300,82214.178,-23611.889,-43345.002,746.89571,125.78494,289.94228,0.000123255,0.099454992,618.15286,879.02896
1772,29.659066,9.599,90,300,82147.325,-23481.39,-43322.8,748.63271,147.25131,290.06487,0.000105151,0.098926141,595.66019,899.93577
1771,29.654537,3.601,90,300,82093.34,-23387.36,-43300.721,751.42951,178.24687,290.03581,8.72E-05,0.1008988,568.82663,938.09256
1759,29.568519,25.601,90,-700,98971.872,-52357.71,-49005.634,740.59622,85.844173,290.00396,0.000180479,0.099099812,655.50783,833.05782
1764,29.602,25.599,90,-300,92074.669,-41036.726,-46783.367,743.79714,99.860895,290.05634,0.000155867,0.09928973,644.08723,850.29661
1762,29.587664,9.6,90,-300,92184.077,-41187.248,-46816.67,747.69879,167.66336,290.03947,9.25E-05,0.099453958,572.49095,919.25652
1780,29.717522,1.601,90,1070,70510.032,-2018.6953,-39069.867,753.70975,176.05448,289.97052,8.81E-05,0.099849721,572.20322,935.15031
1775,29.684043,1.599,90,700,72832.874,-12494.634,-41214.67,753.68065,181.02163,289.98975,8.58E-05,0.099534347,566.79555,939.90142
1783,29.732221,16.6,90,1070,65070.827,-814.4402,-38926.006,746.43875,91.876614,289.96817,0.000168871,0.099546187,650.23147,839.39479
1776,29.688016,3.6,90,700,75960.384,-12481.601,-41153.409,752.03518,169.01615,289.9943,9.17E-05,0.099087042,575.53838,925.47172
1779,29.706881,25.599,90,700,72323.703,-11740.587,-41072.33,744.48614,79.021021,289.9542,0.000196858,0.100853,666.33703,829.37004
1767,29.621697,13.599,90,0,87086.509,-32219.829,-45042.023,747.21913,134.97985,290.01286,0.000115033,0.098286979,610.69959,891.93677
1761,29.583134,3.599,90,-300,93398.381,-40718.989,-46692.174,749.80604,198.41364,290.03301,7.81E-05,0.099374406,546.30303,958.25252
1786,29.754974,3.599,120,-1380,107374.18,-73615.951,-52460.038,753.44013,179.98291,289.96379,8.63E-05,0.099108826,575.90196,949.26976
1770,29.650563,1.6,90,300,82010,-23200.493,-43264.416,754.51193,205.67207,290.01131,7.56E-05,0.10127919,542.62151,967.64112
1785,29.751001,1.601,120,-1380,107374.18,-72976.08,-52461.148,755.1654,177.2474,289.92188,8.75E-05,0.09961526,570.55253,937.07373
1777,29.692545,9.599,90,700,72286.822,-11442.381,-41001.407,748.79652,138.034,290.0296,0.000112793,0.099431951,611.84564,897.64931
1788,29.765699,16.6,120,-1380,107374.18,-74330.084,-52745.458,747.21872,110.92349,290.02801,0.000139723,0.099293744,636.63801,866.63471
1797,29.826461,9.6,120,-500,107374.18,-48669.399,-47690.981,752.03621,154.59746,290.02653,0.000100274,0.09932137,591.82798,910.74777
1790,29.784479,1.599,120,-1000,107374.18,-63726.043,-50676.59,755.07725,176.65531,289.96277,8.79E-05,0.10077745,580.23072,946.11271
1794,29.807318,25.601,120,-1000,107374.18,-63551.877,-50546.378,748.30846,78.633397,290.03685,0.000197115,0.099388251,671.44188,833.32579
1787,29.759503,9.599,120,-1380,107374.18,-74488.336,-52775.513,751.43047,149.68162,290.12121,0.000103474,0.099780134,600.21731,910.06552
1800,29.851437,1.599,120,0,107374.18,-34155.972,-44892.529,757.81922,194.91095,290.04576,7.97E-05,0.10059228,562.05214,963.20039
1792,29.792982,9.602,120,-1000,107374.18,-63701.084,-50572.445,750.97476,133.92332,290.01289,0.000115713,0.099168073,612.89709,890.06251
1798,29.832657,16.6,120,-500,107374.18,-48657.352,-47677.783,750.84143,124.98906,290.04457,0.000124137,0.099594119,627.39563,884.54376
1782,29.726025,9.6,90,1070,65341.898,-700.7988,-38895.046,748.05056,122.84425,289.95879,0.000126631,0.10068573,619.96444,873.4396
1796,29.821932,3.599,120,-500,107374.18,-49279.874,-47806.432,754.81846,171.91523,290.04759,9.03E-05,0.10045578,581.28556,938.23969
1805,29.889361,1.602,120,500,106402.68,-20064.415,-42116.157,754.41537,167.37916,290.00767,9.26E-05,0.099666383,581.60093,927.00514
1778,29.698741,16.6,90,700,72501.402,-11521.774,-41018.963,745.90723,106.7575,289.97581,0.000145023,0.098399658,633.7665,855.17289
1799,29.840797,25.6,120,-500,107374.18,-48586.634,-47665.161,748.92633,89.427798,290.03487,0.000173521,0.099954407,656.77167,841.27884
1781,29.721496,3.599,90,1070,71230.905,-2373.0644,-39137.83,751.63285,161.25648,289.94362,9.63E-05,0.10010768,584.61201,917.54961
1784,29.740361,25.6,90,1070,65116.793,-714.32555,-38909.683,745.67823,62.379823,290.02821,0.000248224,0.098907214,683.28149,812.71851
1789,29.773839,25.599,120,-1380,107374.18,-74356.438,-52742.95,746.11084,70.781679,289.99299,0.000218777,0.098780745,671.57384,818.48677
1806,29.893336,3.6,120,500,104386.37,-19017.959,-41958.687,754.27894,157.01209,290.0598,9.88E-05,0.099694758,592.71375,917.00342
1804,29.877332,30.6,120,0,107374.18,-34162.509,-44898.326,746.72596,86.851706,290.02288,0.00017867,0.10006933,656.43857,836.11699
1807,29.897865,9.6,120,500,104494.96,-19140.152,-41978.463,750.94461,134.23367,290.06588,0.000115526,0.099603202,610.32882,887.53986
1808,29.904061,16.599,120,500,104486.86,-19165.931,-41982.904,749.80011,109.78588,290.02053,0.000141329,0.10032247,637.03201,864.11951
1791,29.788452,3.6,120,-1000,107374.18,-62190.025,-50379.287,753.49165,167.52072,290.03883,9.26E-05,0.099914522,587.24323,934.14061
1801,29.855411,5.6,120,0,107374.18,-34160.577,-44892.652,754.29383,170.60211,290.03384,9.08E-05,0.099565915,582.81497,937.12443
1795,29.817959,1.599,120,-500,107374.18,-48459.754,-47696.655,756.55221,182.36311,290.03265,8.50E-05,0.10001284,568.84862,946.13118
1815,29.956322,1.602,120,1380,93586.779,5373.1366,-37066.665,756.00352,167.21812,290.00372,9.46E-05,0.10745831,591.51419,936.49591
1811,29.926815,3.601,120,1000,99099.206,-6256.7323,-39378.188,754.32653,159.74219,289.99227,9.72E-05,0.10031748,596.44196,927.1439
1793,29.799177,16.6,120,-1000,107374.18,-63232.619,-50477.634,749.08491,106.58398,290.039,0.000145813,0.10041306,642.49038,863.67123
1810,29.922841,1.6,120,1000,99156.603,-5611.3931,-39257.269,755.46786,169.38372,290.07587,9.18E-05,0.10054279,580.10734,929.85226
1813,29.937541,16.599,120,1000,94638.057,-4311.6281,-39071.059,750.31832,101.8349,289.97066,0.000152037,0.098636301,646.48838,857.05708
1809,29.912201,25.599,120,500,104414.99,-19113.51,-41976.654,748.00628,95.494967,290.12805,0.000162652,0.099817365,649.93314,846.94565
1818,29.971021,16.599,120,1380,87395.299,6291.6434,-37012.64,749.48545,92.621805,289.93812,0.000167332,0.099352009,657.76017,850.0277
1820,29.989801,1.599,65,-810,75319.645,-53347.106,-49656.074,757.1603,179.43171,289.99406,8.65E-05,0.099931233,574.43791,944.75401
1821,29.993774,3.601,65,-810,79058.464,-53563.617,-49623.223,755.99993,176.99136,289.96064,8.76E-05,0.099889811,577.91211,944.38082
1816,29.960296,3.599,120,1380,93495.174,4633.0689,-37212.335,754.4622,160.64685,289.94184,9.67E-05,0.10093989,594.87246,927.6932
1817,29.964825,9.599,120,1380,87207.894,6875.5156,-36890.117,751.61126,122.08366,289.96728,0.000127235,0.10082788,629.84584,881.4875
1803,29.867802,21.6,120,0,107374.18,-34152.477,-44896.723,749.05028,111.71588,290.03025,0.000138865,0.099846988,637.89861,869.162
1802,29.860496,13.601,120,0,107374.18,-34164.36,-44889.815,751.36026,138.63871,290.01613,0.00011184,0.099809164,613.39541,900.44297
1822,29.998303,9.599,65,-810,79050.364,-53537.016,-49625.361,751.14161,135.35602,289.99748,0.000114761,0.10048366,610.46007,890.45912
1814,29.945681,25.6,120,1000,94148.742,-3388.7636,-38900.515,748.64892,74.367787,289.99246,0.000208387,0.098916144,673.3706,827.6597
1824,30.012639,25.6,65,-810,78946.754,-53264.546,-49570.349,749.93716,62.45741,290.00514,0.000248056,0.098944502,685.15788,813.55929
1825,30.02328,1.599,65,-600,74868.404,-47987.919,-48551.765,759.56911,198.81882,290.01145,7.81E-05,0.10101317,564.07338,976.01753
1812,29.931344,9.6,120,1000,94552.538,-4616.536,-39135.98,751.51731,140.54061,289.95402,0.00011028,0.098575104,612.22277,903.91864
1819,29.979161,25.599,120,1380,86067.803,9991.6113,-36287.947,748.06484,62.988918,289.94192,0.000246272,0.09896985,682.70991,813.17898
1827,30.031782,9.599,65,-600,71966.45,-47608.551,-48524.958,753.34915,141.18036,289.99601,0.000109895,0.10015419,609.04635,900.34759
1831,30.060732,3.599,65,-300,68846.258,-39549.022,-46908.11,757.00103,180.52862,290.00446,8.60E-05,0.10061059,571.76555,946.07283
1823,30.004499,16.599,65,-810,78757.418,-53032.247,-49522.326,750.12147,98.828497,289.96267,0.000156786,0.099122753,646.59696,850.89799
1832,30.065261,9.6,65,-300,68671.888,-39345.009,-46874.149,754.8099,158.9774,290.02466,9.76E-05,0.099386861,595.58213,926.10474
1833,30.071457,16.599,65,-300,68605.94,-39251.925,-46859.06,753.67382,130.26375,289.99617,0.000119035,0.099863261,620.64563,892.16245
1834,30.079597,25.6,65,-300,68631.678,-39188.526,-46842.12,752.20899,95.226254,290.01196,0.000162763,0.099403191,654.06606,851.42889
1844,30.150999,25.599,65,300,58147.032,-21673.568,-43396.231,751.79128,98.489146,290.04672,0.000157388,0.099268832,651.13826,855.81123
1842,30.136663,9.6,65,300,56939.359,-22109.139,-43513.779,754.97069,154.99833,290.01238,0.000100055,0.10009587,595.10973,915.29431
1838,30.106603,21.6,65,0,62708.464,-30551.221,-45159.612,753.29156,111.03169,290.03168,0.000139644,0.099576859,641.98149,871.25083
1845,30.161639,1.601,65,600,51436.151,-14201.969,-41981.835,758.96813,177.00207,290.00124,8.76E-05,0.098943176,574.48775,941.09811
1839,30.116132,30.599,65,0,62727.5,-30561.006,-45158.296,752.27466,87.127097,290.02198,0.000177879,0.099516248,665.2354,845.36056
1828,30.037978,16.599,65,-600,71953.252,-47695.386,-48544.488,751.02111,108.19813,290.01986,0.000143374,0.099772948,643.30574,867.44173
1847,30.170142,9.6,65,600,54358.69,-13597.458,-41790.116,755.48731,137.13553,289.97892,0.000113083,0.099821923,614.46902,898.49058
1846,30.165613,3.599,65,600,53744.842,-13040.762,-41705.83,757.49903,162.35552,289.95893,9.55E-05,0.099847711,596.75896,934.15013
1829,30.046118,25.599,65,-600,71717.826,-47601.397,-48529.11,749.83336,72.57904,290.02464,0.000213706,0.099258784,675.13155,825.03007
1848,30.176338,16.599,65,600,54063.566,-13501.125,-41782.221,752.78721,99.510953,289.97339,0.000156037,0.10029658,649.04675,854.83204
1851,30.199093,3.599,65,810,47794.718,-8031.4937,-40749.866,758.38729,157.3378,289.9719,9.87E-05,0.10003228,596.13411,921.90629
1826,30.027253,3.6,65,-600,74413.876,-47248.713,-48416.085,755.95034,161.67792,289.99556,9.60E-05,0.098869659,588.31244,922.50575
1835,30.090237,1.599,65,0,62698.268,-30559.69,-45159.365,761.01331,202.96186,290.02073,7.65E-05,0.10071305,550.27394,970.0897
1853,30.209818,16.599,65,810,46345.742,-6200.8951,-40404.171,754.55077,92.462329,290.01739,0.000167675,0.0994394,658.86326,849.43977
1830,30.056758,1.6,65,-300,67302.301,-39301.51,-46887.47,760.13147,192.59887,290.00919,8.06E-05,0.10055401,570.49569,969.75684
1857,30.237101,9.599,90,-1070,104663.5,-63050.77,-51033.921,760.94723,143.38074,289.99203,0.000108241,0.10021893,614.55782,911.14925
1837,30.099295,13.6,65,0,62707.19,-30553.112,-45156.816,755.20286,137.87943,290.03872,0.000112645,0.10044431,616.72192,900.91445
1840,30.128161,1.6,65,300,58251.957,-22008.86,-43461.275,759.72313,189.45627,290.00689,8.20E-05,0.10068587,566.84946,957.19095
1854,30.217958,25.6,65,810,46938.086,-6385.2953,-40430.32,754.81501,58.706918,290.01098,0.000264073,0.099699947,696.38662,817.60328
1849,30.184479,25.6,65,600,53936.973,-13309.818,-41737.242,751.8517,83.730115,289.99769,0.000185846,0.10107567,664.69479,837.07288
1860,30.262076,1.599,90,-700,100468.03,-52450.629,-48976.935,765.91316,203.14969,289.97564,7.68E-05,0.10177842,562.38489,985.32218
1861,30.26605,3.601,90,-700,100886.46,-53593.586,-49219.35,763.61333,188.70042,290.03163,8.24E-05,0.10151513,578.23998,967.80042
1862,30.27058,9.6,90,-700,100318.86,-52392.164,-48979.238,760.18106,155.07502,290.00941,0.000100298,0.099896736,607.3578,927.93513
1836,30.09421,5.6,65,0,62692.594,-30558.621,-45158.008,757.42075,166.59248,290.03325,9.32E-05,0.10025222,585.25962,929.49796
1843,30.142858,16.6,65,300,58133.464,-21774.67,-43418.392,753.12409,128.06571,290.03652,0.000121096,0.099766871,623.26715,888.15709
1858,30.243296,16.599,90,-1070,104268.87,-62380.883,-50911.11,757.68161,105.81681,290.02406,0.000146809,0.10070315,648.82078,868.39134
1841,30.132134,3.6,65,300,56685.226,-21596.108,-43410.375,759.01593,189.77469,290.04368,8.18E-05,0.10018089,571.48297,963.97158
1869,30.318394,25.599,90,-300,91325.341,-40858.698,-46757.3,754.70127,100.01609,290.01438,0.000154937,0.099045369,651.12338,858.46248
1850,30.195119,1.6,65,810,47408.525,-7425.1727,-40643.172,762.47069,200.15688,290.03327,7.79E-05,0.10235291,555.27352,969.49415
1866,30.299529,3.6,90,-300,91349.064,-40949.891,-46769.717,761.62167,178.42503,290.07757,8.71E-05,0.10028776,576.14402,944.84588
1864,30.284916,25.599,90,-700,100133.84,-51880.734,-48878.465,756.43268,88.950648,290.00926,0.000174635,0.10075621,661.74138,845.67276
1856,30.232572,3.599,90,-1070,102629.93,-61915.585,-50906.793,764.12188,186.59079,290.04954,8.34E-05,0.10155506,580.75121,968.59223
1870,30.329036,1.6,90,0,86964.684,-32211.318,-45042.434,763.05201,190.76123,290.0464,8.18E-05,0.10103612,573.885,969.25642
1863,30.276776,16.601,90,-700,97669.374,-52836.083,-49146.617,756.9253,120.37272,290.0339,0.00012892,0.10012028,635.0283,886.12321
1865,30.295556,1.599,90,-300,92664.922,-40784.403,-46723.544,764.07325,199.9262,290.13101,7.77E-05,0.10110243,557.21173,970.93978
1852,30.203622,9.599,65,810,48261.785,-8669.1031,-40849.076,755.91592,121.4019,290.00565,0.000127749,0.099692413,634.64655,887.42415
1859,30.251436,25.6,90,-1070,104137.43,-62082.634,-50852.562,755.97131,70.789239,290.0755,0.000219465,0.10043289,682.99378,828.93551
1855,30.228597,1.599,90,-1070,102715.49,-62480.712,-51030.344,765.50131,181.49646,290.03128,8.56E-05,0.10071217,585.75905,962.62479
1873,30.345401,21.6,90,0,86994.205,-32218.39,-45046.093,755.20555,114.89424,290.05646,0.00013498,0.099555652,636.74585,873.72889
1876,30.370933,3.6,90,300,81389.776,-23799.373,-43399.479,759.50897,181.41514,290.0586,8.57E-05,0.10106643,579.20318,954.69581
1867,30.304058,9.6,90,-300,92946.522,-41273.178,-46816.999,758.17023,148.82754,290.01545,0.000104247,0.10005404,604.11563,912.1975
1881,30.404413,3.6,90,700,74181.781,-12869.232,-41267.626,759.23376,173.02018,290.04355,9.11E-05,0.10482637,580.95784,939.54721
1872,30.338094,13.601,90,0,86981.541,-32208.975,-45049.259,756.81729,141.29635,290.02698,0.000109773,0.09970855,611.30395,905.07989
1878,30.381658,16.6,90,300,82694.857,-23601.857,-43338.752,756.8735,128.51891,290.05079,0.000120821,0.10057831,627.68925,892.58348
1884,30.423279,25.599,90,700,73934.801,-11995.993,-41081.376,752.01538,87.624361,290.03951,0.000177009,0.099709989,660.52704,841.61437
1883,30.415139,16.6,90,700,74200.735,-12725.823,-41226.47,754.10126,117.73434,290.06666,0.000131819,0.099674035,636.15583,880.01589
1888,30.448618,16.599,90,1070,72753.609,-1576.8338,-38929.665,753.85722,103.13832,290.01263,0.00015045,0.099987749,652.14056,864.42509
1875,30.36696,1.599,90,300,81173.961,-23386.209,-43312.356,763.13071,197.3841,289.96715,7.88E-05,0.10149094,569.05364,978.01707
1868,30.310254,16.599,90,-300,92982.333,-41439.241,-46845.08,756.95544,124.81215,290.00075,0.000124208,0.099577781,627.41834,884.51095
1885,30.433919,1.599,90,1070,66930.75,-410.69255,-38807.43,760.80452,196.98117,290.01916,7.89E-05,0.10086741,565.25292,974.46425
1877,30.375462,9.6,90,300,82616.327,-23417.58,-43306.806,757.68823,151.8729,289.99586,0.000102502,0.10172877,603.84072,917.28049
1882,30.408942,9.6,90,700,74337.074,-13267.553,-41342.127,756.50041,142.69017,290.11491,0.000108977,0.099675456,614.39987,910.21629
1895,30.500876,1.6,120,-1000,107374.18,-63736.814,-50619.481,764.05608,205.53943,289.9586,7.56E-05,0.1011308,553.94142,977.55353
1874,30.354931,30.601,90,0,86975.127,-32216.499,-45061.799,753.37053,89.744316,290.03825,0.00017325,0.10097177,664.94787,850.44607
1892,30.475901,9.599,120,-1380,107374.18,-77341.847,-53250.186,755.23652,129.91712,290.01127,0.00011945,0.099729537,623.62504,893.8396
1871,30.333009,5.601,90,0,86970.81,-32215.635,-45045.066,760.10574,172.22592,290.05759,9.01E-05,0.10055625,581.98415,935.97545
1880,30.400439,1.6,90,700,74447.015,-12679.487,-41216.644,759.82218,166.60194,290.03882,9.32E-05,0.10072046,594.96721,939.60855
1890,30.467399,1.6,120,-1380,107374.18,-74356.066,-52658.089,761.62905,199.25183,290.0854,7.86E-05,0.10360851,556.5857,969.79814
1879,30.389799,25.6,90,300,82626.812,-23445.127,-43309.766,754.49276,100.63841,289.97224,0.000154133,0.099760425,654.59074,863.63148
1893,30.482097,16.599,120,-1380,107374.18,-75712.701,-52922.993,754.64926,97.557495,290.02895,0.00015902,0.10021011,657.61336,859.35634
1897,30.509377,9.601,120,-1000,107374.18,-63460.521,-50570.883,756.42468,141.73389,290.07935,0.000109656,0.10074211,610.60254,904.05402
1896,30.504849,3.601,120,-1000,107374.18,-61486.176,-50194.311,761.00524,190.30879,290.03356,8.16E-05,0.10107879,563.49943,955.84401
1904,30.557193,25.6,120,-500,107374.18,-48093.09,-47605.462,756.00283,102.16553,290.03851,0.000154933,0.10107266,652.494,867.5262
1887,30.442422,9.599,90,1070,72680.793,-1592.4575,-38944.631,754.18175,123.46827,290.00918,0.000125598,0.09964885,626.69144,882.53078
1891,30.471373,3.599,120,-1380,107374.18,-72888.832,-52381.714,758.10422,166.81066,290.01452,9.30E-05,0.10091264,589.22226,933.75754
1902,30.542857,9.6,120,-500,107374.18,-48619.814,-47686.54,758.99952,163.86357,290.08897,9.47E-05,0.10008453,595.36373,935.9696
1901,30.538328,3.601,120,-500,107374.18,-49189.216,-47819.424,761.01517,178.00924,290.13393,8.73E-05,0.10099077,585.40753,953.10762
1894,30.490237,25.601,120,-1380,107374.18,-74638.979,-52717.007,752.93827,63.200195,290.0889,0.000245663,0.099993907,687.85011,818.35191
1903,30.549053,16.601,120,-500,107374.18,-48071.217,-47591.606,758.0091,134.5947,290.04119,0.0001153,0.10036111,619.34698,897.21868
1905,30.567832,1.601,120,0,107374.18,-34162.88,-44905.357,764.22493,196.58037,290.12468,8.21E-05,0.11197077,570.12135,979.28269
1909,30.593727,30.599,120,0,107374.18,-34166.703,-44895.736,758.11795,93.872613,290.02591,0.000165201,0.099598558,663.06095,856.56531
1886,30.437893,3.599,90,1070,67588.389,-1734.3857,-39071.8,758.96337,180.86256,290.06593,8.59E-05,0.1007703,572.72919,947.03848
1889,30.456759,25.599,90,1070,67830.311,-2575.9248,-39230.956,752.39612,70.255179,290.01537,0.000220801,0.10011629,682.651,827.53082
1906,30.571805,5.602,120,0,107374.18,-34149.928,-44882.826,761.35157,167.2704,289.99473,9.30E-05,0.10127545,586.94517,932.15584
1908,30.584198,21.599,120,0,107374.18,-34156.712,-44886.896,758.25321,107.27131,290.00675,0.000144671,0.099878623,645.77293,867.61091
1907,30.57689,13.602,120,0,107374.18,-34152.806,-44891.131,758.97786,131.5376,289.93216,0.000117887,0.099906578,623.35091,895.98243
1912,30.614259,9.6,120,500,105276.32,-18776.327,-41886.037,759.29618,140.49372,290.07344,0.000110861,0.099606387,619.64086,911.91469
1898,30.515573,16.602,120,-1000,107374.18,-62427.176,-50365.472,755.65264,120.033,290.01785,0.000129478,0.099447773,635.15465,884.09787
1923,30.687412,16.599,120,1380,90552.835,3609.8025,-37497.673,759.86391,108.86404,290.03396,0.000142472,0.10021881,649.0957,874.48006
1917,30.647737,9.599,120,1000,96190.369,-4777.0899,-39151.521,761.18444,156.64741,290.00053,9.91E-05,0.1004658,601.37337,924.62663
1899,30.523713,25.603,120,-1000,107374.18,-62946.706,-50479.937,754.73596,80.640764,290.01541,0.000192617,0.10040306,671.71173,837.95494
1900,30.534355,1.599,120,-500,107374.18,-48416.459,-47667.586,762.64885,188.73855,290.06532,8.28E-05,0.10062539,566.59911,959.89584
1915,30.639234,1.6,120,1000,95808.2,-3320.8833,-38851.547,766.17264,190.73724,290.00203,8.15E-05,0.10142019,568.04003,961.35391
1922,30.681216,9.6,120,1380,90881.594,2710.0859,-37685.445,760.5947,125.4544,290.04721,0.000123661,0.10008599,635.81758,896.30364
1929,30.729032,25.601,120,-1380,107374.18,-76591.372,-53138.189,759.36984,74.307303,289.98132,0.000208668,0.0998026,684.13573,838.2178
1925,30.706193,1.599,120,-1380,107374.18,-73811.455,-52571.007,767.83053,205.99877,290.00053,7.56E-05,0.10219128,562.75615,990.12264
1928,30.720891,16.6,120,-1380,107374.18,-70856.346,-52009.047,760.58132,95.862734,289.96824,0.000161997,0.10043584,665.84165,863.02704
1920,30.672713,1.6,120,1380,90182.136,5975.0996,-37033.444,768.13898,205.88905,290.05519,7.56E-05,0.10226109,559.64353,987.5989
1924,30.695552,25.6,120,1380,91192.055,3211.5228,-37558.112,757.79583,74.696172,290.01526,0.000208184,0.1010661,682.37257,837.2537
1931,30.743646,3.601,120,-1000,107374.18,-61463.11,-50181.318,764.26659,173.27385,290.0296,8.97E-05,0.10062616,585.84451,944.59994
1921,30.676687,3.599,120,1380,90805.405,4569.1767,-37294.195,765.61588,188.5294,289.99678,8.26E-05,0.10190773,573.56,961.71273
1932,30.748175,9.599,120,-1000,107374.18,-64688.175,-50834.595,761.63333,134.19298,290.02202,0.000115729,0.10071939,622.66134,898.95482
1919,30.662073,25.599,120,1000,96370.209,-5743.8239,-39334.072,760.4391,90.186657,290.02037,0.000172086,0.10016863,670.389,856.46959
1913,30.620454,16.6,120,500,105284.67,-18928.74,-41911.446,757.90481,116.65789,290.05346,0.000133184,0.10054276,639.68138,881.27822
1926,30.710166,3.601,120,-1380,107374.18,-71788.633,-52197.642,764.31673,164.04986,289.995,9.48E-05,0.10053031,602.41631,943.00794
1914,30.628594,25.599,120,500,105168.93,-19152.857,-41957.577,758.47862,89.657379,290.00738,0.000173265,0.10086838,669.84332,856.09607
1937,30.781655,9.601,120,-500,107374.18,-49429.122,-47869.749,761.54387,134.19361,290.05383,0.000115692,0.099072453,621.71269,900.37822
1936,30.777125,3.599,120,-500,107374.18,-49531.457,-47899.722,765.245,180.68366,290.07914,8.60E-05,0.10130388,585.85259,959.74337
1911,30.609729,3.6,120,500,105511.87,-20347.985,-42192.138,762.12478,168.87906,289.96832,9.21E-05,0.10031451,593.30211,943.85951
1910,30.605756,1.599,120,500,105213.45,-19785.944,-42082.936,766.32867,204.48061,289.98666,7.60E-05,0.10112037,562.49931,986.5714
1939,30.795991,25.6,120,-500,107374.18,-49160.147,-47817.779,761.0538,96.970266,290.0621,0.000160673,0.10180612,660.25822,860.75188
1933,30.754371,16.599,120,-1000,107374.18,-64200.345,-50739.455,760.96068,110.84471,290.06844,0.000140052,0.10033896,648.72259,879.1461
1927,30.714695,9.601,120,-1380,107374.18,-71462.055,-52124.333,761.34343,129.73317,290.04807,0.000119798,0.10093758,631.7809,900.14839
1918,30.653933,16.599,120,1000,96560.162,-5734.6142,-39324.698,759.2441,122.99385,289.99381,0.000126296,0.10085871,631.38122,885.63898
1938,30.787851,16.599,120,-500,107374.18,-49292.455,-47840.639,759.95199,107.73657,290.01516,0.000144152,0.10055449,648.2996,870.99333
1916,30.643208,3.599,120,1000,96253.029,-4042.696,-39001.781,764.06297,192.02435,289.98292,8.09E-05,0.10122138,573.89304,971.38979
1946,30.848528,3.6,120,500,105179.12,-19105.534,-41958.892,765.77618,177.48363,290.03584,8.76E-05,0.10120342,590.09637,958.11575
1945,30.844555,1.599,120,500,105556.93,-20452.335,-42233.952,767.3835,167.84645,289.99335,9.31E-05,0.10274872,591.74798,938.94899
1930,30.739672,1.599,120,-1000,107374.18,-62563.76,-50416.866,767.36398,185.32076,290.06563,8.40E-05,0.10171154,582.86265,967.81412
1934,30.762511,25.599,120,-1000,107374.18,-64509.243,-50794.508,759.41295,81.290713,289.9801,0.000191317,0.10141402,676.18683,844.1364
1941,30.810604,5.6,120,0,107374.18,-34146.228,-44896.065,766.35129,182.90893,290.03888,8.56E-05,0.10227137,583.3887,964.77292
1942,30.81569,13.599,120,0,107374.18,-34150.751,-44900.053,761.27376,118.35784,290.03132,0.000131094,0.10016288,640.88108,887.04821
1947,30.853057,9.6,120,500,105418.46,-19277.846,-41997.212,763.89247,162.21284,290.01968,9.58E-05,0.10087854,594.74913,929.75592
1954,30.900874,25.599,120,1000,96319.964,-3585.2931,-38894.841,760.07208,78.485655,289.97355,0.000197927,0.10066181,678.69331,841.72084
1940,30.806629,1.601,120,0,107374.18,-34152.395,-44907.454,768.23541,188.10778,290.04104,8.30E-05,0.10159841,583.38051,972.92252
1948,30.859253,16.601,120,500,105418.54,-19309.957,-41995.403,760.15271,111.10524,290.07338,0.000139621,0.10016925,643.56972,873.70301
1950,30.878035,1.599,120,1000,97610.004,-6461.9775,-39464.448,765.52366,172.68199,290.0114,9.05E-05,0.10211444,587.29342,946.18133
1935,30.773151,1.602,120,-500,107374.18,-47742.749,-47540.541,767.10401,191.86861,289.98583,8.11E-05,0.10154624,574.34572,971.54317
1951,30.882008,3.601,120,1000,96437.595,-3542.0402,-38909.025,764.32425,175.59483,289.98956,8.84E-05,0.096465927,586.49956,955.33883
1949,30.867394,25.6,120,500,105333.22,-18827.433,-41894.753,760.68989,103.07922,289.9802,0.000150992,0.10207835,658.26539,871.92653
1952,30.886538,9.601,120,1000,96733.709,-4572.1734,-39074.595,762.03649,144.49037,289.9741,0.000108743,0.10453432,618.29704,917.33933
1943,30.822997,21.6,120,0,107374.18,-34147.05,-44897.874,761.20272,95.453211,290.02377,0.000162592,0.10028814,661.01811,858.52734
1959,30.934353,25.6,120,1380,90828.962,5910.0969,-37039.159,760.24755,72.149274,290.05451,0.000215227,0.10072085,688.93809,837.9205
1960,30.944993,1.6,15,-290,19604.749,-35913.473,-47102.131,768.23803,194.24955,290.07252,8.04E-05,0.10162327,569.515,974.91934
1963,30.959692,16.6,15,-290,19410.933,-35339.015,-46977.019,759.43275,77.312212,290.04623,0.000201392,0.10159069,681.85191,842.03698
1964,30.967832,25.6,15,-290,19398.845,-35435.429,-46989.517,759.64788,42.296063,289.95008,0.00036623,0.098616016,717.14005,805.15288
1944,30.832526,30.599,120,0,107374.18,-34155.438,-44907.618,761.83894,93.95663,290.02547,0.000165263,0.10053013,663.72234,858.31807
1957,30.920017,9.599,120,1380,90339.279,5500.6341,-37101.242,762.74321,146.43501,289.98742,0.000106022,0.10089582,613.8277,916.64705
1967,30.986975,9.6,15,-200,18688.504,-32968.491,-46494.863,762.9193,130.06091,290.0616,0.000119464,0.10087741,631.70849,902.47333
1969,31.001311,25.599,15,-200,18746.681,-33106.185,-46513.241,761.2779,67.110631,290.07226,0.00023129,0.10014829,692.89051,832.37212
1974,31.037846,30.6,15,-100,15935.04,-29887.42,-45912.839,762.35226,80.850995,290.00128,0.000192182,0.10008749,680.00222,847.66445
1953,30.892734,16.6,120,1000,96677.052,-4276.8863,-39032.74,760.08429,104.62001,289.98951,0.000148479,0.10054074,651.08295,867.36149
1975,31.049875,1.601,15,0,14319.062,-27187.239,-45376.74,771.88295,210.9218,289.98031,7.37E-05,0.10108489,564.22029,1000.8605
1970,31.011951,1.599,15,-100,15968.179,-29981.327,-45909.056,770.04849,186.60028,289.88031,8.34E-05,0.10080477,578.90602,967.94247
1955,30.911514,1.599,120,1380,84489.643,5968.0289,-37141.37,769.48131,197.24741,290.05982,7.89E-05,0.10206738,575.55996,983.85418
1979,31.07577,30.6,15,0,14351.378,-27180.456,-45376.576,762.64105,89.142355,290.0464,0.000174041,0.10014444,673.36914,857.76218
1973,31.028317,21.6,15,-100,16510.936,-30110.757,-45947.622,764.37309,107.52573,290.01138,0.000144359,0.10021344,658.02546,879.5806
1962,30.953496,9.6,15,-290,19466.233,-35469.637,-47005.593,761.17216,120.69878,289.97984,0.000128523,0.099734242,637.48837,886.85506
1978,31.066241,21.6,15,0,14340.606,-27200.643,-45374.643,764.61884,120.55244,289.92474,0.000128728,0.099351841,643.86107,893.7955
1971,31.015925,5.6,15,-100,16483.307,-30113.182,-45950.212,766.88047,165.36453,290.00778,9.39E-05,0.10095057,599.50811,940.27977
1982,31.096859,13.599,15,100,12614.398,-24215.783,-44785.794,764.37729,137.35921,290.05342,0.00011297,0.099292212,627.9556,913.45855
1976,31.053849,5.6,15,0,14326.339,-27192.009,-45379.906,769.56428,187.47125,289.97094,8.30E-05,0.10104043,581.38829,970.15717
1956,30.915488,3.599,120,1380,85309.154,5137.5085,-37303.528,768.00476,188.88644,290.05366,8.23E-05,0.10121047,572.13095,963.63673
1965,30.978472,1.599,15,-200,17830.806,-33016.226,-46524.137,768.95503,189.22599,289.99054,8.21E-05,0.10091836,573.90793,965.49611
1981,31.091773,5.6,15,100,12596.554,-24206.368,-44794.511,768.8606,185.3671,290.05358,8.38E-05,0.10098427,586.30867,969.58021
1961,30.948967,3.6,15,-290,19515.077,-35663.411,-47044.94,766.17127,176.88494,290.02799,8.78E-05,0.10089119,474.06224,1066.0792
1958,30.926213,16.601,120,1380,90712.73,5633.0649,-37082.288,761.36495,105.18553,290.01576,0.000147693,0.10039163,654.45336,872.89007
1986,31.129698,3.601,15,200,10060.425,-21387.943,-44260.427,768.46979,176.45018,290.00512,8.82E-05,0.10168653,586.13299,950.29125
1985,31.125723,1.603,15,200,10110.709,-21356.531,-44252.903,771.05366,193.43693,290.08109,8.03E-05,0.10097363,570.07719,969.842
1966,30.982446,3.6,15,-200,17673.829,-32795.192,-46472.62,766.1365,170.91827,289.86443,9.09E-05,0.10081046,589.01049,942.13093
1983,31.104165,21.599,15,100,12662.873,-24288.886,-44801.747,763.7081,112.72218,290.02652,0.00013777,0.09948231,651.92819,886.0112
1988,31.140424,16.601,15,200,10040.444,-21301.067,-44214.378,762.84412,91.896057,289.93321,0.000169519,0.099006664,671.79826,862.45426
1987,31.134228,9.599,15,200,10042.458,-21398.756,-44250.971,765.46199,135.71314,290.02431,0.00011441,0.10007172,627.2872,908.6623
1991,31.163179,3.6,15,290,9852.5899,-19025.77,-43779.053,767.10091,153.01828,289.98429,0.000102009,0.10144351,614.38101,931.64929
1972,31.02101,13.6,15,-100,16540.621,-30141.552,-45950.5,764.16616,125.6353,290.00553,0.000123546,0.099310554,639.82561,900.06328
1968,30.993171,16.599,15,-200,18782.204,-33067.989,-46511.761,761.57856,94.240256,290.01004,0.000164587,0.099850593,664.94925,860.5558
1980,31.087799,1.601,15,100,12581.095,-24200.982,-44801.213,770.24314,200.15561,290.076,7.75E-05,0.10087643,566.97968,983.75769
1996,31.196657,3.599,25,-400,31385.443,-39860.016,-47681.278,769.37971,171.0702,289.98053,9.09E-05,0.10070525,597.66214,951.49948
1977,31.058934,13.6,15,0,14328.436,-27196.285,-45385.251,765.00862,130.48708,290.11707,0.000119233,0.10073187,629.9226,900.42084
1993,31.173903,16.6,15,290,9489.0523,-18597.681,-43681.117,763.12526,75.608909,290.02947,0.000205205,0.099919613,687.39758,844.54181
2003,31.235305,14.599,25,-300,30668.687,-36502.033,-47014.022,765.4662,93.675201,289.97057,0.000165632,0.099063252,667.9283,861.60706
1992,31.167707,9.599,15,290,8306.4247,-18811.725,-43746.983,763.83474,115.97964,290.01954,0.000133812,0.10037328,648.01259,889.04801
2004,31.24289,20.6,25,-300,30617.992,-36632.121,-47051.971,764.48041,83.57663,290.02121,0.000186311,0.10124293,680.43559,852.66542
1999,31.213023,15.599,25,-400,31077.821,-39566.209,-47649.783,764.52931,89.958466,290.05227,0.000172361,0.099733298,675.44053,861.8625
1990,31.159205,1.599,15,290,9710.0858,-18819.866,-43721.697,772.74107,204.5274,290.01642,7.61E-05,0.10138388,568.47161,992.20516
1998,31.206549,10.599,25,-400,31198.617,-39714.305,-47674.781,764.97262,119.60258,289.97028,0.000129805,0.10051153,639.98658,887.50837
2011,31.289594,5.601,25,0,24186.674,-27854.082,-45334.967,770.98558,187.12504,289.93575,8.29E-05,0.10113276,586.77998,973.86648
1995,31.192683,1.6,25,-400,32887.454,-39588.287,-47591.482,772.01524,193.96902,289.94869,8.01E-05,0.10100351,580.41911,982.82331
1984,31.113694,30.6,15,100,12631.872,-24246.044,-44795.456,763.3208,78.873432,290.0055,0.000196479,0.099434677,685.10703,848.02429
2007,31.260645,9.599,25,-150,26642.878,-32258.888,-46202.329,768.0158,160.54625,290.2472,9.73E-05,0.10362492,602.73661,935.26339
2001,31.224858,3.599,25,-300,29065.986,-36219.121,-46978.046,769.08794,170.01744,290.03794,9.14E-05,0.10124136,596.82195,950.08714
1989,31.148564,25.601,15,200,11133.729,-21614.157,-44273.419,763.07125,73.818044,290.08853,0.000214056,0.10700307,689.48729,842.59352
2014,31.311515,30.599,25,0,24173.558,-27871.762,-45334.597,765.10105,87.189756,289.9978,0.000178127,0.10045854,676.34672,855.30985
2010,31.285621,1.599,25,0,24162.005,-27873.16,-45343.602,773.48055,207.33045,290.12909,7.56E-05,0.1042295,563.32071,994.05303
2016,31.327518,3.6,25,150,21545.906,-23240.99,-44418.226,772.3317,195.63852,290.0548,7.94E-05,0.10129305,577.48818,982.67344
2013,31.301986,21.599,25,0,24174.71,-27863.991,-45348.741,767.05083,109.6855,290.0713,0.000141497,0.099228764,658.45053,886.26664
2015,31.323544,1.599,25,150,21603.837,-23335.102,-44434.138,773.27452,188.09258,289.9849,8.27E-05,0.10129793,588.21289,977.01943
2000,31.220885,1.599,25,-300,29296.476,-36622.788,-47047.983,773.04139,205.99012,289.98041,7.54E-05,0.10054905,559.06219,985.25094
1994,31.182043,25.599,15,290,8401.6467,-18984.984,-43776.092,763.21748,40.818885,289.89696,0.00038457,0.10364479,720.80067,804.32054
2012,31.294679,13.6,25,0,24170.804,-27865.923,-45325.881,767.49917,133.37379,290.01895,0.000116421,0.10055151,635.2053,911.36036
2020,31.357024,1.599,25,300,19189.817,-18921.173,-43567.968,774.01248,207.11243,290.06393,7.50E-05,0.10131805,560.9594,988.41433
2005,31.252142,1.599,25,-150,27414.934,-32371.05,-46206.647,772.02959,187.54984,290.00128,8.29E-05,0.10161383,580.95752,969.41622
2026,31.392254,3.599,25,400,15921.103,-16133.791,-43049.221,769.6694,172.52545,289.97948,9.02E-05,0.10091809,590.68285,946.63028
2022,31.365526,8.599,25,300,17878.047,-18891.529,-43582.03,768.12174,131.98063,290.00141,0.000117706,0.10024152,630.8001,902.29081
1997,31.201186,6.6,25,-400,31232.66,-39584.34,-47635.311,767.60988,156.01033,289.98212,9.95E-05,0.10072488,607.73071,931.89555
2028,31.402146,10.599,25,400,16046.298,-16397.296,-43082.935,764.99586,119.6274,290.03626,0.000129677,0.099110291,763.84515,763.85182
2002,31.229387,8.599,25,-300,30664.041,-36657.53,-47045.557,766.15871,139.56975,289.96498,0.000111693,0.10159278,623.00759,913.02271
2006,31.256115,3.599,25,-150,27337.474,-32238.865,-46182.348,769.67051,177.08891,290.05017,8.77E-05,0.10087113,592.21934,958.25541
2024,31.379029,20.599,25,300,17830.313,-19064.911,-43617.964,765.93151,81.357453,289.95534,0.000190852,0.10025378,581.30838,948.10576
2009,31.274981,25.599,25,-150,26688.598,-32283.804,-46205.742,764.54159,87.569636,290.019,0.000177178,0.099972563,676.95227,858.22955
2008,31.26684,16.599,25,-150,26714.542,-32250.83,-46202.494,766.19037,115.70375,290.01685,0.000134314,0.09895731,646.69352,887.71053
2025,31.38828,1.599,25,400,15856.799,-15937.179,-43009.956,772.84922,191.87612,290.0251,8.10E-05,0.10121644,581.80572,979.16398
2033,31.430904,14.599,40,-550,48052.136,-44875.183,-48414.194,763.35653,111.77797,290.03544,0.00013888,0.10018899,648.26793,879.61086
2023,31.371444,14.599,25,300,17874.059,-19056.935,-43627.544,765.91495,101.31882,290.03616,0.000154108,0.10214072,662.62726,874.06971
2030,31.416483,1.6,40,-550,50776.172,-45212.654,-48434.875,772.05042,195.74022,290.04274,7.94E-05,0.10082396,576.16291,979.87749
2021,31.360997,3.601,25,300,19518.366,-19384.168,-43658.421,769.17947,161.40398,290.00125,9.63E-05,0.10126914,607.74331,942.28699
2018,31.338243,16.599,25,150,21746.3,-23631.623,-44500.58,767.36515,131.04467,290.00474,0.000118458,0.099729737,633.37785,905.47063
2032,31.424986,8.6,40,-550,47989.641,-45064.107,-48449.306,765.44999,140.54959,290.12827,0.0001104,0.10031973,626.26911,917.41776
2029,31.40862,15.6,25,400,16316.505,-16466.164,-43113.977,763.06573,86.17269,290.05033,0.000181038,0.10152525,674.13415,852.45171
2019,31.346383,25.6,25,150,21732.855,-23557.534,-44470.113,765.78659,92.902454,289.96728,0.000167372,0.10094698,670.0002,862.49475
2036,31.451713,3.599,40,-400,45289.659,-40356.726,-47529.769,768.66313,170.40032,290.1253,9.11E-05,0.10040318,590.79622,942.27449
2017,31.332047,9.6,25,150,21815.537,-23615.013,-44496.592,769.02173,162.1788,290.10319,9.58E-05,0.10098424,600.23831,934.67078
2037,31.456243,9.599,40,-400,45302.158,-40230.462,-47493.834,766.19823,135.4583,290.04874,0.000114722,0.10103622,626.94466,906.37857
2035,31.44774,1.6,40,-400,45461.273,-40686.139,-47589.797,771.76852,197.53697,290.00261,7.87E-05,0.10092024,568.36873,976.53026
2038,31.462439,16.6,40,-400,47452.761,-40912.436,-47604.721,764.77059,113.48931,290.03415,0.000136758,0.10030092,648.19918,884.35638
2039,31.470579,25.6,40,-400,45202.701,-40128.703,-47486.475,762.66457,74.973077,289.94589,0.000207133,0.10059209,686.15802,840.45814
2034,31.438488,20.6,40,-550,48075.901,-44646.995,-48353.179,762.3008,78.628236,290.00921,0.000197309,0.099941457,682.09671,843.80228
2031,31.420457,3.6,40,-550,50526.358,-44643.993,-48321.48,768.40854,177.04579,290.04151,8.77E-05,0.10073922,586.11395,953.75473
2054,31.575461,25.6,40,200,34818.622,-23120.36,-44147.772,766.41206,84.312226,290.0388,0.00018483,0.10143936,683.0323,859.04851
2048,31.531064,21.599,40,0,38842.378,-28885.368,-45272.76,767.55759,101.50938,290.05064,0.000153076,0.1014306,667.61233,877.17554
2043,31.495918,16.601,40,-200,43091.24,-34911.09,-46437.425,766.82384,132.83209,289.96522,0.00011703,0.10104882,635.23713,909.73256
2046,31.518673,5.599,40,0,38861.332,-28869.168,-45254.423,769.91985,159.10614,289.86366,9.75E-05,0.098573639,610.12227,941.97874
2027,31.396783,6.599,25,400,16324.234,-16474.674,-43103.122,766.84867,147.87952,289.95501,0.000104941,0.10026372,619.27638,926.19837
2057,31.594605,9.599,40,400,30941.608,-17350.503,-43014.684,768.20568,139.92351,289.96332,0.000111219,0.099074128,628.34401,919.69639
2045,31.514699,1.6,40,0,38843.652,-28880.804,-45271.774,772.87902,179.55837,290.08108,8.65E-05,0.10095055,590.80707,965.43535
2051,31.556596,3.599,40,200,34660.658,-22906.973,-44099.75,771.3506,180.85036,289.99338,8.63E-05,0.10025938,589.36841,967.42957
2055,31.586101,1.601,40,400,30650.062,-17127.62,-42981.669,773.19003,190.74618,290.02506,8.15E-05,0.10116849,575.6321,969.90326
2060,31.619581,1.601,40,550,28306.594,-13478.1,-42267.337,773.98545,195.14421,290.06084,7.98E-05,0.10219144,576.30433,978.58456
2056,31.590076,3.599,40,400,30580.701,-16931.09,-42949.393,770.81791,176.67311,290.02072,8.81E-05,0.10120642,592.55616,959.32263
2047,31.523757,13.599,40,0,38845.091,-28878.871,-45268.649,768.50973,141.56804,289.9989,0.000109773,0.10083774,621.71025,914.49178
2061,31.623554,3.6,40,550,28183.661,-13560.454,-42290.814,773.03173,191.08543,290.07665,8.14E-05,0.10107625,583.488,979.96655
2066,31.654811,3.6,65,-810,76424.37,-54202.792,-49811.941,773.23872,189.25784,290.00933,8.21E-05,0.10119361,580.32962,970.31684
2052,31.561125,9.6,40,200,34764.145,-23067.445,-44132.025,769.50435,151.25854,290.04994,0.000103017,0.099719574,619.34586,933.78546
2040,31.481219,1.6,40,-200,42072.123,-34728.539,-46429.531,772.62167,205.07502,289.97384,7.61E-05,0.10306011,564.29355,990.05999
2067,31.659341,9.6,65,-810,76088.294,-53667.721,-49708.454,767.69623,123.4372,290.04971,0.000125627,0.099570078,645.55961,900.74342
2063,31.634001,14.6,40,550,30601.752,-13125.787,-42143.211,767.19216,104.54384,290.09669,0.000148392,0.10005991,658.88335,876.52069
2041,31.485193,3.601,40,-200,42020.359,-34656.218,-46405.109,771.34481,193.66611,289.95526,8.03E-05,0.10126254,570.52161,970.00364
2042,31.489722,9.6,40,-200,41898.782,-34492.211,-46366.42,766.82577,143.04276,289.93665,0.00010863,0.1006386,617.97148,912.44266
2065,31.650838,1.599,65,-810,79720.256,-53512.84,-49603.528,775.34184,193.44709,289.96415,8.04E-05,0.10165963,582.78396,983.8726
2044,31.504058,25.599,40,-200,43145.635,-34942.46,-46446.306,765.9553,103.10546,290.10416,0.000151001,0.10160898,658.76061,872.08788
2073,31.699017,16.599,65,-600,72421.554,-47501.077,-48512.952,769.68285,120.67512,289.97868,0.000128679,0.1004188,644.37077,892.83125
2053,31.567321,16.6,40,200,34715.793,-23125.622,-44143.619,768.36991,123.42979,289.96265,0.000125703,0.10016134,639.65962,895.37068
2049,31.540593,30.599,40,0,38842.254,-28882.407,-45260.673,766.3268,97.381727,290.01229,0.000159432,0.10044218,665.42026,866.79187
2068,31.665537,16.601,65,-810,80737.652,-55039.194,-49915.92,768.08684,96.744177,290.0544,0.00016037,0.099024758,670.23639,871.96563
2058,31.6008,16.599,40,400,30841.246,-17546.991,-43052.058,767.07801,108.13265,290.07933,0.000144542,0.10236014,658.79844,882.34298
2050,31.552622,1.599,40,200,35756.824,-23156.171,-44142.468,772.47807,171.24161,290.06105,9.08E-05,0.10111356,603.50906,957.00609
2062,31.628083,8.6,40,550,30637.728,-13221.133,-42158.053,768.28335,149.5315,289.96939,0.000103722,0.099867844,616.44936,925.51023
2071,31.688291,3.602,65,-600,72427.351,-47555.308,-48510.033,772.54545,167.95887,289.96066,9.30E-05,0.10188,604.25092,954.24403
2072,31.69282,9.6,65,-600,72418.388,-47472.214,-48488.078,771.72106,158.86865,290.08699,9.79E-05,0.10105077,609.46281,939.40588
2078,31.732495,16.599,65,-300,69114.699,-39169.695,-46830.855,771.48862,118.14333,289.99237,0.000131469,0.10088286,653.90161,898.05799
2076,31.721771,3.599,65,-300,69406.863,-39703.573,-46930.476,771.86819,148.01527,289.9185,0.000104918,0.10054869,620.35089,926.01275
2079,31.740635,25.601,65,-300,69079.422,-39167.721,-46829.087,769.51242,91.799035,290.02587,0.000169065,0.10016241,674.2223,863.57568
2074,31.707157,25.601,65,-600,75721.504,-48879.497,-48719.555,769.67423,76.229097,290.06421,0.000204388,0.10188218,691.30468,848.4731
2077,31.726299,9.6,65,-300,69237.715,-39397.513,-46875.3,772.3037,145.89593,289.9207,0.000106526,0.10103479,628.31479,929.82663
2059,31.60894,25.599,40,400,31119.718,-17677.038,-43076.48,765.96606,77.6612,290.03627,0.000199987,0.10058505,689.22114,849.93038
2064,31.641587,20.6,40,550,30406.538,-12678.581,-42063.9,766.55594,77.724869,290.07413,0.00020013,0.10088182,690.09116,851.04015
2083,31.767641,21.601,65,0,63166.322,-30553.605,-45160.516,772.61484,108.89534,290.10363,0.000145448,0.10644434,661.32511,886.8466
2070,31.684317,1.599,65,-600,72820.659,-48279.096,-48647.398,777.54332,210.65264,289.99664,7.38E-05,0.10118345,560.30378,994.32249
2087,31.797702,9.602,65,300,57460.862,-22074.48,-43503.911,774.26707,148.72738,289.9925,0.000104454,0.10091708,623.54103,930.7317
2080,31.751276,1.599,65,0,63157.482,-30531.444,-45143.413,776.3017,186.43551,289.92758,8.38E-05,0.10319687,589.6339,976.06307
2081,31.755249,5.6,65,0,63162.54,-30540.695,-45149.004,773.46227,167.37881,289.95448,9.29E-05,0.1015059,608.41056,955.26621
2075,31.717797,1.6,65,-300,67767.066,-39212.989,-46881.426,775.72127,185.52985,290.03833,8.40E-05,0.10191226,587.27732,969.98531
2088,31.803898,16.599,65,300,57267.745,-21891.888,-43490.261,772.88619,123.01235,290.03698,0.000126574,0.10192964,649.03553,902.90387
2091,31.826652,3.603,65,600,51642.795,-13356.771,-41792.459,777.46427,179.00641,290.12238,8.70E-05,0.10148709,600.96658,971.32635
2084,31.77717,30.599,65,0,63162.992,-30550.316,-45143.577,772.57822,84.871348,290.08897,0.000183359,0.10132566,683.91162,860.53282
2069,31.673677,25.6,65,-810,75798.062,-53527.93,-49685.8,767.03752,64.337527,290.05568,0.000241302,0.10045749,700.5193,833.02615
2096,31.860132,3.601,65,810,48435.948,-8396.9639,-40824.078,776.70741,178.62965,290.12112,8.71E-05,0.10105995,596.43404,965.67708
2082,31.760334,13.599,65,0,63168.542,-30546.863,-45155.706,772.54256,133.52444,289.97803,0.000116269,0.10047399,635.7576,910.93937
2093,31.837378,16.599,65,600,51762.44,-13611.642,-41849.486,771.6194,112.75153,290.04415,0.000137752,0.10058121,658.21481,891.57307
2103,31.904337,16.599,90,-1070,103523.74,-63602.084,-51228.354,773.77969,104.43974,289.95209,0.000148917,0.10139329,665.82013,881.91724
2090,31.822679,1.599,65,600,51162.283,-12732.03,-41676.926,779.93434,192.40899,290.03121,8.10E-05,0.10236002,581.3396,979.94323
2102,31.898142,9.6,90,-1070,104489.33,-62658.903,-50974.715,775.14236,138.9441,289.91469,0.00011202,0.10162931,634.07352,921.02749
2101,31.893613,3.599,90,-1070,105209.72,-64269.504,-51281.474,778.56953,181.74712,290.03015,8.55E-05,0.10158409,589.87824,965.87933
2105,31.923119,1.6,90,-700,97666.373,-52011.645,-48944.619,782.71141,200.63336,289.95809,7.75E-05,0.10164243,581.36914,996.29753
2106,31.927093,3.599,90,-700,101324.67,-53355.9,-49153.977,779.42337,188.23669,290.05678,8.30E-05,0.10268703,586.7529,975.51982
2104,31.912478,25.6,90,-1070,104577.86,-62833.848,-50991.038,773.67292,65.644269,290.0281,0.000237227,0.10182039,707.22953,842.75027
2100,31.889639,1.599,90,-1070,103121.05,-62907.61,-51112.327,779.61705,183.41961,290.03953,8.48E-05,0.10190055,591.83781,973.05108
2092,31.831182,9.6,65,600,51574.832,-13513.007,-41834.191,773.70624,144.66685,290.02727,0.000107459,0.10111006,623.37319,921.91974
2094,31.845517,25.601,65,600,51168.492,-12551.001,-41638.895,772.58553,81.781688,290.06075,0.00018998,0.10108138,690.85053,860.4626
2109,31.945958,25.601,90,-700,100683.96,-52390.191,-48988.653,773.66016,81.401152,290.00363,0.00019065,0.10021016,688.50133,857.90271
2089,31.812039,25.6,65,300,57297.594,-21880.129,-43458.849,774.4989,86.021281,290.01659,0.000180678,0.10110407,684.43095,862.45794
2085,31.789199,1.6,65,300,57034.334,-21556.062,-43407.332,778.88288,188.46916,290.0549,8.26E-05,0.10203794,592.99222,982.99768
2111,31.960572,3.6,90,-300,93103.13,-40972.052,-46756.683,779.30866,189.05857,289.96293,8.25E-05,0.10146113,592.57537,984.94988
2086,31.793172,3.6,65,300,57233.578,-21935.388,-43458.109,777.00359,178.62046,289.97793,8.94E-05,0.11075648,599.83367,970.47946
2097,31.864661,9.6,65,810,51069.817,-6640.9068,-40407.83,773.20044,134.11511,290.07357,0.000116423,0.095882025,635.33564,918.70476
2098,31.870858,16.601,65,810,47875.139,-7885.0426,-40718.659,772.52152,100.84774,290.00697,0.000154184,0.1012884,671.01526,880.33828
2099,31.878998,25.601,65,810,47775.065,-6982.1189,-40536.356,772.13809,63.429155,289.9937,0.000244666,0.10005174,706.63597,838.32363
2113,31.971297,16.599,90,-300,93110.079,-40796.656,-46710.388,776.22927,131.30643,290.03869,0.000118422,0.10154876,644.40579,916.30128
2095,31.856158,1.6,65,810,47667.755,-7120.6349,-40581.253,779.61174,194.02018,290.02598,8.03E-05,0.10116516,577.99068,979.63559
2115,31.990078,1.599,90,0,87328.555,-32197.175,-45043.503,783.25528,198.21987,290.09238,7.84E-05,0.10164457,586.66601,997.58652
2117,31.999136,13.6,90,0,87322.429,-32199.025,-45025.536,778.55684,156.92071,289.89911,9.93E-05,0.10268646,620.40688,943.62343
2116,31.994051,5.599,90,0,87328.349,-32201.122,-45032.567,780.51517,178.89235,289.9565,8.71E-05,0.10096061,594.82423,965.70102
2112,31.965101,9.6,90,-300,93140.299,-40788.474,-46706.317,777.88205,159.99014,290.00298,9.72E-05,0.10145958,619.8953,951.0542
2119,32.015972,30.601,90,0,87313.301,-32202.478,-45042.352,775.14926,80.601802,289.95176,0.000193332,0.10172914,694.17708,862.27747
2121,32.031976,3.599,90,300,81531.253,-23311.914,-43306.477,781.32108,186.43182,290.05442,8.34E-05,0.10166068,596.45471,981.25236
2127,32.069983,9.6,90,700,73649.173,-10866.28,-40872.306,778.31866,134.42193,290.10919,0.000116059,0.10203423,639.37858,917.15677
2126,32.065454,3.6,90,700,74431.927,-12846.372,-41241.56,782.31156,189.63077,289.99541,8.20E-05,0.10177086,585.74425,978.14464
2107,31.931622,9.599,90,-700,100909.93,-52682.806,-49017.721,776.75107,152.02085,290.0052,0.000102692,0.10170913,619.60061,935.11657
2128,32.076179,16.599,90,700,73740.696,-11182.864,-40922.548,777.8057,107.16839,290.00734,0.000144843,0.10032904,669.24864,890.30692
2110,31.956599,1.599,90,-300,93353.564,-41464.527,-46839.201,781.48717,201.98273,290.02105,7.70E-05,0.10187174,573.51803,990.95671
2122,32.036504,9.6,90,300,81610.195,-23576.242,-43352.444,779.31446,160.76174,289.97248,9.78E-05,0.10221712,613.83211,948.71335
2108,31.937818,16.599,90,-700,100742.84,-52445.655,-48970.933,775.25003,120.81396,290.07557,0.00012956,0.10347531,649.72638,899.41504
2124,32.05084,25.599,90,300,81727.003,-23751.515,-43382.992,777.51745,100.51923,289.94891,0.000154768,0.10156192,676.34916,884.60034
2118,32.006442,21.6,90,0,87326.006,-32204.986,-45031.662,777.0487,115.41878,290.04674,0.000134627,0.10093704,658.56469,896.94036
2114,31.979438,25.599,90,-300,93081.792,-40900.841,-46727.615,775.35426,89.183315,290.03067,0.000174537,0.10112936,687.27379,871.96863
2129,32.084319,25.6,90,700,73765.735,-11402.13,-40960.58,779.10263,79.53698,290.00846,0.000195285,0.10070459,700.9504,865.1102
2125,32.06148,1.601,90,700,74448.66,-12409.773,-41161.427,785.10236,203.15788,289.92886,7.65E-05,0.10161411,574.70135,994.44006
2143,32.176615,16.601,120,-1000,107374.18,-63630.778,-50610.682,785.9402,113.45857,290.05464,0.000137017,0.10069394,668.28072,902.40614
2135,32.128438,1.6,120,-1380,107374.18,-74847.804,-52775.883,787.61077,193.63289,290.05425,8.04E-05,0.10248863,597.25381,999.8573
2140,32.161917,1.6,120,-1000,107374.18,-62799.843,-50431.791,789.95261,191.67249,289.9527,8.13E-05,0.10197096,591.04782,987.75016
2132,32.103462,9.6,90,1070,67366.571,-754.6596,-38881.314,780.69899,139.22761,290.02121,0.000112086,0.10237006,636.57707,925.46333
2142,32.17042,9.6,120,-1000,107374.18,-64795.239,-50824.892,784.71044,142.29456,290.0593,0.000109247,0.10125865,639.861,932.87637
2123,32.0427,16.6,90,300,81723.591,-23911.452,-43420.324,778.50235,132.47688,290.12375,0.00011741,0.1016565,644.68438,917.85097
2145,32.195396,1.6,120,-500,107374.18,-48024.346,-47590.29,791.52793,191.07865,290.03538,8.15E-05,0.099762098,591.35394,990.70667
2120,32.028002,1.599,90,300,81318.687,-22922.392,-43223.055,784.38647,199.73317,290.03495,7.80E-05,0.10229541,577.39401,988.58579
2147,32.203899,9.599,120,-500,107374.18,-48647.279,-47700.108,787.26369,154.00238,289.89991,0.000101039,0.10110137,631.33652,949.72409
2149,32.218234,25.599,120,-500,107374.18,-48715.982,-47720.748,785.66609,79.04356,289.9937,0.00019695,0.10194615,704.37028,867.76103
2134,32.117798,25.6,90,1070,67790.963,-1817.2733,-39095.729,779.32867,64.161183,289.98859,0.000242571,0.09926585,712.0966,845.9135
2136,32.132412,3.599,120,-1380,107374.18,-74031.216,-52610.395,785.9931,177.09826,289.93061,8.77E-05,0.098043164,602.22111,971.17283
2146,32.199369,3.599,120,-500,107374.18,-49492.85,-47860.704,790.17278,183.11663,289.9754,8.50E-05,0.10210615,600.47509,978.17138
2131,32.098933,3.6,90,1070,67236.277,-601.0133,-38835.265,784.34743,179.90505,290.008,8.64E-05,0.10069121,603.88966,978.42347
2139,32.151277,25.601,120,-1380,107374.18,-71807.422,-52165.572,781.41006,70.156619,290.03487,0.00022337,0.104118,710.69302,855.46859
2158,32.281499,16.599,120,500,105511.38,-18950.161,-41883.611,790.01255,115.53499,289.68357,0.000134622,0.10170816,671.71779,910.37312
2151,32.232849,5.601,120,0,107374.18,-34145.858,-44883.401,790.9164,175.28801,289.98741,8.87E-05,0.10151032,608.96973,970.80805
2138,32.143137,16.599,120,-1380,107374.18,-72818.114,-52359.923,780.6256,102.49136,290.02097,0.000151456,0.10050838,674.04517,885.04573
2130,32.094958,1.599,90,1070,66876.395,175.44095,-38693.131,786.63195,195.65606,289.9841,7.95E-05,0.10187103,584.96029,989.29224
2133,32.109658,16.599,90,1070,67695.658,-1559.5654,-39039.524,780.45296,103.32258,290.07265,0.000150282,0.10050075,676.06669,889.52927
2141,32.16589,3.6,120,-1000,107374.18,-61572.353,-50194.927,787.30632,175.96618,290.00482,8.84E-05,0.10155609,612.48923,977.57137
2148,32.210094,16.6,120,-500,107374.18,-48583.551,-47688.719,785.85653,123.21022,289.95993,0.000126133,0.10111987,663.82498,918.81138
2155,32.2668,1.6,120,500,105385.48,-19054.716,-41936.444,795.83294,197.52142,290.04727,7.87E-05,0.10184207,601.15319,1009.7761
2159,32.289639,25.6,120,500,105422.81,-19062.363,-41905.566,788.32991,101.02448,289.71529,0.000154291,0.10152622,688.17969,897.7092
2153,32.245241,21.6,120,0,107374.18,-34160.289,-44882.579,788.44303,114.26459,289.97562,0.000136079,0.10161879,671.7548,908.79066
2160,32.300278,1.601,120,1000,96390.149,-4062.3079,-38961.488,795.27549,202.64387,289.71845,7.70E-05,0.10322489,594.91547,1015.9633
2137,32.136941,9.599,120,-1380,107374.18,-73144.692,-52418.635,783.06925,137.97567,289.97259,0.000112548,0.1008235,642.17653,928.39922
2162,32.308781,9.6,120,1000,96703.902,-6168.6639,-39404.749,789.58587,152.66129,289.94413,0.000101954,0.10194317,636.22434,952.68476
2164,32.323117,25.6,120,1000,96792.095,-5993.3501,-39373.337,786.20913,88.074866,290.07999,0.000176571,0.10120436,694.62865,876.37135
2161,32.304252,3.6,120,1000,97057.617,-5283.913,-39188.196,793.38529,185.59191,289.70974,8.40E-05,0.10310138,607.88424,991.84304
2154,32.254771,30.601,120,0,107374.18,-34155.52,-44877.522,788.68223,89.914516,290.03199,0.000173818,0.10372472,699.60027,885.45024
2163,32.314977,16.6,120,1000,96696.789,-6058.805,-39384.438,787.65485,118.71738,290.01468,0.000130994,0.10138489,665.43745,912.14841
2157,32.275303,9.6,120,500,105433.09,-18671.196,-41872.222,790.27735,143.59912,289.96941,0.000108361,0.10206377,647.68142,945.21757
2150,32.228875,1.601,120,0,107374.18,-34133.236,-44877.851,793.27128,194.31624,290.02518,8.01E-05,0.10170196,591.84574,993.49769
2152,32.237934,13.601,120,0,107374.18,-34158.357,-44893.063,788.47524,134.95601,289.98337,0.000115222,0.10125651,650.42879,929.32878
2166,32.337731,3.599,120,1380,90787.192,4128.3843,-37386.786,791.57056,157.31123,290.01736,9.88E-05,0.10123544,627.24772,951.10582
2156,32.270774,3.6,120,500,105554.47,-20018.942,-42127.505,794.0827,188.24063,290.05498,8.26E-05,0.10165658,599.04398,987.31965
2172,32.37574,8.599,40,-550,48457.736,-44171.254,-48252.448,790.95944,129.35105,289.95025,0.000120157,0.10112305,657.58107,925.0351
2169,32.356596,25.599,120,1380,91164.96,3335.7308,-37529.825,788.65402,73.800766,289.96139,0.000210528,0.10096533,713.99797,865.85052
2168,32.348456,16.6,120,1380,91114.759,2910.9731,-37619.497,788.26266,106.77952,289.93341,0.000145401,0.10022669,676.99053,898.19129
2182,32.440478,9.6,40,-200,43130.464,-34807.685,-46411.728,794.62622,159.60897,289.69035,9.72E-05,0.10052974,636.03046,967.76752
2183,32.446673,16.599,40,-200,42360.586,-35014.617,-46463.903,792.38385,128.63222,289.90542,0.000120743,0.1007732,662.9259,929.65996
2185,32.465454,1.6,40,0,38599.347,-28878.995,-45279.544,797.33508,167.32521,289.96111,9.39E-05,0.10237137,630.93153,978.97756
2181,32.435949,3.599,40,-200,42127.423,-34501.955,-46362.596,797.50476,188.44718,289.95777,8.25E-05,0.10139299,607.29655,998.52164
2173,32.381658,14.6,40,-550,49341.832,-45869.919,-48590.988,790.27314,99.108509,290.04736,0.000156849,0.10110121,687.16965,891.95156
2175,32.398495,1.601,40,-400,46150.895,-40941.463,-47624.416,800.38964,205.93675,289.76404,7.56E-05,0.10150066,586.80098,1012.7344
2165,32.333757,1.599,120,1380,90659.815,5035.3371,-37214.966,795.48945,202.86933,289.97428,7.68E-05,0.10300574,592.27247,1009.4447
2167,32.34226,9.6,120,1380,91074.959,3418.8651,-37516.504,789.69354,123.23736,289.9926,0.000126015,0.10061599,660.70567,915.28423
2189,32.491349,30.602,40,0,38632.65,-28872.663,-45266.593,791.80363,92.022451,289.95693,0.000168707,0.10049898,698.65771,888.77664
2170,32.367237,1.602,40,-550,48535.814,-44365.357,-48290.397,797.77397,202.60061,289.92231,7.70E-05,0.10273044,598.3884,1018.7025
2188,32.48182,21.6,40,0,38625.126,-28875.294,-45259.398,792.65085,119.96183,289.99551,0.000129482,0.10084429,669.89515,918.04424
2187,32.474512,13.601,40,0,38618.137,-28871.347,-45261.084,791.72845,119.99679,289.99512,0.000131049,0.10429747,672.44917,922.03568
2195,32.536855,1.599,40,400,31537.733,-17127.579,-42957.329,800.04677,205.60518,290.01808,7.56E-05,0.10178513,593.34251,1017.3747
2174,32.389243,20.601,40,-550,48373.985,-43860.507,-48197.312,790.61133,81.929357,289.96643,0.000189654,0.10112418,709.03502,878.88417
2177,32.406998,9.599,40,-400,46269.964,-41296.573,-47706.029,794.57842,140.98165,289.96636,0.000110337,0.10132682,653.52106,946.49914
2144,32.184756,25.599,120,-1000,107374.18,-65149.733,-50886.729,784.5587,82.819813,290.0166,0.000189241,0.10505012,703.17152,873.59616
2191,32.507352,3.6,40,200,35189.355,-23345.834,-44180.746,798.13981,195.02418,290.00972,7.97E-05,0.10111849,596.29487,997.88695
2184,32.454813,25.6,40,-200,42355.364,-34970.213,-46457.078,791.96931,99.955541,289.97532,0.000155637,0.10138178,688.67403,895.34618
2171,32.371211,3.599,40,-550,48879.782,-44485.824,-48310.091,794.56132,184.09045,289.96605,8.45E-05,0.10174124,603.73095,983.7236
2180,32.431975,1.599,40,-200,42150.283,-34626.533,-46383.523,800.11698,202.00267,289.93637,7.70E-05,0.10174369,595.60355,1012.952
2176,32.402469,3.6,40,-400,45633.216,-40097.62,-47465.095,796.39267,175.92013,290.00638,8.82E-05,0.099597644,612.51596,977.33253
2200,32.570334,1.599,40,550,28990.993,-12163.247,-41979.943,799.1603,194.77403,289.94468,7.99E-05,0.10157374,597.09895,999.92126
2198,32.551552,16.602,40,400,31760.288,-17422.413,-42997.457,792.0716,114.44811,289.98137,0.000135727,0.10080682,678.90922,915.46451
2197,32.545357,9.6,40,400,31584.974,-17016.322,-42930.357,793.19161,141.69865,289.97809,0.000109634,0.10100518,650.17448,944.16896
2178,32.413194,16.6,40,-400,46225.026,-41144.078,-47668.45,792.3846,110.34961,289.98375,0.000140765,0.10083562,680.83418,909.88299
2199,32.559693,25.6,40,400,31486.709,-17160.018,-42968.635,790.99793,71.773461,290.01208,0.000216336,0.10067955,717.13603,865.38922
2179,32.421335,25.6,40,-400,45742.5,-40149.137,-47474.592,791.20582,81.956572,289.87392,0.0001895,0.10047753,705.29889,874.59
2186,32.469427,5.599,40,0,38604.157,-28878.46,-45271.157,796.83101,182.26905,289.97547,8.53E-05,0.10056607,607.87336,984.79331
2192,32.51188,9.601,40,200,34991.757,-22844.849,-44098.269,795.22976,163.27171,289.98439,9.51E-05,0.10031768,631.34255,969.66755
2202,32.578836,8.6,40,550,29386.189,-13082.041,-42149.46,791.79597,142.81816,290.02881,0.000108804,0.1008902,647.8983,942.58655
2201,32.574308,3.599,40,550,29025.282,-12418.365,-42033.64,795.65623,181.71711,290.06302,8.55E-05,0.10100773,610.81212,987.61212
2196,32.540829,3.601,40,400,32006.361,-17929.607,-43100.738,797.38316,190.54143,289.89674,8.16E-05,0.10121261,603.01107,995.6152
2194,32.526214,25.602,40,200,35209.337,-23328.319,-44182.062,792.4324,98.929403,290.01125,0.000157069,0.10110342,690.71348,894.83197
2209,32.62443,25.6,65,-810,77884.949,-54358.905,-49819.218,789.95351,68.425044,289.92055,0.000226944,0.10026148,718.90957,860.86821
2203,32.584754,14.601,40,550,29470.105,-13226.519,-42183.791,790.76286,107.09121,290.02403,0.000145093,0.10091436,682.29824,902.93408
2211,32.639044,3.601,65,-600,73721.042,-48093.215,-48614.219,796.54704,184.4104,290.02692,8.45E-05,0.10204589,612.59294,994.50807
2205,32.60159,1.599,65,-810,77568.69,-53981.1,-49735.302,798.31259,197.72201,289.91488,7.87E-05,0.10117412,595.41485,1007.0296
2193,32.518075,16.6,40,200,35149.638,-23209.086,-44163.149,793.20341,130.22791,289.96957,0.00011935,0.10121762,658.06763,927.39702
2212,32.643574,9.599,65,-600,73696.085,-48247.684,-48632.515,793.25197,146.86259,290.01148,0.000106293,0.10286451,646.83026,951.79601
2190,32.503377,1.6,40,200,35213.202,-23347.149,-44178.649,800.60098,208.84327,290.00082,7.45E-05,0.10128282,586.60718,1019.4433
2214,32.65791,25.6,65,-600,73582.113,-48258.497,-48639.998,791.88778,75.666811,290.02279,0.000205101,0.10009384,712.36798,869.60171
2208,32.61629,16.599,65,-810,77379.355,-53372.926,-49622.318,790.6107,100.85341,290.06354,0.000154144,0.10032148,685.38237,894.84995
2210,32.635071,1.6,65,-600,74123.806,-48674.581,-48709.523,799.35557,198.62936,289.9953,7.84E-05,0.10211418,595.49594,1006.4839
2216,32.672524,3.6,65,-300,68112.434,-39008.319,-46812.435,797.72589,186.77345,290.0153,8.34E-05,0.10237001,612.77907,1000.1098
2206,32.605564,3.599,65,-810,77255.845,-53254.844,-49609.655,796.52642,179.76805,290.05822,8.64E-05,0.10100397,615.22411,986.8769
2223,32.718394,21.6,65,0,62989.692,-30538.598,-45145.674,792.24803,98.372743,289.93753,0.000161207,0.10697533,694.15698,899.21675
2221,32.706002,5.6,65,0,62993.556,-30540.736,-45147.031,794.35543,147.16383,290.06263,0.000105633,0.10127251,647.12773,953.59955
2207,32.610093,9.599,65,-810,81487.885,-54338.963,-49756.065,792.02352,138.44451,289.99189,0.000112717,0.10216057,647.55761,934.93734
2213,32.64977,16.599,65,-600,73325.061,-47816.84,-48550.819,792.07091,113.25805,290.05457,0.000138843,0.1018019,678.80501,915.2657
2217,32.677053,9.599,65,-300,69772.583,-39472.753,-46885.62,793.7708,156.49432,290.04281,9.94E-05,0.10180473,633.74787,957.80768
2222,32.711087,13.599,65,0,63021.761,-30532.102,-45155.912,792.51649,135.82783,290.07632,0.00011442,0.10114256,657.05381,938.19871
2204,32.592339,20.6,40,550,29407.816,-13074.887,-42158.3,789.54187,80.235469,290.02538,0.000193859,0.10109682,709.04643,875.05458
2230,32.773432,1.599,65,600,53321.686,-13901.297,-41879.5,795.07546,181.81794,290.05455,8.56E-05,0.10168124,610.72616,985.9304
2234,32.796272,25.599,65,600,53348.452,-13870.707,-41871.564,787.72438,86.180155,290.01494,0.000180334,0.1006022,702.62797,881.56394
2235,32.806913,1.6,65,810,49982.653,-7600.3223,-40631.167,796.13726,205.5825,290.03232,7.57E-05,0.10175461,585.17998,1008.9008
2242,32.848896,9.6,90,-1070,103998.74,-62614.212,-51005.757,788.94537,145.19718,289.88593,0.000107024,0.10046627,637.75219,938.21751
2215,32.66855,1.6,65,-300,68241.371,-39441.835,-46902.97,800.1374,199.20347,289.95482,7.81E-05,0.10180983,595.13888,1006.2349
2238,32.821611,16.6,65,810,45750.809,-6578.8228,-40487.717,786.4113,104.96347,290.03205,0.000148124,0.10033891,676.34847,893.75254
2229,32.762792,25.599,65,300,57615.126,-21290.048,-43330.529,788.99862,101.8419,289.93588,0.000152651,0.10096649,685.32915,897.43852
2233,32.788131,16.603,65,600,50384.429,-13371.161,-41829.545,786.98048,101.04413,289.97175,0.000153699,0.10048821,681.44633,890.66478
2236,32.810887,3.599,65,810,49839.614,-7375.095,-40568.837,793.0478,187.8796,289.92451,8.27E-05,0.1012693,598.20854,985.96318
2218,32.683248,16.602,65,-300,69688.132,-39413.342,-46872.627,792.16057,128.15364,290.0042,0.000121269,0.10115369,661.52763,926.70469
2225,32.739953,1.599,65,300,57824.237,-21965.525,-43471.184,798.76631,204.18228,290.01068,7.62E-05,0.10162606,587.69498,1009.1131
2224,32.727923,30.599,65,0,62994.173,-30538.27,-45153.815,790.71065,93.406491,290.02318,0.000166438,0.10141933,693.46887,887.35942
2219,32.691389,25.6,65,-300,69727.603,-39434.64,-46867.077,792.15009,98.334776,289.93985,0.000158481,0.10195075,690.82428,894.73128
2240,32.840392,1.599,90,-1070,103970.21,-62721.029,-51019.695,794.63133,189.36678,289.87586,8.21E-05,0.10177873,598.22733,988.53025
2243,32.855092,16.601,90,-1070,103756.57,-62246.89,-50938.698,786.48007,107.37723,289.91517,0.000144656,0.1006985,677.07308,899.81581
2241,32.844366,3.6,90,-1070,103864.17,-62441.241,-50976.524,793.2352,188.79727,289.9551,8.23E-05,0.10144896,598.42317,988.60713
2227,32.748456,9.599,65,300,56341.669,-21662.303,-43409.635,791.21872,138.43871,289.93257,0.000112183,0.10084702,654.16329,940.69529
2220,32.702029,1.599,65,0,62990.226,-30539.914,-45147.606,799.32853,200.13344,289.94614,7.77E-05,0.10185331,592.07503,1007.0967
2228,32.754652,16.599,65,300,57596.377,-21244.329,-43323.005,789.79963,114.19614,290.05676,0.000136791,0.10194044,676.82016,912.89701
2246,32.877847,3.6,90,-700,99191.223,-52543.015,-49048.846,792.75128,187.72989,290.13307,8.30E-05,0.10152663,606.69859,996.2307
2226,32.743926,3.6,65,300,56402.642,-21629.699,-43432.577,793.97407,168.92959,290.09255,9.27E-05,0.10179962,617.57111,968.45919
2231,32.777406,3.6,65,600,49926.572,-12892.543,-41715.204,792.98351,168.75106,289.97843,9.29E-05,0.10524906,618.2444,964.7455
2249,32.896711,25.6,90,-700,101622.55,-53179.516,-49122.359,785.62305,90.009794,289.94241,0.00017257,0.10060946,695.69886,882.10922
2239,32.829752,25.599,65,810,50309.353,-8138.1048,-40737.079,785.94151,70.690199,289.96793,0.000219677,0.10061619,712.99874,859.28409
2245,32.873873,1.599,90,-700,99571.294,-53488.661,-49224.9,795.3786,207.71844,290.00953,7.50E-05,0.10228405,582.07333,1011.3408
2232,32.781935,9.6,65,600,52442.317,-12074.398,-41499.104,790.49717,149.8029,289.87495,0.000103721,0.10095066,636.26817,946.65102
2237,32.815416,9.6,65,810,50147.319,-8175.9305,-40735.476,788.85908,127.68326,290.01782,0.000122052,0.10041647,654.84322,919.46991
2250,32.907352,1.599,90,-300,92241.885,-40935.336,-46756.642,794.66989,207.49738,289.98858,7.50E-05,0.10215927,580.39565,1007.3316
2252,32.915855,9.599,90,-300,93633.232,-41044.496,-46744.719,788.0598,135.79922,290.06127,0.000114524,0.10110943,648.61778,928.96807
2258,32.957196,21.6,90,0,87190.119,-32185.58,-45039.227,785.33143,112.7524,289.96285,0.000137838,0.10079391,667.35479,901.14016
2254,32.930191,25.6,90,-300,92267.582,-41366.016,-46838.42,786.14733,106.16248,289.97878,0.000146265,0.10038729,680.21911,900.31624
2253,32.92205,16.6,90,-300,92203.237,-41134.086,-46796.647,786.92323,126.41838,290.10548,0.000122802,0.099707701,654.95807,916.82981
2260,32.978754,1.601,90,300,80854.578,-23494.793,-43354.705,793.73431,195.38828,290.02098,7.97E-05,0.1022133,595.42102,998.7608
2259,32.966725,30.599,90,0,87187.118,-32210.701,-45032.073,785.43158,96.274387,290.0614,0.000161443,0.10061089,685.58112,884.90373
2262,32.987257,9.599,90,300,82113.24,-23339.379,-43285.138,788.31211,167.26975,289.95945,9.33E-05,0.10163955,622.53421,969.44559
2255,32.940831,1.599,90,0,87205.826,-32186.814,-45030.141,794.72369,198.0698,289.94141,7.86E-05,0.10207313,589.48748,998.08828
2248,32.888571,16.6,90,-700,101437.32,-52818.362,-49037.374,787.67396,122.3798,290.05585,0.000127628,0.10071572,665.53161,920.76132
2267,33.020735,9.601,90,700,72346.069,-11410.476,-40994.294,787.75893,156.80416,289.98749,9.91E-05,0.1010081,628.68961,953.51241
2244,32.863233,25.6,90,-1070,104503.11,-63754.127,-51244.101,784.59684,70.021729,290.0239,0.000221982,0.10110278,713.47438,858.39431
2271,33.049685,3.601,90,1070,65645.206,-1677.4824,-39099.306,789.85984,181.01305,289.9944,8.59E-05,0.10151243,601.17064,975.70815
2266,33.016206,3.601,90,700,76052.441,-12447.681,-41136.388,790.47586,192.81881,289.98509,8.06E-05,0.10135,590.96628,989.02362
2247,32.882376,9.6,90,-700,98652.2,-51730.377,-48886.482,788.95544,151.27156,290.03194,0.000102993,0.10182022,637.11535,951.85435
2265,33.012233,1.599,90,700,75671.837,-11593.15,-40961.073,792.3475,207.59063,289.8661,7.53E-05,0.1032492,576.70172,1005.874
2257,32.949889,13.599,90,0,87199.823,-32191.213,-45035.239,788.17775,151.46786,290.01269,0.000103156,0.10150821,638.31264,952.65706
2276,33.083164,3.599,120,-1380,107374.18,-75176.233,-52904.491,789.08974,183.92084,289.97937,8.48E-05,0.10217903,601.64228,983.36782
2251,32.911326,3.6,90,-300,93733.019,-41264.297,-46791.179,790.21658,162.41357,289.94504,9.59E-05,0.10229769,621.62143,956.72201
2256,32.944804,5.599,90,0,87188.598,-32200.34,-45046.587,791.30266,184.79919,289.911,8.42E-05,0.10179482,608.46521,991.10045
2274,33.06855,25.6,90,1070,70147.642,-1031.0751,-38882.383,780.90116,70.519976,290.0169,0.000220117,0.10046491,706.74119,852.80427
2282,33.121173,9.6,120,-1000,107374.18,-62331.173,-50408.643,786.68609,151.07071,289.99045,0.000102913,0.10133419,632.22926,943.4071
2273,33.06041,16.599,90,1070,70118.45,-827.35095,-38839.87,783.23845,96.39063,290.00113,0.000161178,0.10092391,682.48029,881.13587
2278,33.093889,16.6,120,-1380,107374.18,-73764.093,-52610.149,785.2739,96.124809,289.98346,0.00016204,0.10215756,685.76527,884.80038
2268,33.026931,16.599,90,700,72425.997,-11368.374,-40987.921,784.7023,123.41685,289.91678,0.000126115,0.10141243,658.51751,912.6239
2270,33.045712,1.599,90,1070,70581.695,-1780.9692,-39021.475,792.35977,203.63316,289.9209,7.66E-05,0.10249883,584.77856,1003.9588
2263,32.993453,16.599,90,300,82175.119,-23403.148,-43293.32,785.84281,128.09247,290.00078,0.000121796,0.10170518,657.04938,923.46577
2283,33.127368,16.6,120,-1000,107374.18,-63931.164,-50618.453,784.05918,119.52329,289.95127,0.000129907,0.10024676,660.46599,907.28149
2280,33.11267,1.599,120,-1000,107374.18,-64331.174,-50789.163,794.59988,202.44516,289.96083,7.68E-05,0.10100651,588.18645,1008.0358
2281,33.116643,3.599,120,-1000,107374.18,-62980.133,-50520.147,792.3806,190.80039,289.99413,8.17E-05,0.10270429,600.92155,994.90673
2261,32.982728,3.6,90,300,82085.2,-23095.321,-43235.677,790.74459,182.55726,290.13591,8.53E-05,0.10067189,600.73991,979.14898
2275,33.07919,1.601,120,-1380,107374.18,-73532.569,-52436.314,790.40709,183.456,289.98238,8.48E-05,0.10202732,602.03457,981.23816
2279,33.102029,25.6,120,-1380,107374.18,-73851.873,-52653.895,785.35032,65.760075,289.98454,0.000236174,0.1006956,720.08721,855.77137
2269,33.035071,25.6,90,700,72155.788,-11451.262,-41000.955,782.83984,90.855896,289.97734,0.000170988,0.10075062,691.23916,878.58912
2264,33.001593,25.599,90,300,82281.402,-23482.706,-43322.759,783.24624,99.927732,289.96664,0.000155478,0.10094714,681.18173,888.75767
2272,33.054214,9.599,90,1070,69789.199,-18.70375,-38697.119,785.25362,138.72763,289.99417,0.000112005,0.10109195,645.25439,933.77591
2277,33.087693,9.6,120,-1380,107374.18,-74430.61,-52750.721,785.03187,128.4869,289.94547,0.000120949,0.1008144,656.9582,922.85998


==> anc/data_He-4_5mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
6,12.390287,3.599,15,-200,17992.799,-33088.465,-46507.197,814.97296,235.4871,289.86712,7.13E-05,0.15076877,576.62006,1061.7032
27,12.542067,9.6,15,200,11382.309,-21638.168,-44243.488,826.85646,210.00243,289.73793,7.97E-05,0.14920945,619.8745,1053.0043
31,12.571016,3.601,15,290,8614.1694,-18854.937,-43730.373,830.98738,246.82843,289.88048,6.79E-05,0.14923478,581.45552,1089.9384
28,12.548262,16.6,15,200,11430.373,-21652.887,-44254.876,820.9104,166.53823,289.84327,0.00010111,0.15144827,651.63159,993.2472
30,12.567042,1.602,15,290,10138.914,-19227.849,-43763.141,830.90778,274.62816,289.83173,6.11E-05,0.15095279,551.95427,1119.3892
0,12.352835,1.599,15,-290,21129.33,-35685.613,-46987.585,829.74783,280.56566,289.8338,5.99E-05,0.15150437,547.70625,1122.9705
21,12.499614,5.601,15,100,12925.72,-24403.761,-44796.813,826.09622,246.39157,289.94767,6.80E-05,0.14966671,573.97615,1079.5188
29,12.556403,25.602,15,200,11456.275,-21714.354,-44264.662,814.92109,120.0922,289.92771,0.000139076,0.14813702,690.5787,936.98696
25,12.533563,1.602,15,200,11303.78,-21519.716,-44228.522,840.96048,282.19778,289.82965,5.94E-05,0.15021013,556.07484,1142.8444
3,12.367533,16.6,15,-290,19671.602,-35596.23,-46983.515,802.34101,125.2871,289.76194,0.000133211,0.1472609,672.70283,931.23656
13,12.436157,21.6,15,-100,16254.667,-30153.228,-45921.308,802.03704,140.28859,289.87807,0.000118994,0.14777419,662.3081,950.99493
7,12.394816,9.601,15,-200,17853.46,-32803.456,-46452.227,809.57622,188.92243,289.822,8.87E-05,0.1493432,615.02705,1004.4073
19,12.48361,30.599,15,0,14571.342,-27230.575,-45351.66,804.23369,120.46853,289.97041,0.000138982,0.14880163,679.07694,926.3473
8,12.401013,16.599,15,-200,17898.687,-32864.553,-46462.711,803.73969,146.93971,289.87699,0.000113699,0.14727861,650.51888,954.16799
4,12.375674,25.6,15,-290,19667.449,-35686.765,-47001.811,797.31922,82.632765,289.86394,0.000201334,0.14532304,714.20462,886.0277
18,12.474081,21.6,15,0,14560.94,-27216.226,-45366.873,802.3835,158.02761,289.81828,0.000105669,0.14854208,645.93985,973.05005
16,12.461689,5.599,15,0,14565.833,-27226.463,-45343.725,811.73624,236.02295,289.82573,7.08E-05,0.14844762,577.28584,1065.6839
9,12.409153,25.599,15,-200,17907.65,-32867.883,-46456.996,798.95358,105.53247,289.8276,0.000158136,0.14751212,692.48741,910.92673
2,12.361337,9.6,15,-290,19721.721,-35664.193,-47006.334,808.17106,173.0586,289.87558,9.63E-05,0.1471466,636.11672,995.70146
14,12.445686,30.599,15,-100,16307.829,-30280.767,-45953.954,795.71713,108.8206,289.87884,0.000153119,0.14561643,689.71534,915.97153
17,12.466774,13.6,15,0,14566.45,-27236.947,-45351.084,806.46813,173.8125,289.99344,9.61E-05,0.14744233,634.51553,993.30265
12,12.42885,13.599,15,-100,16253.927,-30173.498,-45931.711,806.20037,182.17681,289.84986,9.18E-05,0.1486105,619.87051,997.06888
26,12.537537,3.604,15,200,11394.274,-21574.07,-44252.245,834.23879,248.69116,289.86555,6.74E-05,0.15092003,594.00016,1109.2019
23,12.512006,21.599,15,100,12979.293,-24430.28,-44787.768,820.81273,154.1318,289.80701,0.000109283,0.14694975,546.50591,1100.2416
10,12.419791,1.599,15,-100,16146.165,-29995.882,-45894.625,819.40978,272.67298,289.87326,6.16E-05,0.15227064,550.92893,1118.3236
11,12.423765,5.6,15,-100,16294.302,-30230.524,-45935.452,814.21451,233.76897,289.92289,7.18E-05,0.14860627,577.49829,1065.7441
20,12.49564,1.599,15,100,12879.589,-24308.004,-44773.254,827.11705,262.80976,290.0788,6.67E-05,0.1454602,551.3009,1127.0526
22,12.504699,13.6,15,100,12919.512,-24369.265,-44791.55,821.42647,194.88835,289.83442,8.67E-05,0.15257817,622.2084,1025.8724
1,12.356808,3.6,15,-290,19709.016,-35906.36,-47063.36,819.43468,249.20552,289.88606,6.72E-05,0.14998979,567.76086,1084.5826
5,12.386314,1.599,15,-200,18096.203,-33166.994,-46515.749,816.21072,252.25959,289.91237,6.64E-05,0.14926043,563.18957,1088.2145
15,12.457716,1.599,15,0,14580.922,-27227.902,-45345.945,817.66278,270.80018,289.83562,6.20E-05,0.15156593,545.65308,1107.2358
24,12.521534,30.603,15,100,12945.414,-24493.761,-44806.187,817.97213,116.55689,289.89397,0.000142833,0.14579197,701.11128,942.16144
32,12.575545,9.602,15,290,8601.1771,-18948.597,-43740.035,820.59215,191.04236,289.83972,8.74E-05,0.14801041,632.57768,1025.8062
36,12.604496,3.6,25,-400,30893.256,-39023.163,-47506.457,832.62643,248.24756,289.85727,6.73E-05,0.14776507,583.75614,1094.3146
33,12.581742,16.601,15,290,10100.636,-19180.485,-43768.404,816.4473,140.58472,289.74987,0.000118826,0.14714605,669.166,959.8542
35,12.600523,1.601,25,-400,31047.766,-39277.253,-47551.478,836.24265,273.03614,289.88234,6.14E-05,0.15027552,563.45711,1124.8863
34,12.589882,25.6,15,290,9792.4388,-18470.308,-43618.416,815.75769,96.8606,289.90531,0.000172988,0.14859817,716.30606,916.69394
40,12.628723,1.6,25,-300,29331.752,-36680.513,-47024.013,836.80715,274.47042,289.81546,6.11E-05,0.15069838,570.59166,1139.5194
38,12.614388,10.6,25,-400,32953.197,-39403.804,-47517.722,824.90068,182.22191,289.79353,9.17E-05,0.14810781,635.99653,1010.1954
39,12.620861,15.601,25,-400,31221.394,-39776.841,-47632.597,822.22865,162.99815,289.76606,0.000102515,0.14731509,658.8656,995.95258
42,12.637226,8.599,25,-300,29142.501,-36347.893,-46965.753,828.97565,221.37596,289.83593,7.57E-05,0.1501581,604.51072,1058.9438
43,12.643144,14.6,25,-300,30743.022,-36685.899,-47000.66,822.6981,178.94368,289.89629,9.32E-05,0.14682611,637.10045,1005.0511
41,12.632697,3.602,25,-300,29125.602,-36397.766,-46974.839,835.81439,256.66644,289.78653,6.51E-05,0.14809011,583.32937,1114.9737
64,12.786872,20.601,25,300,19516.64,-19213.089,-43592.185,820.16306,148.10713,289.78345,0.000112125,0.14407968,663.843,968.78326
37,12.609026,6.599,25,-400,33147.465,-39906.024,-47605.256,830.60332,231.93159,289.80664,7.19E-05,0.14739199,592.34537,1071.0486
69,12.816462,15.599,25,400,18301.325,-16570.143,-43061.761,818.11367,154.36405,289.78696,0.000108052,0.14707445,663.44229,981.28498
44,12.650729,20.601,25,-300,30670.619,-36771.994,-47046.503,819.84432,143.18066,289.83355,0.000116846,0.14894217,676.2143,971.45237
52,12.702518,13.6,25,0,24306.483,-27913.781,-45309.928,829.15271,211.62878,289.70354,7.97E-05,0.14963043,621.12126,1062.7777
45,12.659981,1.6,25,-150,26635.272,-32136.53,-46138.437,840.83943,283.34813,289.81126,5.91E-05,0.14980234,551.71661,1137.2127
66,12.800097,3.599,25,400,18056.856,-16222.311,-42995.36,832.89481,244.62093,289.86194,6.82E-05,0.14711844,592.40128,1099.9219
50,12.69346,1.6,25,0,24302.536,-27912.877,-45309.065,842.32701,286.63571,289.93733,5.83E-05,0.1492697,557.75008,1154.1691
63,12.779286,14.599,25,300,18324.144,-19378.618,-43641.235,825.8495,175.89554,289.8068,9.41E-05,0.1424372,641.66359,1005.7202
70,12.824325,1.6,40,-550,47728.15,-44511.48,-48331.676,836.76411,264.90715,289.92966,6.31E-05,0.14649675,577.46047,1126.3274
53,12.709826,21.601,25,0,24317.831,-27905.024,-45307.503,823.74003,165.75131,289.83297,0.000100441,0.14554033,659.67233,1002.6711
68,12.809988,10.6,25,400,16184.978,-16081.986,-42995.483,821.25783,195.091,289.865,8.54E-05,0.14665062,629.4945,1035.1722
65,12.796123,1.599,25,400,16186.541,-16376.163,-43058.965,836.59091,272.87004,289.80802,6.13E-05,0.1491366,557.61205,1120.0748
57,12.739888,9.6,25,150,21940.526,-23635.94,-44460.451,835.35522,222.89491,289.8409,7.48E-05,0.14682399,605.77644,1065.6175
67,12.804626,6.599,25,400,16053.781,-15842.78,-42953.423,829.22438,217.33887,289.84364,7.69E-05,0.14871044,614.03151,1064.423
60,12.764864,1.601,25,300,19579.175,-19106.026,-43571.792,839.48958,253.10857,289.90702,6.60E-05,0.14777778,579.05696,1103.8824
46,12.663954,3.6,25,-150,26696.204,-32175.466,-46170.26,838.28397,269.97358,289.85402,6.20E-05,0.15018137,567.90609,1127.9323
61,12.768838,3.6,25,300,19646.398,-19346.342,-43587.745,842.26176,251.68946,289.80345,6.61E-05,0.14560572,595.97826,1118.143
47,12.668484,9.599,25,-150,27474.715,-32364.184,-46172.809,831.59187,224.85112,289.85834,7.42E-05,0.14687996,602.88612,1069.2452
62,12.773368,8.6,25,300,19611.738,-19235.291,-43582.646,834.08884,215.78748,289.83257,7.73E-05,0.14721511,611.61559,1056.6975
51,12.697434,5.601,25,0,24302.577,-27897.541,-45309.106,834.72362,236.5364,289.84608,7.10E-05,0.15017814,595.40221,1084.1836
48,12.674679,16.6,25,-150,26846.027,-32478.483,-46221.201,824.67747,191.37712,289.8517,8.71E-05,0.14643509,627.9418,1025.2703
71,12.828299,3.6,40,-550,50569.281,-45045.974,-48375.751,831.97234,258.32269,289.87359,6.49E-05,0.14934361,568.88439,1105.257
49,12.68282,25.6,25,-150,27480.43,-32396.335,-46180.045,820.98669,143.04703,289.79007,0.000116403,0.14464386,675.638,970.41251
54,12.719356,30.599,25,0,24298.342,-27895.855,-45320.454,822.219,124.12452,289.75874,0.000133957,0.14525914,695.9941,953.12711
58,12.746084,16.6,25,150,21084.021,-23338.926,-44418.185,827.59319,180.18409,289.83541,9.24E-05,0.14546793,647.60737,1020.7159
56,12.735358,3.599,25,150,21944.268,-23616.822,-44438.989,841.45613,264.90732,289.78585,6.36E-05,0.15269148,570.95629,1115.175
59,12.754224,25.599,25,150,21877.209,-23587.671,-44451.365,823.31156,138.40472,289.83924,0.000120519,0.1465597,684.03565,970.27748
75,12.855583,1.6,40,-400,45196.041,-40233.793,-47468.631,831.88998,278.51297,289.81573,6.02E-05,0.14980851,545.50111,1120.3474
55,12.731385,1.6,25,150,21858.214,-23426.46,-44413.909,843.92813,280.52874,289.9082,6.03E-05,0.15383607,570.40896,1149.1769
73,12.838747,14.599,40,-550,50695.175,-45460.372,-48463.655,815.8535,163.55283,289.98732,0.000101599,0.1440369,649.2336,989.31186
77,12.864085,9.6,40,-400,46887.266,-40169.818,-47450.91,820.07263,191.78248,289.78948,8.69E-05,0.14686868,625.3551,1018.857
86,12.926514,5.6,40,0,38859.358,-28928.004,-45244.021,827.92516,239.02428,289.85584,6.96E-05,0.14586899,582.19519,1077.2695
81,12.893036,3.599,40,-200,42973.98,-34801.806,-46388.169,829.72451,245.04034,289.8736,6.82E-05,0.14785528,583.98671,1086.2153
84,12.911901,25.599,40,-200,42855.117,-34557.789,-46329.334,812.13926,132.23602,289.83628,0.000125919,0.14604819,680.13899,953.95192
74,12.846331,20.599,40,-550,50674.371,-45403.839,-48443.509,809.12043,130.78158,289.90869,0.000129732,0.14904785,671.82043,944.78563
87,12.931599,13.6,40,0,38887.357,-28930.183,-45235.757,821.85288,203.03922,289.79863,8.20E-05,0.14549377,611.50162,1030.3368
89,12.948435,30.599,40,0,38874.406,-28930.964,-45241.842,807.08429,127.66281,289.84089,0.000131676,0.14703235,674.01429,939.34935
76,12.859556,3.599,40,-400,47207.798,-40481.387,-47487.708,828.22948,232.48199,289.83075,7.18E-05,0.14779044,591.42121,1069.801
94,12.983303,25.599,40,200,34701.897,-22894.31,-44066.488,809.22858,142.89086,289.87928,0.00011623,0.14430005,662.34783,958.27843
97,13.002445,9.599,40,400,30974.829,-17556.982,-43019.33,818.13029,211.30115,289.89078,7.88E-05,0.14563719,608.08024,1042.7076
72,12.832828,8.601,40,-550,50680.662,-45350.39,-48430.969,824.92399,205.20053,289.85825,8.10E-05,0.14506633,621.49603,1046.4333
103,13.041842,14.599,40,550,30877.469,-13178.743,-42115.705,814.40654,177.22622,289.81591,9.39E-05,0.14469226,639.79432,1006.1047
91,12.964437,3.599,40,200,34644.459,-22791.81,-44036.186,826.79411,263.87257,289.84186,6.32E-05,0.14726652,554.51817,1096.5525
88,12.938906,21.599,40,0,38849.778,-28900.251,-45252.203,814.07042,161.6484,289.85873,0.000102794,0.14442985,647.03684,979.56922
85,12.922541,1.599,40,0,38878.805,-28916.82,-45232.262,833.00207,269.78492,289.8505,6.20E-05,0.1489737,566.89577,1124.4982
79,12.878421,25.6,40,-400,45406.755,-40707.519,-47559.125,811.95489,125.98177,289.83615,0.000132181,0.14621183,679.71007,939.21923
96,12.997916,3.599,40,400,30852.1,-17080.337,-42931.056,824.29176,255.40006,289.87878,6.54E-05,0.1477394,564.84373,1088.8633
83,12.90376,16.6,40,-200,42064.846,-34758.019,-46391.212,816.80832,173.84917,289.85,9.59E-05,0.14697795,647.27928,1006.9732
78,12.870281,16.599,40,-400,45479.775,-40854.834,-47587.741,814.89247,157.94195,289.97167,0.000105593,0.14673264,649.50742,974.11884
95,12.993943,1.6,40,400,33055.696,-17706.6,-43014.725,830.53256,280.98759,289.93951,6.10E-05,0.15627768,539.62558,1119.334
82,12.897565,9.599,40,-200,42905.647,-34542.577,-46334.514,823.05415,211.19809,289.88879,7.91E-05,0.14749142,616.53025,1052.1263
99,13.016782,25.599,40,400,30991.151,-17332.701,-42975.46,804.91571,123.99105,289.85183,0.000133713,0.14319309,675.29893,930.0445
92,12.968966,9.599,40,200,34787.745,-23001.167,-44087.374,817.89495,210.5765,289.82001,7.91E-05,0.14624078,604.69941,1040.0077
80,12.889061,1.6,40,-200,43001.404,-34849.582,-46387.553,834.20886,285.16662,289.81975,5.87E-05,0.14938707,554.04878,1141.3351
106,13.062651,3.599,65,-810,80278.929,-54484.347,-49763.754,825.85522,247.07583,289.78874,6.77E-05,0.14902882,576.6934,1088.3571
98,13.008641,16.6,40,400,31179.992,-17757.089,-43064.598,811.11746,170.7159,289.86307,9.73E-05,0.14394289,643.13926,997.18397
107,13.067181,9.599,65,-810,79720.625,-54189.84,-49724.941,819.85026,215.10137,289.85549,7.71E-05,0.14322446,602.8763,1047.1439
108,13.073376,16.602,65,-810,79564.798,-53702.709,-49616.644,810.81839,169.23932,289.73649,9.82E-05,0.14549557,639.97946,990.02054
93,12.975162,16.599,40,200,34840.947,-23087.427,-44088.114,812.60457,176.0359,289.84143,9.45E-05,0.14575193,630.29057,993.3761
105,13.058678,1.599,65,-810,80377.646,-55218.414,-49914.276,828.89805,279.44628,289.82113,5.99E-05,0.14881759,544.30043,1122.9319
109,13.081517,25.6,65,-810,80015.915,-54260.763,-49722.022,806.43875,123.40517,289.78606,0.000134922,0.14566374,678.81558,933.25513
90,12.960464,1.599,40,200,35712.296,-22992.287,-44066.775,826.18858,272.15583,289.92051,6.14E-05,0.14800826,548.05359,1109.5121
101,13.031396,3.6,40,550,28244.511,-13188.282,-42170.182,824.54656,248.28654,289.81082,6.71E-05,0.14686088,580.80797,1095.1112
100,13.027422,1.6,40,550,27956.007,-12686.68,-42074.754,824.986,270.46399,289.90736,6.16E-05,0.14640873,557.84969,1117.817
104,13.049427,20.6,40,550,27731.273,-12291.032,-42000.994,809.73279,142.71323,289.91756,0.000116377,0.14411472,669.0526,964.12921
115,13.125636,1.599,65,-300,69069.102,-39289.915,-46814.614,827.00614,258.70171,289.74683,6.45E-05,0.14739351,564.24019,1095.6992
112,13.10066,9.601,65,-600,74901.708,-47400.263,-48393.431,818.71093,203.80108,289.86643,8.20E-05,0.14723917,616.534,1039.3852
102,13.035924,8.6,40,550,30788.866,-12914.95,-42067.765,818.69644,206.73044,289.85993,8.05E-05,0.14597767,608.32728,1037.5212
111,13.096131,3.599,65,-600,75402.902,-48268.405,-48563.853,824.88571,243.10477,289.79428,6.87E-05,0.14832389,576.95609,1080.7409
114,13.114996,25.6,65,-600,74864.005,-47677.871,-48452.76,809.06863,140.8626,289.77978,0.000118792,0.14682994,667.67588,958.90998
117,13.13414,9.599,65,-300,68933.422,-39089.439,-46782.956,816.54497,207.1578,289.8882,8.05E-05,0.14764591,604.76323,1031.6913
128,13.211736,16.599,65,300,57335.872,-22026.745,-43457.163,808.83812,173.5853,289.74896,9.60E-05,0.14585268,636.23483,995.15911
119,13.148475,25.6,65,-300,67577.279,-39356.439,-46872.216,810.76576,136.47239,289.84495,0.000121913,0.14511125,673.92384,955.10647
132,13.239019,9.601,65,600,50999.18,-12260.031,-41542.727,814.38398,209.74633,289.85001,7.97E-05,0.14800733,603.22277,1035.2722
130,13.230517,1.599,65,600,51520.56,-13121.47,-41697.812,820.3117,263.71241,289.78087,6.31E-05,0.14680292,548.55081,1092.5906
133,13.245215,16.599,65,600,51012.665,-12280.301,-41552.101,808.17954,151.41764,289.84701,0.000110351,0.14723144,656.89057,969.56398
113,13.106856,16.599,65,-600,75012.801,-47667.428,-48460.613,813.31887,162.77483,289.84806,0.000101473,0.14134036,646.83562,984.2957
136,13.267969,3.599,65,810,51594.856,-7093.5815,-40464.857,820.91675,246.23504,289.87596,6.80E-05,0.14887742,566.48602,1073.7968
110,13.092157,1.6,65,-600,75549.231,-48440.06,-48600.198,828.03856,285.85604,289.8548,5.85E-05,0.14939758,547.19124,1136.9805
135,13.263996,1.599,65,810,51278.106,-6782.013,-40413.052,819.59463,239.23768,289.87588,7.01E-05,0.15047137,582.94011,1074.1609
116,13.12961,3.6,65,-300,68897.611,-39019.584,-46777.611,829.52925,246.84395,289.82185,6.86E-05,0.15151967,587.49794,1097.9263
123,13.17548,21.6,65,0,63108.72,-30588.964,-45131.243,807.49752,154.5506,289.87069,0.000107628,0.14515287,652.19797,970.90304
120,13.159116,1.599,65,0,63106.623,-30586.127,-45124.582,823.86522,259.6156,289.80802,6.47E-05,0.14955037,572.18756,1108.8528
121,13.163089,5.599,65,0,63116.367,-30587.032,-45115.413,819.7161,252.95677,289.85974,6.62E-05,0.14942468,566.40211,1086.6585
122,13.168174,13.599,65,0,63110.611,-30585.428,-45140.082,814.25238,205.11746,289.82864,8.14E-05,0.14747508,601.66465,1024.0828
129,13.219877,25.6,65,300,57249.407,-21839.097,-43401.987,804.96731,145.07467,289.91745,0.00011505,0.14758599,658.70279,957.1558
127,13.205541,9.599,65,300,57189.585,-21815.168,-43411.361,815.2041,210.60588,289.85284,7.92E-05,0.14661017,602.02528,1034.0353
144,13.320313,25.601,90,-1070,104095.12,-62007.106,-50808.857,799.22389,116.3404,289.94096,0.000143689,0.14843084,683.10387,923.18906
142,13.305977,9.6,90,-1070,104568.44,-62952.259,-50996.259,806.7292,197.70756,289.95053,8.44E-05,0.14703389,606.08306,1011.826
124,13.185009,30.599,65,0,63105.225,-30586.991,-45116.565,802.98331,122.0644,289.85082,0.000136929,0.14617987,678.59324,930.94212
134,13.253355,25.599,65,600,54543.667,-13467.576,-41746.698,799.49207,112.72966,289.83436,0.000147315,0.14619554,683.93129,917.50305
126,13.201012,3.599,65,300,57060.278,-21603.097,-43373.083,825.10236,272.03141,289.86255,6.16E-05,0.15071428,558.01604,1120.6001
141,13.301448,3.6,90,-1070,105078.56,-64077.414,-51217.088,816.1076,256.38137,289.93292,6.53E-05,0.15045504,557.38251,1088.9609
118,13.140335,16.6,65,-300,67732.365,-39361.167,-46867.2,813.41185,173.32227,289.86922,9.59E-05,0.14497033,635.50716,993.98779
145,13.330954,1.6,90,-700,100886.91,-53247.027,-49129.225,817.62105,261.2584,289.95733,6.41E-05,0.15030247,559.94502,1097.8429
131,13.23449,3.599,65,600,54240.978,-13030.648,-41652.668,819.01283,229.95183,289.85436,7.29E-05,0.15008962,590.61472,1065.4156
147,13.339456,9.599,90,-700,97526.416,-52671.87,-49078.777,811.44592,192.91953,290.01435,8.66E-05,0.14705305,613.3347,1011.4128
140,13.297475,1.6,90,-1070,102760.34,-62652.655,-51028.247,817.29604,261.26231,289.93116,6.39E-05,0.14836811,560.66265,1101.4081
125,13.197038,1.6,65,300,58735.553,-21962.113,-43432.659,823.91923,272.09534,289.89139,6.37E-05,0.15664736,555.29706,1124.2585
148,13.345652,16.6,90,-700,101189.19,-53569.903,-49192.913,805.12222,157.82539,289.94966,0.000105446,0.14682813,639.9217,965.21971
146,13.334927,3.599,90,-700,100396.24,-52186.548,-48930.517,815.91978,231.80973,289.94042,7.23E-05,0.14959839,588.2885,1069.2064
155,13.397912,1.6,90,0,87167.136,-32247.129,-45031.868,820.20755,260.93469,290.02917,6.40E-05,0.14876878,554.8384,1093.4444
137,13.272498,9.599,65,810,47050.741,-6106.4954,-40339.374,810.98641,199.0726,289.88663,8.41E-05,0.1493982,611.97586,1022.5999
139,13.286835,25.599,65,810,47293.977,-6091.8585,-40347.186,797.6085,102.98511,289.87414,0.000162311,0.14807889,696.72796,909.59527
149,13.353792,25.6,90,-700,97042.035,-52142.802,-48991.079,801.10753,120.26817,289.95796,0.000139368,0.14688196,676.32889,925.83272
138,13.278694,16.6,65,810,47677.91,-6689.381,-40455.071,804.90309,155.23086,289.88403,0.00010717,0.14554822,649.41047,969.73095
150,13.364433,1.599,90,-300,93036.195,-40884.559,-46713.183,818.8973,254.98078,289.89887,6.60E-05,0.15083844,566.1209,1097.5559
153,13.379132,16.599,90,-300,91504.892,-41005.849,-46771.073,808.00083,170.25534,289.91828,9.79E-05,0.1472303,639.89256,992.35997
151,13.368407,3.601,90,-300,92844.268,-40773.014,-46687.898,820.53994,240.63534,289.94496,6.95E-05,0.1479735,581.89345,1080.4197
143,13.312174,16.6,90,-1070,104918.37,-63624.285,-51148.714,802.29307,162.32833,290.00648,0.000102288,0.144233,631.19391,966.8768
163,13.450534,16.6,90,300,81292.538,-23121.593,-43244.846,808.8437,175.15643,289.92388,9.54E-05,0.14759897,627.61979,989.69334
168,13.484014,16.6,90,700,73601.398,-11255.062,-40911.982,808.8308,175.64899,289.9288,9.50E-05,0.14740257,629.6504,991.87485
156,13.401886,5.6,90,0,87157.721,-32257.12,-45019.821,816.45572,235.70581,289.92258,7.09E-05,0.1479415,576.53045,1064.015
164,13.458675,25.599,90,300,81178.278,-23015.599,-43212.694,803.60526,134.82301,289.85516,0.000124176,0.14781732,668.08265,945.05876
170,13.502795,1.601,90,1070,68147.72,-2683.3169,-39233.875,819.56801,252.9124,289.91732,6.63E-05,0.15055382,562.50241,1082.134
158,13.414278,21.599,90,0,87148.799,-32258.23,-45023.686,803.92213,153.48254,289.9195,0.00010852,0.14646841,649.29905,964.98378
159,13.423807,30.6,90,0,87145.139,-32262.054,-45024.302,801.05249,120.63975,289.96409,0.000138188,0.14658098,676.80534,923.6593
176,13.540248,3.599,120,-1380,107374.18,-75331.482,-52814.614,829.94103,238.05766,289.8765,7.03E-05,0.14948943,585.97035,1078.9387
174,13.525634,25.599,90,1070,67395.147,-1181.843,-38951.374,808.17706,119.36186,289.93074,0.000139404,0.14592177,686.23565,930.91587
152,13.372936,9.6,90,-300,92697.609,-40605.019,-46658.912,812.0956,207.12214,289.93125,8.05E-05,0.14739645,606.15712,1034.6207
154,13.387272,25.599,90,-300,91477.797,-40906.597,-46742.992,800.45579,133.20618,289.9263,0.000124606,0.14425004,667.56358,944.75965
161,13.43981,3.599,90,300,81470.937,-23700.08,-43354.335,819.71093,251.35775,289.94591,6.71E-05,0.15273296,563.08407,1080.8149
175,13.536274,1.6,120,-1380,107374.18,-76266.44,-52994.245,832.23907,284.38037,289.89315,5.92E-05,0.1524789,547.00882,1137.3346
172,13.511298,9.599,90,1070,66666.009,200.64445,-38669.325,816.66485,201.53652,289.93947,8.26E-05,0.14508234,611.30037,1026.6188
160,13.435836,1.6,90,300,81570.889,-23752.296,-43367.492,820.03463,264.92808,289.99684,6.32E-05,0.1494234,555.74802,1101.1712
157,13.406971,13.599,90,0,87162.079,-32258.765,-45022.493,809.05932,190.01289,289.92923,8.76E-05,0.14602004,614.20068,1009.5266
177,13.544777,9.6,120,-1380,107374.18,-75049.473,-52781.475,827.09043,217.95444,289.92255,7.67E-05,0.14883813,613.14165,1065.1109
171,13.506769,3.601,90,1070,66789.806,277.817,-38653.948,818.32446,253.9198,289.93207,6.59E-05,0.14914832,557.80064,1081.068
180,13.569754,1.599,120,-1000,107374.18,-64827.473,-50812.722,849.29487,295.51722,289.93551,5.78E-05,0.15886621,562.62301,1173.6093
183,13.584452,16.6,120,-1000,107374.18,-62354.238,-50334.595,833.14554,162.22123,289.91308,0.00010299,0.14813635,673.42718,1008.2597
162,13.444339,9.599,90,300,82825.316,-23601.322,-43311.781,814.89543,211.87921,289.91285,7.89E-05,0.14941022,606.631,1045.8741
165,13.469315,1.599,90,700,74517.734,-13163.368,-41290.322,821.08739,262.5732,289.94853,6.39E-05,0.15078407,562.37499,1101.4836
182,13.578257,9.599,120,-1000,107374.18,-62966.975,-50456.542,838.85439,200.15405,289.92275,8.34E-05,0.14783306,640.6283,1054.9374
167,13.477819,9.6,90,700,77452.909,-12163.208,-41018.758,815.71948,216.65291,290.03709,7.77E-05,0.15200982,598.0627,1043.2706
166,13.473289,3.6,90,700,77233.518,-12322.363,-41066.081,822.57477,260.39528,290.01098,6.43E-05,0.14868809,554.76692,1086.1826
184,13.592593,25.601,120,-1000,107374.18,-62707.293,-50409.013,827.35591,141.47444,289.87062,0.000118057,0.14793244,679.15777,970.23617
179,13.559113,25.599,120,-1380,107374.18,-74846.282,-52720.871,826.76921,118.90903,289.95054,0.000140391,0.14763464,708.07698,954.51898
169,13.492154,25.599,90,700,73415.186,-10652.688,-40802.698,802.5956,125.23625,289.92709,0.000132742,0.14483192,669.51203,927.84151
178,13.550973,16.599,120,-1380,107374.18,-74408.529,-52655.951,826.74403,173.12994,289.98921,9.76E-05,0.15207256,652.80748,1010.9905
189,13.626073,25.599,120,-500,107374.18,-48520.275,-47657.061,829.48572,150.49342,289.89634,0.000111097,0.14865442,679.43605,991.40233
186,13.607207,3.599,120,-500,107374.18,-48680.541,-47691.968,846.468,242.65523,289.94095,6.90E-05,0.15023771,600.13539,1100.2889
173,13.517494,16.6,90,1070,67791.085,-1024.0853,-38911.369,810.09719,167.32381,289.94743,9.96E-05,0.14685786,635.82384,981.35797
194,13.662606,30.601,120,0,107374.18,-34187.631,-44878.55,825.77218,120.33441,289.90668,0.000138573,0.146852,704.19705,952.24739
187,13.611735,9.6,120,-500,107374.18,-47945.569,-47549.545,842.75928,207.80037,289.87062,8.15E-05,0.15327266,636.93971,1066.5754
190,13.636713,1.6,120,0,107374.18,-34182.532,-44874.726,848.34005,263.09598,289.92805,6.38E-05,0.15140568,585.96761,1130.9516
199,13.697475,25.6,120,500,105332.77,-20430.708,-42187.368,829.50007,136.98567,289.92267,0.000121984,0.14813007,686.34091,969.33586
181,13.573727,3.599,120,-1000,107374.18,-63927.999,-50652.825,843.97745,241.74614,289.96783,6.93E-05,0.15011023,603.89338,1105.5511
193,13.653077,21.6,120,0,107374.18,-34187.466,-44873.328,832.51593,151.22801,289.89806,0.000110461,0.14772107,681.9552,996.13571
191,13.640687,5.599,120,0,107374.18,-34178.914,-44881.346,844.08408,236.91854,290.01474,7.09E-05,0.15107394,601.80418,1089.8019
202,13.716617,9.599,120,1000,96084.62,-4275.6529,-39018.802,837.82204,223.36749,289.91149,7.48E-05,0.14749136,608.4853,1069.3733
204,13.730954,25.6,120,1000,95972.129,-4705.0566,-39106.624,823.83763,114.60588,289.90887,0.000146038,0.14954154,709.6323,946.72123
205,13.741594,1.6,120,1380,89275.787,7783.7837,-36644.414,835.57539,233.55324,289.84625,7.21E-05,0.15030162,604.54567,1084.5654
197,13.683138,9.601,120,500,105152.4,-18937.333,-41901.003,838.85667,201.53439,289.94912,8.30E-05,0.14954528,636.49344,1051.5773
188,13.617932,16.6,120,-500,107374.18,-48378.592,-47613.808,834.94661,169.75009,289.9387,9.86E-05,0.14950234,669.21012,1019.4363
198,13.689334,16.6,120,500,105377.59,-20662.555,-42236.83,832.87274,161.17272,289.91317,0.000103445,0.14443804,666.66705,1002.4542
192,13.64577,13.599,120,0,107374.18,-34188.782,-44876.33,836.86978,190.9339,289.94772,8.82E-05,0.15201207,643.49704,1035.0888
185,13.603233,1.6,120,-500,107374.18,-48983.558,-47760.054,852.39557,298.67763,289.94044,5.67E-05,0.15702117,564.79463,1185.064
211,13.779046,3.6,40,-550,48522.492,-44595.437,-48321.192,836.79452,222.35246,289.90735,7.52E-05,0.14892537,618.61981,1079.6933
208,13.756293,16.6,120,1380,90080.17,5745.6376,-37046.231,826.13643,169.9453,289.95909,0.000100653,0.15496449,649.14144,1000.3737
195,13.674636,1.601,120,500,105217.52,-19938.357,-42100.492,846.74507,263.85559,289.90157,6.36E-05,0.15111729,582.40692,1129.7446
196,13.678609,3.599,120,500,105403.2,-20575.309,-42212.736,843.56008,244.3318,289.93979,6.87E-05,0.1517068,602.12908,1106.3962
218,13.821027,16.599,40,-400,45745.173,-40446.398,-47528.289,822.55925,153.99071,290.03422,0.000108974,0.1498477,667.60615,985.22213
200,13.708115,1.598,120,1000,96610.94,-5637.5009,-39272.605,846.67216,248.44869,289.9009,6.75E-05,0.1506057,601.69024,1114.6027
215,13.806329,1.599,40,-400,46146.537,-41117.147,-47648.797,843.12726,286.17806,289.92366,5.85E-05,0.15014625,551.05984,1141.3038
216,13.810302,3.601,40,-400,45862.309,-40557.984,-47534.703,834.54173,230.90287,289.91095,7.27E-05,0.15138692,611.03552,1088.8029
210,13.775073,1.599,40,-550,49006.704,-45123.846,-48419.703,839.84632,261.38602,289.90932,6.42E-05,0.1509261,575.49855,1116.0267
206,13.745568,3.599,120,1380,89472.031,7340.9354,-36734.374,842.11319,264.59392,289.90569,6.34E-05,0.15077829,570.29243,1115.3742
201,13.712088,3.6,120,1000,97319.36,-7425.1756,-39632.156,843.01317,232.69928,289.91174,7.20E-05,0.15010737,604.99857,1086.6984
221,13.843781,3.599,40,-200,41997.458,-34559.434,-46378.178,838.37874,241.81425,290.06098,7.13E-05,0.16056939,590.95464,1087.5706
219,13.829168,25.601,40,-400,45765.812,-40211.508,-47479.732,818.23079,116.87821,289.93123,0.000142549,0.14596918,696.53383,937.91061
203,13.722814,16.599,120,1000,96203.567,-4340.5733,-39030.109,828.46744,180.33754,289.95161,9.29E-05,0.14974926,650.92246,1022.8654
209,13.764433,25.599,120,1380,89871.592,5778.4061,-37051.863,823.17713,126.53359,289.90517,0.00013157,0.14611625,697.36254,959.52635
220,13.839808,1.601,40,-200,42149.46,-34873.511,-46433.314,836.32687,255.17448,289.93802,6.54E-05,0.14708293,585.93473,1116.439
227,13.882345,13.599,40,0,38496.354,-28937.131,-45261.413,832.79032,196.54749,289.9579,8.50E-05,0.14782854,628.76017,1034.26
212,13.783575,8.599,40,-550,48356.388,-43845.87,-48173.753,831.28659,186.66916,289.94436,8.92E-05,0.14570158,646.50698,1034.5839
228,13.889652,21.599,40,0,38505.482,-28945.971,-45257.425,828.36412,153.22264,289.90486,0.00010898,0.14759123,678.44561,994.94833
223,13.854505,16.6,40,-200,42106.783,-34826.969,-46438.33,829.16223,176.3516,289.86847,9.44E-05,0.14596843,645.58082,1011.005
207,13.750097,9.599,120,1380,90702.739,5540.0221,-37079.287,834.4822,217.21942,289.88049,7.72E-05,0.1501134,620.68604,1071.314
217,13.814831,9.6,40,-400,45693.08,-40340.486,-47494.903,828.66271,191.92632,289.93045,8.71E-05,0.14823429,631.13291,1027.0691
230,13.911209,1.599,40,200,35101.575,-23442.906,-44179.348,844.85481,273.59817,289.93246,6.11E-05,0.14836757,562.79758,1124.4246
225,13.873286,1.6,40,0,38507.661,-28929.073,-45257.26,843.85736,289.32887,289.9003,5.78E-05,0.14848357,549.40407,1150.0606
226,13.877259,5.601,40,0,38492.571,-28948.643,-45272.925,840.68913,261.30136,289.97897,6.40E-05,0.14892814,575.40373,1117.374
233,13.925908,16.6,40,200,34920.094,-23036.115,-44115.784,831.21099,184.34004,289.94404,9.07E-05,0.14850139,640.399,1018.7828
234,13.934049,25.599,40,200,34930.907,-22991.382,-44106.821,825.2848,131.29853,289.98315,0.000126717,0.14561583,689.9439,960.86418
213,13.789493,14.6,40,-550,49101.926,-45612.128,-48513.281,825.8884,150.97412,289.87289,0.000110503,0.14673996,670.9948,984.46984
222,13.848309,9.599,40,-200,42207.638,-34973.461,-46455.105,835.20665,230.13327,289.92024,7.25E-05,0.14820093,605.4776,1083.5426
214,13.797078,20.599,40,-550,49057.728,-45408.403,-48482.034,821.21934,121.42561,289.8892,0.000137386,0.1471164,699.39634,952.15922
239,13.967527,25.599,40,400,31998.138,-17977.711,-43104.561,826.27162,118.81124,289.95875,0.000140127,0.14578185,707.12106,952.02036
237,13.953191,9.599,40,400,31555.947,-17610.103,-43032.734,836.00462,200.50818,289.92765,8.34E-05,0.14896023,634.11493,1045.8346
229,13.899181,30.599,40,0,38514.732,-28937.995,-45262.317,825.77797,120.03595,289.99816,0.000139097,0.14688784,699.30952,947.73088
248,14.024123,16.6,65,-810,77902.053,-54509.098,-49826.619,837.07436,172.45312,289.95533,9.66E-05,0.14678146,663.82483,1020.1752
224,13.862645,25.599,40,-200,42179.31,-34933.456,-46434.835,822.28252,131.59956,289.90597,0.00012643,0.14567251,692.65839,964.39212
244,14.000173,20.6,40,550,26724.822,-13105.312,-42194.235,825.20389,125.55775,289.91327,0.000132533,0.14559415,699.85442,959.90316
240,13.978167,1.599,40,550,29411.023,-13409.891,-42206.651,843.18472,254.0046,290.0153,6.66E-05,0.15107002,584.26869,1114.0545
249,14.032264,25.599,65,-810,78108.245,-55100.99,-49954.774,827.32239,107.91735,289.83969,0.000154451,0.14649856,717.03938,939.25355
231,13.915183,3.599,40,200,34837.041,-22879.714,-44066.817,846.70134,267.65015,289.94386,6.27E-05,0.15084184,582.68645,1138.8994
245,14.009424,1.6,65,-810,76688.044,-52618.466,-49464.066,843.76666,260.44519,289.9605,6.43E-05,0.1499178,584.79798,1120.7172
232,13.919712,9.602,40,200,34914.378,-23037.76,-44099.914,837.69451,224.25969,289.93162,7.47E-05,0.14992184,606.3241,1068.3123
235,13.944689,1.599,40,400,31243.884,-16727.49,-42862.764,843.18803,282.6669,289.9142,5.93E-05,0.15117215,560.56746,1148.3517
238,13.959387,16.599,40,400,31749.763,-17841.621,-43093.09,832.09008,158.99083,290.00307,0.000104979,0.14659378,669.47664,996.17993
251,14.046877,3.6,65,-600,73679.392,-48310.261,-48618.988,848.42544,233.56226,289.95852,7.15E-05,0.14766287,609.44028,1092.792
256,14.080357,3.6,65,-300,68224.719,-39649.712,-46925.296,851.4164,278.63177,289.97488,6.04E-05,0.15262398,569.82248,1143.7129
258,14.091083,16.6,65,-300,68067.413,-39429.747,-46879.987,836.82901,176.83283,289.94312,9.45E-05,0.14713276,661.52628,1027.2313
252,14.051406,9.601,65,-600,73540.587,-48009.792,-48559.659,841.17361,192.21416,289.93794,8.69E-05,0.14801054,649.80706,1046.5667
255,14.076384,1.6,65,-300,69478.157,-39387.399,-46862.472,850.05725,267.81856,290.00801,6.37E-05,0.15138205,575.14209,1141.1104
243,13.992588,14.601,40,550,28804.454,-12403.892,-42007.984,833.87998,160.40189,289.99013,0.000103862,0.14600051,669.48203,999.41696
257,14.084887,9.6,65,-300,67982.469,-39374.16,-46869.297,843.39012,233.33579,289.88096,7.18E-05,0.14972437,610.03886,1090.4359
242,13.98667,8.6,40,550,29638.471,-13999.191,-42324.693,836.22727,196.37376,289.91395,8.51E-05,0.14804681,635.75938,1039.877
259,14.099223,25.599,65,-300,68270.439,-39676.437,-46925.543,835.0987,130.47879,289.94859,0.000127842,0.1467361,704.67914,974.6744
241,13.982141,3.599,40,550,29311.772,-13737.823,-42282.138,843.988,236.57232,290.03587,7.08E-05,0.14884538,611.5456,1102.01
236,13.948662,3.599,40,400,31431.903,-17255.035,-42984.053,842.51704,243.6631,289.9503,6.88E-05,0.149309,603.8721,1109.3097
263,14.126229,21.599,65,0,62793.614,-30572.23,-45139.301,837.89205,168.64621,290.02148,9.91E-05,0.14765066,664.14474,1012.1381
264,14.135758,30.601,65,0,62807.264,-30581.975,-45139.178,831.36777,112.36144,289.93735,0.000148503,0.1469888,712.00008,944.05042
246,14.013398,3.599,65,-810,81480.074,-54254.965,-49706.439,843.61333,252.26943,289.95267,6.65E-05,0.15097609,588.2356,1111.4715
262,14.118922,13.599,65,0,62801.343,-30584.853,-45129.105,846.32508,210.68485,289.92367,7.90E-05,0.14602983,626.44708,1061.9873
268,14.162487,16.599,65,300,56193.613,-21812.29,-43446.802,838.72693,158.06034,289.91885,0.000105492,0.14660369,673.08469,999.64258
247,14.017927,9.599,65,-810,77725.997,-54456.183,-49826.906,837.11733,188.17105,289.92995,8.87E-05,0.14767802,644.19938,1032.538
250,14.042904,1.599,65,-600,76246.013,-48137.084,-48550.285,848.18313,273.27832,289.94248,6.14E-05,0.15075859,583.35266,1147.4352
253,14.057603,16.6,65,-600,73530.431,-48143.951,-48594.154,837.60319,182.15406,289.95956,9.18E-05,0.14818568,658.10567,1034.7226
254,14.065743,25.601,65,-600,73588.239,-48442.075,-48645.507,834.4213,124.07416,289.96198,0.000134126,0.14556781,707.09959,962.57718
266,14.151761,3.599,65,300,57538.652,-21601.37,-43376.825,849.5149,246.97764,289.91594,6.78E-05,0.15018975,607.88451,1119.0852
269,14.170627,25.6,65,300,57294.346,-21393,-43334.805,834.47724,122.66172,289.92707,0.000135863,0.14664359,711.98924,966.48551
270,14.181267,1.6,65,600,53066.773,-14030.438,-41894.506,851.69203,256.03584,289.99914,6.54E-05,0.14980117,590.06877,1117.2747
281,14.252199,3.6,90,-1070,104453.6,-63642.171,-51200.108,859.18403,231.94475,289.90515,7.23E-05,0.15029644,620.21402,1096.6951
261,14.113837,5.6,65,0,62804.509,-30577.863,-45138.068,851.4722,263.74929,289.89309,6.36E-05,0.15125986,595.51445,1141.5765
272,14.189769,9.6,65,600,52534.086,-12922.31,-41663.687,848.73465,225.01522,289.90816,7.44E-05,0.14933354,616.55882,1080.2291
260,14.109863,1.6,65,0,62779.059,-30569.229,-45146.332,854.51235,270.37226,290.0577,6.21E-05,0.15103773,590.41587,1150.8367
279,14.237585,25.6,65,810,49295.58,-7138.9723,-40515.839,840.96268,113.355,290.06442,0.000147211,0.14749334,728.05308,961.8055
277,14.223249,9.601,65,810,49049.383,-7015.9154,-40504.779,851.75397,199.90907,289.88674,8.36E-05,0.14840253,646.80153,1057.5621
278,14.229445,16.6,65,810,49487.34,-7295.1677,-40548.69,844.85108,152.1674,289.90248,0.000109766,0.14783943,685.14969,998.06243
271,14.185241,3.599,65,600,52356.222,-12502.65,-41595.765,853.57863,239.9081,289.95233,6.97E-05,0.14835707,609.94089,1103.7662
276,14.218721,3.599,65,810,48799.033,-6012.5481,-40302.411,863.63616,270.82069,289.88113,6.21E-05,0.15216961,286.36327,1444.0812
280,14.248226,1.599,90,-1070,105107.59,-64959.95,-51448.155,858.91461,261.03175,289.92756,6.43E-05,0.15130048,593.80372,1135.6912
284,14.271065,25.6,90,-1070,103832.43,-62392.191,-50958.228,844.21079,117.50712,289.98877,0.000142092,0.14722421,725.09344,968.05807
290,14.315184,1.6,90,-300,91829.087,-40455.648,-46656.65,866.76886,275.25457,290.00649,6.11E-05,0.15090655,598.65644,1169.8082
288,14.296404,16.599,90,-700,101409.65,-53055.307,-49059.206,850.95972,165.7663,289.91966,0.000100722,0.14732571,685.75053,1028.6939
274,14.204106,25.601,65,600,50033.759,-13302.663,-41784.154,837.91509,115.9116,289.93807,0.000143434,0.14504273,720.23059,960.41588
265,14.147787,1.6,65,300,56182.224,-21654.367,-43408.936,850.27183,262.61005,289.92067,6.41E-05,0.15250494,597.63815,1140.9982
267,14.156291,9.6,65,300,56187.652,-21901.838,-43475.172,843.20948,192.58045,289.94831,8.68E-05,0.14900436,645.54996,1041.2177
275,14.214747,1.6,65,810,49827.403,-8452.0168,-40822.968,859.56422,254.33131,290.09811,6.90E-05,0.1604125,604.40453,1133.0702
291,14.319157,3.599,90,-300,93305.46,-40936.652,-46722.846,865.66195,264.47449,289.98339,6.36E-05,0.15196987,595.05626,1141.8528
287,14.290208,9.599,90,-700,98398.23,-51491.376,-48813.215,857.42482,203.49274,289.95804,8.22E-05,0.14884564,650.69333,1072.3774
289,14.304544,25.599,90,-700,101209.13,-52701.266,-48991.942,847.81259,128.6668,289.97053,0.00012978,0.14772082,714.68201,979.74223
273,14.195966,16.599,65,600,52370.16,-12584.263,-41603.289,844.95655,162.23052,289.89007,0.000102857,0.14743203,678.01422,1014.8545
297,14.357722,13.6,90,0,86918.676,-32224.064,-45016.162,860.98193,183.21438,289.90804,9.12E-05,0.14864239,671.82272,1049.8035
286,14.285679,3.599,90,-700,98720.616,-52212.492,-48961.394,862.62484,239.13687,289.98588,6.99E-05,0.14820529,627.43068,1123.6299
298,14.365029,21.6,90,0,86920.033,-32230.519,-45020.355,856.25086,163.7325,289.90252,0.000103326,0.15320235,689.87116,1025.8662
303,14.401286,16.6,90,300,81845.004,-23369.311,-43281.767,860.44165,176.5652,289.92118,9.47E-05,0.14835638,675.31567,1040.8055
292,14.323686,9.601,90,-300,92082.399,-41190.825,-46806.556,859.49186,200.04615,289.91143,8.37E-05,0.14947624,653.45514,1066.6459
299,14.374558,30.599,90,0,86915.592,-32234.096,-45027.921,851.89033,125.03552,289.96361,0.000133469,0.14796856,725.83288,985.19742
283,14.262924,16.599,90,-1070,103757.52,-62033.873,-50860.045,846.89619,149.57799,289.95468,0.000111565,0.14782041,697.12609,1005.9042
301,14.390561,3.599,90,300,80504.728,-23403.23,-43324.485,876.52897,249.28852,289.9242,6.74E-05,0.15139241,623.34309,1134.97
294,14.338023,25.601,90,-300,92093.13,-41218.618,-46803.431,850.3197,139.39091,289.95433,0.000119888,0.1482679,705.50652,993.43287
293,14.329883,16.6,90,-300,93399.696,-40959.635,-46718.898,855.69085,177.6773,289.88404,9.44E-05,0.1496269,679.08275,1045.9981
308,14.434764,16.599,90,700,75725.739,-12608.975,-41146.666,869.46406,169.93222,289.96418,9.88E-05,0.14685557,693.22777,1045.5197
282,14.256729,9.599,90,-1070,103962.69,-62655.779,-50999.096,853.97455,188.1811,289.94712,8.89E-05,0.14886724,660.3387,1049.3987
285,14.281705,1.6,90,-700,98947.737,-52639.759,-49042.349,863.79763,256.95698,289.93365,6.54E-05,0.15197923,604.82607,1134.9517
307,14.428568,9.6,90,700,75523,-12289.8,-41096.547,877.01524,211.53646,289.94922,7.91E-05,0.14917212,665.33328,1102.0001
305,14.420067,1.6,90,700,71858.69,-11362.865,-40981.672,879.61388,269.3036,289.94167,6.24E-05,0.15206772,888.94561,889.01398
296,14.352637,5.6,90,0,86907.04,-32239.441,-45020.561,864.5927,226.48306,289.90663,7.40E-05,0.15052114,638.42517,1106.4435
304,14.409426,25.603,90,300,81783.66,-23335.473,-43274.448,862.86971,139.64919,289.90733,0.000119746,0.14845389,717.40156,1005.9621
311,14.457518,3.6,90,1070,69967.023,-2039.9517,-39066.455,884.09698,247.96554,289.92101,6.77E-05,0.151033,638.0162,1149.408
310,14.453545,1.6,90,1070,69421.342,-1092.5418,-38865.033,883.35784,267.29876,289.99493,6.28E-05,0.15071569,612.14471,1163.3502
309,14.442904,25.6,90,700,75640.795,-12484.438,-41142.226,860.69492,128.66372,289.91791,0.000130114,0.14958351,726.51842,991.74421
295,14.348664,1.599,90,0,86915.592,-32235.329,-45028.825,870.98586,270.143,290.00498,6.22E-05,0.15112264,603.82376,1160.1762
300,14.386586,1.599,90,300,80387.755,-23277.542,-43287.975,873.06601,269.057,289.93199,6.24E-05,0.15201954,598.3621,1154.5672
317,14.495523,9.6,120,-1380,107374.18,-73911.983,-52625.937,876.60008,194.73067,289.91021,8.62E-05,0.15058504,679.76782,1079.414
306,14.424041,3.599,90,700,71880.974,-11653.629,-41030.804,879.4711,257.00331,289.95138,6.53E-05,0.15072923,613.48914,1143.8846
316,14.490994,3.6,120,-1380,107374.18,-74413.83,-52571.665,882.73327,255.64758,289.953,6.58E-05,0.15302739,632.47746,1161.7044
323,14.535198,16.601,120,-1000,107374.18,-63794.949,-50567.1,879.05442,173.24159,289.93148,9.69E-05,0.14789394,696.31942,1055.7614
322,14.529001,9.6,120,-1000,107374.18,-62682.211,-50341.79,887.96041,217.44717,289.93081,7.73E-05,0.15238285,674.4567,1125.3716
320,14.520499,1.602,120,-1000,107374.18,-62647.43,-50445.852,890.63512,288.67624,289.93394,5.84E-05,0.15364072,610.86691,1209.1634
315,14.487021,1.601,120,-1380,107374.18,-71707.76,-52187.568,883.72313,263.95102,289.89093,6.36E-05,0.15182705,615.70424,1163.9523
302,14.39509,9.599,90,300,81628.203,-23115.138,-43241.228,869.11395,213.11879,289.91833,7.88E-05,0.15154897,651.41823,1091.3798
330,14.587458,1.6,120,0,107374.18,-34153.875,-44877.769,913.89233,275.71276,289.93742,6.09E-05,0.15353559,642.59045,1214.854
325,14.553979,1.599,120,-500,107374.18,-48921.804,-47758.45,892.33598,266.28823,289.84507,6.32E-05,0.15224201,633.5139,1185.2538
332,14.596516,13.599,120,0,107374.18,-34130.728,-44895.407,913.16278,213.17978,289.97671,7.86E-05,0.15024149,694.73498,1134.3862
313,14.468242,16.601,90,1070,69841.416,-1432.6028,-38940.15,868.58953,160.88631,289.92926,0.000104019,0.14915789,707.23297,1039.6862
312,14.462046,9.602,90,1070,65649.772,-2725.377,-39292.998,875.5607,214.18975,289.93513,7.84E-05,0.15095262,655.8687,1098.4545
327,14.562481,9.6,120,-500,107374.18,-49072.49,-47741.922,889.04001,217.06572,289.91381,7.77E-05,0.15309455,675.32866,1125.4895
318,14.501719,16.601,120,-1380,107374.18,-73462.883,-52540.705,874.27714,171.82011,289.93745,9.73E-05,0.14913877,700.64257,1057.0241
334,14.613352,30.599,120,0,107374.18,-34169.006,-44876.7,908.77197,131.42119,289.98504,0.000127699,0.14950925,774.77024,1047.6338
321,14.524472,3.602,120,-1000,107374.18,-62159.846,-50343.887,887.16009,241.7668,289.91247,6.95E-05,0.14953703,646.80669,1148.7085
314,14.476381,25.6,90,1070,70230.449,-2583.3257,-39166.282,863.17713,122.93958,289.88065,0.000136176,0.14959027,741.63753,994.90793
337,14.633884,9.6,120,500,104078.83,-19504.143,-42027.637,921.02952,228.12147,289.94055,7.36E-05,0.15211221,690.56787,1163.4422
333,14.603823,21.601,120,0,107374.18,-34154.821,-44863.173,914.79542,159.26598,289.89926,0.000106022,0.15305867,755.46185,1083.4472
339,14.648221,25.599,120,500,104056.5,-19315.96,-42002.351,911.27866,135.70941,289.97859,0.000123385,0.15000191,772.63272,1053.9228
338,14.640081,16.6,120,500,104058.64,-19473.635,-42035.901,913.41744,175.24807,289.92482,9.57E-05,0.15076142,743.852,1108.8955
328,14.568677,16.6,120,-500,107374.18,-49216.146,-47760.959,890.54794,175.97224,289.86749,9.51E-05,0.14983299,714.73135,1079.1474
319,14.509859,25.6,120,-1380,107374.18,-73470.16,-52541.569,870.80715,127.79234,289.94854,0.000130921,0.1492399,739.47269,1004.0425
336,14.629355,3.599,120,500,104059.51,-19314.603,-41998.692,930.46951,270.10058,289.91157,6.24E-05,0.15305203,663.36977,1224.7817
324,14.543338,25.6,120,-1000,107374.18,-62117.374,-50324.111,872.64809,128.72166,289.80555,0.0001301,0.14885417,744.66062,1010.3495
342,14.667363,9.6,120,1000,98266.576,-5102.1031,-39131.951,927.57925,223.18258,289.91757,7.51E-05,0.15092325,696.68498,1156.6989
335,14.625382,1.599,120,500,106154.14,-19866.941,-42053.046,928.59036,269.9809,289.81567,6.23E-05,0.15181166,661.6588,1224.5331
347,14.700842,9.6,120,1380,93300.205,3883.4628,-37369.106,928.93468,205.43404,289.93817,8.21E-05,0.15263064,725.92667,1150.9925
345,14.692339,1.599,120,1380,92580.478,6241.4826,-36909.318,930.24941,254.58564,290.02258,6.62E-05,0.15405229,669.85,1194.15
346,14.696313,3.599,120,1380,92945.831,5049.8093,-37159.091,930.90337,248.99662,289.94603,6.76E-05,0.15292258,687.31805,1201.7325
326,14.557952,3.6,120,-500,107374.18,-48542.025,-47673.671,892.42033,260.34696,289.87196,6.45E-05,0.15148383,636.19169,1175.2326
329,14.576818,25.599,120,-500,107374.18,-49026.893,-47741.141,891.2232,140.02407,289.9328,0.000119595,0.1499153,745.47714,1035.2299
348,14.707038,16.599,120,1380,93326.026,4077.7305,-37345.26,924.77604,162.93242,289.94081,0.000103655,0.15197292,763.98395,1104.9554
340,14.658861,1.599,120,1000,98603.765,-6566.615,-39454.58,926.37247,266.26634,289.92384,6.33E-05,0.15490513,662.37197,1216.1836
350,14.725818,1.599,65,-810,75626.241,-53741.029,-49710.51,943.31873,275.02156,289.96924,6.13E-05,0.15378038,946.55926,946.56195
331,14.591431,5.599,120,0,107374.18,-34170.979,-44885.58,915.46862,259.68325,289.90692,6.48E-05,0.15294934,657.79025,1195.5633
351,14.729792,3.6,65,-810,80108.178,-54526.448,-49777.322,942.12402,255.83287,289.88177,6.58E-05,0.15330368,689.20328,1218.524
341,14.662834,3.599,120,1000,94123.623,-5280.87,-39263.19,932.749,266.0928,289.9117,6.34E-05,0.1549059,660.45235,1207.9921
355,14.759297,1.6,65,-600,75079.819,-48047.206,-48539.43,952.76397,298.63116,289.95079,5.65E-05,0.15434616,650.27618,1265.1178
352,14.734321,9.598,65,-810,79433.106,-54153.412,-49722.31,938.80577,221.61351,289.91175,7.59E-05,0.15274328,709.09146,1165.6459
344,14.681699,25.6,120,1000,98409.699,-5076.4064,-39138.283,912.78114,136.81962,289.93713,0.000122668,0.15093366,773.21836,1054.8321
354,14.748657,25.6,65,-810,76304.642,-54912.725,-49939.603,930.28231,122.66951,289.96525,0.000136466,0.14983034,804.10124,1058.5351
357,14.767799,9.6,65,-600,71973.152,-47817.21,-48551.148,945.53807,225.96639,290.00161,7.44E-05,0.15181431,715.66912,1179.1491
362,14.801279,9.599,65,-300,67187.63,-39236.014,-46853.879,952.76162,236.09842,289.96726,7.28E-05,0.15821867,721.62279,1210.0944
361,14.79675,3.599,65,-300,68520.256,-39115.711,-46807.871,955.84156,272.87753,289.88145,6.18E-05,0.15240461,673.59036,1237.7733
349,14.715178,25.6,120,1380,86323.668,6951.3727,-36885.019,918.71596,119.17835,289.95024,0.000140883,0.15151967,796.41667,1042.8763
363,14.807475,16.601,65,-300,67105.153,-39165.83,-46837.145,951.00848,195.77335,289.92457,8.62E-05,0.15394171,757.63994,1159.451
360,14.792777,1.601,65,-300,68625.88,-39193.542,-46829.745,959.78321,306.75187,289.91601,5.51E-05,0.15559471,645.89834,1277.2027
366,14.830229,5.599,65,0,62501.326,-30582.591,-45153.527,963.85101,266.10783,289.93678,6.33E-05,0.15396733,698.03216,1249.7052
343,14.673559,16.599,120,1000,98669.097,-5810.9647,-39281.239,916.39212,160.52821,289.93493,0.000104386,0.14993617,747.47929,1079.1874
356,14.763271,3.599,65,-600,74796.823,-47672.402,-48468.548,949.11091,265.93518,289.94462,6.34E-05,0.15454483,684.78892,1232.2919
368,14.842621,21.601,65,0,62503.423,-30576.671,-45141.275,939.84632,166.93007,289.9128,0.00010096,0.15332128,768.08688,1113.105
370,14.864179,1.601,65,300,56592.8,-22023.291,-43474.226,960.46296,281.92837,289.90062,5.97E-05,0.15299228,669.38959,1250.873
371,14.868153,3.6,65,300,57829.829,-21951.381,-43444.007,965.31011,282.28366,289.95749,5.98E-05,0.15473465,680.27802,1261.1866
372,14.872682,9.599,65,300,57794.799,-21820.76,-43416.665,952.78197,234.41709,289.93899,7.19E-05,0.15302936,717.47789,1199.8756
379,14.920498,25.6,65,600,53706.071,-14146.547,-41896.192,962.1234,127.61167,289.93224,0.000133376,0.15647476,835.91564,1098.4985
353,14.740516,16.6,65,-810,76354.679,-54634.664,-49882.165,935.48669,173.51339,289.90166,9.71E-05,0.15264942,757.69589,1117.8294
359,14.782136,25.6,65,-600,72386.359,-48308.328,-48638.682,938.99145,138.17995,289.83489,0.000121367,0.15013237,791.09994,1076.3748
375,14.897659,1.6,65,600,53006.21,-13087.304,-41689.384,976.41247,293.4813,289.94761,5.75E-05,0.15496855,676.24393,1281.352
367,14.835314,13.599,65,0,62489.526,-30590.65,-45165.738,947.09215,213.19118,289.89573,7.86E-05,0.15041064,729.34002,1168.7105
381,14.935112,3.599,65,810,50799.485,-7831.5112,-40641.075,987.54532,268.30051,289.97392,6.28E-05,0.15372514,722.13219,1278.5951
365,14.826256,1.599,65,0,62483.688,-30568.242,-45155.172,963.16837,293.65276,289.95971,5.78E-05,0.1572502,679.11719,1284.4485
364,14.815616,25.6,65,-300,67309.331,-39336.745,-46876.862,939.73879,138.29991,289.96491,0.000121171,0.15041115,795.67184,1081.4191
358,14.773995,16.599,65,-600,71831.921,-47582.279,-48502.139,937.23645,178.2345,289.92795,9.41E-05,0.15057909,753.95486,1123.0249
377,14.906161,9.601,65,600,50191.558,-12756.288,-41686.012,966.07877,226.88647,289.90663,7.41E-05,0.15224526,742.80573,1210.2145
382,14.939641,9.6,65,810,46419.133,-6459.3842,-40445.779,986.94399,216.22483,289.98092,7.83E-05,0.15439368,767.08526,1209.9046
384,14.953978,25.6,65,810,46280.205,-6819.9615,-40517.278,973.66913,116.00651,290.08566,0.000144397,0.14953365,851.591,1090.2171
385,14.964617,1.6,90,-1070,103326.01,-62479.56,-51008.347,996.81197,281.0139,290.07796,6.02E-05,0.15547213,722.64888,1304.4218
369,14.85215,30.599,65,0,62508.645,-30578.028,-45148.593,935.73493,132.08198,289.90187,0.000127936,0.15158887,798.03876,1071.234
386,14.968591,3.6,90,-1070,105168.77,-63855.35,-51184.073,1003.6631,289.38466,290.0282,5.83E-05,0.15518806,709.04094,1305.3025
387,14.97312,9.599,90,-1070,104686.65,-62939.965,-51003.742,993.74279,232.26111,290.0529,7.24E-05,0.15197172,761.5254,1241.3029
373,14.878878,16.599,65,300,57894.42,-22131.67,-43481.216,952.33301,181.35312,289.93502,9.22E-05,0.14836488,761.3965,1134.2601
391,15.00207,3.601,90,-700,100073.73,-51838.303,-48853.015,1018.4287,259.83282,290.03503,6.49E-05,0.15414814,763.90779,1301.0114
389,14.987456,25.6,90,-1070,104099.39,-64077.867,-51332.251,994.87985,130.28435,290.02299,0.000128563,0.14982999,857.96036,1125.9487
390,14.998096,1.6,90,-700,100291.89,-52444.38,-48977.675,1021.2808,310.40371,290.01372,5.42E-05,0.15243898,711.04951,1351.3242
380,14.931138,1.6,65,810,50408.81,-7150.1555,-40526.324,980.37447,265.19692,289.91091,6.36E-05,0.15237725,712.66492,1260.8603
396,15.035551,3.6,90,-300,92766.148,-41247.07,-46790.932,1040.0686,293.84495,290.04619,5.74E-05,0.15419442,738.47313,1343.5471
394,15.020936,25.602,90,-700,100293.78,-52330.203,-48943.797,1012.0404,143.07611,290.07865,0.000117743,0.15179972,862.85732,1156.8599
395,15.031577,1.599,90,-300,91138.8,-40942.531,-46770.251,1038.1148,294.22727,290.06275,5.73E-05,0.15408331,751.10102,1359.8283
374,14.887018,25.6,65,300,57902.397,-21966.388,-43458.109,953.35432,146.59301,289.91385,0.00011439,0.15030911,798.10226,1100.0088
378,14.912358,16.6,65,600,50467.563,-12683.761,-41672.773,962.5587,180.26782,289.93327,9.32E-05,0.1520202,774.65091,1147.844
376,14.901632,3.601,65,600,53545.681,-13631.336,-41773.587,972.31901,271.55475,289.92838,6.21E-05,0.15265578,695.15899,1260.336
398,15.046276,16.599,90,-300,92698.966,-41095.52,-46763.961,1028.7413,191.30645,290.05148,8.79E-05,0.1520973,840.12891,1235.8509
383,14.945837,16.601,65,810,46507.571,-6687.9417,-40497.173,980.09401,169.70027,289.95068,9.88E-05,0.15061304,811.8099,1163.0992
397,15.04008,9.599,90,-300,92661.181,-41116.489,-46781.558,1029.0741,239.95111,290.00108,6.99E-05,0.14863223,787.55322,1286.9821
392,15.006599,9.6,90,-700,99871.44,-51614.473,-48826.043,1019.0317,222.26375,289.74167,7.58E-05,0.15484896,798.88886,1257.6869
388,14.979316,16.601,90,-1070,104306.9,-62235.253,-50877.971,993.79163,184.74989,290.00813,9.10E-05,0.15263966,810.56714,1193.2712
403,15.081422,21.599,90,0,86671.819,-32243.758,-45024.467,1056.8983,163.64232,289.90081,0.000104909,0.16082569,886.18789,1222.3677
401,15.069031,5.599,90,0,86671.326,-32243.305,-45047.944,1061.098,273.27972,290.05818,6.25E-05,0.15782288,777.89191,1340.4919
408,15.117679,16.6,90,300,80774.198,-23548.531,-43323.088,1089.7175,196.968,289.73091,8.52E-05,0.1511806,896.14086,1303.4046
410,15.13646,1.6,90,700,72535.897,-11336.51,-40945.614,1120.6855,299.55452,289.77339,5.64E-05,0.15451157,828.02551,1449.4189
407,15.111483,9.599,90,300,80860.622,-23497.836,-43311,1090.7394,240.89348,289.79257,6.99E-05,0.153007,853.98986,1353.6364
409,15.125819,25.599,90,300,80767.66,-23529.741,-43320.908,1092.6604,145.77598,289.88165,0.000115232,0.15183836,942.25372,1243.6958
393,15.012796,16.599,90,-700,97964.665,-53017.688,-49131.487,1018.8861,195.22242,289.75314,8.61E-05,0.15184121,823.97927,1227.3339
412,15.144963,9.6,90,700,72882.745,-11395.839,-40940.351,1126.9236,237.6925,289.68944,7.13E-05,0.15417768,888.42166,1381.7905
400,15.065057,1.6,90,0,86668.818,-32236.768,-45046.957,1059.0617,288.93178,290.12438,5.85E-05,0.15484221,773.95281,1369.0573
415,15.16994,1.599,90,1070,71148.51,-1555.084,-38937.107,1160.8956,269.30277,289.74485,6.25E-05,0.15333594,892.38,1446.7614
404,15.090951,30.599,90,0,86667.831,-32244.251,-45020.355,1056.9513,119.49629,289.85857,0.000140891,0.15246065,930.38656,1177.2801
405,15.102981,1.6,90,300,82152.217,-23524.396,-43292.827,1081.0175,260.24648,289.74996,6.47E-05,0.15326793,827.48032,1366.1055
413,15.151159,16.599,90,700,73077.508,-11656.877,-41002.024,1130.6871,183.20632,289.94761,9.19E-05,0.15301123,939.55941,1316.5618
416,15.173914,3.599,90,1070,65998.013,-804.8195,-38880.574,1166.2817,285.20705,289.77792,5.92E-05,0.15511882,877.3151,1465.5839
417,15.178442,9.599,90,1070,66402.71,-1479.8845,-39021.228,1166.7436,233.29898,289.84579,7.22E-05,0.15338945,925.20102,1405.5465
419,15.192779,25.6,90,1070,66870.025,-2285.6126,-39159.333,1170.0904,130.09239,289.74247,0.000128987,0.15101306,1039.3564,1306.4113
420,15.203419,1.599,120,-1380,107374.18,-75227.952,-52794.015,1199.1738,308.50447,289.8535,5.50E-05,0.1549615,883.93432,1524.197
421,15.207393,3.599,120,-1380,107374.18,-73668.661,-52497.822,1203.0352,291.61457,289.72227,5.80E-05,0.15546577,917.19726,1521.6815
427,15.2454,9.6,120,-1000,107374.18,-63274.721,-50476.442,1241.9744,246.13054,289.77556,6.84E-05,0.15350322,995.70362,1505.5691
399,15.054416,25.6,90,-300,92622.039,-40921.974,-46742.951,1032.9087,149.89421,290.05303,0.00011194,0.15113855,878.93667,1190.5886
425,15.236898,1.599,120,-1000,107374.18,-62257.74,-50324.399,1236.0135,292.79535,289.92321,5.78E-05,0.15650964,935.21179,1539.0407
402,15.074115,13.599,90,0,86663.185,-32236.892,-45040.337,1052.6038,202.05402,290.19047,8.33E-05,0.15101925,845.65747,1264.6153
414,15.1593,25.601,90,700,72654.35,-11467.831,-40974.888,1134.2917,129.81646,289.77495,0.00012915,0.14989665,995.64573,1263.425
431,15.274351,3.6,120,-500,107374.18,-48437.058,-47673.137,1293.8723,293.699,289.73603,5.76E-05,0.15495483,1007.2122,1615.3837
406,15.106954,3.6,90,300,80575.734,-23195.107,-43244.846,1085.0546,267.30638,289.77206,6.31E-05,0.15481534,814.79567,1371.3053
418,15.184639,16.599,90,1070,66669.876,-1852.9609,-39094.413,1165.9152,181.91444,289.78598,9.24E-05,0.15166231,973.63863,1349.927
430,15.270376,1.6,120,-500,107374.18,-48188.189,-47637.696,1287.2069,318.51395,289.83136,5.33E-05,0.1576335,964.79349,1620.5196
411,15.140434,3.6,90,700,72769.637,-11592.204,-40990.059,1125.1806,285.59971,289.73406,5.92E-05,0.15510827,841.16988,1431.2847
433,15.285075,16.6,120,-500,107374.18,-48564.514,-47665.531,1301.5902,210.03137,289.80574,8.02E-05,0.15302948,1081.6519,1515.5703
434,15.293216,25.6,120,-500,107374.18,-48761.702,-47693.242,1308.2894,159.35089,289.80844,0.000105442,0.15200664,1141.2729,1469.3938
435,15.303856,1.6,120,0,107374.18,-34162.633,-44873.575,1332.9407,312.29919,289.76251,5.42E-05,0.15605296,1018.7924,1660.5914
432,15.27888,9.6,120,-500,107374.18,-48779.093,-47679.839,1296.5506,254.90477,289.77734,6.62E-05,0.15445827,1034.7983,1561.6461
422,15.211922,9.6,120,-1380,107374.18,-74841.555,-52841.914,1201.8047,218.15691,289.71568,7.70E-05,0.15085348,974.23714,1425.2376
428,15.251596,16.6,120,-1000,107374.18,-64053.481,-50644.273,1244.2077,199.46028,289.78734,8.45E-05,0.15312394,1043.3011,1454.5474
423,15.218117,16.601,120,-1380,107374.18,-71663.024,-52096.704,1200.3662,171.44988,289.81399,9.78E-05,0.15080924,1027.5601,1382.2177
442,15.350283,9.6,120,500,104618.31,-19361.227,-41968.883,1391.4045,255.83773,289.71122,6.63E-05,0.15581619,1127.9843,1656.036
437,15.312915,13.6,120,0,107374.18,-34170.527,-44870.532,1329.7947,224.42545,289.69886,7.56E-05,0.15588452,1101.4277,1564.1178
439,15.32975,30.6,120,0,107374.18,-34171.678,-44874.973,1351.2716,141.70057,289.69528,0.000118515,0.15163076,1203.9865,1497.559
426,15.240871,3.6,120,-1000,107374.18,-62609.193,-50442.851,1241.927,283.81574,289.81967,5.95E-05,0.15529353,1184.0062,1312.8726
444,15.364619,25.6,120,500,104683.76,-19663.874,-42018.674,1392.3236,147.99521,289.64047,0.000113795,0.15274609,1245.3432,1550.2729
443,15.356479,16.599,120,500,104670.6,-19707.374,-42044.535,1390.3466,210.15943,289.66602,8.02E-05,0.15419537,1179.0818,1614.4737
436,15.30783,5.599,120,0,107374.18,-34171.596,-44869.71,1330.6889,280.69008,289.76063,6.02E-05,0.15520796,1050.7374,1628.2727
429,15.259736,25.599,120,-1000,107374.18,-63448.144,-50535.647,1255.5521,147.27725,289.78218,0.000113908,0.1508472,1102.6212,1408.9041
450,15.408739,1.6,120,1380,88508.207,5979.7459,-37035.5,1423.9479,321.68149,289.88656,5.27E-05,0.1575704,1106.4166,1773.4925
424,15.226258,25.6,120,-1380,107374.18,-71699.739,-52101.473,1207.4574,122.77496,289.78636,0.000136622,0.14940267,1074.1789,1327.6797
447,15.383762,9.601,120,1000,95400.789,-5397.3486,-39233.258,1415.7236,251.28333,289.65983,6.73E-05,0.15581479,1155.9905,1672.9589
445,15.375259,1.599,120,1000,95004.23,-4040.5578,-38980.442,1417.9148,321.77019,289.70773,5.27E-05,0.1576712,1090.387,1753.5423
438,15.320221,21.6,120,0,107374.18,-34173.857,-44877.111,1335.7962,177.04881,289.63965,9.54E-05,0.15434574,1154.5399,1520.1368
446,15.379233,3.6,120,1000,95472.988,-5267.8368,-39226.186,1422.5417,302.19993,289.65542,5.59E-05,0.15504128,1124.5489,1751.2289
448,15.389959,16.6,120,1000,95397.459,-5067.1551,-39179.767,1405.966,202.73543,289.70684,8.30E-05,0.15304702,1202.894,1623.702
453,15.423437,16.599,120,1380,94533.258,4797.2819,-37124.925,1403.6417,172.93821,289.84783,9.78E-05,0.15383668,1230.4423,1588.8203
440,15.34178,1.602,120,500,104473.62,-18918.543,-41890.477,1379.7425,309.60234,289.69699,5.46E-05,0.15696652,1077.9736,1720.087
459,15.465057,25.599,120,-1380,107374.18,-73294.886,-52562.291,1391.8328,131.5219,289.70267,0.000128462,0.15130837,1251.0682,1523.9217
458,15.456916,16.599,120,-1380,107374.18,-76165.541,-53015.378,1402.5892,175.25932,289.84948,9.58E-05,0.15198295,1225.3898,1587.1052
441,15.345754,3.6,120,500,106287.97,-19806.255,-42019.373,1385.9093,294.47299,289.68572,5.75E-05,0.156633,1096.5685,1705.977
461,15.479671,3.6,120,-1000,107374.18,-62555.455,-50458.516,1410.8486,274.16253,289.82578,6.16E-05,0.1555063,1142.8468,1710.7592
465,15.509176,1.599,120,-500,107374.18,-49197.069,-47794.632,1401.2145,326.36123,289.8052,5.22E-05,0.15938971,1086.3259,1763.4822
466,15.513149,3.599,120,-500,107374.18,-48420.571,-47653.813,1395.7093,290.66049,289.77278,5.83E-05,0.15721994,1098.6623,1696.6812
449,15.398099,25.599,120,1000,94975.122,-5260.6827,-39229.27,1398.5288,150.17265,289.77511,0.000112305,0.15383825,1247.3602,1558.1651
452,15.417241,9.599,120,1380,89607.758,3378.4494,-37539.98,1411.0973,216.59053,289.76675,7.78E-05,0.15353121,1184.9543,1631.8032
460,15.475697,1.6,120,-1000,107374.18,-61929.642,-50242.744,1412.441,296.2775,289.7771,5.72E-05,0.15715338,1113.7563,1727.6578
462,15.4842,9.599,120,-1000,107374.18,-63767.65,-50618.823,1401.2104,255.48999,289.80243,6.61E-05,0.15455802,1137.3669,1663.8352
467,15.517678,9.599,120,-500,107374.18,-48110.153,-47581.944,1385.5584,244.25203,289.75925,6.94E-05,0.1558537,1143.5965,1651.3227
451,15.412712,3.6,120,1380,88767.975,5427.6143,-37134.175,1419.4461,268.10184,289.76126,6.30E-05,0.15524269,1145.9338,1698.8137
469,15.532014,25.6,120,-500,107374.18,-48598.887,-47729.588,1368.1202,158.70283,289.79571,0.000106551,0.15541547,1207.4087,1534.3488
476,15.584552,3.6,120,500,104627.68,-20157.664,-42177.83,1386.8674,259.9615,289.78987,6.51E-05,0.15672258,1122.4226,1657.8905
478,15.595277,16.601,120,500,106134.32,-19755.601,-42015.056,1373.483,182.42222,289.74512,9.23E-05,0.15350108,1191.7006,1568.6529
475,15.580578,1.601,120,500,104662.59,-20295.111,-42170.47,1384.391,310.0258,289.8563,5.47E-05,0.15763616,1081.1101,1726.1323
473,15.559019,21.6,120,0,107374.18,-34161.194,-44887.76,1362.2195,158.64766,289.74536,0.000106517,0.15411854,1195.0573,1522.3973
470,15.542654,1.601,120,0,107374.18,-34150.997,-44889.034,1388.2582,310.86601,289.76783,5.44E-05,0.155819,1069.9917,1712.2305
480,15.614057,1.602,120,1000,95874.275,-6211.1765,-39410.135,1389.6,307.56221,289.72398,5.50E-05,0.1563259,1077.9584,1711.5466
454,15.431577,25.601,120,1380,94753.473,4511.0401,-37184.212,1394.0129,127.19968,289.76711,0.000132109,0.15193755,1259.9648,1522.2372
463,15.490396,16.599,120,-1000,107374.18,-63744.049,-50583.834,1390.492,197.42632,289.80256,8.51E-05,0.15132155,1183.2947,1589.867
457,15.45072,9.6,120,-1380,107374.18,-75939.655,-52959.092,1412.8085,222.93206,289.82146,7.58E-05,0.15535353,1193.0934,1652.5531
479,15.603417,25.6,120,500,104804.07,-20698.613,-42250.315,1371.9572,165.93175,289.78378,0.000101805,0.15456775,1204.2094,1546.2351
455,15.442218,1.6,120,-1380,107374.18,-73838.219,-52528.659,1419.8398,287.13511,289.79207,5.88E-05,0.15548318,1138.1866,1732.5911
464,15.498536,25.599,120,-1000,107374.18,-63216.296,-50493.093,1378.4156,148.4653,289.81255,0.000113334,0.15276992,1226.7794,1531.8873
456,15.446191,3.6,120,-1380,107374.18,-73965.309,-52700.067,1419.4042,278.5254,289.79182,6.05E-05,0.15443245,1116.5553,1736.2629
482,15.622561,9.6,120,1000,96023.113,-6481.0546,-39454.621,1391.6465,223.34996,289.76516,7.57E-05,0.15581801,1158.9871,1618.4978
468,15.523874,16.6,120,-500,107374.18,-48512.586,-47704.302,1379.5555,202.17258,289.8146,8.37E-05,0.15436865,1167.2888,1585.8829
483,15.628757,16.6,120,1000,95634.613,-6200.1166,-39417.823,1398.3911,211.48707,289.75677,8.01E-05,0.15653035,1179.8191,1617.7567
474,15.568548,30.6,120,0,107374.18,-34158.439,-44881.222,1361.7433,142.40104,289.83067,0.000118512,0.15403727,1215.4001,1508.7312
486,15.651511,3.6,120,1380,89891.575,4254.237,-37340.778,1420.1157,287.0173,289.72385,5.92E-05,0.15887349,1137.7962,1732.5169
485,15.647538,1.599,120,1380,88750.089,5602.7225,-37099.187,1420.031,303.66919,289.73797,5.59E-05,0.15748241,1119.4841,1750.7179
490,15.681017,1.599,15,-290,19632.871,-35590.145,-46990.011,1417.7488,316.71095,289.73745,5.37E-05,0.15904256,1092.9725,1741.785
487,15.656041,9.599,120,1380,90010.523,3405.8729,-37513.173,1410.2665,232.89385,289.79753,7.28E-05,0.15809602,1172.775,1654.619
472,15.551713,13.6,120,0,107374.18,-34158.974,-44874.562,1371.9287,198.13818,289.75244,8.51E-05,0.15421118,1165.6972,1574.3432
491,15.684991,3.599,15,-290,19417.594,-35203.294,-46937.671,1414.7063,290.47031,289.81996,5.86E-05,0.15982166,1130.2295,1731.3766
471,15.546628,5.599,120,0,107374.18,-34185.945,-44856.636,1378.7782,241.641,289.6987,6.97E-05,0.15396768,1128.5404,1626.8636
492,15.689519,9.599,15,-290,19729.491,-35734.91,-47027.878,1403.5342,232.59572,289.71126,7.31E-05,0.15341663,1170.4815,1655.468
495,15.714495,1.6,15,-200,18017.838,-33136.651,-46517.682,1408.3139,341.98115,289.75768,4.96E-05,0.15873654,1074.7092,1782.5029
477,15.589081,9.6,120,500,106133.95,-19696.643,-41989.729,1380.1213,220.06017,289.77689,7.67E-05,0.15439896,1151.5086,1605.3096
496,15.718468,3.601,15,-200,17858.888,-32925.444,-46462.423,1403.1151,296.0253,289.75732,5.73E-05,0.15789718,1099.3543,1710.2922
504,15.773868,30.599,15,-100,16099.006,-30268.597,-45964.233,1379.6768,133.79563,289.75313,0.000125629,0.15276426,1241.1026,1517.8267
500,15.747974,1.599,15,-100,16034.168,-30064.461,-45921.637,1404.834,321.23033,289.90676,5.28E-05,0.15751038,1079.6885,1740.9377
489,15.670377,25.601,120,1380,89997.943,2911.6722,-37614.152,1387.5344,133.13063,289.80369,0.000127076,0.15436917,1246.612,1520.8829
494,15.703855,25.599,15,-290,19779.323,-35661.232,-47016.324,1379.7472,114.32123,289.82942,0.000147708,0.15263232,1261.6581,1498.2813
499,15.737334,25.599,15,-200,17772.916,-32717.567,-46437.096,1375.8738,135.28763,289.76874,0.000124383,0.15237082,1231.4814,1511.0237
497,15.722997,9.6,15,-200,17751.208,-32763.657,-46441.167,1397.7869,242.76594,289.772,6.98E-05,0.15725844,1152.9165,1657.2754
498,15.729193,16.6,15,-200,17653.889,-32638.955,-46414.976,1385.4113,185.82419,289.77663,9.08E-05,0.15502297,1195.4854,1579.5247
484,15.636897,25.6,120,1000,95841.136,-6239.5458,-39416.261,1393.6488,162.36536,289.8002,0.000103992,0.15502103,1227.3794,1561.8125
481,15.618031,3.6,120,1000,95130.084,-4409.3994,-39063.371,1396.5994,268.53302,289.80058,6.31E-05,0.15710834,1121.5517,1674.0847
488,15.662237,16.599,120,1380,89432.73,3549.3639,-37495.658,1397.5678,188.06317,289.75061,9.00E-05,0.1566707,1203.4572,1592.7145
508,15.802261,21.601,15,0,14218.248,-27254.504,-45355.977,1405.5761,200.86833,289.72856,8.43E-05,0.15441467,1195.2689,1609.3977
493,15.695715,16.599,15,-290,19759.464,-35741.365,-47021.998,1390.8992,170.23809,289.8857,9.93E-05,0.15539844,1218.6752,1568.749
510,15.82382,1.599,15,100,12504.992,-24532.286,-44838.586,1430.9955,335.30261,289.89711,5.20E-05,0.16819278,1094.6312,1781.8234
515,15.861744,1.599,15,200,10688.003,-21575.714,-44240.075,1473.7317,307.23743,289.74328,5.53E-05,0.15915374,1158.4078,1790.9457
512,15.832878,13.599,15,100,12398.011,-24312.075,-44787.973,1434.3547,247.88271,289.81525,6.83E-05,0.15648104,1177.1829,1687.9787
517,15.870247,9.6,15,200,10565.645,-21200.664,-44166.849,1479.6523,267.82056,289.74053,6.33E-05,0.15724958,1207.3342,1757.4638
519,15.884583,25.6,15,200,10580.035,-21281.578,-44179.636,1493.3334,135.2551,289.73169,0.000125334,0.15497823,1353.3351,1632.4427
505,15.785896,1.599,15,0,14212.369,-27244.924,-45358.197,1408.7525,314.95218,289.7538,5.39E-05,0.15855493,1091.7026,1739.8428
506,15.78987,5.6,15,0,14219.111,-27250.598,-45347.59,1408.4997,308.88196,289.75487,5.49E-05,0.15740549,1089.2806,1725.0224
513,15.840185,21.6,15,100,12361.789,-24292.668,-44796.032,1431.8131,195.89004,289.74863,8.63E-05,0.15513492,1234.3568,1639.0775
514,15.849714,30.601,15,100,12352.661,-24226.802,-44767.046,1438.7867,132.3788,289.74059,0.00012711,0.15349904,1300.7573,1575.6265
503,15.764339,21.599,15,-100,16089.797,-30240.721,-45939.235,1382.8231,176.81481,289.79943,9.55E-05,0.153941,1201.2238,1566.6145
528,15.942566,10.6,25,-400,31455.421,-39699.503,-47618.248,1527.6134,245.85921,289.68078,6.89E-05,0.15703526,1277.8216,1785.2491
501,15.751947,5.599,15,-100,15977.677,-29996.375,-45897.626,1400.8596,284.28524,289.87701,5.95E-05,0.15416364,1105.4863,1695.5844
520,15.895222,1.599,15,290,8965.2902,-18480.71,-43603.039,1522.65,353.01559,289.63291,4.81E-05,0.15891514,1177.482,1909.1746
527,15.937203,6.599,25,-400,31520.588,-39769.193,-47636.01,1535.1938,289.52486,289.69966,5.87E-05,0.15761362,1247.1759,1848.511
529,15.949039,15.6,25,-400,31317.069,-39255.174,-47492.313,1516.8781,201.09167,289.757,8.41E-05,0.15564058,1308.9101,1724.0091
511,15.827793,5.6,15,100,12346.74,-24241.275,-44769.554,1435.6137,309.55879,289.77516,5.47E-05,0.15581264,1121.162,1768.6158
502,15.757032,13.599,15,-100,16125.896,-30281.671,-45953.995,1392.8436,225.98385,289.79001,7.49E-05,0.15614364,1169.1488,1635.4168
507,15.794954,13.599,15,0,14210.518,-27245.335,-45351.043,1402.2287,246.56848,289.79215,6.84E-05,0.15457318,1145.2261,1655.8042
526,15.932674,3.599,25,-400,31844.614,-40294.354,-47726.545,1541.6266,328.67714,289.82599,5.20E-05,0.16126954,1205.701,1883.5717
524,15.91806,25.6,15,290,9541.1449,-19461.999,-43813.178,1510.1507,110.03585,289.65093,0.000154054,0.15564569,1393.5204,1619.7019
523,15.90992,16.599,15,290,9446.4574,-19341.943,-43794.676,1511.3866,161.97733,289.72178,0.00010441,0.15620016,1340.959,1675.2936
522,15.903724,9.6,15,290,9490.8614,-19291.577,-43789.825,1515.493,215.59881,289.75801,7.84E-05,0.15464595,1288.5469,1733.645
509,15.811791,30.599,15,0,14224.867,-27257.546,-45358.609,1399.7738,140.1124,289.78839,0.000120524,0.15499342,1252.4663,1540.6247
534,15.978906,20.6,25,-300,29716.095,-37194.738,-47141.766,1506.5151,155.08906,289.74768,0.000109983,0.15851238,1342.0589,1661.8098
533,15.971322,14.6,25,-300,29638.881,-37077.396,-47082.725,1510.7955,192.16612,289.74893,8.81E-05,0.15655366,1312.3864,1710.4015
516,15.865718,3.6,15,200,10785.897,-21815.537,-44289.372,1479.5644,287.76245,289.71538,5.91E-05,0.15891793,1195.3063,1788.9866
536,15.992133,3.6,25,-150,26839.572,-32568.689,-46221.736,1523.6041,278.81504,289.74727,6.14E-05,0.16140261,1237.3539,1813.7371
535,15.988159,1.601,25,-150,26537.336,-32064.497,-46121.333,1529.0815,297.41787,289.71112,5.72E-05,0.15983809,1224.8453,1836.5385
530,15.956902,1.6,25,-300,29372.086,-36515.519,-46985.94,1542.9123,322.30858,289.70397,5.29E-05,0.15945369,1216.9624,1887.1386
537,15.996661,9.599,25,-150,26714.5,-32418.661,-46190.488,1517.24,276.82542,289.75669,6.11E-05,0.15669756,1242.6029,1815.0638
542,16.030696,13.6,25,0,24005.152,-27911.396,-45305.899,1501.3548,230.55969,289.77876,7.44E-05,0.15783185,1265.0465,1743.0444
518,15.876442,16.6,15,200,10641.419,-21372.771,-44199.453,1485.5937,210.94294,289.74051,8.02E-05,0.1558953,1271.7671,1707.7177
538,16.002857,16.601,25,-150,26719.352,-32393.91,-46176.509,1513.3761,207.27814,289.70763,8.20E-05,0.15847521,1306.1599,1731.8805
521,15.899196,3.599,15,290,9203.4274,-18805.723,-43686.955,1522.5451,324.68857,289.68271,5.22E-05,0.15711029,1188.2613,1857.264
531,15.960875,3.6,25,-300,29174.899,-36130.971,-46928.832,1536.8658,288.78667,289.77587,5.92E-05,0.15957805,1240.5011,1836.6201
545,16.059561,1.599,25,150,20582.132,-23518.598,-44463.823,1511.4532,291.3731,289.71999,5.85E-05,0.15795449,1224.3181,1827.3384
532,15.965404,8.601,25,-300,30794.581,-36642.317,-46978.17,1527.5597,238.51002,289.87423,7.13E-05,0.15637895,1289.7915,1787.6933
547,16.068064,9.6,25,150,21236.968,-23485.624,-44433.727,1507.6645,250.84596,289.71826,6.77E-05,0.15635503,1259.2054,1780.9764
539,16.010998,25.6,25,-150,26727.863,-32407.272,-46175.769,1495.1513,144.91511,289.67651,0.00011672,0.15635546,1347.2303,1646.7596
525,15.9287,1.599,25,-400,30941.854,-38825.975,-47434.546,1538.7049,315.35187,289.83621,5.40E-05,0.16065382,1231.5211,1882.8021
548,16.07426,16.6,25,150,21276.562,-23530.851,-44463.165,1498.1937,226.64091,289.82369,7.49E-05,0.15781679,1265.4201,1732.0749
554,16.115046,20.599,25,300,19030.703,-19679.99,-43683.09,1481.7576,168.37912,289.79982,0.000100307,0.15521277,1308.3528,1656.3038
549,16.0824,25.6,25,150,21338.234,-23537.511,-44428.464,1487.9692,150.15403,289.72078,0.000112543,0.15567921,1337.0205,1645.9997
553,16.107461,14.6,25,300,18989.054,-19661.406,-43674.826,1490.79,192.97133,289.76737,8.76E-05,0.15606984,1288.2376,1686.2877
555,16.124297,1.6,25,400,17351.941,-16751.131,-43097.901,1505.2662,306.70311,289.78182,5.55E-05,0.15947805,1198.2397,1829.5987
558,16.138162,10.601,25,400,17060.766,-16088.523,-42967.772,1484.3393,229.98689,289.73789,7.37E-05,0.15734791,1245.6482,1719.7962
559,16.144636,15.601,25,400,17161.95,-16287.643,-43014.355,1469.507,203.42108,289.76351,8.35E-05,0.15915351,1262.2616,1679.9606
541,16.025611,5.599,25,0,23986.609,-27931.543,-45300.102,1515.0763,291.90562,289.67734,5.81E-05,0.15748951,1524.6806,1524.7032
556,16.128271,3.599,25,400,17427.716,-16800.016,-43114.018,1508.4367,278.18707,289.74167,6.41E-05,0.1612735,1213.1546,1805.108
561,16.156471,3.6,40,-550,48158.008,-44041.207,-48199.327,1486.2442,294.23917,289.83002,5.77E-05,0.15878905,1191.2316,1797.8795
543,16.038003,21.6,25,0,23996.23,-27918.797,-45306.639,1492.1159,201.76964,289.76911,8.38E-05,0.15613432,1289.6815,1706.076
567,16.192258,9.6,40,-400,45607.972,-40622.699,-47547.777,1450.7806,259.33189,289.66517,6.54E-05,0.15835764,1186.9579,1723.3855
565,16.183754,1.601,40,-400,47566.486,-40676.189,-47500.742,1470.9294,336.94733,289.80757,5.10E-05,0.16413064,1137.8384,1829.0707
540,16.021638,1.6,25,0,23988.994,-27926.815,-45320.002,1522.4214,352.15418,289.8626,4.84E-05,0.16117013,1178.2325,1903.8786
551,16.097014,3.599,25,300,18767.897,-19186.118,-43593.049,1506.6652,280.11084,289.68771,6.10E-05,0.16019503,1224.9994,1802.041
552,16.101543,8.599,25,300,18895.312,-19533.909,-43662.163,1504.7007,235.91344,289.78454,7.18E-05,0.1577528,1267.2199,1756.3356
564,16.174503,20.599,40,-550,48985.2,-45681.201,-48521.257,1448.013,157.78366,289.74251,0.000108364,0.15780041,1280.0643,1607.259
546,16.063535,3.601,25,150,21288.568,-23424.24,-44417.774,1516.0239,331.36329,289.70995,5.15E-05,0.16035896,1192.4983,1881.2492
562,16.161001,8.599,40,-550,48173.632,-44039.234,-48213.964,1474.7274,243.99349,289.69831,6.94E-05,0.1562327,1221.5983,1726.3916
544,16.047532,30.601,25,0,23998.738,-27920.976,-45311.984,1484.4041,129.28993,289.65929,0.000137487,0.16985407,1350.9903,1619.4845
560,16.152497,1.599,40,-550,48484.502,-44724.373,-48329.949,1489.2018,314.56693,289.7161,5.42E-05,0.15919319,1182.4858,1833.3425
570,16.217234,1.599,40,-200,42099.465,-34833.382,-46381.385,1431.4628,342.69886,289.73751,5.00E-05,0.16181678,1085.6517,1791.8432
550,16.09304,1.601,25,300,18623.131,-19078.972,-43543.711,1509.6077,346.67422,289.67469,4.91E-05,0.1597523,1160.9197,1882.8782
572,16.225735,9.6,40,-200,42246.78,-35028.103,-46421.925,1405.8714,267.05095,289.68317,6.36E-05,0.15817785,1131.85,1682.4632
575,16.250712,1.599,40,0,38563.783,-28931.128,-45237.401,1381.6743,314.17536,289.74,5.41E-05,0.1591584,1073.8642,1724.3277
557,16.1328,6.599,25,400,17619.517,-17216.551,-43199.167,1500.7286,253.65608,289.70854,6.69E-05,0.15717308,1245.763,1771.1158
573,16.231931,16.601,40,-200,42167.715,-34979.793,-46413.332,1389.3558,209.5958,289.67155,8.06E-05,0.15555477,1173.343,1607.3135
576,16.254684,5.601,40,0,38565.509,-28928.949,-45240.608,1366.2318,295.10659,289.6898,5.76E-05,0.15846554,1062.2438,1671.9986
577,16.25977,13.599,40,0,38560.74,-28921.302,-45235.428,1344.1119,253.27051,289.69593,6.71E-05,0.15858697,1094.0782,1618.0228
581,16.292609,3.599,40,200,34201.404,-23097.459,-44112.002,1314.8452,315.74072,289.79941,5.38E-05,0.15844818,990.94859,1643.6474
571,16.221206,3.601,40,-200,41934.676,-34479.095,-46318.233,1419.5916,302.49402,289.62429,5.60E-05,0.15683962,1119.62,1745.5113
566,16.187728,3.599,40,-400,47677.537,-40731.612,-47530.797,1468.3874,334.81528,289.69511,5.08E-05,0.15972165,1127.1291,1818.2144
580,16.288635,1.6,40,200,35340.288,-23440.85,-44159.86,1316.3937,314.01143,289.80449,5.43E-05,0.15991084,1000.5691,1646.4713
578,16.267076,21.599,40,0,38582.942,-28928.538,-45238.059,1318.8572,204.29141,289.74762,8.28E-05,0.15623474,1110.6569,1534.0401
569,16.206594,25.599,40,-400,45686.46,-40618.546,-47540.253,1407.9016,155.01132,289.69829,0.000109085,0.1559103,1246.7299,1566.7246
579,16.276606,30.6,40,0,38570.032,-28929.155,-45233.084,1291.6818,139.27293,289.80189,0.000121245,0.15514072,1150.0746,1437.4507
584,16.311473,25.601,40,200,35164.933,-23162.297,-44106.821,1265.6013,181.16542,289.8121,9.34E-05,0.1562727,1077.8253,1451.3464
563,16.166919,14.6,40,-550,49163.064,-45643.046,-48503.331,1464.8732,198.49077,289.67948,8.54E-05,0.15637164,1259.8237,1670.0045
568,16.198453,16.599,40,-400,45618.086,-40434.187,-47484.789,1427.3012,208.43999,289.6565,8.13E-05,0.15730666,1222.7781,1654.3633
583,16.303333,16.599,40,200,35151.118,-23221.954,-44117.799,1280.8536,196.38013,289.8899,8.63E-05,0.15709046,1083.4491,1489.3186
593,16.370014,14.6,40,550,27093.294,-13291.891,-42213.353,1229.4692,208.45932,289.75198,8.13E-05,0.15733381,1011.2541,1440.554
574,16.240072,25.601,40,-200,43032.61,-34827.01,-46372.792,1361.7846,160.10947,289.7202,0.000105529,0.15524778,1197.1927,1528.3023
586,16.326087,3.599,40,400,31887.539,-17482.153,-42990.262,1279.3057,284.70261,289.79122,5.96E-05,0.15892044,987.42429,1574.9798
587,16.330616,9.599,40,400,31983.748,-17802.849,-43059.869,1263.1341,233.50161,289.76357,7.25E-05,0.15714521,1020.2962,1502.5523
596,16.390823,3.599,65,-810,77538.429,-54941.094,-49900.05,1253.5011,333.52019,289.75864,5.11E-05,0.16152126,926.72494,1617.6892
591,16.359566,3.6,40,550,29693.688,-13546.31,-42210.352,1249.4012,279.65115,289.74644,6.06E-05,0.15718191,961.97329,1539.855
602,16.428831,9.599,65,-600,76083.689,-48363.052,-48567.594,1257.6717,236.5705,289.82971,7.17E-05,0.15868397,1019.2447,1506.4119
599,16.409688,25.599,65,-810,76792.394,-53205.712,-49566.648,1231.4372,132.76011,289.85992,0.000127036,0.15379881,1090.9134,1365.6623
598,16.401548,16.599,65,-810,76674.516,-53334.114,-49596.292,1235.2597,181.75577,289.81989,9.30E-05,0.15570152,1044.1328,1419.8571
582,16.297137,9.599,40,200,35151.159,-23128.377,-44109.453,1300.5356,243.08023,289.78679,7.03E-05,0.15870219,1062.6311,1566.7022
601,16.424302,3.599,65,-600,72949.885,-47451.122,-48437.917,1267.8956,291.29344,289.79877,5.84E-05,0.15983201,982.32837,1584.904
585,16.322114,1.599,40,400,31682.827,-17145.505,-42923.655,1282.1835,300.81398,289.77071,5.64E-05,0.15797861,986.98462,1609.6719
603,16.435026,16.6,65,-600,75979.051,-47981.587,-48494.697,1250.3217,186.7548,289.8073,9.09E-05,0.15845553,1059.9724,1443.7145
607,16.462309,9.599,65,-300,67870.923,-39376.051,-46859.43,1252.6542,252.5804,289.90962,6.75E-05,0.1592753,989.93892,1511.0611
589,16.344952,25.6,40,400,29817.32,-17124.248,-42958.356,1229.3274,139.89581,289.85989,0.000120661,0.15456782,1087.084,1375.6938
588,16.336812,16.599,40,400,29756.758,-17154.55,-42966.579,1249.1504,187.02842,289.75698,9.11E-05,0.15847326,1061.2946,1447.564
595,16.38685,1.599,65,-810,81056.051,-54641.611,-49789.327,1248.0235,330.35058,289.86871,5.15E-05,0.15938891,909.89738,1590.3652
604,16.443166,25.6,65,-600,73539.435,-48653.859,-48683.333,1238.0773,136.71565,289.82994,0.000123808,0.15641302,1094.7962,1376.2745
611,16.491257,5.601,65,0,62710.109,-30561.376,-45135.889,1242.8299,282.89273,289.94005,6.01E-05,0.15967396,953.76052,1539.8253
614,16.513178,30.6,65,0,62731.982,-30585.839,-45129.475,1212.7139,133.23399,289.78962,0.000127019,0.15597273,1071.8152,1346.0939
590,16.355593,1.599,40,550,29590.037,-13410.754,-42196.825,1251.6531,301.37365,289.83367,5.64E-05,0.15969785,956.65065,1579.4403
594,16.377598,20.599,40,550,27126.925,-13193.544,-42186.135,1220.8065,157.24863,289.77936,0.000107777,0.157057,1065.4698,1389.9241
608,16.468505,16.599,65,-300,67722.58,-39119.617,-46822.056,1242.8071,209.52913,289.90228,8.09E-05,0.15650714,1022.4857,1455.7567
600,16.420328,1.601,65,-600,73140.084,-47970.075,-48563.277,1262.5563,312.16829,289.80118,5.45E-05,0.15922315,941.06743,1585.1851
610,16.487285,1.6,65,0,62722.69,-30574.327,-45132.723,1248.9716,323.52629,289.79711,5.26E-05,0.16025446,916.82494,1583.7609
597,16.395352,9.599,65,-810,77244.867,-53914.411,-49706.851,1241.4316,231.05308,289.79183,7.34E-05,0.15717144,1005.6315,1480.0857
592,16.364096,8.6,40,550,26765.978,-12645.401,-42081.538,1236.2306,243.89937,289.75976,6.93E-05,0.15656443,994.77639,1498.5367
618,16.539904,16.603,65,300,57886.28,-22437.524,-43535.693,1230.5717,191.9052,289.8892,8.82E-05,0.15634916,1030.4034,1425.7582
606,16.45778,3.599,65,-300,68031.231,-39705.341,-46939.234,1266.9481,299.08304,289.78991,5.68E-05,0.15887869,959.78558,1574.5275
615,16.525206,1.6,65,300,56251.997,-22015.233,-43481.545,1240.0144,287.44058,289.84377,5.92E-05,0.16012686,950.07974,1546.2132
605,16.453806,1.601,65,-300,69368.626,-39486.773,-46864.939,1265.3465,299.49463,289.86197,5.69E-05,0.16033439,961.1001,1578.8898
617,16.533709,9.601,65,300,57790.852,-22235.814,-43489.357,1234.9258,232.44463,289.82401,7.26E-05,0.15506024,991.07441,1472.1074
619,16.548045,25.603,65,300,57693.573,-21973.09,-43457.698,1227.5353,151.96252,290.02138,0.000111192,0.15533753,1066.3742,1380.6561
613,16.503649,21.603,65,0,62735.559,-30590.485,-45141.974,1223.2512,168.68172,289.76915,0.000100361,0.15667121,1049.7033,1397.3977
623,16.573385,16.6,65,600,52805.281,-13653.662,-41808.576,1237.8775,222.34172,289.79726,7.61E-05,0.15672361,1011.9336,1473.3997
620,16.558686,1.6,65,600,50173.262,-13504.168,-41824.488,1251.2571,319.47974,289.82073,5.35E-05,0.16158801,936.2235,1598.5644
621,16.562661,3.602,65,600,50457.984,-13564.278,-41827.407,1254.8949,304.75396,289.83308,5.58E-05,0.15937158,940.9681,1568.3551
622,16.567189,9.602,65,600,52728.684,-13302.129,-41727.909,1247.5643,252.09542,289.85364,6.74E-05,0.15955435,993.29066,1516.0326
616,16.529179,3.601,65,300,57655.377,-21906.196,-43431.631,1247.5152,336.98369,289.83671,5.06E-05,0.1614967,917.33832,1615.6617
625,16.592166,1.6,65,810,49025.947,-6089.803,-40303.069,1258.8896,357.28898,289.78676,4.78E-05,0.16196556,892.28572,1629.0678
628,16.606865,16.599,65,810,49468.838,-7516.9413,-40601.4,1238.8841,187.9059,289.84415,9.01E-05,0.15660167,1049.4984,1438.2187
634,16.648485,25.599,90,-1070,103851.14,-62692.29,-51018.708,1226.222,135.94925,289.74244,0.000124513,0.15661972,1081.6748,1362.5575
627,16.600669,9.599,65,810,49245.542,-6929.0397,-40474.354,1249.3082,253.63337,289.82595,6.69E-05,0.15844045,986.37905,1509.823
612,16.496342,13.601,65,0,62744.07,-30594.679,-45127.912,1233.3876,208.19048,289.79789,8.15E-05,0.1580663,1020.7838,1452.5293
633,16.640345,16.599,90,-1070,104212.38,-63277.562,-51130.747,1241.9824,184.87101,289.75751,9.16E-05,0.15689781,1052.4534,1435.8396
609,16.476645,25.599,65,-300,67773.974,-39077.885,-46808.94,1227.3378,178.15155,289.81037,9.50E-05,0.15641058,1044.9703,1414.8782
637,16.667628,9.599,90,-700,98334.829,-52162.701,-48949.799,1253.9608,261.79872,289.75148,6.50E-05,0.15985965,989.21215,1529.0707
632,16.634149,9.601,90,-1070,104073.29,-62925.782,-51074.214,1252.3336,247.1532,289.82398,6.89E-05,0.16013716,999.64678,1511.4239
642,16.701107,9.599,90,-300,91505.097,-40403.843,-46639.629,1271.2386,272.58342,289.8389,6.25E-05,0.16053315,996.05749,1560.3061
639,16.681965,25.599,90,-700,98609.233,-52630.508,-49027.466,1244.8216,160.3401,289.76079,0.00010622,0.16061208,1079.282,1409.1018
630,16.625645,1.6,90,-1070,104349.34,-63491.32,-51142.711,1257.1613,320.27713,289.84209,5.32E-05,0.16050056,931.84966,1591.7766
624,16.581526,25.601,65,600,52600.24,-12834.612,-41661.22,1228.9897,144.5609,289.82825,0.00011694,0.15590012,1076.2682,1375.2369
626,16.59614,3.599,65,810,49148.757,-6468.6354,-40384.97,1254.717,307.1754,289.7848,5.53E-05,0.15960635,951.80001,1587.0485
631,16.629619,3.6,90,-1070,104377.17,-63545.468,-51166.147,1260.1935,301.08366,289.86893,5.66E-05,0.16045347,952.40859,1573.0055
644,16.715443,25.6,90,-300,93079.613,-40929.128,-46701.877,1246.5807,172.5025,289.76898,9.99E-05,0.16331432,1072.5025,1429.4369
646,16.730057,5.599,90,0,86698.462,-32242.689,-45014.764,1267.4406,310.6047,289.83667,5.50E-05,0.15899912,954.19603,1601.703
647,16.735142,13.599,90,0,86707.343,-32242.195,-45025.33,1250.2198,237.78025,289.7758,7.17E-05,0.16070134,1004.43,1494.2164
652,16.77251,9.6,90,300,80328.261,-23511.527,-43327.733,1255.9093,283.69008,289.83339,6.05E-05,0.16054762,976.35839,1566.8638
651,16.767981,3.599,90,300,80294.999,-23356.976,-43298.624,1267.991,337.87813,289.82157,5.07E-05,0.16432725,924.44434,1620.2627
650,16.764007,1.6,90,300,81757.634,-23821.986,-43361.283,1268.4974,333.4812,289.81996,5.14E-05,0.16407906,945.10147,1633.8278
640,16.692605,1.6,90,-300,91853.838,-41138.609,-46768.565,1276.1317,340.35564,289.76397,5.02E-05,0.16221379,938.22197,1640.5154
649,16.751978,30.6,90,0,86680.947,-32242.977,-45028.373,1243.453,151.52511,290.0576,0.000113742,0.16446768,1093.0621,1405.554
629,16.615005,25.599,65,810,50180.375,-7667.874,-40596.671,1228.7749,132.0712,289.76828,0.00012829,0.15705763,1088.7312,1362.3092
645,16.726083,1.6,90,0,86719.39,-32242.894,-45042.27,1273.0633,332.67322,289.99925,5.18E-05,0.16340023,939.25254,1624.8283
636,16.663099,3.6,90,-700,98777.026,-52664.469,-49033.715,1259.4428,313.59312,289.76023,5.43E-05,0.16090172,952.96016,1600.9691
654,16.786847,25.599,90,300,80220.334,-23280.174,-43276.998,1235.8896,170.30252,289.80987,9.99E-05,0.15907324,1057.1824,1410.0297
643,16.707303,16.6,90,-300,93027.149,-40998.16,-46716.39,1254.5187,221.61556,289.69861,7.68E-05,0.159795,1032.7804,1490.5125
656,16.801461,3.601,90,700,75514.571,-12619.706,-41159.247,1262.0928,312.17846,289.82953,5.49E-05,0.16461085,954.34716,1598.6629
635,16.659126,1.6,90,-700,100789.8,-52186.629,-48869.79,1255.8327,314.42669,289.78922,5.41E-05,0.15978498,932.87658,1581.7194
655,16.797487,1.599,90,700,75335.884,-12376.84,-41113.158,1264.6993,326.79435,289.82661,5.23E-05,0.16264736,943.72884,1619.1398
657,16.805991,9.6,90,700,71829.251,-11380.832,-40987.839,1252.1625,257.74762,289.79697,6.62E-05,0.16166159,994.81885,1525.8377
638,16.673824,16.6,90,-700,98494.028,-52213.52,-48941.412,1243.9069,211.36576,289.75918,8.01E-05,0.15727158,1023.1383,1460.0638
641,16.696578,3.599,90,-300,91573.637,-40680.177,-46684.28,1279.8318,319.58026,289.83374,5.33E-05,0.16128987,955.67919,1619.5935
661,16.83494,3.6,90,1070,64823.478,-1325.0046,-39023.531,1264.0851,330.58498,289.75144,5.16E-05,0.1617999,939.98252,1623.5629
653,16.778706,16.6,90,300,82188.687,-24358.576,-43446.391,1243.6472,216.77132,289.7625,7.86E-05,0.16026228,1023.642,1469.9641
659,16.820326,25.6,90,700,71929.654,-11534.807,-41004.121,1233.6861,158.8138,289.76643,0.000106707,0.15633066,1070.5692,1400.0671
648,16.742449,21.599,90,0,86695.296,-32248.198,-45019.204,1242.3851,193.73697,289.99641,8.74E-05,0.15675994,1040.2507,1440.9412
664,16.853804,25.6,90,1070,69767.285,-1781.0924,-39008.524,1232.995,156.62086,289.79805,0.000108838,0.160353,1070.726,1393.466
663,16.845664,16.6,90,1070,70213.797,-2005.8674,-39050.502,1242.0977,197.69154,289.82993,8.63E-05,0.1613803,1044.7844,1453.8823
662,16.839469,9.599,90,1070,69535.313,-996.62075,-38846.819,1251.4789,253.23435,289.7934,6.74E-05,0.16157782,999.48005,1522.3987
671,16.901897,3.599,120,-1000,107374.18,-63561.827,-50505.757,1263.4539,325.92529,289.78631,5.24E-05,0.16172957,940.86984,1613.6655
660,16.830966,1.6,90,1070,70472.905,-3176.6544,-39288.928,1267.2618,354.47109,289.79173,4.89E-05,0.16540118,912.97228,1646.6843
658,16.812186,16.599,90,700,71995.603,-11727.307,-41039.233,1247.2207,208.70481,289.77867,8.16E-05,0.16056519,1035.4162,1466.0687
672,16.906426,9.599,120,-1000,107374.18,-63102.736,-50427.186,1255.5058,271.94884,289.82707,6.27E-05,0.16156139,988.09834,1549.5481
669,16.887284,25.599,120,-1380,107374.18,-75229.348,-52738.592,1235.6404,148.87386,289.85387,0.000114065,0.15872989,1078.589,1385.3302
670,16.897924,1.599,120,-1000,107374.18,-62655.982,-50431.873,1263.3983,325.41251,289.76449,5.26E-05,0.16274334,940.31831,1616.9039
673,16.912622,16.6,120,-1000,107374.18,-63775.874,-50660.514,1245.9041,220.51087,289.92828,7.71E-05,0.15933479,1019.7351,1473.5174
679,16.954241,25.599,120,-500,107374.18,-48626.228,-47714.252,1230.5171,176.81911,289.72904,9.61E-05,0.15919606,1044.8954,1410.0339
676,16.935376,3.599,120,-500,107374.18,-48582.646,-47649.784,1255.7418,325.29904,289.81405,5.25E-05,0.1619423,935.93704,1609.4266
674,16.920763,25.6,120,-1000,107374.18,-62207.456,-50256.6,1223.2333,148.84911,289.86108,0.000114493,0.15999797,1075.2244,1382.9978
667,16.872947,9.599,120,-1380,107374.18,-71956.013,-52239.209,1250.1711,252.29127,289.80039,6.75E-05,0.16050541,993.88487,1513.9939
684,16.990776,30.6,120,0,107374.18,-34186.315,-44881.058,1206.624,156.5595,289.77472,0.00010884,0.16057442,1048.8849,1372.7717
685,17.002806,1.599,120,500,103903.92,-19688.132,-42068.711,1238.435,348.56368,289.81857,4.92E-05,0.16470522,896.52202,1617.478
665,16.864445,1.599,120,-1380,107374.18,-75373.914,-52909.137,1255.2867,329.65726,289.8173,5.17E-05,0.16180577,931.1765,1615.3286
682,16.97394,13.599,120,0,107374.18,-34173.816,-44864.612,1231.2209,230.06375,289.85358,7.43E-05,0.16235393,994.35006,1469.458
666,16.868419,3.599,120,-1380,107374.18,-73969.585,-52642.26,1259.3528,314.78893,289.81002,5.44E-05,0.16359632,950.14896,1600.9419
693,17.050983,16.6,120,1000,94103.887,-5144.9031,-39232.436,1207.644,215.96427,289.80411,7.86E-05,0.15871662,981.29948,1428.1046
688,17.017504,16.599,120,500,103832.46,-19133.574,-41957.207,1219.2609,216.26966,289.79956,7.89E-05,0.1612606,1004.3099,1451.3972
690,17.036284,1.6,120,1000,98166.008,-5767.1362,-39277.087,1232.9739,336.87667,289.80063,5.08E-05,0.16335384,1238.9632,1249.8045
668,16.879143,16.6,120,-1380,107374.18,-75059.625,-52717.171,1242.3378,201.40159,289.87633,8.45E-05,0.16053799,1034.0286,1451.9815
692,17.044787,9.599,120,1000,93827.673,-4844.1889,-39176.972,1220.6251,278.05181,289.7488,6.13E-05,0.16099583,942.95494,1516.9744
678,16.946101,16.599,120,-500,107374.18,-48579.563,-47690.076,1240.2436,232.75926,289.82167,7.33E-05,0.16199787,1001.4817,1478.9223
680,16.964882,1.602,120,0,107374.18,-34164.73,-44873.945,1257.6366,350.66289,289.83792,4.88E-05,0.16446404,913.75311,1634.7115
675,16.931403,1.599,120,-500,107374.18,-49142.139,-47759.355,1251.3551,317.49209,289.78884,5.38E-05,0.16243461,931.73578,1590.2339
698,17.084462,16.6,120,1380,87416.188,4199.0613,-37403.149,1199.1343,215.80485,289.79186,7.92E-05,0.16163979,979.92133,1425.8463
677,16.939905,9.6,120,-500,107374.18,-48755.411,-47729.3,1243.8797,276.88103,289.81476,6.15E-05,0.16082498,963.89883,1534.081
683,16.981247,21.601,120,0,107374.18,-34189.933,-44886.526,1220.9628,187.62561,289.8895,9.08E-05,0.15929584,1032.9761,1419.4077
686,17.006779,3.599,120,500,105755.36,-19398.642,-41977.805,1238.184,312.15516,289.86939,5.47E-05,0.16222364,924.10659,1565.348
694,17.059123,25.601,120,1000,93960.394,-4990.9279,-39199.873,1198.8921,165.54515,289.95814,0.000102774,0.15935459,1026.7813,1369.3298
700,17.103244,1.602,40,-550,47130.79,-44547.332,-48341.667,1215.0761,346.98999,289.9162,4.92E-05,0.16165966,874.67386,1595.2251
699,17.092603,25.6,120,1380,86645.356,5571.64,-37138.287,1187.7601,155.28522,289.88025,0.000109662,0.16004094,1023.5391,1342.9256
681,16.968856,5.599,120,0,107374.18,-34170.732,-44877.316,1252.4272,315.11115,289.80488,5.44E-05,0.16482786,936.57442,1589.2842
691,17.040258,3.6,120,1000,98252.556,-6505.3949,-39422.551,1226.6589,315.48552,289.79857,5.46E-05,0.16481683,1203.2994,1245.6097
701,17.107218,3.601,40,-550,47171.74,-44668.704,-48358.113,1218.7766,324.95812,289.84927,5.24E-05,0.16057095,894.51593,1566.5346
702,17.111747,8.6,40,-550,46935.083,-44173.762,-48261.945,1205.5302,269.07512,289.99941,6.38E-05,0.16345545,926.54825,1480.1588
695,17.069763,1.599,120,1380,92993.032,4208.6814,-37291.646,1228.9616,344.7327,289.87346,5.03E-05,0.16790605,888.36665,1598.4111
706,17.138475,3.599,40,-400,46701.878,-40926.99,-47591.976,1213.5225,328.97822,289.80803,5.17E-05,0.15997835,882.04478,1558.9754
707,17.143004,9.599,40,-400,46479.775,-40592.52,-47520.97,1203.7596,282.05564,289.83728,6.03E-05,0.16042604,916.15129,1502.5659
703,17.117665,14.599,40,-550,50038.568,-45464.73,-48455.35,1195.303,216.68006,289.83207,7.83E-05,0.15877239,969.3279,1414.763
704,17.12525,20.6,40,-550,50102.091,-45369.508,-48449.512,1185.5269,171.19092,289.88408,9.93E-05,0.15872129,1011.4387,1365.6017
689,17.025644,25.6,120,500,103823.58,-19357.568,-42003.461,1200.6842,169.12053,289.77909,0.000100843,0.16141398,1024.8225,1372.7229
687,17.011308,9.599,120,500,105823.03,-19830.883,-42060.775,1231.1401,264.56625,289.82926,6.45E-05,0.16191841,970.50011,1516.8736
696,17.073737,3.599,120,1380,86378.311,6432.3386,-36973.745,1225.5566,324.24636,289.83425,5.29E-05,0.1648588,897.54164,1564.4887
709,17.15734,25.599,40,-400,46359.102,-40114.765,-47426.323,1179.4518,161.20921,289.87096,0.000105402,0.15907194,1018.4561,1350.6146
712,17.176483,9.601,40,-200,41488.085,-34800.943,-46405.808,1203.1577,280.82851,289.84089,6.07E-05,0.16125581,926.21422,1505.4726
711,17.171954,3.6,40,-200,42291.143,-34719.33,-46386.936,1205.0072,324.42764,289.84016,5.26E-05,0.16186091,878.7834,1553.1156
713,17.182679,16.599,40,-200,41507.614,-34806.699,-46411.153,1193.4339,215.14059,289.83287,7.90E-05,0.15775268,921.08253,1460.17
715,17.201459,1.6,40,0,38215.827,-28906.048,-45276.337,1202.158,359.31364,289.84697,4.78E-05,0.16495074,850.41523,1590.9484
719,17.227354,30.599,40,0,38277.951,-28939.228,-45252.203,1168.1281,159.77549,289.82821,0.000106119,0.15761464,998.32129,1328.0221
697,17.078266,9.6,120,1380,87272.406,5082.4142,-37232.317,1217.1517,275.85884,289.93163,6.19E-05,0.16196929,937.59639,1507.6864
708,17.1492,16.6,40,-400,46223.464,-40266.479,-47454.323,1192.909,224.278,289.81461,7.60E-05,0.16036308,957.49951,1420.2783
705,17.134501,1.6,40,-400,44484.957,-40273.633,-47483.35,1213.7896,351.9792,289.78133,4.85E-05,0.16279074,855.98067,1584.9082
723,17.254082,16.599,40,200,35253.001,-23353.481,-44169.193,1184.0533,220.57734,289.83493,7.71E-05,0.15980761,953.19385,1408.2203
725,17.272862,1.599,40,400,32179.783,-17398.32,-42976.324,1200.8895,341.10518,289.97363,5.05E-05,0.16647437,858.47252,1564.3962
728,17.28756,16.601,40,400,30294.459,-17421.427,-43013.533,1182.2483,215.85183,289.85934,7.88E-05,0.15948881,966.65519,1412.0317
724,17.262222,25.599,40,200,35212.421,-23211.182,-44131.901,1175.2888,162.44619,289.9053,0.000104574,0.15861859,1009.2541,1345.0085
717,17.210518,13.599,40,0,38268.824,-28938.488,-45256.273,1184.8637,245.25534,289.8673,6.93E-05,0.15852298,925.93139,1430.4423
731,17.310315,3.601,40,550,27108.711,-12530.896,-42054.32,1194.3074,340.41951,289.83399,5.03E-05,0.16344247,853.75228,1554.0457
710,17.167981,1.601,40,-200,42341.385,-34707.242,-46369.174,1208.78,364.33069,289.72224,4.69E-05,0.16271223,847.98987,1601.6162
733,17.320762,14.6,40,550,27487.338,-12828.321,-42109.826,1172.4274,216.2666,289.82864,7.86E-05,0.15906557,946.41065,1391.6904
730,17.306341,1.599,40,550,30007.312,-13084.426,-42121.379,1195.987,342.22833,289.78969,4.99E-05,0.16196831,853.33504,1563.7761
718,17.217825,21.599,40,0,38280.336,-28936.227,-45262.399,1183.7049,188.00031,289.83614,9.03E-05,0.15884726,993.86035,1382.9477
734,17.328347,20.599,40,550,27593.703,-12954.297,-42133.713,1163.1603,172.81563,289.86424,9.83E-05,0.15893335,987.32962,1344.0744
738,17.352297,16.6,65,-810,75840.78,-54255.213,-49796.728,1167.0579,212.83982,289.81123,8.00E-05,0.16007858,950.06916,1388.8904
716,17.205433,5.599,40,0,38272.565,-28948.643,-45254.135,1199.434,311.06989,289.79058,5.48E-05,0.16073867,891.82174,1534.653
722,17.247886,9.6,40,200,35190.013,-23148.112,-44113.934,1193.0448,256.23902,289.88043,6.65E-05,0.15958929,929.05515,1456.46
732,17.314844,8.6,40,550,27626.595,-13007.746,-42153.202,1182.2934,282.01015,289.84996,6.07E-05,0.16242102,891.04922,1473.0417
721,17.243357,3.599,40,200,34333.383,-23269.483,-44153.857,1202.531,306.25904,289.7565,5.59E-05,0.16402766,902.26667,1533.8646
729,17.295701,25.601,40,400,30088.637,-16905.64,-42911.691,1169.1259,153.23189,289.7558,0.000111219,0.16079251,1013.049,1327.3046
714,17.190819,25.599,40,-200,41453.014,-34788.978,-46407,1175.87,179.94536,289.7841,9.47E-05,0.16053643,990.26928,1363.0439
739,17.360438,25.6,65,-810,78804.454,-53502.849,-49573.967,1157.6045,154.46095,289.71277,0.000109843,0.15775554,994.26142,1312.8699
742,17.379581,9.601,65,-600,71728.105,-47726.551,-48507.073,1174.3347,264.05395,289.74919,6.46E-05,0.16130609,908.41739,1453.421
720,17.239383,1.6,40,200,34205.187,-23110.286,-44105.711,1201.6881,364.85542,289.77612,4.70E-05,0.1636257,834.22949,1594.6594
741,17.375051,3.599,65,-600,71782.5,-48042.767,-48585.191,1186.494,331.16784,289.76151,5.17E-05,0.16092915,857.40543,1544.1198
726,17.276835,3.6,40,400,30098.916,-16934.051,-42920.531,1200.9167,344.59707,289.83037,4.94E-05,0.16008856,855.69857,1566.0893
743,17.385777,16.599,65,-600,71707.218,-47859.558,-48542.35,1165.1251,216.68187,289.78823,7.85E-05,0.15932595,936.75038,1382.9062
737,17.346102,9.599,65,-810,79024.42,-53682.974,-49625.073,1177.8468,269.78881,289.77109,6.33E-05,0.16133276,904.66076,1461.2382
740,17.371078,1.599,65,-600,74504.74,-47847.963,-48487.296,1186.0146,359.02544,289.76193,4.76E-05,0.1627487,825.47099,1571.5997
747,17.41306,9.599,65,-300,68648.452,-39675.697,-46897.749,1167.5375,268.09483,289.70394,6.39E-05,0.16358462,897.98951,1449.3741
727,17.281364,9.599,40,400,30347.62,-17271.892,-42998.156,1199.6001,288.66407,289.89306,5.94E-05,0.16399338,915.09708,1513.0746
748,17.419255,16.599,65,-300,68439.135,-39334.237,-46839.571,1157.9001,219.10469,289.76989,7.75E-05,0.15914167,925.67842,1377.9478
735,17.337599,1.6,65,-810,79667.462,-54661.922,-49807.788,1191.5677,359.86681,289.78844,4.75E-05,0.16228044,836.42099,1582.3265
755,17.475959,1.599,65,300,57904.041,-22114.854,-43460.083,1168.9272,344.10164,289.7342,4.97E-05,0.16395764,820.21974,1531.8207
749,17.427395,25.6,65,-300,68437.285,-39418.605,-46855.154,1141.6915,169.29796,289.76702,0.00010053,0.15972849,970.20932,1320.427
736,17.341572,3.6,65,-810,79262.189,-54235.559,-49735.138,1191.4276,337.99574,289.81997,5.06E-05,0.16307797,852.05498,1553.9753
752,17.447094,13.599,65,0,62444.957,-30591.924,-45121.951,1155.2887,256.04182,289.73547,6.63E-05,0.15830638,901.28637,1432.8954
754,17.46393,30.599,65,0,62458.32,-30599.572,-45129.022,1140.4778,156.64027,289.66605,0.000108504,0.15944751,982.00862,1305.355
757,17.484462,9.599,65,300,56552.137,-22074.438,-43475.665,1158.4526,288.23204,289.70986,5.91E-05,0.15922488,868.49422,1462.9603
744,17.393917,25.601,65,-600,71595.961,-47753.358,-48519.448,1150.492,168.94269,289.74995,0.000101322,0.16384857,980.47589,1327.4736
761,17.513412,3.599,65,600,50944.579,-13545.817,-41796.941,1160.2628,315.34644,289.72489,5.43E-05,0.16262316,833.72693,1482.4852
758,17.490658,16.599,65,300,56652.211,-22181.666,-43489.521,1146.5143,231.36307,289.86531,7.49E-05,0.15689969,902.21282,1395.9589
766,17.54689,3.602,65,810,51051.233,-7572.8986,-40575.908,1159.208,322.77568,289.76719,5.30E-05,0.16347227,826.52779,1491.3409
750,17.438036,1.6,65,0,62438.913,-30594.433,-45126.144,1168.4007,355.76097,289.6807,4.80E-05,0.16276327,803.14976,1536.0321
763,17.524136,16.6,65,600,53680.292,-13910.301,-41833.286,1139.9977,209.80168,289.8957,8.12E-05,0.16080266,922.15401,1354.8056
745,17.404557,1.6,65,-300,68320.436,-39173.848,-46789.411,1177.5471,350.15115,289.67946,4.88E-05,0.16375867,822.77702,1545.122
772,17.584899,9.599,90,-1070,105285.74,-64296.926,-51242.004,1157.1173,283.2339,289.68137,6.03E-05,0.16211345,871.6719,1456.0554
770,17.576396,1.601,90,-1070,103809.33,-61339.479,-50670.916,1159.4339,358.5391,289.77072,4.77E-05,0.16224179,789.8043,1529.024
773,17.591095,16.599,90,-1070,105085.3,-63828.667,-51150.605,1141.8263,215.07617,289.72508,7.94E-05,0.16114869,927.47922,1370.6521
765,17.542916,1.599,65,810,50386.402,-7247.2688,-40513.085,1162.8538,353.93835,289.75,4.84E-05,0.16442155,800.39819,1529.5412
768,17.557616,16.6,65,810,46616.114,-6250.2329,-40380.407,1142.7793,211.50195,289.83209,8.06E-05,0.16109706,921.12605,1355.3992
746,17.408531,3.6,65,-300,67120.119,-39356.069,-46860.581,1176.9019,316.47984,289.70508,5.41E-05,0.16383248,859.89224,1515.1684
756,17.479933,3.599,65,300,56293.112,-21703.87,-43386.322,1171.9436,344.27811,289.72794,4.98E-05,0.16384297,816.32799,1526.4599
759,17.498798,25.599,65,300,56556.372,-22062.104,-43462.015,1133.1245,184.2918,289.76007,9.22E-05,0.15918398,946.50421,1328.516
760,17.509438,1.599,65,600,50739.868,-13246.953,-41740.408,1158.1139,331.35954,289.70422,5.15E-05,0.16159545,827.802,1512.4101
753,17.454401,21.6,65,0,62495.94,-30581.564,-45135.436,1144.8485,195.60718,289.75143,8.69E-05,0.15929417,941.96615,1346.8924
751,17.442009,5.599,65,0,62436.035,-30592.87,-45129.475,1165.8648,300.25543,289.71082,5.67E-05,0.15984999,853.20907,1475.296
775,17.609876,1.6,90,-700,96960.379,-52020.073,-48932.161,1160.6722,363.6343,289.79519,4.71E-05,0.16384446,802.71137,1554.0664
777,17.618379,9.599,90,-700,100258.58,-52977.436,-49064.839,1155.9794,285.68456,289.80075,5.97E-05,0.16002531,854.90469,1446.9438
767,17.55142,9.599,65,810,50603.696,-7395.2001,-40532.82,1150.9121,260.8427,289.88721,6.53E-05,0.16084798,884.61182,1421.7417
764,17.532276,25.599,65,600,53622.936,-13629.075,-41770.833,1134.9757,161.97386,289.76283,0.000105062,0.15952391,963.67941,1298.5933
762,17.517941,9.6,65,600,53419.293,-13105.641,-41657.725,1150.367,261.57779,289.71901,6.52E-05,0.16145495,881.75215,1421.0862
778,17.624574,16.6,90,-700,100204.47,-52623.6,-48988.818,1148.6734,239.18638,289.79499,7.14E-05,0.16177719,897.91042,1390.7866
771,17.58037,3.599,90,-1070,105537.45,-64771.394,-51329.044,1161.1217,338.19462,289.73981,5.08E-05,0.16572134,830.08542,1529.4903
769,17.565756,25.6,65,810,46554.688,-6332.9149,-40390.932,1130.1469,155.65707,289.72598,0.00010931,0.15994145,973.34399,1293.9994
780,17.643355,1.599,90,-300,92519.086,-41396.687,-46799.854,1161.2891,377.74712,289.75029,4.54E-05,0.1651639,777.29184,1556.6779
784,17.666194,25.6,90,-300,92194.562,-40711.054,-46674.165,1125.3395,190.58427,289.81892,8.95E-05,0.16053558,931.00742,1323.8815
776,17.613849,3.599,90,-700,100311.99,-53171.869,-49096.745,1161.6462,331.18136,289.78401,5.16E-05,0.1627486,828.92588,1512.9529
781,17.647329,3.6,90,-300,92365.273,-40973.655,-46718.981,1164.9472,351.03419,289.76862,4.87E-05,0.16296089,808.14009,1537.4458
788,17.693199,21.6,90,0,86443.547,-32244.004,-45031.456,1126.7711,217.48758,289.90575,7.84E-05,0.1612804,906.67739,1356.0701
786,17.680808,5.6,90,0,86441.697,-32231.67,-45015.997,1150.6162,303.10205,289.85006,5.65E-05,0.1637009,848.34896,1474.1965
782,17.651858,9.6,90,-300,92298.461,-40900.183,-46702.617,1147.9981,294.97701,289.73293,5.81E-05,0.16406074,851.92388,1463.9246
787,17.685893,13.599,90,0,86443.465,-32239.194,-45023.398,1130.8787,242.35541,289.80777,7.06E-05,0.16249433,891.96149,1392.0789
785,17.676834,1.599,90,0,86444.493,-32245.402,-45014.723,1152.0572,339.68568,289.76214,5.05E-05,0.16492237,803.63542,1499.7383
774,17.599235,25.599,90,-1070,105049.37,-63694.138,-51106.53,1135.268,158.56305,289.79379,0.000107124,0.1589996,967.98663,1296.8821
794,17.737596,25.599,90,300,82055.432,-23784.489,-43352.074,1098.4834,178.63097,289.81955,9.58E-05,0.16382685,918.63412,1286.5679
791,17.718731,3.599,90,300,80609.161,-23685.279,-43348.743,1151.4716,321.41445,289.76602,5.34E-05,0.16530307,836.38734,1500.7844
790,17.714758,1.599,90,300,80442.109,-23307.433,-43272.681,1151.8444,379.61298,289.80397,4.53E-05,0.16650387,770.09823,1559.2856
783,17.658054,16.599,90,-300,92215.819,-40756.733,-46681.073,1138.3743,240.85288,289.57329,7.08E-05,0.15928215,897.53389,1399.0621
793,17.729456,16.599,90,300,82108.882,-23738.399,-43338.423,1115.1049,224.59494,289.81594,7.60E-05,0.16180128,885.59529,1351.3542
792,17.72326,9.599,90,300,81931.058,-23529.823,-43291.717,1137.9549,273.88614,289.68437,6.25E-05,0.16366059,857.35043,1423.2455
801,17.785689,3.599,90,1070,66169.38,-1050.7686,-38912.849,1099.8818,357.48844,289.70739,4.81E-05,0.16607287,737.872,1471.3805
802,17.790218,9.601,90,1070,66919.979,-1936.0951,-39085.244,1087.6944,286.52577,289.7717,5.98E-05,0.16325142,798.1017,1389.0397
797,17.756739,9.599,90,700,72776.174,-11362.084,-40943.599,1102.8984,294.80739,289.70865,5.83E-05,0.16563079,805.76454,1416.6294
779,17.632715,25.599,90,-700,100273.55,-52915.27,-49067.512,1131.84,174.88989,289.82307,9.74E-05,0.15961176,946.53567,1307.7674
806,17.819167,3.599,120,-1380,107374.18,-73054.031,-52371.764,1097.6235,328.98582,289.73272,5.20E-05,0.1618455,765.35325,1446.6467
798,17.762935,16.599,90,700,72858.528,-11681.957,-40996.72,1085.3848,241.20028,289.74133,6.99E-05,0.1589248,832.0902,1336.9502
796,17.75221,3.6,90,700,76079.865,-11974.243,-41007.081,1112.4821,320.24425,289.74435,5.33E-05,0.16222885,791.24837,1454.3274
789,17.702729,30.6,90,0,86441.244,-32242.195,-45039.268,1125.6668,167.08485,289.84374,0.000102389,0.16306196,957.2328,1301.5349
813,17.863373,16.599,120,-1000,107374.18,-63112.441,-50561.591,1078.9956,200.12474,289.79523,8.55E-05,0.16317864,869.36313,1281.7177
809,17.838033,25.598,120,-1380,107374.18,-73409.433,-52575.406,1061.6326,156.62497,289.72107,0.000108645,0.15951711,893.93253,1217.1382
795,17.748236,1.6,90,700,73491.128,-12902.288,-41246.493,1118.7694,341.78011,289.80999,5.01E-05,0.1636946,770.85284,1478.5613
815,17.882154,1.6,120,-500,107374.18,-48686.174,-47701.835,1101.3827,364.51199,289.86511,4.72E-05,0.16655757,728.33944,1478.0747
820,17.915633,1.6,120,0,107374.18,-34159.22,-44854.292,1083.7933,320.81764,289.68626,5.34E-05,0.16329421,761.98528,1422.9541
812,17.857176,9.599,120,-1000,107374.18,-62867.806,-50517.68,1083.4949,250.96953,289.81306,6.84E-05,0.16468761,821.844,1339.7722
814,17.871513,25.601,120,-1000,107374.18,-62945.802,-50527.918,1067.6203,177.47025,289.77857,9.62E-05,0.16000286,883.73419,1252.6395
799,17.771075,25.599,90,700,72958.932,-12009.972,-41086.186,1072.0553,178.40983,289.77399,9.58E-05,0.16240373,886.2061,1253.3293
816,17.886128,3.599,120,-500,107374.18,-48374.604,-47623.429,1094.5354,303.53511,289.76943,5.64E-05,0.1641646,779.96069,1404.9484
821,17.919607,5.599,120,0,107374.18,-34166.95,-44871.56,1081.6535,290.60786,289.83951,5.87E-05,0.16202149,780.33197,1379.6579
800,17.781715,1.601,90,1070,65529.916,-437.37585,-38816.722,1099.851,367.21758,289.80397,4.67E-05,0.16558804,723.9613,1480.8165
817,17.890656,9.6,120,-500,107374.18,-48553.948,-47708.701,1088.8985,257.14083,289.7784,6.64E-05,0.16253147,826.85274,1359.42
819,17.904992,25.6,120,-500,107374.18,-48538.653,-47703.973,1063.5957,182.3512,289.79903,9.34E-05,0.16063242,869.7152,1245.0828
810,17.848673,1.602,120,-1000,107374.18,-63491.892,-50639.422,1092.1157,355.44313,289.78499,4.83E-05,0.16510627,728.60427,1460.8099
807,17.823696,9.6,120,-1380,107374.18,-73250.687,-52524.671,1089.3251,271.70501,289.8195,6.30E-05,0.16366969,813.04709,1371.8418
824,17.941528,30.6,120,0,107374.18,-34158.357,-44860.13,1064.1409,164.83554,289.78783,0.000103354,0.16034494,895.18178,1235.2728
825,17.953557,1.599,120,500,104299.29,-19476.925,-41985.165,1095.4917,376.16165,289.65773,4.61E-05,0.16790228,730.43676,1519.9875
804,17.804554,25.6,90,1070,66206.96,-1591.5113,-39027.272,1063.6582,158.82852,289.79044,0.000107618,0.16260416,898.90171,1226.8559
811,17.852647,3.599,120,-1000,107374.18,-61677.524,-50194.804,1089.1403,300.79802,289.8343,5.68E-05,0.16353843,793.61686,1415.8377
823,17.931999,21.6,120,0,107374.18,-34125.177,-44863.584,1064.5902,203.11669,289.90433,8.44E-05,0.15947709,849.05041,1271.3637
805,17.815194,1.601,120,-1380,107374.18,-84045.34,-54491.737,1091.1463,348.03503,289.69508,4.93E-05,0.16476806,749.79362,1467.671
803,17.796414,16.601,90,1070,66550.725,-2490.9813,-39236.095,1076.6434,224.12513,289.72677,7.81E-05,0.16635874,847.28706,1314.2079
829,17.976396,25.601,120,500,104288.81,-20102.529,-42132.274,1067.4919,192.96794,289.77015,8.82E-05,0.15840102,867.06431,1267.7135
808,17.829892,16.601,120,-1380,107374.18,-76303.194,-53003.825,1081.5179,196.85109,289.72775,8.68E-05,0.16224057,874.4199,1280.5498
833,18.001735,16.601,120,1000,94741.502,-3987.1084,-38980.36,1063.9172,220.26207,289.7022,7.72E-05,0.15876796,826.33727,1279.8445
818,17.896852,16.6,120,-500,107374.18,-49370.08,-47814.901,1074.2764,210.55216,289.77417,8.18E-05,0.16487568,857.17391,1294.0887
837,18.029018,9.6,120,1380,87006.012,9591.5224,-36315.659,1073.0807,281.41659,289.75892,6.10E-05,0.1636557,794.63259,1375.5997
836,18.024489,3.601,120,1380,89883.849,1888.0355,-37819.397,1088.308,331.55257,289.76032,5.16E-05,0.16294464,751.43313,1439.7285
838,18.035213,16.601,120,1380,88632.871,4561.4886,-37300.362,1063.1959,221.31241,289.65194,7.70E-05,0.16132699,840.72338,1298.2059
826,17.957531,3.599,120,500,104377.74,-19920.637,-42093.256,1094.2909,323.17125,289.76149,5.30E-05,0.16397594,764.20476,1435.9771
834,18.009876,25.603,120,1000,99318.517,-6057.0372,-39300.933,1054.0942,180.48134,289.68511,9.42E-05,0.15943089,869.5815,1242.0751
830,17.987037,1.599,120,1000,95131.606,-5153.4552,-39208.425,1085.794,342.81618,289.76454,4.98E-05,0.16180776,746.71588,1455.7084
822,17.924692,13.599,120,0,107374.18,-34166.415,-44869.546,1073.5425,237.30755,289.82689,7.19E-05,0.16185896,825.75646,1317.092
828,17.968256,16.602,120,500,106037,-19821.55,-42038.039,1080.4132,229.69562,289.88187,7.47E-05,0.16473511,847.83351,1320.4291
839,18.043353,25.6,120,1380,89338.781,3448.6735,-37500.263,1054.3506,165.57033,289.75439,0.000104287,0.15957294,876.99185,1223.8465
841,18.057968,3.599,65,-810,77634.189,-53453.716,-49593.949,1085.5088,331.39616,289.80643,5.17E-05,0.16335258,751.9485,1441.0111
842,18.062497,9.6,65,-810,77598.501,-53512.388,-49611.423,1077.8096,268.5767,289.82397,6.36E-05,0.16230938,798.28518,1351.4219
845,18.087474,1.599,65,-600,73982.905,-48409.06,-48611.546,1080.6684,365.15275,289.75057,4.69E-05,0.16436376,721.72517,1478.9415
831,17.99101,3.6,120,1000,95293.973,-6496.5136,-39468.066,1090.1435,330.61301,289.71031,5.18E-05,0.16476259,755.41104,1440.2657
832,17.995539,9.599,120,1000,95676.922,-7115.7448,-39586.271,1081.9094,276.30627,289.77081,6.19E-05,0.1622681,790.13467,1358.734
844,18.076833,25.6,65,-810,77655.158,-53372.062,-49574.666,1051.5861,162.64939,289.76063,0.000104617,0.16019872,881.22405,1215.8669
827,17.96206,9.599,120,500,104358,-20286.395,-42159.205,1088.2743,274.47821,289.72961,6.23E-05,0.16287622,802.6983,1368.2007
846,18.091447,3.6,65,-600,73493.922,-47692.837,-48475.414,1078.7608,329.03694,289.78408,5.19E-05,0.16265724,739.01674,1416.3469
849,18.110313,25.601,65,-600,73282.754,-47522.579,-48442.276,1053.2257,172.10939,289.68812,9.87E-05,0.15861894,870.47427,1226.3843
848,18.102173,16.599,65,-600,73634.248,-47971.185,-48536.306,1064.995,229.52864,289.78405,7.41E-05,0.15915249,823.33395,1297.4539
852,18.129456,9.6,65,-300,67603.469,-38978.757,-46784.354,1087.4334,278.61175,289.79487,6.13E-05,0.16235037,809.5176,1382.9369
835,18.020516,1.6,120,1380,88507.798,4383.2146,-37341.272,1084.3829,355.3791,289.76216,4.81E-05,0.16354176,720.49797,1454.8354
855,18.154432,1.601,65,0,62094.328,-30581.687,-45158.296,1079.8337,338.23797,289.78643,5.09E-05,0.16199663,749.09086,1457.8081
843,18.068693,16.6,65,-810,77743.597,-53406.516,-49579.805,1060.6086,210.04753,289.77031,8.12E-05,0.16144823,848.02749,1282.8008
857,18.163491,13.599,65,0,62128.823,-30585.757,-45147.976,1062.9456,240.73825,289.76109,7.08E-05,0.15968357,818.481,1321.5594
840,18.053994,1.599,65,-810,77997.277,-53785.556,-49653.154,1081.8461,356.30704,289.78454,4.84E-05,0.16882268,728.4801,1468.0957
851,18.124927,3.599,65,-300,67759.625,-39328.152,-46860.827,1086.0188,359.11623,289.81452,4.81E-05,0.16623198,721.2708,1460.7595
861,18.19633,3.602,65,300,56652.334,-22111.647,-43466.702,1081.9256,317.82369,289.7592,5.34E-05,0.15825053,759.4821,1416.8209
859,18.180327,30.6,65,0,62145.886,-30592.418,-45134.203,1063.404,175.93908,289.82499,9.76E-05,0.16346827,881.36434,1245.2518
863,18.207055,16.601,65,300,57988.163,-21880.335,-43414.116,1067.2184,224.1358,289.76757,7.60E-05,0.16025456,842.11664,1304.0652
847,18.095977,9.599,65,-600,73574.631,-47799.242,-48499.919,1073.5182,287.16603,289.86093,5.94E-05,0.16171427,782.21722,1377.0858
860,18.192357,1.601,65,300,56494.123,-21817.018,-43420.448,1094.824,343.39363,289.77168,4.98E-05,0.16402232,750.88922,1463.6865
867,18.23434,9.6,65,600,51237.318,-13428.105,-41763.925,1073.3249,294.2833,289.7959,5.79E-05,0.15924081,781.5975,1393.1298
862,18.200859,9.602,65,300,56669.438,-22212.667,-43504.734,1084.175,272.78519,289.72071,6.29E-05,0.16342762,798.68862,1357.675
854,18.143792,25.6,65,-300,67506.725,-38906.888,-46768.689,1061.5043,193.05748,289.71467,8.80E-05,0.15852131,863.76372,1262.4585
870,18.259316,1.599,65,810,47818.071,-7567.5123,-40627.014,1074.2865,341.30758,289.7514,4.99E-05,0.16074008,724.43622,1429.9375
850,18.120953,1.6,65,-300,67696.307,-39325.85,-46840.434,1084.9719,346.50259,289.82679,4.95E-05,0.1646828,727.52586,1437.757
858,18.170798,21.6,65,0,62138.526,-30591.678,-45140.905,1060.0721,196.26244,289.76558,8.70E-05,0.15988355,862.78074,1268.2395
869,18.248676,25.599,65,600,51169.684,-13601.445,-41813.469,1047.2931,176.34812,289.78753,9.60E-05,0.15750757,875.06579,1242.7221
868,18.240535,16.601,65,600,51430.806,-13729.806,-41833.615,1061.9603,213.11295,289.87021,8.10E-05,0.1664814,850.1086,1289.3661
873,18.274015,16.6,65,810,48080.097,-8092.8371,-40712.204,1057.3578,203.90968,289.78004,8.36E-05,0.16104295,850.2974,1270.248
856,18.158407,5.599,65,0,62121.381,-30585.223,-45122.485,1083.4264,309.16083,289.77575,5.57E-05,0.16638467,774.11885,1414.6993
853,18.135652,16.6,65,-300,67516.346,-38853.11,-46753.517,1066.3673,224.09976,289.82268,7.62E-05,0.16194943,840.32642,1301.0877
864,18.215197,25.6,65,300,56452.227,-21727.84,-43396.19,1059.5958,175.00443,289.71256,9.75E-05,0.16190404,883.9486,1246.3544
876,18.29677,3.599,90,-1070,104436.58,-63050.852,-51032.317,1072.0776,321.01336,289.80749,5.30E-05,0.15924962,736.60321,1396.4675
878,18.307496,16.6,90,-1070,104235.98,-62728.798,-50975.291,1059.7098,221.4866,289.80994,7.71E-05,0.16199981,822.42039,1277.5291
877,18.301299,9.601,90,-1070,103843.12,-61874.139,-50798.907,1059.1522,262.60786,289.78568,6.49E-05,0.16128246,787.61612,1329.8384
875,18.292796,1.6,90,-1070,104937.33,-64078.688,-51259.56,1072.0479,376.13516,289.9039,4.56E-05,0.16381207,687.7857,1464.5577
882,18.33478,9.601,90,-700,99609.78,-53068.752,-49089.179,1057.6235,290.78191,289.61444,5.87E-05,0.16159053,771.82051,1374.6037
880,18.326277,1.599,90,-700,99862.187,-53621.132,-49200.108,1071.6629,370.65057,289.76227,4.61E-05,0.1619813,694.88187,1464.1181
865,18.225838,1.6,65,600,51630.049,-14383.903,-41949.847,1085.3828,371.4267,289.70102,4.63E-05,0.16569786,703.26282,1466.5756
885,18.359756,1.599,90,-300,91961.519,-41369.387,-46805.651,1072.658,373.84709,289.7614,4.61E-05,0.16765672,707.4592,1476.7832
874,18.282156,25.599,65,810,47704.182,-7068.7478,-40530.476,1044.3883,154.31618,289.74389,0.00011009,0.15852823,879.26921,1197.9833
866,18.229811,3.6,65,600,50882.454,-12729.728,-41644.856,1091.7981,361.18937,289.74671,4.74E-05,0.16438634,733.66129,1480.2377
890,18.393234,1.599,90,0,86174.981,-32236.522,-45015.751,1067.8895,323.15334,289.69159,5.29E-05,0.16142246,731.41116,1397.1444
889,18.382595,25.599,90,-300,91631.116,-40744.81,-46683.498,1041.642,190.21748,289.69556,8.93E-05,0.15795142,841.55453,1235.5364
886,18.36373,3.601,90,-300,91756.271,-41106.333,-46754.463,1070.0132,348.90454,289.7912,4.88E-05,0.16013837,703.79979,1420.6548
893,18.409599,21.6,90,0,86172.843,-32227.476,-45031.703,1044.37,189.02987,289.72584,8.99E-05,0.15902184,582.03155,1510.6452
871,18.26329,3.6,65,810,47925.916,-7831.6343,-40680.751,1076.4493,317.25073,289.79409,5.38E-05,0.16257655,750.91281,1405.2185
896,18.435131,3.6,90,300,80456.869,-23004.251,-43218.368,1066.2231,317.91768,289.79216,5.37E-05,0.16321473,743.90949,1402.5047
887,18.368259,9.599,90,-300,91656.114,-40909.968,-46718.528,1058.0593,279.18438,289.79852,6.11E-05,0.1612636,782.00542,1359.1158
872,18.267819,9.6,65,810,48532.033,-8528.2847,-40806.563,1065.3203,260.23239,289.95873,6.56E-05,0.16251498,795.85794,1333.6774
898,18.445857,16.599,90,300,79440.5,-23603.213,-43347.058,1047.7651,222.42307,289.71952,7.63E-05,0.15835185,819.85489,1279.5188
891,18.397208,5.599,90,0,86178.435,-32228.915,-45018.464,1061.7204,288.45399,289.83798,5.92E-05,0.16179334,767.51108,1365.6909
897,18.439661,9.599,90,300,80405.393,-23077.97,-43220.464,1069.1339,290.12228,289.74034,5.90E-05,0.16211107,767.99536,1367.0046
902,18.473141,9.6,90,700,72805.201,-10749.883,-40803.562,1056.3332,269.37019,289.64886,6.40E-05,0.16423954,789.66567,1347.7889
884,18.349116,25.6,90,-700,99506.21,-52896.522,-49068.827,1036.0668,151.23339,289.79291,0.000113373,0.16287839,873.29026,1183.134
879,18.315636,25.599,90,-1070,104575.8,-63265.144,-51075.118,1038.5374,153.90156,289.86465,0.000110372,0.15910548,875.38462,1193.7366
906,18.50209,3.601,90,1070,67088.303,-838.4927,-38859.276,1071.8636,351.08267,289.64189,4.87E-05,0.16122263,707.29588,1435.3001
904,18.487477,25.599,90,700,73040.133,-10856.042,-40837.399,1037.1615,164.38498,289.79801,0.00010289,0.15638719,864.27691,1203.6322
903,18.479336,16.599,90,700,73094.282,-11159.922,-40897.715,1047.891,216.56204,289.89199,7.91E-05,0.16225732,828.63908,1276.169
881,18.33025,3.601,90,-700,99455.679,-52851.048,-49051.559,1067.2037,347.71241,289.80702,4.92E-05,0.16409363,711.86169,1427.3605
892,18.402293,13.599,90,0,86178.929,-32230.642,-45037.171,1056.8575,233.60861,289.80393,7.27E-05,0.15888431,819.04155,1299.7766
905,18.498117,1.599,90,1070,68551.141,-3337.2488,-39347.599,1062.37,345.08064,289.75162,4.98E-05,0.16619036,724.51842,1435.8048
894,18.419129,30.6,90,0,86187.234,-32227.147,-45018.259,1042.4865,151.3284,289.88213,0.000112018,0.15772808,880.89296,1193.5616
883,18.340976,16.6,90,-700,99483.308,-52853.433,-49073.145,1043.848,195.96289,289.76844,8.67E-05,0.15933618,842.33863,1247.3886
888,18.374455,16.599,90,-300,91688.102,-40748.633,-46702.617,1051.9817,227.52704,289.79403,7.47E-05,0.15912056,811.62978,1279.4409
900,18.464637,1.6,90,700,72918.267,-10616.712,-40785.677,1071.5508,365.19763,289.77163,4.67E-05,0.16246779,701.04135,1447.8475
907,18.50662,9.599,90,1070,67184.06,-840.1784,-38872.145,1060.7977,270.65949,289.70432,6.40E-05,0.16494754,782.18319,1347.0693
899,18.453997,25.6,90,300,80553.778,-23209.168,-43258.989,1044.9736,176.2349,289.76908,9.68E-05,0.16070392,861.73105,1224.269
901,18.468611,3.602,90,700,74168.418,-13047.629,-41262.199,1068.5899,323.04542,289.7736,5.29E-05,0.16220341,735.27741,1401.1569
915,18.565072,1.599,120,-1000,107374.18,-63691.463,-50608.709,1054.0676,332.9241,289.79595,5.13E-05,0.16282606,733.04517,1422.2882
909,18.520956,25.602,90,1070,67665.89,-2170.6555,-39125.167,1034.5351,159.98726,289.74107,0.000105862,0.15723147,865.64699,1196.8783
913,18.546292,16.6,120,-1380,107374.18,-73349.279,-52476.977,1043.8598,218.57773,289.78627,7.79E-05,0.15948669,813.80603,1263.5778
914,18.554432,25.601,120,-1380,107374.18,-71809.764,-52179.016,1035.3083,151.12627,289.76914,0.000111988,0.15648757,876.99433,1189.1067
895,18.431158,1.599,90,300,80889.526,-23874.86,-43389.118,1067.2771,331.35892,289.80899,5.15E-05,0.16204537,726.54467,1409.0614
912,18.540097,9.601,120,-1380,107374.18,-74414.942,-52668.367,1054.5343,260.46913,289.75303,6.61E-05,0.16440334,789.93631,1327.4879
917,18.573573,9.601,120,-1000,107374.18,-63637.438,-50603.775,1047.6725,268.09908,289.81933,6.41E-05,0.16283949,785.67024,1346.3601
923,18.613249,16.601,120,-500,107374.18,-48758.454,-47704.508,1031.7391,242.8439,289.71342,6.97E-05,0.15689874,777.81167,1277.2893
918,18.579769,16.603,120,-1000,107374.18,-63319.208,-50533.715,1038.8177,210.19126,289.88463,8.11E-05,0.16094267,827.49303,1260.5474
921,18.602524,3.6,120,-500,107374.18,-49367.367,-47832.252,1050.0307,317.0828,289.78662,5.38E-05,0.16185064,725.88668,1377.3759
920,18.598551,1.6,120,-500,107374.18,-47558.43,-47487.914,1049.3594,324.08665,289.69522,5.23E-05,0.15787339,730.26206,1403.4147
922,18.607054,9.6,120,-500,107374.18,-48959.177,-47746.116,1048.2384,293.93113,289.87658,5.86E-05,0.15975273,740.81229,1357.0261
910,18.531595,1.601,120,-1380,107374.18,-73715.286,-52514.967,1064.4156,361.44814,289.77528,4.73E-05,0.1616727,689.38839,1435.854
928,18.648396,21.6,120,0,107374.18,-34161.399,-44867.572,1023.1029,197.3025,289.75517,8.63E-05,0.16021568,823.48539,1230.3631
908,18.512815,16.6,90,1070,67116.755,-1194.6297,-38935.134,1050.8145,214.45485,289.79055,7.95E-05,0.16021507,832.026,1276.4184
911,18.535568,3.601,120,-1380,107374.18,-71071.748,-52028.823,1061.1353,318.18522,289.72409,5.39E-05,0.16458415,746.13755,1402.8928
931,18.673927,3.6,120,500,104650.5,-19267.115,-41959.591,1037.5335,348.12701,289.79089,4.88E-05,0.1594233,693.31474,1416.4731
926,18.636004,5.6,120,0,107374.18,-34157.781,-44877.686,1044.4781,333.76853,289.84522,5.10E-05,0.16011709,701.77172,1391.6929
927,18.641089,13.6,120,0,107374.18,-34154.739,-44876.371,1035.2542,254.2106,289.7792,6.69E-05,0.15918873,767.43416,1290.6567
916,18.569045,3.601,120,-1000,107374.18,-64090.65,-50689.623,1058.4039,315.73768,289.80741,5.43E-05,0.16404566,733.10218,1382.2413
919,18.58791,25.601,120,-1000,107374.18,-63547.273,-50577.215,1028.6296,155.83006,289.78639,0.000109555,0.16108756,872.62952,1193.6028
939,18.726271,25.6,120,1000,96547.622,-6687.1635,-39483.772,989.56242,152.70353,289.73375,0.000111193,0.15878528,828.63894,1143.1489
936,18.707406,3.6,120,1000,96138.029,-5316.8459,-39222.609,1023.5469,300.90039,289.80946,5.66E-05,0.16185841,717.93999,1339.6459
941,18.740885,3.6,120,1380,90661.132,3377.298,-37505.197,1015.0937,288.25319,289.84045,5.91E-05,0.16062983,716.33686,1310.3904
925,18.632031,1.599,120,0,107374.18,-34151.326,-44887.266,1045.0815,339.34926,289.83941,5.03E-05,0.16260458,704.55098,1403.045
940,18.736911,1.6,120,1380,90165.733,3893.5363,-37408.042,1015.8648,316.49115,289.77942,5.36E-05,0.15843709,701.52203,1355.68
924,18.62139,25.599,120,-500,107374.18,-48656.406,-47642.712,1022.1195,163.82467,289.77457,0.000103414,0.15688344,850.08387,1187.6636
945,18.770391,1.599,120,-1380,107374.18,-71988.985,-52216.39,1017.5163,299.57873,289.69703,5.68E-05,0.15927549,713.62433,1328.8403
942,18.745414,9.599,120,1380,89587.853,6934.9673,-36804.022,1007.22,248.54749,289.77822,6.83E-05,0.15854475,759.78213,1273.2583
944,18.759751,25.599,120,1380,89101.622,7675.1994,-36659.339,994.43489,132.67219,289.8547,0.000129008,0.15637384,853.77256,1131.3082
929,18.657925,30.6,120,0,107374.18,-34163.702,-44882.497,1012.0027,146.83108,289.81425,0.000116341,0.15995664,863.33847,1167.4191
932,18.678457,9.601,120,500,104647.62,-19360.939,-41980.724,1027.3481,277.11886,289.74249,6.14E-05,0.1595365,754.43073,1328.2157
946,18.774364,3.599,120,-1380,107374.18,-76207.726,-53041.651,1018.3433,279.18388,289.78879,6.10E-05,0.16065776,744.17649,1320.47
935,18.703433,1.6,120,1000,95940.14,-4658.8434,-39092.48,1022.9971,336.26491,289.79375,5.07E-05,0.16067498,680.16491,1375.7038
949,18.793229,25.601,120,-1380,107374.18,-74643.295,-52750.803,1005.1149,133.55175,289.72673,0.000127123,0.15783705,860.11177,1133.7569
950,18.80387,1.601,120,-1000,107374.18,-64660.258,-50804.951,1026.8209,296.32689,289.74282,5.74E-05,0.15899456,722.7794,1334.4832
937,18.711935,9.599,120,1000,96232.925,-6825.1449,-39528.834,1015.6822,250.42729,289.77442,6.89E-05,0.16358787,770.08239,1289.6247
930,18.669954,1.599,120,500,102678.97,-19526.344,-42050.702,1039.8914,336.91434,289.76226,5.06E-05,0.16101168,690.9149,1383.1457
948,18.785089,16.6,120,-1380,107374.18,-73564.516,-52528.206,1016.8208,217.64101,289.80523,7.83E-05,0.15984339,788.12476,1235.8954
952,18.812373,9.599,120,-1000,107374.18,-63469.442,-50575.406,1024.346,259.10066,289.67927,6.57E-05,0.16025623,757.98216,1290.3411
947,18.778893,9.599,120,-1380,107374.18,-74936.282,-52788.012,1017.5595,271.7281,289.75981,6.25E-05,0.15957366,741.52334,1305.7999
943,18.75161,16.6,120,1380,89381.083,7277.2075,-36746.955,1000.6991,183.3303,289.7245,9.27E-05,0.15828037,810.97808,1187.3452
934,18.692793,25.6,120,500,104789.76,-19671.11,-42037.299,1001.2673,166.78304,289.72178,0.000101331,0.15545026,829.46133,1174.1649
933,18.684653,16.599,120,500,104490.4,-19453.859,-41998.568,1013.7645,240.37541,289.74011,7.08E-05,0.16009086,863.92786,1167.7388
938,18.718131,16.599,120,1000,96299.902,-6716.3962,-39508.441,1004.178,201.90254,289.71837,8.39E-05,0.15764834,797.95488,1218.1663
955,18.837349,1.6,120,-500,107374.18,-48989.808,-47779.255,1027.3708,327.82769,289.83537,5.21E-05,0.16075461,700.106,1376.6718
956,18.841323,3.599,120,-500,107374.18,-49125.528,-47803.348,1027.5306,310.37276,289.75916,5.48E-05,0.15969232,705.17021,1343.7692
957,18.845852,9.6,120,-500,107374.18,-48367.82,-47648.879,1016.7006,240.07399,289.71899,7.13E-05,0.16139509,776.20636,1272.6623
960,18.870829,1.601,120,0,107374.18,-34146.187,-44876.905,1026.8538,360.69674,289.79612,4.74E-05,0.16202107,659.28798,1400.0555
962,18.879887,13.601,120,0,107374.18,-34151.943,-44881.962,1007.9643,258.91734,289.75902,6.58E-05,0.16021262,756.08475,1295.5819
954,18.826709,25.599,120,-1000,107374.18,-63452.749,-50574.131,1003.8723,143.81894,289.80235,0.000118071,0.15823208,855.11523,1151.5918
961,18.874803,5.599,120,0,107374.18,-34152.19,-44882.702,1020.246,296.27677,289.77365,5.72E-05,0.15817839,712.67166,1324.1465
951,18.807844,3.6,120,-1000,107374.18,-64412.992,-50763.137,1027.9263,300.72752,289.90751,5.67E-05,0.16090567,714.73292,1333.7115
964,18.896724,30.599,120,0,107374.18,-34149.27,-44893.598,994.17444,146.54092,289.79683,0.000116379,0.15879763,843.28071,1146.2041
966,18.912727,3.602,120,500,104507.05,-19078.891,-41929.413,1020.8729,316.52694,289.76095,5.37E-05,0.1598503,696.19739,1348.4693
968,18.923452,16.599,120,500,104625.87,-19209.225,-41953.136,999.2859,218.6241,289.77511,7.74E-05,0.15613035,770.54015,1223.3285
958,18.852048,16.601,120,-500,107374.18,-48257.673,-47631.076,1010.9472,201.54436,289.71066,8.48E-05,0.15823584,804.82037,1223.816
953,18.818569,16.6,120,-1000,107374.18,-62263.702,-50359.593,1009.6629,227.08976,289.78014,7.51E-05,0.16209648,782.6452,1253.6881
967,18.917257,9.599,120,500,104554.82,-19006.899,-41909.102,1010.2761,266.29037,289.86681,6.38E-05,0.15923195,732.99265,1281.8861
959,18.860189,25.599,120,-500,107374.18,-48858.404,-47738.016,1002.5576,161.83255,289.80075,0.00010454,0.15598806,838.70034,1173.633
971,18.946207,3.6,120,1000,92026.697,-5009.5936,-39240.124,1012.2142,302.50958,289.90305,5.59E-05,0.15555642,697.08164,1323.7971
979,18.998551,25.601,120,1380,90400.088,5171.0573,-37145.071,978.19237,142.31195,289.71963,0.000119243,0.1580722,828.12749,1120.0644
974,18.965072,25.599,120,1000,96226.304,-4966.876,-39150.041,984.16354,155.38082,289.80548,0.000109071,0.1573522,821.46901,1140.5108
977,18.984216,9.6,120,1380,89972.611,6105.5571,-36959.971,997.94785,245.43348,289.74847,6.95E-05,0.16042189,737.28947,1238.1247
973,18.956932,16.599,120,1000,96024.673,-4553.4659,-39061.069,994.30211,211.36334,289.74075,7.98E-05,0.15503912,771.98063,1208.9285
965,18.908753,1.599,120,500,102599.86,-19452.666,-42039.889,1019.4397,319.56105,289.75465,5.31E-05,0.15768387,687.87721,1336.1733
978,18.990411,16.599,120,1380,90781.475,4487.3582,-37278.612,980.55808,192.52056,289.76744,8.80E-05,0.15802405,790.47289,1189.1231
984,19.032032,25.601,15,-290,19381.207,-35871.864,-47055.918,967.44813,104.6405,289.6938,0.000161679,0.1563958,862.67861,1077.2709
972,18.950736,9.6,120,1000,96309.028,-5009.1422,-39166.981,1001.7938,240.99652,289.77964,7.08E-05,0.15956127,760.10046,1257.6571
983,19.023891,16.6,15,-290,19255.56,-35660.328,-47001.153,974.57918,160.22166,289.75991,0.000105735,0.15691598,808.75271,1139.4998
963,18.887195,21.599,120,0,107374.18,-34151.244,-44867.49,1001.0756,208.95068,289.76689,8.09E-05,0.15572853,787.35725,1220.8448
988,19.057371,16.599,15,-200,17596.739,-33126.331,-46507.197,974.49897,177.42908,289.72213,9.54E-05,0.15486861,783.64071,1147.9351
986,19.046646,3.6,15,-200,18419.119,-33019.062,-46477.636,997.65133,302.18094,289.78881,5.59E-05,0.15582121,689.8481,1318.3842
992,19.08521,13.599,15,-100,15774.281,-30087.403,-45901.614,969.8775,213.57904,289.75755,7.92E-05,0.15550577,746.9566,1187.8818
970,18.942233,1.599,120,1000,91872.556,-5140.5445,-39269.768,1014.8531,333.02298,289.74477,5.08E-05,0.15656248,665.73673,1352.1926
987,19.051175,9.6,15,-200,17647.434,-33137.021,-46509.294,986.73617,231.62831,289.79634,7.30E-05,0.15606441,749.5791,1229.1381
976,18.979686,3.6,120,1380,89192.612,6010.253,-37002.566,1009.6033,304.37633,289.74093,5.58E-05,0.15787218,689.31343,1313.6462
969,18.931593,25.6,120,500,104531.14,-19293.593,-41994.909,996.40157,166.81054,289.70443,0.000101781,0.15793477,823.03953,1168.0312
975,18.975712,1.6,120,1380,89760.496,6872.5138,-36816.973,1004.828,323.10559,289.7415,5.28E-05,0.16015764,686.76491,1355.1442
999,19.13997,30.599,15,0,14114.31,-27266.303,-45351.825,955.21217,141.30283,289.82118,0.00011884,0.15061137,801.48761,1092.3306
990,19.076151,1.601,15,-100,15845.369,-30224.316,-45941.496,986.82329,303.89404,289.75704,5.82E-05,0.16852223,679.41,1313.4789
993,19.092517,21.6,15,-100,15826.579,-30164.412,-45931.423,966.74362,193.69714,289.80113,8.75E-05,0.15698147,774.18772,1174.8426
994,19.102047,30.602,15,-100,15877.644,-30266.747,-45949.513,958.78818,128.62551,289.78535,0.00013081,0.15271834,829.49768,1094.1993
997,19.123134,13.6,15,0,14142.679,-27241.676,-45330.157,976.40026,230.23597,289.73066,7.35E-05,0.15682709,743.32386,1219.5549
980,19.009192,1.599,15,-290,19505.333,-36074.972,-47085.028,996.79963,306.39053,289.72395,5.54E-05,0.15855879,688.24815,1324.5195
981,19.013166,3.599,15,-290,19295.853,-35765.87,-47023.725,999.35591,288.76454,289.69595,5.87E-05,0.15794467,712.38226,1307.3652
1000,19.151999,1.6,15,100,11953.23,-24341.842,-44787.891,977.73417,322.45591,289.76338,5.29E-05,0.16073338,662.51683,1327.0791
985,19.042673,1.6,15,-200,17377.72,-32772.455,-46427.229,993.44544,307.1992,289.73883,5.51E-05,0.15637403,677.88876,1308.3234
982,19.017695,9.601,15,-290,19279.53,-35669.168,-46996.384,994.18002,237.80083,289.6085,7.25E-05,0.16082438,754.02115,1249.7263
1001,19.155973,5.599,15,100,12332.597,-24273.18,-44765.36,977.08063,271.72843,289.84147,6.20E-05,0.15316344,706.98338,1268.5621
991,19.080125,5.599,15,-100,15824.195,-30206.637,-45934.835,983.94054,272.78186,289.7525,6.21E-05,0.15835496,712.55401,1273.4561
995,19.114076,1.599,15,0,14109.088,-27268.565,-45353.51,983.5638,317.87161,289.73452,5.32E-05,0.15745846,665.91511,1319.9334
1003,19.168364,21.6,15,100,12427.942,-24373.87,-44786.329,958.11795,178.13395,289.83988,9.51E-05,0.15679531,781.03561,1149.0856
989,19.065511,25.599,15,-200,17556.652,-33044.513,-46494.781,966.57573,139.4246,289.76346,0.000121415,0.15581976,824.09184,1111.0092
1002,19.161057,13.6,15,100,12434.767,-24342.911,-44765.484,970.55283,226.79555,289.77742,7.52E-05,0.16069567,745.89304,1211.9857
1005,19.189922,1.6,15,200,10653.672,-21207.777,-44166.233,974.1794,311.59814,289.79464,5.44E-05,0.157544,655.18776,1297.7112
1008,19.204621,16.6,15,200,10865.249,-21696.469,-44263.017,957.35743,181.66589,289.76022,9.31E-05,0.15531324,768.5111,1144.4081
1006,19.193896,3.601,15,200,10717.688,-21343.004,-44184.241,976.63243,295.72122,289.84861,5.75E-05,0.15899833,682.99827,1291.3452
998,19.130441,21.599,15,0,14124.876,-27266.468,-45354.62,965.94744,189.50359,289.73246,8.93E-05,0.15599462,768.69575,1159.9608
1010,19.223401,1.601,15,290,9426.3522,-18974.664,-43730.907,970.28314,286.85323,289.78157,5.94E-05,0.15637184,685.25649,1279.8849
1022,19.293584,8.599,25,-300,28959.292,-36544.053,-47002.633,952.11698,222.02737,289.82058,7.79E-05,0.15934175,725.99776,1186.1336
1011,19.227374,3.6,15,290,9659.0211,-19317.027,-43794.43,971.21727,268.3718,289.81084,6.34E-05,0.15976679,695.49574,1245.676
996,19.11805,5.6,15,0,14138.978,-27247.678,-45354.209,983.90488,294.4834,289.72767,5.72E-05,0.15376244,677.44159,1286.4776
1014,19.246239,25.599,15,290,8198.0459,-19098.79,-43766.184,943.49793,100.92707,289.77361,0.000167208,0.15499372,838.38555,1045.5134
1009,19.21276,25.599,15,200,10882.558,-21719.699,-44267.252,953.51607,134.08923,289.7838,0.000125492,0.15251726,815.72772,1094.5854
1028,19.331038,16.599,25,-150,26334.27,-32124.771,-46142.096,940.94999,190.05253,289.73966,8.92E-05,0.15668363,750.06974,1141.9707
1020,19.285081,1.599,25,-300,29141.966,-36717.969,-47037.211,966.77245,289.41852,289.66984,5.87E-05,0.15825774,672.31699,1271.2992
1019,19.277219,15.599,25,-400,30990.616,-39772.482,-47623.182,950.66347,177.67002,289.71126,9.46E-05,0.15180283,761.50246,1128.7299
1018,19.270745,10.6,25,-400,32569.841,-39150.824,-47481.418,950.48489,214.89182,289.76554,7.93E-05,0.15907389,729.99836,1172.9915
1021,19.289055,3.6,25,-300,28930.635,-36495.948,-46989.559,959.5051,266.05956,289.81891,6.36E-05,0.15509323,685.08889,1229.9818
1012,19.231903,9.6,15,290,8059.4889,-18836.148,-43721.41,962.96758,215.96176,289.76629,7.78E-05,0.15244944,746.30526,1193.0584
1025,19.31634,1.599,25,-150,27090.99,-32390.703,-46170.136,958.03497,306.08007,289.71173,5.50E-05,0.15219111,638.66689,1269.7372
1004,19.177893,30.599,15,100,12389.335,-24301.714,-44774.734,946.74134,129.4461,289.65194,0.00012987,0.152423,807.38204,1074.3351
1033,19.366184,21.599,25,0,23875.599,-27943.631,-45311.491,933.77066,174.65975,289.73074,9.63E-05,0.15301205,755.82516,1116.8718
1031,19.353792,5.599,25,0,23880.574,-27942.15,-45312.395,944.64954,265.46967,289.76122,6.36E-05,0.15138365,673.23417,1231.6244
1034,19.375713,30.6,25,0,23886.576,-27938.82,-45308.818,924.8108,137.2267,289.73187,0.000122156,0.15036752,781.07154,1065.5648
1017,19.265382,6.599,25,-400,30974.664,-39757.475,-47627.376,962.82439,246.26479,289.75837,6.87E-05,0.15568443,708.09238,1217.1905
1007,19.198425,9.599,15,200,10804.687,-21547.304,-44230.043,965.48234,231.9609,289.89631,7.28E-05,0.15529645,731.72672,1213.8187
1023,19.299503,14.602,25,-300,28811.731,-36279.56,-46952.267,945.37653,182.2086,289.86947,9.28E-05,0.1518151,765.22026,1149.103
1016,19.260853,3.599,25,-400,32654.045,-39359.524,-47514.351,970.53145,288.4531,289.71484,5.88E-05,0.15792647,672.82026,1264.9171
1013,19.238099,16.599,15,290,9100.229,-18470.842,-43615.045,955.12816,149.99527,289.76118,0.000112799,0.15583091,799.23921,1109.1648
1026,19.320314,3.6,25,-150,26444.663,-32418.866,-46194.764,956.80452,274.65284,289.88835,6.16E-05,0.15577387,670.03684,1233.5692
1029,19.339178,25.6,25,-150,26352.237,-32178.509,-46140.369,934.04497,148.19336,289.79933,0.00011395,0.1547553,774.1356,1078.5917
1035,19.387742,1.6,25,150,21369.112,-23610.613,-44457.039,949.37226,303.43625,289.82,5.57E-05,0.1562234,651.1551,1281.2186
1036,19.391716,3.599,25,150,21362.657,-23577.763,-44448.98,951.11891,289.87106,289.82769,5.87E-05,0.15951956,654.93627,1251.7708
1015,19.256879,1.599,25,-400,32754.653,-39723.103,-47585.891,970.42785,307.36118,289.78174,5.49E-05,0.15568894,662.25227,1303.1215
1030,19.349819,1.6,25,0,23868.362,-27940.917,-45321.687,956.0676,294.58968,289.75158,5.75E-05,0.15523345,659.42406,1267.7679
1042,19.429724,8.6,25,300,17504.848,-19143.44,-43610.769,946.39254,241.49755,289.7939,7.00E-05,0.15577026,695.0294,1191.9605
1038,19.402441,16.6,25,150,21415.9,-23714.1,-44480.187,938.18996,200.82807,289.78165,8.43E-05,0.15624776,729.7055,1142.3854
1040,19.421221,1.601,25,300,19260.453,-19589.208,-43656.037,952.01959,306.78921,289.67673,5.51E-05,0.15464505,649.93353,1287.2382
1027,19.324842,9.599,25,-150,26383.114,-32274.306,-46171.822,945.20927,231.34351,289.85476,7.40E-05,0.16092944,717.32526,1192.8162
1024,19.307088,20.6,25,-300,30263.869,-36493.933,-46967.603,944.34694,150.95286,289.7421,0.0001117,0.1541621,792.77692,1105.9504
1043,19.435643,14.601,25,300,17626.506,-19270.198,-43632.396,934.83274,198.21335,289.78565,8.54E-05,0.15406305,730.29914,1140.5392
1047,19.460982,6.6,25,400,15571.585,-16408.438,-43069.49,937.24693,239.99158,289.73512,7.04E-05,0.15493815,689.27873,1183.9132
1039,19.410581,25.599,25,150,21484.11,-23712.907,-44471.594,929.29983,151.32794,289.81535,0.000112253,0.15116512,772.2804,1088.9418
1046,19.456453,3.601,25,400,15521.137,-16070.679,-43009.668,940.99683,279.60284,289.79006,6.00E-05,0.15112151,648.71137,1225.3694
1044,19.443227,20.601,25,300,17571.001,-19130.201,-43599.504,926.4462,161.8942,289.75237,0.000103857,0.15209134,764.11928,1097.5171
1045,19.452479,1.6,25,400,17638.389,-16616.274,-43065.091,949.55311,303.52312,289.72437,5.56E-05,0.15397375,650.58923,1280.3906
1048,19.466345,10.601,25,400,15556.414,-16518.667,-43096.996,933.90999,209.11265,289.80833,8.08E-05,0.1554355,714.87107,1143.3815
1032,19.358877,13.599,25,0,23884.068,-27951.237,-45307.914,940.99524,215.31547,289.67546,7.82E-05,0.15352526,720.88055,1169.3417
1052,19.489184,8.599,40,-550,47893.185,-45010.246,-48397.46,938.49296,235.15604,289.75293,7.19E-05,0.15545571,695.62664,1180.9996
1037,19.396245,9.601,25,150,21450.848,-23730.792,-44484.093,947.87564,244.29769,289.81027,6.90E-05,0.15456718,698.35845,1200.8537
1050,19.480681,1.6,40,-550,50329.951,-44750.193,-48303.348,947.85557,299.87193,289.79739,5.67E-05,0.15960122,642.09444,1257.8147
1054,19.502687,20.599,40,-550,47950.582,-44959.345,-48388.209,914.68389,150.74257,289.8008,0.000111245,0.1489107,751.62361,1060.2451
1053,19.495102,14.599,40,-550,47965.754,-45000.09,-48406.382,926.55815,187.54987,289.82169,8.96E-05,0.1521506,740.72812,1130.5547
1041,19.425195,3.601,25,300,17496.378,-19143.934,-43606.041,950.23307,289.18638,289.76569,5.85E-05,0.15589439,663.18764,1260.4891
1062,19.55392,9.6,40,-200,42540.875,-34638.086,-46347.671,938.60505,253.53994,289.81014,6.67E-05,0.15378603,687.1693,1212.6186
1068,19.595261,21.6,40,0,38441.918,-28929.895,-45260.796,912.29508,181.30043,289.75432,9.22E-05,0.14957381,726.60786,1100.675
1063,19.560116,16.6,40,-200,41856.639,-34990.113,-46434.465,924.35281,206.15535,289.77263,8.18E-05,0.15467744,718.83253,1146.3392
1049,19.472818,15.6,25,400,17315.884,-15998.687,-42959.055,924.13457,171.85493,289.82,9.86E-05,0.15684646,748.19019,1103.0522
1051,19.484654,3.601,40,-550,47861.733,-44824.159,-48365.843,937.8328,270.74998,289.74768,6.22E-05,0.15461476,666.44919,1228.9144
1067,19.587954,13.599,40,0,38420.62,-28934.089,-45240.28,931.05697,215.63614,289.77126,7.81E-05,0.15297396,709.56742,1151.8366
1073,19.631519,16.599,40,200,34212.876,-23192.228,-44117.84,918.4711,203.88331,289.75285,8.24E-05,0.15155472,711.38058,1133.7709
1066,19.58287,5.599,40,0,38419.798,-28943.792,-45259.686,942.78307,284.17262,289.79844,5.96E-05,0.15619049,646.84499,1231.9429
1071,19.620794,3.599,40,200,34189.604,-23047.833,-44105.588,936.21458,297.35611,289.79815,5.69E-05,0.15578524,635.68303,1246.7816
1075,19.650299,1.6,40,400,30003.982,-17257.666,-42974.556,931.30384,310.9184,289.80388,5.47E-05,0.15784591,617.66966,1253.3404
1057,19.520441,9.6,40,-400,44963.042,-40157.154,-47461.066,928.14602,230.0714,289.71113,7.35E-05,0.15522837,703.81743,1181.7381
1072,19.625323,9.6,40,200,34239.066,-23093.47,-44103.45,923.50366,250.01693,289.76061,6.78E-05,0.15706147,679.67894,1196.513
1076,19.654273,3.6,40,400,30312.837,-17546.704,-43030.596,930.44958,274.59388,289.78784,6.14E-05,0.15390805,655.93278,1223.5824
1059,19.534776,25.599,40,-400,46961.725,-40581.831,-47499.919,918.92751,139.80052,289.77625,0.000120456,0.15106031,774.87425,1062.6005
1058,19.526637,16.599,40,-400,47096.089,-40845.706,-47554.931,921.46055,183.89974,289.79047,9.12E-05,0.15050958,726.63844,1102.4626
1077,19.658802,9.6,40,400,31922.98,-17233.943,-42936.648,921.6454,227.42189,289.85676,7.44E-05,0.15632099,686.87051,1151.8972
1074,19.639659,25.6,40,200,34295.763,-23241.731,-44143.414,905.96806,151.85389,289.8137,0.000110896,0.15332792,746.81556,1058.3764
1055,19.511938,1.6,40,-400,45295.662,-40712.206,-47551.848,939.41689,299.96846,289.75834,5.64E-05,0.1563422,638.37206,1253.9411
1081,19.687754,3.601,40,550,27619.194,-13395.583,-42219.109,930.09539,267.35309,289.80704,6.32E-05,0.15481927,667.12664,1219.3784
1056,19.515912,3.599,40,-400,45209.156,-40638.775,-47546.626,938.77997,282.00378,289.78042,5.96E-05,0.15205237,655.56252,1238.9728
1079,19.673139,25.599,40,400,30152.448,-17272.385,-42971.842,908.99262,135.8123,289.86542,0.000123746,0.1509942,763.9177,1045.7894
1082,19.692283,8.6,40,550,29593.079,-12374.824,-41964.936,924.95744,235.69818,289.787,7.19E-05,0.15608407,680.32384,1164.2014
1085,19.715038,1.6,65,-810,75872.357,-53162.335,-49572.61,932.18251,281.58641,289.81913,5.99E-05,0.15473701,653.80136,1234.8552
1064,19.568256,25.599,40,-200,42579.523,-34670.978,-46360.91,919.24169,155.80021,289.76097,0.000108678,0.15491801,755.41391,1075.7376
1060,19.545416,1.601,40,-200,42621.173,-34775.739,-46398.941,943.5987,314.45081,289.82876,5.37E-05,0.15450313,626.7983,1282.8179
1061,19.549391,3.599,40,-200,42653.612,-34815.086,-46408.85,944.8348,293.12455,289.90053,5.97E-05,0.15892303,643.52226,1259.599
1070,19.616819,1.599,40,200,34139.979,-23017.326,-44097.735,929.64036,312.40546,289.81052,5.43E-05,0.15713467,622.31405,1268.6051
1083,19.698201,14.6,40,550,27371.312,-13141.37,-42173.595,917.9095,179.14,289.75929,9.41E-05,0.15415078,740.98178,1109.2505
1090,19.748518,1.599,65,-600,72523.766,-48104.151,-48582.19,920.71969,285.26648,289.85483,5.94E-05,0.156688,628.67545,1216.1326
1087,19.723541,9.6,65,-810,79880.194,-53983.236,-49664.42,923.20541,226.91158,289.84966,7.41E-05,0.15299558,688.35335,1156.8285
1080,19.68378,1.599,40,550,29988.523,-13360.923,-42164.879,932.82867,288.82713,289.80036,5.84E-05,0.15438194,634.52667,1228.5137
1065,19.578896,1.6,40,0,38420.702,-28942.928,-45246.694,942.21086,311.57135,289.8222,5.45E-05,0.15842567,637.97738,1282.6287
1069,19.60479,30.599,40,0,38421.607,-28949.219,-45248.996,911.11126,143.72684,289.78957,0.000117181,0.15323171,768.22435,1065.8868
1086,19.719011,3.599,65,-810,80082.851,-54308.909,-49730.039,931.98082,283.76624,289.8075,5.98E-05,0.15905372,646.56125,1234.3377
1094,19.771357,25.599,65,-600,75168.916,-47771.736,-48465.341,903.14071,134.85005,289.79387,0.000124549,0.15140632,763.69584,1042.0819
1091,19.752492,3.599,65,-600,72134.652,-47396.809,-48447.662,925.56022,275.21241,289.79435,6.13E-05,0.15460538,656.36436,1228.7973
1093,19.763217,16.6,65,-600,75129.076,-47834.272,-48481.664,907.73645,176.63092,289.82465,9.54E-05,0.15363357,729.5516,1095.1656
1092,19.757021,9.6,65,-600,75373.958,-48038.942,-48509.745,917.75541,235.29026,289.78394,7.15E-05,0.15213412,672.89168,1157.7144
1101,19.81945,5.601,65,0,62556.914,-30586.908,-45131.695,936.8655,262.94268,289.79646,6.43E-05,0.15710952,679.12152,1221.3835
1103,19.83184,21.6,65,0,62561.683,-30595.255,-45134.491,932.79487,180.94297,289.76374,9.31E-05,0.15216566,742.43101,1116.8619
1100,19.815476,1.599,65,0,62557.983,-30595.543,-45139.096,936.34281,289.50955,289.84293,5.84E-05,0.15583906,638.58333,1235.5682
1078,19.664999,16.6,40,400,31763.783,-16910.492,-42879.333,916.01662,189.01418,289.77073,8.92E-05,0.15422859,614.63994,1214.5924
1096,19.785971,3.601,65,-300,67030.406,-38645.151,-46720.255,922.87853,285.98392,289.76893,5.92E-05,0.1543825,625.33999,1215.1045
1097,19.7905,9.598,65,-300,68734.301,-39209.206,-46803.02,917.95296,221.91989,289.79082,7.59E-05,0.15358401,694.51636,1153.9685
1084,19.705786,20.6,40,550,27424.309,-13178.044,-42183.627,909.61484,142.44209,289.77401,0.000117953,0.15255253,762.94837,1057.1223
1089,19.737877,25.601,65,-810,80075.08,-54599.674,-49790.396,899.67347,115.20975,289.79952,0.00014616,0.15292928,782.22543,1019.714
1106,19.85737,3.6,65,300,57682.554,-21773.518,-43400.918,948.21893,293.03099,289.92194,5.78E-05,0.15628093,645.15563,1248.4403
1107,19.861898,9.6,65,300,56428.545,-22001.501,-43457.986,943.01876,248.99117,289.80085,6.83E-05,0.1573224,695.40643,1209.4926
1105,19.853396,1.601,65,300,56186.089,-21725.208,-43411.115,947.85308,302.30017,289.77157,5.61E-05,0.15777408,646.27956,1275.2053
1104,19.841368,30.601,65,0,62554.899,-30597.311,-45130.461,930.71534,142.77616,289.79494,0.000118143,0.15542442,784.11374,1077.2802
1088,19.729736,16.602,65,-810,79815.726,-53892.742,-49645.918,906.92951,176.81617,289.76173,9.56E-05,0.15579015,728.62385,1095.6186
1099,19.804836,25.6,65,-300,67517.209,-39515.472,-46870.942,912.53649,150.80685,289.7404,0.000111364,0.15025702,755.59295,1068.0434
1095,19.781997,1.601,65,-300,68814.846,-39438.792,-46851.33,922.39233,301.78443,289.77308,5.61E-05,0.15573471,613.60563,1237.8186
1112,19.895373,9.601,65,600,53450.664,-13949.648,-41847.8,941.81984,244.61636,289.77604,6.90E-05,0.15501863,697.13703,1202.8428
1114,19.909708,25.601,65,600,50883.853,-13858.537,-41876.498,922.58863,148.62469,289.74515,0.00011423,0.15843979,776.76963,1083.8869
1113,19.901569,16.599,65,600,50126.102,-12711.432,-41655.464,931.63823,196.43874,289.79662,8.59E-05,0.15454569,731.33444,1136.3221
1120,19.953825,1.6,90,-1070,104205.18,-63673.583,-51206.275,945.6374,296.70555,289.76228,5.70E-05,0.15639638,650.7831,1266.1765
1119,19.943184,25.6,65,810,50604.847,-7957.9805,-40653.246,920.24148,129.45449,289.77739,0.00013066,0.15652695,788.28491,1055.1292
1098,19.796696,16.602,65,-300,67504.258,-39407.052,-46871.353,912.78004,182.98073,289.81405,9.18E-05,0.15155697,719.95857,1097.7485
1102,19.824534,13.601,65,0,62551.569,-30588.635,-45135.847,933.14988,214.46382,289.82228,7.88E-05,0.15533804,710.87667,1151.3759
1118,19.935045,16.601,65,810,47230.087,-8694.9642,-40869.428,930.84625,176.74581,289.77832,9.54E-05,0.15461508,748.29931,1112.8623
1122,19.962326,9.6,90,-1070,104245.15,-61835.079,-50744.964,937.77107,237.97919,289.79772,7.09E-05,0.15529499,690.25206,1181.758
1124,19.976661,25.601,90,-1070,103865.98,-62949.587,-51069.773,923.92337,129.21528,289.81916,0.000130615,0.15432519,786.10394,1051.5829
1108,19.868093,16.6,65,300,57874.644,-22042.163,-43441.663,933.96131,199.45074,289.79962,8.45E-05,0.15438133,735.07563,1147.4496
1111,19.890845,3.601,65,600,50643.001,-13679.111,-41840.44,947.16416,273.11985,289.76344,6.19E-05,0.15430644,677.11143,1244.4239
1123,19.968521,16.601,90,-1070,103896.7,-61322.046,-50647.563,930.62954,176.56328,289.79164,9.54E-05,0.15376863,755.20656,1120.6015
1110,19.886873,1.6,65,600,53074.256,-13197.985,-41702.335,952.1614,313.92555,289.83842,5.39E-05,0.15645244,631.0809,1276.4545
1121,19.957797,3.601,90,-1070,105334.54,-64078.194,-51190.569,949.33191,290.49157,289.84409,5.83E-05,0.15683488,655.35543,1256.786
1127,19.995801,9.601,90,-700,97264.141,-51637.868,-48855.358,940.4084,242.01675,289.8087,6.99E-05,0.15743472,697.53284,1196.4369
1125,19.9873,1.6,90,-700,97363.558,-51733.749,-48868.351,945.82929,307.4048,289.83459,5.51E-05,0.15791073,631.82488,1265.6701
1115,19.920348,1.6,65,810,46662.288,-7520.559,-40636.471,942.79459,301.93556,289.75043,5.63E-05,0.15964361,646.42885,1269.652
1116,19.924321,3.6,65,810,50400.752,-7795.8646,-40624.342,948.48517,291.27112,289.71832,5.84E-05,0.15968628,650.22706,1249.2578
1128,20.001996,16.6,90,-700,100148.44,-51981.26,-48851.041,927.54925,203.7037,289.84558,8.33E-05,0.15752706,716.37614,1135.9875
1132,20.029276,9.6,90,-300,92342.331,-40408.242,-46610.807,934.57394,232.1764,289.80638,7.31E-05,0.15731522,703.48175,1181.7304
1131,20.024748,3.601,90,-300,92553.664,-40694.731,-46662.406,943.54104,272.40389,289.78469,6.19E-05,0.15414768,671.32024,1236.8111
1133,20.035471,16.6,90,-300,92731.529,-41232.063,-46766.921,923.22686,199.50831,289.79947,8.45E-05,0.15391165,722.75856,1135.0899
1109,19.876232,25.6,65,300,57763.716,-22216.326,-43479.037,927.98179,154.07917,289.87666,0.000111534,0.15865547,763.1582,1081.1953
1117,19.928849,9.601,65,810,46498.362,-7590.9477,-40657.028,939.02856,236.69863,289.78836,7.17E-05,0.15710125,694.68909,1176.5634
1146,20.129616,3.6,90,700,73065.545,-12774.832,-41222.77,924.49007,278.99796,289.73965,6.09E-05,0.15738375,650.25493,1226.4319
1138,20.070612,21.6,90,0,86518.459,-32239.934,-45020.397,906.62871,167.80158,289.81086,0.000100716,0.15612711,737.86755,1082.9203
1126,19.991273,3.6,90,-700,101917.55,-55462.591,-49544.158,945.50855,271.59053,289.87728,6.23E-05,0.15668889,678.21532,1240.8958
1139,20.080141,30.603,90,0,86515.869,-32241.62,-45013.119,898.23983,130.89499,289.79986,0.000128854,0.15395846,764.62196,1033.2164
1142,20.10067,9.6,90,300,81876.375,-23834.526,-43355.322,919.24031,243.18946,289.82345,6.92E-05,0.15314268,677.85979,1180.2109
1129,20.010136,25.6,90,-700,97563.255,-52125.451,-48935.903,919.984,154.41198,289.7998,0.000108912,0.15178814,758.5036,1079.9509
1140,20.09217,1.6,90,300,81930.483,-23798.756,-43345.536,924.55718,305.99975,289.73698,5.52E-05,0.15516832,624.93718,1257.6891
1141,20.096142,3.6,90,300,80576.351,-23749.624,-43367.862,923.65816,273.84836,289.79337,6.16E-05,0.15501981,646.11342,1213.2098
1150,20.15912,1.6,90,1070,66082.3,-1765.2216,-39072.293,917.49786,292.4478,289.80641,5.76E-05,0.15376391,621.41409,1228.3031
1145,20.125644,1.6,90,700,76020.165,-12116.953,-41039.85,922.9553,297.44604,289.79758,5.68E-05,0.15538778,630.23372,1245.2713
1130,20.020775,1.6,90,-300,91110.677,-40590.135,-46672.562,942.74617,312.4787,289.82263,5.41E-05,0.15601709,630.04932,1279.4153
1152,20.167621,9.6,90,1070,66216.048,-2046.7351,-39131.828,908.40509,230.82569,289.81106,7.28E-05,0.15212902,677.49784,1158.1587
1147,20.134145,9.6,90,700,76100.875,-13002.198,-41216.397,910.1683,233.1377,289.76786,7.20E-05,0.15107055,671.47013,1153.8127
1153,20.173816,16.601,90,1070,70744.429,-2035.5524,-39056.587,898.18568,174.95732,289.76078,9.59E-05,0.15048117,713.25628,1074.8245
1157,20.201096,9.603,120,-1380,107374.18,-72499.144,-52379.329,908.71113,219.94195,289.79091,7.68E-05,0.15490847,682.2799,1131.9625
1136,20.058223,5.6,90,0,86518.994,-32241.209,-45016.82,928.70258,279.94015,289.77642,6.06E-05,0.15852189,654.26464,1233.402
1154,20.181956,25.6,90,1070,71057.07,-2596.1125,-39150.535,891.13291,115.56907,289.80718,0.000145246,0.15094914,773.60988,1013.4406
1135,20.05425,1.6,90,0,86493.872,-32229.984,-45021.753,932.30446,288.28478,289.81318,5.88E-05,0.15769429,650.74896,1246.6046
1134,20.043611,25.6,90,-300,92514.029,-40810.429,-46673.713,909.45503,159.405,289.82302,0.000105203,0.15147373,745.70321,1076.913
1160,20.226071,1.6,120,-1000,107374.18,-63416.033,-50506.415,913.41958,302.41129,289.80141,5.61E-05,0.15790314,610.93195,1228.9872
1143,20.106865,16.6,90,300,80613.848,-23858.496,-43387.72,910.19354,205.61791,289.79468,8.19E-05,0.15291497,693.02684,1115.0136
1159,20.215431,25.6,120,-1380,107374.18,-73761.539,-52486.022,892.02683,117.47968,289.77987,0.000143241,0.15221101,767.61231,1008.9129
1158,20.207292,16.601,120,-1380,107374.18,-74859.313,-52704.22,897.38488,157.34131,289.74868,0.000106618,0.15009886,733.53872,1059.7946
1137,20.063307,13.6,90,0,86519.281,-32247.458,-45020.849,916.37109,206.89454,289.78252,8.16E-05,0.15473779,700.85266,1126.0362
1151,20.163092,3.601,90,1070,71231.768,-2564.084,-39149.507,914.78928,271.43687,289.75734,6.21E-05,0.1533832,638.60574,1202.5054
1156,20.196568,3.6,120,-1380,107374.18,-72082.191,-52145.631,910.92392,247.65209,289.81827,6.83E-05,0.15581881,665.07223,1175.6853
1148,20.14034,16.6,90,700,72495.112,-12000.474,-41083.637,910.36253,187.81321,289.81653,8.97E-05,0.15347717,718.57302,1104.9219
1149,20.14848,25.601,90,700,72792.457,-12397.439,-41159.206,895.88005,131.61792,289.76747,0.000127745,0.15169645,758.62821,1028.9576
1164,20.248908,25.6,120,-1000,107374.18,-62679.046,-50372.38,888.40723,140.27031,289.79725,0.000119218,0.14866291,735.11449,1023.8249
1144,20.115004,25.6,90,300,82018.305,-23824.288,-43367.409,900.1463,150.81924,289.79925,0.000111398,0.15205457,742.5006,1054.8529
1163,20.240768,16.601,120,-1000,107374.18,-62162.558,-50271.895,891.78487,191.12614,289.79818,8.81E-05,0.15357117,689.80986,1082.2911
1172,20.30208,13.6,120,0,107374.18,-34163.455,-44876.206,888.71072,214.96876,289.77382,7.84E-05,0.15442192,674.02348,1116.9664
1166,20.263521,3.6,120,-500,107374.18,-48251.259,-47637.737,904.21658,277.24019,289.81243,6.09E-05,0.15686862,638.22408,1215.6143
1170,20.293023,1.6,120,0,107374.18,-34159.426,-44870.902,905.6036,297.23034,289.79619,5.68E-05,0.15446812,599.65807,1212.4934
1162,20.234573,9.6,120,-1000,107374.18,-61428.82,-50216.965,901.26038,225.63106,289.79001,7.42E-05,0.14853679,666.4692,1130.3187
1169,20.282384,25.601,120,-500,107374.18,-48458.397,-47677.043,885.82639,144.8073,289.81674,0.000115904,0.15140001,736.75917,1035.6853
1155,20.192595,1.6,120,-1380,107374.18,-72410.171,-52355.441,911.84329,287.48686,289.79445,5.87E-05,0.15468947,614.87375,1204.1364
1167,20.268049,9.6,120,-500,107374.18,-48743.858,-47691.31,895.43689,243.22233,289.73393,6.92E-05,0.15375136,660.74727,1168.7376
1176,20.334916,3.601,120,500,106047.4,-19709.882,-42016.042,890.31328,279.3978,289.76612,6.05E-05,0.15574343,615.88594,1193.4474
1175,20.330942,1.601,120,500,104150.16,-19969.399,-42114.883,890.82832,287.51317,289.79545,5.88E-05,0.15708089,614.59134,1210.9642
1161,20.230044,3.602,120,-1000,107374.18,-62520.055,-50432.325,910.07063,252.92722,289.77003,6.70E-05,0.15656802,660.38518,1181.1603
1171,20.296995,5.608,120,0,107374.18,-34165.059,-44875.384,900.47682,258.9472,289.77782,6.51E-05,0.15447395,635.72565,1171.3249
1174,20.318914,30.601,120,0,107374.18,-34169.869,-44895.53,875.72003,136.05401,289.80656,0.000122826,0.14864832,731.32617,1012.7142
1179,20.353779,25.601,120,500,105696.31,-18018.538,-41697.483,876.15161,145.91788,289.67023,0.000116081,0.15507971,728.71094,1030.087
1185,20.397894,1.6,120,1380,87771.135,4796.3369,-37274.131,897.283,288.04314,289.79678,5.87E-05,0.15615199,603.41089,1195.2053
1177,20.339444,9.601,120,500,103616.4,-16462.216,-41431.757,889.94392,240.44909,289.71668,7.02E-05,0.154573,648.76011,1144.5126
1165,20.259548,1.6,120,-500,107374.18,-48782.177,-47697.765,907.13395,289.98764,289.82102,5.81E-05,0.15330217,618.53566,1218.4441
1182,20.372919,9.6,120,1000,99229.05,-6900.8378,-39478.509,892.57546,235.55053,289.80181,7.15E-05,0.15356515,653.56617,1139.9591
1184,20.387254,25.601,120,1000,95291.136,-6965.881,-39575.047,876.72879,131.77044,289.76594,0.000127362,0.15092344,742.2365,1013.6423
1168,20.274244,16.599,120,-500,107374.18,-48705.909,-47720.542,881.15381,182.63412,289.78244,9.23E-05,0.15378228,691.99812,1069.113
1195,20.462626,1.6,40,-400,46017.149,-40180.754,-47441.043,896.64492,279.82166,289.79046,6.02E-05,0.15423677,613.00652,1192.4278
1191,20.435344,3.601,40,-550,48425.009,-43573.072,-48100.898,895.79335,259.38295,289.76826,6.49E-05,0.1532529,636.2367,1169.5613
1194,20.453375,20.601,40,-550,49082.192,-44613.692,-48301.95,874.65243,145.98042,289.77663,0.00011501,0.15056573,728.57096,1029.924
1193,20.445791,14.601,40,-550,46323.702,-44105.881,-48256.847,883.97972,172.92279,289.78071,9.71E-05,0.15112853,706.98619,1063.7613
1173,20.309386,21.6,120,0,107374.18,-34153.546,-44864.612,883.76576,172.51979,289.81521,9.70E-05,0.14923772,710.27504,1067.6138
1201,20.500074,3.601,40,-200,41923.287,-34410.639,-46315.067,890.91778,261.68654,289.80392,6.43E-05,0.15431982,637.30216,1177.1726
1178,20.345639,16.601,120,500,104120.56,-19797.662,-42087.747,883.15016,182.5668,289.79832,9.16E-05,0.1477716,683.70723,1058.3534
1183,20.379114,16.6,120,1000,94776.164,-5472.3832,-39283.912,878.08408,172.43436,289.82024,9.77E-05,0.15437937,711.54277,1069.4471
1189,20.42073,25.6,120,1380,87818.952,4940.4444,-37252.422,871.66306,128.06476,289.77934,0.000131523,0.15052272,739.52109,1003.893
1181,20.368391,3.6,120,1000,94947.904,-6109.6226,-39402.199,894.70251,273.30334,289.75792,6.16E-05,0.15328225,613.20954,1177.4773
1200,20.496102,1.6,40,-200,41082.568,-34475.148,-46351.865,894.26997,301.66978,289.89084,5.61E-05,0.15627884,600.03453,1222.814
1198,20.477322,16.6,40,-400,45654.473,-39785.722,-47364.733,877.25424,168.46958,289.78173,9.98E-05,0.1512529,701.27999,1048.9523
1196,20.466599,3.6,40,-400,44117.635,-40010.703,-47447.457,895.06477,279.43482,289.76841,6.03E-05,0.15275888,606.69865,1183.0589
1202,20.504603,9.6,40,-200,41130.837,-34559.68,-46369.092,883.12629,230.2876,289.81972,7.34E-05,0.15434451,653.1639,1127.4624
1180,20.364418,1.6,120,1000,96963.831,606.3683,-37998.164,896.56518,288.84488,289.76346,5.81E-05,0.15153555,597.37824,1193.1167
1190,20.431371,1.6,40,-550,48821.934,-44035.245,-48184.197,894.217,279.0496,289.77593,6.03E-05,0.15292228,614.10902,1188.0324
1187,20.406396,9.601,120,1380,87793.788,5516.2992,-37132.778,891.45323,228.16604,289.78629,7.48E-05,0.15634252,665.53008,1137.4901
1206,20.533551,5.601,40,0,38211.797,-28924.18,-45246.694,883.4373,245.91793,289.8035,6.80E-05,0.14840041,628.12476,1137.0066
1204,20.518938,25.601,40,-200,42065.175,-34631.714,-46359.759,869.79335,142.11351,289.79253,0.000117886,0.14991226,719.38539,1011.5641
1205,20.529578,1.6,40,0,38199.422,-28918.218,-45249.613,894.59532,307.09235,289.81985,5.49E-05,0.15466523,587.98309,1222.4715
1197,20.471128,9.6,40,-400,46043.627,-40393.277,-47491.655,890.52366,228.38381,289.799,7.37E-05,0.15286789,656.24208,1126.6872
1188,20.412591,16.601,120,1380,88224.514,4287.9925,-37371.573,881.05373,173.30112,289.7879,9.72E-05,0.15279661,700.09427,1057.4815
1207,20.538636,13.6,40,0,38226.475,-28938.981,-45255.821,878.964,199.93625,289.7874,8.40E-05,0.15185473,679.50092,1093.994
1186,20.401867,3.601,120,1380,88321.056,2678.7568,-37699.136,896.31825,266.49097,289.74915,6.31E-05,0.15264894,632.17303,1184.6451
1210,20.567498,1.6,40,200,34430.661,-23314.052,-44157.393,885.46441,279.79149,289.80232,6.03E-05,0.15373775,610.73092,1189.1782
1192,20.439874,8.601,40,-550,46563.732,-44426.578,-48313.215,891.25831,216.91481,289.793,7.76E-05,0.15329711,674.93968,1122.5755
1208,20.545942,21.601,40,0,38233.506,-28935.569,-45248.009,871.6792,161.27583,289.77906,0.000103812,0.14954309,708.19949,1038.7904
1211,20.571471,3.6,40,200,35373.632,-23319.191,-44136.013,893.67078,282.87595,289.78462,5.96E-05,0.15427064,609.65354,1187.902
1199,20.485462,25.6,40,-400,44217.051,-40131.211,-47452.843,873.1574,126.83061,289.7736,0.000132682,0.1511317,745.00312,1006.3706
1213,20.582194,16.6,40,200,34542.124,-23471.645,-44187.16,871.2859,181.71326,289.78779,9.21E-05,0.14881618,689.71565,1065.4258
1215,20.600974,1.6,40,400,31063.842,-18314.73,-43175.279,887.54173,287.61888,289.79061,5.85E-05,0.15104997,598.94735,1186.3456
1216,20.604946,3.6,40,400,30733.977,-17636.622,-43046.219,887.1225,264.07191,289.81018,6.37E-05,0.15208246,627.4634,1174.0214
1203,20.510798,16.601,40,-200,42147.199,-34801.888,-46392.61,877.24624,185.32347,289.8253,9.08E-05,0.15317776,689.53634,1073.898
1223,20.648866,14.6,40,550,27555.63,-12015.891,-41946.394,869.02835,175.61649,289.79315,9.53E-05,0.14917601,691.28177,1053.9
1214,20.590334,25.601,40,200,35401.138,-23290.699,-44129.681,867.11167,142.49651,289.82644,0.000117994,0.15259582,723.18769,1017.8931
1225,20.665701,1.6,65,-810,77334.583,-51909.519,-49282.379,876.89281,280.72838,289.80291,5.99E-05,0.15224416,594.74088,1170.1177
1231,20.703148,3.601,65,-600,74267.217,-48386.981,-48615.411,876.13657,264.53933,289.83599,6.32E-05,0.14912884,605.48862,1149.1578
1218,20.615669,16.6,40,400,30727.728,-17464.885,-43006.749,874.03276,183.83573,289.82216,9.11E-05,0.14974852,686.51691,1069.9982
1224,20.65645,20.6,40,550,28345.407,-13925.06,-42308.987,859.20113,140.17023,289.81336,0.000119817,0.15132886,718.86721,1007.7389
1232,20.707677,9.6,65,-600,73697.69,-47094.819,-48351.905,864.71148,200.475,289.79269,8.40E-05,0.15278753,664.09782,1077.0335
1237,20.741152,9.6,65,-300,68138.131,-39360.551,-46850.631,868.82204,237.4262,289.83027,7.09E-05,0.15252048,626.06701,1112.731
1230,20.699176,1.6,65,-600,73843.484,-47554.526,-48446.634,871.0567,256.71389,289.80929,6.57E-05,0.1544285,621.67338,1154.9731
1212,20.575999,9.6,40,200,34418.45,-23183.677,-44128.119,879.07649,242.52679,289.81421,6.93E-05,0.15178141,637.2153,1138.3908
1222,20.642949,8.599,40,550,30680.569,-13285.066,-42141.566,874.02862,197.02802,289.77303,8.54E-05,0.15221307,671.60262,1077.3974
1209,20.55547,30.6,40,0,38246.498,-28936.309,-45252.203,868.97069,125.88554,289.79665,0.00013291,0.14922253,736.85355,997.84342
1217,20.609474,9.6,40,400,30430.056,-17173.504,-42957.041,880.1672,222.00759,289.80423,7.59E-05,0.15392674,657.85495,1115.0743
1226,20.669674,3.6,65,-810,78339.562,-53970.45,-49694.146,876.90509,261.66053,289.76515,6.46E-05,0.1553144,622.30152,1160.6076
1235,20.732651,1.6,65,-300,68265.382,-39527.313,-46879.206,874.97579,298.2093,289.77409,5.67E-05,0.15520789,569.89487,1182.9435
1242,20.775181,13.6,65,0,62439.366,-30592.87,-45140.164,861.57436,210.09554,289.81426,7.97E-05,0.1505621,647.32637,1079.2191
1239,20.755486,25.6,65,-300,66592.859,-38880.246,-46780.694,854.28114,138.25593,289.81414,0.000120608,0.14655787,711.31748,996.73302
1240,20.766125,1.6,65,0,62422.097,-30597.475,-45136.752,874.92475,291.86959,289.79978,5.78E-05,0.15446466,578.16231,1179.2619
1221,20.638421,3.6,40,550,28275.511,-13444.921,-42223.18,882.62878,263.91178,289.80488,6.41E-05,0.15670915,628.72465,1175.2754
1243,20.782488,21.6,65,0,62437.516,-30584.236,-45135.847,856.86095,169.4564,289.80185,9.87E-05,0.148421,682.26097,1031.9815
1228,20.680396,16.6,65,-810,79301.782,-55093.137,-49904.285,857.66947,170.87917,289.78705,9.76E-05,0.14705677,686.96536,1043.1155
1219,20.623809,25.6,40,400,30893.873,-17816.129,-43079.646,859.19665,132.2188,289.82266,0.000126233,0.14761795,728.46938,1004.6215
1238,20.747347,16.6,65,-300,67919.193,-38772.648,-46734.645,853.47379,174.93268,289.85074,9.55E-05,0.14820797,674.69902,1036.2505
1220,20.634448,1.6,40,550,28514.43,-14190.58,-42371.851,879.10657,255.08757,289.80642,6.59E-05,0.15140237,626.31344,1152.7674
1227,20.674201,9.6,65,-810,74518.761,-53438.094,-49648.179,864.13726,190.51392,289.82584,8.77E-05,0.147675,671.84854,1066.2424
1246,20.808017,3.6,65,300,56550.163,-21755.921,-43402.809,863.45606,263.50161,289.78105,6.36E-05,0.14990367,598.54832,1142.3406
1244,20.792016,30.6,65,0,62439.489,-30588.923,-45143.824,839.89412,132.04451,289.78016,0.000127376,0.15171379,703.78387,974.53936
1248,20.818741,16.601,65,300,57219.846,-22704.771,-43594.775,847.85508,178.5854,289.78542,9.39E-05,0.150551,669.56507,1038.6875
1233,20.713871,16.601,65,-600,71132.305,-47245.753,-48427.556,855.8895,160.36501,289.76385,0.00010519,0.15350996,696.13363,1030.6037
1250,20.83752,1.6,65,600,51161.502,-12977.897,-41694.688,867.71396,284.92463,289.79373,5.89E-05,0.15120632,572.9513,1160.3517
1229,20.688536,25.601,65,-810,78068.531,-53215.414,-49544.981,854.6614,121.74028,289.76817,0.000137139,0.14812169,725.70511,976.68883
1234,20.722011,25.6,65,-600,74493.351,-48371.069,-48592.592,854.47138,123.10385,289.76443,0.000135953,0.14754855,730.2082,984.23625
1251,20.841493,3.6,65,600,51671.617,-14274.455,-41947.75,870.93496,259.43253,289.8065,6.48E-05,0.15214145,601.42413,1135.9193
1247,20.812546,9.6,65,300,56887.553,-22261.758,-43518.548,857.38612,219.59836,289.73989,7.66E-05,0.1519974,631.96073,1085.8271
1249,20.82688,25.6,65,300,56715.939,-21818.58,-43420.489,844.5509,139.57791,289.80558,0.000119885,0.14967456,697.55206,986.73077
1236,20.736624,3.6,65,-300,67963.474,-38961.078,-46770.662,869.72734,253.91505,289.80756,6.65E-05,0.15508614,611.67556,1134.2941
1253,20.852216,16.601,65,600,51573.64,-13933.859,-41877.773,864.95744,184.71494,289.75828,9.09E-05,0.15123087,671.11647,1051.5704
1252,20.846021,9.602,65,600,51356.1,-13327.25,-41757.265,865.70879,212.91432,289.82322,7.89E-05,0.15207706,653.48832,1093.7642
1260,20.904474,1.6,90,-1070,103718.99,-61592.954,-50742.374,893.73983,271.28839,289.80057,6.21E-05,0.15370888,623.65633,1183.0305
1254,20.860356,25.601,65,600,51822.674,-14422.674,-41970.528,865.58981,140.52049,289.84168,0.000119358,0.15069722,717.97707,1007.225
1262,20.912974,9.602,90,-1070,103927.12,-61854.117,-50789.204,881.84791,206.69603,289.81003,8.15E-05,0.1532832,671.95686,1100.6088
1255,20.870995,1.6,65,810,48232.182,-8526.4345,-40821.858,891.73741,275.79275,289.77875,6.10E-05,0.1520062,604.7818,1171.4707
1241,20.770098,5.601,65,0,62417.698,-30595.214,-45136.094,868.29887,244.37024,289.8054,6.87E-05,0.15137522,627.86017,1133.958
1261,20.908446,3.6,90,-1070,105106.52,-64360.491,-51282.913,896.43296,288.72545,289.78695,5.88E-05,0.15825721,601.84051,1194.9878
1245,20.804044,1.6,65,300,56906.055,-22243.174,-43504.651,862.16009,273.11338,289.78491,6.17E-05,0.15322937,596.02477,1161.0459
1263,20.919169,16.603,90,-1070,102063.52,-62568.081,-51030.919,875.34881,161.30758,289.79462,0.000104,0.15072832,715.61453,1048.4865
1265,20.937949,1.601,90,-700,96504.039,-52287.239,-48999.22,889.56166,306.04483,289.80021,5.54E-05,0.15576103,590.40609,1221.3111
1272,20.979929,9.599,90,-300,92175.155,-41111.391,-46755.121,876.16692,214.68308,289.7887,7.81E-05,0.15098713,658.6374,1103.2515
1273,20.986124,16.6,90,-300,92038.817,-40821.489,-46702.041,870.60829,176.85943,289.79787,9.51E-05,0.1518401,689.11529,1053.218
1271,20.975399,3.6,90,-300,92099.215,-41122.862,-46761.946,887.68961,285.24052,289.79967,5.95E-05,0.15768425,887.76941,887.88716
1256,20.874968,3.6,65,810,47256.069,-6239.5842,-40367.908,894.74396,272.3195,289.78066,6.20E-05,0.1546017,623.36145,1185.1638
1257,20.879498,9.601,65,810,47667.055,-7378.6306,-40588.284,892.74452,229.77048,289.75879,7.33E-05,0.15349095,661.4755,1135.171
1275,21.004904,1.6,90,0,86444.081,-32240.551,-45020.191,882.15209,269.50182,289.79158,6.24E-05,0.15300911,612.3832,1168.2633
1264,20.927309,25.6,90,-1070,103161.51,-60364.559,-50498.891,861.62333,115.89706,289.79732,0.000144377,0.14824334,735.02164,973.04907
1278,21.021266,21.6,90,0,86465.05,-32243.347,-45022.37,862.536,157.12558,289.79916,0.000106561,0.15020382,696.95687,1021.6189
1283,21.05752,16.6,90,300,81335.051,-24376.297,-43487.465,859.9153,170.93529,289.80169,9.79E-05,0.14798892,685.65954,1037.6738
1258,20.885693,16.6,65,810,47777.408,-7777.1571,-40667.307,880.70534,163.15979,289.78079,0.000103019,0.1521901,717.93701,1054.1842
1280,21.042823,1.6,90,300,80743.402,-23279.762,-43268.363,886.56884,305.6598,289.81469,5.54E-05,0.15654738,573.46213,1200.2247
1259,20.893832,25.601,65,810,46181.404,-4290.9448,-39985.209,878.58374,120.96879,289.82325,0.000138695,0.15101119,750.81686,1001.173
1284,21.065659,25.601,90,300,80918.677,-23717.554,-43358.035,856.65864,131.02525,289.82892,0.000127194,0.14640856,720.22164,991.71775
1279,21.030794,30.6,90,0,86450.208,-32230.272,-45007.199,861.29273,124.4197,289.77014,0.000134926,0.15029349,729.87065,987.22026
1282,21.051325,9.6,90,300,81049.876,-23856.152,-43383.033,877.88792,221.58967,289.80523,7.59E-05,0.15227176,649.43215,1106.1739
1266,20.941921,3.6,90,-700,99388.702,-52027.556,-48886.935,880.39723,251.69375,289.84123,6.69E-05,0.1536881,636.16339,1157.7154
1289,21.099135,25.6,90,700,77191.129,-12562.721,-41108.47,852.35605,119.91572,289.86536,0.000140113,0.15194619,734.16968,982.11315
1270,20.971424,1.607,90,-300,92110.316,-40878.145,-46711.991,884.91144,279.80066,289.80815,6.00E-05,0.15139374,598.76763,1173.7071
1269,20.960785,25.6,90,-700,99541.857,-52313.511,-48947.415,863.14926,136.38543,289.76072,0.000123921,0.15221302,725.63154,1008.9846
1287,21.0848,9.6,90,700,73480.807,-12001.585,-41063.038,871.98517,214.53488,289.82756,7.85E-05,0.15254653,660.05492,1104.9754
1267,20.946449,9.601,90,-700,98763.255,-50754.348,-48640.245,873.01621,218.82544,289.81337,7.69E-05,0.15273071,646.01927,1096.1625
1286,21.080272,3.6,90,700,76645.364,-11843.868,-40970.735,873.76528,240.17815,289.85138,7.06E-05,0.15515467,639.14041,1137.5566
1285,21.076299,1.6,90,700,74073.524,-12676.979,-41197.854,873.42702,272.7934,289.83869,6.19E-05,0.15465329,596.85686,1160.4765
1281,21.046796,3.601,90,300,80932.08,-23600.788,-43333.736,880.44247,259.02832,289.80865,6.47E-05,0.15046791,611.55849,1146.5223
1276,21.008877,5.6,90,0,86436.352,-32224.927,-45024.837,879.73686,265.98711,289.76485,6.31E-05,0.15045621,600.86666,1151.295
1268,20.952645,16.6,90,-700,99757.508,-52884.968,-49058.179,867.72927,177.4265,289.79018,9.44E-05,0.14985288,690.03978,1057.4148
1277,21.01396,13.6,90,0,86464.845,-32244.416,-45023.521,868.9851,193.59925,289.77532,8.70E-05,0.15331577,678.72869,1079.4632
1291,21.113747,3.6,90,1070,67587.813,-2512.7723,-39197.324,872.27259,232.93591,289.79557,7.23E-05,0.15354175,634.8425,1114.2585
1293,21.124471,16.6,90,1070,66788.739,-1014.4232,-38903.146,858.07532,162.88645,289.77736,0.000103015,0.15065706,689.19932,1025.6694
1292,21.118276,9.6,90,1070,68738.464,-4222.0819,-39525.791,860.24341,185.74681,289.79159,9.04E-05,0.15107368,672.20049,1056.0116
1274,20.994263,25.601,90,-300,90635.26,-40713.274,-46704.549,866.2957,138.88344,289.78724,0.000120929,0.1514751,727.2994,1013.7814
1295,21.14325,1.601,120,-1380,107374.18,-72637.124,-52306.103,869.1345,245.9109,289.72578,6.81E-05,0.15024941,614.64386,1122.3157
1294,21.13261,25.602,90,1070,67218.927,-1410.7294,-38977.441,849.61788,129.6344,289.80244,0.000129306,0.15028047,714.16259,981.87782
1298,21.157948,16.6,120,-1380,107374.18,-75573.279,-52887.675,852.57753,150.43386,289.72479,0.000111427,0.14945215,689.45117,997.86196
1301,21.1807,3.603,120,-1000,107374.18,-60769.005,-50023.724,861.35074,241.84426,289.74096,6.97E-05,0.15319336,611.7391,1110.7659
1300,21.176727,1.6,120,-1000,107374.18,-62766.128,-50410.411,866.54242,255.65282,289.78013,6.59E-05,0.15361263,605.99417,1129.127
1288,21.090995,16.601,90,700,74246.908,-13424.324,-41342.127,860.5418,173.58071,289.7899,9.69E-05,0.15200591,677.10394,1034.3203
1290,21.109774,1.6,90,1070,66846.135,-599.0808,-38827.823,875.86177,294.58843,289.80618,5.72E-05,0.15354239,586.14098,1194.8893
1305,21.210207,1.6,120,-500,107374.18,-48781.602,-47711.497,853.23383,258.02795,289.7941,6.53E-05,0.15338995,599.07182,1132.0595
1314,21.269581,30.6,120,0,107374.18,-34178.01,-44876.7,834.59029,122.76273,289.8214,0.000136228,0.14929087,707.87931,960.01968
1309,21.233046,25.6,120,-500,107374.18,-47873.577,-47537.005,839.3955,135.78389,289.788,0.000123338,0.14969047,700.85609,981.053
1303,21.191427,16.602,120,-1000,107374.18,-61862.049,-50234.932,847.51835,162.68232,289.80888,0.000103268,0.15127331,673.38871,1006.7729
1306,21.214181,3.6,120,-500,107374.18,-48175.813,-47591.359,853.13354,243.10278,289.79166,6.88E-05,0.14978495,602.55781,1105.8664
1312,21.252744,13.6,120,0,107374.18,-34168.06,-44874.356,846.3077,193.43352,289.75945,8.67E-05,0.14927867,646.28236,1043.5661
1315,21.28161,1.599,120,500,104928.11,-20200.259,-42148.104,850.79983,267.70683,289.8166,6.31E-05,0.15458013,580.5297,1126.3592
1307,21.21871,9.6,120,-500,107374.18,-48572.409,-47722.393,847.16416,208.92973,289.78202,8.02E-05,0.150074,637.66646,1070.0709
1299,21.166088,25.6,120,-1380,107374.18,-74237.9,-52620.263,840.24845,111.66403,289.76723,0.000149711,0.14877627,724.90807,956.64749
1302,21.18523,9.601,120,-1000,107374.18,-61746.598,-50214.58,856.14961,196.47811,289.77188,8.52E-05,0.14701945,642.31228,1047.8392
1297,21.151753,9.6,120,-1380,107374.18,-72352.567,-52258.41,858.82377,189.10871,289.75918,8.94E-05,0.15260418,662.23642,1054.2484
1296,21.147223,3.602,120,-1380,107374.18,-70769.1,-51943.139,868.15871,231.80451,289.73413,7.26E-05,0.15170374,629.09415,1109.6432
1321,21.319062,3.599,120,1000,96102.464,-5098.4437,-39179.603,850.12891,250.25183,289.74572,6.74E-05,0.15411723,602.87772,1118.9001
1322,21.323591,9.6,120,1000,96445.204,-6473.2017,-39449.317,846.62091,210.05498,289.76039,8.03E-05,0.15467606,639.36719,1078.4712
1324,21.337927,25.599,120,1000,96643.544,-5805.9896,-39315.611,826.87612,138.49566,289.79992,0.000120949,0.14982095,681.20876,966.71043
1320,21.315088,1.599,120,1000,95867.941,-4307.3935,-39026.943,847.60608,261.44982,289.77766,6.40E-05,0.14831704,576.83616,1120.0426
1326,21.352541,3.601,120,1380,90111.87,5021.2758,-37184.788,841.67444,238.79476,289.78407,6.98E-05,0.14648417,591.41155,1086.7703
1304,21.199567,25.6,120,-1000,107374.18,-61013.557,-50070.267,842.29142,125.47127,289.7942,0.000133478,0.14928875,710.82138,970.27963
1313,21.260052,21.599,120,0,107374.18,-34165.84,-44880.934,841.09381,156.0038,289.68306,0.000107425,0.14997009,682.28022,1004.043
1311,21.24766,5.6,120,0,107374.18,-34162.551,-44874.274,852.84294,240.68298,289.76609,7.00E-05,0.15458255,609.09864,1107.2347
1316,21.285583,3.599,120,500,104741.86,-18983.381,-41906.841,854.02883,217.07869,289.8381,7.69E-05,0.14715693,624.38072,1072.2556
1325,21.348567,1.6,120,1380,90440.217,5094.2547,-37163.819,842.4662,259.5394,289.77691,6.51E-05,0.15575602,582.31175,1117.6074
1328,21.363267,16.6,120,1380,89919.37,3993.9388,-37400.929,833.30666,154.45812,289.78279,0.000108358,0.1492936,669.083,987.0079
1310,21.243687,1.599,120,0,107374.18,-34171.349,-44873.287,859.81418,268.06678,289.78683,6.28E-05,0.15340298,590.27983,1147.4878
1327,21.357071,9.599,120,1380,89921.878,4032.8745,-37394.063,837.4362,196.2598,289.79365,8.57E-05,0.15325367,642.85206,1047.0772
1323,21.329786,16.601,120,1000,96783.995,-7074.7123,-39566.742,831.11105,165.3061,289.80072,0.00010105,0.14823114,660.47629,1001.3116
1317,21.290112,9.599,120,500,104755.06,-18954.889,-41902.442,844.04683,213.9795,289.77871,7.84E-05,0.15043195,622.51768,1063.3005
1308,21.224906,16.599,120,-500,107374.18,-47795.664,-47513.981,846.43385,173.15173,289.78016,9.68E-05,0.15086816,665.87504,1022.2563
1338,21.430226,16.599,65,-600,72663.682,-47061.311,-48362.8,820.2399,156.53869,289.81201,0.00010639,0.14757479,660.85561,984.42722
1331,21.386021,3.6,65,-810,76562.806,-53320.257,-49590.043,841.7021,236.6626,289.78594,7.08E-05,0.14994182,606.0977,1095.7508
1334,21.404886,25.6,65,-810,76501.463,-52820.176,-49488.53,829.26562,109.8972,289.80898,0.000151593,0.14611914,713.77112,940.06727
1336,21.419501,3.599,65,-600,73051.316,-48012.341,-48554.561,844.91799,240.48743,289.76862,7.01E-05,0.1539084,609.64204,1110.0448
1332,21.39055,9.601,65,-810,76536.575,-52892.415,-49504.729,837.66851,192.05456,289.81632,8.73E-05,0.15077119,648.32547,1045.4523
1333,21.396746,16.599,65,-810,76830.179,-53025.422,-49520.312,833.78845,150.48946,289.80086,0.000110957,0.14814098,680.4169,994.01744
1319,21.304448,25.599,120,500,104851.72,-19500.648,-42008.066,836.18285,146.48655,289.83656,0.000114403,0.15008169,682.14709,984.7418
1335,21.415527,1.601,65,-600,72897.339,-47888.256,-48531.248,847.89357,256.94708,289.79681,6.54E-05,0.1520939,589.9728,1126.4514
1337,21.42403,9.6,65,-600,72544.201,-47173.801,-48389.772,836.88095,206.53501,289.8059,8.10E-05,0.14904576,626.74144,1054.4909
1318,21.296307,16.6,120,500,104716.74,-19897.612,-42089.227,841.20058,176.98947,289.78918,9.51E-05,0.1525413,657.78875,1022.1911
1345,21.482485,1.599,65,0,62219.441,-30596.447,-45129.475,842.46944,271.93327,289.71388,6.20E-05,0.15328605,568.36103,1126.8713
1330,21.382047,1.599,65,-810,77319.614,-54340.814,-49787.642,847.15637,255.91633,289.81965,6.54E-05,0.14974274,588.07653,1116.4992
1346,21.486458,5.6,65,0,62228.075,-30590.65,-45138.027,832.99034,229.81168,289.75423,7.27E-05,0.14881181,604.43434,1082.9394
1344,21.471844,25.6,65,-300,67744.659,-39675.203,-46923.034,821.0736,131.52801,289.77995,0.000126968,0.1477973,681.23779,953.38847
1343,21.463705,16.6,65,-300,67712.219,-39638.529,-46915.305,824.22879,170.84428,289.78831,9.76E-05,0.14739366,647.09802,1001.3262
1347,21.491543,13.6,65,0,62229.144,-30591.308,-45135.847,829.65119,186.61756,289.79114,8.97E-05,0.14949401,637.89529,1023.5896
1329,21.371407,25.6,120,1380,90831.143,3883.5042,-37401.587,825.81225,114.72243,289.78648,0.000145489,0.14828381,710.87071,947.31111
1352,21.528911,9.599,65,300,57034.129,-21990.852,-43439.854,825.58146,196.06067,289.79847,8.53E-05,0.14870344,628.5938,1037.8001
1340,21.449006,1.599,65,-300,67318.459,-39006.016,-46792.947,840.8188,262.42902,289.80698,6.38E-05,0.14963216,578.65278,1120.9432
1355,21.553887,1.599,65,600,51779.461,-13183.924,-41713.806,830.93627,244.75104,289.73418,6.91E-05,0.15235365,593.96431,1106.3286
1353,21.535106,16.599,65,300,57141.562,-22274.38,-43502.39,821.0738,159.56532,289.78476,0.000104671,0.14814542,666.31279,999.38418
1364,21.610206,25.599,65,810,48800.021,-7952.5532,-40694.155,810.79301,103.64112,289.75781,0.000160863,0.1462404,700.3505,914.49799
1360,21.587366,1.6,65,810,48743.199,-7633.584,-40621.628,831.35453,241.0797,289.81262,6.96E-05,0.15144875,585.36376,1080.9494
1359,21.576726,25.599,65,600,52283.819,-13926.664,-41859.641,815.47131,115.84141,289.80305,0.000144524,0.14909691,694.99521,934.75227
1363,21.602066,16.599,65,810,49143.126,-8370.897,-40763.187,820.60677,143.47653,289.79616,0.000116379,0.14746562,671.39769,967.33968
1348,21.49885,21.599,65,0,62233.996,-30586.497,-45140.082,816.67396,149.15528,289.78701,0.000111553,0.14515343,663.64176,972.84309
1341,21.452979,3.599,65,-300,67814.842,-39863.51,-46963.45,835.86736,256.39048,289.8111,6.56E-05,0.152362,585.51974,1117.0661
1339,21.438366,25.599,65,-600,73247.805,-48497.128,-48651.715,820.47213,119.61641,289.80758,0.000139893,0.14928726,696.8066,943.61765
1362,21.595869,9.599,65,810,49364.283,-8452.3045,-40779.797,822.14947,183.21575,289.77262,9.16E-05,0.1520319,635.88505,1012.9735
1342,21.457509,9.6,65,-300,67720.812,-39614.559,-46906.465,838.87716,210.4866,289.78093,7.95E-05,0.14927267,627.46104,1060.5289
1369,21.643685,25.6,90,-1070,105359.5,-63422.119,-51023.395,806.22851,108.26152,289.80284,0.000154098,0.14726571,692.46427,915.65694
1367,21.629349,9.6,90,-1070,103120.64,-60945.762,-50653.237,824.79701,187.35864,289.80148,8.94E-05,0.14945315,629.59379,1012.8507
1351,21.524382,3.6,65,300,56915.47,-21753.66,-43403.961,831.45772,243.99416,289.7606,6.85E-05,0.14675317,579.33668,1085.431
1361,21.59134,3.6,65,810,49140.741,-8447.8641,-40779.51,829.53642,224.14096,289.7863,7.49E-05,0.15230503,605.48771,1070.8759
1354,21.543247,25.601,65,300,57041.242,-22204.732,-43491.823,816.23203,132.83679,289.80024,0.000125992,0.14905903,678.18296,951.79684
1366,21.62482,3.6,90,-1070,103638.78,-61948.805,-50845.902,826.86481,228.33651,289.78896,7.37E-05,0.15327681,599.00327,1071.522
1349,21.508379,30.6,65,0,62249.702,-30591.76,-45135.724,815.05173,114.34267,289.72247,0.000146168,0.14794334,701.14743,936.84247
1358,21.568586,16.601,65,600,49114.139,-13038.254,-41742.587,821.46951,151.15581,289.73838,0.0001102,0.14606236,658.79913,969.92814
1372,21.662829,9.6,90,-700,100995.41,-52771.984,-48999.425,815.99048,196.39837,289.80956,8.52E-05,0.1492912,619.41749,1026.1987
1350,21.520408,1.599,65,300,56692.832,-21479.547,-43348.743,832.44379,256.58029,289.7111,6.51E-05,0.14828237,573.54962,1105.1676
1357,21.56239,9.599,65,600,52443.716,-14220.06,-41923.739,825.18589,187.55623,289.7422,8.90E-05,0.14729502,634.37641,1023.0478
1373,21.669025,16.599,90,-700,99322.052,-53667.963,-49228.477,812.19141,159.98226,289.77085,0.000104096,0.1450226,645.46344,974.9204
1356,21.55786,3.6,65,600,52421.226,-14014.362,-41880.322,829.01007,228.56727,289.788,7.35E-05,0.15167709,593.9246,1065.237
1374,21.677165,25.6,90,-700,100849.21,-52402.606,-48921.718,802.32942,122.62354,289.79427,0.000135755,0.14525985,667.44198,919.13377
1376,21.691779,3.599,90,-300,92978.51,-40995.611,-46728.396,825.40461,252.42135,289.79847,6.64E-05,0.15014046,579.24357,1101.6453
1371,21.658299,3.599,90,-700,101049.07,-52774.45,-48991.983,820.86226,235.50262,289.80759,7.18E-05,0.15630547,588.91435,1077.8129
1378,21.702504,16.599,90,-300,91627.868,-41140.212,-46774.075,808.47827,158.82664,289.79996,0.000105294,0.14816829,642.48691,969.69491
1365,21.620846,1.601,90,-1070,103870.96,-62275.793,-50902.27,829.24307,242.62792,289.80332,6.92E-05,0.15077452,585.1643,1083.4418
1381,21.725258,5.599,90,0,86357.698,-32240.674,-45027.962,816.8746,233.19311,289.78538,7.21E-05,0.14836758,588.3244,1074.0089
1387,21.767709,9.599,90,300,79803.795,-23333.047,-43302.407,820.79721,211.49689,289.80097,7.94E-05,0.15097881,605.4503,1039.0952
1382,21.730342,13.599,90,0,86363.701,-32235.453,-45024.22,815.8846,189.53103,289.80014,8.82E-05,0.1482999,-517.22574,2153.7207
1380,21.721284,1.6,90,0,86357.862,-32234.219,-45026.358,821.29301,241.93755,289.81359,6.94E-05,0.15109318,574.70593,1075.5567
1379,21.710644,25.599,90,-300,91732.054,-41204.927,-46790.685,802.19644,132.93772,289.80148,0.000125589,0.14702609,660.08635,934.01466
1368,21.635545,16.599,90,-1070,105271.43,-63295.444,-51009.992,811.69465,145.68412,289.7768,0.000114365,0.14591641,663.33433,963.45355
1370,21.654325,1.601,90,-700,97925.772,-51432.458,-48797.222,826.44137,258.54885,289.78461,6.50E-05,0.15162857,574.56087,1110.9442
1390,21.792686,1.601,90,700,74656.538,-12557.129,-41159.7,823.41164,261.48386,289.79082,6.45E-05,0.15390108,570.30059,1112.6085
1383,21.737649,21.599,90,0,86372.664,-32243.1,-45036.02,807.61505,152.04614,289.80273,0.000109814,0.14787428,656.22929,971.63939
1394,21.815525,25.599,90,700,74989.366,-13166.452,-41277.289,805.9711,124.78933,289.76385,0.000134133,0.14777141,678.26862,934.66067
1389,21.782046,25.599,90,300,81492.111,-24015.678,-43408.689,805.23645,134.87767,289.80554,0.000124182,0.14985922,664.79234,941.99554
1375,21.687805,1.6,90,-300,91333.646,-40488.047,-46647.441,819.42847,253.64415,289.79318,6.61E-05,0.15095547,561.8954,1083.7814
1392,21.801189,9.6,90,700,74128.905,-11273.892,-40907.583,816.18147,193.59925,289.79352,8.63E-05,0.14869972,617.49804,1018.9666
1397,21.834668,9.599,90,1070,68308.025,-759.2645,-38830.619,817.43923,187.61966,289.8479,8.92E-05,0.14802163,630.26058,1016.699
1400,21.859644,1.6,120,-1380,107374.18,-73966.989,-52476.854,826.13671,254.87801,289.86206,6.63E-05,0.15611618,582.45829,1109.0064
1395,21.826165,1.6,90,1070,69359.424,-2753.9112,-39215.825,824.27314,251.80129,289.75916,6.71E-05,0.15458673,573.2409,1091.4965
1403,21.874342,16.599,120,-1380,107374.18,-74721.205,-52626.882,814.75741,157.76818,289.78364,0.00010607,0.14953514,653.40315,979.61705
1402,21.868146,9.6,120,-1380,107374.18,-72602.63,-52334.226,816.13747,197.6123,289.77095,8.46E-05,0.14761047,616.04189,1025.2005
1377,21.696308,9.599,90,-300,91752.201,-41292.214,-46804.171,813.31922,215.45515,289.79167,7.79E-05,0.15089845,597.54247,1044.609
1385,21.759207,1.599,90,300,81103.818,-23304.185,-43270.173,822.82066,261.91481,289.79494,6.44E-05,0.15335265,558.1793,1091.8106
1393,21.807385,16.6,90,700,71153.935,-11768.627,-41058.927,812.70872,161.70415,289.76985,0.000103245,0.14737634,643.49506,976.21201
1386,21.76318,3.6,90,300,81365.805,-23744.566,-43354.54,828.26693,249.48769,289.7969,6.72E-05,0.15038427,577.53751,1089.5433
1396,21.830138,3.6,90,1070,68185.336,-21.86935,-38678.699,825.51842,230.753,289.76033,7.26E-05,0.14993387,591.15073,1068.1624
1410,21.926601,1.6,120,-500,107374.18,-48800.761,-47685.225,864.55511,281.75127,289.77701,5.98E-05,0.15395128,583.42833,1162.6424
1384,21.747178,30.599,90,0,86377.187,-32241.949,-45030.675,805.83467,112.725,289.77617,0.000147474,0.14487947,689.27198,922.84923
1404,21.882482,25.6,120,-1380,107374.18,-74868.562,-52659.116,816.13188,113.95469,289.79518,0.000146388,0.14739459,697.4835,933.11246
1408,21.907821,16.6,120,-1000,107374.18,-64558.252,-50800.88,844.89516,176.92121,289.78449,9.48E-05,0.15028654,663.51161,1028.9126
1407,21.901625,9.599,120,-1000,107374.18,-63810.245,-50647.275,841.225,208.82009,289.69364,8.07E-05,0.15300529,630.35347,1059.5859
1398,21.840864,16.599,90,1070,68522.934,-1109.4398,-38899.24,808.59574,151.29328,289.75891,0.000110681,0.15068257,660.0216,972.81678
1391,21.796659,3.599,90,700,71102.54,-11473.793,-41000.461,823.92716,232.071,289.79251,7.22E-05,0.14988768,583.52156,1060.9835
1405,21.893122,1.599,120,-1000,107374.18,-61681.184,-50239.373,841.13505,266.82519,289.7738,6.29E-05,0.15133097,567.20052,1120.153
1401,21.863617,3.599,120,-1380,107374.18,-73743.739,-52559.495,826.21789,235.85115,289.83428,7.20E-05,0.15131033,588.35753,1080.2788
1399,21.849004,25.6,90,1070,68332.283,-1037.201,-38887.975,812.57001,118.73511,289.74942,0.000140713,0.14735357,683.59045,927.67217
1417,21.96914,13.599,120,0,107374.18,-34170.815,-44876.247,846.62464,193.50152,289.78967,8.67E-05,0.1515911,653.10034,1052.3845
1388,21.773905,16.602,90,300,80940.837,-22969.797,-43203.566,808.35094,171.50403,289.80507,9.70E-05,0.14563192,635.93325,991.23847
1411,21.930575,3.599,120,-500,107374.18,-49227.905,-47817.163,868.27887,257.31854,289.75237,6.53E-05,0.15229885,600.44086,1132.4278
1409,21.915961,25.6,120,-1000,107374.18,-64232.621,-50739.043,846.16444,133.11294,289.78201,0.000125568,0.14817696,701.17109,975.6673
1419,21.985976,30.599,120,0,107374.18,-34172.254,-44880.976,831.98524,118.69983,289.77569,0.000141269,0.1511619,714.33642,959.46156
1416,21.964055,5.601,120,0,107374.18,-34167.484,-44876.001,856.04987,249.86698,289.79714,6.69E-05,0.14886054,593.94494,1109.247
1415,21.960081,1.599,120,0,107374.18,-34160.248,-44873.534,861.84556,283.11516,289.77043,5.95E-05,0.15421064,570.71732,1153.6362
1406,21.897096,3.599,120,-1000,107374.18,-63568.651,-50499.261,842.91778,261.82317,289.67704,6.43E-05,0.15315035,581.14724,1120.58
1414,21.949441,25.6,120,-500,107374.18,-48957.327,-47765.44,846.58946,139.60697,289.78094,0.000119946,0.14974084,700.76443,990.18507
1420,21.998005,1.599,120,500,103409.72,-19250.71,-41985.782,854.80452,259.71895,289.78094,6.49E-05,0.15355203,585.44235,1118.8304
1421,22.001979,3.6,120,500,103318.93,-19589.086,-42058.637,854.22651,259.81859,289.77825,6.48E-05,0.15296025,586.87747,1122.971
1434,22.087804,25.599,120,1380,85749.455,5259.0028,-37226.807,821.45179,114.94218,289.77332,0.00014627,0.15302499,707.81409,944.78187
1424,22.020844,25.599,120,500,103434.63,-19932.56,-42123.517,829.5329,131.63987,289.812,0.000126603,0.14671196,697.07436,970.93574
1418,21.976446,21.599,120,0,107374.18,-34171.966,-44879.495,842.55615,158.31895,289.80546,0.000106338,0.15290486,685.84779,1010.8896
1423,22.012704,16.599,120,500,105299.92,-19141.756,-41926.864,841.94951,179.36963,289.79333,9.40E-05,0.15525241,660.47646,1030.4932
1430,22.064965,1.599,120,1380,92206.741,3728.4599,-37407.056,845.98145,257.41228,289.75204,6.50E-05,0.14910535,576.16914,1108.3864
1413,21.941299,16.602,120,-500,107374.18,-48376.907,-47648.961,845.87584,169.64932,289.78106,9.84E-05,0.14939799,679.27575,1033.1485
1437,22.106948,9.6,120,-1380,107374.18,-71980.599,-52247.596,831.65478,195.27005,289.73473,8.59E-05,0.15002823,629.85281,1031.026
1412,21.935104,9.6,120,-500,107374.18,-48590.129,-47688.678,857.94744,216.54702,289.75704,7.73E-05,0.14964659,639.44744,1087.9667
1440,22.131924,1.6,120,-1000,107374.18,-61606.56,-50245.088,839.95924,264.32563,289.79602,6.38E-05,0.15389627,568.76501,1114.6289
1432,22.073467,9.599,120,1380,85972.425,4383.0095,-37399.778,835.43496,200.9099,289.79441,8.33E-05,0.15011472,629.15435,1044.5729
1433,22.079663,16.601,120,1380,91832.795,6117.4802,-36932.671,827.54939,160.94578,289.78931,0.00010405,0.14999542,665.80932,1000.7058
1426,22.035458,3.601,120,1000,97096.018,-4567.0752,-39054.326,850.31956,255.08182,289.77802,6.66E-05,0.15625975,605.08787,1132.4172
1442,22.140427,9.599,120,-1000,107374.18,-62647.386,-50343.27,835.12705,204.45837,289.76179,8.22E-05,0.15209881,631.78418,1053.9229
1425,22.031484,1.599,120,1000,92933.004,-5230.8329,-39277.292,849.08077,268.17466,289.79321,6.26E-05,0.15059978,572.29459,1125.5034
1428,22.046184,16.6,120,1000,93300.206,-5771.9047,-39375.475,833.54842,161.88771,289.78859,0.00010368,0.15043433,665.04572,996.126
1446,22.169377,3.6,120,-500,107374.18,-49838.545,-47938.945,832.86826,252.98187,289.77659,6.63E-05,0.15086642,576.95653,1098.6697
1444,22.154763,25.6,120,-1000,107374.18,-61787.095,-50186.334,815.57753,130.28965,289.73747,0.000127764,0.14576525,683.64942,955.71422
1448,22.180101,16.599,120,-500,107374.18,-48096.667,-47600.939,825.6832,176.64582,289.75044,9.43E-05,0.14514977,641.49447,1004.2328
1445,22.165403,1.599,120,-500,107374.18,-48376.577,-47615.699,835.86964,262.23804,289.7887,6.40E-05,0.15072711,577.02935,1121.2737
1451,22.202855,5.601,120,0,107374.18,-34162.633,-44878.426,831.85688,240.67622,289.80114,6.95E-05,0.1481364,583.42373,1077.4955
1435,22.098444,1.599,120,-1380,107374.18,-74452.234,-52727.779,842.80004,259.16806,289.78005,6.46E-05,0.14957651,582.82082,1117.0378
1429,22.054324,25.599,120,1000,93074.728,-5337.9783,-39288.804,823.06111,121.16449,289.77354,0.000137644,0.14719328,693.43956,943.48973
1422,22.006508,9.599,120,500,105458.63,-19168.645,-41930.441,843.8684,208.11199,289.78845,8.05E-05,0.15042613,634.88015,1068.1906
1449,22.188241,25.599,120,-500,107374.18,-49030.717,-47731.849,813.60429,137.68632,289.77928,0.000121168,0.14741218,666.78103,950.25937
1438,22.113144,16.6,120,-1380,107374.18,-74760.059,-52651.839,826.1545,156.87755,289.78352,0.000106766,0.14989663,665.57349,988.09318
1431,22.068938,3.6,120,1380,85805.414,5087.2659,-37259.041,845.3684,248.07658,289.77415,6.80E-05,0.15363197,592.39391,1102.4041
1439,22.121284,25.598,120,-1380,107374.18,-74389.036,-52581.779,820.33929,116.8487,289.77532,0.000143081,0.14834739,701.76394,943.73101
1450,22.198882,1.599,120,0,107374.18,-34152.806,-44871.601,837.29128,270.62346,289.78219,6.21E-05,0.15235092,569.521,1129.2568
1427,22.039988,9.6,120,1000,93295.765,-5858.3282,-39389.413,844.52559,210.39559,289.76324,7.97E-05,0.14994136,626.05081,1061.1108
1443,22.146623,16.599,120,-1000,107374.18,-63511.503,-50605.42,822.52338,164.09508,289.76838,0.000102277,0.15120952,654.005,992.20712
1436,22.102418,3.602,120,-1380,107374.18,-74588.033,-52622.483,835.86384,241.66275,289.75129,6.97E-05,0.15359539,599.05801,1101.4167
1454,22.224776,30.599,120,0,107374.18,-34171.349,-44888.294,812.64395,123.03729,289.81888,0.000136052,0.14914467,686.97355,941.19816
1447,22.173906,9.599,120,-500,107374.18,-48170.139,-47620.222,829.45461,215.095,289.73031,7.80E-05,0.14994926,616.74045,1060.9666
1455,22.236805,1.6,120,500,105612.56,-20289.108,-42149.378,834.62305,250.85281,289.75721,6.69E-05,0.15172244,587.12729,1105.5394
1452,22.20794,13.599,120,0,107374.18,-34162.468,-44878.961,820.6076,195.01008,289.75517,8.61E-05,0.15135192,621.30698,1024.289
1460,22.270283,1.599,120,1000,93276.399,-5618.1762,-39345.913,834.40288,259.75686,289.7852,6.52E-05,0.1565005,572.74641,1107.1728
1457,22.245308,9.599,120,500,103346.52,-19556.852,-42052.717,825.52104,212.85619,289.7909,7.92E-05,0.15431301,610.14965,1050.7291
1453,22.215247,21.599,120,0,107374.18,-34164.319,-44881.716,819.66851,157.068,289.7831,0.000106828,0.15052209,657.70609,979.59694
1441,22.135898,3.599,120,-1000,107374.18,-63396.256,-50495.108,837.87467,256.74051,289.74906,6.54E-05,0.15188029,587.0397,1119.627
1459,22.259644,25.601,120,500,103493.3,-19773.897,-42091.653,814.76376,136.49969,289.77695,0.000122537,0.14916642,673.51755,956.82588
1466,22.307736,3.601,120,1380,85816.8,6464.285,-36982.79,834.33149,257.17769,289.74885,6.53E-05,0.15192743,573.89697,1107.9414
1458,22.251504,16.6,120,500,103485.53,-19619.716,-42064.023,819.25631,166.40727,289.7957,0.000100602,0.14937866,645.12793,987.71045
1463,22.284982,16.599,120,1000,98088.506,-6195.2242,-39360.756,817.47565,165.72328,289.7751,0.000100845,0.14735793,647.3434,988.6061
1467,22.312265,9.6,120,1380,85932.293,6177.3032,-37039.282,823.25769,202.07298,289.79927,8.29E-05,0.14970758,616.01649,1032.0744
1456,22.240779,3.599,120,500,105346.71,-20466.642,-42190.575,834.32956,247.79943,289.76357,6.77E-05,0.15054191,578.34582,1090.7754
1469,22.326601,25.599,120,1380,85964.24,5760.4396,-37120.772,811.38067,115.71169,289.765,0.000144209,0.14758998,692.93564,931.30679
1462,22.278786,9.6,120,1000,98220.116,-6305.0832,-39387.563,827.05208,206.49339,289.77031,8.12E-05,0.1497307,619.78984,1046.392
1468,22.318461,16.599,120,1380,86256.035,5639.7263,-37142.234,819.6314,162.11485,289.75137,0.000103435,0.14985926,647.83809,981.28312
1461,22.274257,3.6,120,1000,97702.266,-5085.0815,-39150.452,826.1863,249.46348,289.75568,6.76E-05,0.15530726,575.82009,1091.6547
1474,22.360081,25.6,15,-290,18717.613,-35186.437,-46923.816,808.51338,90.450809,289.77357,0.000183767,0.14526456,713.33789,900.60151
1470,22.337241,1.6,15,-290,20317.886,-35900.932,-47032.071,833.17092,268.16054,289.75609,6.24E-05,0.1493318,558.65864,1114.2303
1478,22.38542,16.599,15,-200,18360.407,-33090.52,-46487.791,815.58332,159.00962,289.7954,0.000105143,0.14907142,659.92595,988.86193
1485,22.442125,1.599,15,0,14167.101,-27272.224,-45358.074,827.74859,261.60694,289.79028,6.43E-05,0.15142187,561.40614,1099.7959
1480,22.404201,1.6,15,-100,15692.792,-30061.09,-45909.426,829.71251,264.83681,289.79964,6.33E-05,0.15069293,558.38065,1106.0032
1482,22.413259,13.599,15,-100,16163.475,-30144.759,-45916.046,821.82777,189.7315,289.71445,8.81E-05,0.14841884,625.80656,1016.9106
1484,22.430095,30.6,15,-100,16217.911,-30223.288,-45930.642,807.71299,104.18247,289.768,0.000160041,0.14689701,698.5039,913.47589
1465,22.303762,1.599,120,1380,92229.518,4782.1105,-37198.808,830.5916,260.96448,289.76713,6.44E-05,0.15150965,570.12612,1108.8032
1486,22.446098,5.599,15,0,14166.772,-27269.552,-45357.622,826.04939,231.11913,289.73465,7.23E-05,0.14828463,591.84265,1067.5816
1487,22.451183,13.599,15,0,14169.856,-27263.343,-45351.29,819.026,187.20667,289.73543,8.97E-05,0.15047771,630.6572,1016.8175
1464,22.293122,25.599,120,1000,97858.136,-6305.6998,-39390.811,808.37012,120.38261,289.7769,0.000139325,0.15108386,685.02897,933.25386
1471,22.341215,3.599,15,-290,20203.71,-35628.34,-46983.268,829.52614,211.18506,289.77612,7.93E-05,0.14928418,618.29274,1055.8891
1481,22.408174,5.601,15,-100,16209.893,-30206.842,-45928.915,831.78369,244.48177,289.76316,6.86E-05,0.14980289,589.52343,1094.6483
1475,22.370722,1.599,15,-200,17403.006,-33116.053,-46511.35,831.97862,267.36525,289.77166,6.28E-05,0.151432,572.40173,1124.3558
1494,22.505941,30.601,15,100,12239.76,-24505.232,-44819.673,808.41875,109.54089,289.7844,0.000151938,0.14551572,686.8211,911.02738
1477,22.379224,9.601,15,-200,18303.504,-33115.559,-46500.29,817.94848,197.98079,289.76298,8.44E-05,0.14840036,623.10469,1033.6933
1490,22.480048,1.602,15,100,12640.547,-24457.292,-44799.856,832.65423,263.14168,289.76376,6.39E-05,0.15265254,564.12864,1106.8411
1493,22.496412,21.6,15,100,12560.127,-24380.12,-44788.261,812.91054,144.95614,289.75462,0.000114862,0.14547384,658.93435,959.24747
1472,22.345744,9.6,15,-290,19149.525,-35908.703,-47058.837,821.74024,161.58515,289.84067,0.000103731,0.1505644,663.72115,996.28895
1483,22.420566,21.6,15,-100,16183.086,-30127.49,-45908.563,809.63526,149.52052,289.75834,0.000111942,0.14968706,660.05564,968.56052
1473,22.35194,16.601,15,-290,19019.807,-35784.495,-47034.867,809.39633,116.37609,289.79133,0.000143708,0.14770271,684.20429,922.56338
1491,22.484021,5.601,15,100,12110.042,-24344.925,-44790.934,826.89661,228.8449,289.67655,7.34E-05,0.15158617,597.90712,1073.1939
1476,22.374696,3.599,15,-200,17216.18,-32850.779,-46465.054,828.55421,247.79794,289.87059,6.78E-05,0.15176092,576.08187,1088.3222
1479,22.39356,25.599,15,-200,18251.494,-33022.064,-46478.705,805.85867,110.72372,289.80121,0.000150438,0.14480074,687.19299,917.58479
1499,22.540807,25.6,15,200,10195.858,-21575.221,-44252.78,807.40606,111.39229,289.78744,0.000150061,0.14838764,691.84978,922.17042
1496,22.521943,3.601,15,200,11122.833,-21471.817,-44212.364,825.50676,216.52765,289.7762,7.72E-05,0.14894024,600.31888,1046.5296
1502,22.55995,9.602,15,290,9898.104,-18957.19,-43715.982,814.46172,167.81009,289.76442,9.96E-05,0.14923769,653.07047,1001.4952
1498,22.532667,16.6,15,200,10299.591,-21611.566,-44256.562,814.95199,157.72252,289.7536,0.00010601,0.14878019,653.21037,978.79973
1489,22.468018,30.601,15,0,14179.641,-27266.221,-45357.128,810.35612,108.10943,289.71841,0.000155319,0.1501536,701.63528,924.50614
1508,22.598792,10.599,25,-400,30193.645,-39057.411,-47505.963,820.23045,183.63015,289.79051,9.11E-05,0.14870275,635.11003,1013.9607
1500,22.551448,1.599,15,290,8437.0877,-18690.436,-43683.954,826.9142,261.74487,289.78679,6.36E-05,0.14539909,559.7537,1102.5089
1488,22.45849,21.603,15,0,14175.406,-27261.945,-45357.622,816.33943,149.17121,289.77969,0.000111807,0.14728079,661.33689,971.31967
1505,22.584926,1.599,25,-400,31892.884,-39082.656,-47478.663,825.71127,252.04422,289.77739,6.65E-05,0.15042206,574.31845,1092.0553
1506,22.5889,3.601,25,-400,30270.036,-39255.01,-47539.225,828.78432,242.07933,289.7732,6.90E-05,0.1500499,580.64568,1081.8392
1497,22.526472,9.6,15,200,11221.016,-21837.822,-44280.409,825.42475,192.80465,289.79404,8.73E-05,0.14978774,634.42409,1032.4345
1503,22.566146,16.6,15,290,9430.6691,-18238.091,-43576.109,809.62581,125.01125,289.77246,0.00013327,0.14637515,683.46982,942.24735
1504,22.574286,25.6,15,290,9956.0349,-19061.169,-43733.579,806.61753,89.38268,289.74561,0.000186521,0.14680794,714.45795,899.23902
1509,22.605266,15.599,25,-400,30133.658,-38972.18,-47483.473,815.26121,150.79425,289.78242,0.000110973,0.14896903,664.13642,975.23732
1501,22.555421,3.6,15,290,8567.0106,-18988.026,-43744.352,822.58305,217.07479,289.75363,7.69E-05,0.14834364,601.23459,1051.3109
1495,22.517969,1.603,15,200,11088.79,-21472.804,-44215.529,830.41309,261.9649,289.75196,6.44E-05,0.15344851,562.92352,1100.3492
1492,22.489105,13.603,15,100,12651.895,-24401.787,-44789.824,817.75445,183.81553,289.75523,9.09E-05,0.14846249,626.42645,1004.5937
1516,22.648359,3.601,25,-150,26871.272,-32166.421,-46140.616,835.7439,258.04251,289.80143,6.50E-05,0.15085763,582.65252,1117.8929
1514,22.635134,20.601,25,-300,29897.535,-36382.389,-46951.609,818.28866,140.22052,289.75765,0.000119224,0.14771275,670.43827,959.36981
1521,22.681838,5.599,25,0,23949.564,-27942.356,-45315.027,837.57477,246.82361,289.812,6.79E-05,0.15072462,584.3738,1093.7979
1513,22.627549,14.6,25,-300,29979.395,-36483.984,-46970.892,821.61726,166.89426,289.77056,0.000100577,0.14963306,647.91438,990.96441
1524,22.703758,30.599,25,0,23959.638,-27936.312,-45316.918,819.85777,118.87425,289.7785,0.000140428,0.14791243,695.96264,940.80503
1507,22.593429,6.599,25,-400,30211.077,-39148.728,-47524.629,826.19092,214.96859,289.78702,7.80E-05,0.15041757,609.05776,1050.8008
1517,22.652888,9.602,25,-150,26293.155,-32291.492,-46172.069,827.88702,209.3704,289.79327,7.97E-05,0.14786994,615.39863,1051.268
1526,22.719761,3.601,25,150,20854.559,-23406.642,-44431.63,841.4142,259.45158,289.77978,6.48E-05,0.15259151,580.18621,1113.5007
1511,22.617102,3.6,25,-300,30288.127,-37015.641,-47074.543,834.50993,256.31532,289.76641,6.55E-05,0.15027674,575.25049,1101.6687
1525,22.715787,1.601,25,150,21633.933,-23559.096,-44449.021,840.43447,273.36391,289.79036,6.14E-05,0.15170433,574.38861,1142.5508
1510,22.613128,1.599,25,-300,28510.03,-36344.481,-46973.195,834.15844,266.38801,289.78418,6.30E-05,0.15099193,566.27014,1116.0531
1527,22.72429,9.6,25,150,20861.096,-23426.912,-44431.136,831.96151,210.02522,289.77274,7.99E-05,0.15123513,614.16975,1047.204
1532,22.757769,8.601,25,300,18266.295,-19474.744,-43668.495,839.40944,202.59624,289.81514,8.29E-05,0.15112121,638.9494,1058.5253
1533,22.763687,14.599,25,300,19375.739,-19044.025,-43552.304,832.1234,163.75769,289.79731,0.000102093,0.14845314,660.37771,997.43038
1538,22.794389,10.6,25,400,18321.142,-16734.767,-43091.446,830.12974,174.65195,289.76302,9.61E-05,0.15082737,651.56697,1012.3118
1530,22.749266,1.599,25,300,17888.696,-18835.901,-43536.022,845.26997,277.91624,289.77806,6.03E-05,0.15019768,567.42414,1143.6264
1512,22.621631,8.599,25,-300,30048.303,-36692.231,-47016.859,827.66582,193.68793,289.72821,8.63E-05,0.14853967,625.36331,1024.8589
1535,22.780523,1.601,25,400,16514.719,-16795.37,-43133.095,843.74127,253.36054,289.75508,6.67E-05,0.15341518,586.34589,1109.6844
1529,22.738626,25.6,25,150,20946.492,-23504.537,-44445.486,822.31625,136.47979,289.793,0.000122375,0.14778552,682.40647,964.11878
1518,22.659084,16.599,25,-150,26249.902,-32282.283,-46170.959,822.04435,169.7813,289.87815,9.83E-05,0.14854224,653.25226,1005.374
1519,22.667224,25.599,25,-150,26261.044,-32262.712,-46170.383,817.4015,132.45228,289.80049,0.00012629,0.14892043,685.03505,957.56091
1537,22.789026,6.601,25,400,18210.461,-16590.701,-43057.526,837.5987,213.50244,289.80587,7.84E-05,0.14910703,624.87105,1067.6138
1528,22.730486,16.599,25,150,20955.331,-23485.665,-44448.158,831.23914,172.20564,289.78916,9.71E-05,0.14821985,652.35916,1008.2974
1520,22.677864,1.6,25,0,23946.645,-27934.174,-45316.342,841.5218,276.38486,289.80197,6.10E-05,0.15350687,567.79976,1139.7053
1536,22.784497,3.599,25,400,16412.384,-16672.643,-43113.483,844.15657,233.7983,289.79569,7.16E-05,0.14970893,607.8061,1093.2646
1515,22.644385,1.599,25,-150,26956.421,-32319.081,-46164.709,839.11346,266.19988,289.78677,6.31E-05,0.15183318,570.65396,1122.2854
1542,22.817228,8.6,40,-550,49881.961,-45246.081,-48410.247,840.04076,215.2324,289.77626,7.83E-05,0.15466028,630.4902,1074.6108
1541,22.812699,3.599,40,-550,49964.026,-45346.36,-48433.436,849.11581,263.5409,289.79448,6.35E-05,0.14876703,586.56807,1132.341
1545,22.839984,1.601,40,-400,46189.585,-40323.834,-47466.205,848.2957,256.01638,289.77958,6.58E-05,0.15277386,584.89726,1110.6482
1543,22.823146,14.602,40,-550,49830.567,-45112.622,-48389.936,830.07339,170.29303,289.77262,9.84E-05,0.14944168,660.52202,1012.6598
1522,22.686922,13.599,25,0,23950.88,-27934.092,-45313.3,824.6712,194.46052,289.76526,8.61E-05,0.14925461,623.32671,1025.1177
1548,22.854683,16.599,40,-400,44637.205,-40431.926,-47510.979,827.02387,157.40636,289.80888,0.000106311,0.14895445,661.19368,984.66491
1523,22.694229,21.601,25,0,23956.513,-27927.637,-45313.629,823.68665,157.86228,289.80735,0.000105779,0.14784666,663.80102,989.81514
1531,22.75324,3.599,25,300,17980.506,-19168.233,-43601.6,846.69354,240.89781,289.7776,6.95E-05,0.14954015,600.72834,1100.8171
1534,22.771272,20.599,25,300,18278.876,-19576.627,-43680.623,823.19534,133.05969,289.76954,0.000126011,0.14930627,690.11335,965.51292
1547,22.848487,9.599,40,-400,44735.429,-40551.776,-47532.606,835.57594,212.28896,289.76705,7.94E-05,0.15262097,628.35422,1067.6054
1540,22.808725,1.6,40,-550,49029.729,-43663.607,-48114.013,844.84805,261.93678,289.8341,6.43E-05,0.15313803,581.02422,1117.0667
1552,22.881967,9.602,40,-200,41509.999,-34681.709,-46385.538,839.16464,202.44171,289.73153,8.26E-05,0.14881962,634.48928,1054.2077
1553,22.888163,16.599,40,-200,42328.804,-34468.652,-46321.933,833.75017,165.59564,289.78662,0.000101338,0.15075096,666.14454,1007.6837
1550,22.873464,1.599,40,-200,42498.321,-34847.033,-46395.406,846.6654,260.50827,289.77044,6.45E-05,0.15196685,578.05786,1114.0128
1555,22.906944,1.6,40,0,38534.673,-28939.475,-45233.208,847.43406,247.72568,289.68697,6.78E-05,0.1511571,596.56587,1106.4442
1554,22.896303,25.599,40,-200,41545.481,-34733.925,-46393.144,832.44848,134.13462,289.80238,0.000125067,0.15000413,695.41725,972.89588
1558,22.92331,21.602,40,0,38535.989,-28939.269,-45245.583,836.217,156.06685,289.79543,0.000107244,0.14922926,677.64774,1000.4331
1539,22.800863,15.599,25,400,18168.73,-16409.713,-43025.497,828.08036,145.02985,289.81168,0.000115104,0.14773277,682.79723,982.11186
1559,22.932839,30.599,40,0,38540.059,-28934.911,-45249.777,838.032,124.28773,289.76183,0.000134704,0.14929725,707.42221,964.35557
1556,22.910918,5.601,40,0,38527.766,-28937.378,-45244.926,848.65133,240.73933,289.77532,6.99E-05,0.15261637,602.23297,1099.1509
1562,22.953372,9.601,40,200,34625.053,-23048.532,-44093.336,866.35101,230.56992,289.74901,7.30E-05,0.15220913,627.71517,1101.3858
1568,22.993047,16.601,40,400,31076.423,-17693.73,-43053.085,861.66706,155.87236,289.78508,0.000107563,0.15055983,703.65163,1024.0453
1544,22.830732,20.599,40,-550,46924.516,-44584.953,-48335.13,826.61333,127.38531,289.80668,0.000131498,0.14996186,699.7209,961.64274
1569,23.001187,25.599,40,400,31021.288,-17555.132,-43018.878,853.4731,134.58894,289.81145,0.000124444,0.15094098,720.77406,1000.0643
1549,22.862823,25.599,40,-400,44690.86,-40558.107,-47541.445,825.13864,119.43937,289.79811,0.00014107,0.15227701,706.74761,952.69684
1546,22.843958,3.601,40,-400,46148.758,-39944.549,-47391.088,842.31039,238.77417,289.77994,7.03E-05,0.15163615,608.31772,1103.0156
1570,23.011827,1.599,40,550,28011.019,-12821.249,-42098.437,874.19499,253.34685,289.79848,6.64E-05,0.15297112,617.44462,1137.8281
1565,22.978348,1.599,40,400,30636.781,-16810.665,-42874.276,881.76155,278.15522,289.78018,6.06E-05,0.15441722,609.23956,1185.6695
1551,22.877438,3.6,40,-200,42409.06,-34605.195,-46350.755,845.02904,240.64102,289.79363,6.97E-05,0.15088934,604.22119,1102.1424
1557,22.916003,13.601,40,0,38531.836,-28939.393,-45236.497,841.08836,193.31923,289.7774,8.68E-05,0.1506599,643.12382,1040.3307
1572,23.020331,8.6,40,550,28275.758,-13179.689,-42166.071,861.29777,196.81583,289.80085,8.49E-05,0.1489131,654.81216,1058.6424
1567,22.986851,9.599,40,400,31066.062,-17548.554,-43021.139,871.53959,195.33154,289.78333,8.61E-05,0.15258847,667.13833,1069.0839
1578,23.057783,16.6,65,-810,79283.404,-54814.788,-49848.245,840.40212,162.55114,289.76983,0.000102845,0.1484831,671.79169,1007.1578
1561,22.948842,3.599,40,200,34511.082,-22831.198,-44054.975,868.36067,260.66556,289.79449,6.46E-05,0.15354233,609.50314,1146.3453
1576,23.047058,3.6,65,-810,75328.114,-54291.477,-49815.147,856.10746,241.80829,289.77515,6.96E-05,0.1531579,612.32419,1112.9283
1563,22.959568,16.599,40,200,34572.426,-23050.053,-44096.09,862.77128,179.54465,289.81572,9.35E-05,0.15154049,679.52523,1048.495
1579,23.065923,25.599,65,-810,79011.22,-54749.744,-49839.652,835.00007,113.59324,289.80247,0.000147516,0.15056283,723.26775,957.97468
1571,23.015801,3.599,40,550,28258.983,-13081.26,-42146.5,868.85384,233.85164,289.79481,7.19E-05,0.15156713,624.71218,1106.51
1583,23.091262,16.6,65,-600,74093.67,-47322.637,-48388.703,837.20686,166.05828,289.80141,0.000101131,0.15130936,666.39903,1008.0656
1581,23.080536,3.6,65,-600,74446.726,-48022.785,-48528.083,855.1027,247.43647,289.78093,6.79E-05,0.15145058,598.17539,1107.2792
1582,23.085066,9.601,65,-600,74434.803,-47858.078,-48494.985,848.0071,205.68666,289.8014,8.23E-05,0.15328839,646.88047,1071.5438
1580,23.076563,1.601,65,-600,74893.772,-48800.68,-48683.004,856.39854,286.14594,289.80774,5.88E-05,0.15318194,575.52333,1165.7292
1566,22.982322,3.599,40,400,30827.308,-17148.054,-42945.57,878.27797,235.07774,289.78598,7.17E-05,0.15317186,637.76026,1123.2397
1560,22.944868,1.602,40,200,35600.258,-23246.336,-44120.143,862.58422,272.34755,289.78564,6.18E-05,0.15328328,585.1228,1146.958
1586,23.114016,3.6,65,-300,68324.342,-39040.224,-46773.787,853.66588,253.95215,289.80244,6.62E-05,0.15222771,597.54989,1118.642
1574,23.033834,20.599,40,550,28406.462,-13120.154,-42153.243,842.24307,142.92619,289.78312,0.000117258,0.15010375,698.70796,992.68598
1587,23.118545,9.6,65,-300,67111.979,-39276.553,-46849.644,844.41226,212.54625,289.80354,7.90E-05,0.15119436,625.95304,1063.7338
1588,23.124741,16.599,65,-300,68269.741,-38836.828,-46741.594,837.32632,175.19607,289.77078,9.60E-05,0.15222052,657.1951,1018.3504
1564,22.967708,25.6,40,200,34586.446,-23101.077,-44109,864.6503,141.74468,289.77745,0.000118138,0.14989958,719.62536,1012.6474
1573,23.026249,14.599,40,550,28189.951,-13211.964,-42173.019,849.24514,166.71372,289.80091,0.000100777,0.15169572,677.57506,1020.1724
1594,23.169417,30.599,65,0,62719.277,-30596.242,-45144.523,826.39116,122.71795,289.80557,0.000136626,0.14966737,698.02074,951.81764
1577,23.051588,9.601,65,-810,74655.963,-53135.981,-49589.138,851.60884,208.99292,289.80934,8.04E-05,0.15223682,642.62756,1076.6351
1585,23.110042,1.599,65,-300,68581.435,-39439.532,-46859.101,850.60408,267.04876,289.78591,6.30E-05,0.15314991,581.64331,1136.1143
1575,23.043085,1.6,65,-810,78904.198,-54123.85,-49712.812,859.56753,260.45017,289.79263,6.47E-05,0.15355617,602.53827,1141.4516
1598,23.196145,16.599,65,300,57120.141,-22023.826,-43457.904,838.52593,170.08833,289.7275,9.77E-05,0.14533602,666.78631,1018.3349
1593,23.159887,21.601,65,0,62714.59,-30590.198,-45128.447,829.61809,152.41267,289.79882,0.000109711,0.14870657,676.35462,992.36255
1590,23.143522,1.601,65,0,62710.684,-30591.39,-45130.585,848.57367,266.44174,289.78424,6.33E-05,0.154531,576.73397,1124.4782
1597,23.189949,9.599,65,300,56981.707,-21796.543,-43415.473,846.35943,208.85134,289.84355,8.03E-05,0.15059783,639.37917,1072.9542
1599,23.204285,25.599,65,300,57038.158,-22101.533,-43468.676,822.64519,142.88187,289.77906,0.000117395,0.15077586,676.79464,970.53869
1603,23.229623,16.599,65,600,51038.855,-12247.409,-41538.697,830.73127,158.34543,289.74049,0.000105735,0.14963693,667.78413,995.58961
1584,23.099402,25.599,65,-600,74463.049,-47914.981,-48503.249,831.93151,115.21538,289.73248,0.000145407,0.14982824,713.69651,951.50551
1601,23.218899,3.6,65,600,51315.56,-12922.104,-41677.666,846.11671,240.20013,289.79083,7.01E-05,0.15276926,611.19303,1106.6353
1605,23.248404,1.6,65,810,48780.286,-8648.9158,-40833.781,847.56477,261.4575,289.7941,6.44E-05,0.15302751,581.81373,1119.6812
1608,23.263103,16.601,65,810,47490.548,-6343.4816,-40379.091,831.45924,156.33155,289.8134,0.000107389,0.15126427,675.05005,997.34389
1591,23.147496,5.599,65,0,62713.562,-30596.694,-45132.312,848.88992,233.95951,289.82361,7.74E-05,0.16527853,606.14612,1103.7226
1606,23.252377,3.6,65,810,47332.543,-6026.3625,-40320.831,849.49945,260.94458,289.76283,6.44E-05,0.15248714,584.29883,1124.3476
1589,23.132881,25.599,65,-300,67145.652,-39463.831,-46885.538,831.00324,133.87587,289.80516,0.000125423,0.15084139,693.41566,969.39242
1607,23.256907,9.601,65,810,47374.316,-5978.916,-40313.841,839.51242,198.91382,289.74001,8.44E-05,0.15121376,636.65789,1045.9179
1613,23.296582,16.6,90,-1070,104728.46,-63410.363,-51091.975,835.20548,170.81608,289.7753,9.81E-05,0.15043986,663.82031,1016.2403
1592,23.15258,13.601,65,0,62715.7,-30590.485,-45129.269,838.58422,190.9883,289.74588,8.79E-05,0.14949684,648.98407,1046.4503
1614,23.304722,25.599,90,-1070,104615.19,-63197.387,-51051.682,828.61464,125.81576,289.79574,0.000133544,0.1510162,702.69655,962.30345
1611,23.285857,3.599,90,-1070,102574.63,-62741.011,-51050.49,850.3059,262.01474,289.78228,6.42E-05,0.1522674,583.99157,1128.3923
1595,23.181446,1.599,65,300,56816.959,-21447.066,-43341.754,851.55732,282.53331,289.79616,5.95E-05,0.15240523,566.4446,1154.4342
1600,23.214925,1.601,65,600,51515.832,-13392.87,-41768.201,846.20748,255.73629,289.8257,6.60E-05,0.15459932,599.60103,1128.3283
1617,23.323864,9.599,90,-700,99463.492,-51487.716,-48777.61,843.78031,203.73195,289.78481,8.23E-05,0.15006587,638.37385,1059.1009
1619,23.3382,25.6,90,-700,100417.33,-53649.913,-49204.466,827.77411,122.95878,289.80078,0.000136427,0.15059885,704.96093,959.22089
1596,23.185419,3.6,65,300,56986.97,-21903.318,-43430.439,850.17961,249.96105,289.79759,6.72E-05,0.15193981,596.60804,1115.695
1609,23.271243,25.599,65,810,47483.147,-6121.3379,-40338.264,830.41026,114.78633,289.78792,0.00014544,0.1476361,710.16163,947.55554
1623,23.363539,16.6,90,-300,92461.154,-41060.984,-46740.361,833.08374,186.66151,289.79356,8.96E-05,0.1489983,642.86968,1028.0697
1625,23.382319,1.599,90,0,86757.668,-32239.194,-45020.232,851.63181,284.55502,289.77549,5.92E-05,0.15079764,560.14649,1150.3485
1624,23.371679,25.599,90,-300,92531.461,-41305.741,-46796.688,831.88888,126.43007,289.82384,0.000134648,0.15338301,697.27604,958.72396
1621,23.352814,3.6,90,-300,92575.496,-41428.181,-46819.466,852.05056,264.59982,289.79091,6.36E-05,0.15339144,590.73525,1137.4668
1622,23.357343,9.6,90,-300,92427.439,-41190.619,-46772.06,841.35874,229.06752,289.79941,7.33E-05,0.15145055,602.91761,1074.1935
1618,23.33006,16.6,90,-700,100576.16,-53786.538,-49233.287,836.06566,163.9162,289.7914,0.00010216,0.14983553,667.09614,1004.6917
1626,23.386293,5.6,90,0,86756.476,-32236.727,-45019.944,842.24369,233.57717,289.76972,7.18E-05,0.15084762,606.27782,1085.3686
1602,23.223427,9.6,65,600,54465.261,-13476.95,-41731.527,840.30418,199.96839,289.78272,8.41E-05,0.15257836,633.89214,1045.6129
1612,23.290386,9.599,90,-1070,105244.09,-64554.842,-51316.545,843.17575,213.9917,289.80092,7.85E-05,0.15180459,632.31522,1075.7959
1604,23.237763,25.6,65,600,51080.258,-12381.567,-41570.726,826.56704,119.40318,289.79565,0.000140092,0.14946623,702.44453,949.35344
1628,23.398684,21.6,90,0,86748.582,-32237.056,-45018.259,826.66789,152.18991,289.74839,0.000109969,0.14949572,671.25516,985.85595
1632,23.428746,9.599,90,300,81126.021,-23331.321,-43272.557,842.91813,211.12537,289.7384,7.96E-05,0.15178702,626.1993,1060.4169
1615,23.315362,1.599,90,-700,100239.75,-53030.927,-49080.586,848.22658,255.64697,289.77895,6.59E-05,0.15358572,587.89468,1115.2568
1620,23.34884,1.599,90,-300,92146.457,-40541.496,-46654.389,841.80114,249.81849,289.78442,6.73E-05,0.15231187,588.15067,1105.5463
1630,23.420243,1.599,90,300,80954.035,-23099.186,-43229.345,845.04325,283.05643,289.72621,5.97E-05,0.15572832,563.19396,1150.2505
1610,23.281883,1.599,90,-1070,103638.16,-61209.967,-50659.897,850.35598,264.81066,289.79724,6.37E-05,0.15479987,579.87985,1126.2111
1637,23.462226,9.6,90,700,74027.393,-11982.59,-41050.827,838.41082,205.13743,289.79705,8.22E-05,0.15349252,627.38636,1049.5328
1629,23.408213,30.6,90,0,86743.936,-32237.961,-45019.533,824.46406,107.54561,289.8028,0.000155239,0.14808195,712.10852,934.80057
1634,23.443082,25.599,90,300,81225.068,-23562.551,-43322.183,825.71989,145.11102,289.78397,0.000115394,0.14981216,675.13062,974.36433
1616,23.319335,3.6,90,-700,99730.413,-52214.095,-48922.622,844.71775,244.69041,289.79928,6.85E-05,0.15094797,592.45344,1097.1627
1635,23.453722,1.6,90,700,73574.385,-11417.219,-40946.025,849.05787,283.13887,289.78452,5.96E-05,0.15437582,571.20303,1156.7263
1627,23.391378,13.6,90,0,86752.858,-32238.289,-45016.079,838.7041,188.95165,289.77004,8.86E-05,0.14965693,641.75413,1031.4681
1645,23.520681,1.6,120,-1380,107374.18,-75381.642,-52840.804,842.29052,250.42988,289.65307,6.76E-05,0.15382826,585.69978,1103.9972
1638,23.468422,16.6,90,700,73895.372,-11870.634,-41029.9,834.58311,179.80859,289.73635,9.31E-05,0.1491108,648.1953,1021.1077
1641,23.491176,3.6,90,1070,67641.467,-1026.8811,-38894.265,841.64181,227.33347,289.74432,7.39E-05,0.15218955,607.56775,1077.6545
1648,23.535381,16.599,120,-1380,107374.18,-72626.887,-52301.498,828.94206,152.76631,289.70504,0.000109503,0.14854572,674.9888,991.65766
1647,23.529184,9.599,120,-1380,107374.18,-73290.485,-52444.414,836.91413,192.70243,289.71098,8.72E-05,0.15173008,641.99778,1039.6285
1642,23.495705,9.599,90,1070,68065.036,-1636.8202,-39013.375,839.83956,186.74874,289.72201,8.97E-05,0.14904424,643.78195,1030.1473
1649,23.543521,25.599,120,-1380,107374.18,-72655.133,-52322.508,824.05297,114.33822,289.73633,0.000146494,0.14944712,708.96571,945.83227
1646,23.524655,3.601,120,-1380,107374.18,-73726.799,-52513.158,842.61271,233.60709,289.76054,7.19E-05,0.15174274,610.71486,1093.7094
1651,23.558135,3.6,120,-1000,107374.18,-62317.974,-50329.497,850.27673,247.18655,289.76422,6.82E-05,0.15433494,601.50582,1115.0497
1656,23.591615,3.599,120,-500,107374.18,-48820.496,-47716.513,848.53035,248.62628,289.74509,6.76E-05,0.15156839,603.45069,1119.9634
1636,23.457696,3.6,90,700,73667.799,-11740.3,-41003.792,844.76211,224.95848,289.74372,7.50E-05,0.15462358,620.27021,1082.5581
1655,23.587641,1.6,120,-500,107374.18,-48840.191,-47725.97,848.88247,263.08188,289.76246,6.41E-05,0.1536401,586.17362,1131.1193
1631,23.424217,3.599,90,300,81000.167,-23138.779,-43227.084,845.71637,266.26562,289.78261,6.30E-05,0.15114519,571.27521,1119.9066
1633,23.434942,16.599,90,300,81253.807,-23558.398,-43308.862,831.55663,172.30458,289.78977,9.76E-05,0.15278027,653.70419,1008.5786
1639,23.476562,25.599,90,700,73739.298,-11488.964,-40953.426,822.70472,118.17271,289.72332,0.000141823,0.15016573,705.96759,950.9314
1661,23.625095,5.599,120,0,107374.18,-34148.859,-44871.725,835.90281,232.6255,289.75083,7.23E-05,0.15164901,601.88355,1081.8841
1640,23.487203,1.599,90,1070,67051.299,141.35675,-38667.064,843.25072,280.74061,289.78687,6.00E-05,0.15345253,565.57075,1147.0252
1659,23.610481,25.599,120,-500,107374.18,-48500.252,-47659.569,819.48041,141.60374,289.77105,0.000117948,0.14801363,674.25579,967.60279
1653,23.56886,16.6,120,-1000,107374.18,-61713.459,-50215.32,833.95592,165.20495,289.77512,0.000101338,0.15004154,-109382.03,111055.97
1650,23.554161,1.601,120,-1000,107374.18,-62762.88,-50408.273,846.15568,259.71155,289.77923,6.49E-05,0.15380605,581.79885,1119.09
1662,23.63018,13.599,120,0,107374.18,-34142.898,-44866.174,825.8288,185.59208,289.70617,9.04E-05,0.15067313,636.17468,1019.3506
1644,23.510041,25.601,90,1070,67636.822,-1639.3282,-39021.598,822.93916,120.64856,289.75889,0.000138546,0.14879802,696.25434,945.1901
1643,23.501901,16.601,90,1070,67892.023,-1678.4284,-39023.942,831.02518,149.26667,289.71824,0.000112099,0.14904191,673.28956,980.3064
1663,23.637487,21.601,120,0,107374.18,-34159.59,-44869.34,817.93882,148.07284,289.75845,0.000113275,0.15099305,669.04636,975.64051
1652,23.562664,9.6,120,-1000,107374.18,-64646.238,-50779.172,840.69037,203.17015,289.76154,8.29E-05,0.15345918,631.78377,1051.1455
1667,23.667548,9.6,120,500,105119.83,-19594.184,-42038.08,824.78659,201.90258,289.7808,8.28E-05,0.14844189,624.17982,1042.6081
1665,23.659045,1.601,120,500,105105.61,-19137.603,-41932.456,830.96468,252.25258,289.75135,6.69E-05,0.15514108,575.81037,1095.2401
1669,23.681885,25.6,120,500,105034.52,-19307.819,-41968.883,810.16975,128.83578,289.75797,0.000129864,0.14905208,676.63387,941.79038
1668,23.673744,16.599,120,500,105087.76,-19820.769,-42070.561,814.40192,163.66175,289.75078,0.000102489,0.14996525,650.98644,988.3974
1673,23.707222,16.601,120,1000,97356.199,-7142.9631,-39579.446,815.15602,155.79273,289.77216,0.00010732,0.14927527,655.3875,977.22866
1654,23.577001,25.6,120,-1000,107374.18,-62032.266,-50282.091,827.31935,125.45957,289.77547,0.000133848,0.15094924,694.40215,954.84027
1672,23.701027,9.601,120,1000,96957.091,-6588.2412,-39467.655,820.4989,191.28652,289.78541,8.75E-05,0.14900179,630.1571,1025.9136
1675,23.726004,1.599,120,1380,90414.191,5359.5278,-37114.481,827.57353,245.10408,289.75415,6.85E-05,0.15107328,588.32997,1095.7205
1657,23.596145,9.599,120,-500,107374.18,-48599.174,-47670.793,839.10132,209.34483,289.766,8.01E-05,0.1508412,631.80976,1064.5236
1676,23.729977,3.599,120,1380,91661.222,3295.6437,-37502.566,825.98689,240.19321,289.74124,7.00E-05,0.15340344,580.89517,1077.4584
1670,23.692525,1.599,120,1000,95923.406,-4173.729,-39000.917,826.76017,247.31721,289.77669,6.80E-05,0.15231256,583.86187,1097.6836
1671,23.696498,3.599,120,1000,96627.303,-5307.9651,-39213.441,831.16078,233.46094,289.77497,7.18E-05,0.15035724,588.65385,1069.4371
1664,23.647016,30.601,120,0,107374.18,-34168.224,-44872.095,813.21906,112.95734,289.79022,0.000147964,0.14791302,699.93086,934.26106
1678,23.740702,16.599,120,1380,91064.844,3506.1519,-37478.39,813.12816,147.63575,289.77631,0.000113575,0.14954798,664.87457,969.85271
1666,23.663019,3.6,120,500,105176.74,-19774.185,-42058.185,834.16278,242.15172,289.77833,6.97E-05,0.15578656,598.42812,1098.2386
1660,23.621121,1.601,120,0,107374.18,-34150.874,-44869.34,839.66644,255.95655,289.79968,6.56E-05,0.15173632,575.74066,1105.9967
1674,23.715363,25.6,120,1000,97316.974,-6415.0243,-39426.951,808.64768,117.73499,289.7654,0.000141893,0.14783792,687.4984,930.46119
1658,23.602341,16.599,120,-500,107374.18,-48835.133,-47717.952,833.88274,172.08464,289.72791,9.73E-05,0.14937012,653.27492,1008.4625
1684,23.781489,20.599,40,-550,47524.713,-43701.762,-48145.425,796.47275,120.44778,289.76845,0.000139153,0.14965355,676.83988,924.50355
1682,23.767986,8.602,40,-550,50739.046,-44765.241,-48301.785,810.90709,191.76479,289.76915,8.71E-05,0.14751778,612.83977,1006.9885
1687,23.799243,9.599,40,-400,45537.418,-40657.934,-47554.191,809.92254,189.71363,289.76984,8.80E-05,0.14726806,609.38551,999.87712
1690,23.824219,1.601,40,-200,41912.556,-34828.654,-46408.521,811.21741,251.13328,289.77316,6.67E-05,0.14936805,558.7591,1076.2308
1677,23.734506,9.6,120,1380,91250.521,3206.8356,-37536.157,816.59215,194.03332,289.74936,8.67E-05,0.1524417,627.58025,1030.5511
1693,23.838918,16.599,40,-200,41792.418,-34626.163,-46360.704,793.54946,161.40389,289.7743,0.000103545,0.14790161,628.9353,960.72126
1695,23.857698,1.6,40,0,38340.775,-28916.903,-45243.569,807.72645,235.63123,289.76611,7.15E-05,0.15151947,576.82693,1062.9104
1696,23.861672,5.599,40,0,38347.806,-28918.342,-45247.146,800.92227,209.3556,289.77288,8.01E-05,0.15035047,590.4665,1023.584
1683,23.773904,14.6,40,-550,47878.796,-43979.534,-48193.53,804.57449,151.32967,289.76144,0.000110441,0.14829105,642.64576,953.07141
1703,23.910321,16.6,40,200,35033.447,-23337.282,-44148.101,786.61036,149.5218,289.77075,0.000112621,0.14988875,641.0035,951.62276
1692,23.832723,9.599,40,-200,41809.81,-34725.908,-46385.209,803.0945,197.41563,289.77253,8.48E-05,0.14893698,602.62252,1012.6401
1685,23.79074,1.6,40,-400,45235.1,-39880.368,-47397.748,813.86957,246.31623,289.78821,6.82E-05,0.15010022,572.1956,1081.3701
1694,23.847058,25.599,40,-200,41783.537,-34573.7,-46355.853,789.16264,123.92405,289.71494,0.000134295,0.14434651,658.05388,914.59259
1705,23.929101,1.599,40,400,31547.271,-17318.845,-42960.865,796.03331,228.52582,289.76292,7.28E-05,0.14514571,565.79545,1038.7601
1701,23.899596,3.599,40,200,34916.804,-23201.849,-44111.015,797.44785,216.75375,289.65685,7.72E-05,0.149554,575.71911,1023.9981
1681,23.763457,3.599,40,-550,48003.785,-44203.817,-48236.865,815.4064,230.76064,289.76639,7.25E-05,0.14953567,579.52397,1054.7185
1680,23.759483,1.601,40,-550,48126.555,-44465.513,-48292.206,815.15085,240.62465,289.76131,6.97E-05,0.15076725,580.07855,1079.8305
1688,23.805438,16.6,40,-400,45371.643,-40341.802,-47476.607,798.83087,151.45623,289.72834,0.000110358,0.14881396,640.2245,951.59368
1679,23.748843,25.599,120,1380,90758.782,3122.1802,-37560.784,795.73038,108.34561,289.76194,0.000154785,0.15013424,691.2382,916.24665
1699,23.883592,30.6,40,0,38367.418,-28917.561,-45242.089,781.07677,112.61178,289.78244,0.00014788,0.14581227,665.22616,897.91525
1708,23.943799,16.6,40,400,31446.581,-16950.414,-42893.066,784.56318,143.08337,289.77229,0.000116478,0.146591,637.38631,933.07833
1698,23.874063,21.6,40,0,38367.171,-28915.546,-45242.5,790.61305,132.08945,289.77651,0.000125893,0.1450121,658.34848,932.16667
1702,23.904125,9.599,40,200,34998.047,-23337.734,-44151.102,795.98131,182.47638,289.76001,9.14E-05,0.14711608,608.12339,985.18975
1686,23.794713,3.599,40,-400,45714.583,-40878.393,-47591.071,809.55525,228.31052,289.76156,7.34E-05,0.15043272,580.6846,1051.9518
1689,23.813579,25.599,40,-400,45441.908,-40620.684,-47531.989,792.11657,111.77694,289.76059,0.000148442,0.14401961,679.90579,912.08411
1710,23.96258,1.6,40,550,28743.316,-12078.879,-41932.867,795.71893,241.21515,289.7783,6.94E-05,0.14930609,548.59756,1046.4226
1691,23.828193,3.602,40,-200,41835.753,-34680.394,-46378.59,811.23858,234.27679,289.76353,7.13E-05,0.14806454,568.9832,1052.4612
1697,23.866756,13.599,40,0,38349.944,-28914.929,-45258.411,798.63271,177.05961,289.76146,9.47E-05,0.14974173,616.80622,980.99176
1712,23.971082,8.6,40,550,29424.796,-13279.803,-42166.523,790.3973,184.84355,289.76775,9.04E-05,0.14817962,607.73638,989.18281
1711,23.966553,3.6,40,550,29008.837,-12589.402,-42033.352,796.82163,219.4805,289.76968,7.62E-05,0.14929133,570.42853,1022.4907
1700,23.895622,1.599,40,200,34916.434,-23064.854,-44097.858,800.81915,229.19478,289.7443,7.31E-05,0.15084636,571.36099,1046.7804
1715,23.993836,1.6,65,-810,76518.114,-52982.704,-49520.641,814.04752,248.1418,289.74172,6.76E-05,0.15063488,561.82028,1072.2807
1707,23.937604,9.6,40,400,29714.492,-17288.132,-42993.181,790.65133,178.19617,289.77728,9.38E-05,0.14768878,603.30388,970.42339
1713,23.977,14.599,40,550,29667.21,-14072.663,-42323.911,791.30446,151.73725,289.76559,0.000110119,0.14795838,635.18315,948.74614
1706,23.933075,3.6,40,400,32040.568,-17991.32,-43084.785,795.10898,217.83873,289.75636,7.67E-05,0.14879976,576.68288,1024.9131
1722,24.035818,9.599,65,-600,73066.282,-48064.928,-48561.509,820.30749,199.44219,289.74892,8.35E-05,0.14554327,614.65424,1026.3256
1709,23.95194,25.599,40,400,29847.211,-17482.03,-43027.8,778.67292,108.73146,289.78542,0.000154234,0.14987909,667.0334,891.11812
1719,24.016674,25.599,65,-810,77411.711,-54947.96,-49908.602,815.42599,111.53664,289.75605,0.00014973,0.14747389,696.76132,924.68313
1716,23.997809,3.601,65,-810,80755.252,-54143.05,-49681.236,818.08484,233.46665,289.7749,7.18E-05,0.15008418,577.38534,1057.15
1731,24.098247,5.6,65,0,62603.991,-30586.333,-45131.818,798.02987,225.27962,289.78938,7.46E-05,0.15248138,568.95671,1033.4069
1717,24.002338,9.6,65,-810,80379.336,-53414.122,-49543.254,814.0129,189.94239,289.77789,8.80E-05,0.14830084,615.21006,1006.3253
1704,23.918461,25.6,40,200,35048.167,-23403.271,-44165.328,779.65437,115.98763,289.74132,0.000143828,0.1474999,661.31522,900.49286
1724,24.050154,25.6,65,-600,73072.696,-48018.18,-48552.382,794.77342,111.85331,289.78841,0.000149122,0.14681827,675.62127,905.79287
1730,24.094273,1.601,65,0,62600.948,-30586.374,-45133.586,802.27597,249.95098,289.77736,6.69E-05,0.14866164,549.51238,1066.2856
1720,24.027315,1.601,65,-600,76070.862,-48206.691,-48537.292,830.29045,259.0587,289.76455,6.48E-05,0.15180356,565.65916,1101.3509
1714,23.984584,20.599,40,550,29590.366,-13838.801,-42274.327,795.28004,123.28406,289.75265,0.00013524,0.14661689,668.79081,922.3304
1723,24.042013,16.6,65,-600,72961.973,-47809.357,-48515.584,803.69741,158.18001,289.76889,0.00010578,0.14981245,645.72012,975.36069
1735,24.132197,1.601,65,300,57596.254,-21846.703,-43410.128,791.64768,245.23517,289.75261,6.87E-05,0.15420308,799.99022,800.00978
1729,24.083633,25.599,65,-300,67734.791,-39266.439,-46837.721,786.81763,125.43071,289.74972,0.000133023,0.14711644,655.46999,914.25728
1727,24.069297,9.6,65,-300,67744.618,-39355.946,-46854.701,800.67947,200.77884,289.78464,8.36E-05,0.15116847,594.84114,1008.0983
1725,24.060794,1.6,65,-300,67976.589,-39799.905,-46942.359,811.71486,252.68902,289.76564,6.62E-05,0.1496082,559.28351,1082.2114
1732,24.103332,13.599,65,0,62605.717,-30586.621,-45134.655,791.41585,177.62177,289.74174,9.39E-05,0.14745499,611.61613,981.38387
1739,24.155037,25.602,65,300,57671.33,-22089.61,-43470.608,768.8266,115.68116,289.7174,0.000144031,0.14649919,654.76237,895.15683
1738,24.146896,16.599,65,300,57490.382,-21796.625,-43402.645,778.72044,150.90686,289.76859,0.000110783,0.14867455,632.53682,942.6955
1728,24.075493,16.599,65,-300,67637.718,-39152.262,-46816.259,796.2779,165.22759,289.76549,0.000101483,0.149698,626.8969,965.38592
1726,24.064768,3.6,65,-300,67849.05,-39563.453,-46892.938,812.74065,240.99722,289.78623,6.98E-05,0.15244737,577.43927,1076.5001
1721,24.031289,3.599,65,-600,75525.057,-47702.046,-48445.112,825.0258,239.42535,289.76165,6.96E-05,0.14677136,575.9677,1073.406
1733,24.110639,21.599,65,0,62604.196,-30594.062,-45127.131,784.05194,143.08276,289.76334,0.000116328,0.14513823,630.52132,924.60999
1741,24.169651,3.6,65,600,52492.889,-12959.478,-41677.913,785.9055,223.58018,289.79477,7.51E-05,0.15096014,554.83204,1012.7336
1718,24.008534,16.6,65,-810,77310.28,-54564.809,-49837.802,816.80935,139.87259,289.77327,0.000119392,0.1480046,670.0025,958.9975
1743,24.180376,16.599,65,600,52744.842,-13693.05,-41807.261,771.48703,147.61315,289.77401,0.00011289,0.14673203,618.89871,923.94978
1748,24.213855,16.599,65,810,50214.049,-8680.451,-40811.703,771.76735,145.0188,289.79019,0.000115009,0.14641051,626.29884,925.34763
1747,24.207659,9.6,65,810,49712.281,-7622.4009,-40602.592,778.13995,176.72079,289.76731,9.43E-05,0.14672895,599.95619,963.82159
1753,24.247335,16.599,90,-1070,105319.95,-63760.744,-51110.354,768.19189,141.43256,289.79529,0.000117751,0.14604311,619.74539,911.42632
1745,24.199156,1.601,65,810,49250.353,-6713.8855,-40417.698,783.79038,236.86806,289.73027,7.10E-05,0.15130832,539.27231,1026.2327
1754,24.255475,25.6,90,-1070,105291.83,-63601.546,-51074.789,762.45468,104.07836,289.77022,0.000159648,0.14473606,654.783,869.85336
1736,24.136171,3.601,65,300,57445.814,-21694.989,-43383.321,789.95951,230.69012,289.77345,7.27E-05,0.15039692,559.45943,1035.9446
1750,24.232636,1.599,90,-1070,103720.06,-62346.306,-50935.985,783.51511,242.3508,289.75172,6.93E-05,0.1514807,535.72896,1033.1801
1740,24.165677,1.601,65,600,52332.951,-12482.833,-41570.849,784.12291,226.30564,289.78839,7.39E-05,0.15025568,559.72246,1027.7523
1734,24.120168,30.6,65,0,62611.926,-30594.638,-45128.241,776.30832,112.31743,289.75569,0.000148942,0.14850748,660.1618,891.98971
1756,24.270089,3.599,90,-700,101156.67,-53074.714,-49060.81,780.72286,234.40004,289.77024,7.13E-05,0.14861523,547.324,1032.3932
1737,24.1407,9.599,65,300,57442.812,-21851.596,-43417.282,784.29652,192.96112,289.75047,8.65E-05,0.14783226,582.64583,980.37437
1749,24.221996,25.599,65,810,49929.039,-7965.669,-40681.533,767.16457,103.03403,289.77337,0.000161202,0.14442012,660.88711,873.81996
1742,24.17418,9.6,65,600,52930.518,-13509.431,-41771.038,779.50421,184.53816,289.78294,9.05E-05,0.14800834,595.77508,977.87138
1752,24.241138,9.6,90,-1070,105087.36,-63270.899,-51013.404,774.93192,183.11452,289.74901,9.13E-05,0.14873839,597.8561,978.41663
1757,24.274618,9.6,90,-700,101025.02,-52776.054,-49004.811,772.78859,185.05245,289.77182,9.00E-05,0.14621841,588.90664,970.89134
1758,24.280814,16.599,90,-700,100685.36,-52211.71,-48892.526,764.96641,154.20471,289.78533,0.000107943,0.14552075,603.91103,920.82634
1763,24.314292,16.601,90,-300,93127.101,-41154.397,-46754.956,764.32398,152.68183,289.77389,0.00010956,0.14873422,612.52764,927.75519
1761,24.303566,3.599,90,-300,91718.651,-40965.638,-46739.045,773.83356,219.94141,289.78864,7.59E-05,0.14782686,555.67729,1011.0702
1744,24.188516,25.6,65,600,52971.221,-13560.742,-41769.229,763.11498,106.0189,289.76569,0.000156729,0.14515476,657.38161,878.02243
1762,24.308096,9.599,90,-300,91531.74,-40588.737,-46666.518,770.8495,184.67549,289.77663,9.03E-05,0.14715149,577.60751,957.30158
1759,24.288953,25.599,90,-700,98449.499,-52806.932,-49072.322,761.53449,118.72526,289.7877,0.000140599,0.14785059,638.71942,883.56341
1771,24.374969,3.599,90,300,80308.526,-23205.303,-43269.515,771.42537,217.14848,289.83753,7.73E-05,0.1493723,558.49298,1009.002
1746,24.203131,3.6,65,810,49459.258,-7132.7639,-40516.579,787.70051,220.79006,289.76943,7.58E-05,0.1490218,558.9732,1011.744
1768,24.349438,21.599,90,0,86705.986,-32230.231,-45018.67,763.1792,125.78087,289.77457,0.000132672,0.14766075,638.23462,897.028
1760,24.299593,1.602,90,-300,91658.129,-41183.218,-46786.122,778.90275,238.36085,289.76908,7.03E-05,0.15010233,532.95757,1023.9717
1773,24.385694,16.6,90,300,81680.584,-23249.543,-43248.875,766.2499,156.72829,289.77753,0.000106326,0.14666241,608.07348,932.28006
1770,24.370996,1.6,90,300,81759.155,-23417.991,-43284.892,775.5758,229.54119,289.80702,7.28E-05,0.14927319,545.80363,1020.2469
1751,24.236609,3.599,90,-1070,103514.28,-61901.523,-50848.081,782.49883,226.65515,289.76241,7.40E-05,0.15041662,549.19943,1014.7602
1755,24.266115,1.599,90,-700,98218.143,-52074.551,-48926.076,784.81322,239.97617,289.77285,6.96E-05,0.14806919,535.16793,1027.3775
1774,24.393834,25.599,90,300,80401.57,-23570.034,-43339.163,757.54642,120.15564,289.75212,0.000138839,0.14719776,638.81285,885.6821
1765,24.333073,1.599,90,0,86697.969,-32227.887,-45017.19,774.98586,229.37263,289.76369,7.31E-05,0.15040908,543.67432,1013.1136
1780,24.437953,1.599,90,1070,69429.893,-189.04255,-38686.635,772.11795,230.56069,289.68003,7.27E-05,0.14978595,546.21007,1024.6283
1775,24.404474,1.601,90,700,72287.151,-11792.31,-41049.799,775.52787,243.13433,289.75456,6.89E-05,0.15056413,532.27914,1039.5289
1772,24.379498,9.599,90,300,80369.582,-23546.434,-43332.791,769.23072,192.0935,289.7154,8.69E-05,0.14780279,573.41129,972.22507
1782,24.446457,9.599,90,1070,70117.669,-1639.6573,-38977.318,764.98048,179.70797,289.78829,9.24E-05,0.14370713,577.3386,945.54019
1777,24.412977,9.601,90,700,75249.625,-12177.145,-41063.532,766.01724,176.02468,289.77262,9.46E-05,0.14570483,578.7848,939.77076
1787,24.479936,9.6,120,-1380,107374.18,-71989.275,-52254.627,763.57229,183.72247,289.76148,9.12E-05,0.15044522,581.15809,959.22574
1784,24.460793,25.599,90,1070,65878.659,-2529.8758,-39238.603,753.56359,95.572403,289.76322,0.000173393,0.14275555,654.52398,854.14268
1767,24.34213,13.601,90,0,86707.014,-32215.882,-45015.915,763.20596,163.72338,289.83236,0.000102114,0.14756541,596.53937,935.01618
1764,24.322432,25.6,90,-300,91610.764,-40981.056,-46744.554,757.54904,111.08738,289.77138,0.000149293,0.14401762,640.07748,870.37706
1766,24.337046,5.6,90,0,86703.601,-32217.65,-45013.942,770.7281,203.90171,289.76813,8.21E-05,0.14891915,567.71301,987.84254
1785,24.471433,1.6,120,-1380,107374.18,-72336.489,-52187.363,769.12947,239.81662,289.78406,6.98E-05,0.14859727,532.09186,1027.2314
1788,24.486132,16.599,120,-1380,107374.18,-72078.371,-52263.837,755.97082,143.3062,289.76239,0.000116233,0.1452404,611.7036,908.05398
1786,24.475407,3.599,120,-1380,107374.18,-73941.586,-52629.103,768.43606,225.39656,289.77895,7.45E-05,0.15159392,541.40649,1008.038
1769,24.358967,30.599,90,0,86704.342,-32227.353,-45020.684,758.75141,109.2784,289.77399,0.000151999,0.14477904,643.09466,868.65282
1776,24.408448,3.599,90,700,74985.787,-11079.131,-40847.02,774.33315,213.0901,289.72877,7.86E-05,0.15034607,559.18073,999.88998
1778,24.419173,16.599,90,700,75383.66,-11562.971,-40940.269,763.19141,142.85894,289.76962,0.000116851,0.14690633,615.52598,909.04977
1790,24.504912,1.6,120,-1000,107374.18,-61822.086,-50282.256,771.96427,243.26778,289.76166,6.87E-05,0.14859407,522.10625,1022.7927
1796,24.542364,3.6,120,-500,107374.18,-47805.202,-47491.285,766.19292,229.25163,289.78129,7.29E-05,0.14867967,537.50236,1009.5784
1781,24.441927,3.6,90,1070,70204.217,-1885.5654,-39026.285,773.59629,221.22342,289.77235,7.58E-05,0.1487481,555.07222,1013.2712
1783,24.452653,16.599,90,1070,70192.828,-1731.5901,-38992.777,759.80246,141.98476,289.75727,0.000117392,0.14708262,619.27994,913.50794
1792,24.513413,9.601,120,-1000,107374.18,-62422.366,-50392.321,760.82901,184.06638,289.76231,9.06E-05,0.14748614,572.45782,954.20884
1797,24.546893,9.6,120,-500,107374.18,-48778.23,-47734.11,761.91895,192.96236,289.75739,8.65E-05,0.14737628,566.23924,963.1648
1800,24.571868,1.6,120,0,107374.18,-34141.911,-44870.615,767.05035,228.15127,289.77985,7.35E-05,0.14852976,543.98836,1017.446
1779,24.427314,25.599,90,700,75069.498,-11613.173,-40952.316,757.07146,114.40158,289.76672,0.000145791,0.14663669,641.29868,878.11546
1794,24.527749,25.602,120,-1000,107374.18,-62530.17,-50421.224,750.48407,111.08478,289.76993,0.000149604,0.14479005,633.93055,864.19066
1806,24.613768,3.599,120,500,104183.14,-19950.568,-42115.499,767.34177,215.32467,289.7718,7.78E-05,0.15022991,548.7586,991.11009
1804,24.597764,30.6,120,0,107374.18,-34141.787,-44868.6,755.01317,103.60795,289.76726,0.000160423,0.14465727,646.75012,860.87615
1805,24.609794,1.6,120,500,104181.37,-19889.471,-42103.042,767.44289,224.4088,289.69855,7.43E-05,0.14822637,545.6468,1011.5148
1789,24.494271,25.601,120,-1380,107374.18,-74049.057,-52528.864,751.52145,107.12714,289.76449,0.000155378,0.14588206,640.77143,862.19826
1803,24.588234,21.601,120,0,107374.18,-34141.13,-44869.134,755.22272,139.45804,289.78354,0.000119125,0.14443363,613.79854,902.04994
1791,24.508885,3.6,120,-1000,107374.18,-62017.175,-50216.513,770.9233,223.44355,289.75715,7.47E-05,0.14778766,547.9659,1008.4381
1802,24.580927,13.602,120,0,107374.18,-34138.91,-44865.557,761.52097,177.54896,289.78108,9.40E-05,0.14718195,577.7406,943.2392
1808,24.624493,16.6,120,500,106003.86,-19109.728,-41910.952,751.4411,145.28532,289.74836,0.000114717,0.14613936,599.13313,899.08909
1795,24.53839,1.602,120,-500,107374.18,-48235.265,-47577.997,764.59988,234.17095,289.80246,7.15E-05,0.14951946,531.21755,1012.2471
1812,24.651777,9.599,120,1000,94405.387,-6016.2918,-39407.133,757.14071,173.76049,289.7874,9.57E-05,0.14483131,582.38601,942.29076
1801,24.575841,5.601,120,0,107374.18,-34143.514,-44866.133,766.47489,220.05755,289.75578,7.62E-05,0.14982554,541.77744,995.35387
1807,24.618297,9.601,120,500,106030.21,-19529.798,-41994.704,766.64161,180.0396,289.76944,9.25E-05,0.14497041,575.87487,944.33725
1793,24.519609,16.603,120,-1000,107374.18,-62113.592,-50336.61,757.52918,144.60543,289.7394,0.000115026,0.14545968,611.98209,911.01791
1813,24.657973,16.6,120,1000,94696.69,-6095.1502,-39415.315,757.19754,156.95354,289.73847,0.000105731,0.14401702,599.06775,924.93225
1798,24.553089,16.601,120,-500,107374.18,-47760.552,-47532.688,753.47496,157.92039,289.80265,0.000105635,0.14750733,596.35978,923.34729
1816,24.680727,3.6,120,1380,87715.877,4464.1699,-37355.497,760.98448,209.32842,289.77666,7.98E-05,0.14796908,545.31675,975.57214
1809,24.632634,25.6,120,500,104090.05,-19989.339,-42122.612,747.17568,122.50763,289.79427,0.000135797,0.14536437,622.14249,874.67569
1810,24.643274,1.601,120,1000,93911.508,-5163.6515,-39246.579,766.18582,248.98782,289.78371,6.70E-05,0.14709308,517.31998,1030.7305
1799,24.561228,25.6,120,-500,107374.18,-47752.37,-47536.224,749.14933,122.89495,289.79195,0.000135571,0.14675651,626.45779,880.81494
1819,24.699592,25.6,120,1380,93775.212,4534.5578,-37212.911,746.35032,100.85635,289.75848,0.000165122,0.14626802,644.39151,853.16404
1818,24.691452,16.6,120,1380,93339.183,4993.4819,-37135.985,750.02918,135.23943,289.7845,0.000122956,0.14450991,614.90944,894.4946
1811,24.647248,3.601,120,1000,94522.072,-5627.7973,-39325.191,766.30839,234.27941,289.77433,7.12E-05,0.14596245,531.99403,1016.4706
1823,24.724931,16.599,65,-810,79434.339,-54624.261,-49809.72,749.00669,141.00269,289.75158,0.000118295,0.14655939,601.77465,891.98293
1829,24.766549,25.599,65,-600,72025.984,-48038.162,-48579.106,746.25459,109.83013,289.7652,0.000150966,0.14280871,631.59316,857.81088
1824,24.733071,25.599,65,-810,79512.663,-54538.248,-49793.356,748.29232,102.18703,289.79024,0.000163548,0.14704569,648.16413,860.20961
1826,24.747684,3.6,65,-600,74525.75,-47872.262,-48501.317,759.49165,218.51878,289.75779,7.66E-05,0.14862038,543.75247,993.64147
1831,24.781163,3.6,65,-300,66927.166,-39149.59,-46835.706,765.55821,216.05969,289.78316,7.73E-05,0.14776025,542.84783,988.04106
1822,24.718735,9.599,65,-810,75706.127,-54892.249,-49937.876,759.32805,181.13067,289.7514,9.22E-05,0.14830719,573.6785,946.46292
1828,24.758409,16.6,65,-600,71887.385,-47866.794,-48550.696,749.38495,144.40362,289.78904,0.000115582,0.14558223,596.92399,895.06591
1827,24.752213,9.6,65,-600,72090.741,-48380.896,-48648.673,756.15733,181.95337,289.77765,9.15E-05,0.14621561,570.55242,947.6799
1833,24.791888,16.599,65,-300,68581.681,-39688.648,-46914.647,758.19954,152.3724,289.7751,0.000109055,0.14484558,597.35291,911.38446
1834,24.800028,25.601,65,-300,68687.018,-39865.936,-46945.031,751.54628,108.15202,289.79072,0.000154171,0.14681029,642.72158,866.30872
1840,24.848591,1.599,65,300,56328.224,-21460.593,-43361.201,766.91288,231.17747,289.74207,7.24E-05,0.14795538,530.11997,1008.1225
1836,24.814642,5.599,65,0,62402.568,-30560.225,-45129.804,765.03676,207.27216,289.76665,8.03E-05,0.14607438,553.47618,980.3925
1815,24.676754,1.599,120,1380,87290.538,5551.6992,-37140.713,761.81597,224.25427,289.77063,7.45E-05,0.14796628,539.22492,1004.2397
1820,24.710233,1.6,65,-810,78616.599,-52977.646,-49487.79,761.8746,226.11702,289.74118,7.38E-05,0.1484108,531.94381,1001.642
1814,24.666113,25.599,120,1000,94443.212,-5484.512,-39297.932,749.59774,115.69546,289.76559,0.000143196,0.14250267,624.20589,862.55168
1838,24.827033,21.6,65,0,62411.983,-30569.311,-45136.217,753.19341,141.61115,289.84274,0.000117577,0.14622131,608.26812,901.15612
1821,24.714206,3.599,65,-810,75242.142,-53685.688,-49698.751,762.72079,223.38028,289.75241,7.49E-05,0.14889812,531.73028,992.35053
1817,24.685257,9.599,120,1380,88286.435,3768.9586,-37484.434,760.42558,171.35516,289.76177,9.71E-05,0.14572221,582.52115,936.85259
1830,24.777189,1.599,65,-300,67074.728,-39465.599,-46890.471,765.37164,234.9302,289.77703,7.12E-05,0.14950709,535.23402,1022.9882
1825,24.743711,1.599,65,-600,71639.954,-47522.251,-48483.185,764.46186,236.13326,289.76403,7.07E-05,0.14798695,524.53243,1016.7504
1842,24.857094,9.599,65,300,57864.612,-21744.286,-43382.828,757.8815,171.02333,289.86419,9.78E-05,0.1435284,580.29448,937.89744
1835,24.810668,1.6,65,0,62408.529,-30561.787,-45132.887,768.91364,231.71489,289.74679,7.19E-05,0.14802569,534.32225,1016.2232
1846,24.886043,3.599,65,600,53952.309,-13590.303,-41768.119,763.1992,222.35667,289.73227,7.53E-05,0.14858965,546.10605,1005.5
1850,24.915549,1.599,65,810,50572.53,-6813.9592,-40429.827,758.39005,228.96768,289.76939,7.27E-05,0.14591376,520.70553,994.09245
1855,24.949029,1.599,90,-1070,103126.4,-62563.764,-51013.733,758.70189,241.11367,289.78511,6.97E-05,0.15065888,525.63675,1024.3329
1847,24.890572,9.601,65,600,50242.581,-12327.46,-41575.454,756.5956,183.53841,289.77555,9.09E-05,0.14784715,567.38846,944.17719
1853,24.930248,16.599,65,810,46600.408,-6372.3852,-40410.667,748.0609,142.63482,289.76638,0.000117098,0.1473972,606.73386,901.73078
1854,24.938388,25.601,65,810,46761.415,-6681.0345,-40463.294,740.64795,100.54437,289.74736,0.000165841,0.14595159,637.70902,845.32128
1832,24.785692,9.6,65,-300,68546.487,-39542.937,-46885.743,760.78142,183.50086,289.76839,9.09E-05,0.14709292,573.29947,954.88235
1841,24.852564,3.599,65,300,56489.189,-21854.062,-43442.897,764.37067,204.60901,289.73637,8.14E-05,0.14445961,552.79531,974.93196
1837,24.819726,13.599,65,0,62421.522,-30566.187,-45131.572,760.50745,175.59233,289.77692,9.49E-05,0.1465061,580.01507,944.60109
1852,24.924052,9.6,65,810,51187.982,-8059.2464,-40673.474,751.5338,180.57432,289.76763,9.22E-05,0.1451503,570.51294,941.8406
1849,24.904909,25.599,65,600,53515.42,-13312.038,-41722.358,745.32246,109.52432,289.78459,0.000152424,0.14826975,632.05438,857.6729
1851,24.919523,3.6,65,810,47570.189,-8238.7948,-40772.972,760.15747,215.5519,289.78494,7.75E-05,0.14790764,541.42381,988.12164
1857,24.957531,9.599,90,-1070,105062.15,-63758.113,-51149.413,750.53932,171.35079,289.77714,9.77E-05,0.14931518,572.05727,924.45788
1864,25.005347,25.6,90,-700,99967.115,-52140.828,-48902.723,739.60946,114.65358,289.77791,0.000144988,0.14480404,619.10587,856.03555
1839,24.836562,30.6,65,0,62447.424,-30563.884,-45135.765,749.3706,105.46518,289.82778,0.000157517,0.14507109,641.23562,860.03711
1843,24.863289,16.6,65,300,57894.133,-21969.883,-43442.403,751.73589,144.66092,289.78572,0.000115082,0.14637321,609.21334,909.81696
1856,24.953002,3.6,90,-1070,105417.68,-64586.911,-51317.45,760.49083,230.96669,289.78664,7.22E-05,0.14711771,527.23155,1008.6068
1860,24.982507,1.599,90,-700,100382.09,-52918.888,-49050.86,754.48303,232.4548,289.755,7.18E-05,0.14742811,517.96414,1000.2581
1859,24.971867,25.6,90,-1070,104425.23,-62481.655,-50898.652,738.90854,105.29437,289.77266,0.000157334,0.14270668,626.16779,843.58979
1844,24.871429,25.599,65,300,57990.26,-22050.386,-43450.174,749.06553,115.36676,289.79685,0.000144713,0.14799753,629.91106,867.65459
1858,24.963727,16.6,90,-1070,104498.13,-62796.844,-50960.736,745.25397,137.85927,289.74566,0.000120827,0.14592904,602.79907,887.82719
1848,24.896769,16.6,65,600,53693.695,-13575.297,-41769.805,749.90357,141.95618,289.70029,0.000117326,0.14655407,607.95614,903.31659
1845,24.882069,1.599,65,600,53363.212,-12915.526,-41644.24,763.33446,224.95969,289.78382,7.41E-05,0.14656157,533.33595,998.61355
1869,25.038825,25.601,90,-300,92620.312,-41438.008,-46822.344,760.34198,119.87866,289.78188,0.000138863,0.14589955,638.79662,886.76904
1863,24.997206,16.599,90,-700,99960.249,-52135.565,-48906.505,747.33377,150.79628,289.76869,0.000110609,0.14514593,597.19149,908.87921
1865,25.015987,1.599,90,-300,92503.256,-41115.338,-46756.478,758.50848,232.81992,289.78053,7.18E-05,0.14818854,519.43176,998.87127
1872,25.058524,13.601,90,0,86612.038,-32211.277,-45022.247,780.05753,180.93681,289.74716,9.24E-05,0.14803884,599.15937,972.29517
1875,25.08739,1.599,90,300,80839.9,-23610.655,-43340.973,774.87909,228.71437,289.76979,7.28E-05,0.14670718,535.08332,1005.6844
1862,24.99101,9.599,90,-700,100322.81,-52725.236,-49015.542,751.04863,181.84607,289.7786,9.18E-05,0.14724669,570.13749,944.04433
1874,25.07536,30.599,90,0,86607.35,-32216.129,-45020.232,759.81053,117.11801,289.76102,0.000142933,0.15004343,650.1449,893.42075
1881,25.124842,3.599,90,700,72935.989,-11057.299,-40887.354,762.41399,237.47533,289.68391,7.05E-05,0.15001395,527.25066,1016.7695
1880,25.120868,1.599,90,700,76497.39,-12022.841,-41010.247,768.24155,247.08051,289.70074,6.80E-05,0.15166441,522.73633,1033.395
1876,25.091364,3.599,90,300,82177.956,-23375.971,-43269.474,775.62195,232.57588,289.77464,7.21E-05,0.15081478,546.01688,1026.1952
1871,25.053439,5.599,90,0,86609.9,-32213.25,-45021.794,781.61712,223.15004,289.78723,7.49E-05,0.14866997,553.00342,1015.1481
1873,25.065831,21.6,90,0,86603.403,-32227.517,-45020.109,775.04283,136.84971,289.77614,0.000121835,0.14665757,637.33921,920.00422
1866,25.019961,3.599,90,-300,92262.855,-40716.44,-46682.018,758.97724,219.74245,289.78581,7.61E-05,0.14858152,538.02735,989.89184
1883,25.135567,16.601,90,700,73420.985,-12285.277,-41126.355,750.85053,158.60827,289.73584,0.000105198,0.14674542,590.80937,918.9583
1870,25.049466,1.599,90,0,86604.719,-32212.346,-45020.849,780.42758,235.23681,289.79015,7.13E-05,0.14975028,550.93542,1036.9232
1882,25.129371,9.6,90,700,73440.884,-12048.209,-41078.374,759.33832,196.3906,289.76836,8.48E-05,0.14584978,553.41174,957.0226
1887,25.16285,9.599,90,1070,68028.979,-2952.3726,-39288.928,747.95289,170.37065,289.7569,9.82E-05,0.14944062,580.78043,931.34078
1861,24.986481,3.6,90,-700,100141.03,-52467.774,-48966.615,754.62698,219.97907,289.78032,7.61E-05,0.1493137,532.04969,987.8291
1867,25.024489,9.6,90,-300,91043.084,-40874.034,-46737.441,758.13864,195.04471,289.77246,8.56E-05,0.14763136,567.19187,969.74753
1888,25.169045,16.599,90,1070,72002.638,-2136.1193,-39043.266,741.18582,130.65957,289.75389,0.000127081,0.14413803,609.46576,879.0999
1891,25.191799,3.599,120,-1380,107374.18,-75889.412,-52912.015,750.42758,226.40854,289.74597,7.45E-05,0.15078325,527.61955,996.42085
1879,25.110229,25.6,90,300,82269.807,-23619.495,-43318.935,755.85984,116.86873,289.74362,0.000142622,0.14617351,631.87202,871.95626
1889,25.177185,25.6,90,1070,66068.976,110.9319,-38693.254,736.93109,94.990499,289.69086,0.000174952,0.14431738,637.01522,834.1868
1884,25.143707,25.6,90,700,73248.26,-11898.592,-41055.144,742.95634,117.50221,289.79426,0.000140845,0.14209179,618.48448,861.3438
1868,25.030685,16.599,90,-300,92675.242,-41351.42,-46801.087,757.85419,153.21683,289.76105,0.000108623,0.1457524,604.65616,921.42465
1894,25.210664,25.6,120,-1380,107374.18,-74728.938,-52710.305,731.83605,93.275344,289.76957,0.000178018,0.1446633,636.57507,828.67746
1878,25.102088,16.599,90,300,82258.912,-23584.013,-43312.439,761.38219,149.53391,289.74911,0.000111805,0.14728923,611.01657,917.77131
1885,25.154347,1.599,90,1070,66297.33,-415.09175,-38801.798,759.31873,247.07249,289.77176,6.78E-05,0.14982247,510.23387,1017.8368
1902,25.263288,9.601,120,-500,107374.18,-48780.861,-47704.138,741.62547,194.41899,289.76027,8.64E-05,0.15185946,546.4926,947.23467
1877,25.095893,9.599,90,300,81074.997,-23995.573,-43412.06,769.01304,182.29658,289.79332,9.14E-05,0.14676122,589.47304,966.99161
1897,25.229808,9.599,120,-1000,107374.18,-63252.272,-50493.176,741.63257,178.01608,289.75386,9.34E-05,0.14442184,560.45274,927.06241
1903,25.269483,16.6,120,-500,107374.18,-48600.12,-47669.56,733.99703,156.27349,289.76341,0.000106202,0.14303987,566.90077,888.20024
1901,25.258758,3.599,120,-500,107374.18,-48868.848,-47726.216,748.281,217.01743,289.76805,7.71E-05,0.14819026,525.94529,973.04461
1909,25.314158,30.601,120,0,107374.18,-34156.301,-44873.822,725.90068,105.07704,289.78734,0.000157863,0.14337962,617.54101,833.30748
1890,25.187826,1.599,120,-1380,107374.18,-72316.632,-52229.177,751.34232,218.15402,289.76728,7.66E-05,0.14838318,532.28721,981.13703
1900,25.254784,1.599,120,-500,107374.18,-49109.576,-47769.058,751.54725,242.88962,289.77175,6.90E-05,0.15011959,503.11133,1004.323
1898,25.236004,16.599,120,-1000,107374.18,-62858.925,-50425.87,737.77362,152.62509,289.76512,0.000109547,0.14921358,580.64165,895.62097
1904,25.277624,25.599,120,-500,107374.18,-48947.871,-47741.634,730.20161,104.89215,289.7704,0.000158176,0.14316246,623.30963,839.92269
1886,25.158321,3.599,90,1070,67083.248,-2183.401,-39158.511,754.74114,206.73767,289.77847,8.05E-05,0.1461552,543.31845,970.92398
1907,25.297321,13.599,120,0,107374.18,-34144.789,-44876.001,732.26383,149.70324,289.78217,0.000111026,0.14452562,576.12829,883.33635
1910,25.326187,1.599,120,500,104859.04,-19142.249,-41942.816,746.36184,242.79888,289.7474,6.92E-05,0.15152929,508.95156,1009.5434
1905,25.288264,1.599,120,0,107374.18,-34142.322,-44873.246,746.99641,240.90938,289.76355,6.94E-05,0.14870276,511.87174,1011.2697
1914,25.349027,25.6,120,500,104807.77,-19622.718,-42056.664,727.58036,119.56733,289.75424,0.000138635,0.1435331,605.48583,852.70608
1895,25.221305,1.601,120,-1000,107374.18,-62659.435,-50482.362,744.1154,207.89218,289.78061,8.04E-05,0.14862964,537.52285,967.54786
1892,25.196329,9.599,120,-1380,107374.18,-75828.768,-52919.58,745.25045,185.84228,289.77166,9.01E-05,0.14927597,561.12232,946.69586
1917,25.36817,9.599,120,1000,96475.999,-6541.2057,-39469.875,736.1007,170.67497,289.76328,9.73E-05,0.1439645,562.25131,914.92041
1913,25.340886,16.599,120,500,105013.22,-19798.649,-42071.013,733.8486,158.88781,289.79247,0.000104943,0.14650421,574.61609,903.02028
1896,25.225279,3.599,120,-1000,107374.18,-64553.523,-50755.901,747.76666,219.21595,289.72927,7.64E-05,0.1497797,528.84327,979.78299
1893,25.202524,16.599,120,-1380,107374.18,-75360.055,-52819.917,737.69989,140.32234,289.76517,0.000118486,0.1455955,599.56495,890.42495
1916,25.363641,3.599,120,1000,95901.657,-5298.0563,-39229.928,741.43337,208.48102,289.75133,7.96E-05,0.14452127,527.03422,960.49103
1911,25.330161,3.601,120,500,104924.41,-19684.349,-42048.441,741.14602,199.14812,289.78406,8.37E-05,0.1463253,545.75219,957.88417
1919,25.382505,25.599,120,1000,99746.077,-5813.3493,-39245.963,728.28011,108.25157,289.72527,0.000153821,0.14617134,619.68063,843.42038
1906,25.292236,5.6,120,0,107374.18,-34157.863,-44872.835,742.86653,186.1914,289.77993,8.97E-05,0.14789056,552.9694,935.98009
1899,25.244144,25.599,120,-1000,107374.18,-62985.148,-50447.209,735.91778,110.62521,289.76157,0.000149976,0.14443504,624.03875,853.33498
1924,25.415985,25.599,120,1380,88656.549,7439.9813,-36727.014,722.71231,99.854959,289.74286,0.000166562,0.14520251,617.70044,823.41067
1931,25.464078,3.6,120,-1000,107374.18,-63496.208,-50561.221,731.1754,205.38211,289.73891,8.15E-05,0.14945385,524.22828,946.01414
1927,25.435128,9.601,120,-1380,107374.18,-75289.913,-52829.086,728.39937,177.49557,289.75021,9.31E-05,0.1416367,541.21229,909.14124
1926,25.430599,3.6,120,-1380,107374.18,-73499.968,-52619.77,736.66906,207.83743,289.75669,8.05E-05,0.14876889,526.78753,951.76803
1925,25.426625,1.6,120,-1380,107374.18,-71764.332,-52143.822,735.36598,220.893,289.75502,7.55E-05,0.14732217,515.90537,968.08453
1930,25.460104,1.6,120,-1000,107374.18,-64098.667,-50681.688,736.87702,234.6136,289.75186,7.11E-05,0.14773001,499.19274,986.62544
1929,25.449464,25.6,120,-1380,107374.18,-73652.297,-52523.108,721.6503,98.748589,289.75345,0.000168225,0.14436753,618.64855,821.93731
1922,25.401649,9.6,120,1380,95011.308,4694.9881,-37143.755,731.30653,168.74665,289.73311,9.85E-05,0.14497541,563.21098,912.93043
1908,25.304628,21.599,120,0,107374.18,-34156.671,-44872.547,731.89523,120.04436,289.75444,0.000138218,0.14384364,610.82456,859.32695
1934,25.482943,25.599,120,-1000,107374.18,-62207.045,-50310.625,720.3597,114.49285,289.75901,0.000144985,0.14488247,607.23706,844.3892
1915,25.359667,1.6,120,1000,95401.364,-4599.2267,-39099.47,747.66823,241.8328,289.75636,6.90E-05,0.14779665,509.06325,1006.7145
1912,25.334691,9.599,120,500,104685.86,-19380.88,-41994.786,737.67099,192.63662,289.77339,8.64E-05,0.1460347,542.91363,942.45
1918,25.374365,16.599,120,1000,99609.491,-5330.0851,-39153.947,731.12374,139.85412,289.68801,0.000119451,0.14829177,589.54655,877.19083
1936,25.497557,3.6,120,-500,107374.18,-49617.346,-47878.753,731.80494,204.2765,289.77337,8.13E-05,0.14395598,528.93658,952.78059
1933,25.474803,16.599,120,-1000,107374.18,-62437.988,-50355.975,722.96372,138.59328,289.75162,0.000119613,0.14349494,582.17374,869.1394
1920,25.393146,1.599,120,1380,89460.893,3922.9335,-37426.092,739.41406,221.14794,289.69204,7.54E-05,0.14664289,513.49478,971.62644
1937,25.502086,9.6,120,-500,107374.18,-48074.054,-47577.216,728.26969,170.03419,289.75757,9.76E-05,0.14449049,550.33149,901.77962
1923,25.407844,16.599,120,1380,88864.922,7062.4646,-36801.843,723.39267,133.32617,289.71907,0.000124913,0.14724723,596.30784,873.73256
1939,25.516422,25.6,120,-500,107374.18,-47382.828,-47445.154,719.89109,110.05957,289.7538,0.000150816,0.14428956,610.77233,837.82363
1921,25.397119,3.6,120,1380,88538.136,8025.6215,-36612.673,737.95579,209.26292,289.74974,7.99E-05,0.148965,535.46225,967.73977
1943,25.543427,21.599,120,0,107374.18,-34143.679,-44876.412,718.66657,122.02667,289.75887,0.000136083,0.14415172,595.77662,848.48601
1940,25.527062,1.6,120,0,107374.18,-34131.838,-44873.534,732.44944,214.72784,289.77075,7.76E-05,0.14701945,513.24898,956.09445
1948,25.579684,16.6,120,500,104752.22,-19120.047,-41942.035,714.76169,143.04272,289.76361,0.000115556,0.14147717,565.55893,859.05723
1954,25.621303,25.6,120,1000,96159.162,-4873.052,-39141.654,713.28349,102.40298,289.75299,0.000161919,0.14301097,605.50837,816.73405
1955,25.631944,1.602,120,1380,89855.433,6042.6925,-36989.369,727.39302,237.71423,289.75356,7.04E-05,0.14884552,495.44636,987.86677
1951,25.602438,3.6,120,1000,95835.337,-4605.1062,-39093.385,726.94792,224.88234,289.78349,7.42E-05,0.14740354,502.0118,965.23063
1938,25.508282,16.599,120,-500,107374.18,-47962.879,-47557.48,721.23934,140.13438,289.7448,0.000118496,0.14478395,577.18522,866.26932
1949,25.587824,25.599,120,500,104808.71,-19042.299,-41924.808,714.90723,111.23679,289.76299,0.000149301,0.14404765,604.26504,833.81577
1950,25.598464,1.599,120,1000,95813.545,-3607.495,-38892.867,726.74327,238.91193,289.76849,6.98E-05,0.14711312,489.58118,985.50973
1928,25.441324,16.6,120,-1380,107374.18,-74780.208,-52727.655,723.77921,132.92139,289.74438,0.000124915,0.14400719,583.08603,854.42912
1935,25.493583,1.6,120,-500,107374.18,-48883.731,-47732.589,733.98076,239.20571,289.76079,6.96E-05,0.14659171,499.93507,998.07503
1953,25.613163,16.6,120,1000,96466.706,-5275.5666,-39218.169,716.7648,141.38194,289.75247,0.000117708,0.14542053,575.24419,866.79622
1945,25.564986,1.6,120,500,104956.07,-20026.878,-42118.295,726.4273,208.58373,289.74976,7.99E-05,0.14649405,515.90236,949.62289
1952,25.606968,9.599,120,1000,95817.37,-4423.0496,-39059.876,720.12595,186.92072,289.75447,8.90E-05,0.1455856,532.80055,919.48227
1932,25.468607,9.6,120,-1000,107374.18,-63084.482,-50480.389,731.04835,173.39769,289.74072,9.61E-05,0.14655915,551.11606,907.88394
1942,25.536121,13.599,120,0,107374.18,-34138.005,-44873.123,722.29121,151.44056,289.76354,0.00010958,0.14291531,572.09529,885.77339
1957,25.640447,9.601,120,1380,90166.758,5783.9566,-37044.257,720.29928,181.81874,289.7719,9.16E-05,0.14583559,541.90474,918.5599
1947,25.573488,9.601,120,500,104909.49,-19164.164,-41947.504,722.58794,174.03722,289.75754,9.51E-05,0.14190536,539.16941,898.56797
1944,25.552957,30.599,120,0,107374.18,-34143.473,-44876.001,716.64933,95.586564,289.75844,0.000173485,0.14272462,616.07967,812.11225
1964,25.688262,25.599,15,-290,19195.286,-35188.205,-46918.101,711.1903,72.979886,289.77311,0.000226815,0.14117051,636.16689,787.7119
1962,25.673926,9.6,15,-290,19334.912,-35246.506,-46926.2,717.62788,136.2513,289.74124,0.000121244,0.14055453,577.44149,859.4676
1946,25.568959,3.599,120,500,104799.3,-18668.811,-41853.967,726.06284,206.50173,289.7663,8.10E-05,0.14857966,517.85177,942.8149
1941,25.531036,5.6,120,0,107374.18,-34132.907,-44874.849,725.63423,189.62645,289.75962,8.78E-05,0.14597647,533.29111,925.7291
1968,25.713601,16.599,15,-200,18785.329,-33017.829,-46462.999,714.03021,112.77161,289.74508,0.000147322,0.14404299,595.42017,827.57983
1966,25.702876,3.599,15,-200,17663.551,-32783.022,-46440.468,723.91709,181.31581,289.68328,9.16E-05,0.14431012,536.30948,910.34709
1961,25.669397,3.599,15,-290,19534.031,-35682.242,-47012.418,721.72003,194.52231,289.7557,8.58E-05,0.14742207,524.14506,926.79433
1958,25.646643,16.6,120,1380,89825.336,6194.653,-36962.973,716.06111,142.70992,289.77418,0.000116678,0.14639974,574.26807,869.15617
1969,25.72174,25.601,15,-200,17911.391,-33236.273,-46534.292,707.54566,80.650199,289.76284,0.000205379,0.14251168,624.52727,791.60404
1973,25.748747,21.6,15,-100,16072.857,-30288.825,-45956.914,714.72093,108.49584,289.74401,0.000152236,0.140485,599.68765,823.69619
1971,25.736355,5.6,15,-100,16449.757,-30161.945,-45919.869,723.25686,172.25635,289.74915,9.62E-05,0.14304333,552.0983,908.16433
1972,25.74144,13.599,15,-100,16064.182,-30253.672,-45945.032,718.56456,136.28349,289.72629,0.00012151,0.14192131,582.25897,863.62992
1981,25.812203,5.601,15,100,12572.996,-24467.859,-44812.889,719.60808,185.92864,289.76353,8.91E-05,0.14384979,532.99771,916.83057
1960,25.665424,1.6,15,-290,19746.307,-36027.073,-47082.067,726.9013,221.45857,289.78532,7.50E-05,0.14380504,370.77332,1097.661
1970,25.732381,1.599,15,-100,15939.275,-30001.597,-45897.996,725.55077,195.26298,289.76846,8.53E-05,0.1462398,528.02748,932.21494
1956,25.635918,3.599,120,1380,83774.608,5430.4111,-37238.073,726.26252,221.31964,289.74833,7.50E-05,0.14488128,502.19407,965.10896
1980,25.808229,1.602,15,100,12489.368,-24321.531,-44784.972,721.12574,204.19008,289.76532,8.16E-05,0.145864,512.8322,933.29911
1975,25.770306,1.599,15,0,14246.083,-27226.957,-45354.99,723.03435,199.7938,289.76341,8.32E-05,0.14499731,525.54152,937.46858
1959,25.654783,25.6,120,1380,89653.968,5725.7791,-37062.594,712.17816,91.13862,289.74915,0.000181707,0.14311765,617.73357,806.32704
1976,25.774279,5.599,15,0,14246.206,-27222.804,-45354.291,720.11291,180.04069,289.7573,9.25E-05,0.14635708,538.3855,911.74581
1967,25.707406,9.6,15,-200,17654.423,-32732.45,-46423.076,720.18251,144.47416,289.73839,0.000114545,0.14246992,570.99431,868.29862
1963,25.680122,16.599,15,-290,19402.916,-35170.896,-46919.54,712.28466,99.659589,289.75605,0.00016552,0.13956322,611.43671,817.43197
1979,25.796199,30.6,15,0,14259.897,-27223.421,-45354.333,706.32391,92.39606,289.76622,0.000179443,0.14338201,610.7315,801.68264
1988,25.860852,16.599,15,200,10944.23,-21632.864,-44253.355,712.15161,126.34285,289.76454,0.00013121,0.14312367,583.5318,843.75103
1984,25.834124,30.599,15,100,12566.458,-24399.361,-44800.061,706.07794,95.000159,289.7551,0.000174184,0.14233065,605.14801,800.28634
1987,25.854656,9.6,15,200,10866.482,-21565.641,-44241.596,716.8197,160.94391,289.7598,0.000103075,0.14400251,557.32466,889.89757
1965,25.698902,1.6,15,-200,17724.319,-32893.909,-46464.602,724.59125,192.00941,289.73825,8.62E-05,0.14226262,532.02963,931.12189
1977,25.779364,13.6,15,0,14250.564,-27237.852,-45353.099,714.33798,144.59226,289.75191,0.000115146,0.14506517,572.34465,870.38263
1991,25.883606,3.599,15,290,9626.9515,-19205.318,-43775.106,720.03083,193.80056,289.75072,8.57E-05,0.14472098,530.96239,932.57296
1992,25.888135,9.601,15,290,8148.8726,-18884.663,-43734.813,716.27376,149.7507,289.76476,0.000110957,0.14472255,570.15907,879.77022
1974,25.758276,30.599,15,-100,15943.222,-29991.112,-45894.214,708.68223,84.159847,289.75017,0.000196632,0.14195277,620.47609,794.61482
1993,25.894331,16.599,15,290,8108.4567,-18759.962,-43711.419,714.90957,110.66887,289.75733,0.000149371,0.14120697,602.70225,831.26745
2001,25.945286,3.6,25,-300,29001.476,-36184.42,-46932.532,725.39792,198.76263,289.75889,8.34E-05,0.14275118,518.73302,928.64072
1982,25.817288,13.6,15,100,12557.002,-24436.817,-44807.298,714.89805,145.21973,289.7663,0.000113857,0.14194443,572.00312,873.28981
1978,25.786671,21.599,15,0,14253.607,-27225.065,-45353.017,715.21831,118.30022,289.76606,0.000140145,0.14273759,590.10968,832.31456
1989,25.868991,25.601,15,200,9935.5185,-21393.534,-44222.19,708.37433,93.003187,289.76021,0.000177753,0.14139772,614.48115,806.9734
1996,25.917085,3.6,25,-400,32893.58,-39374.654,-47525.369,723.95827,198.57003,289.75182,8.37E-05,0.14501274,520.8422,931.58204
1985,25.846153,1.6,15,200,10778.825,-21322.405,-44195.959,720.61002,220.79579,289.75639,7.55E-05,0.14672059,504.09038,960.80861
1997,25.921613,6.599,25,-400,31350.331,-39853.479,-47650.976,721.90875,189.46593,289.74928,8.76E-05,0.14409088,535.11205,927.10008
1998,25.926976,10.601,25,-400,31104.299,-39583.066,-47602.008,720.51697,148.17748,289.74776,0.000112032,0.14372084,572.77823,878.93894
1995,25.913111,1.599,25,-400,33088.383,-39728.242,-47592.839,727.85467,227.13139,289.74999,7.34E-05,0.14665558,495.55792,963.32087
1990,25.879632,1.6,15,290,9486.8732,-18957.025,-43726.179,724.67651,212.22757,289.76184,7.83E-05,0.14475489,503.63073,938.88442
1983,25.824595,21.599,15,100,12577.518,-24445.492,-44807.791,710.96482,117.40497,289.77322,0.000141473,0.14448108,595.33148,836.42609
1986,25.850127,3.6,15,200,10839.017,-21449.656,-44218.161,719.58056,197.5973,289.7506,8.39E-05,0.1437135,515.53705,922.62456
1999,25.93345,15.6,25,-400,31161.326,-39526.944,-47587.412,718.59581,122.83876,289.75691,0.000135091,0.14311492,586.45978,838.95436
2006,25.976542,3.601,25,-150,26555.098,-32211.935,-46156.363,725.51911,197.52951,289.76186,8.42E-05,0.1454441,529.65957,937.55255
2012,26.015106,13.599,25,0,24056.71,-27908.148,-45311.244,717.85246,150.96429,289.76061,0.000110162,0.1452356,565.37309,874.82893
2003,25.955732,14.599,25,-300,29358.477,-36788.645,-47051.19,715.53911,139.72883,289.75742,0.000118766,0.14383777,575.87267,864.02632
2000,25.941313,1.599,25,-300,29249.564,-36554.743,-47008.184,727.58574,214.4381,289.75624,7.79E-05,0.14777319,507.03029,947.70709
2004,25.963317,20.599,25,-300,29314.114,-36696.548,-47032.442,712.10574,114.67239,289.76275,0.000144538,0.14304303,594.80825,831.35336
2011,26.010021,5.599,25,0,24051.817,-27905.599,-45308.736,721.21893,187.21749,289.76713,8.89E-05,0.14504926,536.07779,924.30605
2010,26.006048,1.599,25,0,24050.543,-27897.705,-45308.243,727.38088,211.66302,289.75529,7.86E-05,0.14551027,513.28586,951.81515
2009,25.995407,25.599,25,-150,26518.793,-32153.182,-46145.344,711.43992,104.32262,289.74746,0.000159187,0.1446091,609.33518,825.22038
2005,25.972568,1.599,25,-150,26601.352,-32257.408,-46163.928,725.61691,210.86411,289.76394,7.92E-05,0.14837019,519.28199,954.45538
2015,26.043971,1.601,25,150,21522.182,-23584.875,-44458.355,725.99083,208.05474,289.74588,7.95E-05,0.14227652,518.58473,947.7082
2016,26.047944,3.599,25,150,20774.015,-23421.238,-44440.1,724.90785,203.77636,289.75609,8.14E-05,0.14359946,514.39961,935.96403
1994,25.902471,25.6,15,290,9171.9334,-18349.265,-43605.547,708.91157,75.420963,289.75557,0.000219748,0.14293543,630.93967,786.7169
2008,25.987267,16.6,25,-150,26546.094,-32121.359,-46137.656,719.1872,134.22484,289.76237,0.000123039,0.14095171,582.07461,859.61226
2018,26.058669,16.6,25,150,20867.469,-23540.882,-44462.425,718.33046,146.75234,289.75131,0.000113066,0.1436364,567.98504,870.88365
2002,25.949815,8.599,25,-300,29499.584,-37055.975,-47103.159,723.53607,170.87825,289.74864,9.71E-05,0.14417715,548.11585,903.01546
2019,26.06681,25.6,25,150,20843.129,-23491.668,-44452.393,719.78087,106.36619,289.7566,0.000155735,0.14264662,613.23677,833.4602
2014,26.031942,30.599,25,0,24061.274,-27908.93,-45307.133,708.80239,93.691215,289.7561,0.000176135,0.14045969,611.57997,805.1473
2027,26.117209,6.599,25,400,17982.89,-16842.57,-43122.57,745.84888,178.40124,289.76005,9.33E-05,0.14521185,571.07037,942.52558
2007,25.981071,9.599,25,-150,26528.62,-32127.074,-46138.067,721.35674,167.72116,289.75572,9.88E-05,0.1429948,551.34711,900.97612
2023,26.09187,14.599,25,300,19177.031,-19436.96,-43640.249,737.25259,140.14742,289.7709,0.000118385,0.14401724,595.033,885.9468
2013,26.022413,21.599,25,0,24058.354,-27908.148,-45308.613,712.68099,120.86293,289.7601,0.000136683,0.14147732,593.9848,844.70206
2026,26.11268,3.6,25,400,17782.99,-16691.268,-43097.037,752.2479,202.40831,289.76664,8.25E-05,0.14824243,551.17277,969.02925
2025,26.108706,1.6,25,400,17577.785,-16266.386,-43012.505,754.90944,223.80674,289.75851,7.47E-05,0.14875724,525.51317,984.31512
2034,26.158913,20.601,40,-550,48567.225,-45420.162,-48478.827,722.79314,107.75883,289.75717,0.000153895,0.14296725,608.57586,830.31303
2036,26.172138,3.601,40,-400,45560.155,-40631.415,-47543.131,735.86412,205.21582,289.75195,8.08E-05,0.14394693,526.75988,953.54315
2039,26.191004,25.601,40,-400,45550.287,-40658.305,-47548.723,720.16471,101.40756,289.7674,0.00016339,0.1434135,618.98208,828.46237
2031,26.14088,3.599,40,-550,48162.078,-44676.475,-48334.225,743.38481,191.84089,289.7514,8.67E-05,0.14497463,554.73296,952.02462
2033,26.151328,14.599,40,-550,47761.001,-44412.188,-48286.367,730.38709,127.51518,289.76213,0.000130145,0.14417162,598.03171,862.84708
2032,26.145409,8.6,40,-550,48051.766,-44396.482,-48279.953,738.70865,160.24921,289.74913,0.000103877,0.14587595,573.1872,903.04512
2017,26.052473,9.601,25,150,20864.098,-23614.026,-44476.897,718.60622,179.09511,289.75311,9.28E-05,0.14526465,537.20974,908.05288
2024,26.099454,20.6,25,300,19204.29,-19449.787,-43640.66,739.15471,116.28559,289.75014,0.000143269,0.14594986,621.6619,860.66133
2041,26.205619,3.6,40,-200,42068.669,-34903.812,-46419.417,731.5111,208.05832,289.7564,8.00E-05,0.14576846,515.46418,942.67723
2037,26.176668,9.601,40,-400,45410.25,-40362.811,-47490.874,729.67382,150.94524,289.75451,0.000109731,0.14235989,569.02763,880.51782
2038,26.182864,16.601,40,-400,45245.584,-40184.167,-47456.995,726.08939,125.65706,289.76076,0.00013242,0.14617589,597.51282,856.58819
2042,26.210148,9.601,40,-200,42034.133,-34802.464,-46399.27,726.14809,161.88572,289.74881,0.000102611,0.14413021,558.56353,892.6991
2021,26.081423,3.6,25,300,18916.568,-18839.684,-43523.359,737.33011,199.57635,289.7585,8.33E-05,0.14540152,539.38498,953.02916
2020,26.07745,1.599,25,300,17577.868,-18965.331,-43574.835,736.7748,224.87414,289.75818,7.38E-05,0.14422551,510.72894,979.64479
2035,26.168165,1.6,40,-400,45566.939,-40841.595,-47585.274,740.20355,223.39879,289.75967,7.47E-05,0.14742065,510.55941,970.02644
2049,26.261019,30.599,40,0,38668.338,-28910.694,-45240.773,710.12271,100.64906,289.75793,0.000164692,0.14276549,604.99264,812.56291
2022,26.085952,8.6,25,300,18986.175,-19187.968,-43593.83,737.05159,171.19171,289.75606,9.70E-05,0.14477961,559.77672,913.03136
2047,26.244183,13.599,40,0,38657.442,-28907.323,-45238.676,718.1981,147.98684,289.76186,0.00011217,0.14333927,571.63913,879.6639
2045,26.235124,1.599,40,0,38652.509,-28909.584,-45240.485,728.0029,220.81988,289.74246,7.58E-05,0.14960164,504.0867,958.75169
2030,26.136907,1.599,40,-550,48506.375,-45378.019,-48473.194,747.74852,223.51519,289.75552,7.52E-05,0.15250633,521.54673,980.43307
2028,26.122571,10.6,25,400,15704.88,-16193.736,-43033.638,742.83646,158.72009,289.75719,0.000104993,0.1469734,581.62089,911.52052
2029,26.129045,15.599,25,400,17321.187,-15833.981,-42930.234,738.87922,128.93007,289.76705,0.000128851,0.14428085,610.05771,876.56856
2043,26.216344,16.599,40,-200,41995.814,-34676.488,-46375.958,717.80708,133.05747,289.76473,0.000125031,0.14515579,580.72848,854.42303
2051,26.277022,3.6,40,200,35294.198,-22924.488,-44062.006,722.42047,202.41102,289.7511,8.23E-05,0.14631701,514.40221,932.01193
2054,26.295888,25.599,40,200,34676.57,-23306.651,-44150.979,708.89536,113.75351,289.74093,0.000145971,0.14427491,594.17776,829.06466
2053,26.287747,16.602,40,200,35373.18,-23073.818,-44088.854,712.79763,139.76076,289.74894,0.000119003,0.14514769,572.93736,861.43638
2057,26.31503,9.599,40,400,30306.999,-16987.294,-42922.504,717.59174,167.73731,289.75031,9.91E-05,0.1449623,549.3555,894.83642
2056,26.310501,3.599,40,400,32240.88,-17401.157,-42969.663,723.06835,202.26224,289.73663,8.23E-05,0.14588698,513.97982,929.89897
2059,26.329366,25.6,40,400,30422.408,-17047.692,-42931.262,707.65588,101.51585,289.72858,0.000163513,0.14417467,607.40448,817.3935
2064,26.362013,20.601,40,550,27564.018,-12894.763,-42124.956,710.89674,109.54845,289.75569,0.000151403,0.14317919,601.97757,827.79011
2040,26.201645,1.6,40,-200,42876.086,-34684.012,-46360.828,730.84012,217.30584,289.76436,7.68E-05,0.14741797,508.85015,957.22055
2055,26.306528,1.599,40,400,32027.37,-16863.662,-42865.478,724.12271,216.12582,289.73748,7.72E-05,0.14729575,503.98597,950.00393
2048,26.25149,21.599,40,0,38660.896,-28904.198,-45240.28,714.11471,120.08919,289.76717,0.000138892,0.14680929,588.89746,835.26415
2058,26.321226,16.6,40,400,30317.648,-17261.654,-42978.75,712.90323,134.27126,289.74639,0.000123538,0.14295045,579.26207,858.31369
2060,26.340006,1.6,40,550,30115.362,-13371.449,-42175.116,725.09939,217.56013,289.7379,7.60E-05,0.1408771,499.29739,948.83392
2044,26.224484,25.6,40,-200,41922.423,-34714.519,-46382.989,717.24148,111.35918,289.74909,0.000149195,0.14440841,601.40231,831.42597
2065,26.371264,1.6,65,-810,80546.179,-54772.645,-49819.341,728.9324,228.47295,289.74724,7.31E-05,0.14876304,498.49651,971.32168
2050,26.273048,1.599,40,200,34458.455,-23134.914,-44122.116,720.4731,206.04737,289.75822,8.06E-05,0.14513232,518.77142,945.57201
2046,26.239098,5.599,40,0,38652.139,-28908.392,-45239.827,725.09443,186.30504,289.75444,8.91E-05,0.14387691,539.01664,922.3571
2066,26.375237,3.599,65,-810,80017.972,-53613.613,-49593.209,723.85474,199.10251,289.75606,8.35E-05,0.14492302,517.93025,928.23136
2052,26.281551,9.6,40,200,35388.269,-22982.995,-44073.888,717.11126,168.80272,289.7548,9.84E-05,0.14422585,543.59264,892.65988
2061,26.34398,3.6,40,550,27377.644,-12689.435,-42087.089,722.61333,209.01614,289.7545,7.96E-05,0.14453148,506.18388,934.10905
2063,26.354427,14.6,40,550,27354.949,-12965.069,-42142.306,713.28735,137.02132,289.73206,0.00012177,0.14701643,581.05895,864.35519
2073,26.419441,16.599,65,-600,75732.153,-48416.543,-48592.304,713.90426,133.78961,289.75043,0.000123583,0.14130288,577.31894,852.15581
2079,26.46106,25.599,65,-300,69108.038,-39158.635,-46795.989,709.09905,111.05077,289.75679,0.000149357,0.14332403,595.28282,825.22223
2070,26.404743,1.599,65,-600,73329.131,-48801.708,-48717.088,725.38054,208.97131,289.76112,7.94E-05,0.14382833,510.3047,942.21045
2072,26.413245,9.6,65,-600,72672.275,-47576.934,-48476.36,717.79611,168.09152,289.7522,9.88E-05,0.14416837,549.08154,899.15079
2062,26.348509,8.6,40,550,27440.591,-12885.964,-42126.025,717.18423,169.33655,289.75154,9.81E-05,0.14415282,546.51825,895.74438
2078,26.45292,16.6,65,-300,67879.023,-39642.599,-46919.046,710.76169,148.42046,289.74213,0.000111872,0.14411376,558.33002,865.8518
2081,26.475674,5.599,65,0,62925.141,-30559.526,-45125.486,717.07898,179.76818,289.75862,9.27E-05,0.14648823,542.32643,913.92609
2080,26.4717,1.599,65,0,62922.756,-30553.564,-45123.595,723.45061,229.85587,289.74847,7.28E-05,0.14929614,494.57504,968.33405
2083,26.488065,21.601,65,0,62922.181,-30556.525,-45123.636,712.34405,133.34231,289.75398,0.000124399,0.14399109,581.26428,857.32158
2075,26.438221,1.6,65,-300,67636.773,-39044.747,-46797.223,726.6316,212.90177,289.74363,7.81E-05,0.145913,516.1176,955.77128
2074,26.427581,25.599,65,-600,75852.045,-48628.901,-48631.857,711.06849,101.1295,289.75637,0.00016346,0.14098521,603.56465,812.48585
2086,26.513596,3.602,65,300,58311.862,-22137.55,-43463.701,722.74886,204.66299,289.75022,8.15E-05,0.14642481,517.60043,939.07634
2071,26.408716,3.601,65,-600,72833.158,-47891.793,-48538.074,723.46696,203.29624,289.76685,8.19E-05,0.14556884,516.78483,935.70001
2082,26.480758,13.599,65,0,62922.468,-30555.908,-45122.28,712.66768,151.32446,289.75889,0.000110014,0.1458302,555.91862,867.76825
2084,26.497594,30.6,65,0,62926.909,-30557.922,-45122.321,707.89799,100.41832,289.7447,0.00016528,0.14419932,608.69616,816.9099
2067,26.379767,9.599,65,-810,76936.213,-54724.171,-49879.945,719.35053,162.7975,289.75223,0.000102552,0.14768355,554.09737,890.99354
2069,26.394103,25.599,65,-810,76752.84,-54360.304,-49807.993,710.11526,92.344805,289.75954,0.000179496,0.14356161,613.1234,804.06852
2091,26.547073,3.601,65,600,53861.321,-13634.584,-41778.316,719.83108,202.4004,289.73946,8.20E-05,0.14417471,517.38286,936.82926
2088,26.524319,16.6,65,300,58195.876,-21963.757,-43429.164,710.26831,134.55872,289.7336,0.000123464,0.14483379,569.87245,846.673
2068,26.385962,16.6,65,-810,76762.748,-54509.51,-49836.774,715.01186,131.55483,289.75029,0.000126491,0.1461247,586.28752,859.85389
2089,26.532459,25.6,65,300,58309.847,-22156.504,-43466.867,708.20941,105.94195,289.73669,0.000156701,0.14416016,597.67746,816.85789
2077,26.446724,9.6,65,-300,69084.726,-39241.564,-46813.216,717.73383,180.70426,289.73863,9.20E-05,0.1449888,536.99594,909.98386
2099,26.599416,25.602,65,810,50874.767,-7563.9768,-40572.372,707.42344,97.571219,289.73899,0.000170131,0.1437101,604.74974,805.44218
2076,26.442195,3.599,65,-300,69245.116,-39454.293,-46852.728,723.04718,212.07412,289.73582,7.83E-05,0.14435228,508.14685,949.89355
2094,26.565937,25.6,65,600,50493.342,-12905.823,-41693.043,707.32211,102.13322,289.73873,0.000162381,0.14384485,611.02064,808.51471
2103,26.624756,16.599,90,-1070,103509.92,-62889.519,-51065.127,712.21658,123.33948,289.74013,0.000134956,0.14538104,582.16578,836.33927
2085,26.509623,1.601,65,300,57041.324,-22133.932,-43486.52,720.81984,202.77604,289.74441,8.24E-05,0.14875399,526.56433,945.78921
2087,26.518124,9.6,65,300,56868.229,-21968.074,-43453.586,717.92033,181.58787,289.74262,9.14E-05,0.14396772,531.16657,906.28797
2098,26.591276,16.599,65,810,51067.432,-7300.4304,-40515.593,710.74486,125.67814,289.73613,0.000131894,0.14350068,577.54635,835.88799
2092,26.551602,9.602,65,600,50730.864,-13085.413,-41727.333,718.38985,167.51382,289.73452,9.90E-05,0.14377123,548.44497,894.09038
2097,26.585081,9.6,65,810,50612.576,-7051.2332,-40474.478,714.16685,160.67907,289.74254,0.000103376,0.14445477,548.86771,881.95047
2100,26.610057,1.601,90,-1070,104614.82,-62756.469,-50932.778,723.22279,214.13204,289.75691,7.75E-05,0.14390242,511.46782,955.51198
2104,26.632896,25.599,90,-1070,103450.35,-62596.739,-51005.51,710.47282,95.807326,289.75567,0.000173339,0.14471063,611.85796,809.42486
2111,26.68099,3.599,90,-300,91640.202,-40960.458,-46741.471,721.46669,200.41507,289.75526,8.33E-05,0.14869711,522.63376,935.06321
2105,26.643536,1.599,90,-700,98047.596,-52756.115,-49068.663,726.53911,208.0814,289.74455,7.98E-05,0.1447682,517.43085,944.95298
2106,26.64751,3.599,90,-700,98060.835,-52500.996,-49018.626,719.87426,197.43591,289.74119,8.47E-05,0.14981481,530.30393,938.61526
2101,26.614031,3.6,90,-1070,104326.19,-62275.382,-50847.67,719.79542,200.37265,289.74497,8.31E-05,0.14617602,518.82905,931.44368
2093,26.557798,16.601,65,600,50714.047,-12761.633,-41659.863,711.97289,135.50387,289.73338,0.000122452,0.14321806,569.89102,848.53322
2112,26.685519,9.6,90,-300,93133.433,-41014.565,-46724.243,717.52373,175.45512,289.76639,9.42E-05,0.14128894,543.90408,908.71208
2095,26.576577,1.6,65,810,47149.172,-8012.7041,-40735.928,720.69899,223.94652,289.73715,7.44E-05,0.14627347,489.64748,950.35252
2115,26.710494,1.6,90,0,87029.852,-32212.346,-45010.57,722.99593,225.07349,289.74434,7.40E-05,0.14657279,491.39744,955.13791
2116,26.714468,5.599,90,0,87031.044,-32217.033,-45011.433,718.15775,183.26729,289.75261,9.07E-05,0.14497062,531.78812,908.16138
2096,26.580551,3.599,65,810,50418.225,-6541.1621,-40370.621,721.04539,197.89824,289.74157,8.41E-05,0.14597866,514.78231,921.71264
2109,26.666376,25.599,90,-700,97902.787,-52161.263,-48950.663,710.05325,105.0477,289.75068,0.000157515,0.14205531,598.80891,816.82745
2090,26.543099,1.6,65,600,53580.341,-13011.858,-41656.615,720.30066,213.17258,289.74582,7.81E-05,0.14602917,510.55908,952.36011
2107,26.652039,9.599,90,-700,101321.38,-53495.279,-49150.852,714.52704,159.64867,289.74165,0.000104309,0.14623134,551.23618,881.09715
2118,26.726859,21.6,90,0,87028.536,-32214.443,-45011.804,711.64457,130.64273,289.74279,0.000127084,0.14420015,578.74501,849.3358
2120,26.748418,1.6,90,300,80981.336,-23251.64,-43266.102,725.49048,229.18519,289.75733,7.29E-05,0.14960648,494.36585,967.75536
2122,26.75692,9.599,90,300,82523.982,-23421.239,-43271.283,715.92682,170.75237,289.75058,9.75E-05,0.14610369,547.38028,900.34699
2110,26.677016,1.601,90,-300,91720.994,-40941.833,-46737.729,721.21237,209.20357,289.75169,7.97E-05,0.14679791,515.5755,947.3639
2126,26.785869,3.6,90,700,73006.461,-11026.915,-40875.636,724.38198,216.56187,289.7455,7.68E-05,0.14469367,511.54203,961.44787
2114,26.699854,25.599,90,-300,93098.197,-41147.119,-46750.187,712.96179,109.68073,289.7512,0.000151545,0.14433879,599.00914,824.51611
2113,26.691714,16.599,90,-300,93157.855,-41131.043,-46750.187,712.70003,138.99626,289.7507,0.00011949,0.14454111,575.63836,863.82629
2102,26.61856,9.599,90,-1070,104271.26,-63712.601,-51211.291,717.66602,163.7875,289.75057,0.000101397,0.14450493,550.19356,888.58421
2128,26.796595,16.6,90,700,76811.593,-12439.458,-41097.082,713.67264,135.69351,289.74661,0.000122235,0.14352147,578.38121,859.79051
2123,26.763116,16.601,90,300,82452.853,-23525.589,-43294.143,715.8397,141.41809,289.74387,0.000117428,0.144832,569.76507,863.09351
2108,26.658235,16.602,90,-700,101151.61,-53116.117,-49072.857,711.4262,131.36462,289.74939,0.000126401,0.14386374,580.11516,853.81413
2117,26.719552,13.602,90,0,87031.784,-32216.211,-45011.68,715.6692,149.23028,289.74537,0.000111604,0.14598832,562.957,869.19451
2129,26.804736,25.602,90,700,72730.207,-10821.875,-40842.539,712.30466,105.94512,289.74567,0.000156691,0.14399398,601.87683,821.32519
2131,26.819349,3.599,90,1070,65894.32,-210.09295,-38762.122,723.95379,215.08504,289.73995,7.77E-05,0.14866958,505.22031,947.99182
2138,26.863552,16.602,120,-1380,107374.18,-75629.524,-52854.824,711.53069,128.25655,289.74938,0.000129881,0.14712287,584.8795,850.1407
2124,26.771256,25.599,90,300,82420.906,-23556.548,-43299.323,707.9971,111.15326,289.74882,0.000149883,0.1466681,594.11422,823.81507
2130,26.815376,1.599,90,1070,67415.337,-3031.4363,-39313.844,722.50855,221.68584,289.74401,7.51E-05,0.14635745,496.71885,955.94782
2132,26.823878,9.6,90,1070,67048.505,-1500.8943,-39006.468,718.4551,161.16822,289.74045,0.000103413,0.14696236,553.38185,886.70906
2136,26.852828,3.599,120,-1380,107374.18,-72749.738,-52287.725,721.80266,198.81868,289.73518,8.41E-05,0.14821616,526.39152,936.09333
2134,26.838214,25.599,90,1070,66792.975,-1681.3886,-39048.652,710.62009,99.091356,289.75151,0.000168039,0.14585461,606.5448,810.32389
2133,26.830074,16.6,90,1070,66382.071,-1535.2663,-39026.45,715.46813,129.53288,289.74579,0.000127675,0.14147579,580.60315,848.77059
2144,26.905171,25.599,120,-1000,107374.18,-63295.649,-50490.709,710.58394,105.27583,289.73165,0.000157718,0.14433892,602.06516,819.34898
2141,26.886307,3.599,120,-1000,107374.18,-62650.062,-50461.065,721.24714,196.39715,289.74555,8.49E-05,0.14750645,528.92603,934.68003
2125,26.781896,1.599,90,700,76512.808,-11717.851,-40955.153,721.38495,223.56214,289.75479,7.48E-05,0.14896453,493.65694,953.58549
2119,26.736389,30.599,90,0,87028.331,-32210.742,-45012.091,709.05442,99.687989,289.74937,0.000166561,0.14436548,610.89035,817.09955
2121,26.752391,3.6,90,300,81095.555,-23679.029,-43348.702,722.0289,200.33323,289.74858,8.32E-05,0.14632878,519.00106,930.31207
2135,26.848854,1.6,120,-1380,107374.18,-74645.68,-52657.719,723.55704,215.93558,289.74164,7.74E-05,0.14748349,513.36888,959.74223
2127,26.790399,9.601,90,700,72824.814,-11234.216,-40924.44,716.87536,174.87947,289.75278,9.52E-05,0.14538242,538.72904,901.16995
2145,26.915811,1.599,120,-500,107374.18,-49108.137,-47752.283,724.06973,231.56766,289.74044,7.23E-05,0.14943698,498.49319,978.10277
2152,26.958349,13.6,120,0,107374.18,-34145.447,-44862.351,718.72507,168.75276,289.73677,9.85E-05,0.14523427,549.65729,897.32251
2146,26.919785,3.6,120,-500,107374.18,-48555.757,-47647.522,720.14609,195.68795,289.73959,8.50E-05,0.14582455,526.96846,928.00124
2142,26.890836,9.6,120,-1000,107374.18,-64265.553,-50681.811,717.37867,169.59785,289.74694,9.79E-05,0.14383155,543.53698,892.56403
2139,26.871693,25.6,120,-1380,107374.18,-76221.622,-52961.271,711.57291,93.000783,289.74775,0.000178754,0.14491085,617.39232,810.34505
2148,26.93051,16.599,120,-500,107374.18,-48153.981,-47572.158,716.00683,135.86945,289.74593,0.000121999,0.14288438,578.62957,859.0977
2137,26.857356,9.599,120,-1380,107374.18,-73678.615,-52600.857,718.6434,169.58417,289.74866,9.84E-05,0.14778978,553.40949,903.95415
2153,26.965657,21.599,120,0,107374.18,-34144.789,-44860.295,715.03863,135.72459,289.74367,0.000122298,0.14432139,573.68408,853.01289
2160,27.020694,1.602,120,1000,95602.214,-5143.4232,-39204.765,724.1136,229.91245,289.73942,7.25E-05,0.14688351,497.65192,974.63091
2149,26.938651,25.599,120,-500,107374.18,-48473.897,-47632.063,712.33577,119.77489,289.75383,0.000138896,0.14512582,587.44072,835.89261
2161,27.024668,3.6,120,1000,95643.987,-5215.0454,-39217.634,722.69051,200.59896,289.74926,8.27E-05,0.14417521,521.89059,937.12961
2140,26.882333,1.6,120,-1000,107374.18,-62228.672,-50285.421,725.0945,211.35923,289.74127,7.91E-05,0.14885077,507.86754,941.33448
2158,27.001913,16.6,120,500,106521.09,-19492.014,-41966.005,717.55304,153.37371,289.74777,0.000108523,0.14604975,561.36483,880.09982
2157,26.995717,9.599,120,500,104929.47,-19907.726,-42090.954,719.757,167.58566,289.73958,9.94E-05,0.14551206,550.78417,896.85219
2162,27.029198,9.6,120,1000,95509.334,-4869.7627,-39149.013,716.1534,179.84022,289.73357,9.28E-05,0.14735432,540.09832,911.55825
2166,27.058148,3.599,120,1380,89202.483,4585.4585,-37296.21,722.93861,203.10049,289.73876,8.21E-05,0.14733348,513.07395,930.50181
2164,27.043534,25.6,120,1000,95651.265,-5467.9841,-39267.795,710.35619,93.422511,289.73711,0.000178113,0.14539043,612.04259,804.99781
2156,26.991188,3.601,120,500,104916.43,-19769.745,-42065.092,724.08532,196.35257,289.73853,8.45E-05,0.14375179,520.99726,925.89163
2163,27.035394,16.6,120,1000,95878.592,-5630.5523,-39296.74,713.48593,144.77254,289.74252,0.000114744,0.1441899,564.64405,862.37615
2143,26.897031,16.599,120,-1000,107374.18,-63904.193,-50606.735,715.73679,137.51832,289.74581,0.000120532,0.14288363,569.99621,852.41793
2165,27.054174,1.599,120,1380,88571.319,6400.8032,-36941.387,723.45717,228.38728,289.74093,7.32E-05,0.14821902,494.20561,964.33984
2147,26.924314,9.599,120,-500,107374.18,-47906.304,-47521.875,720.94185,167.29689,289.74696,9.92E-05,0.14396561,547.38439,893.69642
2151,26.953264,5.6,120,0,107374.18,-34142.281,-44861.199,720.71624,208.63832,289.75256,7.99E-05,0.1473334,518.77734,949.33377
2150,26.949291,1.6,120,0,107374.18,-34141.664,-44861.405,723.98731,231.97036,289.7511,7.20E-05,0.14726984,489.89184,966.15867
2173,27.102074,14.6,40,-550,46523.85,-44669.279,-48367.076,714.11505,118.72059,289.74977,0.000139905,0.14439591,591.12387,835.79532
2159,27.010054,25.599,120,500,104886.87,-20002.99,-42110.977,710.57056,118.36261,289.74129,0.000140821,0.14442292,593.67236,840.03471
2155,26.987214,1.598,120,500,104773.31,-18996.538,-41914.118,729.6027,233.42384,289.74989,7.16E-05,0.14777844,498.55672,982.34227
2172,27.096156,8.598,40,-550,48856.964,-44178.901,-48219.967,715.25817,151.34054,289.72994,0.000109615,0.14380064,560.48788,874.17879
2168,27.068873,16.599,120,1380,89547.113,3809.0042,-37450.144,710.04704,130.17743,289.72748,0.000127629,0.14450927,576.13964,844.84015
2154,26.975186,30.6,120,0,107374.18,-34149.969,-44863.666,712.95323,102.92105,289.74533,0.000160972,0.1430462,608.76972,821.14947
2169,27.077013,25.6,120,1380,94414.804,5590.881,-36980.734,709.41006,100.60055,289.72905,0.000165357,0.14546347,605.55978,813.58164
2174,27.109659,20.599,40,-550,48632.64,-43748.879,-48135.229,715.77831,108.75695,289.74283,0.000152546,0.14346629,602.6526,828.45851
2177,27.127413,9.599,40,-400,46297.799,-40789.379,-47563.195,727.68678,176.80855,289.73064,9.40E-05,0.14512078,555.34374,919.86838
2180,27.15239,1.599,40,-200,42120.557,-34417.793,-46321.44,740.01062,206.6873,289.72459,8.06E-05,0.14675119,535.10802,960.76067
2167,27.062676,9.603,120,1380,89584.691,4740.1737,-37258.055,714.60808,163.90079,289.72526,0.000101234,0.14423082,551.69594,891.24345
2179,27.141749,25.6,40,-400,46307.379,-40973.492,-47600.445,726.67133,94.412856,289.72478,0.000175722,0.14389426,632.46823,827.36005
2170,27.087654,1.601,40,-550,49194.641,-44797.846,-48341.338,722.93316,225.7742,289.73612,7.40E-05,0.14805913,493.58451,959.92054
2171,27.091628,3.6,40,-550,48888.581,-44390.849,-48264.042,715.99234,178.13672,289.7292,9.35E-05,0.14608075,540.86913,909.56522
2182,27.160892,9.599,40,-200,42244.806,-34750.618,-46385.702,736.11905,186.96286,289.72301,8.90E-05,0.14606628,544.35358,930.60602
2184,27.175229,25.6,40,-200,42319.512,-34784.579,-46391.335,726.11595,112.98234,289.74357,0.00014632,0.142337,610.64015,846.20834
2185,27.185869,1.599,40,0,38479.415,-28890.713,-45239.005,740.86819,236.41516,289.74166,7.07E-05,0.14884763,501.11394,991.3305
2190,27.223794,1.6,40,200,34736.145,-22992.41,-44087.415,730.24741,235.43823,289.72815,7.09E-05,0.14846724,502.78862,988.06996
2176,27.122884,3.601,40,-400,46399.148,-41038.988,-47611.053,728.16092,202.30901,289.73521,8.24E-05,0.14719179,523.26531,943.49227
2175,27.118911,1.599,40,-400,45790.029,-39799.577,-47368.927,729.90626,216.26853,289.72941,7.71E-05,0.14673092,507.60221,953.4988
2189,27.211765,30.6,40,0,38502.891,-28887.3,-45240.444,718.52883,106.57914,289.73081,0.00015499,0.14061625,607.88281,828.50103
2186,27.189843,5.6,40,0,38479.785,-28885.902,-45236.661,732.11195,208.41977,289.73833,7.96E-05,0.1436083,518.31583,950.40134
2178,27.133609,16.599,40,-400,46332.418,-40851.709,-47574.995,727.79204,135.17554,289.7317,0.000122841,0.14381085,585.46492,864.49467
2188,27.202235,21.6,40,0,38491.379,-28886.601,-45241.431,721.37571,124.94048,289.74246,0.000133092,0.14524329,594.02672,851.90257
2192,27.232298,9.6,40,200,34871.948,-23354.591,-44159.86,724.09581,173.3027,289.73386,9.56E-05,0.14244433,549.7565,905.78895
2187,27.194927,13.6,40,0,38482.21,-28884.628,-45239.498,723.95337,168.43364,289.74654,9.86E-05,0.14523719,551.24166,899.85935
2196,27.261247,3.599,40,400,31622.224,-18039.013,-43111.428,721.36577,211.29178,289.71382,7.88E-05,0.14547221,515.57892,953.5423
2183,27.167089,16.599,40,-200,42240.653,-34740.257,-46383.441,729.4373,152.8139,289.73596,0.000108752,0.14486376,570.77317,886.06522
2199,27.280112,25.602,40,400,31173.825,-17006.947,-42911.156,711.37178,100.4888,289.71485,0.000164834,0.14263857,606.53811,813.33058
2203,27.305173,14.6,40,550,28915.67,-13293.207,-42181.283,709.81211,131.92712,289.72012,0.000125811,0.14400901,576.6675,848.25169
2194,27.246633,25.6,40,200,34954.26,-23325.852,-44152.336,712.85474,109.89033,289.72614,0.000150996,0.14392232,603.37849,830.29828
2181,27.156364,3.599,40,-200,42401.619,-34974.407,-46426.201,743.37978,223.59873,289.72047,7.50E-05,0.15022689,519.99417,978.81391
2198,27.271972,16.6,40,400,31195.657,-17208.081,-42949.969,712.73203,143.68738,289.71507,0.000115496,0.14401176,564.28746,860.01557
2210,27.355489,1.6,65,-600,73815.977,-47540.876,-48448.319,714.87564,204.41084,289.72849,8.13E-05,0.14528981,508.71431,931.07357
2205,27.322009,1.599,65,-810,78264.403,-53925.717,-49689.048,717.60408,209.52696,289.71621,7.97E-05,0.14793312,514.45239,948.63852
2195,27.257274,1.6,40,400,31303.419,-17686.905,-43045.603,726.21617,218.07329,289.72419,7.62E-05,0.14494771,509.59663,959.29225
2197,27.265776,9.599,40,400,31030.292,-16997.039,-42910.293,712.4782,166.12425,289.71261,1.00E-04,0.14493606,541.37443,883.9892
2204,27.312758,20.599,40,550,28803.55,-13205.057,-42166.523,707.42971,113.72587,289.71877,0.000146015,0.14451128,589.40835,823.93508
2211,27.359462,3.6,65,-600,73647.693,-47256.113,-48391.416,712.69892,192.14951,289.72409,8.65E-05,0.14489018,514.89493,913.68083
2212,27.363991,9.601,65,-600,76947.974,-48178.651,-48521.34,712.47931,158.62049,289.73554,0.000104703,0.14423834,556.50807,883.68385
2214,27.378328,25.6,65,-600,71018.622,-47860.833,-48564.716,704.48476,95.637091,289.72727,0.000173885,0.14472901,606.43521,804.6759
2207,27.330511,9.6,65,-810,78830.723,-55346.077,-49970.151,714.29239,157.26973,289.73374,0.000105517,0.14384835,559.02561,884.34812
2191,27.227768,3.601,40,200,34805.465,-23121.017,-44114.428,725.73348,202.29635,289.73303,8.20E-05,0.14434602,517.47744,935.9165
2213,27.370188,16.6,65,-600,74421.686,-48923.162,-48720.501,704.48531,126.32876,289.73182,0.000130721,0.1406405,578.05056,840.4949
2219,27.411806,25.599,65,-300,68368.54,-39327.371,-46841.051,703.13726,117.74358,289.73115,0.00014081,0.1429784,581.09505,824.68273
2216,27.392942,3.599,65,-300,68596.154,-39808.005,-46936.602,718.43972,220.08277,289.71486,7.57E-05,0.14587416,492.04656,947.55951
2200,27.290752,1.6,40,550,29305.234,-14062.795,-42332.874,722.87764,226.51186,289.7135,7.35E-05,0.14570012,491.33571,958.44207
2193,27.238493,16.6,40,200,35682.776,-23071.515,-44085.442,716.4831,142.44019,289.73748,0.000116489,0.14389188,718.62263,719.11474
2217,27.397471,9.599,65,-300,68274.715,-39413.712,-46862.513,710.97758,184.17743,289.71544,9.01E-05,0.1441933,527.88416,912.43908
2221,27.42642,5.599,65,0,62819.064,-30543.327,-45122.526,710.38709,181.01597,289.71959,9.18E-05,0.14474794,522.90263,895.97616
2220,27.422446,1.599,65,0,62822.312,-30546.986,-45122.691,713.61208,199.83985,289.71786,8.27E-05,0.14133947,506.1551,919.76409
2206,27.325983,3.6,65,-810,74490.186,-54056.957,-49786.367,717.13726,195.40523,289.72359,8.54E-05,0.14733638,518.59434,923.16324
2202,27.299255,8.599,40,550,28616.313,-13048.943,-42136.427,713.1643,169.80203,289.72745,9.77E-05,0.14402788,542.88748,893.85999
2201,27.294726,3.599,40,550,28470.519,-12575.012,-42042.397,719.3824,204.79248,289.70973,8.13E-05,0.1463396,508.49877,930.52143
2208,27.336707,16.6,65,-810,78862.218,-55049.103,-49908.561,709.50731,121.42561,289.73098,0.000136895,0.14439994,590.00003,840.02017
2209,27.344848,25.599,65,-810,74491.379,-54184.126,-49811.735,704.8993,88.77246,289.72165,0.000186729,0.14278548,614.03039,798.30295
2222,27.431504,13.598,65,0,62824.614,-30540.572,-45123.801,705.79232,146.64089,289.72481,0.000113309,0.14484483,554.00034,855.81785
2224,27.44834,30.601,65,0,62833.413,-30546.081,-45123.266,700.65361,93.387103,289.72897,0.000178547,0.14696214,611.80259,803.54084
2225,27.460369,1.6,65,300,57451.776,-22044.219,-43458.315,712.62174,202.58557,289.72988,8.21E-05,0.14583198,504.17609,920.86431
2235,27.527328,1.599,65,810,49267.704,-8425.0042,-40780.332,708.11684,187.47844,289.71962,8.84E-05,0.14478808,521.17567,907.85464
2215,27.388968,1.599,65,-300,68093.48,-39029.863,-46787.149,714.78749,201.27627,289.72339,8.29E-05,0.14696822,514.61096,933.07591
2236,27.531302,3.601,65,810,48253.478,-5685.1915,-40237.244,708.54283,209.09696,289.72743,7.99E-05,0.14722184,505.97579,937.25654
2218,27.403666,16.599,65,-300,68314.515,-39363.963,-46850.179,705.99241,151.08504,289.72093,0.000109871,0.14427611,552.37154,866.36583
2230,27.493849,1.599,65,600,52138.683,-13330.951,-41751.796,710.95068,206.71356,289.7245,8.05E-05,0.14633046,510.48958,943.68213
2237,27.535831,9.6,65,810,48907.166,-6842.4107,-40463.911,705.27031,170.0294,289.72488,9.78E-05,0.14512013,536.98991,887.85858
2229,27.483209,25.599,65,300,57631.449,-22155.311,-43479.201,701.50724,105.11156,289.73136,0.000157255,0.14131179,594.73875,811.7461
2233,27.508547,16.599,65,600,51941.248,-12499.937,-41583.554,703.09946,141.48198,289.71698,0.000117294,0.14390749,558.38622,852.02792
2234,27.516687,25.599,65,600,51823.741,-12266.774,-41538.738,699.31356,90.655591,289.72101,0.000182948,0.1430818,604.78834,792.23186
2239,27.550167,25.6,65,810,48765.114,-6840.8894,-40466.419,697.36274,79.788509,289.70321,0.000206969,0.14069259,616.16872,782.30603
2227,27.468872,9.601,65,300,57531.498,-22194.782,-43487.547,707.65437,162.96792,289.71992,0.000101715,0.14321158,540.29301,876.82821
2240,27.560807,1.602,90,-1070,105534.08,-63695.165,-51070.431,707.76452,182.60033,289.71547,9.11E-05,0.14547573,527.64027,905.087
2228,27.475069,16.6,65,300,57599.667,-22135.206,-43473.856,702.59208,134.28942,289.71545,0.000123273,0.14206253,564.99666,841.70031
2241,27.564781,3.6,90,-1070,105326.03,-65138.019,-51458.063,704.55242,184.33053,289.72492,9.00E-05,0.14394285,520.77004,903.22996
2226,27.464343,3.599,65,300,57656.159,-22188.985,-43483.272,710.99552,190.28049,289.72982,8.72E-05,0.14435695,521.057,914.943
2232,27.502351,9.6,65,600,51704.097,-12102.808,-41506.134,704.10222,152.33859,289.72819,0.000109173,0.14557284,548.37248,863.49621
2246,27.598261,3.599,90,-700,99980.229,-53527.966,-49194.763,707.63216,211.61137,289.72337,7.86E-05,0.14544018,491.18098,925.83923
2223,27.438811,21.599,65,0,62828.274,-30545.835,-45122.321,704.67389,117.13725,289.71189,0.000141389,0.14220594,584.283,825.03013
2244,27.583647,25.599,90,-1070,105226.86,-63150.267,-50968.63,696.67954,81.487077,289.72408,0.000204668,0.14689028,619.21473,787.0681
2231,27.497822,3.6,65,600,49326.457,-12866.229,-41707.392,709.41047,183.89306,289.7182,9.02E-05,0.14269522,519.78469,896.69006
2245,27.594287,1.599,90,-700,99046.868,-51685.438,-48833.855,705.53814,184.37367,289.72709,9.01E-05,0.14434887,515.27703,896.0159
2254,27.650605,25.6,90,-300,92108.178,-40669.898,-46676.139,697.25238,117.36614,289.71493,0.000140866,0.14191086,572.77276,815.46966
2253,27.642465,16.599,90,-300,92213.968,-40775.892,-46696.861,698.38392,129.01648,289.72256,0.00012817,0.14135009,564.81157,829.82479
2252,27.636269,9.6,90,-300,92242.79,-40742.137,-46684.896,700.50241,156.80675,289.72125,0.00010587,0.14431307,539.20407,862.99795
2259,27.687141,30.6,90,0,87012.131,-32180.235,-45011.721,696.61622,92.63229,289.71774,0.000178949,0.14371862,602.06856,793.13346
2242,27.569311,9.6,90,-1070,104789.76,-64064.998,-51248.582,705.72169,170.93491,289.70938,9.75E-05,0.1461293,540.41905,893.57085
2249,27.617126,25.6,90,-700,99318.353,-52290.692,-48952.102,697.73534,109.75474,289.71142,0.000151082,0.14326947,583.1694,810.23464
2255,27.661246,1.6,90,0,87010.898,-32178.221,-45006.582,707.91771,228.42577,289.71408,7.31E-05,0.14824854,477.49781,949.15876
2264,27.722008,25.599,90,300,81958.194,-23764.507,-43353.389,698.23245,106.16738,289.70878,0.000156108,0.14305772,589.94721,809.07299
2247,27.60279,9.599,90,-700,99604.928,-52877.856,-49065.579,703.81742,177.33821,289.72902,9.40E-05,0.1469258,525.89773,890.69823
2238,27.542026,16.6,65,810,48924.311,-6949.8438,-40485.455,698.0269,132.20807,289.72028,0.000125494,0.14393933,565.43092,837.51858
2262,27.707673,9.599,90,300,81819.677,-23451.87,-43293.567,704.17816,165.34106,289.71918,0.000100471,0.14459538,532.70481,872.83054
2243,27.575507,16.599,90,-1070,105023.79,-64508.712,-51336.24,698.5447,109.34987,289.7226,0.000151424,0.14275456,584.56173,810.51908
2261,27.703144,3.599,90,300,81676.555,-23143.097,-43233.169,707.22141,203.67444,289.71073,8.16E-05,0.14494562,495.30117,915.33519
2257,27.670305,13.6,90,0,87014.598,-32187.184,-45006.582,699.77376,165.03728,289.7169,0.000100581,0.14433443,531.94509,874.73168
2260,27.69917,1.599,90,300,82017.606,-23880.945,-43380.278,707.56201,206.29581,289.72332,8.10E-05,0.14850968,502.89046,930.87722
2268,27.747347,16.599,90,700,74330.822,-10747.54,-40796.942,700.1912,130.4279,289.71446,0.000126982,0.14260223,570.33771,840.98552
2263,27.713868,16.599,90,300,81897.344,-23713.031,-43344.138,700.67113,135.79656,289.73147,0.000121843,0.14225847,559.22012,840.18392
2250,27.627766,1.599,90,-300,92338.26,-41000.339,-46739.127,706.05877,189.53872,289.71133,8.75E-05,0.14351424,510.05061,900.75747
2266,27.736622,3.6,90,700,75614.687,-12923.093,-41217.507,707.44144,195.23287,289.70429,8.54E-05,0.14720461,519.0299,922.25293
2251,27.63174,3.599,90,-300,92274.942,-40860.219,-46712.567,705.2361,181.14444,289.71637,9.13E-05,0.14196426,517.25107,892.15298
2248,27.608986,16.599,90,-700,99271.81,-52448.903,-48986.721,699.3079,142.72893,289.71893,0.000116,0.14233091,552.17413,847.80567
2256,27.66522,5.599,90,0,87007.773,-32180.687,-45008.103,708.02187,204.53057,289.71757,8.13E-05,0.14534866,507.45077,931.2967
2258,27.677612,21.6,90,0,87018.381,-32182.949,-45009.337,697.008,117.72201,289.72148,0.000140709,0.14282585,575.55986,818.68256
2273,27.780825,16.599,90,1070,70002.588,-2216.5811,-39104.404,700.71658,120.89054,289.70636,0.000137139,0.14310191,577.33433,828.29193
2270,27.766127,1.599,90,1070,64243.222,-1344.2462,-39032.946,708.56898,222.86455,289.71767,7.47E-05,0.14649911,480.90233,940.91585
2271,27.770101,3.599,90,1070,64533.906,-1748.0354,-39109.872,708.48952,209.07245,289.70485,7.97E-05,0.14721858,499.64043,934.13734
2267,27.741151,9.599,90,700,71861.322,-11909.651,-41082.938,703.37543,168.06702,289.7029,9.84E-05,0.14187896,527.23625,874.09709
2278,27.814305,16.601,120,-1380,107374.18,-72753.441,-52370.9,701.67195,119.85022,289.71352,0.000139143,0.14499558,582.53913,829.86491
2265,27.732648,1.599,90,700,75267.839,-12242.189,-41085.528,708.86405,206.34649,289.69736,8.04E-05,0.14411497,502.53814,928.30024
2279,27.822446,25.6,120,-1380,107374.18,-74363.139,-52686.253,698.17802,95.940802,289.70803,0.000172259,0.14148782,596.7657,795.2141
2276,27.80358,3.6,120,-1380,107374.18,-75135.528,-52834.061,710.70279,213.60616,289.70523,7.79E-05,0.14665823,501.2644,946.13964
2277,27.808109,9.599,120,-1380,107374.18,-73991.541,-52605.297,704.65499,152.9025,289.70741,0.000108608,0.14421423,550.24777,865.84314
2275,27.799606,1.6,120,-1380,107374.18,-74866.594,-52770.579,708.94013,200.54413,289.70222,8.31E-05,0.1468519,506.75332,921.24668
2282,27.841589,9.6,120,-1000,107374.18,-62042.134,-50296.728,704.92564,153.36381,289.71133,0.00010851,0.14533088,546.59574,861.39416
2274,27.788965,25.599,90,1070,69646.449,-2095.9501,-39084.545,698.64098,100.72,289.68973,0.000164577,0.14309102,597.25793,805.80268
2272,27.77463,9.599,90,1070,69195.497,-1361.803,-38943.028,702.74838,153.35607,289.70316,0.000108029,0.14312104,546.23438,864.10905
2269,27.755487,25.6,90,700,75226.065,-11724.183,-40981.425,700.05511,99.673576,289.71511,0.000166034,0.14221962,595.54072,801.11584
2291,27.904018,5.599,120,0,107374.18,-34110.581,-44857.992,705.82273,183.00851,289.71203,9.08E-05,0.14446658,522.14202,899.77717
2283,27.847784,16.6,120,-1000,107374.18,-62080.001,-50309.474,703.02621,124.51411,289.71298,0.000133281,0.14343542,574.08929,830.28444
2290,27.900044,1.599,120,0,107374.18,-34113.295,-44855.854,709.42502,197.64819,289.72193,8.41E-05,0.14503758,514.62006,923.63246
2288,27.881264,16.599,120,-500,107374.18,-48664.095,-47648.057,700.16795,134.70373,289.71463,0.000123332,0.14466492,568.59553,848.18225
2292,27.909103,13.6,120,0,107374.18,-34122.834,-44858.527,702.30094,143.50756,289.71293,0.000115989,0.14562939,560.48065,857.13551
2286,27.870538,3.602,120,-500,107374.18,-48007.077,-47569.034,706.58353,182.59764,289.71348,9.09E-05,0.14362024,523.90792,904.04157
2289,27.889404,25.6,120,-500,107374.18,-48641.851,-47646.33,699.63588,100.46844,289.71264,0.000164884,0.14305875,597.05776,805.86143
2280,27.833086,1.599,120,-1000,107374.18,-64342.933,-50747.102,713.56456,231.21078,289.7088,7.21E-05,0.14650661,486.49499,963.86865
2284,27.855925,25.6,120,-1000,107374.18,-62414.266,-50377.272,699.24934,104.63983,289.71572,0.000158924,0.14575124,597.82791,815.34381
2294,27.925939,30.599,120,0,107374.18,-34113.624,-44859.842,700.31908,106.18041,289.72193,0.000156465,0.14494215,590.34787,809.30869
2281,27.837059,3.6,120,-1000,107374.18,-63255.398,-50535.853,707.60346,184.13133,289.71489,9.02E-05,0.14459008,526.57078,908.49992
2303,27.986147,16.6,120,1000,93536.907,-5311.6649,-39285.268,710.33881,123.28492,289.71915,0.000134967,0.14526328,584.95068,840.77659
2299,27.960808,25.601,120,500,105974.09,-20177.317,-42125.449,701.80266,105.3954,289.72326,0.00015699,0.14244796,591.11899,808.54768
2285,27.866565,1.6,120,-500,107374.18,-48558.306,-47677.043,710.05842,196.26887,289.71742,8.49E-05,0.14641502,507.66126,911.61147
2301,27.975421,3.599,120,1000,93515.279,-4481.679,-39117.684,714.44323,196.18809,289.72417,8.47E-05,0.14540815,512.13312,917.1396
2305,28.004927,1.6,120,1380,92622.787,4171.3491,-37317.219,721.83598,191.47487,289.7157,8.71E-05,0.14722198,534.47716,930.1895
2287,27.875068,9.599,120,-500,107374.18,-49006.418,-47713.553,705.90495,157.05328,289.72726,0.000105782,0.14492359,550.06147,874.91833
2306,28.008901,3.599,120,1380,86132.114,6325.4401,-37011.735,722.3208,195.64732,289.71671,8.53E-05,0.14790437,525.22457,931.28048
2307,28.01343,9.601,120,1380,86302.17,5020.701,-37270.43,720.05118,143.75262,289.72756,0.00011562,0.14533198,571.53315,868.31533
2308,28.019627,16.6,120,1380,85765.407,6695.8439,-36943.649,719.47689,115.99423,289.72889,0.000143463,0.145567,603.58487,843.07169
2309,28.027767,25.599,120,1380,86132.855,6143.7535,-37046.559,718.74396,85.969559,289.71198,0.000193084,0.14417886,628.88812,806.98057
2295,27.937968,1.6,120,500,105928.62,-19419.816,-41976.037,709.19796,200.00231,289.72769,8.32E-05,0.14644166,506.78339,921.30752
2319,28.094726,25.6,65,-600,72928.669,-48596.955,-48685.676,737.88771,99.367614,289.72222,0.000167294,0.14480879,636.34733,841.63247
2296,27.941942,3.601,120,500,106066.97,-20077.819,-42102.754,708.51538,187.74805,289.72641,8.90E-05,0.1481811,517.15242,905.31223
2293,27.91641,21.6,120,0,107374.18,-34123.944,-44861.364,700.28142,116.84747,289.70682,0.000142352,0.14539682,581.83271,824.67235
2302,27.979951,9.6,120,1000,93643.271,-4501.5786,-39118.876,710.57877,150.11182,289.73534,0.000110838,0.14553987,562.76115,873.03683
2313,28.053106,16.6,65,-810,80018.465,-53811.828,-49638.476,730.61533,116.89965,289.7236,0.000142109,0.14444561,613.25704,855.27831
2315,28.071887,1.599,65,-600,72426.241,-47480.971,-48465.506,741.30087,202.21929,289.71914,8.25E-05,0.14746257,542.09201,960.52415
2316,28.075861,3.6,65,-600,75329.101,-48104.562,-48540.088,743.10457,204.7873,289.72549,8.15E-05,0.1474453,743.67661,744.37389
2314,28.061247,25.6,65,-810,80132.19,-54213.645,-49717.952,727.5798,85.53208,289.72694,0.000194081,0.1442038,637.37804,813.50075
2317,28.08039,9.599,65,-600,75495.577,-47890.394,-48490.915,738.83122,170.65701,289.72451,9.78E-05,0.14746066,572.44116,925.71035
2318,28.086586,16.6,65,-600,75034.017,-47608.674,-48443.344,738.482,138.09504,289.72065,0.000120372,0.14536335,602.29725,886.98558
2298,27.952668,16.599,120,500,106058.75,-19991.19,-42089.104,704.57767,134.2705,289.72072,0.000123705,0.14454824,565.2111,842.30405
2322,28.113869,9.601,65,-300,68687.718,-38989.324,-46769.347,751.33405,182.83928,289.73213,9.14E-05,0.14825269,567.56345,943.96181
2300,27.971448,1.599,120,1000,98045.663,-5478.7565,-39228.53,714.2908,205.5503,289.72609,8.10E-05,0.14638202,512.33589,937.46209
2310,28.038408,1.599,65,-810,76345.717,-53839.541,-49710.51,732.97779,189.62721,289.71785,8.80E-05,0.146951,541.48436,931.51564
2297,27.946472,9.599,120,500,105987.99,-19857.196,-42063.653,704.98958,162.53996,289.73286,0.000102453,0.14600373,539.43489,876.36309
2327,28.147905,13.599,65,0,62607.033,-30528.649,-45126.802,758.48848,170.79348,289.7334,9.76E-05,0.14684282,579.12364,932.19959
2325,28.138846,1.601,65,0,62592.766,-30531.157,-45126.967,765.17258,235.05114,289.71595,7.11E-05,0.14877093,533.22059,1019.8198
2324,28.128206,25.6,65,-300,68883.755,-39353.52,-46843.888,747.65333,113.08527,289.72714,0.00014758,0.14747771,635.20947,869.72992
2304,27.994287,25.599,120,1000,93602.198,-5483.1962,-39319.024,711.84763,91.987516,289.72225,0.000180808,0.14549919,618.19583,809.0668
2312,28.04691,9.599,65,-810,80139.262,-53843.61,-49641.025,731.28004,160.29239,289.71688,0.00010398,0.14675339,573.98521,904.62085
2311,28.042381,3.599,65,-810,75911.293,-53076.117,-49563.729,730.54345,180.16999,289.7219,9.25E-05,0.14591802,547.08051,917.0003
2328,28.155211,21.6,65,0,62610.035,-30532.349,-45126.391,757.89647,131.39821,289.71785,0.000126829,0.14658969,625.01308,896.8657
2332,28.185272,9.601,65,300,56759.069,-22342.384,-43536.186,770.26873,193.11663,289.75457,8.67E-05,0.14949152,581.66477,981.55745
2330,28.176769,1.6,65,300,56310.545,-21671.677,-43405.276,776.44179,241.47997,289.73507,6.93E-05,0.14958796,529.10043,1026.1218
2320,28.105366,1.6,65,-300,68881.658,-39407.792,-46854.372,754.76038,225.94778,289.72827,7.39E-05,0.14817612,535.58766,1002.382
2331,28.180743,3.599,65,300,57655.048,-21534.271,-43350.963,772.71789,205.82202,289.72703,8.13E-05,0.14954175,572.28863,997.9639
2333,28.191468,16.6,65,300,56610.931,-22139.4,-43498.936,769.81763,158.79311,289.74797,0.000105031,0.1468134,610.89603,939.16458
2340,28.243728,1.6,65,810,46453.465,-7362.9657,-40621.135,771.95186,230.60324,289.73421,7.26E-05,0.14920773,534.29066,1008.2144
2323,28.120065,16.599,65,-300,67614.488,-39426.91,-46881.056,749.66085,149.10434,289.71663,0.00011157,0.14571409,594.10744,902.337
2321,28.109341,3.6,65,-300,68907.848,-39336.457,-46837.68,754.03718,215.15351,289.71544,7.76E-05,0.1480648,538.40917,981.95447
2335,28.210249,1.599,65,600,53312.476,-13736.467,-41816.1,780.58249,240.77336,289.73531,6.93E-05,0.14728057,546.92899,1049.0508
2341,28.247702,3.6,65,810,46850.718,-7822.5889,-40706.366,762.32722,201.91727,289.73473,8.24E-05,0.14687822,554.32931,971.79191
2339,28.233089,25.599,65,600,51007.568,-13675.206,-41842.948,757.18492,111.12392,289.73329,0.000149381,0.14433971,643.16517,873.74392
2344,28.266568,25.6,65,810,46868.808,-7662.1175,-40671.788,739.83156,101.64893,289.72312,0.000164117,0.14743428,634.00683,842.85176
2343,28.258427,16.601,65,810,50374.274,-7367.3654,-40546.881,749.18099,135.58436,289.7424,0.000122682,0.14535064,606.34043,885.67977
2352,28.319189,9.6,90,-700,100668.71,-52350.843,-48933.6,742.42799,183.11249,289.7405,9.12E-05,0.14807821,550.56525,927.06101
2346,28.281182,3.598,90,-1070,103973.05,-63551.718,-51195.996,748.36253,202.07348,289.73516,8.28E-05,0.14923856,546.76976,962.41206
2326,28.14282,5.599,65,0,62600.044,-30534.24,-45126.597,762.12015,211.76698,289.72822,7.89E-05,0.14836732,554.01968,992.17224
2342,28.252231,9.6,65,810,50408.975,-7088.0721,-40491.129,754.73507,165.69157,289.73404,0.000100417,0.14531076,583.17515,925.56222
2329,28.164741,30.599,65,0,62621.547,-30530.499,-45128.488,758.91737,105.13166,289.73125,0.000158332,0.14593533,654.0217,871.12982
2350,28.310688,1.6,90,-700,100338.02,-51913.297,-48848.081,745.59298,203.18796,289.73693,8.19E-05,0.14581631,533.77637,952.01151
2351,28.314661,3.599,90,-700,98019.473,-52141.651,-48948.566,744.64057,198.80415,289.73497,8.40E-05,0.14850231,548.69491,959.44651
2338,28.224948,16.601,65,600,52949.677,-12656.297,-41596.916,761.29701,148.59407,289.75727,0.000112349,0.14771542,606.98459,912.9346
2337,28.218752,9.6,65,600,50816.712,-13709.578,-41856.311,768.88998,176.36407,289.73489,9.49E-05,0.1497117,588.85844,952.6264
2334,28.199609,25.599,65,300,56404.945,-21694.948,-43411.896,766.28776,117.90359,289.73686,0.000141479,0.14690089,643.51353,885.58748
2357,28.352669,9.6,90,-300,91637.283,-41159.248,-46786.697,735.45137,186.5316,289.73719,9.00E-05,0.15098909,544.99205,927.93724
2358,28.358864,16.599,90,-300,91617.013,-41013.331,-46759.027,730.6923,151.26575,289.73527,0.000109842,0.14372493,573.32072,883.55807
2347,28.285711,9.601,90,-1070,105528.57,-64308.685,-51232.959,741.15809,161.31111,289.73315,0.000103325,0.14663432,578.32472,911.29144
2348,28.291907,16.6,90,-1070,103502.73,-62411.844,-50972.084,736.51635,127.66407,289.73739,0.000130848,0.14848127,610.81566,875.01262
2336,28.214223,3.599,65,600,50412.551,-13053.507,-41727.251,776.46193,224.7488,289.73676,7.42E-05,0.14735606,543.41821,1005.5212
2353,28.325385,16.6,90,-700,100406.72,-52162.865,-48898.817,737.23362,147.20162,289.72175,0.000113196,0.14653372,584.73616,886.51637
2356,28.348139,3.599,90,-300,92902.775,-40910.421,-46714.664,742.21141,220.56749,289.74813,7.59E-05,0.14955201,527.85718,983.51655
2360,28.377644,1.599,90,0,86822.63,-32181.345,-45015.134,734.41157,211.28263,289.74748,7.87E-05,0.14511763,517.52689,952.87715
2345,28.277208,1.6,90,-1070,104722.83,-62820.073,-50949.306,752.72969,229.13947,289.74053,7.30E-05,0.14893849,526.34223,1005.1527
2362,28.386703,13.599,90,0,86835.171,-32196.147,-45015.915,727.78459,152.43688,289.74437,0.000109179,0.14578471,578.69099,894.79385
2361,28.381618,5.599,90,0,86824.851,-32182.702,-45012.667,733.22907,191.95103,289.74678,8.72E-05,0.14931375,545.503,941.4465
2367,28.424071,9.599,90,300,80635.68,-23076.326,-43239.501,723.75259,162.72611,289.75035,0.000102496,0.14703461,564.54635,900.20112
2366,28.419542,3.599,90,300,82184.329,-23476.168,-43294.8,730.07284,200.90458,289.75357,8.31E-05,0.1476878,533.37868,949.63142
2371,28.453021,3.599,90,700,72616.195,-11253.499,-40935.417,729.42661,205.45669,289.75846,8.11E-05,0.14703106,525.96753,952.88096
2368,28.430266,16.599,90,300,80724.448,-23192.845,-43261.251,721.05753,135.64563,289.73598,0.000122192,0.14296764,584.97967,864.91932
2365,28.415568,1.599,90,300,81086.756,-23934.147,-43407.332,732.99331,213.18338,289.74671,7.82E-05,0.14680086,517.38455,959.95888
2369,28.438406,25.599,90,300,80791.096,-23324.701,-43287.811,721.51966,112.0634,289.75509,0.000148186,0.14429292,610.7037,842.3468
2349,28.300047,25.601,90,-1070,103672.62,-62577.949,-51002.961,734.27569,101.62283,289.73296,0.000163549,0.14483233,630.05484,840.75324
2370,28.449047,1.601,90,700,72374.89,-10947.481,-40877.322,730.39468,201.93246,289.7516,8.27E-05,0.14792068,526.6421,945.59022
2354,28.333526,25.6,90,-700,100708.55,-52661.426,-48995.56,729.17127,98.774707,289.73288,0.000167923,0.14345513,627.36064,832.96259
2364,28.403538,30.6,90,0,86843.27,-32193.392,-45018.505,714.95206,100.43334,289.74476,0.000165646,0.1460935,613.49727,821.64415
2373,28.463746,16.599,90,700,73033.556,-11932.059,-41069.535,721.58305,137.2672,289.76011,0.000120772,0.14338386,576.87631,860.71965
2375,28.482526,1.599,90,1070,65953.568,-950.73615,-38921.319,730.026,216.28204,289.75542,7.74E-05,0.1498821,514.5105,958.91374
2355,28.344166,1.599,90,-300,93108.352,-41229.267,-46774.609,739.86322,218.46163,289.73637,7.60E-05,0.14377481,519.49777,972.2598
2359,28.367004,25.599,90,-300,91563.111,-40989.567,-46754.586,726.12133,118.35036,289.74675,0.000140725,0.14654831,607.82971,852.72584
2381,28.519977,3.601,120,-1380,107374.18,-74362.931,-52607.476,720.67161,183.11961,289.7561,9.09E-05,0.14597163,542.33294,922.62666
2376,28.486499,3.6,90,1070,70788.217,-812.26175,-38803.072,726.05152,199.16341,289.75481,8.35E-05,0.14566488,522.88195,937.18876
2380,28.516005,1.6,120,-1380,107374.18,-75596.882,-52983.309,725.89895,208.49082,289.75314,7.99E-05,0.14637096,511.09386,942.26977
2363,28.394009,21.598,90,0,86838.049,-32194.872,-45013.654,720.58215,123.81165,289.74233,0.00013457,0.14684575,593.33998,848.18527
2374,28.471886,25.599,90,700,73229.717,-12248.685,-41127.712,717.14167,96.518534,289.75181,0.000171885,0.14338134,614.58714,812.75629
2387,28.557982,9.6,120,-1000,107374.18,-63457.808,-50622.154,716.53118,170.56897,289.7651,9.77E-05,0.14663646,544.77397,897.75129
2386,28.553453,3.601,120,-1000,107374.18,-62360.24,-50310.789,722.76335,205.46834,289.76039,8.12E-05,0.14650786,509.94271,933.47143
2372,28.457549,9.601,90,700,73437.103,-12491.921,-41174.994,725.65464,168.81048,289.77167,9.86E-05,0.14584585,554.5102,904.22718
2378,28.497224,16.6,90,1070,71363.172,-1905.5472,-39016.13,719.83584,126.35672,289.76262,0.000131294,0.14349653,587.76193,848.18757
2395,28.61644,1.599,120,0,107374.18,-34115.104,-44863.831,724.36067,224.85424,289.75484,7.43E-05,0.14781915,498.74114,962.32957
2389,28.572318,25.602,120,-1000,107374.18,-61620.828,-50268.359,710.22831,106.37124,289.75912,0.000156133,0.14464002,604.27277,823.49491
2382,28.524506,9.602,120,-1380,107374.18,-72709.28,-52282.626,720.29673,164.67253,289.74908,0.0001013,0.14713226,550.23199,889.53569
2377,28.491028,9.6,90,1070,70878.259,-1425.1611,-38927.938,723.91102,162.04215,289.74831,0.000102713,0.14564721,560.06245,892.97795
2379,28.505365,25.599,90,1070,71253.107,-1225.4661,-38878.765,717.00917,96.025404,289.75953,0.000173496,0.14575301,618.57539,815.65693
2390,28.582958,1.601,120,-500,107374.18,-48631.778,-47667.463,723.9871,222.9971,289.74934,7.49E-05,0.14775172,506.29432,968.8875
2392,28.591462,9.6,120,-500,107374.18,-47883.732,-47525.863,717.36081,156.74965,289.75732,0.000105948,0.14397032,559.94112,883.91747
2396,28.620413,5.599,120,0,107374.18,-34116.008,-44864.694,718.04152,175.11449,289.76827,9.50E-05,0.1451608,543.21653,907.35923
2391,28.586932,3.599,120,-500,107374.18,-48467.812,-47635.023,718.3675,181.47245,289.76746,9.17E-05,0.14550419,533.51035,909.39874
2394,28.605799,25.599,120,-500,107374.18,-48587.21,-47663.187,713.25624,110.59256,289.75924,0.000150363,0.14560154,599.18871,827.73048
2393,28.597658,16.599,120,-500,107374.18,-48187.284,-47581.163,713.48627,145.74157,289.75644,0.00011403,0.14452768,566.49266,868.16391
2384,28.538841,25.6,120,-1380,107374.18,-72815.32,-52442.564,712.61671,97.439078,289.75919,0.000171245,0.14721463,616.83086,817.26005
2398,28.632805,21.6,120,0,107374.18,-34133.4,-44865.557,711.87129,131.49521,289.75494,0.000126704,0.14643084,582.93064,854.50371
2388,28.564177,16.603,120,-1000,107374.18,-61989.466,-50340.927,714.00538,139.30141,289.76606,0.000119573,0.14601566,573.00311,859.20901
2385,28.549481,1.6,120,-1000,107374.18,-62277.353,-50388.003,723.97717,204.98222,289.76223,8.15E-05,0.14832796,517.1698,942.15343
2383,28.530701,16.601,120,-1380,107374.18,-71431.135,-52041.569,715.34929,129.90486,289.7654,0.000127769,0.14435837,584.33186,854.66814
2401,28.658337,3.599,120,500,104749.26,-19548.259,-42031.337,718.28356,193.4441,289.77358,8.60E-05,0.14554831,520.43751,922.64329
2402,28.662866,9.599,120,500,106436.15,-19329.076,-41944.502,718.3168,167.80178,289.75986,9.89E-05,0.14454234,547.60889,896.3709
2406,28.691816,3.6,120,1000,99409.999,-5065.7166,-39114.765,717.16237,193.29236,289.77043,8.64E-05,0.14766239,530.52914,930.885
2397,28.625498,13.6,120,0,107374.18,-34124.273,-44865.064,712.4064,151.31748,289.7573,0.000110121,0.14644668,557.71323,869.00394
2400,28.654363,1.599,120,500,104540.84,-18980.75,-41924.561,722.87853,226.76582,289.76218,7.37E-05,0.14981947,500.34193,967.49646
2405,28.687842,1.6,120,1000,95527.878,-5887.9725,-39364.908,717.40502,213.65685,289.76263,7.80E-05,0.14692658,508.02957,948.30376
2399,28.642334,30.6,120,0,107374.18,-34124.725,-44866.051,709.40219,98.887722,289.77397,0.000167288,0.14223041,606.4637,810.68781
2410,28.721321,1.6,120,1380,94599.454,5091.6231,-37089.237,719.4411,215.88783,289.73933,7.73E-05,0.14756835,498.17357,943.80623
2415,28.7548,1.599,120,-1380,107374.18,-75487.923,-52847.177,723.52469,225.91264,289.74519,7.40E-05,0.14887405,497.59544,963.30355
2407,28.696345,9.599,120,1000,99716.227,-5908.9826,-39279.307,713.29032,166.12827,289.75613,0.000100127,0.14563527,540.4346,883.92904
2414,28.74416,25.6,120,1380,88305.262,6181.2909,-36998.989,708.65719,86.500105,289.737,0.000192025,0.14468047,618.51044,797.64108
2419,28.777639,25.599,120,-1380,107374.18,-75202.091,-52797.839,709.50041,100.98368,289.74953,0.00016463,0.14491313,605.25919,813.86203
2411,28.725294,3.599,120,1380,87757.646,7361.2465,-36771.994,720.17085,196.9278,289.73005,8.45E-05,0.14568271,525.94206,933.02763
2421,28.792253,3.6,120,-1000,107374.18,-62319.289,-50320.904,718.64105,183.51936,289.74261,9.04E-05,0.14351443,530.89393,909.17677
2420,28.788279,1.599,120,-1000,107374.18,-63036.747,-50465.711,722.14919,227.43152,289.7427,7.34E-05,0.14811476,497.74115,970.84471
2408,28.702541,16.599,120,1000,94979.109,-4003.4722,-38996.806,711.68851,133.47179,289.76071,0.000124126,0.1428197,571.81007,847.52326
2423,28.802977,16.6,120,-1000,107374.18,-64401.767,-50727.572,712.51904,125.15792,289.74078,0.000132892,0.14452283,589.18021,846.9107
2422,28.796781,9.6,120,-1000,107374.18,-62948.269,-50543.295,714.52331,153.57379,289.73476,0.000108482,0.14696003,554.39479,868.94864
2403,28.669061,16.599,120,500,106455.35,-19687.351,-42016.371,712.91661,136.97715,289.76352,0.000121919,0.14795803,571.6399,853.12778
2404,28.677202,25.599,120,500,104846.05,-20313.901,-42180.79,707.26355,110.00258,289.74887,0.000151472,0.14694565,594.01462,820.40962
2426,28.825731,3.6,120,-500,107374.18,-49297.882,-47808.734,720.48,204.11427,289.76056,8.19E-05,0.14720115,520.07944,942.20339
2424,28.811118,25.6,120,-1000,107374.18,-61526.015,-50168.449,711.85039,109.50145,289.7466,0.000152075,0.14634102,604.9734,830.49125
2413,28.736019,16.599,120,1380,88571.443,5857.3058,-37062.265,709.73886,127.71142,289.74124,0.000130649,0.14784229,585.09671,850.0245
2412,28.729824,9.601,120,1380,88554.257,6123.0312,-37008.035,712.85777,159.72548,289.73536,0.000104271,0.14602453,547.41817,875.71314
2431,28.85921,5.6,120,0,107374.18,-34109.718,-44867.819,718.48565,202.61104,289.75829,8.25E-05,0.14810732,525.39903,948.38885
2435,28.89316,1.599,120,500,104686.31,-19357.486,-41995.197,725.63119,224.22373,289.75489,7.43E-05,0.14761163,504.31108,968.38589
2409,28.710681,25.6,120,1000,95087.448,-4160.4488,-39023.489,710.92971,96.860415,289.74698,0.000171665,0.14513801,613.12761,813.22593
2432,28.864295,13.6,120,0,107374.18,-34110.951,-44872.095,715.76493,161.14588,289.76581,0.00010308,0.1446018,554.24004,886.33572
2430,28.855236,1.602,120,0,107374.18,-34099.686,-44869.916,723.82763,225.47843,289.77258,7.38E-05,0.14606518,491.0258,957.57016
2418,28.769499,16.599,120,-1380,107374.18,-72925.3,-52357.127,711.67202,135.79721,289.75916,0.000122244,0.14412754,574.28422,855.01881
2438,28.907858,16.601,120,500,104850.36,-20379.479,-42193.495,717.52897,144.40782,289.76078,0.00011514,0.14485225,567.3342,865.96883
2437,28.901663,9.6,120,500,104874.29,-19982.35,-42117.103,720.1174,177.24001,289.7588,9.41E-05,0.14695258,535.74164,899.52098
2442,28.935141,9.601,120,1000,95410.08,-3675.7045,-38922.1,717.67237,142.81601,289.76148,0.000116755,0.14641088,571.24777,865.89364
2439,28.915999,25.599,120,500,104897.11,-20192.776,-42155.669,714.74596,113.64683,289.76852,0.000146464,0.14611354,601.70659,837.2227
2440,28.926639,1.6,120,1000,95933.728,-6047.7449,-39390.728,724.61629,213.35676,289.77337,7.83E-05,0.14861599,516.8904,959.06919
2417,28.763303,9.6,120,-1380,107374.18,-73616.691,-52482.034,715.60298,171.23622,289.7595,9.71E-05,0.14509963,543.8647,898.57974
2444,28.949478,25.6,120,1000,96767.467,-7142.7575,-39591.082,711.15381,107.08465,289.74895,0.000155517,0.14671731,602.06371,824.31003
2416,28.758773,3.601,120,-1380,107374.18,-73641.443,-52487.502,720.2001,211.48456,289.76496,7.92E-05,0.150001,508.32464,947.91779
2428,28.836456,16.6,120,-500,107374.18,-48081.125,-47577.01,713.04883,148.75933,289.76886,0.000111476,0.14393907,560.48667,869.74566
2446,28.964092,3.599,120,1380,88547.84,7892.1215,-36646.593,719.86508,173.48036,289.73233,9.63E-05,0.14771817,543.41725,900.13831
2441,28.930612,3.6,120,1000,96155.053,-6565.7101,-39491.707,724.04125,200.83969,289.77188,8.32E-05,0.14851211,520.32886,935.07518
2443,28.941338,16.599,120,1000,96467.201,-7123.7623,-39594.946,716.36357,134.1342,289.75293,0.00012411,0.1466338,581.51982,860.07614
2434,28.881131,30.599,120,0,107374.18,-34124.602,-44872.259,713.717,95.391567,289.76933,0.000174389,0.14568382,618.80778,817.03061
2429,28.844596,25.6,120,-500,107374.18,-48345.043,-47627.705,710.86281,115.45948,289.7717,0.000144212,0.14619772,598.33636,838.1889
2427,28.83026,9.599,120,-500,107374.18,-48849.606,-47724.243,716.6743,181.50312,289.75717,9.16E-05,0.14511089,530.65928,907.17911
2450,28.993597,1.6,15,-290,20033.248,-36065.516,-47079.765,726.27355,190.62306,289.69131,8.71E-05,0.14455616,534.45986,925.42902
2425,28.821758,1.599,120,-500,107374.18,-48093.049,-47576.681,719.60408,200.24185,289.76177,8.34E-05,0.14804013,513.63892,926.05805
2447,28.968621,9.601,120,1380,88804.113,6704.5186,-36882.84,719.70906,168.68299,289.74926,9.90E-05,0.14806539,555.94758,903.77969
2445,28.960118,1.6,120,1380,89902.143,4102.4821,-37388.102,722.86371,184.97089,289.71933,9.01E-05,0.14646043,534.06947,913.75881
2448,28.974817,16.601,120,1380,88648.204,6884.5195,-36850.318,716.8277,114.22668,289.75363,0.000145544,0.14562951,601.15724,837.40841
2451,28.997571,3.601,15,-290,19957.103,-35818.538,-47037.704,724.53973,189.81131,289.76232,8.76E-05,0.14480447,527.44524,919.03961
2433,28.871602,21.599,120,0,107374.18,-34113.213,-44870.327,713.13733,130.57958,289.7633,0.00012727,0.1453094,578.2154,847.45127
2454,29.016437,25.602,15,-290,20049.077,-36054.702,-47088.481,715.32742,75.715671,289.75483,0.000218748,0.14288956,638.01296,794.22946
2436,28.897133,3.599,120,500,104877.46,-19809.133,-42079.195,723.22031,210.03404,289.77418,7.96E-05,0.14855906,509.48906,942.0564
2458,29.041777,16.6,15,-200,17730.774,-32589.494,-46412.551,723.31342,122.02685,289.75311,0.000136083,0.14392136,595.59342,846.47729
2449,28.982957,25.6,120,1380,88898.966,6788.9274,-36861.994,717.37288,86.998267,289.73849,0.000191312,0.14737435,631.4307,812.11476
2455,29.027079,1.601,15,-200,17946.174,-32886.755,-46468.96,730.93227,226.24698,289.75895,7.37E-05,0.14738377,501.88691,971.38581
2457,29.035581,9.599,15,-200,17887.38,-32688.498,-46425.502,724.49779,156.67092,289.75909,0.0001063,0.14624865,567.79737,889.46525
2461,29.064532,5.599,15,-100,16071.83,-29980.464,-45899.97,724.72527,188.33384,289.75956,8.84E-05,0.1459496,532.70168,922.1266
2452,29.002101,9.6,15,-290,19919.36,-35931.892,-47063.73,718.97689,137.58089,289.73436,0.000120691,0.14429244,582.09042,866.60655
2460,29.060558,1.6,15,-100,16151.263,-30077.577,-45915.1,729.62588,201.24733,289.75406,8.25E-05,0.14467211,525.01238,942.48257
2462,29.069616,13.6,15,-100,16232.548,-30282.699,-45956.626,721.68044,149.01619,289.75204,0.000111556,0.14499248,573.89966,881.47408
2453,29.008297,16.599,15,-290,20036.003,-36070.449,-47089.262,720.74334,104.88139,289.77081,0.0001584,0.14450933,615.09229,831.55417
2471,29.140378,5.599,15,100,12553.219,-24439.531,-44815.603,729.71693,187.11258,289.76985,8.90E-05,0.14567734,537.68353,922.99324
2464,29.086453,30.599,15,-100,16075.119,-29945.351,-45895.118,717.52973,97.944069,289.7618,0.000169163,0.14276068,616.50821,819.40088
2463,29.076923,21.599,15,-100,16008.06,-29886.557,-45881.961,719.45151,117.1817,289.76023,0.000141549,0.14381904,598.54263,841.15434
2466,29.102455,5.599,15,0,14316.677,-27180.949,-45351.331,728.40502,192.39009,289.76676,8.62E-05,0.1435797,537.45402,935.98032
2459,29.049918,25.6,15,-200,17936.019,-32828.043,-46455.146,717.13002,97.231206,289.76565,0.000170826,0.14416712,615.62478,815.54694
2470,29.136404,1.601,15,100,12540.638,-24388.713,-44805.694,730.63478,209.71527,289.76301,7.96E-05,0.14755901,526.13096,959.06096
2475,29.174329,1.599,15,200,10782.114,-21348.102,-44204.428,733.12374,228.48707,289.73047,7.34E-05,0.14910915,508.95942,983.55573
2469,29.124376,30.599,15,0,14332.547,-27179.551,-45349.522,720.73479,98.807673,289.72368,0.000167786,0.14307276,623.05273,829.91696
2477,29.182831,9.599,15,200,10563.096,-20906.323,-44121.376,724.77894,153.07657,289.75057,0.000108583,0.14468212,570.01685,886.86194
2468,29.114846,21.6,15,0,14323.255,-27185.225,-45354.99,721.16809,123.38933,289.75452,0.00013487,0.1450812,599.03901,854.60745
2456,29.031052,3.599,15,-200,17935.197,-32810.075,-46451.98,725.89309,189.09988,289.76578,8.77E-05,0.14404996,530.03592,918.84287
2484,29.230646,25.6,15,290,9305.7622,-18685.75,-43678.814,727.33322,70.745799,289.74661,0.000234604,0.14374277,654.15139,800.57588
2480,29.207808,1.599,15,290,9509.1986,-19197.383,-43781.849,736.2399,197.28849,289.76041,8.42E-05,0.14515228,533.9866,942.62956
2467,29.10754,13.599,15,0,14319.843,-27185.924,-45351.578,722.77921,152.86864,289.78779,0.0001084,0.1432645,570.39887,887.40921
2482,29.21631,9.599,15,290,9329.9378,-18670.208,-43677.663,731.04856,163.66053,289.75575,0.000101653,0.14551577,560.76903,899.31177
2473,29.15277,21.6,15,100,12455.818,-24120.191,-44750.271,721.44261,116.06394,289.75822,0.000143523,0.14657139,607.4475,846.17877
2490,29.269488,1.599,25,-300,29445.435,-36419.927,-46988.86,742.43765,204.14597,289.76941,8.21E-05,0.14783209,537.71162,958.4197
2472,29.145463,13.599,15,100,12058.69,-24257.885,-44781.066,723.64837,145.00527,289.75326,0.000114659,0.14505805,575.95983,875.57553
2465,29.098482,1.6,15,0,14309.523,-27187.651,-45354.661,728.4822,212.70135,289.76355,7.81E-05,0.14445821,510.17674,950.37882
2478,29.189027,16.6,15,200,10610.624,-21075.469,-44153.61,722.29576,119.42025,289.73687,0.000138919,0.14358352,599.35409,846.5247
2479,29.197167,25.599,15,200,10621.026,-21043.646,-44146.251,722.21465,87.270946,289.749,0.000189966,0.1432559,634.28142,815.78929
2474,29.162299,30.601,15,100,12593.553,-24457.005,-44817.987,719.62278,97.81159,289.7413,0.000169476,0.14315258,620.1528,823.827
2486,29.24526,3.6,25,-400,31603.434,-39723.761,-47617.179,743.12705,217.4557,289.74111,7.69E-05,0.14923229,528.19281,983.14053
2488,29.255152,10.601,25,-400,31295.114,-39137.503,-47516.694,738.55849,165.26872,289.76789,0.00010053,0.14433577,565.91865,906.05104
2491,29.273461,3.599,25,-300,31007.967,-36735.566,-47023.108,737.51566,192.32281,289.78306,8.69E-05,0.14855605,550.05282,947.35122
2496,29.304719,3.6,25,-150,26845.657,-32363.772,-46199.205,738.74797,221.54504,289.78208,7.53E-05,0.14717236,517.3678,977.68271
2476,29.178302,3.6,15,200,10671.721,-21202.967,-44177.786,727.65154,188.49943,289.75922,8.83E-05,0.14570508,540.39523,931.13002
2487,29.249789,6.6,25,-400,31465.124,-39449.524,-47566.073,738.22127,192.94712,289.74574,8.65E-05,0.14821706,544.18894,943.10399
2498,29.315443,16.599,25,-150,26784.231,-32179.413,-46154.965,728.85143,150.70487,289.81288,0.000110643,0.14679874,578.22561,888.16833
2499,29.323583,25.599,25,-150,26750.805,-32128.102,-46144.933,725.50676,116.14574,289.7743,0.000143476,0.14561571,613.22938,853.87163
2493,29.283909,14.599,25,-300,29897.083,-37149.47,-47135.27,729.03614,132.67948,289.79625,0.00012735,0.15205518,597.43492,872.93882
2494,29.291494,20.599,25,-300,29770.408,-36961.698,-47089.304,730.69416,107.8232,289.7989,0.000153612,0.14315514,621.6099,844.10727
2481,29.211781,3.599,15,290,9129.7907,-18418.174,-43628.613,736.91164,211.20359,289.7083,7.90E-05,0.14678284,529.79013,968.75533
2485,29.241287,1.599,25,-400,31853.454,-40083.394,-47695.421,744.52166,237.8759,289.72466,7.02E-05,0.14805335,511.53768,1005.2502
2495,29.300745,1.599,25,-150,26622.773,-31952.541,-46111.794,738.60388,204.12203,289.77223,8.14E-05,0.14459484,530.81371,954.71155
2500,29.334223,1.599,25,0,24133.636,-27860.332,-45306.886,736.93965,211.39844,289.73833,7.87E-05,0.14517593,525.33434,961.39293
2501,29.338197,5.6,25,0,24143.586,-27856.056,-45306.187,733.33556,189.84176,289.73497,8.78E-05,0.14672581,540.05911,932.64796
2483,29.222506,16.599,15,290,9399.1753,-18949.625,-43736.088,729.81197,121.62135,289.76952,0.000136173,0.14271995,602.59523,854.53608
2497,29.309248,9.599,25,-150,26820.577,-32278.171,-46173.426,731.25307,184.01812,289.75052,9.05E-05,0.14527018,551.71209,935.1667
2505,29.372147,1.599,25,150,21514.782,-23481.143,-44444.951,733.28094,215.08855,289.75143,7.78E-05,0.14932326,522.67074,966.44037
2509,29.394986,25.6,25,150,21583.608,-23592.153,-44467.893,723.13788,114.53886,289.71042,0.000145414,0.14513051,607.18961,845.13362
2507,29.38065,9.601,25,150,21589.282,-23656.415,-44484.175,729.36405,167.35832,289.73693,9.93E-05,0.14478554,556.11716,902.15557
2517,29.445386,6.599,25,400,17277.441,-16007.404,-42980.394,729.52918,185.2383,289.78253,8.96E-05,0.1443943,540.50077,921.04468
2489,29.261626,15.599,25,-400,31426.928,-39369.062,-47557.48,734.43647,135.0852,289.72355,0.000122821,0.14384049,598.85273,879.50081
2504,29.360118,30.6,25,0,24151.192,-27860.661,-45307.174,725.3386,103.84076,289.76586,0.000160052,0.14472347,622.23138,837.08175
2515,29.436884,1.599,25,400,15348.373,-16043.009,-43019.823,733.57649,207.91788,289.80239,8.06E-05,0.14837487,529.34501,959.53378
2520,29.465086,1.6,40,-550,48775.596,-45200.608,-48438.493,736.05146,228.45374,289.75148,7.32E-05,0.14845116,506.63731,974.96875
2492,29.277991,8.6,25,-300,29181.149,-35837.821,-46874.519,737.33308,162.42703,289.78687,0.00010234,0.14528539,569.60594,904.71729
2518,29.450749,10.6,25,400,17479.439,-16330.649,-43038.736,725.97413,160.13387,289.76425,0.000103838,0.14549507,559.65566,889.8999
2516,29.440857,3.6,25,400,15663.231,-16320.535,-43074.219,730.84053,209.35916,289.87082,7.98E-05,0.14733407,524.37532,959.8267
2503,29.350588,21.6,25,0,24147.163,-27851.862,-45299.567,725.27473,122.84472,289.74503,0.000135487,0.14607729,605.86179,859.09781
2502,29.343282,13.599,25,0,24143.216,-27855.028,-45304.46,730.43606,155.15542,289.78286,0.000107724,0.14577572,577.282,898.29376
2521,29.469059,3.599,40,-550,48634.448,-44777.905,-48356.592,731.20899,190.82895,289.75896,8.73E-05,0.14660253,537.44845,929.95559
2522,29.473588,8.599,40,-550,48261.741,-44104.812,-48223.626,726.44654,153.4344,289.75555,0.000107989,0.14275671,572.50561,890.44388
2523,29.479506,14.599,40,-550,51401.985,-45133.138,-48379.534,723.12443,123.32537,289.73791,0.000135021,0.14590376,599.63344,855.32616
2529,29.519181,25.6,40,-400,45793.647,-40577.39,-47540.006,724.0647,96.710612,289.77271,0.000171515,0.14321855,623.44519,823.01946
2506,29.376121,3.599,25,150,21564.777,-23618.836,-44474.677,733.73886,200.37324,289.70499,8.28E-05,0.14359481,526.6218,942.87315
2510,29.405627,1.6,25,300,19015.696,-18991.562,-43562.87,732.99207,227.53186,289.74706,7.34E-05,0.1483895,511.44639,984.4021
2524,29.487091,20.599,40,-550,51232.92,-44977.107,-48347.464,720.68568,100.63665,289.74208,0.00016529,0.14549615,617.66085,824.8341
2527,29.504844,9.599,40,-400,45970.812,-40707.396,-47560.811,730.92351,179.3248,289.74694,9.25E-05,0.14360996,545.04159,917.30184
2528,29.51104,16.599,40,-400,45909.139,-40827.246,-47586.096,723.4871,144.37247,289.76066,0.000115475,0.14680636,574.95374,872.95535
2511,29.409601,3.599,25,300,18987.943,-19174.071,-43593.706,730.54573,197.25019,289.73382,8.44E-05,0.14575692,528.98267,936.86581
2508,29.386846,16.6,25,150,21571.397,-23645.808,-44478.953,726.66395,148.04508,289.76446,0.000112241,0.14515472,574.54299,881.15398
2534,29.55266,25.6,40,-200,42239.297,-34668.676,-46375.259,724.27452,118.97441,289.75568,0.000139879,0.14433531,607.14472,853.17851
2512,29.41413,8.6,25,300,19123.828,-19503.319,-43656.324,727.96765,143.34479,289.75977,0.000115941,0.14491282,578.65299,874.68035
2513,29.420047,14.599,25,300,17556.817,-19044.477,-43598.722,723.56187,118.43535,289.7171,0.000140371,0.14532347,604.83279,850.0662
2514,29.427632,20.6,25,300,18745.078,-18609.111,-43485.697,723.31508,99.382059,289.74998,0.000167098,0.14502427,620.76086,826.61288
2519,29.457223,15.599,25,400,17386.355,-16027.632,-42974.597,722.66871,131.6505,289.77936,0.000125941,0.14374392,586.57863,859.6537
2532,29.538324,9.6,40,-200,42200.854,-34613.376,-46360.787,727.64347,171.97591,289.73269,9.70E-05,0.14702292,555.71843,912.73611
2533,29.54452,16.599,40,-200,42252.618,-34682.121,-46376.986,725.95455,153.70416,289.74645,0.000108186,0.14556555,569.11689,886.88311
2537,29.572358,13.6,40,0,38802.373,-28875.747,-45240.979,729.09725,151.36877,289.73013,0.000110275,0.14743198,578.38156,890.98208
2525,29.496342,1.599,40,-400,47827.155,-40919.425,-47566.772,732.08498,203.07119,289.71911,8.21E-05,0.14628368,523.87063,941.00816
2535,29.563301,1.6,40,0,38788.27,-28865.262,-45234.729,735.65099,236.76415,289.75421,7.05E-05,0.14834711,497.24148,987.07165
2539,29.589196,30.6,40,0,38808.581,-28873.773,-45241.924,726.89502,94.587777,289.7636,0.000175358,0.14359098,626.00182,821.39212
2538,29.579666,21.602,40,0,38809.938,-28876.98,-45239.252,725.90316,129.52085,289.77089,0.000128452,0.14537248,591.13808,858.15485
2546,29.638677,3.599,40,400,32013.186,-17216.757,-42946.598,735.57884,219.18134,289.80527,7.61E-05,0.14702829,521.6565,976.62633
2541,29.605197,3.6,40,200,35394.848,-23035.827,-44098.269,732.59036,215.42192,289.79849,7.75E-05,0.14796582,523.36746,969.68304
2547,29.643207,9.599,40,400,32121.606,-17292.573,-42965.346,729.88488,180.87054,289.74091,9.23E-05,0.14719589,553.58774,928.54358
2545,29.634704,1.6,40,400,31883.221,-16886.563,-42891.586,738.45227,231.98625,289.86688,7.24E-05,0.14918398,500.65701,979.07026
2526,29.500315,3.6,40,-400,45999.222,-40982.743,-47618.002,734.07463,218.82117,289.76279,7.63E-05,0.1483849,519.64832,973.27087
2551,29.672158,3.6,40,550,29595.67,-12456.684,-42004.941,736.45958,205.55425,289.78527,8.13E-05,0.14727757,522.36467,944.15048
2542,29.609727,9.6,40,200,35440.198,-23110.985,-44109.741,733.36433,185.36653,289.77907,8.97E-05,0.14509406,542.3065,926.79451
2548,29.649402,16.601,40,400,32363.156,-17559.408,-43010.819,727.24817,144.26681,289.76825,0.000115359,0.1458071,580.04325,879.32039
2531,29.533794,3.599,40,-200,42273.381,-34755.47,-46395.611,734.4055,202.97129,289.74166,8.26E-05,0.14838809,528.01267,950.06813
2530,29.529821,1.599,40,-200,42352.897,-34996.362,-46443.798,737.55828,236.50853,289.7613,7.08E-05,0.14980734,497.03275,984.04805
2553,29.682605,14.599,40,550,29990.496,-13074.147,-42122.366,727.92916,147.27175,289.73941,0.000112998,0.14582526,583.30565,887.1893
2544,29.624063,25.599,40,200,35387.118,-22972.51,-44077.465,726.31687,111.11652,289.75027,0.000149383,0.14320181,608.45865,837.42014
2536,29.567274,5.599,40,0,38800.851,-28875.171,-45235.058,731.96965,187.92446,289.72544,8.85E-05,0.14503715,536.31307,923.74754
2549,29.657543,25.599,40,400,32208.317,-17371.801,-42977.31,724.73355,103.50609,289.7685,0.000160695,0.14477588,618.19941,830.8713
2556,29.703415,3.6,65,-810,77066.755,-53762.204,-49676.014,730.86446,179.22427,289.75901,9.29E-05,0.14660873,556.76984,929.24027
2552,29.676687,8.599,40,550,29810.701,-12716.242,-42054.238,730.99586,182.1925,289.73544,9.17E-05,0.14788348,544.65755,922.47376
2540,29.601224,1.6,40,200,34468.528,-23117.194,-44125.57,735.36771,235.63646,289.78738,7.08E-05,0.14817503,497.70596,985.69808
2543,29.615922,16.599,40,200,35552.441,-23217.514,-44129.394,729.84536,151.46733,289.75894,0.000109706,0.14458754,577.53631,894.93844
2550,29.668183,1.601,40,550,29541.933,-12406.729,-41996.43,738.03214,235.42308,289.75199,7.11E-05,0.14888138,500.18504,983.50183
2562,29.741422,9.599,65,-600,73605.672,-48734.239,-48710.017,729.81991,170.06139,289.83405,9.78E-05,0.14482285,560.0879,911.64947
2563,29.747618,16.6,65,-600,73451.038,-48385.131,-48629.966,730.52649,136.96899,289.75326,0.000121428,0.14482382,588.49156,872.36702
2569,29.789238,25.601,65,-300,67904.761,-38980.114,-46783.86,728.33894,108.40244,289.75199,0.000153853,0.14655503,616.65791,839.32188
2561,29.736894,3.6,65,-600,76228.621,-48108.262,-48522.121,732.6274,207.07914,289.72851,8.06E-05,0.14727792,529.41326,958.70795
2567,29.774902,9.6,65,-300,68180.274,-39227.503,-46840.804,732.20844,187.78862,289.70055,8.87E-05,0.14618956,541.23212,927.58606
2566,29.770373,3.599,65,-300,69252.928,-39084.176,-46779.255,736.06056,205.69192,289.76181,8.10E-05,0.14692656,531.4631,957.63791
2568,29.781098,16.599,65,-300,68058.943,-39241.358,-46840.188,730.12581,154.53181,289.76808,0.000107922,0.14694718,572.86689,890.85029
2554,29.69019,20.599,40,550,29851.528,-13080.479,-42134.577,724.53511,112.2842,289.7121,0.000147986,0.14485262,610.3625,842.95064
2565,29.766399,1.599,65,-300,69518.327,-39304.429,-46823.783,736.94385,216.2824,289.76042,7.70E-05,0.14592223,515.32694,962.71346
2555,29.699441,1.6,65,-810,77366.896,-54259.572,-49781.063,735.81639,235.30799,289.74056,7.11E-05,0.14908417,505.5846,994.11237
2574,29.825771,30.599,65,0,63110.858,-30537.858,-45123.02,729.68168,95.854367,289.76286,0.00017387,0.14676828,634.09562,831.23771
2559,29.722279,25.599,65,-810,81000.134,-54150.41,-49690.692,725.77838,85.815565,289.76516,0.000194269,0.14634295,637.14841,814.16472
2570,29.799878,1.599,65,0,63111.269,-30530.992,-45125.692,740.47365,233.15142,289.78756,7.11E-05,0.14316891,501.8284,983.43423
2571,29.803851,5.599,65,0,63111.721,-30537.365,-45121.005,735.77997,184.68044,289.76449,9.02E-05,0.1465342,552.36699,935.21887
2575,29.837799,1.6,65,300,56841.793,-21854.309,-43441.828,738.93137,206.11269,289.76634,8.09E-05,0.14742625,527.1934,953.30155
2573,29.816243,21.599,65,0,63113.037,-30538.845,-45126.638,729.38267,121.5017,289.76915,0.000136898,0.14555151,602.35449,854.17077
2558,29.714139,16.6,65,-810,80952.276,-54091.575,-49678.481,727.64699,117.09508,289.70379,0.000142308,0.14670971,608.92483,851.96405
2557,29.707943,9.6,65,-810,80993.514,-54474.561,-49748.418,728.83446,145.06919,289.71517,0.000114834,0.14652179,579.9038,879.78307
2560,29.73292,1.6,65,-600,73177.868,-47704.678,-48499.672,735.01635,194.13137,289.76712,8.60E-05,0.14818815,536.90559,936.21562
2564,29.755758,25.601,65,-600,73229.55,-47747.52,-48523.807,727.92661,102.58959,289.77678,0.000162174,0.14528295,625.54187,836.97328
2589,29.927596,25.6,65,810,46892.286,-7970.808,-40736.997,729.11257,93.07969,289.74191,0.00017927,0.14675005,633.20813,824.81207
2578,29.852497,16.6,65,300,56652.416,-21531.927,-43374.234,733.229,138.15594,289.75846,0.000120623,0.14629752,589.39951,872.28736
2582,29.879781,9.6,65,600,50600.365,-12763.031,-41672.979,733.78238,142.74655,289.76521,0.00011655,0.14555112,590.54111,885.66091
2588,29.919456,16.6,65,810,46962.674,-7478.2519,-40642.021,730.72782,125.57976,289.76829,0.000132496,0.14578714,601.31956,860.03397
2590,29.938236,1.6,90,-1070,104950.4,-63251.823,-51019.859,738.26293,212.88997,289.71951,7.84E-05,0.14795754,532.74363,975.37758
2583,29.885976,16.6,65,600,50621.58,-13125.87,-41740.202,729.59822,115.77351,289.7578,0.000144068,0.14752641,615.40718,856.27969
2576,29.841773,3.599,65,300,58120.8,-21598.451,-43364.614,737.4293,219.63978,289.7594,7.60E-05,0.14814171,512.28037,965.97216
2593,29.952935,16.599,90,-1070,103996.85,-63063.97,-51077.297,733.62291,141.87249,289.74346,0.00011688,0.14298737,585.58467,878.96078
2591,29.94221,3.6,90,-1070,104454.22,-64124.122,-51294.097,738.13388,200.18564,289.65344,8.35E-05,0.14806401,531.3513,942.99213
2580,29.871278,1.6,65,600,53449.801,-13146.016,-41698.635,740.24921,209.81803,289.7834,7.98E-05,0.14989138,527.83534,960.47779
2577,29.846302,9.599,65,300,58256.932,-21897.151,-43420.612,732.54463,167.14282,289.78196,9.96E-05,0.14595283,560.52793,905.19935
2587,29.91326,9.6,65,810,50075.202,-6330.3662,-40340.895,733.41633,158.11458,289.75622,0.000105387,0.14699251,414.72128,1059.3797
2572,29.808936,13.6,65,0,63118.259,-30529.019,-45125.24,732.55697,150.10074,289.76489,0.000110854,0.14578852,579.25611,890.67318
2592,29.946739,9.601,90,-1070,103882.35,-62905.225,-51053.08,733.42068,163.84817,289.67012,0.000102036,0.14912792,566.52701,905.70532
2601,30.009168,3.6,90,-300,91948.65,-40741.52,-46699.492,739.14167,197.02161,289.78451,8.59E-05,0.15171559,547.45229,954.58811
2600,30.005194,1.599,90,-300,92129.106,-41094.492,-46760.301,741.78149,211.15516,289.76426,7.91E-05,0.14717072,528.00499,963.08592
2595,29.971715,1.599,90,-700,100761.51,-51768.984,-48801.95,742.30287,221.98847,289.689,7.57E-05,0.15117047,518.05443,976.1779
2597,29.980218,9.599,90,-700,98196.598,-52267.792,-48964.19,734.02621,157.14955,289.74356,0.000105902,0.14575154,578.89437,904.95411
2599,29.994554,25.6,90,-700,98117.287,-51889.451,-48902.024,730.70706,108.29815,289.74604,0.000153331,0.14394708,617.49392,841.38487
2594,29.961075,25.599,90,-1070,104049.81,-63164.414,-51106.078,731.38219,97.0526,289.73695,0.000172022,0.14562746,633.67437,835.40643
2602,30.013697,9.599,90,-300,93607.329,-41161.921,-46754.833,735.66437,167.46542,289.78395,9.96E-05,0.14453314,566.34246,914.60704
2579,29.860638,25.599,65,300,58345.33,-22004.584,-43445.487,729.54952,118.39849,289.74114,0.000140346,0.1451393,611.57533,856.03073
2581,29.875252,3.6,65,600,53697.396,-13669.491,-41796.982,737.92254,171.10041,289.75952,9.73E-05,0.1463626,563.1569,917.05522
2598,29.986414,16.6,90,-700,98245.526,-51795.051,-48876.245,733.17016,132.19031,289.72649,0.000125483,0.14347545,596.89549,868.00349
2586,29.908731,3.599,65,810,46944.994,-7064.6774,-40556.338,740.12457,195.9495,289.84838,8.53E-05,0.14809098,542.81389,948.0952
2585,29.904757,1.6,65,810,50941.168,-8187.1549,-40720.51,739.80963,208.68904,289.83459,8.16E-05,0.15467553,534.12649,966.39877
2609,30.064567,30.599,90,0,87248.092,-32199.559,-45009.172,732.58967,95.353974,289.75982,0.000174904,0.14792778,638.17153,835.1719
2608,30.055038,21.6,90,0,87250.271,-32194.872,-45017.107,733.18644,129.7674,289.75465,0.000128272,0.14638849,605.34409,873.96904
2584,29.894117,25.6,65,600,50809.928,-13016.833,-41716.191,730.59125,97.410888,289.76231,0.000170226,0.14344649,627.79062,829.05787
2607,30.047732,13.6,90,0,87256.027,-32195.612,-45014.517,735.96503,161.40905,289.77357,0.000103221,0.14647037,571.23146,904.56652
2603,30.019893,16.599,90,-300,93447.267,-41071.756,-46740.484,731.42013,137.17094,289.7804,0.000121538,0.1463102,590.15084,873.20269
2612,30.085099,9.601,90,300,82429.705,-23359.978,-43265.65,739.33046,174.81755,289.76225,9.53E-05,0.14587333,555.49729,916.08857
2618,30.124774,16.601,90,700,76735.776,-12320.513,-41087.502,736.81591,142.76201,289.7716,0.000117,0.14835251,592.05985,887.00076
2596,29.975689,3.599,90,-700,98646.648,-52622.655,-49031.248,738.31811,194.27559,289.69849,8.61E-05,0.1488171,537.34635,935.69406
2615,30.110076,1.599,90,700,73069.821,-11964.787,-41076.689,747.02669,221.67119,289.77954,7.52E-05,0.14676364,519.06626,976.84283
2610,30.076596,1.6,90,300,81095.308,-23312.449,-43285.796,746.09953,222.95868,289.7593,7.48E-05,0.14703463,521.09039,981.00052
2611,30.08057,3.601,90,300,82419.015,-23227.793,-43240.323,742.83191,210.61624,289.79476,7.94E-05,0.14890145,528.10379,962.8053
2624,30.166395,25.6,90,1070,71205.619,-1271.6794,-38890.072,735.93827,100.40843,289.73289,0.000166301,0.14782066,633.61111,840.12626
2605,30.038674,1.599,90,0,87252.944,-32190.021,-45007.24,742.86729,210.73232,289.67548,7.93E-05,0.14800904,532.17019,967.39547
2620,30.143555,1.599,90,1070,66793.47,-2013.8022,-39120.603,745.94592,224.82782,289.74653,7.45E-05,0.14948211,528.02187,992.35187
2614,30.099436,25.6,90,300,81355.979,-23692.268,-43360.091,735.07029,106.61902,289.78542,0.000156852,0.14909284,631.83566,853.50777
2621,30.147529,3.599,90,1070,71121.003,-1464.1792,-38932.173,743.01586,186.22217,289.74847,8.98E-05,0.14872041,557.66649,940.53553
2622,30.152058,9.6,90,1070,71550.082,-2014.9539,-39041.991,738.79273,150.00501,289.71988,0.000111253,0.14760758,592.64589,902.86926
2606,30.042647,5.6,90,0,87249.655,-32185.745,-45009.953,741.85474,201.30431,289.7695,8.31E-05,0.14891416,544.70092,960.02636
2625,30.177035,1.601,120,-1380,107374.18,-75846.16,-52877.849,746.74962,224.19016,289.71403,7.45E-05,0.1479655,523.07831,986.66917
2623,30.158254,16.6,90,1070,71320.207,-1431.4517,-38920.086,737.14912,135.80015,289.7132,0.000122704,0.146463,596.79043,877.553
2627,30.185538,9.599,120,-1380,107374.18,-74785.845,-52824.194,740.65402,172.1377,289.80617,9.70E-05,0.14784877,569.00211,924.90698
2604,30.028033,25.599,90,-300,93547.465,-41227.664,-46770.333,731.69968,105.56819,289.73982,0.000157598,0.14534549,626.31215,844.02118
2619,30.132915,25.599,90,700,76148.568,-11586.16,-40943.106,734.241,105.79484,289.7432,0.00015745,0.14662953,629.42236,846.67865
2633,30.225214,16.599,120,-1000,107374.18,-64563.843,-50717.581,737.08146,130.64419,289.73232,0.000127444,0.14725313,606.83635,877.22426
2616,30.11405,3.599,90,700,73341.017,-12435.634,-41167.141,743.78976,210.11644,289.73965,7.94E-05,0.14732971,533.63848,969.44233
2613,30.091295,16.599,90,300,81214.419,-23666.9,-43354.417,736.46503,145.00902,289.754,0.000114937,0.14689864,593.75394,893.47839
2634,30.233354,25.6,120,-1000,107374.18,-63221.602,-50566.854,736.96972,106.74486,289.68682,0.000156317,0.14747352,628.70561,847.54692
2617,30.118579,9.599,90,700,76428.111,-11849.049,-40988.538,739.70341,158.77325,289.78063,0.000104719,0.14519963,576.4241,905.68701
2636,30.247968,3.599,120,-500,107374.18,-47863.504,-47506.21,743.63498,195.05326,289.69368,8.57E-05,0.14853193,543.1827,945.8274
2639,30.266834,25.599,120,-500,107374.18,-49438.372,-47815.847,742.46337,113.11284,289.8231,0.000147335,0.14648626,625.41665,858.56315
2638,30.258693,16.6,120,-500,107374.18,-49102.093,-47734.275,741.90074,140.38168,289.79775,0.000118802,0.14671684,595.83075,885.44197
2643,30.293839,21.6,120,0,107374.18,-34108.156,-44859.76,742.67561,128.0361,289.77505,0.000130404,0.1477204,610.47961,874.10625
2629,30.199874,25.6,120,-1380,107374.18,-74010.208,-52679.181,737.84805,99.9213,289.77754,0.000169241,0.15154956,631.99851,837.72876
2626,30.181009,3.6,120,-1380,107374.18,-74249.293,-52713.553,741.44572,183.15602,289.77479,9.14E-05,0.1486552,551.75865,929.21105
2644,30.303368,30.6,120,0,107374.18,-34132.043,-44862.351,741.47724,100.04705,289.7399,0.000166903,0.14770509,643.41125,850.38673
2630,30.210515,1.599,120,-1000,107374.18,-62165.889,-50252.612,746.04697,225.92785,289.78076,7.53E-05,0.15604253,514.90242,980.03697
2641,30.281447,5.6,120,0,107374.18,-34127.438,-44857.869,748.87653,195.92247,289.71653,8.55E-05,0.14945917,553.90753,958.40561
2651,30.352848,3.6,120,1000,99834.023,-5991.5824,-39293.779,744.44344,182.09303,289.82841,9.21E-05,0.14954828,555.22789,927.38827
2642,30.286532,13.599,120,0,107374.18,-34124.149,-44861.446,748.22472,154.98117,289.75724,0.000107735,0.14712751,593.04615,912.99426
2632,30.219017,9.601,120,-1000,107374.18,-64310.327,-50685.594,740.51283,159.64015,289.65548,0.000104756,0.14675638,575.28858,904.81243
2628,30.191734,16.599,120,-1380,107374.18,-74267.466,-52713.224,736.17347,134.2095,289.76498,0.000124622,0.14687432,601.04689,880.8925
2653,30.363573,16.6,120,1000,95258.982,-4025.7154,-39006.098,739.17816,124.07981,289.69996,0.000134785,0.14865188,613.70773,869.82762
2648,30.330096,16.6,120,500,104790.66,-19432.891,-42013.74,745.01083,124.21923,289.78877,0.000134846,0.14902015,617.17663,874.15671
2647,30.3239,9.599,120,500,104813.36,-19500.771,-42021.264,746.72782,170.44232,289.81617,9.79E-05,0.14717512,567.22228,917.82822
2646,30.319371,3.6,120,500,106677.62,-19974.209,-42064.065,748.38612,178.46284,289.77148,9.37E-05,0.14910865,570.73525,941.53748
2656,30.386327,3.6,120,1380,87882.227,6386.2897,-36965.563,743.41985,204.40102,289.69597,8.18E-05,0.14844588,535.86222,957.19838
2649,30.338235,25.6,120,500,104939.01,-20007.923,-42117.802,739.14457,99.194554,289.73812,0.00016845,0.14780544,641.02942,845.81906
2635,30.243995,1.6,120,-500,107374.18,-48373.7,-47609.655,746.42758,224.64142,289.75939,7.45E-05,0.14924662,520.05179,983.41286
2652,30.357377,9.599,120,1000,99775.269,-5962.5143,-39296.205,741.34191,151.56719,289.7688,0.000109716,0.14457861,586.39162,902.42656
2631,30.214488,3.6,120,-1000,107374.18,-62630.203,-50449.758,743.61319,192.66281,289.75721,8.72E-05,0.15130093,546.23759,943.56039
2637,30.252497,9.599,120,-500,107374.18,-49238.718,-47775.061,740.21872,168.48985,289.75267,9.91E-05,0.14793142,566.3206,912.86122
2659,30.405193,25.6,120,1380,88667.326,4609.3463,-37302.829,736.91192,92.155192,289.73705,0.000180637,0.14436711,643.99116,835.5442
2654,30.371714,25.599,120,1000,95143.612,-4287.9871,-39041.786,738.05601,102.31872,289.69926,0.000163463,0.14868059,632.81984,843.12966
2663,30.430254,14.599,40,-550,49375.753,-44583.966,-48306.431,737.92537,141.33961,289.71827,0.000118386,0.14935345,600.50506,892.41413
2645,30.315397,1.599,120,500,106584.74,-19365.873,-41945.571,751.10126,216.48345,289.70597,7.76E-05,0.15129539,532.43862,979.04623
2640,30.277474,1.6,120,0,107374.18,-34116.666,-44860.295,751.45848,214.26681,289.76497,7.81E-05,0.14960026,534.31864,979.00459
2650,30.348876,1.599,120,1000,95547.942,-5091.0018,-39202.668,751.63229,216.64881,289.75804,7.70E-05,0.1476636,536.0021,981.33123
2661,30.419807,3.6,40,-550,49346.068,-44933.073,-48375.669,743.81846,206.76701,289.77904,8.10E-05,0.15059901,539.42086,969.43772
2662,30.424336,8.599,40,-550,49518.093,-44808.494,-48344.216,742.29363,174.70218,289.71721,9.59E-05,0.14853305,567.13483,931.54194
2667,30.455593,9.599,40,-400,46613.398,-41040.838,-47617.097,739.38254,165.2229,289.8111,0.000100977,0.14628844,577.16644,918.45983
2657,30.390857,9.599,120,1380,88703.835,6001.7423,-37028.51,741.41751,167.77789,289.71185,9.93E-05,0.14622004,566.8684,912.80837
2670,30.480569,1.599,40,-200,41501.529,-34771.916,-46418.183,744.90564,212.10655,289.73344,7.87E-05,0.14767643,531.20408,966.52319
2664,30.437839,20.6,40,-550,49235.674,-44341.141,-48253.928,737.42054,113.03828,289.74386,0.000149032,0.14980882,625.97093,859.97856
2674,30.503405,25.6,40,-200,42460.742,-34805.424,-46400.833,735.37295,106.97561,289.73621,0.000156006,0.14709265,627.20725,847.38871
2658,30.397053,16.599,120,1380,88622.592,5473.2518,-37128.502,738.32198,133.16544,289.66598,0.000125358,0.14730798,599.09158,874.26196
2669,30.469929,25.6,40,-400,44421.27,-40263.807,-47499.22,735.56401,105.51344,289.723,0.000157436,0.1449418,627.21429,845.00793
2671,30.484542,3.601,40,-200,41376.293,-34386.093,-46335.213,743.18823,204.22751,289.73974,8.18E-05,0.14836168,535.81087,957.18913
2675,30.514044,1.602,40,0,38585.573,-28870.895,-45239.128,745.96358,211.74741,289.78346,7.88E-05,0.14748524,535.44732,972.7345
2678,30.53041,21.6,40,0,38601.732,-28861.233,-45235.88,740.00338,133.19502,289.79447,0.000125399,0.14603109,603.90693,878.73953
2655,30.382354,1.599,120,1380,95043.13,4386.2153,-37224.546,745.10988,200.84587,289.73661,8.36E-05,0.15156929,552.47762,967.66379
2679,30.539938,30.601,40,0,38608.721,-28860.781,-45242.171,737.08953,104.17996,289.69884,0.000160268,0.14744746,629.93095,844.32157
2677,30.523103,13.601,40,0,38597.785,-28871.512,-45236.004,739.58939,165.89353,289.69813,0.000100587,0.14721896,568.95138,910.42236
2676,30.518018,5.601,40,0,38591.494,-28867.935,-45243.24,743.84488,205.00273,289.71603,8.12E-05,0.14629546,532.34486,955.16019
2681,30.55594,3.6,40,200,35831.9,-23239.058,-44122.61,745.17223,199.84068,289.78154,8.35E-05,0.1475161,547.06569,959.64138
2666,30.451064,3.599,40,-400,46027.345,-39846.079,-47386.73,746.12947,199.26807,289.71693,8.37E-05,0.14723317,540.42158,951.46731
2660,30.415833,1.601,40,-550,49667.423,-45047.701,-48396.391,748.01918,222.56031,289.74821,7.51E-05,0.14804357,519.59372,979.95174
2668,30.461788,16.599,40,-400,46655.582,-41062.958,-47625.567,738.44834,130.58048,289.71478,0.000127357,0.14555353,603.76255,873.18695
2672,30.489071,9.601,40,-200,42363.299,-34535.71,-46351.495,740.70134,180.8445,289.73507,9.22E-05,0.14629417,555.97683,927.11408
2673,30.495266,16.601,40,-200,41461.566,-34552.033,-46369.75,738.01076,150.35355,289.72903,0.000110865,0.146695,588.23427,898.14957
2665,30.44709,1.599,40,-400,46279.914,-40304.346,-47458.886,748.24852,226.35005,289.76699,7.41E-05,0.14821367,519.17923,990.92178
2690,30.618924,1.6,40,550,28834.181,-13332.266,-42200.566,748.59912,228.49707,289.76279,7.32E-05,0.14927743,522.6197,993.53182
2682,30.560469,9.601,40,200,34999.898,-23205.385,-44132.272,742.68754,180.071,289.7255,9.26E-05,0.14636579,556.577,926.85734
2686,30.589419,3.599,40,400,31175.099,-17209.644,-42958.768,746.04256,215.03357,289.70574,7.77E-05,0.14852733,529.64872,972.84623
2684,30.574805,25.601,40,200,34774.834,-22990.642,-44088.443,737.88964,105.79562,289.72645,0.000157164,0.14516284,633.47435,852.77818
2691,30.622898,3.6,40,550,29060.56,-14071.594,-42345.62,742.38564,176.23523,289.72728,9.48E-05,0.14822061,569.37289,933.17257
2699,30.673021,25.601,65,-810,79204.379,-55287.94,-49958.68,737.86964,97.274392,289.83941,0.000171242,0.14570595,643.73211,845.69213
2680,30.551966,1.602,40,200,35759.003,-23115.097,-44102.34,745.72424,223.32184,289.70439,7.50E-05,0.1494987,519.29335,980.73695
2694,30.64093,20.6,40,550,28338.951,-12064.9,-41945.982,737.07063,115.73713,289.74902,0.000143759,0.14574557,615.68958,855.05789
2695,30.650181,1.599,65,-810,78418.504,-52853.027,-49474.51,747.56228,197.62567,289.74582,8.46E-05,0.14828424,553.14493,961.40053
2692,30.627427,8.599,40,550,29223.169,-13981.593,-42326.625,740.57318,148.66918,289.6901,0.000111983,0.14572467,593.23413,900.71537
2696,30.654155,3.6,65,-810,79298.287,-55066.289,-49919.785,747.41833,207.75222,289.7553,8.06E-05,0.14845761,544.60604,976.25255
2700,30.683662,1.601,65,-600,74178.449,-47591.612,-48467.438,748.35295,227.36254,289.77872,7.37E-05,0.14972644,522.91263,991.55202
2687,30.593948,9.6,40,400,31311.642,-17661.332,-43054.483,741.69817,176.41613,289.72495,9.47E-05,0.14775846,561.2459,926.41066
2685,30.585446,1.599,40,400,30819.455,-16844.996,-42893.888,747.61326,223.50687,289.70687,7.48E-05,0.14908064,530.50581,995.51439
2698,30.664881,16.599,65,-810,79025.939,-54838.758,-49875.052,737.44868,123.44853,289.75805,0.00013501,0.14691738,612.32617,869.01726
2701,30.687636,3.6,65,-600,73780.084,-46961.648,-48344.463,746.04063,192.64608,289.83456,8.71E-05,0.1509839,554.51375,949.82968
2688,30.600144,16.599,40,400,32926.636,-17109.406,-42911.773,740.60705,141.47024,289.74049,0.000117735,0.14694161,599.74651,891.66763
2703,30.69836,16.599,65,-600,74226.554,-48204.965,-48584.904,739.00504,141.62689,289.71124,0.000117713,0.14615834,594.97095,889.15026
2683,30.566664,16.602,40,200,34975.188,-23385.098,-44185.639,740.85439,147.24386,289.70327,0.000113159,0.14615362,588.91027,893.22104
2706,30.721114,3.599,65,-300,68625.675,-39293.204,-46833.239,746.93447,209.90248,289.70108,7.95E-05,0.14798484,533.36001,969.41776
2705,30.717141,1.599,65,-300,68838.939,-39721.704,-46926.776,746.68844,225.78507,289.77378,7.41E-05,0.14886808,523.72061,994.86524
2689,30.608284,25.6,40,400,32963.187,-17190.854,-42927.931,736.00559,106.81907,289.72215,0.000155728,0.1453681,632.5688,853.21908
2704,30.7065,25.599,65,-600,74610.899,-48513.122,-48641.519,737.54297,98.464718,289.72119,0.000169385,0.1472653,641.36847,846.03557
2693,30.633345,14.6,40,550,28298.618,-12122.461,-41956.919,739.7103,121.67185,289.74151,0.00013667,0.1446228,620.34503,873.40244
2716,30.792516,3.6,65,300,57631.325,-22024.484,-43462.673,747.24914,209.65384,289.71084,7.97E-05,0.14813239,531.10935,963.91085
2717,30.797045,9.601,65,300,57169.726,-21191.989,-43312.891,743.07325,167.36229,289.7733,9.91E-05,0.14334901,577.42801,925.18815
2715,30.788543,1.6,65,300,57518.382,-21774.012,-43405.071,747.40999,218.71543,289.76629,7.62E-05,0.1478055,534.68146,987.27813
2707,30.725643,9.599,65,-300,68491.351,-39115.834,-46808.036,742.38198,175.976,289.75721,9.50E-05,0.14785096,569.71822,932.04946
2713,30.766984,21.599,65,0,62983.935,-30525.483,-45141.357,739.50766,127.79192,289.7429,0.000130687,0.14787855,609.13999,872.63779
2720,30.822022,1.599,65,600,52318.685,-13543.515,-41801.011,747.29349,205.13676,289.7314,8.12E-05,0.14625388,534.88163,956.77493
2723,30.836721,16.599,65,600,51891.211,-12023.785,-41488.743,740.8706,126.3757,289.72345,0.000131886,0.14573053,609.75533,871.24467
2697,30.658685,9.599,65,-810,78684.024,-55119.286,-49933.888,742.49262,154.70903,289.74191,0.000107297,0.1441157,582.87109,902.74507
2722,30.830525,9.599,65,600,54915.512,-13120.155,-41660.521,742.5925,147.82221,289.77149,0.00011284,0.14725187,595.58971,901.19816
2702,30.692164,9.599,65,-600,74711.508,-48668.331,-48673.095,742.81818,165.4595,289.7289,0.000100854,0.1473233,581.25456,922.82625
2718,30.803242,16.599,65,300,57785.055,-22223.685,-43500.375,740.92861,144.13455,289.67889,0.000115503,0.14585791,590.15314,886.60443
2721,30.825995,3.599,65,600,52573.187,-13824.782,-41853.474,745.05608,177.19627,289.71252,9.38E-05,0.14585639,567.32585,934.23981
2709,30.739979,25.6,65,-300,68421.373,-39083.641,-46806.679,737.16375,112.90935,289.73713,0.000147172,0.14424226,621.29515,854.2604
2724,30.844861,25.6,65,600,51680.62,-12057.746,-41505.929,738.76514,106.37496,289.76618,0.000156771,0.14711586,629.84501,849.69034
2727,30.864004,9.6,65,810,49335.626,-7709.1533,-40657.151,744.31439,172.06829,289.81352,9.73E-05,0.14991637,574.54647,930.36263
2708,30.731839,16.599,65,-300,68314.762,-38989.858,-46777.652,740.54642,144.93396,289.79782,0.00011508,0.1471704,597.54105,897.34784
2714,30.776513,30.6,65,0,62982.25,-30527.086,-45121.169,737.83598,100.56369,289.72296,0.000165342,0.14442154,639.97689,848.11402
2711,30.754593,5.599,65,0,62963.378,-30522.399,-45120.183,744.48745,196.70368,289.74863,8.48E-05,0.14791365,549.88477,955.67078
2712,30.759677,13.599,65,0,62971.395,-30527.086,-45119.114,743.31929,153.46378,289.76448,0.000108572,0.14652761,591.33247,908.46551
2733,30.903679,16.601,90,-1070,104045.33,-62444.941,-50928.378,740.33791,138.05414,289.72412,0.000120533,0.14585494,603.20602,890.0364
2728,30.8702,16.6,65,810,48764.127,-6956.5867,-40492.034,740.08905,134.99041,289.70642,0.00012334,0.14610811,599.35921,877.48928
2710,30.750619,1.599,65,0,62962.761,-30520.549,-45130.544,747.53283,219.51315,289.82173,7.62E-05,0.14896134,530.88516,986.28656
2730,30.88898,1.599,90,-1070,104908.55,-64024.911,-51238.591,750.35508,229.25495,289.90346,7.32E-05,0.14889384,525.08293,1003.3817
2732,30.897483,9.6,90,-1070,104290.83,-62852.967,-51014.432,744.68734,173.90507,289.74165,9.61E-05,0.14814533,564.95129,923.74568
2719,30.811382,25.6,65,300,57715.159,-22387.981,-43536.104,738.2599,112.61868,289.7275,0.00014795,0.14596816,620.09405,852.51201
2735,30.922459,1.599,90,-700,100114.1,-52721.989,-49034.455,750.83687,232.95434,289.7725,7.18E-05,0.14888029,511.83847,992.67668
2737,30.930963,9.6,90,-700,99838.588,-52177.009,-48925.13,746.67361,183.60589,289.67731,9.12E-05,0.14881158,558.47441,937.50539
2738,30.937159,16.601,90,-700,99713.145,-51956.016,-48884.55,741.89316,147.772,289.751,0.00011269,0.14592908,590.68352,896.21547
2741,30.959913,3.601,90,-300,92342.783,-40684.042,-46688.638,748.96813,205.1632,289.7338,8.35E-05,0.155211,543.38113,971.8512
2742,30.964442,9.599,90,-300,92353.432,-40637.5,-46683.416,746.99421,171.69993,289.80124,9.83E-05,0.1451525,566.49139,924.95306
2725,30.855501,1.599,65,810,49042.97,-8107.5152,-40735.476,748.32122,194.88919,289.75047,8.56E-05,0.14644347,547.45209,950.80043
2731,30.892953,3.599,90,-1070,104417.22,-63122.106,-51063.112,748.18396,214.0283,289.80224,7.80E-05,0.14777191,525.49543,967.38336
2739,30.945299,25.599,90,-700,99749.408,-52349.035,-48966.163,740.94737,113.43248,289.76669,0.00014677,0.14608156,629.69471,863.97196
2745,30.989419,1.6,90,0,87192.052,-32166.215,-45011.762,752.4284,234.2206,289.77349,7.14E-05,0.14873618,514.66316,999.0035
2743,30.970638,16.601,90,-300,92319.306,-40494.831,-46651.634,746.10884,144.36657,289.75786,0.000114963,0.14332397,599.43549,897.5342
2726,30.859475,3.599,65,810,48177.58,-6077.4273,-40333.248,746.37033,211.63631,289.78558,7.90E-05,0.14908877,530.79593,968.82023
2729,30.87834,25.6,65,810,48747.558,-7151.0189,-40531.586,738.37129,96.859841,289.70257,0.000171943,0.14608477,642.93104,844.4932
2736,30.926433,3.6,90,-700,99986.891,-52501.448,-48991.243,748.55649,218.07746,289.79523,7.73E-05,0.15097295,524.32471,974.70559
2748,31.005784,21.599,90,0,87153.157,-32165.763,-45005.595,744.14671,133.15896,289.77591,0.000125193,0.14569346,611.16671,886.01511
2756,31.064797,3.6,90,700,74670.763,-11334.784,-40917.45,750.1494,219.60669,289.77394,7.65E-05,0.14939803,525.21653,979.21781
2750,31.027342,1.599,90,300,81899.194,-23566.333,-43317.578,753.63974,232.34308,289.7304,7.22E-05,0.15111458,529.06532,1009.3791
2747,30.998477,13.599,90,0,87179.101,-32181.016,-45018.341,745.31915,163.42737,289.69757,0.000102158,0.14807477,584.91922,923.35351
2759,31.083661,25.599,90,700,75334.898,-12461.044,-41124.094,745.28018,115.62284,289.72041,0.000144779,0.14913437,626.16264,865.08988
2744,30.978779,25.6,90,-300,92364.081,-40673.187,-46680.62,740.6136,119.62155,289.76056,0.000140075,0.14670542,621.36168,869.89084
2734,30.911819,25.599,90,-1070,104296.26,-62999.583,-51054.314,739.72348,102.16253,289.54726,0.000163012,0.14510014,632.13882,843.13391
2764,31.117141,25.599,90,1070,64342.392,-1359.9521,-39043.677,742.75252,103.38613,289.73425,0.000161711,0.14696507,634.27857,847.54971
2746,30.993393,5.599,90,0,87173.057,-32177.974,-45014.106,750.26362,200.32311,289.74909,8.38E-05,0.15022332,546.18673,961.84358
2760,31.094302,1.599,90,1070,69253.88,-1454.0237,-38966.545,756.04145,235.22546,289.79264,7.11E-05,0.1493004,525.96805,1015.7693
2762,31.102804,9.601,90,1070,64213.989,-1166.7945,-38996.354,745.6176,150.17374,289.74703,0.000111226,0.14819496,598.47446,909.69726
2740,30.955939,1.6,90,-300,92590.914,-40810.593,-46697.149,749.28694,212.84909,289.73353,7.86E-05,0.14957239,531.25572,970.72408
2757,31.069326,9.599,90,700,75017.94,-11885.148,-41029.119,748.42633,184.18293,289.71788,9.08E-05,0.14817953,557.7346,937.62904
2763,31.109,16.6,90,1070,68314.932,348.3288,-38605.762,743.50904,119.2728,289.71981,0.000139843,0.1473514,627.0189,874.20333
2765,31.127781,1.6,120,-1380,107374.18,-71932.824,-52204.343,751.35991,202.00379,289.76022,8.29E-05,0.14934907,547.20425,960.07858
2749,31.015313,30.6,90,0,87168.575,-32183.031,-45016.943,742.36336,106.2433,289.72304,0.000156628,0.14551255,631.22972,850.93189
2752,31.035844,9.601,90,300,81623.804,-22953.516,-43204.265,743.94827,157.47062,289.87355,0.000105878,0.14733444,587.22416,914.18998
2751,31.031316,3.6,90,300,82081.952,-23818.203,-43370.452,748.91985,187.04434,289.74065,8.92E-05,0.1469189,563.24828,951.08506
2771,31.165233,3.601,120,-1000,107374.18,-63599.449,-50597.567,751.21506,220.65194,289.6399,7.59E-05,0.15020533,529.52764,986.16933
2753,31.042041,16.601,90,300,81599.875,-23012.392,-43222.685,743.25003,129.11922,289.75525,0.000129259,0.14755434,612.35567,877.98776
2769,31.150619,25.599,120,-1380,107374.18,-74133.1,-52626.389,743.86826,100.51562,289.79879,0.000166056,0.14726005,645.26005,851.71975
2770,31.16126,1.599,120,-1000,107374.18,-64589.829,-50799.195,754.08015,231.75768,289.81215,7.25E-05,0.1509631,529.69823,1010.8573
2754,31.050181,25.599,90,300,82039.891,-23748.555,-43364.161,743.57511,120.28085,289.76141,0.000138619,0.14708701,618.47674,866.9576
2766,31.131754,3.6,120,-1380,107374.18,-75979.992,-53003.414,749.11822,206.18555,289.78484,8.11E-05,0.14892222,549.55038,975.34861
2775,31.194739,1.601,120,-500,107374.18,-48553.372,-47671.328,754.87384,230.66982,289.72671,7.25E-05,0.14865081,528.06691,1006.3977
2777,31.203241,9.6,120,-500,107374.18,-48644.113,-47631.857,747.89392,169.83973,289.73057,9.80E-05,0.14599469,578.26877,927.80194
2755,31.060822,1.602,90,700,74945.248,-11547.183,-40965.144,754.00435,231.33463,289.7402,7.23E-05,0.14846047,526.00074,1005.4134
2761,31.098275,3.599,90,1070,69686.495,-2534.1524,-39174.998,749.51849,184.75389,289.65916,9.03E-05,0.14776965,568.0398,951.75818
2778,31.209437,16.6,120,-500,107374.18,-48740.897,-47662.365,747.30142,140.417,289.74958,0.000118609,0.14623377,601.53547,892.22211
2776,31.198712,3.6,120,-500,107374.18,-48325.801,-47630.706,754.05635,215.08333,289.75916,7.78E-05,0.14929003,532.36139,974.01235
2758,31.075521,16.599,90,700,75278.94,-12463.511,-41140.787,744.47344,149.46549,289.73549,0.000111629,0.14755394,593.04678,902.47847
2779,31.217577,25.6,120,-500,107374.18,-47957.246,-47560.482,742.63533,117.27247,289.77142,0.000142518,0.1485709,624.36033,868.05381
2784,31.254113,30.599,120,0,107374.18,-34125.342,-44861.446,745.44606,104.83025,289.80394,0.000162506,0.15502076,635.06229,851.37206
2768,31.142479,16.601,120,-1380,107374.18,-73967.283,-52601.103,743.89109,132.27111,289.74883,0.000126262,0.14748133,613.48658,887.58413
2772,31.169763,9.598,120,-1000,107374.18,-63376.441,-50549.75,748.64457,185.25847,289.70509,9.02E-05,0.14787527,564.78616,948.22394
2774,31.184098,25.6,120,-1000,107374.18,-62401.767,-50374.641,743.10746,109.30827,289.7528,0.000152448,0.14627389,629.93283,854.85505
2782,31.237277,13.599,120,0,107374.18,-34121.436,-44875.014,749.00786,165.20229,289.72607,0.000100713,0.1456805,578.9292,920.89909
2767,31.136283,9.599,120,-1380,107374.18,-75279.883,-52853.591,749.35508,178.53233,289.74507,9.37E-05,0.14821553,571.37697,940.68363
2773,31.175958,16.599,120,-1000,107374.18,-62548.795,-50401.201,745.96806,144.83377,289.74336,0.000116587,0.14848024,598.61201,900.64051
2787,31.274644,9.599,120,500,104014.24,-19318.673,-42008.97,745.72127,149.14814,289.74617,0.00011203,0.14851579,593.3798,901.63031
2785,31.266142,1.599,120,500,105923.19,-19576.341,-42021.305,754.49841,228.37308,289.86145,7.37E-05,0.15124726,438.45681,1074.6038
2788,31.28084,16.599,120,500,104133.68,-19701.371,-42081.21,745.88281,125.96196,289.76122,0.000132309,0.14671149,614.99046,874.04994
2781,31.232192,5.6,120,0,107374.18,-34057.337,-44837.106,751.68251,204.68152,289.71853,8.17E-05,0.14811967,544.27013,963.09351
2789,31.28898,25.601,120,500,105935.85,-19007.351,-41896.932,745.93572,118.92175,289.79726,0.000142123,0.15067639,624.30784,871.92448
2796,31.337073,3.599,120,1380,91543.958,6438.0528,-36885.512,757.36074,210.25901,289.71929,7.96E-05,0.14837592,550.65922,985.42159
2780,31.228218,1.6,120,0,107374.18,-34092.038,-44856.348,755.16982,225.86182,289.72412,7.39E-05,0.14804671,526.70231,997.11587
2792,31.308122,9.599,120,1000,97875.404,-5573.4852,-39247.484,752.6554,182.16036,289.7375,9.17E-05,0.14767538,571.3294,949.98373
2800,31.366579,1.599,65,-810,76740.999,-54190.868,-49788.258,758.42378,235.43916,289.7095,7.09E-05,0.14829432,517.4909,1003.8121
2786,31.270115,3.6,120,500,106002.58,-20102.447,-42115.253,750.68134,196.3392,289.83461,8.52E-05,0.14518321,545.30588,953.26987
2793,31.314319,16.6,120,1000,97914.874,-5447.2214,-39216.154,750.25548,149.4535,289.75313,0.000111757,0.14821335,599.69716,908.96951
2783,31.244584,21.6,120,0,107374.18,-34116.173,-44858.732,746.8337,133.36221,289.73621,0.000125008,0.14698337,613.45396,889.66725
2803,31.381277,16.599,65,-810,76165.14,-52633.925,-49462.874,750.02952,125.54622,289.60835,0.000132478,0.14507959,619.51418,878.2737
2795,31.3331,1.599,120,1380,86217.76,5435.0154,-37183.061,758.42061,224.89279,289.66673,7.44E-05,0.14943227,527.95122,992.2609
2798,31.347798,16.599,120,1380,92544.298,4469.5963,-37265.044,749.63733,140.55515,289.69672,0.000118862,0.14375994,601.58494,895.57667
2806,31.404032,3.6,65,-600,72540.912,-47227.045,-48422.294,755.80204,200.74321,289.77846,8.33E-05,0.14865962,550.61428,964.1433
2799,31.355938,25.6,120,1380,92409.769,3691.9087,-37417.17,749.84819,103.33524,289.71893,0.000163555,0.1540262,651.75531,865.46692
2804,31.389418,25.6,65,-810,80596.258,-54643.667,-49799.195,746.11277,102.73947,289.73972,0.000163162,0.14845671,639.5582,851.94685
2811,31.437511,3.599,65,-300,69116.22,-39486.527,-46868.516,755.80894,214.18915,289.72701,7.84E-05,0.14917887,545.81174,991.80443
2791,31.303594,3.601,120,1000,93695.161,-5682.0688,-39358.823,755.23976,206.67701,289.61922,8.12E-05,0.15042772,547.3329,972.14185
2790,31.299621,1.599,120,1000,93219.989,-4366.4751,-39099.47,752.47227,191.87926,289.73241,8.70E-05,0.14786383,554.96917,950.60659
2807,31.408561,9.6,65,-600,75729.194,-48124.05,-48539.883,751.78459,162.34295,289.7183,0.000102754,0.14387303,585.32054,925.39663
2797,31.341602,9.6,120,1380,92295.467,4846.4963,-37188.53,752.05959,179.34584,289.8853,9.34E-05,0.14962097,573.73425,942.09403
2815,31.467017,1.599,65,0,62718.085,-30508.173,-45125.486,755.73279,224.26858,289.71307,7.45E-05,0.14852209,525.77394,989.6402
2814,31.456377,25.6,65,-300,68998.178,-39272.976,-46829.457,746.30887,119.20124,289.72735,0.000140013,0.14748055,628.07912,875.1734
2794,31.322459,25.599,120,1000,97550.92,-4811.1332,-39118.671,749.04263,98.896604,289.79024,0.000168605,0.14708569,651.55348,855.94147
2801,31.370552,3.599,65,-810,76197.99,-53061.11,-49559.289,754.92496,197.71951,289.6935,8.48E-05,0.149866,553.36785,961.03619
2805,31.400058,1.601,65,-600,72475.004,-47572.781,-48492.395,757.74521,218.81142,289.72108,7.66E-05,0.14843958,530.75292,982.03496
2816,31.470989,5.602,65,0,62718.62,-30517.753,-45127.46,753.16595,209.65641,289.69421,7.96E-05,0.14772812,546.68786,980.51416
2802,31.375081,9.599,65,-810,80466.211,-54113.818,-49696.983,750.15306,169.81783,289.62326,9.90E-05,0.14957052,582.97852,935.90026
2808,31.414757,16.599,65,-600,75693.135,-48468.265,-48611.587,748.31508,138.99962,289.72726,0.000119799,0.14617414,611.89706,899.78981
2818,31.483382,21.599,65,0,62722.69,-30512.532,-45130.174,750.41047,129.91675,289.67521,0.000128766,0.14664542,620.39917,888.84325
2819,31.492911,30.6,65,0,62748.346,-30506.858,-45123.513,743.34584,90.024107,289.71851,0.000184835,0.14561965,654.25601,840.79449
2822,31.513443,9.599,65,300,56376.781,-21757.36,-43437.469,752.16961,175.26656,289.68911,9.50E-05,0.14663656,573.67022,937.23887
2826,31.542472,3.6,65,600,50277.653,-13258.424,-41788.265,751.13926,202.71505,289.77299,8.23E-05,0.14725048,544.40646,965.2097
2824,31.527858,25.6,65,300,56306.433,-21478.642,-43373.207,746.10953,122.17603,289.72345,0.00013675,0.14823366,621.85245,873.26876
2809,31.422898,25.599,65,-600,75913.472,-48298.789,-48565.251,745.283,104.27976,289.62675,0.000160634,0.14620113,637.70472,854.00235
2812,31.44204,9.599,65,-300,67869.443,-39573.608,-46916.621,749.44668,179.66809,289.72858,9.29E-05,0.14697833,568.70969,939.57314
2827,31.547002,9.6,65,600,50328.841,-12773.227,-41685.642,747.50717,149.3235,289.72039,0.000111691,0.14720379,599.74969,910.59375
2832,31.580481,9.6,65,810,49882.455,-6671.414,-40414.573,746.88481,163.90466,289.70291,0.000102653,0.14765374,586.00716,926.53829
2813,31.448236,16.6,65,-300,67844.034,-39580.351,-46917.854,747.10746,147.76382,289.63616,0.000116374,0.15826753,597.52736,903.11911
2830,31.571978,1.599,65,810,50375.014,-7868.0623,-40663.442,750.84681,196.29563,289.80509,8.51E-05,0.14823008,555.94777,961.53708
2810,31.433538,1.601,65,-300,67614.981,-39144.862,-46830.032,755.45448,228.11243,289.70677,7.34E-05,0.14993517,525.58848,996.77516
2835,31.605457,1.599,90,-1070,105350.66,-63932.564,-51163.68,752.73065,217.57731,289.72713,7.72E-05,0.14923867,538.56789,987.94726
2831,31.575951,3.599,65,810,46396.438,-7521.2168,-40668.417,750.53311,201.0666,289.70323,8.32E-05,0.14826496,552.87986,969.82721
2817,31.476074,13.599,65,0,62723.348,-30519.686,-45135.642,750.44075,159.81369,289.74943,0.000104435,0.14696385,586.68829,915.82686
2828,31.553198,16.599,65,600,53639.999,-14005.112,-41848.663,745.17444,148.17665,289.69019,0.000112326,0.14622638,591.83519,899.52844
2823,31.519771,16.489,65,300,56755.491,-18677.608,-42818.935,745.25417,126.65899,289.7072,0.00013194,0.14670281,620.38866,882.36892
2821,31.508914,3.6,65,300,56307.173,-21537.724,-43397.053,752.67589,206.3907,289.77394,8.11E-05,0.14865795,548.70034,975.30976
2825,31.538498,1.599,65,600,53418.923,-13465.479,-41773.012,750.51186,192.33863,289.74852,8.71E-05,0.14776084,561.97191,960.30082
2829,31.561338,25.599,65,600,49861.075,-12561.486,-41642.677,743.69465,112.37191,289.76174,0.000148035,0.14527115,631.33204,863.75887
2837,31.613959,9.599,90,-1070,103879.96,-62700.472,-51022.614,748.91026,176.9071,289.74646,9.40E-05,0.14583101,575.00589,943.29714
2842,31.647439,9.599,90,-700,97994.146,-52195.84,-48964.478,750.13443,182.16566,289.72301,9.15E-05,0.14630175,563.07345,938.55282
2838,31.620155,16.602,90,-1070,103492.69,-62001.762,-50899.228,745.9093,139.21909,289.82353,0.000119657,0.14635825,607.00525,894.15636
2834,31.594817,25.6,65,810,46783.331,-7767.166,-40698.595,742.52414,88.829748,289.71724,0.000187431,0.14565357,649.47814,831.43095
2820,31.50494,1.601,65,300,56265.154,-21561.16,-43391.051,753.8517,195.44438,289.73536,8.53E-05,0.14672826,560.87914,966.07036
2845,31.672415,1.6,90,-300,91829.046,-40940.928,-46738.593,754.54994,231.77915,289.72149,7.23E-05,0.15044421,519.81995,1000.372
2836,31.609431,3.599,90,-1070,104567.82,-62415.46,-50858.36,752.02959,218.28685,289.72464,7.67E-05,0.14907049,529.87406,981.33806
2847,31.680917,9.6,90,-300,93125.826,-40931.8,-46730.123,748.40185,161.2489,289.82321,0.000104692,0.14465314,578.85466,917.7312
2846,31.676389,3.599,90,-300,93279.063,-41208.71,-46764.947,750.74086,194.20687,289.74057,8.59E-05,0.14792003,552.40732,952.46137
2833,31.586676,16.6,65,810,46704.143,-7804.9506,-40708.257,743.62015,130.22644,289.7328,0.00012812,0.14751225,617.82137,885.9463
2848,31.687114,16.599,90,-300,93168.833,-41026.858,-46734.44,747.7361,137.78318,289.6023,0.000123245,0.15417907,727.10476,772.20837
2862,31.785801,9.599,90,700,73145.637,-12071.069,-41099.055,751.26397,169.32832,289.65912,9.97E-05,0.148992,576.09717,928.35737
2860,31.777298,1.599,90,700,76191.205,-12163.002,-41064.19,753.16237,190.07232,289.76917,8.82E-05,0.14999872,559.55186,950.34713
2855,31.743818,1.6,90,300,82365.483,-23781.364,-43360.667,752.76197,187.4567,289.72021,8.90E-05,0.14762785,568.10669,956.35796
2839,31.628296,25.601,90,-1070,104120.53,-63409.213,-51166.805,742.98476,94.059765,289.72814,0.000177557,0.14783543,646.01996,839.5861
2849,31.695254,25.6,90,-300,93269.566,-41131.742,-46758.574,744.84467,119.234,289.77916,0.000139918,0.14710205,621.37063,867.36675
2857,31.752321,9.599,90,300,80841.75,-23299.292,-43292.662,750.21548,168.48968,289.69522,9.90E-05,0.14707098,584.98283,933.85556
2840,31.638936,1.6,90,-700,100873.75,-52142.595,-48881.795,754.71479,213.4227,289.73112,7.80E-05,0.14639722,542.34213,983.9609
2858,31.758517,16.601,90,300,81007.075,-23593.593,-43343.727,748.02338,124.82575,289.80075,0.00013317,0.14484887,616.84846,874.68689
2843,31.653635,16.601,90,-700,101304.4,-53245.999,-49107.023,746.06835,132.40832,289.69683,0.000126124,0.14804388,617.05445,891.4001
2853,31.722259,21.6,90,0,86986.27,-32176.946,-45012.338,747.58105,120.9192,289.71749,0.000137619,0.14563328,622.48995,873.14642
2841,31.64291,3.6,90,-700,98482.31,-52780.907,-49065.62,754.78604,218.45544,289.74357,7.65E-05,0.14866219,542.55551,994.5354
2852,31.714952,13.599,90,0,86992.519,-32165.064,-45002.923,747.54835,149.87951,289.66736,0.000111353,0.14749326,596.62622,908.18186
2864,31.800135,25.599,90,700,75966.14,-11879.227,-41023.239,745.7341,107.07388,289.74692,0.000155639,0.14617501,633.94034,854.35259
2865,31.810776,1.599,90,1070,66307.159,-1762.097,-39084.381,754.45151,216.6387,289.76474,7.76E-05,0.14990899,540.46402,989.38446
2844,31.661775,25.599,90,-700,98245.361,-52183.423,-48952.883,746.31715,101.40287,289.6961,0.000164347,0.14580414,639.55311,849.00245
2856,31.747792,3.6,90,300,80651.057,-23115.508,-43250.807,749.78638,173.01178,289.74103,9.65E-05,0.14729209,575.47298,932.3553
2866,31.81475,3.599,90,1070,71227.451,-1433.2608,-38919.428,753.18637,219.55276,289.71967,7.62E-05,0.14949788,540.70177,995.11641
2863,31.791996,16.601,90,700,73234.24,-12257.525,-41121.257,748.03994,139.73633,289.74707,0.000120116,0.14976634,606.74424,895.21536
2867,31.819279,9.601,90,1070,69530.049,881.83525,-38489.612,748.19803,178.76112,289.78077,9.34E-05,0.1481314,564.73921,933.3517
2851,31.709868,5.599,90,0,86997.247,-32169.093,-45012.091,751.21472,183.13817,289.74958,9.09E-05,0.14599427,570.83515,953.82141
2870,31.844256,1.599,120,-1380,107374.18,-72495.276,-52234.563,756.50876,235.59556,289.75542,7.12E-05,0.15016708,523.2069,1013.884
2872,31.852758,9.601,120,-1380,107374.18,-75893.072,-52898.776,747.72755,154.08635,289.76452,0.000108561,0.14870039,592.11262,910.54394
2850,31.705894,1.6,90,0,86984.995,-32166.379,-45007.98,753.73527,205.588,289.76203,8.26E-05,0.15311487,549.85201,976.12779
2854,31.731788,30.6,90,0,86998.275,-32184.799,-45010.94,745.85529,105.94214,289.81221,0.000159252,0.14994874,639.53052,858.88362
2877,31.886237,9.599,120,-1000,107374.18,-63067.378,-50468.096,752.67602,173.06468,289.81821,9.64E-05,0.14741813,577.86248,933.9153
2885,31.944692,1.599,120,0,107374.18,-34107.415,-44870.45,758.24203,221.64643,289.8639,7.55E-05,0.14941187,537.74956,995.02822
2880,31.911213,1.599,120,-500,107374.18,-48626.475,-47671.287,757.66319,220.21695,289.78269,7.60E-05,0.1496138,544.57049,998.90426
2873,31.858954,16.599,120,-1380,107374.18,-75839.251,-52878.918,749.13105,133.18831,289.7607,0.000125312,0.14713059,609.36848,883.87395
2861,31.781272,3.599,90,700,72689.956,-11242.522,-40938.501,754.00062,202.4517,289.71448,8.26E-05,0.14865153,555.457,975.26017
2875,31.877734,1.6,120,-1000,107374.18,-62305.229,-50381.055,754.54007,198.66371,289.6779,8.42E-05,0.14893177,556.61758,969.52383
2859,31.766658,25.6,90,300,80785.299,-23292.015,-43286.495,748.07698,120.28555,289.74164,0.000138443,0.144711,619.81315,869.94443
2869,31.833616,25.599,90,1070,70617.013,-1110.0567,-38870.789,746.05256,98.776296,289.74418,0.000169025,0.14787503,644.65066,848.30893
2881,31.915187,3.599,120,-500,107374.18,-48303.64,-47618.166,755.04766,208.07719,289.65398,8.08E-05,0.15136569,542.6059,971.50521
2876,31.881708,3.599,120,-1000,107374.18,-63648.498,-50546.666,754.92026,208.66007,289.78938,8.02E-05,0.14927332,540.48503,968.97961
2883,31.925912,16.599,120,-500,107374.18,-48557.854,-47697.271,750.92233,144.08918,289.73332,0.000115674,0.14689567,603.88525,901.90263
2868,31.825475,16.601,90,1070,70956.748,-1642.9054,-38978.921,747.02249,133.91906,289.76729,0.000133708,0.17444991,616.48537,889.77726
2878,31.892433,16.6,120,-1000,107374.18,-62107.752,-50262.562,748.41233,139.00776,289.79822,0.000120368,0.14798837,605.83379,894.65106
2871,31.848229,3.6,120,-1380,107374.18,-73606.087,-52608.299,756.15568,211.74496,289.76254,7.90E-05,0.14805687,549.50367,987.1327
2887,31.953751,13.601,120,0,107374.18,-34113.007,-44865.475,753.27894,161.83742,289.73868,0.00010326,0.14813804,590.48735,925.00759
2888,31.961058,21.6,120,0,107374.18,-34108.279,-44859.719,750.88102,130.33908,289.74378,0.000128071,0.14783965,617.88709,887.24423
2889,31.970587,30.599,120,0,107374.18,-34112.061,-44866.709,749.0318,97.82635,289.79949,0.000170213,0.14468815,650.07966,853.09206
2879,31.900573,25.599,120,-1000,107374.18,-62400.656,-50323.946,748.00166,106.3516,289.79658,0.000156872,0.14729889,641.6763,861.54593
2894,32.005455,25.601,120,500,104588.99,-18847.291,-41893.89,752.21003,115.39198,289.74133,0.000145077,0.14967251,638.59722,876.31188
2882,31.919716,9.6,120,-500,107374.18,-48445.569,-47696.655,753.39592,187.31029,289.74785,8.91E-05,0.14788176,565.33307,951.51542
2874,31.867094,25.6,120,-1380,107374.18,-75267.546,-52770.456,748.71603,101.1645,289.73107,0.000164582,0.14598309,642.08681,851.24652
2892,31.991118,9.6,120,500,104669.37,-19164.657,-41967.65,754.30225,152.21198,289.59203,0.00010972,0.14772308,604.62081,917.85394
2896,32.020069,3.599,120,1000,99576.434,-5998.6542,-39306.607,760.66961,200.92084,289.74275,8.38E-05,0.15052099,552.13101,965.72757
2900,32.049575,1.599,120,1380,94172.14,5635.9017,-36982.009,764.37129,238.30067,289.68705,7.04E-05,0.15089585,525.58465,1015.4962
2886,31.948666,5.6,120,0,107374.18,-34111.979,-44875.877,755.24755,213.37476,289.71693,7.85E-05,0.14995076,542.68813,981.6553
2897,32.024597,9.6,120,1000,95248.868,-5145.1089,-39228.036,756.99503,169.13928,289.74219,0.000100526,0.15746958,585.98056,932.51439
2901,32.053548,3.6,120,1380,87953.314,7131.3733,-36812.492,758.72886,201.37801,289.66625,8.30E-05,0.14825014,552.36944,968.89318
2910,32.116533,1.6,120,-1000,107374.18,-63139.165,-50482.609,763.94475,207.49977,289.78391,8.07E-05,0.15037239,557.6145,984.88044
2884,31.934052,25.6,120,-500,107374.18,-48679.225,-47735.755,747.60388,110.7068,289.74895,0.00015105,0.14842999,637.7965,866.00148
2903,32.064273,16.599,120,1380,89230.318,4817.6341,-37248.187,756.27404,131.718,289.65798,0.000127183,0.1479877,622.84197,895.70349
2902,32.058077,9.6,120,1380,88234.544,6136.3524,-37011.283,754.61098,165.21019,289.66841,0.000101184,0.14871496,591.84642,933.75964
2899,32.038935,25.602,120,1000,99899.972,-6505.2306,-39404.379,751.89157,105.58424,289.71153,0.000158118,0.14709809,641.43951,859.22715
2893,31.997314,16.599,120,500,104772,-19085.346,-41939.363,754.26721,155.85737,289.68131,0.000107241,0.14423106,591.22137,916.24328
2912,32.125035,9.6,120,-1000,107374.18,-62397.903,-50434.751,759.70555,159.89292,289.72618,0.000104415,0.14791634,601.36302,932.62688
2908,32.097752,16.6,120,-1380,107374.18,-72265.689,-52235.262,756.88357,125.91787,289.77108,0.000132133,0.14580453,625.67476,885.44646
2909,32.105892,25.6,120,-1380,107374.18,-74803.4,-52858.977,754.47448,93.523356,289.88316,0.000179478,0.14953983,659.5391,853.22858
2895,32.016095,1.599,120,1000,99245.577,-4840.4893,-39077.967,760.85922,221.99354,289.73523,7.55E-05,0.15016616,544.26916,1005.5086
2905,32.083054,1.599,120,-1380,107374.18,-75550.336,-52849.027,765.65547,219.05565,289.85692,7.65E-05,0.14909023,547.94134,1002.7657
2916,32.153986,3.599,120,-500,107374.18,-48793.237,-47750.515,764.89826,194.93997,289.65933,8.57E-05,0.1478988,565.90637,968.22494
2890,31.982616,1.599,120,500,104832.02,-20056.768,-42141.813,759.70106,224.15011,289.74976,7.47E-05,0.15010985,532.66757,996.93849
2914,32.139371,25.602,120,-1000,107374.18,-63719.339,-50596.539,756.94165,99.265264,289.74495,0.000167734,0.1459462,653.32074,858.69946
2891,31.986589,3.601,120,500,106571.95,-19932.149,-42054.649,755.10829,178.83156,289.70117,9.33E-05,0.14705256,571.08935,941.03187
2898,32.030794,16.599,120,1000,99716.433,-5780.7454,-39253.487,752.93813,139.50231,289.73056,0.000119611,0.14747603,614.97122,904.2712
2915,32.150013,1.599,120,-500,107374.18,-48563.815,-47666.558,765.33136,207.66382,289.72346,8.06E-05,0.14910864,547.80008,972.02821
2918,32.164711,16.599,120,-500,107374.18,-49429.779,-47832.704,759.58753,135.34062,289.75616,0.000123293,0.14745556,620.76529,900.85087
2922,32.192549,13.599,120,0,107374.18,-34108.896,-44868.6,761.48958,149.8211,289.78605,0.000111066,0.14581368,609.9012,921.40183
2921,32.187464,5.6,120,0,107374.18,-34111.034,-44867.572,766.46641,186.2921,289.71684,8.98E-05,0.14870676,575.27774,960.70206
2923,32.199856,21.599,120,0,107374.18,-34111.362,-44875.836,759.49876,112.75013,289.66747,0.000147743,0.14627166,644.04469,875.80379
2906,32.087028,3.6,120,-1380,107374.18,-73798.091,-52515.831,761.36743,197.63039,289.77856,8.43E-05,0.1466274,563.55572,972.39377
2904,32.072413,25.6,120,1380,88320.766,4463.0185,-37346.041,753.10146,97.473624,289.725,0.000171054,0.14722178,651.6055,853.17228
2926,32.225388,3.599,120,500,104892.38,-19427.71,-42010.204,770.18996,203.49141,289.79912,8.21E-05,0.14817918,563.1696,983.73949
2907,32.091557,9.601,120,-1380,107374.18,-73085.361,-52369.667,759.15306,161.65082,289.7635,0.000103134,0.14651498,597.94282,933.92587
2911,32.120506,3.599,120,-1000,107374.18,-62078.93,-50264.905,764.28838,195.3369,289.71813,8.60E-05,0.14999194,571.61776,976.72568
2925,32.221414,1.599,120,500,104762.7,-18946.049,-41918.846,770.91082,216.02313,289.75931,7.75E-05,0.14976933,556.39694,1004.9061
2927,32.229917,9.6,120,500,104876.92,-19950.486,-42105.221,767.79252,172.27642,289.80558,9.69E-05,0.14787557,590.51102,945.85262
2933,32.269592,16.599,120,1000,95944.008,-6941.5823,-39551.735,764.59146,140.81024,289.70636,0.000119058,0.14978548,621.51395,911.67797
2929,32.244253,25.599,120,500,104796.09,-20062.113,-42131.781,764.49083,111.16593,289.92215,0.000151029,0.14993476,652.8649,881.84217
2930,32.254893,1.599,120,1000,95947.625,-5652.0965,-39292.998,771.42578,222.26395,289.56028,7.55E-05,0.15018341,552.85529,1013.276
2934,32.277732,25.6,120,1000,96012.095,-6628.8626,-39506.426,764.27238,107.79275,289.78912,0.000155584,0.14872326,658.99528,881.20674
2913,32.131231,16.6,120,-1000,107374.18,-64125.762,-50648.467,758.72376,128.88397,289.64967,0.000128799,0.14203198,620.61995,889.17803
2938,32.303071,16.599,120,1380,88051.455,7711.8329,-36694.656,767.44303,119.46731,289.77645,0.00013946,0.14606515,641.0876,887.99321
2920,32.183491,1.599,120,0,107374.18,-34106.511,-44868.806,766.55187,182.36155,289.74284,9.19E-05,0.14939065,581.27751,956.75279
2935,32.288372,1.6,120,1380,89584.445,4045.0858,-37418.855,774.40468,222.01624,289.76029,7.57E-05,0.15043864,547.17292,1007.1301
2937,32.296875,9.601,120,1380,87589.937,6784.4461,-36890.076,767.78549,149.43535,289.72393,0.000111879,0.14847927,613.90113,923.58372
2919,32.172851,25.599,120,-500,107374.18,-49335.462,-47817.574,759.59263,106.54889,289.76108,0.000156766,0.14763871,650.55871,869.95644
2943,32.33655,16.6,15,-290,19905.504,-35454.424,-46978.129,769.13623,113.79162,289.75333,0.000146302,0.14545057,651.43327,885.72835
2917,32.158516,9.6,120,-500,107374.18,-48538.037,-47699.944,762.99345,165.62421,289.69445,0.000100817,0.14730656,598.9269,941.39633
2940,32.321851,1.599,15,-290,19610.916,-34944.27,-46853.468,777.42709,225.03313,289.62109,7.44E-05,0.14947065,557.61083,1022.076
2931,32.258866,3.6,120,1000,96160.973,-6617.4738,-39507.824,770.98062,205.81485,289.73077,8.14E-05,0.1474183,557.11694,982.59013
2932,32.263396,9.601,120,1000,95993.099,-6704.1028,-39514.032,767.07663,172.55684,289.71542,9.71E-05,0.14967297,590.18869,946.82141
2924,32.209385,30.599,120,0,107374.18,-34085.255,-44868.806,761.5547,97.95537,289.67363,0.000170262,0.14728897,664.39952,867.53988
2944,32.34469,25.6,15,-290,19878.862,-35491.469,-46975.086,767.45668,76.286773,289.78944,0.000219054,0.14799681,689.41754,847.62286
2942,32.330354,9.6,15,-290,19914.056,-35697.537,-46995.849,769.36371,153.55434,289.86978,0.00010851,0.14651256,612.22886,929.357
2947,32.363834,9.6,15,-200,18132.343,-32939.3,-46481.336,774.15506,164.29365,289.79949,0.000101518,0.14685405,604.76895,943.83711
2946,32.359304,3.6,15,-200,18120.378,-33057.012,-46480.596,779.56491,207.32617,289.70115,8.03E-05,0.14652633,566.05303,993.76515
2945,32.355331,1.599,15,-200,18199.442,-33315.666,-46555.137,779.771,221.00742,289.73587,7.55E-05,0.14719329,558.92424,1017.6717
2936,32.292346,3.601,120,1380,94763.135,4985.9991,-37089.484,770.51173,192.135,289.70764,8.73E-05,0.14994015,579.7707,979.09799
2928,32.236113,16.6,120,500,104802.63,-20137.97,-42135.481,765.31522,143.25501,289.70419,0.000116773,0.14916079,617.73208,914.54065
2950,32.38881,1.6,15,-100,16195.092,-30148.911,-45939.029,784.75066,224.00226,289.71353,7.54E-05,0.15114125,562.4477,1024.4614
2939,32.311211,25.599,120,1380,88286.593,7803.0667,-36680.102,766.29363,99.837873,289.71704,0.00016651,0.14499786,662.56947,869.2083
2941,32.325825,3.6,15,-290,20074.774,-36025.141,-47075.53,772.56898,200.52689,289.74071,8.31E-05,0.14654043,574.3508,990.17445
2956,32.430707,5.6,15,0,14320.089,-27161.954,-45347.014,765.01793,22.982478,289.71139,0.000743521,0.15318452,740.45938,789.40931
2960,32.464656,1.6,15,100,12518.642,-24324.039,-44797.759,763.26155,27.449369,289.76595,0.000605617,0.14497865,734.95227,790.8154
2955,32.426733,1.601,15,0,14323.173,-27177.619,-45370.779,767.30384,25.473681,289.68686,0.000667314,0.14943581,741.7924,795.1874
2957,32.435791,13.599,15,0,14329.217,-27155.293,-45339.696,765.9662,12.920962,289.68962,0.001294724,0.14759347,752.02691,778.68016
2949,32.37817,25.599,15,-200,18190.027,-33099.195,-46507.156,771.84694,92.552614,289.7207,0.000180175,0.14704878,679.59419,870.84015
2948,32.370029,16.6,15,-200,18070.177,-32954.265,-46478.622,772.67575,128.98792,289.72447,0.000129634,0.14663505,641.16732,907.34783
2952,32.397868,13.6,15,-100,16133.872,-29984.287,-45883.359,766.15037,17.194993,289.77748,0.000965641,0.14407684,747.77923,782.74603
2967,32.511081,9.601,15,200,10595.741,-21094.793,-44159.49,763.64995,22.326284,289.68968,0.000745426,0.14551677,741.82252,787.90475
2965,32.502577,1.6,15,200,10520.131,-21101.372,-44156.941,763.82287,24.964036,289.68895,0.000665889,0.1449115,737.78115,789.20875
2971,32.540033,3.6,15,290,9638.2171,-19524.123,-43856.39,762.76969,25.575536,289.71519,0.000650007,0.14491593,738.10481,791.53155
2978,32.583406,10.6,25,-400,31511.625,-39035.497,-47497.37,763.3197,18.374773,289.75744,0.000909524,0.14806483,744.16945,781.74974
2961,32.468629,5.602,15,100,12446.814,-24189.634,-44758.946,762.74886,28.710553,289.77024,0.000579767,0.14567492,733.75101,793.88535
2975,32.56954,1.6,25,-400,31836.309,-39633.884,-47598.801,763.25859,28.172925,289.70084,0.00059009,0.14516263,734.58142,792.99434
2982,32.606244,8.599,25,-300,29870.399,-37017.039,-47107.312,763.64878,23.62192,289.78434,0.000702156,0.14314912,737.60263,786.85192
2970,32.536059,1.6,15,290,9354.7712,-19174.071,-43786.125,762.53835,28.114285,289.75795,0.000591015,0.14448821,732.09532,790.64205
2966,32.506552,3.602,15,200,10726.034,-21355.709,-44201.386,762.52669,28.349405,289.73406,0.000585482,0.14467137,732.29276,791.62643
2981,32.601716,3.599,25,-300,29438.405,-36149.144,-46941.947,764.71562,29.222551,289.77405,0.000568543,0.14526809,734.47726,795.51264
2983,32.612163,14.601,25,-300,29868.425,-37095.692,-47120.469,765.6774,18.602044,289.79822,0.000904013,0.14711082,744.93953,783.73724
2972,32.544562,9.599,15,290,8977.0901,-18265.761,-43589.389,761.72424,19.970288,289.78138,0.000844748,0.14852066,741.24328,782.84763
2980,32.597742,1.6,25,-300,29486.509,-36197.7,-46931.998,763.19775,28.819966,289.69503,0.000579599,0.14788775,736.53573,795.37336
2976,32.573513,3.601,25,-400,31450.734,-39030.234,-47491.779,763.90695,31.119327,289.75132,0.000533527,0.14434416,731.07248,794.49318
2990,32.662479,1.599,25,0,24150.205,-27831.633,-45291.797,765.99483,23.815275,289.77557,0.000720125,0.14439582,740.06026,790.5862
2958,32.443098,21.599,15,0,14338.714,-27163.516,-45354.415,765.01062,17.401559,289.74912,0.000956388,0.14586565,747.61024,783.27864
2977,32.578042,6.6,25,-400,31442.593,-39187.951,-47517.845,764.0856,23.183661,289.75707,0.000716982,0.14503972,739.18958,787.20436
2986,32.632973,3.6,25,-150,26709.567,-32012.898,-46125.814,764.8635,30.052347,289.69479,0.000554284,0.14549969,734.35472,795.60487
2989,32.651839,25.599,25,-150,27028.289,-32531.192,-46235.633,767.93592,14.263781,289.70635,0.001163985,0.14391401,753.46202,783.15414
2979,32.589879,15.6,25,-400,31645.906,-39186.019,-47523.602,764.01469,16.635899,289.71583,0.000996862,0.14347092,746.94367,781.46037
2991,32.666452,5.599,25,0,24158.428,-27842.2,-45306.886,763.69292,33.191678,289.76449,0.000501615,0.1453558,730.02651,799.47854
2993,32.678844,21.601,25,0,24155.427,-27821.355,-45305.447,766.62657,16.984851,289.79526,0.000976906,0.14361437,748.76298,783.52995
2985,32.629,1.599,25,-150,26836.201,-32175.384,-46156.116,766.10084,26.915272,289.71904,0.000618604,0.14460478,738.23562,794.12802
2997,32.708905,9.6,25,150,21462.113,-23409.233,-44425.997,763.7779,25.664593,289.70583,0.000647262,0.14400438,738.62652,790.92903
2963,32.48102,21.601,15,100,12467.659,-24217.222,-44779.545,763.73534,11.939777,289.74736,0.001391229,0.14484032,752.72463,777.62891
2962,32.473713,13.601,15,100,12470.661,-24221.786,-44768.608,762.39964,17.258493,289.7265,0.000963499,0.14537121,744.66919,781.49243
2973,32.550758,16.602,15,290,8993.3305,-18232.54,-43596.749,762.62533,14.133715,289.71979,0.001178815,0.14597557,750.55034,779.28805
2987,32.637503,9.599,25,-150,26771.897,-32006.813,-46111.26,764.76942,24.613852,289.75698,0.000673469,0.14295479,738.29132,789.8804
2998,32.715101,16.599,25,150,21492.004,-23449.525,-44429.903,766.30887,21.778456,289.72723,0.000763483,0.14349748,745.1252,789.21824
3003,32.748303,14.6,25,300,18971.991,-19204.249,-43609.495,762.6007,18.584522,289.78102,0.000895277,0.14473214,743.4522,781.64881
3002,32.742384,8.599,25,300,19086.619,-19254.04,-43617.019,762.64961,24.063348,289.77659,0.000690946,0.14479988,739.24403,788.64486
2984,32.619748,20.599,25,-300,29447.984,-36036.489,-46910.207,765.24203,14.346047,289.78526,0.001161698,0.14691495,750.49498,780.54543
2992,32.671537,13.599,25,0,24164.349,-27834.758,-45299.362,764.75776,24.272841,289.75093,0.00068538,0.14615413,741.52135,791.28673
2988,32.643699,16.6,25,-150,26984.05,-32445.838,-46208.538,765.9262,19.054137,289.76342,0.000875124,0.14630491,747.56668,786.47373
2995,32.700402,1.599,25,150,20707.779,-23365.199,-44429.738,763.55373,24.674335,289.67149,0.000674439,0.14574411,739.26766,790.399
2996,32.704376,3.6,25,150,21338.275,-23289.3,-44397.751,765.40371,28.951905,289.71814,0.000574408,0.14521547,736.06471,794.24842
3006,32.769112,3.6,25,400,17434.212,-16484.007,-43068.915,763.00117,32.72605,289.72991,0.000509783,0.14758011,731.44489,798.89855
3008,32.779004,10.599,25,400,15417.076,-15984.297,-43003.912,765.38626,18.113021,289.72492,0.000915791,0.14299502,745.73753,783.89884
3011,32.797313,3.6,40,-550,48532.36,-44658.918,-48333.979,764.60153,32.15663,289.79997,0.000515994,0.14364776,731.01623,797.10498
3014,32.815345,20.599,40,-550,48501.154,-44216.809,-48245.088,763.70375,15.803307,289.66783,0.001054294,0.14616453,746.83335,780.45958
3012,32.801842,8.6,40,-550,48545.393,-44314.909,-48262.891,764.33887,18.792597,289.69667,0.000886653,0.14618542,745.40422,784.40386
2953,32.405175,21.6,15,-100,16134.818,-29986.507,-45902.354,766.93696,10.667331,289.73293,0.001561637,0.14470241,757.72016,778.69399
3013,32.807761,14.6,40,-550,48419.623,-44253.566,-48261.739,764.2937,17.699821,289.73841,0.000936904,0.1428888,746.78716,782.71789
3016,32.828571,3.601,40,-400,45590.621,-40122.371,-47439.932,765.2281,32.488119,289.7277,0.000512352,0.1452005,730.63948,798.89587
2999,32.723241,25.6,25,150,21490.154,-23434.683,-44434.097,765.40433,14.198062,289.76258,0.001174722,0.14510456,750.32685,780.1681
3000,32.733882,1.599,25,300,18664.78,-18695.206,-43518.26,762.45972,33.901355,289.77949,0.000491699,0.14604007,728.03277,797.644
3010,32.79334,1.599,40,-550,49057.522,-45405.69,-48471.097,765.17209,32.973974,289.68138,0.000507736,0.14578862,730.03316,798.52239
3001,32.737856,3.599,25,300,18719.545,-18972.978,-43569.49,763.52145,24.293099,289.75138,0.000685063,0.14559099,737.49998,787.90406
2954,32.414704,30.6,15,-100,16152.703,-30007.476,-45903.506,767.95634,9.5371602,289.73367,0.001739192,0.14202644,756.71144,776.83401
3005,32.765139,1.599,25,400,17431.046,-16318.397,-43037.544,762.85984,26.990815,289.69293,0.000616284,0.14563596,736.37904,792.1159
3017,32.8331,9.6,40,-400,45532.485,-39913.014,-47405.848,764.97179,21.651471,289.72716,0.000769925,0.14558165,741.92807,785.88001
3007,32.773642,6.602,25,400,17531.326,-16872.831,-43152.419,764.49628,25.838546,289.76072,0.000644403,0.14606517,736.31938,790.38769
3015,32.824597,1.6,40,-400,45819.92,-40341.514,-47489.805,765.50483,33.966998,289.71703,0.000490739,0.14596925,727.82099,798.80527
3021,32.86205,3.599,40,-200,42155.258,-34369.935,-46322.385,764.87736,28.139247,289.71133,0.000591904,0.14575092,735.98674,793.60921
3018,32.839296,16.6,40,-400,45692.134,-40093.097,-47438.946,765.03994,18.963322,289.70841,0.000876612,0.13969521,744.44739,783.62331
3024,32.880915,25.599,40,-200,42688.601,-35363.971,-46492.355,765.47317,18.03892,289.85491,0.000922744,0.14526788,747.94716,784.96193
3026,32.895529,5.602,40,0,38819.065,-28844.294,-45237.031,764.57415,31.366657,289.70094,0.000531025,0.14550909,732.4283,797.10705
3009,32.785477,15.601,25,400,17122.52,-15776.215,-42925.588,764.95323,17.322921,289.69614,0.00096,0.14500405,746.13955,783.3251
2951,32.392784,5.6,15,-100,16164.873,-30026.636,-45909.632,768.06132,12.98899,289.78454,0.001283053,0.1446381,755.24475,781.86637
3027,32.900614,13.599,40,0,38789.833,-28837.058,-45229.343,765.32667,31.115186,289.70946,0.000534214,0.14453122,732.64841,797.08896
3031,32.933453,3.599,40,200,35513.793,-23212.621,-44128.119,764.81687,35.523203,289.67949,0.000467685,0.14308535,725.6497,799.3604
3028,32.907921,21.6,40,0,38789.01,-28834.591,-45239.868,765.08298,21.532187,289.68505,0.000770119,0.14353716,742.00064,788.21148
3025,32.891556,1.6,40,0,38792.834,-28830.315,-45222.024,766.30618,40.170522,289.66247,0.000416195,0.1475151,724.87781,806.75855
3030,32.929479,1.601,40,200,35388.146,-23091.004,-44092.966,764.72513,29.679496,289.6744,0.000561948,0.14675924,735.27945,796.1751
2964,32.490549,30.601,15,100,12498.865,-24270.014,-44782.999,763.93799,11.401694,289.76977,0.001467452,0.14710336,755.37815,779.57135
2994,32.688374,30.6,25,0,24170.557,-27817.942,-45293.441,763.88405,14.07771,289.75701,0.001187996,0.14789566,751.14623,780.07599
3020,32.858076,1.599,40,-200,42250.809,-34571.439,-46356.058,766.0858,32.458751,289.71834,0.000514621,0.1472081,734.96169,800.30094
3022,32.866578,9.6,40,-200,42451.779,-34969.226,-46433.19,765.28611,25.296973,289.77721,0.000656474,0.14437599,739.97297,791.84521
3036,32.966932,3.599,40,400,30276.081,-17226.871,-42986.808,765.69299,30.906673,289.87115,0.000541726,0.14919626,733.18209,797.21185
3023,32.872774,16.602,40,-200,42338.425,-34775.575,-46402.272,762.41737,18.176698,289.77547,0.000914872,0.14414603,744.57907,781.77447
3041,33.000411,3.6,40,550,29746.644,-12875.233,-42046.55,764.80315,20.678914,289.44954,0.000803027,0.14431539,742.93648,785.8817
3034,32.952319,25.6,40,200,34414.914,-22888.307,-44074.341,765.01517,19.762909,289.75491,0.000844385,0.14586294,744.855,785.36722
3033,32.944178,16.6,40,200,35202.512,-22671.837,-44026.277,764.25769,25.79735,289.68956,0.000643766,0.14477943,738.07285,790.39179
2968,32.517278,16.6,15,200,10637.185,-21134.798,-44163.355,762.63278,16.278915,289.78956,0.001014723,0.14162181,749.75168,783.38973
3035,32.962959,1.6,40,400,32235.289,-17690.811,-43039.559,768.9731,29.520279,289.71315,0.00056485,0.1468134,741.65896,803.0077
3042,33.00494,8.599,40,550,29940.09,-13293.166,-42145.184,766.73031,20.539521,289.47589,0.000810175,0.14621173,746.0173,788.03321
3032,32.937982,9.6,40,200,35172.539,-22713.117,-44024.879,767.57594,25.094753,289.74971,0.00066542,0.14727312,741.24281,793.14102
3048,33.042393,16.599,65,-810,78088.304,-55093.014,-49929.735,765.46772,20.87066,289.69264,0.000797997,0.14612774,744.26598,788.05725
3047,33.036197,9.6,65,-810,81140.79,-53985.251,-49655.95,766.50441,25.521197,289.80258,0.000654877,0.14608788,739.02714,792.67993
3045,33.027694,1.601,65,-810,76971.327,-53200.408,-49560.687,768.58849,32.413795,289.69164,0.000513022,0.14539021,735.32496,801.45282
3037,32.971461,9.599,40,400,32020.463,-16997.779,-42897.712,767.86467,27.158086,289.82096,0.000611259,0.1437896,738.84835,794.76781
3051,33.065147,3.599,65,-600,75888.104,-47663.275,-48434.752,767.90026,28.265411,289.74411,0.00059179,0.14767181,740.98844,798.23378
3053,33.075872,16.6,65,-600,73356.802,-47834.807,-48527.301,768.20479,22.077599,289.67266,0.00074985,0.14169219,743.2667,788.97573
3050,33.061174,1.599,65,-600,73004.938,-47160.275,-48377.108,768.31873,30.130482,289.71429,0.000562877,0.1513643,736.04065,798.4745
3040,32.996438,1.599,40,550,29336.934,-12277.834,-41923.081,766.63981,26.59788,289.45182,0.000626201,0.1462155,739.55769,793.67464
3019,32.847437,25.599,40,-400,45854.415,-40312.363,-47486.804,764.47089,13.650509,289.67055,0.001219992,0.146645,750.86472,778.29689
3056,33.098626,3.6,65,-300,68159.058,-39236.219,-46837.885,769.90654,34.203963,289.80639,0.000485753,0.1456205,734.42185,804.63876
2974,32.558899,25.601,15,290,9469.1528,-19150.8,-43782.835,763.47241,9.4522307,289.75835,0.001758975,0.14532974,752.37143,772.25484
3052,33.069676,9.599,65,-600,73574.507,-48274.367,-48609.367,767.24465,27.492607,289.70256,0.000606637,0.14690318,739.55858,796.58283
3046,33.031668,3.6,65,-810,76574.812,-52726.64,-49483.103,766.61919,31.399817,289.53045,0.000531242,0.14625161,737.0793,800.9207
3067,33.174558,9.6,65,300,56644.358,-21532.462,-43361.366,770.02407,21.971875,289.70596,0.000756016,0.14436695,744.3795,791.20636
3038,32.977657,16.599,40,400,32091.099,-17216.099,-42941.088,767.49807,17.637508,289.61067,0.000939725,0.14215392,747.20943,783.95219
3058,33.109351,16.6,65,-300,68112.228,-39265.164,-46833.116,768.98455,21.485988,289.70714,0.000773897,0.14358107,747.54556,791.51504
3065,33.166055,1.599,65,300,57981.708,-21605.605,-43365.436,771.42633,34.040648,289.75125,0.000488469,0.14516908,733.16421,803.73478
3070,33.199535,1.599,65,600,53102.625,-12834.694,-41633.18,771.45165,33.521984,289.6985,0.000497828,0.14750156,737.02362,806.42082
3066,33.170029,3.6,65,300,58226.343,-22031.473,-43451.12,767.66975,27.367683,289.69768,0.000608427,0.14515729,739.21616,796.3596
3055,33.094652,1.6,65,-300,68285.652,-39589.026,-46898.9,770.09539,30.510214,289.69391,0.000545106,0.14415033,736.54506,799.47514
3060,33.128132,1.601,65,0,63075.417,-30501.143,-45105.34,768.5827,41.784821,289.54999,0.000401338,0.14568754,724.3397,810.6906
3071,33.203508,3.6,65,600,53706.194,-13708.961,-41785.922,770.74141,34.300626,289.74638,0.000486328,0.14797276,733.79813,804.83823
3075,33.233014,1.599,65,810,50455.024,-7528.618,-40600.783,771.15119,28.475571,289.7265,0.000585208,0.14644762,741.23362,800.74617
3044,33.018443,20.599,40,550,27156.405,-12516.053,-42033.393,766.39833,14.258653,289.61875,0.001164822,0.14435282,752.46626,780.43273
3062,33.137191,13.599,65,0,63099.387,-30506.488,-45124.87,769.33639,27.650624,289.80747,0.000620551,0.15538301,741.00097,799.31217
3061,33.132106,5.599,65,0,63076.033,-30518.205,-45125.651,768.2292,23.486853,289.75083,0.000707634,0.1441747,744.3762,792.70461
3057,33.103156,9.599,65,-300,68148.985,-39255.502,-46855.071,768.96013,20.160857,289.7099,0.00082617,0.14577127,748.77294,790.08565
3073,33.214233,16.601,65,600,50633.833,-13293.495,-41788.841,769.68589,23.029496,289.56466,0.000734453,0.15308746,747.68529,795.71875
3080,33.266492,1.6,90,-1070,104870.6,-62802.311,-50942.933,774.46875,31.666921,289.7366,0.000526712,0.14621735,739.42353,805.21284
3078,33.247713,16.6,65,810,46645.102,-7330.855,-40622.903,773.85791,19.51151,289.74409,0.000851552,0.14456162,750.08613,791.63104
2959,32.452627,30.6,15,0,14335.795,-27170.465,-45354.004,764.23583,11.017796,289.75306,0.00150635,0.14242183,752.22601,776.31945
3076,33.236988,3.601,65,810,46170.1,-6776.0921,-40511.399,772.37315,29.787805,289.72212,0.000559785,0.14692461,738.81339,800.53004
3029,32.91745,30.6,40,0,38811.747,-28849.022,-45239.087,763.22251,16.720462,289.71092,0.000991511,0.14356788,745.29549,780.80552
3082,33.274995,9.599,90,-1070,103896.08,-62770.491,-51019.119,769.85722,24.225098,289.74122,0.000692388,0.1498439,745.16222,795.68626
2969,32.525417,25.603,15,200,10678.834,-21215.466,-44186.954,764.58994,12.037398,289.79323,0.001379089,0.14415154,751.71447,776.48755
3068,33.180754,16.599,65,300,56704.386,-21595.08,-43387.104,769.94696,22.948916,289.72126,0.000726352,0.14649219,745.73777,794.40365
3081,33.270466,3.6,90,-1070,104346.99,-63472.489,-51153.894,771.62616,30.770842,289.69341,0.000540214,0.14517652,738.03447,802.50088
3083,33.281191,16.6,90,-1070,103110.03,-61266.296,-50755.778,771.16168,18.970588,289.70803,0.000880772,0.14806847,752.28744,792.57114
3072,33.208038,9.6,65,600,50366.996,-12665.424,-41657.314,769.93192,22.376334,289.62566,0.000744648,0.1460984,747.56961,793.05665
3049,33.050533,25.6,65,-810,80879.79,-53730.461,-49602.459,768.76217,13.787255,289.75482,0.001208908,0.14588538,753.11751,781.33704
3086,33.303945,3.6,90,-700,101665.56,-53406.882,-49133.214,770.72493,32.288976,289.68264,0.000518324,0.14867505,737.35492,804.50367
3043,33.010858,14.601,40,550,30245.656,-13931.474,-42252.248,764.51007,14.905922,289.58577,0.001122554,0.14920152,748.76846,780.37296
3077,33.241517,9.6,65,810,46639.346,-7077.6697,-40568.22,773.44075,23.940659,289.73986,0.000704661,0.14984138,746.41894,796.66187
3087,33.308474,9.599,90,-700,101179.08,-52326.174,-48916.25,774.22534,24.817182,289.76337,0.00067278,0.148064,748.87543,801.3872
3092,33.341953,9.6,90,-300,92022.041,-40920.329,-46742.91,774.23376,25.669642,289.79333,0.000651965,0.14933485,747.53869,801.21889
3088,33.314669,16.599,90,-700,100912.07,-51976.409,-48842.818,775.80701,19.047088,289.70177,0.000876474,0.14760736,753.80823,792.4847
3063,33.144497,21.599,65,0,63104.608,-30525.154,-45115.537,767.68437,19.619732,289.68527,0.000855172,0.1472501,747.48022,787.84301
3004,32.755887,20.601,25,300,18891.282,-19267.69,-43616.237,764.22645,14.309109,289.80468,0.00117059,0.14922924,749.51164,779.24594
3039,32.985797,25.601,40,400,32068.526,-17173.627,-42927.191,766.75059,16.02954,289.44952,0.001047109,0.1485504,749.31366,782.10048
3093,33.348148,16.601,90,-300,92135.849,-41060.531,-46772.142,774.50021,18.802518,289.68521,0.000891342,0.1497064,756.09076,794.93954
3097,33.375988,13.601,90,0,87225.643,-32157.499,-45003.868,777.9969,21.98875,289.61094,0.000757958,0.14616172,753.05348,798.07783
3085,33.299971,1.599,90,-700,98949.423,-52584.336,-49021.381,770.0278,29.158893,289.7033,0.000575625,0.15012474,740.04516,801.29827
3091,33.337423,3.599,90,-300,93330.376,-40638.198,-46641.191,774.93213,30.957395,289.69004,0.000539335,0.14791506,745.39587,809.02837
3101,33.408827,3.601,90,300,80949.472,-23367.091,-43283.74,781.60063,28.232898,289.67257,0.000589969,0.14523732,752.29141,810.7793
3090,33.333449,1.6,90,-300,93441.881,-40849.776,-46693.366,774.19789,29.425587,289.67771,0.000565191,0.14520512,743.93118,804.19003
3096,33.370904,5.599,90,0,87220.668,-32156.306,-45002.758,778.38585,38.287366,289.71383,0.000433291,0.14358592,735.7557,815.315
3106,33.442307,3.6,90,700,72667.878,-11494.145,-40978.917,786.74079,31.262398,289.67696,0.000533658,0.14708734,757.52765,821.937
3102,33.413357,9.601,90,300,80875.136,-23255.916,-43285.632,781.97938,21.929961,289.69017,0.000762499,0.14924946,758.88649,804.53775
3108,33.453032,16.601,90,700,73116.897,-12014.495,-41081.129,784.97034,21.087487,289.74731,0.000799354,0.15242691,762.4298,806.23687
3105,33.438333,1.599,90,700,72791.511,-11148.451,-40904.499,785.08849,30.324231,289.69889,0.000547101,0.1436427,751.49934,814.17743
3100,33.404854,1.6,90,300,80893.267,-23061.853,-43244.023,781.28914,33.970327,289.73343,0.000492009,0.1480586,746.60493,817.46577
3074,33.222374,25.599,65,600,50187.734,-12586.689,-41639.429,770.83853,15.942778,289.67088,0.00104753,0.14807556,755.0835,788.30034
3111,33.475787,3.6,90,1070,71357.704,-2297.9887,-39097.62,786.57877,29.261801,289.73819,0.000583648,0.15618057,754.29682,814.37995
3095,33.36693,1.601,90,0,87229.837,-32159.02,-44998.4,776.51855,24.445367,289.68313,0.000682962,0.14755245,751.77609,802.05219
3059,33.117492,25.599,65,-300,68160.826,-39310.555,-46855.935,768.036,16.535757,289.70265,0.001008551,0.14674416,750.58971,785.05676
3110,33.471813,1.6,90,1070,71017.229,-2017.9964,-39045.568,786.57463,28.393444,289.66591,0.000585817,0.14436448,755.54456,814.78878
3103,33.419553,16.6,90,300,81150.526,-23484.72,-43314.494,783.48269,21.231949,289.71516,0.000782713,0.14410394,760.51381,803.75891
3121,33.542747,3.599,120,-1000,107374.18,-63965.659,-50597.32,782.43309,22.34395,289.72255,0.000745679,0.14650569,757.01263,803.05808
3107,33.446836,9.6,90,700,73107.235,-11952.658,-41061.476,785.34322,25.530246,289.63902,0.000665204,0.15519879,757.69399,810.75045
3079,33.255853,25.6,65,810,46682.558,-7314.6969,-40618.544,772.81294,14.368959,289.70897,0.001163846,0.14646091,754.80501,785.44751
3116,33.509268,3.6,120,-1380,107374.18,-74409.23,-52730.246,786.34177,27.114135,289.71033,0.000619503,0.14935472,759.05517,813.87412
3122,33.547276,9.6,120,-1000,107374.18,-63391.406,-50465.3,783.48593,23.897601,289.69895,0.000699054,0.14722146,758.97143,807.66494
3098,33.383295,21.599,90,0,87203.153,-32146.603,-44990.013,777.08794,18.868485,289.70151,0.000885282,0.14803048,758.12873,796.54804
3113,33.486513,16.599,90,1070,71281.23,-2076.3796,-39049.145,781.12015,20.990994,289.7282,0.000797871,0.14996757,759.60774,803.57408
3126,33.576226,3.6,120,-500,107374.18,-48460.617,-47614.342,782.72093,25.946436,289.72813,0.000643756,0.14625278,756.62474,811.36516
3069,33.188894,25.599,65,300,56566.938,-21576.496,-43397.67,768.41351,16.592391,289.69079,0.001005095,0.14558526,749.73569,785.47643
3120,33.538773,1.599,120,-1000,107374.18,-62569.723,-50425.089,782.05242,27.08293,289.69866,0.000616076,0.14747513,753.37716,809.85516
3127,33.580755,9.6,120,-500,107374.18,-48647.567,-47702.411,784.56422,19.023261,289.71146,0.000881918,0.15074506,764.74556,804.79989
3115,33.505294,1.6,120,-1380,107374.18,-74716.114,-52789.287,782.21562,25.03208,289.68855,0.000671026,0.15125549,755.60556,807.67726
3130,33.605731,1.599,120,0,107374.18,-34099.357,-44846.11,785.62333,33.881502,289.66216,0.000492308,0.14717027,749.63099,818.83366
3054,33.084012,25.6,65,-600,73317.701,-47917.531,-48532.071,768.69258,16.12391,289.69105,0.001029118,0.143592,751.85949,785.71627
3094,33.35629,25.599,90,-300,93502.32,-40940.106,-46690.118,775.24052,16.364064,289.73188,0.001033043,0.14803713,757.7137,791.68024
3084,33.289331,25.599,90,-1070,103604.41,-62125.272,-50889.936,770.91309,13.503478,289.71046,0.001233842,0.14743349,757.97095,786.22097
3064,33.154026,30.599,65,0,63119.903,-30486.506,-45100.653,766.12298,16.933043,289.69206,0.000983919,0.14581588,750.02111,784.90819
3140,33.677133,1.599,120,1000,94919.821,-4176.4014,-39027.601,788.36936,20.196096,289.67644,0.000824782,0.14558732,767.49021,808.6209
3131,33.609704,5.6,120,0,107374.18,-34099.028,-44849.153,784.58532,29.663438,289.73114,0.000560199,0.14298611,753.51986,814.44984
3139,33.666493,25.599,120,500,104683.68,-19183.159,-41959.879,788.5071,15.181956,289.65362,0.001093834,0.14416014,771.38098,802.28569
3118,33.519993,16.6,120,-1380,107374.18,-72569.657,-52372.545,779.85681,15.878076,289.7099,0.001051222,0.14789222,765.27598,797.21897
3135,33.643654,1.6,120,500,104672.21,-19934.204,-42090.46,786.51524,23.685788,289.69171,0.000705726,0.14825684,761.64387,810.73997
3104,33.427693,25.599,90,300,80928.051,-23317.506,-43288.921,784.976,17.648927,289.69645,0.000948489,0.14869087,767.31521,802.52317
3089,33.322809,25.6,90,-700,99162.483,-53226.84,-49150.687,773.90902,14.964689,289.65614,0.001113062,0.14630913,757.44483,787.49456
3138,33.658352,16.6,120,500,104652.51,-19491.397,-42018.345,786.38033,16.062681,289.63902,0.001038321,0.14698434,769.18252,802.09021
3151,33.748063,3.599,40,-550,49645.837,-44944.708,-48363.294,792.76121,23.557038,289.61859,0.000709124,0.14798346,766.78236,816.35905
3109,33.461173,25.6,90,700,72339.655,-11235.573,-40924.81,784.11581,12.54219,289.70806,0.001327429,0.14521963,769.88078,796.9677
3152,33.752592,8.6,40,-550,49402.396,-44498.364,-48279.131,793.29342,19.891076,289.7468,0.00083919,0.14621091,773.47368,813.61723
3137,33.652157,9.599,120,500,104716.82,-18995.305,-41929.577,788.85867,15.90011,289.69708,0.001036291,0.14620071,770.55446,803.29402
3145,33.710611,1.599,120,1380,93716.457,5372.4376,-37055.934,788.68761,26.218052,289.67192,0.000638524,0.14920141,760.46109,814.85205
3147,33.719114,9.6,120,1380,87457.793,6921.153,-36865.325,789.93344,18.804728,289.67801,0.000887895,0.14766635,770.80711,809.13228
3136,33.647628,3.6,120,500,106552.09,-19905.712,-42052.223,787.8744,24.200423,289.68118,0.000693927,0.15168259,765.30165,815.87007
3117,33.513797,9.601,120,-1380,107374.18,-71837.561,-52217.336,782.78873,18.951471,289.79031,0.000880597,0.14789878,761.66475,801.13323
3150,33.74409,1.599,40,-550,50101.145,-45456.096,-48475.908,791.29763,23.211264,289.67714,0.000725386,0.13618566,767.06905,817.11276
3157,33.78385,9.599,40,-400,44458.232,-40418.728,-47515.05,793.53828,16.832058,289.68206,0.0009948,0.14934303,776.17792,810.21602
3142,33.685636,9.599,120,1000,95223.543,-6101.153,-39414.822,788.07622,17.463733,289.67402,0.000953961,0.14632026,769.58068,804.83346
3124,33.561612,25.6,120,-1000,107374.18,-62802.103,-50381.918,782.23341,13.487575,289.71691,0.001239028,0.14790241,765.5196,793.04606
3119,33.528133,25.599,120,-1380,107374.18,-72650.572,-52381.426,783.15719,11.056035,289.77828,0.001513034,0.14888482,771.28655,793.05689
3160,33.808826,1.599,40,-200,42313.591,-34476.381,-46332.87,793.263,24.885426,289.67885,0.00067191,0.14893301,769.88988,822.50406
3132,33.614789,13.6,120,0,107374.18,-34110.664,-44859.596,786.28569,12.523339,289.69269,0.001335508,0.14841592,771.83499,798.94279
3155,33.775347,1.601,40,-400,46187.899,-40179.726,-47441.906,795.1085,22.603346,289.5816,0.000749015,0.14655322,768.02572,814.62074
3156,33.77932,3.6,40,-400,46072.901,-39987.35,-47401.243,797.13871,23.268165,289.7123,0.00071312,0.14385994,771.56883,820.83521
3146,33.714584,3.601,120,1380,87173.768,7432.951,-36772.857,788.37178,19.726749,289.71548,0.00084374,0.14617913,766.99106,807.81702
3099,33.392824,30.6,90,0,87212.61,-32144.424,-44999.757,778.44516,12.666729,289.69953,0.001322067,0.14949941,766.105,792.9354
3158,33.790045,16.599,40,-400,46816.177,-40964.529,-47589.961,791.95399,14.351574,289.6509,0.00115723,0.14346433,774.74359,805.80187
3114,33.494654,25.6,90,1070,70926.816,-1554.3441,-38945.166,784.52662,11.017779,289.68003,0.001513541,0.14728105,768.4832,791.45619
3123,33.553472,16.601,120,-1000,107374.18,-62417.39,-50297.18,782.37619,13.487059,289.69852,0.001242653,0.15048197,768.22802,796.9336
3143,33.691831,16.6,120,1000,99466.573,-5512.3475,-39202.915,786.478,15.016379,289.63021,0.001114779,0.1484673,768.75198,800.0763
3161,33.812799,3.599,40,-200,41486.276,-34613.87,-46365.022,797.1794,25.981763,289.67573,0.000641875,0.14694771,769.75939,823.1497
3141,33.681106,3.6,120,1000,95175.19,-5096.7578,-39212.002,790.05449,17.434971,289.73869,0.000965482,0.15081558,772.20349,807.40257
3171,33.884203,3.599,40,200,34490.237,-22620.32,-44020.48,798.07525,26.691001,289.69853,0.000623005,0.14586336,772.03829,826.48697
3162,33.817329,9.6,40,-200,42575.494,-34810.07,-46400.052,798.50269,23.801768,289.67525,0.000696988,0.14377274,773.31543,821.9775
3170,33.880229,1.599,40,200,35542.697,-22943.73,-44085.688,798.74562,27.105966,289.68275,0.000614324,0.14555323,770.82258,827.31883
3167,33.851364,13.599,40,0,38536.277,-28849.145,-45214.089,796.50303,21.389546,289.62725,0.000779014,0.14595486,775.63569,819.66734
3125,33.572252,1.599,120,-500,107374.18,-49057.524,-47709.4,785.2103,22.262175,289.69447,0.000751036,0.14837473,761.07625,807.86315
3165,33.842305,1.599,40,0,38529.739,-28850.132,-45242.664,796.99676,33.932659,289.59374,0.000491313,0.14649439,762.51635,833.00891
3129,33.595091,25.6,120,-500,107374.18,-49534.623,-47870.941,784.23831,12.525608,289.84176,0.001343436,0.14989321,770.03008,796.30326
3144,33.699971,25.599,120,1000,99339.979,-5597.373,-39203.039,787.86715,12.173361,289.85023,0.001369374,0.14648526,777.63834,802.41217
3176,33.917682,3.601,40,400,30579.755,-16749.856,-42858.077,800.43778,26.857215,289.6926,0.000621271,0.14733034,770.66538,825.95078
3178,33.928408,16.6,40,400,30843.096,-17047.446,-42927.52,796.78225,21.056599,289.65687,0.000792531,0.14727402,773.46388,816.79874
3177,33.922211,9.599,40,400,30824.718,-17092.179,-42937.881,801.51483,22.433795,289.67517,0.000744895,0.14818888,776.49541,821.90863
3185,33.978444,1.599,65,-810,78563.106,-53447.385,-49595.47,803.07084,27.240997,289.65706,0.000614757,0.14793162,773.71567,828.83989
3175,33.913708,1.6,40,400,32850.08,-17469.161,-42960.371,799.00938,30.594686,289.69514,0.000545162,0.1467174,768.184,832.94731
3163,33.823524,16.599,40,-200,42557.239,-34925.809,-46433.231,795.77397,19.309078,289.77884,0.000853758,0.1438646,774.28906,814.13519
3172,33.888732,9.6,40,200,34524.115,-22715.707,-44034.706,800.33915,21.242235,289.76051,0.000793705,0.1511851,777.90895,822.5456
3134,33.631625,30.599,120,0,107374.18,-34122.546,-44870.286,784.77114,11.446761,289.66325,0.001457285,0.14765596,774.05092,797.60565
3182,33.95569,8.6,40,550,28482.484,-13349.37,-42196.784,803.62257,22.72117,289.71269,0.00073546,0.14784374,780.29693,827.90509
3166,33.846279,5.6,40,0,38538.456,-28852.023,-45206.442,795.6583,25.991174,289.77062,0.000645764,0.14594223,767.18005,821.89066
3112,33.480317,9.599,90,1070,71293.729,-2090.6464,-39061.48,780.76735,23.167108,289.64643,0.000720338,0.14776444,755.97982,803.34341
3190,34.011923,1.599,65,-600,71655.455,-47806.397,-48542.144,803.12409,27.87082,289.71458,0.000598877,0.14803078,775.72082,833.29938
3168,33.858671,21.6,40,0,38541.827,-28849.721,-45223.34,792.14568,18.842489,289.60893,0.000882997,0.14578515,772.59688,811.31221
3181,33.951161,3.6,40,550,28039.511,-12228.578,-41980.272,800.72507,27.070385,289.6339,0.000617064,0.14791461,772.61993,828.87502
3191,34.015897,3.599,65,-600,74724.007,-48606.494,-48660.021,803.38316,21.324315,289.83733,0.000782208,0.14678972,779.32093,823.38614
3180,33.947188,1.6,40,550,27889.401,-12135.988,-41959.386,801.71451,31.381312,289.68915,0.000532175,0.14756516,768.49873,833.07703
3192,34.020426,9.599,65,-600,74680.343,-48074.219,-48550.12,806.235,18.562175,289.70862,0.000898042,0.14665519,784.09468,822.87502
3149,33.73345,25.599,120,1380,87798.146,6636.1037,-36908.742,787.69161,10.53094,289.65987,0.001573866,0.14262655,776.2198,796.7802
3186,33.982418,3.601,65,-810,78170.415,-52614.231,-49422.129,803.32204,27.580163,289.67128,0.00060387,0.14535351,773.03251,831.33112
3197,34.053905,9.599,65,-300,68466.23,-39104.857,-46814.08,806.36633,21.786948,289.95529,0.000770742,0.14979915,783.8121,829.12729
3195,34.045402,1.6,65,-300,68500.438,-39395.498,-46881.262,805.40475,23.548036,290.01072,0.000709542,0.14810476,782.20842,830.83198
3187,33.986947,9.6,65,-810,79338.416,-54910.216,-49863.663,803.17996,27.760388,289.79066,0.000621523,0.15127468,773.9701,831.71677
3154,33.766096,20.599,40,-550,49543.626,-44336.371,-48243.526,792.4035,9.9175149,289.67522,0.001682446,0.14660233,780.81545,801.51788
3198,34.060101,16.599,65,-300,68249.964,-38861.004,-46774.486,806.53635,17.90744,290.03641,0.00093243,0.14719163,786.04021,823.35373
3202,34.087939,13.6,65,0,62843.24,-30517.013,-45146.126,804.72996,23.682008,290.03741,0.00070581,0.14821554,779.0829,827.59387
3159,33.798186,25.6,40,-400,44510.119,-40213.523,-47459.38,793.04814,9.7325519,289.64421,0.001709817,0.14683024,783.14536,803.72333
3206,34.120778,3.6,65,300,56918.595,-21392.466,-43369.671,810.32722,30.307946,289.99175,0.000550836,0.14788881,780.10366,843.12866
3196,34.049376,3.6,65,-300,68482.964,-39252.665,-46847.013,805.26355,22.926798,290.00094,0.000726335,0.14586953,781.40009,828.69082
3200,34.078881,1.599,65,0,62851.956,-30518.247,-45148.758,807.1823,36.567356,290.10891,0.000460971,0.14826677,769.41468,846.73683
3207,34.125306,9.599,65,300,57150.525,-21726.524,-43420.53,809.31501,28.91196,290.02452,0.000578426,0.14877555,778.17646,838.47001
3212,34.158787,9.6,65,600,51262.439,-12298.474,-41583.143,813.15092,21.626019,290.0738,0.000787232,0.15361717,788.31455,832.03899
3205,34.116804,1.599,65,300,57336.201,-22097.422,-43497.621,808.37564,26.789906,290.02063,0.000623828,0.14763538,779.84537,836.21523
3210,34.150284,1.599,65,600,52604.229,-14226.227,-41941.419,810.54414,35.620751,289.93835,0.000468837,0.14751167,775.9404,848.99899
3213,34.164982,16.6,65,600,51876.452,-13303.774,-41779.097,809.66851,20.086293,289.91053,0.000835654,0.1510941,789.31689,830.70331
3164,33.831665,25.601,40,-200,42590.706,-34888.723,-46412.18,796.72258,12.733691,289.52995,0.001311332,0.14520885,783.15754,809.37781
3128,33.58695,16.599,120,-500,107374.18,-48311.164,-47653.895,784.42571,15.109085,289.68455,0.001102561,0.14517041,769.44262,800.11294
3184,33.969193,20.599,40,550,28729.132,-13563.414,-42237.076,799.97179,13.90459,289.65163,0.00120101,0.14844679,784.19506,812.89585
3211,34.154258,3.599,65,600,54613.193,-13286.958,-41723.879,811.91199,23.857985,290.11113,0.000700513,0.1481223,787.73808,836.81748
3133,33.622096,21.599,120,0,107374.18,-34143.555,-44852.36,785.89681,12.451827,289.76578,0.0013435,0.14792388,773.40938,799.07547
3174,33.903068,25.599,40,200,34645.199,-22851.756,-44060.937,797.56256,13.70979,289.65436,0.00121651,0.14678184,783.32336,811.10088
3216,34.187737,3.601,65,810,47597.447,-5837.7276,-40313.06,811.50186,26.049256,290.08719,0.000645328,0.15174253,783.41952,837.86331
3215,34.183763,1.601,65,810,47654.021,-5841.7568,-40299.533,811.96275,26.665659,289.98367,0.000624751,0.14648321,783.47149,838.61942
3153,33.758511,14.599,40,-550,49366.091,-44317.623,-48238.427,792.47841,11.896826,289.71199,0.001400636,0.14648281,779.66018,805.64285
3148,33.72531,16.6,120,1380,88095.122,6535.5778,-36924.9,790.25562,12.180241,289.7131,0.001373573,0.14588152,774.44263,800.44626
3173,33.894928,16.599,40,200,34568.849,-22834.94,-44054.194,798.21072,18.269162,289.68871,0.0009122,0.14685715,779.23653,816.33923
3220,34.217244,1.6,90,-1070,104008.53,-61927.014,-50843.188,812.83984,26.908024,290.03957,0.000621193,0.14832439,785.80833,841.10076
3189,34.001283,25.599,65,-810,79115.899,-54844.185,-49859.593,803.02111,11.661589,289.7242,0.001423092,0.14419614,790.84569,814.35633
3193,34.026622,16.599,65,-600,74326.341,-47892.491,-48515.913,806.97096,19.701166,289.82618,0.000849517,0.14850164,785.05673,825.56954
3179,33.936548,25.599,40,400,30701.62,-16762.108,-42863.34,799.78335,13.624416,289.68107,0.001228947,0.14887747,786.21118,813.23326
3188,33.993143,16.599,65,-810,79382.614,-55181.246,-49926.035,802.40785,15.596211,289.7033,0.001071809,0.14693312,785.17307,817.15016
3231,34.288174,3.6,90,-300,92290.361,-40426.045,-46646.372,819.80273,28.216112,289.90344,0.000595369,0.15095724,792.63619,850.34361
3226,34.254696,3.601,90,-700,100064.89,-52733.624,-49055.383,820.78045,26.263754,290.03299,0.000639027,0.1502808,792.57437,847.94078
3217,34.192267,9.601,65,810,47776.421,-6181.3246,-40376.295,815.26135,24.038321,289.95766,0.000694608,0.14762593,787.76392,836.86234
3230,34.284201,1.599,90,-300,92451.369,-40870.457,-46730.822,818.24541,24.832376,290.03167,0.000669804,0.14599442,790.32665,842.239
3204,34.104775,30.599,65,0,62860.385,-30521.454,-45141.521,808.18409,15.999854,289.9252,0.001046413,0.14924716,789.22904,824.09419
3221,34.221217,3.6,90,-1070,105548.84,-65116.638,-51465.505,818.52649,31.068989,290.15246,0.000593478,0.18127398,781.99212,847.03818
3201,34.082855,5.599,65,0,62856.355,-30524.29,-45155.953,807.47496,16.27678,289.98915,0.001032277,0.1500819,789.95699,822.9218
3227,34.259225,9.601,90,-700,99904.168,-51984.961,-48901.119,817.25066,23.772864,290.00563,0.000703626,0.14884328,793.73042,842.65342
3225,34.250722,1.599,90,-700,100374.45,-53255.62,-49163.433,816.40412,26.43497,290.09475,0.000631753,0.14801365,789.23705,843.30841
3199,34.068241,25.599,65,-300,68298.768,-38733.794,-46772.183,805.26038,14.922817,289.96745,0.001126973,0.15228813,790.81271,822.258
3235,34.317681,1.6,90,0,86982.076,-32161.24,-45028.825,820.59443,42.59397,290.06502,0.000392654,0.14837797,774.92321,863.10709
3232,34.292704,9.601,90,-300,92202.991,-40343.199,-46618.742,818.25679,22.050966,290.08964,0.00075908,0.14919779,795.16276,842.29179
3223,34.231942,16.6,90,-1070,104652.69,-63402.017,-51143.533,812.59153,18.949247,290.01617,0.000882965,0.14915993,791.06983,830.2332
3183,33.961608,14.601,40,550,28992.884,-13697.654,-42288.964,800.50372,16.790015,289.69126,0.000996556,0.14984606,785.39563,819.76598
3240,34.355604,1.6,90,300,81515.794,-23587.836,-43363.545,818.70458,25.79483,290.01976,0.000649312,0.14888894,790.73767,845.29263
3222,34.225746,9.599,90,-1070,105083.66,-64214.615,-51274.156,817.44792,26.351661,290.01162,0.000635504,0.14950544,788.59922,842.29977
3219,34.206603,25.599,65,810,48637.37,-8114.4225,-40735.476,811.10188,14.291482,289.97921,0.00117301,0.15028907,795.14974,825.58764
3194,34.034762,25.599,65,-600,74431.225,-48117.226,-48560.152,802.92358,12.325419,289.93192,0.001351727,0.14723344,787.02174,811.79644
3246,34.393057,3.599,90,700,73909.308,-10575.104,-40778.399,823.78638,24.899337,289.97168,0.000675574,0.15126497,798.73998,850.36103
3250,34.422563,1.6,90,1070,68515.741,-2276.9376,-39167.515,826.06263,23.752304,290.08711,0.000705086,0.14721017,802.04053,851.33321
3209,34.139643,25.6,65,300,57208.662,-21706.46,-43423.655,809.40502,16.961542,289.98467,0.000983511,0.14736828,789.83877,825.23194
3252,34.431066,9.599,90,1070,67861.103,140.36985,-38663.693,827.88343,18.361598,290.01605,0.000910835,0.14852804,806.4394,844.47979
3214,34.173123,25.6,65,600,51593.251,-12571.723,-41634.331,809.49317,12.943083,289.99731,0.001297316,0.15072571,796.01397,822.82442
3245,34.389084,1.599,90,700,74912.933,-12820.511,-41241.519,823.44434,27.410199,289.96242,0.000610614,0.1493897,793.75054,850.67371
3236,34.321654,5.6,90,0,86970.44,-32162.597,-45028.373,818.28859,26.673467,290.07881,0.000629005,0.14985873,790.58194,844.59988
3251,34.426537,3.599,90,1070,63188.907,-744.8324,-38970.328,829.47986,30.290244,289.96863,0.000553304,0.15023572,798.78521,859.96226
3248,34.403782,16.6,90,700,73918.272,-10611.079,-40815.691,824.43454,19.398238,289.96732,0.000860065,0.1473562,802.5464,841.63542
3255,34.456043,1.602,120,-1380,107374.18,-71965.304,-52202.658,833.04263,25.108951,289.95512,0.00066651,0.14819819,804.67539,856.83977
3208,34.131502,16.6,65,300,57243.528,-21655.642,-43428.342,806.65609,18.741574,289.97807,0.000898234,0.14700466,787.44885,826.0764
3229,34.273561,25.6,90,-700,100156.86,-52725.442,-49046.625,814.84294,14.300475,289.98518,0.00118249,0.15267082,798.37949,828.15586
3241,34.359578,3.599,90,300,81797.763,-23931.516,-43411.074,823.35888,29.012711,289.95619,0.000575694,0.14807127,791.1906,850.63769
3243,34.370303,16.6,90,300,82006.3,-24165.007,-43438.251,817.92971,18.196514,289.96883,0.000910256,0.15006209,798.98665,836.72042
3262,34.498024,9.601,120,-1000,107374.18,-61002.621,-50090.043,838.56201,20.403319,289.95961,0.000821424,0.14956016,814.93084,857.04895
3237,34.326739,13.599,90,0,86979.65,-32146.521,-45033.43,819.08015,20.929176,290.02475,0.000801421,0.15031655,797.55799,840.31069
3203,34.095246,21.601,65,0,62856.232,-30516.479,-45145.797,807.65706,16.847025,290.02406,0.000994695,0.1479776,788.98393,823.2383
3261,34.493495,3.6,120,-1000,107374.18,-62486.916,-50391.745,843.45006,20.63224,289.96439,0.000814933,0.15202206,816.44754,859.57267
3218,34.198463,16.6,65,810,47741.884,-5816.2245,-40301.959,813.09567,18.864188,290.01217,0.000883982,0.14724193,791.35733,829.10732
3257,34.464546,9.599,120,-1380,107374.18,-76176.645,-53043.46,836.32825,17.500315,290.00631,0.000955546,0.14838841,817.29339,854.06015
3238,34.334046,21.599,90,0,86992.725,-32168.312,-45034.663,818.73231,18.971382,290.03593,0.00088244,0.15007424,797.60981,837.00635
3265,34.523,1.6,120,-500,107374.18,-47935.373,-47574.214,835.14312,19.113207,290.02476,0.000877256,0.15080296,813.85282,853.05627
3169,33.8682,30.6,40,0,38561.357,-28854.202,-45210.923,795.23127,16.112317,289.57357,0.001163003,0.20291938,780.77935,809.33176
3224,34.240082,25.601,90,-1070,104763.37,-63456.165,-51118.33,814.92275,11.649378,290.01026,0.001432826,0.14738907,801.94287,826.07733
3233,34.2989,16.599,90,-300,92769.89,-41402.032,-46833.774,816.79142,15.894679,290.02529,0.001047065,0.1468639,798.89395,831.5808
3272,34.565538,13.6,120,0,107374.18,-34106.881,-44888.459,836.28556,28.585993,289.9076,0.000590774,0.15205146,804.69093,863.39998
3266,34.526974,3.601,120,-500,107374.18,-47414.775,-47476.484,835.66623,21.978382,290.00089,0.000760444,0.14899187,810.99811,856.012
3273,34.572845,21.6,120,0,107374.18,-34103.962,-44888.746,832.55566,22.023398,289.95263,0.0007607,0.14824372,809.52184,854.52867
3249,34.411923,25.599,90,700,75023.204,-12941.265,-41293.406,822.65161,11.891033,289.93021,0.001412588,0.15114482,813.92309,837.54156
3278,34.609101,16.599,120,500,105693.48,-19588.182,-42025.334,830.04276,18.142183,289.99125,0.000925254,0.15234569,810.73956,848.8867
3258,34.470742,16.601,120,-1380,107374.18,-75523.037,-52905.848,834.55401,14.252738,290.17111,0.001203735,0.15628978,819.80571,849.16398
3267,34.531502,9.6,120,-500,107374.18,-48528.087,-47693.489,832.10843,16.652319,290.09794,0.001001229,0.1468334,816.43311,850.77901
3260,34.489521,1.602,120,-1000,107374.18,-63756.262,-50662.734,839.57836,21.44273,289.98787,0.000780672,0.14947044,815.76136,859.8245
3256,34.460017,3.6,120,-1380,107374.18,-74768.282,-52603.118,835.16106,21.513321,289.987,0.00077725,0.14883831,812.86573,856.59891
3276,34.598377,3.599,120,500,103467.57,-19294.004,-42022.867,832.221,19.166109,289.90707,0.000872371,0.1482326,809.73486,848.60858
3286,34.665335,3.599,120,1380,91506.298,4686.9296,-37243.048,834.17913,17.251063,289.93222,0.000971733,0.15001872,815.6923,851.66123
3285,34.661361,1.599,120,1380,91180.252,5954.4187,-37015.518,833.47889,24.354405,289.94896,0.000690117,0.15141538,805.71696,855.99011
3253,34.437262,16.599,90,1070,67767.402,-582.3472,-38834.32,827.7001,16.992612,290.01914,0.00098705,0.15016784,808.53707,843.60434
3242,34.364107,9.6,90,300,83118.798,-23692.145,-43329.255,823.74376,21.422735,290.00167,0.000781028,0.14888458,798.85078,842.85629
3280,34.627882,1.601,120,1000,96754.473,-4613.3705,-39086.066,833.1087,21.560338,289.96464,0.00077324,0.14673231,804.7275,849.69674
3281,34.631855,3.599,120,1000,97217.392,-5424.4437,-39248.923,836.6125,26.924612,289.95471,0.000620466,0.14867696,806.95015,862.95894
3228,34.265421,16.599,90,-700,99871.727,-52080.882,-48925.747,816.07215,15.788125,290.03425,0.001062095,0.15055612,797.73783,830.11066
3290,34.69484,1.601,65,-810,76338.687,-52812.405,-49506.045,833.9702,22.753555,289.95877,0.00073114,0.1458175,807.66562,854.82933
3244,34.378443,25.599,90,300,81284.726,-22971.195,-43206.321,820.69796,14.371566,290.04442,0.001169463,0.15061363,803.3139,832.6457
3264,34.512359,25.601,120,-1000,107374.18,-62486.05,-50310.09,833.18513,11.376853,290.00812,0.001470472,0.14934428,822.37997,844.63013
3270,34.556478,1.603,120,0,107374.18,-34108.69,-44908.317,831.65064,16.608588,290.01199,0.001008717,0.14960196,813.90379,847.0356
3291,34.698814,3.6,65,-810,76244.903,-52642.641,-49481.088,835.69499,18.635034,289.96821,0.000900279,0.14982873,814.45715,852.62365
3271,34.560452,5.6,120,0,107374.18,-34110.335,-44890.062,833.68672,10.512312,289.95374,0.001586547,0.1469934,823.31687,844.22859
3254,34.445402,25.601,90,1070,67855.429,-419.49125,-38799.906,830.4493,11.956701,290.0068,0.00140241,0.14980355,815.29239,840.01064
3300,34.761799,1.599,65,-300,67454.427,-38959.269,-46816.752,836.08567,25.508222,289.97958,0.000656701,0.14970369,808.26249,861.43448
3268,34.537697,16.602,120,-500,107374.18,-47861.53,-47562.908,831.9093,17.045891,289.96272,0.000984147,0.1502865,812.23492,847.27013
3275,34.594403,1.599,120,500,105649.85,-20195.983,-42155.71,830.37274,20.527157,290.03761,0.000818232,0.15113283,805.1338,848.08842
3295,34.728319,1.599,65,-600,72637.45,-47239.832,-48434.998,836.46351,22.368621,289.96968,0.000746341,0.14765025,809.26255,855.36372
3263,34.504219,16.602,120,-1000,107374.18,-63480.626,-50586.013,837.02255,14.518578,290.03526,0.001161617,0.15212779,820.53528,850.35361
3287,34.669864,9.601,120,1380,91923.991,3017.296,-37579.985,832.69934,16.751924,290.04501,0.001002373,0.15141439,813.78229,848.65205
3288,34.67606,16.599,120,1380,91174.414,5648.5652,-37060.086,833.70037,13.365485,289.9631,0.001254283,0.15022187,817.97069,844.96871
3259,34.478881,25.601,120,-1380,107374.18,-74575.21,-52725.476,838.33336,10.501376,289.97321,0.001582208,0.1434688,820.9293,841.83838
3305,34.795279,1.599,65,0,62543.099,-30515.369,-45146.126,839.73396,29.694799,289.93189,0.000563673,0.14912197,804.15629,866.44977
3283,34.64258,16.601,120,1000,97714.109,-6844.7982,-39493.351,832.2479,13.943591,289.69509,0.00121149,0.155324,818.73503,847.90134
3239,34.343575,30.599,90,0,86990.998,-32166.585,-45033.718,815.20355,11.262874,290.00049,0.001477905,0.14678507,804.69944,827.51268
3277,34.602906,9.599,120,500,105536.99,-19149.403,-41944.255,831.67354,18.326602,289.98538,0.000912683,0.14780838,811.29019,849.5583
3269,34.545838,25.6,120,-500,107374.18,-48202.415,-47633.296,832.34267,10.774501,289.96817,0.001553098,0.149032,819.50899,840.95565
3312,34.841705,9.599,65,300,57432.863,-21859.572,-43453.874,841.03007,23.924382,289.97026,0.000701827,0.15034367,813.15285,862.87745
3234,34.30704,25.599,90,-300,92643.83,-41323.009,-46822.549,816.25135,14.63429,290.02792,0.001144081,0.14984287,800.95251,831.34042
3308,34.811643,21.6,65,0,62551.281,-30516.067,-45142.303,833.29459,18.874295,289.98872,0.000887234,0.14919756,812.48924,851.70268
3292,34.703343,9.601,65,-810,81025.749,-54316.72,-49753.31,834.8644,18.705359,289.94919,0.000896469,0.1507561,812.09281,850.90719
3315,34.866681,1.599,65,600,52698.834,-12953.64,-41641.074,844.47227,32.067352,289.58768,0.000522518,0.1502986,810.34454,877.18071
3301,34.765773,3.6,65,-300,67401.429,-38736.796,-46746.816,838.53925,18.021531,289.96919,0.000944864,0.14882365,818.40131,855.54819
3302,34.770302,9.599,65,-300,67866.031,-39690.21,-46927.023,834.20996,17.934132,289.9578,0.000932948,0.14838657,814.96281,852.25941
3282,34.636384,9.599,120,1000,97556.266,-6027.8867,-39335.511,833.77424,14.99984,289.71094,0.001118184,0.15069333,816.41163,847.8005
3320,34.900161,1.6,65,810,49284.725,-6606.2058,-40422.508,840.1007,31.191386,289.72964,0.000536555,0.14979339,805.73774,870.20165
3293,34.709539,16.6,65,-810,80740.862,-53985.703,-49678.07,834.71341,11.947391,289.95623,0.001404005,0.14907073,820.83293,844.52061
3304,34.784638,25.599,65,-300,67784.746,-39520.734,-46916.045,838.54911,12.193144,289.99431,0.001360687,0.14438782,825.97865,852.58701
3247,34.397586,9.6,90,700,73993.472,-11430.376,-40962.841,825.24286,18.854017,289.95341,0.000887745,0.15016621,803.41414,841.81818
3306,34.799252,5.6,65,0,62546.429,-30519.48,-45146.167,842.66602,18.464155,289.89368,0.00091668,0.15211599,824.84707,862.64787
3326,34.937613,3.6,90,-1070,105015.82,-62998.964,-50972.166,844.24914,17.948725,289.95475,0.000938328,0.15182838,823.41355,860.28342
3274,34.582374,30.599,120,0,107374.18,-34124.231,-44866.75,827.2381,14.140905,289.96486,0.001178534,0.14484011,812.87615,840.69961
3303,34.776498,16.6,65,-300,67631.551,-39397.061,-46893.514,838.26183,14.851728,289.91139,0.001125236,0.14821499,820.00875,852.16296
3294,34.717679,25.6,65,-810,80539.725,-53990.842,-49674.164,833.47462,10.012088,289.97845,0.001672692,0.15023723,822.86213,843.40049
3296,34.732293,3.599,65,-600,76030.363,-48270.584,-48580.833,836.13574,24.859115,289.99799,0.000674573,0.15088215,810.19658,861.50039
3325,34.933639,1.599,90,-1070,103416.67,-61624.696,-50813.339,842.61781,25.977682,289.9637,0.000642569,0.14721116,813.15281,866.25123
3298,34.743018,16.6,65,-600,73333.983,-48501.363,-48659.527,833.30073,17.602981,289.93442,0.000946533,0.14641191,814.623,850.4174
3310,34.833202,1.6,65,300,57327.32,-21416.559,-43358.981,836.29425,24.998676,290.00249,0.000672209,0.14971956,810.41195,861.51735
3307,34.804336,13.6,65,0,62581.336,-30500.69,-45155.829,838.4871,11.305987,290.06868,0.001490771,0.14745227,824.65718,847.74686
3330,34.967119,1.6,90,-700,100925.27,-52719.439,-49002.057,842.25893,25.397474,289.90623,0.000661773,0.15216371,815.02455,867.59161
3297,34.736823,9.6,65,-600,73195.26,-48399.85,-48661.254,838.72341,12.556484,289.95693,0.001334428,0.14898874,824.85498,851.26623
3289,34.684201,25.599,120,1380,91313.467,4994.9211,-37195.231,828.4471,8.7207256,289.9879,0.001561909,0.22245481,817.26192,835.32394
3316,34.870654,3.6,65,600,52965.26,-13433.615,-41745.054,844.5438,23.979311,289.73129,0.000700114,0.15102053,816.99522,865.65124
3332,34.975622,9.599,90,-700,98931.208,-53262.281,-49177.741,840.54028,17.05223,290.05895,0.000984858,0.15064329,822.01198,858.58398
3335,35.000597,1.599,90,-300,91796.071,-40999.804,-46766.345,848.44247,24.571721,289.97405,0.000682783,0.15106339,821.59574,873.17194
3336,35.004571,3.6,90,-300,91617.466,-40710.191,-46710.141,848.02118,21.03766,290.00087,0.000794868,0.14920197,830.66111,874.55102
3313,34.847901,16.6,65,300,57525.577,-21843.249,-43435.044,839.38598,11.533516,290.01608,0.001453186,0.14888229,826.26263,850.14141
3311,34.837175,3.6,65,300,57489.396,-21705.268,-43408.73,841.90964,21.091353,289.95077,0.000792437,0.14920516,820.98358,864.17803
3309,34.821173,30.599,65,0,62575.498,-30538.393,-45125.363,834.67761,13.735575,289.99698,0.001219428,0.14963592,819.03706,847.43769
3341,35.03805,5.6,90,0,86769.509,-32157.581,-45030.223,846.47338,33.841457,289.95973,0.000494136,0.14887127,808.80352,878.4187
3342,35.043134,13.599,90,0,86767.536,-32158.732,-45017.436,845.17195,23.604092,290.03506,0.000712791,0.15226796,816.24232,865.58596
3340,35.034077,1.599,90,0,86747.759,-32171.478,-45041.036,846.1265,37.913785,289.9438,0.00043992,0.14675852,803.19333,881.32182
3337,35.0091,9.6,90,-300,93170.19,-41154.643,-46783.449,845.44875,19.204084,289.99236,0.00087076,0.14892185,826.60718,865.80696
3346,35.075974,3.6,90,300,81990.264,-23767.632,-43363.503,846.81094,21.161434,289.95024,0.000790423,0.14856331,820.53579,864.4137
3345,35.072,1.599,90,300,81818.731,-23436.081,-43308.081,845.07698,26.736873,289.9823,0.000628617,0.15191763,816.43978,872.13598
3317,34.875184,9.599,65,600,52893.72,-13790.04,-41824.611,838.94199,20.638387,289.78323,0.000816576,0.15204235,817.27427,860.72573
3319,34.889521,25.599,65,600,52759.849,-13238.566,-41696.414,839.26155,15.332429,289.70066,0.001097391,0.15018405,820.33368,852.5047
3318,34.881379,16.601,65,600,53331.266,-13783.913,-41799.983,839.38412,17.450542,289.69504,0.000951122,0.15113789,818.84682,855.06228
3314,34.856041,25.599,65,300,57563.691,-21849.047,-43437.552,836.80108,13.032499,289.7382,0.001290387,0.15196443,822.91136,849.28056
3279,34.617242,25.599,120,500,105612.64,-19478.199,-42014.439,830.84281,14.160916,289.91721,0.001184284,0.15021575,815.59239,844.04398
3352,35.113982,9.602,90,700,72472.828,-11945.668,-41097.493,845.22265,20.703967,290.0037,0.000812517,0.15267786,822.38322,865.8491
3349,35.094839,25.601,90,300,80538.443,-23589.111,-43364.86,841.28204,16.208828,289.92083,0.001037336,0.15134544,823.22152,857.13201
3321,34.904134,3.599,65,810,49793.318,-7699.8613,-40615.995,843.02193,32.871673,289.90101,0.000508339,0.14839031,810.39508,877.25139
3299,34.751159,25.601,65,-600,73422.093,-48419.339,-48655.21,832.76404,11.297944,289.94995,0.001484603,0.15014153,821.11536,843.68262
3353,35.120179,16.599,90,700,72042.351,-11226.076,-40967.816,848.71493,20.375486,289.94795,0.000824036,0.15164293,825.80363,868.67112
3351,35.109453,3.6,90,700,72421.27,-12166.702,-41144.61,847.02449,30.251397,290.05376,0.000553148,0.14900562,814.46938,876.92456
3328,34.948338,16.599,90,-1070,104627.15,-64015.413,-51291.589,844.25969,16.659322,289.96822,0.00101062,0.1510857,827.05861,861.54746
3357,35.147462,9.6,90,1070,65840.38,-2174.2323,-39195.802,845.7668,18.926795,289.9071,0.000884425,0.14929101,823.56783,862.58368
3327,34.942142,9.599,90,-1070,104559.81,-63927.961,-51279.46,841.59863,22.529059,290.00926,0.000745243,0.15121416,817.47236,862.66906
3324,34.922999,25.6,65,810,45843.565,-7136.3816,-40601.276,839.28756,11.165695,290.03176,0.001510175,0.15329507,827.20797,850.28698
3361,35.176413,3.599,120,-1380,107374.18,-72869.509,-52441.166,844.41385,23.67777,289.95041,0.000706717,0.14797088,816.3147,864.48328
3284,34.65072,25.6,120,1000,97703.459,-6541.2881,-39445.658,831.10843,10.522247,289.90717,0,0.14714759,821.42707,843.36081
3333,34.981818,16.599,90,-700,98668.604,-52828.764,-49120.18,842.49269,17.243987,289.95979,0.000975993,0.15190285,823.17386,859.05847
3338,35.015296,16.601,90,-300,93159.13,-41139.719,-46788.013,844.67747,14.764888,289.95654,0.001132676,0.14919266,828.76059,857.70405
3355,35.138959,1.599,90,1070,70656.402,-2631.5124,-39180.837,846.9015,26.113452,289.91154,0.000642568,0.15051102,818.16266,871.65552
3360,35.172439,1.6,120,-1380,107374.18,-75704.27,-52858.196,845.78211,25.10292,289.94388,0.000669754,0.15175788,817.45411,870.46508
3322,34.908663,9.6,65,810,45940.432,-7200.9319,-40604.689,844.1314,22.057618,289.95294,0.000760519,0.1510339,824.39639,870.84603
3329,34.956479,25.599,90,-1070,104900.04,-62864.929,-50967.068,841.39826,10.138395,290.00403,0.001655613,0.15148634,832.01795,852.51741
3344,35.059971,30.601,90,0,86765.357,-32187.513,-45039.803,841.04587,16.949055,290.00633,0.000990092,0.15095314,822.67936,857.98731
3348,35.086699,16.599,90,300,80569.32,-23519.175,-43348.126,845.58787,15.980599,289.98237,0.001046742,0.14851301,827.511,860.16577
3331,34.971092,3.599,90,-700,101098.37,-52710.023,-49035.894,841.91813,24.429002,289.96644,0.000686091,0.15015703,817.61735,867.46346
3347,35.080503,9.6,90,300,80524.34,-23408.699,-43331.722,845.45027,18.707526,289.94731,0.000898792,0.15271834,824.97834,863.51661
3370,35.239397,1.601,120,-500,107374.18,-49043.956,-47819.794,847.4951,23.938982,289.95811,0.000699408,0.14967308,821.46128,871.62962
3372,35.2479,9.599,120,-500,107374.18,-48219.354,-47638.765,847.44772,21.002486,289.93117,0.000798592,0.15081034,825.53623,868.63549
3365,35.205918,1.599,120,-1000,107374.18,-63465.823,-50508.964,844.09312,26.569157,289.90423,0.000631396,0.14989407,815.31443,869.44315
3376,35.276849,5.6,120,0,107374.18,-34101.865,-44856.183,849.14154,28.422303,289.94853,0.000592118,0.15250663,817.79564,876.6084
3375,35.272876,1.6,120,0,107374.18,-34112.802,-44873.78,849.96669,21.636534,289.93319,0.000773838,0.15071341,824.27123,868.96109
3356,35.142933,3.599,90,1070,65007.262,-709.3917,-38909.067,849.46958,21.357194,289.95697,0.000785098,0.15048055,827.2686,871.11523
3380,35.3108,1.599,120,500,106208.24,-19720.613,-42037.093,845.73934,22.732723,289.91978,0.000737952,0.1497157,821.69902,868.64441
3343,35.050441,21.599,90,0,86752.323,-32176.494,-45026.975,846.85777,20.825012,289.86974,0.000803547,0.14917274,822.75385,865.96333
3381,35.314773,3.601,120,500,104159.42,-19343.301,-42013.699,849.22272,26.528207,290.06115,0.000631321,0.14991937,822.64131,876.98496
3377,35.281934,13.6,120,0,107374.18,-34106.182,-44858.897,846.49959,19.129904,289.92008,0.000880991,0.15370648,828.41566,867.60454
3378,35.289241,21.6,120,0,107374.18,-34113.994,-44877.563,843.464,19.349454,289.98484,0.000868952,0.15021812,821.72406,861.22544
3350,35.105479,1.599,90,700,72073.146,-11460.06,-41003.709,843.47241,25.592427,289.98724,0.000655087,0.15000309,814.1567,865.70189
3385,35.344278,1.601,120,1000,94478.9,-5143.9576,-39257.763,850.55187,24.564267,289.84307,0.000684761,0.15184564,825.10567,875.63171
3390,35.377757,1.6,120,1380,93172.294,6365.4028,-36876.302,850.18244,22.771256,289.96598,0.000735549,0.14954875,821.5739,867.58772
3386,35.348252,3.6,120,1000,94487.864,-5415.1512,-39295.259,850.30818,20.561758,289.93564,0.000815038,0.14907781,826.72047,868.43104
3368,35.220617,16.6,120,-1000,107374.18,-62973.349,-50536.511,846.23479,17.377539,289.92831,0.000963617,0.14872511,825.39767,861.85486
3323,34.914858,16.6,65,810,45763.638,-7448.3201,-40674.831,841.52124,12.879807,290.01645,0.001294857,0.14564868,826.56585,852.24223
3334,34.989958,25.6,90,-700,98558.332,-52523.65,-49019.325,841.15554,11.605643,289.98727,0.001442612,0.14946049,828.9551,852.64085
3387,35.352781,9.601,120,1000,98317.189,-4573.4481,-39055.6,851.24665,19.815817,289.85579,0.000848022,0.15034697,829.97542,871.06498
3363,35.187138,16.599,120,-1380,107374.18,-73904.496,-52509.417,841.77162,15.373873,289.9794,0.001100958,0.14764056,823.99205,854.81603
3339,35.023436,25.599,90,-300,91565.784,-40532.245,-46674.947,842.90854,13.270247,289.99228,0.001264152,0.15056215,828.16144,853.86886
3367,35.214421,9.599,120,-1000,107374.18,-62626.336,-50347.875,845.81784,15.59425,289.96937,0.001079947,0.15323259,831.06348,862.61329
3373,35.254096,16.6,120,-500,107374.18,-49049.918,-47751.379,845.29204,14.323489,289.97061,0.001165937,0.14738168,829.01125,858.70593
3359,35.161798,25.599,90,1070,65197.626,-1232.6195,-39008.77,843.43434,10.887534,289.95724,0.001536707,0.14890559,830.42285,853.93068
3397,35.419739,9.599,120,-1380,107374.18,-74833.246,-52692.461,852.75935,20.921085,289.93729,0.000801766,0.15049453,829.44287,873.19349
3382,35.319302,9.599,120,500,104257.85,-19672.796,-42062.626,849.5507,17.810576,289.90747,0.000937824,0.1474128,826.5291,862.96585
3369,35.228757,25.599,120,-1000,107374.18,-63194.548,-50570.39,844.88185,9.8553159,289.99729,0.001712028,0.15304624,832.38503,853.28163
3395,35.411236,1.6,120,-1380,107374.18,-73831.438,-52640.985,849.14505,24.696101,289.91247,0.000680325,0.15201809,822.15216,873.52461
3388,35.358977,16.599,120,1000,98619.471,-5143.9992,-39155.592,847.96517,15.818543,289.9568,0.001059513,0.14987534,828.98471,862.91428
3374,35.262236,25.6,120,-500,107374.18,-49163.231,-47769.675,843.98683,12.831353,289.97421,0.001304655,0.14971512,828.94282,855.2087
3366,35.209892,3.6,120,-1000,107374.18,-62936.59,-50413.865,849.49724,23.434945,289.99691,0.000715602,0.14961275,824.74421,873.17498
3401,35.448689,3.601,120,-1000,107374.18,-62516.477,-50349.561,857.92323,25.461061,289.90515,0.000657931,0.14990625,828.84676,881.27445
3391,35.381731,3.599,120,1380,93578.557,5211.6374,-37074.6,850.28963,17.651547,289.94052,0.000950927,0.15046293,831.29269,867.93963
3371,35.243371,3.601,120,-500,107374.18,-48906.797,-47776.048,846.9391,25.105457,289.91479,0.000675459,0.14977671,819.41356,872.11169
3410,35.511673,1.599,120,0,107374.18,-34102.276,-44871.478,873.37729,37.797626,289.84085,0.000444142,0.15100559,831.72256,910.70168
3400,35.444715,1.6,120,-1000,107374.18,-63621.238,-50562.537,852.90081,25.933787,289.90784,0.000651435,0.14823376,822.61017,876.41003
3362,35.180943,9.599,120,-1380,107374.18,-75632.647,-52847.917,846.74403,15.449814,289.97192,0.001085667,0.15107786,827.43982,859.46927
3398,35.425935,16.6,120,-1380,107374.18,-74210.804,-52610.683,847.18644,15.098327,289.89897,0.001112932,0.15036455,830.78811,861.79775
3411,35.515647,5.6,120,0,107374.18,-34103.386,-44876.946,876.11595,31.434044,289.93894,0.000535737,0.15332192,844.69371,909.15477
3354,35.128319,25.599,90,700,72108.875,-11390.165,-41001.9,844.0529,12.265745,289.93636,0.001368946,0.15091063,829.78539,855.61865
3405,35.478194,1.599,120,-500,107374.18,-48424.888,-47612.986,859.56966,27.440121,289.94715,0.00060979,0.14898209,830.88003,887.65532
3413,35.528039,21.599,120,0,107374.18,-34105.606,-44860.953,872.82156,19.213192,289.86222,0.000873553,0.15178598,857.2492,896.79121
3383,35.325497,16.599,120,500,104440.32,-20199.478,-42169.154,848.61229,14.980762,289.93531,0.001115302,0.14844278,832.12492,862.74376
3393,35.392456,16.6,120,1380,87034.882,6377.1624,-36990.931,848.95668,16.254373,289.96841,0.001038891,0.15356332,829.11562,863.31872
3364,35.195278,25.599,120,-1380,107374.18,-73790.237,-52483.185,844.43841,11.004574,289.95021,0.001514142,0.15011656,830.32804,852.1467
3420,35.583076,1.599,120,1000,98867.48,-5029.042,-39142.435,868.71134,27.325915,289.944,0.000614813,0.15167648,839.63131,894.02526
3358,35.153658,16.599,90,1070,65768.428,-1872.4903,-39126.812,843.60657,17.833327,289.94485,0.000940849,0.15097419,824.07964,861.20318
3422,35.591579,9.6,120,1000,94681.352,-4627.3903,-39133.143,867.04242,24.075052,289.85696,0.000704968,0.15429635,839.32953,889.9937
3415,35.549598,1.6,120,500,104311.87,-19851.44,-42102.589,874.02428,25.450522,289.91525,0.000658569,0.15085713,846.93533,899.05457
3416,35.553571,3.6,120,500,104268.04,-20128.883,-42154.476,875.52828,21.817393,289.89214,0.000770765,0.15261233,850.54821,895.67401
3409,35.501033,25.599,120,-500,107374.18,-48267.582,-47657.842,865.80197,14.724461,289.98263,0.001141359,0.15224215,848.67487,879.09281
3421,35.58705,3.6,120,1000,94414.142,-3937.7294,-38993.517,864.55552,25.958451,289.87211,0.000646772,0.15125919,837.7222,891.09598
3423,35.597775,16.599,120,1000,95182.138,-5523.2835,-39299.206,860.10084,19.92294,289.85826,0.000844371,0.15210167,836.80361,877.54993
3426,35.620529,3.6,120,1380,87725.536,6323.7951,-36962.726,861.95482,28.138815,289.75075,0.000596121,0.14968779,832.75992,891.4724
3384,35.333638,25.6,120,500,104422.02,-20061.62,-42146.459,847.16285,10.983973,289.94602,0.001543234,0.15625789,833.94471,856.70175
3407,35.486696,9.6,120,-500,107374.18,-48978.789,-47756.765,861.36612,18.206759,289.98925,0.000931469,0.1520363,842.02159,881.20063
3396,35.41521,3.6,120,-1380,107374.18,-74552.844,-52791.589,853.29232,25.750286,289.89317,0.000651215,0.15009668,826.54608,879.10039
3392,35.38626,9.6,120,1380,87427.04,6172.4103,-37022.63,851.97565,18.19738,289.89182,0.000916026,0.15070265,833.49302,870.33526
3430,35.650035,1.6,15,-290,20118.849,-35867.835,-47059.002,861.80315,30.338097,289.91376,0.000553116,0.15075203,828.2874,890.32876
3417,35.5581,9.6,120,500,106174.16,-20062.935,-42076.605,874.26059,24.686225,289.98356,0.000679461,0.15123907,847.2657,898.88582
3437,35.692016,9.601,15,-200,18229.62,-33145.326,-46485.201,865.95648,26.56766,289.96306,0.000629709,0.14919457,834.1945,890.06813
3432,35.658537,9.6,15,-290,19780.967,-35196.14,-46918.841,858.78749,18.895445,289.89343,0.000887735,0.15022252,838.8103,877.66445
3425,35.616556,1.599,120,1380,94252.152,4164.0307,-37292.386,853.96558,28.647884,289.8823,0.000588326,0.15312515,825.64922,884.5528
3404,35.467554,25.6,120,-1000,107374.18,-63762.717,-50696.119,855.7759,13.803628,289.89415,0.001217484,0.15139071,838.03596,866.34788
3389,35.367117,25.599,120,1000,98759.51,-5367.3764,-39213.811,848.6256,6.2005795,290.12155,0.000896155,-0.11283795,834.37782,858.36966
3435,35.683514,1.599,15,-200,17983.342,-32782.734,-46434.424,862.70396,30.947709,289.88833,0.000543898,0.15147809,828.04302,891.57314
3431,35.654008,3.599,15,-290,20029.26,-35461.866,-46952.802,861.57705,28.687339,289.90853,0.000584829,0.15044861,830.68006,890.49166
3394,35.400596,25.599,120,1380,87000.632,6732.6004,-36924.612,848.38005,10.935642,289.93019,0.001531134,0.14910495,833.474,856.35428
3406,35.482168,3.599,120,-500,107374.18,-48602.916,-47729.547,864.06546,20.146095,289.96687,0.000831229,0.14966239,839.63404,881.43667
3440,35.716992,1.6,15,-100,16251.132,-30233.526,-45946.923,863.61243,31.08159,289.89063,0.000537867,0.14812713,830.46513,894.20153
3408,35.492892,16.6,120,-500,107374.18,-49206.689,-47791.384,865.18409,14.793518,289.9264,0.001134201,0.15054295,848.93223,879.4011
3443,35.733358,21.6,15,-100,16206.234,-30122.598,-45923.981,857.80977,19.205431,289.88392,0.00087255,0.1496363,837.464,878.07135
3436,35.687487,3.599,15,-200,17230.981,-33011.127,-46504.443,864.75555,28.264896,289.84345,0.000592511,0.14763101,832.81668,891.21362
3403,35.459414,16.599,120,-1000,107374.18,-63480.174,-50631.857,854.04773,16.681489,289.91078,0.001005983,0.15210584,836.3753,871.20046
3399,35.434075,25.6,120,-1380,107374.18,-74183.832,-52598.595,850.31791,11.585491,289.9778,0.001451019,0.15283513,837.22685,860.39941
3445,35.754917,1.599,15,0,14258.91,-27206.07,-45382.044,862.14519,25.758433,290.00669,0.000658106,0.15400717,832.47061,885.12535
3402,35.453218,9.599,120,-1000,107374.18,-61825.702,-50221.405,854.97703,20.335891,289.76949,0.000820567,0.14781679,832.2176,874.88341
3446,35.758891,5.6,15,0,14261.213,-27199.122,-45371.395,861.17554,32.941207,289.82824,0.000507735,0.14820653,823.64034,891.22835
3441,35.720966,5.6,15,-100,16152.703,-30142.867,-45930.395,865.38247,34.857573,289.99977,0.000490623,0.15565781,829.70024,900.95632
3450,35.792841,1.6,15,100,12313.479,-24266.93,-44774.57,855.65444,35.9255,289.76578,0.000464554,0.14771776,815.42768,889.79455
3428,35.631254,16.599,120,1380,88529.138,3963.1851,-37434.397,856.93661,12.433772,289.84117,0.001347356,0.15109176,842.91627,868.89181
3419,35.572436,25.601,120,500,106138.35,-20077.079,-42103.412,863.40744,14.639176,289.90386,0.001151235,0.15483033,849.64293,878.7207
3453,35.809206,21.601,15,100,12497.838,-24486.278,-44846.151,855.38171,15.228306,289.91475,0.001090894,0.14394792,833.66215,864.72169
3447,35.763976,13.6,15,0,14258.91,-27204.837,-45355.402,853.22865,23.672493,289.86521,0.000705906,0.14641952,825.31194,873.21331
3379,35.298771,30.599,120,0,107374.18,-34123.245,-44881.51,845.39826,7.6957943,289.94417,0.002184855,0.15240788,837.34227,852.19308
3452,35.801899,13.599,15,100,12405.411,-24376.09,-44800.884,854.64423,22.121856,289.91638,0.000754946,0.14768593,827.78784,874.43438
3455,35.830764,1.599,15,200,10553.968,-21415.202,-44232.839,857.00862,35.991209,289.91339,0.000464818,0.14932426,820.80328,894.76237
3456,35.834738,3.6,15,200,10566.262,-21546.564,-44261.866,859.06132,29.107023,289.82615,0.000576238,0.1499297,827.35883,887.18663
3448,35.771283,21.6,15,0,14278.687,-27209.4,-45342.738,854.97006,20.160848,289.8768,0.000833933,0.15231739,832.63483,874.31467
3451,35.796815,5.6,15,100,12392.666,-24339.375,-44800.472,857.57146,19.443256,289.86612,0.000858834,0.1470382,835.26509,875.68441
3438,35.698212,16.599,15,-200,18196.153,-33127.894,-46513.776,865.23031,18.657438,289.84734,0.000903834,0.15184289,843.62054,881.94511
3460,35.864244,1.6,15,290,9017.7527,-19064.541,-43773.667,857.25507,31.47527,289.87311,0.000532296,0.14924167,823.06054,887.2526
3462,35.872746,9.601,15,290,10378.613,-18932.603,-43685.146,861.98379,23.089647,289.95905,0.000728074,0.14635652,837.48739,886.56312
3429,35.639394,25.602,120,1380,88096.233,5380.2501,-37172.906,855.57339,11.301477,289.87058,0.001481193,0.14977004,841.50224,865.16442
3465,35.897723,1.599,25,-400,31660.379,-39014.405,-47508.225,857.42102,30.588053,289.99595,0.000547344,0.14928505,824.19307,888.35238
3439,35.706352,25.6,15,-200,18222.343,-33120.041,-46499.92,861.76362,14.26407,289.87943,0.00117179,0.14690765,844.24997,874.25508
3412,35.520732,13.601,120,0,107374.18,-34111.732,-44876.864,878.55421,14.596506,289.86228,0.001151818,0.1512481,859.48106,889.66036
3449,35.780812,30.6,15,0,14280.085,-27215.938,-45353.839,851.34819,13.836755,289.88337,0.001207676,0.14787074,835.45399,862.91975
3461,35.868217,3.6,15,290,9153.2673,-19167.657,-43795.91,862.32198,35.704611,289.9214,0.000468497,0.1492444,829.14935,902.93145
3467,35.906226,6.599,25,-400,32213.786,-40034.878,-47681.113,859.81584,25.711991,289.90272,0.000649966,0.14839013,831.91612,884.19499
3444,35.742887,30.599,15,-100,16301.826,-30264.28,-45964.027,856.46344,15.05045,289.90573,0.001107694,0.14799853,838.73864,870.13005
3472,35.934427,8.599,25,-300,29542.261,-36129.039,-46914.524,857.75728,22.786449,289.90796,0.000732057,0.14679722,831.47619,878.95815
3457,35.839267,9.598,15,200,10630.935,-21619.502,-44248.257,853.68127,17.546479,289.96896,0.000958009,0.15099069,834.41238,871.00177
3473,35.940345,14.6,25,-300,30056.937,-37072.462,-47105.708,857.95751,22.634476,289.87763,0.000742644,0.15154205,831.83713,877.78913
3477,35.965684,9.599,25,-150,26998.728,-32486.912,-46227.533,856.89385,23.251609,289.92522,0.000724286,0.15330383,833.76002,881.4622
3471,35.929897,3.6,25,-300,29656.437,-36353.403,-46961.189,857.23127,25.436089,289.95193,0.000659954,0.15135302,831.91353,885.3693
3454,35.818735,30.599,15,100,12448.664,-24413.546,-44805.941,851.31232,12.758821,289.88231,0.001325647,0.15533943,836.05465,862.4302
3475,35.957181,1.599,25,-150,26804.583,-32135.215,-46142.178,859.58656,34.733565,289.89761,0.000482744,0.14950381,820.9049,891.24662
3479,35.980021,25.6,25,-150,26994.657,-32483.951,-46212.279,852.62429,17.703359,289.90655,0.000938618,0.14936635,833.66,869.64303
3470,35.925924,1.6,25,-300,29922.615,-36714.227,-47052.094,856.53021,28.731645,290.0298,0.000584841,0.15109925,826.31472,885.48326
3476,35.961155,3.6,25,-150,26744.514,-31986.255,-46110.561,859.69106,36.728321,289.95147,0.000455654,0.14908374,818.35028,894.79113
3480,35.990661,1.6,25,0,24075.993,-27907.162,-45292.537,857.02421,49.620789,290.0084,0.000341127,0.15439585,806.3567,908.91602
3468,35.911588,10.599,25,-400,32007.759,-39862.976,-47643.493,856.06249,25.663266,289.92458,0.000655196,0.15155043,827.57369,880.93136
3478,35.97188,16.6,25,-150,27012.707,-32407.313,-46194.271,855.80004,21.474884,289.90421,0.000777295,0.14797695,831.62618,875.64655
3459,35.853603,25.601,15,200,10840.868,-21911.705,-44328.061,850.94792,14.045879,289.98405,0.001210107,0.15103161,835.35765,864.01609
3442,35.726051,13.599,15,-100,16174.699,-30114.457,-45926.777,862.91351,17.788131,289.88844,0.000948116,0.15391844,841.30119,877.89073
3481,35.994634,5.599,25,0,24063.987,-27896.184,-45305.611,858.57408,22.46901,289.87577,0.000747883,0.14911817,831.78298,879.27763
3485,36.028584,1.599,25,150,21186.397,-23255.668,-44409.263,855.66175,33.134398,289.92016,0.000505465,0.14982511,819.58622,888.83803
3482,35.999719,13.599,25,0,24073.238,-27882.246,-45313.629,855.21244,31.531129,289.90238,0.000531123,0.1493426,822.08901,887.11301
3486,36.032558,3.601,25,150,21981.765,-23544.254,-44439.853,854.44034,30.613925,289.92755,0.000551486,0.14812879,823.64852,888.30098
3488,36.043284,16.599,25,150,22030.033,-23566.949,-44456.463,853.17002,26.833782,289.89447,0.000624169,0.15028042,822.42678,877.96716
3490,36.062064,1.599,25,300,18892.886,-19672.795,-43712.775,854.10008,32.769411,289.91434,0.00051053,0.14932213,819.51844,887.63308
3466,35.901697,3.601,25,-400,29939.719,-39405.12,-47594.607,856.44165,25.901686,289.92427,0.000647041,0.15062754,829.50956,882.70256
3491,36.066038,3.601,25,300,18475.076,-18759.674,-43524.839,852.32066,34.34729,289.94237,0.000488416,0.15087203,818.6281,889.31129
3492,36.070567,8.599,25,300,18471.499,-19040.448,-43573.231,857.02566,31.882601,289.93829,0.000525336,0.1498644,823.56979,888.05647
3495,36.093321,1.601,25,400,16855.973,-16256.93,-43008.229,851.7041,39.082053,289.85467,0.000428975,0.15042918,811.08339,892.08833
3418,35.564296,16.599,120,500,104059.3,-19045.136,-41944.132,867.98007,15.87881,289.8731,0.0010586,0.15086368,850.68227,882.28743
3496,36.097294,3.6,25,400,17032.602,-16405.396,-43063.94,854.96262,38.86232,289.91614,0.000430729,0.14932027,812.09209,892.36246
3498,36.107186,10.599,25,400,17144.887,-16775.101,-43133.342,853.93296,23.421561,289.96238,0.000715184,0.14979408,827.19217,875.77753
3487,36.037087,9.6,25,150,22056.676,-23625.25,-44476.527,852.44868,26.915959,289.81502,0.000620805,0.14861343,823.84835,878.96983
3503,36.135942,14.599,40,-550,48898.243,-44218.618,-48232.054,851.07256,22.880869,289.90757,0.000732246,0.14914767,824.90372,872.77304
3502,36.130024,8.6,40,-550,49056.248,-44403.224,-48265.687,854.31294,24.315811,289.91004,0.000686825,0.1480675,828.73063,878.20876
3506,36.156752,3.601,40,-400,45950.748,-40068.798,-47432.696,857.03263,38.162059,289.94438,0.000440045,0.15101087,816.57826,895.64396
3504,36.143527,20.6,40,-550,48816.547,-44327.49,-48252.324,851.45075,20.646754,289.87874,0.000815217,0.15189098,827.22713,869.46984
3484,36.016555,30.599,25,0,24097.455,-27897.787,-45329.54,853.20051,16.476025,289.92197,0.001015345,0.14883294,833.08793,867.14439
3507,36.161281,9.599,40,-400,45874.562,-40020.159,-47416.332,857.00531,26.635345,289.89425,0.00062665,0.14719266,824.67092,880.17756
3501,36.125495,3.599,40,-550,49164.339,-45092.969,-48410.206,857.36205,31.565988,289.95614,0.000531198,0.15057906,823.98207,889.13914
3500,36.121522,1.599,40,-550,48540.542,-44048.114,-48203.891,855.93309,34.390855,289.93807,0.000486952,0.14963997,818.81119,890.37063
3497,36.101824,6.599,25,400,17066.07,-16678.563,-43111.304,854.04642,32.324932,289.90337,0.000519486,0.15130449,821.26906,887.09457
3505,36.152778,1.599,40,-400,45947.746,-40306.196,-47473.523,855.94323,37.988644,289.83898,0.000440556,0.14929468,820.05296,899.28038
3434,35.672874,25.6,15,-290,19689.733,-35195.606,-46912.509,857.02669,9.5792659,289.8864,0.001744824,0.14855592,846.36483,866.04931
3463,35.878943,16.6,15,290,10412.122,-18961.672,-43720.669,860.40192,14.636953,289.90999,0.001146783,0.1507117,841.80332,872.3886
3427,35.625058,9.599,120,1380,88236.15,4650.9957,-37315.616,857.26804,13.767724,289.8933,0.00121375,0.14789983,842.88764,871.17296
3510,36.186259,1.6,40,-200,42403.51,-34857.065,-46410.988,856.19313,37.396119,289.95414,0.000447543,0.1494946,815.9463,892.69007
3424,35.605915,25.6,120,1000,94537.859,-4987.1866,-39210.727,855.13264,10.811618,289.92271,0.001552132,0.14998964,841.1411,863.47506
3515,36.219739,1.6,40,0,38683.427,-28887.012,-45236.744,852.93903,30.063241,289.90654,0.000560055,0.15257084,819.53058,880.15629
3474,35.947929,20.603,25,-300,30078.646,-37112.549,-47142.671,854.92047,20.331593,290.01679,0.000824339,0.15041977,832.07794,874.64933
3493,36.076484,14.599,25,300,18618.608,-19263.003,-43629.6,849.21548,21.369904,290.05942,0.000784421,0.14873593,823.3746,867.44359
3512,36.194762,9.601,40,-200,42430.481,-34884.858,-46406.959,856.0029,35.31117,289.95557,0.000474145,0.14929914,817.04796,889.24497
3513,36.200959,16.6,40,-200,42414.323,-34863.766,-46389.403,855.79997,22.821996,289.84785,0.000734573,0.15044506,832.16256,878.85765
3469,35.918062,15.599,25,-400,31792.81,-39515.884,-47586.096,850.50145,18.579914,289.94908,0.000901467,0.15008234,833.87022,871.89746
3516,36.223713,5.6,40,0,38693.5,-28885.326,-45240.403,851.61319,37.187045,289.92294,0.000450975,0.15039442,811.12802,887.45784
3489,36.051424,25.6,25,150,21165.963,-23263.645,-44422.461,852.23458,18.750767,289.91394,0.000892806,0.14953503,832.92025,871.48379
3518,36.236105,21.6,40,0,38699.544,-28894.988,-45262.235,847.4053,20.414223,289.88915,0.000821936,0.15021732,845.25003,845.28532
3511,36.190232,3.602,40,-200,42332.299,-34571.234,-46348.905,855.17816,41.217662,289.88795,0.000405898,0.14836367,812.18048,896.65791
3514,36.209099,25.6,40,-200,42486.151,-34936.211,-46425.461,850.75355,19.681535,289.92236,0.00085195,0.15016909,827.02823,868.41622
3517,36.228798,13.6,40,0,38695.72,-28893.796,-45243.939,848.60974,26.798295,289.95051,0.000626614,0.15104349,818.63536,874.11212
3499,36.11366,15.599,25,400,17341.375,-16915.056,-43176.184,847.70582,19.369289,289.90257,0.000874254,0.15186291,826.42603,866.76589
3520,36.257663,1.602,40,200,35144.005,-23361.293,-44158.133,851.73624,35.705127,289.92848,0.000468906,0.14921687,814.28658,887.62251
3530,36.324623,1.599,40,550,29279.291,-13266.688,-42140.251,853.85094,34.439751,289.75265,0.00048995,0.15359845,817.38961,888.60029
3433,35.664734,16.599,15,-290,19848.026,-35206.46,-46923.035,858.51973,10.905275,289.92818,0.00153241,0.14822864,845.78128,868.45105
3483,36.007026,21.599,25,0,24079.57,-27884.795,-45305.159,854.6872,21.156873,289.9126,0.000790561,0.14857001,828.76887,873.15033
3414,35.537568,30.599,120,0,107374.18,-34117.324,-44868.312,870.21093,18.960544,290.0507,0.001436489,1.1057791,856.40566,880.40242
3464,35.887083,25.599,15,290,9252.8064,-19336.598,-43812.726,851.19954,11.203905,289.90376,0.001496031,0.15044732,840.23239,863.72721
3522,36.266167,9.601,40,200,34934.196,-22733.921,-44042.23,853.41999,23.892749,290.00976,0.000707931,0.15412956,826.36816,876.52073
3526,36.295118,3.599,40,400,31875.492,-17785.088,-43065.543,848.39909,30.669514,289.87205,0.000546888,0.15061196,815.32627,879.14848
3532,36.333126,8.599,40,550,28893.139,-12470.622,-41984.219,854.42302,31.819165,289.78535,0.000527642,0.15096025,815.95453,881.76264
3533,36.339044,14.6,40,550,29281.881,-13082.987,-42096.545,850.99138,23.868616,289.76977,0.000701184,0.14950249,825.61804,874.7961
3509,36.175618,25.6,40,-400,45704.222,-39809.98,-47389.69,852.78838,16.108802,289.91972,0.001040706,0.1491633,833.24968,865.97255
3536,36.359853,3.6,65,-810,77141.833,-52829.057,-49481.91,850.71562,36.446954,289.9173,0.000459937,0.14898232,811.19347,886.99845
3537,36.364382,9.599,65,-810,78824.185,-55728.076,-50052.34,850.15064,26.548155,289.79486,0.000631909,0.15047859,821.73708,877.36393
3508,36.167478,16.6,40,-400,45761.578,-39798.509,-47387.716,852.80997,22.951315,289.82569,0.000729286,0.14874861,828.20224,874.53513
3538,36.370577,16.599,65,-810,78631.848,-55199.337,-49940.014,849.06001,24.212962,289.93957,0.000693374,0.1513108,823.70997,872.70418
3543,36.404057,16.599,65,-600,74116.652,-48251.754,-48592.386,851.52104,27.039543,289.88163,0.000621633,0.15208592,820.7417,877.57143
3541,36.393331,3.6,65,-600,74488.868,-48889.242,-48716.348,852.20244,33.132514,289.89145,0.000509192,0.1513031,817.60214,885.66049
3458,35.845463,16.6,15,200,11441.145,-21422.15,-44220.093,858.53683,15.886412,289.87314,0.001052618,0.14832536,839.69183,873.43948
3525,36.291144,1.601,40,400,31722.956,-17483.305,-43001.157,845.2481,35.909075,289.93573,0.000466685,0.14996005,806.14933,879.93148
3527,36.299646,9.6,40,400,31257.946,-16812.844,-42831.106,848.04345,25.746415,289.76478,0.000652324,0.15184642,824.26673,877.9757
3531,36.328597,3.599,40,550,28643.571,-11984.027,-41878.472,853.86253,29.205233,289.73418,0.000575544,0.1526294,826.12879,886.37626
3542,36.397861,9.599,65,-600,74224.456,-48760.84,-48685.964,849.21486,33.895724,289.90256,0.000496701,0.15234627,816.41535,886.83718
3535,36.355879,1.6,65,-810,77896.009,-54076.486,-49749.24,851.97055,33.104397,289.92047,0.000511189,0.15530827,816.65188,885.74205
3544,36.412197,25.601,65,-600,73729.141,-48232.101,-48588.028,845.75128,18.878731,289.94475,0.000891219,0.151999,824.89067,862.71539
3540,36.389358,1.6,65,-600,73921.972,-48478.174,-48640.943,852.62829,37.643138,289.93409,0.000443351,0.14782215,811.65324,888.68009
3548,36.437536,16.6,65,-300,68288.489,-39459.555,-46871.476,850.32846,21.707187,289.87043,0.000774382,0.15064559,826.85824,871.5256
3551,36.460292,5.599,65,0,62939.202,-30559.403,-45139.959,851.33798,51.179451,289.95081,0.000327704,0.1502101,797.94,902.29232
3545,36.422837,1.599,65,-300,68390.126,-39732.148,-46931.052,850.38964,36.543685,289.94643,0.000458321,0.15010312,812.71008,887.92629
3552,36.465375,13.6,65,0,62949.769,-30580.166,-45114.139,845.22672,28.223403,289.97399,0.000592575,0.14879629,812.39658,869.64383
3553,36.472682,21.602,65,0,62963.131,-30578.357,-45128.2,845.09305,25.399263,289.91236,0.000658673,0.14897539,816.15639,868.7426
3546,36.426811,3.6,65,-300,68428.733,-39714.427,-46917.114,849.99007,37.417385,289.94749,0.000446699,0.14876317,809.01687,887.06394
3494,36.084069,20.599,25,300,18637.686,-19255.232,-43623.104,850.83025,19.670299,289.95625,0.000850895,0.14899929,828.07263,868.90717
3555,36.494239,1.602,65,300,57722.354,-21832.436,-43415.884,847.03911,38.533541,289.96753,0.000438119,0.15360159,810.50779,889.71443
3557,36.502743,9.601,65,300,57612.083,-21621.64,-43378.017,847.42026,39.447197,289.91883,0.00042318,0.14820666,808.03537,890.04543
3556,36.498214,3.601,65,300,57630.996,-21819.444,-43402.809,847.15837,43.731155,289.88042,0.000384395,0.15050932,801.12445,891.47151
3519,36.245634,30.599,40,0,38700.983,-28891.37,-45245.995,846.00959,18.208961,289.85491,0.000920779,0.1504698,827.01546,864.87343
3521,36.261637,3.599,40,200,35238.858,-23261.384,-44137.781,853.02931,29.115242,289.93725,0.000578451,0.14980188,820.57519,880.25309
3558,36.508938,16.602,65,300,58080.713,-22449.447,-43531.499,845.76604,24.313874,289.9107,0.000688375,0.14902195,817.64037,867.48084
3534,36.346628,20.599,40,550,29368.51,-13231.165,-42150.036,848.18175,19.71499,289.81914,0.000853734,0.15291941,826.80314,867.02515
3547,36.43134,9.601,65,-300,68298.562,-39422.47,-46866.625,847.75535,27.984682,289.90152,0.000600177,0.15128452,819.92161,877.95718
3528,36.305842,16.601,40,400,31368.956,-16914.85,-42838.095,847.98538,20.04151,289.76555,0.000838581,0.15229654,850.96814,850.98136
3550,36.456318,1.6,65,0,62938.01,-30564.871,-45120.964,849.54952,32.25462,289.85421,0.000521599,0.15244412,816.19256,883.07007
3549,36.445677,25.6,65,-300,68366.402,-39622.864,-46904.574,847.41751,21.041806,289.89502,0.000796188,0.15016949,823.11563,865.49043
3561,36.531692,3.6,65,600,51939.932,-11699.677,-41404.663,858.3684,32.388613,289.92541,0.00051671,0.14901035,822.7238,887.72064
3566,36.56517,3.599,65,810,49916.828,-7749.5281,-40633.757,872.54518,37.358959,289.89002,0.000450093,0.15201278,833.07533,911.02568
3524,36.280504,25.599,40,200,35215.587,-23265.783,-44140.289,843.94213,18.70407,289.74973,0.000909052,0.1503005,823.13951,861.61807
3568,36.575895,16.599,65,810,45555.801,-7189.0908,-40613.323,869.34425,25.658459,289.72103,0.000684916,0.16672575,845.66941,897.47201
3562,36.536221,9.601,65,600,50078.328,-13378.438,-41799.408,858.60781,30.067299,289.88734,0.000558478,0.14854951,825.88883,887.90915
3560,36.527718,1.601,65,600,53295.496,-14485.498,-41975.133,853.56215,37.021429,289.96809,0.000453346,0.14920922,813.82184,890.77411
3572,36.603178,9.599,90,-1070,104802.59,-64208.078,-51295.33,874.95482,34.710281,289.861,0.000483545,0.15140014,839.4257,911.81673
3577,36.636657,9.599,90,-700,99270.7,-52680.915,-49024.752,875.21506,29.708601,289.90005,0.000565276,0.15151158,843.93192,904.99738
3576,36.632128,3.602,90,-700,99567.389,-53061.928,-49105.666,875.91578,33.393421,289.90945,0.000505107,0.15338876,840.58535,909.60657
3578,36.642853,16.599,90,-700,98969.899,-52120.106,-48939.151,869.28363,24.17089,289.85766,0.000693249,0.15008505,842.98075,892.68592
3571,36.598649,3.599,90,-1070,105155.73,-63249.602,-50995.231,876.09684,44.773812,289.9186,0.000376146,0.15318434,830.4334,923.35448
3575,36.628154,1.599,90,-700,99578.819,-53282.386,-49150.112,874.66388,34.661824,289.89354,0.00048358,0.14933879,836.89528,907.70068
3567,36.569699,9.599,65,810,45437.842,-6659.449,-40484.263,874.22782,32.62275,289.83712,0.000516879,0.15328143,840.67704,908.44417
3563,36.542417,16.599,65,600,52145.425,-12133.809,-41510.369,860.29756,19.77847,289.87305,0.000851689,0.15083969,839.70179,881.78306
3523,36.272363,16.601,40,200,34894.109,-22683.76,-44031.293,852.07905,21.56542,289.91413,0.00077853,0.15043873,828.17779,872.52928
3580,36.661633,1.599,90,-300,92258.208,-41054.94,-46743.239,871.30259,39.798871,289.95635,0.000422206,0.15182562,825.93777,907.63799
3565,36.561196,1.599,65,810,49390.432,-6769.9252,-40441.873,869.62319,40.066453,289.90157,0.00041941,0.15161791,828.15599,911.85411
3570,36.594675,1.599,90,-1070,103785.19,-62100.233,-50860.662,875.8546,36.120392,289.84054,0.000465705,0.15116579,836.56406,911.28443
3581,36.665607,3.601,90,-300,92053.248,-40811.827,-46697.601,872.3566,42.008078,289.88425,0.000399684,0.15140514,826.94667,914.13414
3573,36.609373,16.599,90,-1070,104316.85,-63241.176,-51105.05,871.78549,28.854115,289.93405,0.00058057,0.14981142,840.1395,900.60797
3583,36.676332,16.599,90,-300,91956.586,-40635.115,-46666.518,871.36191,21.10381,289.86399,0.000797079,0.15288573,847.78464,891.65981
3579,36.650993,25.6,90,-700,99014.098,-52226.8,-48956.995,865.217,21.622137,289.88594,0.000777599,0.15222024,842.53905,888.42054
3559,36.517077,25.6,65,300,58055.386,-22542.408,-43563.158,846.723,18.615908,289.89379,0.000897493,0.14943406,825.03586,863.86313
3592,36.741539,9.599,90,300,80503.248,-23285.724,-43283.37,869.75445,22.359327,289.87212,0.00075085,0.15110497,845.45752,891.7041
3564,36.550556,25.602,65,600,52737.729,-13236.921,-41701.595,865.46062,17.744108,289.91917,0.000948059,0.15118441,844.72044,881.38057
3587,36.70417,13.599,90,0,87015.256,-32211.03,-45030.675,872.81618,29.631326,289.8522,0.000575882,0.15218222,840.13793,901.61965
3597,36.775018,9.599,90,700,74859.029,-11069.839,-40853.352,865.20624,22.221458,289.89552,0.000753871,0.14917155,840.54227,885.76076
3593,36.747735,16.6,90,300,80511.265,-23410.837,-43304.257,865.65657,23.530651,289.91847,0.000710015,0.1481186,839.51623,888.07973
3595,36.766515,1.6,90,700,75606.71,-12349.047,-41106.62,866.58263,33.340446,289.89812,0.000503441,0.15136823,833.50188,902.45772
3589,36.721007,30.601,90,0,87007.732,-32234.877,-44999.387,867.80066,19.788367,289.90738,0.000847899,0.15110182,846.89949,887.66617
3582,36.670136,9.6,90,-300,91972.538,-40683.014,-46684.321,869.7599,31.668722,289.96794,0.000534244,0.15463141,837.62836,902.57366
3591,36.73701,3.601,90,300,81630.793,-22907.179,-43176.225,874.41468,32.525457,289.89697,0.000517937,0.15211347,837.63972,904.06735
3590,36.733036,1.6,90,300,81857.01,-23348.301,-43316.591,871.54552,38.251874,290.08989,0.000467722,0.17605111,830.74695,908.91972
3606,36.837448,3.599,120,-1380,107374.18,-74811.002,-52657.02,862.63071,26.337453,289.92613,0.00063847,0.15137933,834.99762,890.265
3601,36.803968,3.601,90,1070,68901.399,-307.33,-38715.785,862.9802,39.501036,290.0464,0.000424993,0.1512834,820.12797,901.76092
3554,36.482211,30.602,65,0,62959.39,-30572.189,-45122.814,844.08015,12.426779,289.92662,0.001345997,0.14934288,830.92335,855.74332
3596,36.770489,3.599,90,700,72055.673,-11551.87,-41007.122,864.32439,34.744448,289.93217,0.000483642,0.15158947,830.55051,901.92424
3585,36.695112,1.6,90,0,87005.47,-32220.61,-45016.82,872.95924,54.495445,289.90206,0.000308692,0.15236347,814.53778,927.19959
3610,36.866954,1.6,120,-1000,107374.18,-63331.5,-50470.398,863.2439,35.279427,289.86409,0.000480232,0.15308999,823.27554,896.46183
3600,36.799994,1.6,90,1070,64423.634,-1062.7328,-38963.421,861.26769,34.300761,289.87649,0.000490869,0.15264705,828.12371,898.57326
3588,36.711478,21.599,90,0,87013.488,-32218.719,-45017.395,869.12753,20.954211,289.92555,0.000802888,0.15328087,847.93075,891.6046
3602,36.808497,9.6,90,1070,69396.302,-414.5576,-38741.482,864.36915,23.993922,289.8894,0.00069729,0.14910121,841.33653,891.90589
3611,36.870927,3.599,120,-1000,107374.18,-64226.002,-50731.067,868.20051,32.352521,289.76133,0.00051677,0.14889991,834.44885,902.44004
3598,36.781213,16.599,90,700,75166.243,-11630.359,-40968.351,863.23879,25.170973,290.01792,0.00066462,0.14729354,834.62861,886.68453
3613,36.881653,16.599,120,-1000,107374.18,-63041.435,-50490.75,863.02814,18.749215,289.95181,0.000894319,0.15037166,840.96891,878.98058
3612,36.875457,9.599,120,-1000,107374.18,-63763.005,-50644.685,865.86743,30.229533,289.94341,0.000556709,0.15211569,829.05014,892.41451
3605,36.833475,1.599,120,-1380,107374.18,-72666.812,-52364.486,864.39778,29.489531,289.99366,0.000576021,0.15562602,831.87694,893.14326
3607,36.841977,9.6,120,-1380,107374.18,-75236.055,-52877.89,863.51828,24.071978,289.92149,0.000702031,0.15020856,831.81327,881.57057
3621,36.937885,5.6,120,0,107374.18,-34146.639,-44879.002,857.84087,39.372421,289.93751,0.000425979,0.15058326,812.05728,893.22555
3620,36.933911,1.602,120,0,107374.18,-34126.863,-44870.779,859.08939,37.8099,289.99157,0.000442556,0.14885218,816.65443,894.77991
3608,36.848173,16.599,120,-1380,107374.18,-75289.504,-52878.178,863.07911,20.12946,289.86689,0.000837413,0.15341165,840.38439,882.75702
3616,36.904406,3.599,120,-500,107374.18,-48522.701,-47671.204,858.48351,22.087787,289.96036,0.00076228,0.15323747,836.71558,882.92078
3584,36.684472,25.599,90,-300,93607.452,-41214.219,-46766.674,870.89626,19.652834,289.94156,0.000853815,0.15125443,848.34862,887.96452
3594,36.755875,25.6,90,300,80510.196,-23408.617,-43308.492,864.3824,15.842349,289.93489,0.001056322,0.14307365,843.84561,876.61904
3622,36.94297,13.599,120,0,107374.18,-34142.528,-44866.791,856.46331,27.146881,289.89793,0.000619603,0.15218462,828.25526,885.05787
3618,36.91513,16.601,120,-500,107374.18,-49299.322,-47831.306,858.00835,22.591416,289.94239,0.000747492,0.1552056,836.32006,883.54862
3617,36.908934,9.599,120,-500,107374.18,-48786.905,-47680.291,861.69437,22.456586,289.89461,0.000750159,0.15290586,833.94051,879.87767
3539,36.378718,25.599,65,-810,81720.721,-54518.225,-49757.257,848.07629,14.872041,289.87516,0.001135822,0.15062474,830.21381,860.41245
3626,36.975808,3.6,120,500,103985.83,-19389.226,-42011.972,858.9222,33.63454,289.85322,0.000499187,0.15149626,824.21691,894.39925
3604,36.822834,25.599,90,1070,64830.838,-1203.2635,-38987.843,861.82991,15.249494,289.90958,0.001098381,0.14928071,839.52359,870.04206
3631,37.009289,3.599,120,1000,93807.568,-4431.3955,-39105.596,861.22665,33.09752,289.88888,0.00050845,0.15213751,830.14429,897.80521
3625,36.971835,1.599,120,500,106056.32,-20097.472,-42114.595,857.48469,29.739207,289.8722,0.000563664,0.14908569,826.92939,888.52516
3609,36.856313,25.601,120,-1380,107374.18,-75123.769,-52854.454,860.07077,16.596224,289.91034,0.0010175,0.15395576,842.90068,876.65487
3630,37.005315,1.599,120,1000,98279.651,-5539.4421,-39234.738,858.91985,26.573155,289.89757,0.000630444,0.14955633,828.84552,883.87165
3603,36.814693,16.602,90,1070,69627.206,-1128.5173,-38888.797,863.23783,20.929746,289.93821,0.000798833,0.14904928,839.69317,883.17551
3569,36.584035,25.599,65,810,45342.167,-6625.2825,-40481.714,871.56194,14.304089,289.88794,0.001171693,0.15065367,856.46704,887.02791
3635,37.038794,1.603,120,1380,86410.586,7196.8695,-36810.847,858.51117,31.812887,289.79493,0.00052748,0.15140163,827.87915,894.12085
3636,37.042768,3.601,120,1380,86217.222,6647.0816,-36944.183,861.4442,31.888712,289.85745,0.000528822,0.15298648,825.59691,890.95864
3633,37.020014,16.599,120,1000,93832.321,-5420.8661,-39301.057,859.76335,21.003256,289.90537,0.000796776,0.14932338,835.47767,878.44152
3529,36.313983,25.6,40,400,31318.755,-16767.741,-42826.213,849.91771,16.174472,289.75697,0.001037194,0.15064378,829.20168,863.44478
3627,36.980338,9.599,120,500,104005.36,-19144.14,-41958.399,858.36722,20.33881,290.01439,0.000829144,0.15363297,834.99341,876.148
3640,37.072274,1.6,40,-550,50345.163,-45193.207,-48404.409,856.56401,29.037143,289.91967,0.000579472,0.15223288,824.46746,884.16891
3599,36.789353,25.6,90,700,75389.539,-11773.151,-40983.604,858.81128,15.756884,289.91542,0.001065009,0.15081356,842.27481,874.52317
3632,37.013818,9.599,120,1000,93920.019,-4553.3423,-39116.697,855.05297,17.832341,289.881,0.00094249,0.15126185,833.07727,869.33687
3615,36.900432,1.599,120,-500,107374.18,-48840.067,-47734.892,863.45579,29.29744,289.87233,0.000572225,0.15066731,834.24313,894.21142
3637,37.047297,9.6,120,1380,86893.571,5364.6267,-37185.158,857.3008,24.629325,289.89447,0.000682107,0.15133063,830.755,881.33591
3586,36.699086,5.599,90,0,87007.937,-32230.478,-45046.587,872.73838,20.890472,289.97301,0.0008187,0.15964319,854.46743,897.67398
3574,36.617513,25.6,90,-1070,104178.46,-63058.419,-51063.894,870.36495,16.306733,289.91486,0.001029772,0.15194139,851.76441,887.00326
3645,37.10353,1.599,40,-400,45112.536,-40471.972,-47516.735,857.17223,28.054719,289.84542,0.00059802,0.15117416,824.94331,883.48093
3641,37.076247,3.6,40,-550,49654.513,-44443.681,-48262.356,858.70589,34.776872,289.8808,0.000479606,0.14565717,818.7254,890.97157
3651,37.140983,3.599,40,-200,42590.254,-34756.826,-46382.29,856.60939,34.557507,289.91212,0.000486005,0.15100107,819.94998,890.90861
3652,37.145512,9.599,40,-200,42625.037,-34584.76,-46342.162,855.54318,28.240889,289.87036,0.000593651,0.1503252,824.99308,883.05742
3653,37.151708,16.599,40,-200,41806.315,-34864.959,-46419.458,855.2292,24.35133,289.92969,0.000688917,0.15079998,831.33422,882.55467
3650,37.137009,1.599,40,-200,41542.48,-34561.818,-46363.459,853.59698,26.714253,289.89677,0.000625879,0.14852128,825.26994,879.88158
3614,36.889792,25.6,120,-1000,107374.18,-62956.245,-50491.161,854.89543,13.993182,289.92874,0.001204178,0.15299188,844.15555,873.2788
3660,37.208412,1.599,40,200,34354.64,-23024.274,-44100.449,853.62816,33.235368,289.83393,0.000503293,0.14912656,818.13491,887.0065
3647,37.112033,9.6,40,-400,47012.831,-40792.216,-47546.297,857.91599,19.776283,289.90212,0.000844376,0.1475521,833.4281,873.94563
3664,37.231251,25.6,40,200,35374.044,-23079.409,-44100.079,852.59284,16.766689,289.92065,0.000999824,0.14977907,836.97811,871.44613
3666,37.245866,3.602,40,400,29961.962,-16229.67,-42782.055,857.11002,27.925238,289.91026,0.000601866,0.15113606,828.39643,886.23993
3661,37.212385,3.601,40,200,35240.173,-22991.218,-44089.512,858.26824,36.10623,289.947,0.000463537,0.1489281,821.8397,897.24111
3667,37.250396,9.599,40,400,30474.665,-17121.658,-42961.481,856.57911,25.199546,289.94386,0.000667009,0.15150387,830.39047,882.08427
3634,37.028154,25.6,120,1000,94269.953,-5596.2622,-39330.618,855.8775,11.755164,289.87545,0.001443758,0.15584913,846.18605,870.71294
3655,37.170488,1.6,40,0,38460.132,-28900.868,-45247.475,856.81584,43.715773,289.90264,0.000384017,0.1508864,812.2511,902.51658
3656,37.174461,5.599,40,0,38480.237,-28896.222,-45238.183,857.15857,40.887364,289.86298,0.000409978,0.14987776,814.149,898.79039
3648,37.118229,16.6,40,-400,46982.077,-40798.959,-47553.615,853.7541,16.176352,289.88974,0.001028626,0.15108073,836.17272,869.67576
3646,37.107504,3.6,40,-400,47003.909,-40874.322,-47582.314,855.44468,30.344484,289.96209,0.000552033,0.15086461,827.33328,889.5455
3671,37.279346,3.599,40,550,27653.977,-12734.579,-42109.209,858.24934,30.152427,290.00296,0.0005571,0.15100476,825.16153,887.46473
3670,37.275373,1.599,40,550,30314.4,-13235.728,-42156.779,856.74093,33.444148,289.91567,0.000499753,0.14852632,819.50382,888.84972
3662,37.216914,9.599,40,200,35360.106,-23135.778,-44103.573,856.98483,28.45755,289.8841,0.000589163,0.15051109,825.58681,884.60511
3624,36.959806,30.599,120,0,107374.18,-34138.745,-44863.748,854.80466,11.853566,289.9009,0.001409223,0.14840563,838.89189,863.81518
3619,36.923271,25.599,120,-500,107374.18,-48518.054,-47622.894,853.19003,15.435915,289.9187,0.001089195,0.15198606,834.22105,866.50622
3665,37.241891,1.601,40,400,30757.865,-17402.843,-42998.69,854.87578,31.649698,289.93343,0.000531447,0.15184424,822.06369,888.02722
3643,37.086694,14.599,40,-550,47260.59,-44285.841,-48268.811,853.47882,14.134318,289.95153,0.001203504,0.14898054,835.95261,865.83527
3639,37.061634,25.6,120,1380,86606.504,5159.0113,-37239.635,854.23093,12.116459,289.91116,0.001380958,0.14852812,839.73022,864.98695
3644,37.094279,20.599,40,-550,47169.973,-44181.491,-48239.044,854.91544,14.80818,289.89582,0.001131576,0.15010292,839.7006,870.10749
3677,37.315133,9.6,65,-810,79420.855,-53383.739,-49555.917,858.2581,28.622627,289.92333,0.000584414,0.14780895,824.25298,883.66621
3649,37.126369,25.599,40,-400,46941.249,-40919.425,-47575.612,854.03449,12.784996,289.94972,0.001311098,0.15010378,841.65777,868.61496
3676,37.310604,3.599,65,-810,79843.19,-54329.302,-49741.757,857.16251,27.043579,289.88613,0.000619779,0.15026458,827.21157,883.06116
3672,37.283875,8.599,40,550,28065.825,-13465.56,-42226.715,858.69458,24.16803,289.92934,0.000695758,0.15247371,833.92943,882.94935
3681,37.344083,3.599,65,-600,74716.196,-47547.988,-48440.096,859.84598,35.346801,289.89873,0.000474037,0.14951687,823.54688,896.11978
3680,37.340109,1.599,65,-600,74924.321,-48061.391,-48529.398,857.58884,35.68882,289.87012,0.000467356,0.1466365,813.40073,886.54876
3685,37.37359,1.6,65,-300,68872.078,-39398.87,-46853.879,860.52642,35.182067,289.91946,0.000478431,0.15317596,823.50541,895.89863
3668,37.256592,16.601,40,400,30448.475,-17140.488,-42958.233,853.60988,18.864208,289.94621,0.000891381,0.15169027,834.20148,872.17225
3683,37.354808,16.6,65,-600,74604.98,-47301.216,-48392.609,858.14823,20.266816,289.95459,0.000826174,0.14958824,835.61822,877.83633
3682,37.348612,9.602,65,-600,72250.062,-48220.712,-48609.367,859.37922,19.939086,289.8937,0.000839089,0.14916521,837.64802,878.43278
3642,37.080776,8.6,40,-550,47743.198,-45043.302,-48420.32,858.88867,26.34046,289.83842,0.000636681,0.15078499,831.06131,885.13061
3628,36.986534,16.599,120,500,104095.77,-19189.12,-41972.419,859.36529,16.88241,289.95354,0.000994272,0.15112276,841.29434,876.74607
3686,37.377563,3.599,65,-300,68743.018,-39251.103,-46775.308,862.18837,29.582094,289.84404,0.000571047,0.15310226,831.64156,893.30793
3657,37.179546,13.6,40,0,38488.542,-28890.671,-45235.264,856.11505,25.904012,289.97518,0.000647224,0.15044465,829.08636,882.5399
3675,37.30663,1.602,65,-810,74947.182,-52531.097,-49460.736,857.70755,27.890649,289.93773,0.000608509,0.15370808,830.52638,887.97867
3678,37.321328,16.6,65,-810,76070.655,-54537.633,-49845.778,856.42902,22.485744,289.89724,0.00074618,0.15049307,833.55916,879.13781
3693,37.423436,21.599,65,0,62764.792,-30567.091,-45132.27,860.11705,23.161558,289.87849,0.000721451,0.14775871,834.65926,882.967
3695,37.444994,1.6,65,300,56969.126,-22169.003,-43500.252,864.11753,37.837717,289.86482,0.000441355,0.1474892,819.26183,896.83918
3690,37.407069,1.601,65,0,62769.15,-30563.884,-45124.459,865.10284,48.475943,289.8782,0.000345553,0.14964427,813.45574,914.70588
3691,37.411043,5.601,65,0,62769.315,-30571.531,-45128.159,865.7799,16.743227,289.93043,0.001004924,0.15301275,847.7187,882.52372
3673,37.289793,14.601,40,550,28009.745,-13375.683,-42210.968,857.2341,22.442881,289.81361,0.00074543,0.14857283,833.56368,880.02218
3638,37.053494,16.6,120,1380,86806.858,5387.7744,-37184.253,854.93199,17.229622,289.95546,0.000980354,0.15288011,832.93442,868.97468
3696,37.448967,3.599,65,300,58226.137,-21984.808,-43438.867,866.31604,40.737922,289.91958,0.000411262,0.15017958,822.68664,908.29316
3698,37.459692,16.599,65,300,56813.546,-21761.554,-43394.422,866.44448,26.993556,289.82726,0.00062362,0.14840924,834.59866,891.19932
3700,37.478472,1.599,65,600,50786.944,-12439.416,-41590.091,868.40875,37.180838,289.87677,0.000451297,0.15082555,829.34259,905.76853
3688,37.388288,16.601,65,-300,68724.063,-39184.126,-46819.425,859.0896,19.82268,289.92593,0.00084874,0.1523185,841.44941,881.45968
3687,37.382092,9.601,65,-300,68546.939,-38965.888,-46765.276,862.87281,23.386948,289.89796,0.000714501,0.1486197,839.8022,888.38972
3697,37.453496,9.6,65,300,56747.022,-21693.057,-43392.736,865.36743,29.334919,289.85116,0.000571153,0.14958771,833.72354,893.55929
3674,37.297378,20.6,40,550,27717.541,-12883.785,-42089.186,858.48358,17.303358,289.95438,0.000969245,0.14966847,834.96878,871.22314
3699,37.467832,25.599,65,300,56565.787,-21254.731,-43320.785,865.04249,19.894906,289.95464,0.0008761,0.16325212,846.06876,886.39589
3704,37.501311,25.601,65,600,53785.752,-13046.148,-41662.207,865.97469,19.603595,289.92672,0.000857735,0.15100831,844.32001,885.17494
3702,37.486975,9.599,65,600,51314.944,-13638.284,-41820.623,869.03669,34.548429,289.89957,0.000487562,0.15146484,834.32146,906.87046
3703,37.493171,16.601,65,600,51508.719,-14117.848,-41923.081,868.09256,27.821109,289.87409,0.000602693,0.14996103,837.0963,894.03501
3707,37.520455,9.6,65,810,50925.462,-6985.1205,-40450.302,868.92268,28.219211,289.85055,0.000593223,0.14956446,838.66478,896.1837
3623,36.950277,21.599,120,0,107374.18,-34144.501,-44905.809,858.40737,14.202626,289.8671,0.00118877,0.1509421,842.69276,872.29714
3654,37.159848,25.599,40,-200,41719.439,-34804.972,-46412.139,854.06442,14.722146,289.92606,0.001146069,0.15193884,838.06518,868.04594
3710,37.545431,1.599,90,-1070,104496.61,-62702.937,-50944.29,872.5238,35.816145,289.92387,0.000468167,0.1505483,834.83504,908.58921
3701,37.482446,3.6,65,600,51066.198,-13030.236,-41707.968,869.64105,29.03311,289.879,0.000578762,0.15163435,836.09151,895.959
3711,37.549405,3.599,90,-1070,103524.31,-63515.948,-51208.495,873.20893,36.975471,289.86079,0.000453936,0.15066241,835.73334,912.28686
3721,37.616364,3.6,90,-300,93005.81,-41355.325,-46799.443,905.55539,32.709132,289.89435,0.000514442,0.15257173,866.28865,932.91337
3629,36.994674,25.6,120,500,104063.86,-19411.593,-42000.213,855.74569,13.245438,289.86939,0.001268223,0.15171713,842.79901,870.11008
3715,37.57891,1.599,90,-700,97583.032,-52674.542,-49053.903,877.60126,36.611686,289.91347,0.000457692,0.15008098,837.62104,913.44967
3705,37.511952,1.6,65,810,47190.368,-6939.7294,-40508.233,871.07029,34.245297,289.93419,0.000491117,0.15230536,836.27868,907.94355
3718,37.593609,16.6,90,-700,100657.65,-53096.628,-49092.222,890.98586,24.191912,289.98445,0.000707856,0.1584937,863.57208,912.53903
3720,37.61239,1.6,90,-300,92534.587,-40642.557,-46663.845,905.37936,38.646068,289.91486,0.000433417,0.14986979,861.03572,941.96428
3722,37.620893,9.6,90,-300,92760.351,-41154.89,-46769.593,910.78328,31.524396,289.8462,0.000533079,0.15085946,871.03169,936.65518
3706,37.515926,3.6,65,810,47512.875,-7503.2497,-40628.988,870.40764,30.057998,289.92214,0.000557991,0.1507228,839.21115,901.16258
3658,37.186853,21.599,40,0,38498.78,-28890.301,-45232.673,853.45144,18.892232,289.88315,0.00088606,0.1467084,833.21182,872.29323
3716,37.582884,3.6,90,-700,100834.04,-53220.302,-49108.668,884.99821,32.704974,289.86647,0.0005136,0.15147234,848.42812,916.64258
3689,37.396429,25.599,65,-300,68690.39,-39299.207,-46840.517,860.75769,16.745871,289.84315,0.001002612,0.1506003,839.04555,873.55041
3712,37.553934,9.599,90,-1070,103124.5,-62708.284,-51040.17,873.52966,32.180199,289.90788,0.00052412,0.15355659,844.71681,911.78824
3724,37.635229,25.601,90,-300,92837.854,-41261.46,-46780.119,907.52456,19.883161,289.90246,0.000847553,0.15155503,884.8428,926.1875
3726,37.649848,5.599,90,0,86847.916,-32218.801,-45016.614,911.11712,50.535706,289.9134,0.000333302,0.1531924,855.34081,959.55818
3727,37.654933,13.602,90,0,86854.906,-32232.862,-45020.849,912.52725,31.1781,289.90427,0.000538631,0.15164565,878.42369,943.32378
3728,37.66224,21.598,90,0,86843.558,-32227.97,-45024.22,905.86412,26.336727,289.88032,0.000638695,0.15258789,873.91275,928.27916
3729,37.67177,30.599,90,0,86823.782,-32230.93,-45024.138,905.09691,19.438413,289.9029,0.000865919,0.15261335,881.0123,920.90689
3725,37.645874,1.599,90,0,86852.562,-32225.503,-45015.874,911.78121,49.681937,289.88027,0.000340301,0.15580582,861.86418,963.44895
3708,37.526651,16.6,65,810,50870.532,-6945.8146,-40455.853,869.02883,21.20779,289.87595,0.000797637,0.15205067,847.3152,890.72521
3663,37.22311,16.601,40,200,35417.708,-23212.663,-44132.806,854.35612,17.597521,289.8301,0.000956124,0.15300349,837.53361,873.5371
3679,37.329469,25.6,65,-810,79205.369,-53377.448,-49554.355,855.65664,15.787926,289.90259,0.001057645,0.14787894,836.21714,868.69195
3713,37.560129,16.6,90,-1070,105369.29,-64493.498,-51283.818,871.87943,20.43323,289.88672,0.000818563,0.14929007,848.10749,889.7107
3659,37.196382,30.599,40,0,38494.216,-28896.674,-45239.293,852.37343,11.381502,289.90999,0.001469135,0.14833085,840.53409,863.76894
3669,37.264733,25.6,40,400,32514.007,-17679.669,-43021.427,852.83529,13.437615,289.90215,0.001250171,0.15123439,839.54738,867.2102
3692,37.416129,13.6,65,0,62756.322,-30572.765,-45124.705,860.67182,21.019332,289.9196,0.00079622,0.14898497,837.01956,880.31377
3714,37.568269,25.6,90,-1070,105192.29,-64045.056,-51220.377,876.18589,12.209071,289.98476,0.001403265,0.1597087,860.76909,885.96829
3719,37.601749,25.601,90,-700,100643.51,-53021.47,-49079.353,897.38219,19.438545,289.93219,0.000865158,0.14801813,874.12105,914.83855
3709,37.534791,25.599,65,810,47816.674,-7953.211,-40716.069,870.80887,18.28487,289.89613,0.000917687,0.15110384,850.91635,889.35638
3694,37.432965,30.599,65,0,62762.161,-30555.579,-45132.969,861.49869,13.673796,289.96529,0.001226787,0.15012195,844.04709,872.10443
3717,37.587413,9.6,90,-700,100719.08,-53154.806,-49102.172,888.1932,22.1385,289.86021,0.000759211,0.15179127,863.19966,909.62862
3723,37.627089,16.599,90,-300,91183.863,-40733.133,-46709.113,905.54125,17.737039,289.94968,0.000946295,0.15181302,885.38792,922.78379
3684,37.362949,25.6,65,-600,74916.921,-47742.627,-48473.975,856.92758,14.712234,289.79757,0.001140831,0.15136457,840.85739,870.32443


==> anc/data_Kr_0.5mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
25,10.238124,1.616,15,200,15377.728,-28406.708,-45571.42,757.40557,281.413,289.89921,5.74E-05,0.125269,468.65178,1048.5603
29,10.260986,25.618,15,200,15408.811,-28352.806,-45571.995,728.61057,133.40246,289.86057,0.000119846,0.12011488,595.89787,871.44556
22,10.209249,13.605,15,100,14974.145,-27819.176,-45454.612,743.38122,229.15726,289.93009,6.99E-05,0.12080425,512.78865,991.33256
23,10.216558,21.614,15,100,14969.334,-27811.981,-45456.832,735.32915,155.85431,289.95253,0.000102725,0.12220431,574.74167,897.56136
20,10.20018,1.615,15,100,14944.295,-27778.349,-45443.141,759.88943,314.99041,289.89203,5.14E-05,0.12776268,454.52298,1108.1437
3,10.071993,16.621,15,-290,13110.12,-25613.156,-45025.33,739.66726,149.32173,289.91583,0.000107112,0.11989038,584.08748,892.24586
17,10.171305,13.606,15,0,14462.717,-27205.001,-45332.459,740.92178,203.56549,289.90424,7.89E-05,0.12218468,536.57386,956.0524
26,10.242102,3.62,15,200,15237.074,-28247.716,-45533.347,753.12898,275.77959,289.87587,5.82E-05,0.12164469,478.24393,1047.948
0,10.057279,1.611,15,-290,13299.454,-25444.749,-44992.315,769.23334,303.11656,289.87813,5.33E-05,0.12593694,473.41637,1100.7149
28,10.252839,16.621,15,200,15259.605,-28301.577,-45550.122,738.78135,186.87077,289.97237,8.58E-05,0.12050658,550.3008,935.39617
24,10.226092,30.61,15,100,14889.325,-27786.366,-45446.677,734.96537,135.29832,289.95475,0.000118891,0.12282977,591.8677,869.58685
1,10.061257,3.616,15,-290,13047.79,-25533.721,-45020.602,760.87233,274.55391,289.96181,5.90E-05,0.12655639,485.36544,1052.1295
6,10.094763,3.619,15,-200,13683.508,-26161.505,-45126.761,757.89971,277.69134,289.84293,5.80E-05,0.12446142,471.9508,1042.7866
21,10.204158,5.62,15,100,14822.842,-27747.965,-45448.445,757.38778,292.11186,289.90532,5.52E-05,0.12536004,462.36511,1066.0793
13,10.14067,21.618,15,-100,14002.806,-26632.928,-45239.005,731.05263,151.81733,289.91947,0.000105462,0.12052288,573.31126,886.35541
15,10.162236,1.617,15,0,14459.099,-27211.415,-45345.698,761.67402,328.07817,289.87467,4.95E-05,0.12662178,443.31187,1123.0821
8,10.105501,16.62,15,-200,13547.664,-26121.993,-45118.374,740.44703,171.40257,289.87828,9.41E-05,0.12365982,570.59598,926.35352
18,10.178614,21.613,15,0,14471.063,-27218.816,-45330.486,740.23403,189.3582,289.85172,8.48E-05,0.12217117,544.26103,931.94099
31,10.275609,3.619,15,290,15743.774,-28807.784,-45641.521,750.13271,279.63362,289.92754,5.76E-05,0.1247347,463.18137,1038.1015
12,10.133361,13.605,15,-100,14092.56,-26686.624,-45233.496,743.95544,222.10473,289.87717,7.26E-05,0.12514592,521.70364,977.55898
4,10.080139,25.619,15,-290,13165.707,-25554.197,-45017.231,731.90357,90.88533,289.84904,0.000176088,0.11954234,639.20072,827.47604
11,10.128272,5.613,15,-100,14007.411,-26580.26,-45211.869,749.6503,254.78006,289.84197,6.33E-05,0.1255115,500.67202,1029.2068
7,10.099298,9.623,15,-200,13474.48,-25993.962,-45107.848,747.27404,214.75998,289.80471,7.46E-05,0.12146373,535.46053,983.17583
16,10.166214,5.62,15,0,14482.205,-27221.653,-45344.588,752.1643,249.61949,289.91528,6.44E-05,0.12342757,496.45599,1010.8167
14,10.150203,30.612,15,-100,14001.696,-26645.139,-45214.624,729.04794,117.46164,289.88264,0.000136233,0.11870288,608.52419,852.02126
9,10.113646,25.62,15,-200,13532.945,-26093.295,-45117.757,730.58436,122.81409,289.86975,0.000130529,0.12189563,604.96479,858.8534
2,10.065791,9.624,15,-290,13292.177,-25578.537,-45014.106,748.35653,191.14492,289.89021,8.40E-05,0.12273638,553.52097,949.1861
5,10.090785,1.617,15,-200,13529.163,-26033.062,-45106.738,761.78563,296.95652,289.90595,5.45E-05,0.12740198,468.77764,1086.0607
19,10.188147,30.612,15,0,14469.953,-27208.126,-45345.616,732.65968,126.24535,289.872,0.000126304,0.11772681,603.86695,864.88053
10,10.124292,1.618,15,-100,14023.076,-26645.427,-45211.787,758.75942,292.07178,289.91617,5.53E-05,0.12574184,464.88769,1072.5568
27,10.246637,9.624,15,200,15255.576,-28322.052,-45545.517,745.38847,208.99752,289.88911,7.70E-05,0.12293776,538.66168,971.69186
30,10.271631,1.619,15,290,15706.236,-28821.722,-45646.496,752.74603,281.31371,289.85547,5.73E-05,0.12523134,477.25181,1063.031
32,10.280145,9.621,15,290,15526.893,-28896.099,-45668.616,740.64809,191.3428,289.8999,8.36E-05,0.11923811,543.40106,934.91207
33,10.286346,16.621,15,290,15588.771,-28773.576,-45645.756,730.3795,139.72489,289.76999,0.000114344,0.11919138,585.65457,874.52725
37,10.313652,6.608,25,-400,22827.621,-25568.546,-44836.242,756.33391,258.24224,289.89308,6.25E-05,0.12367835,504.26834,1036.4892
36,10.309116,3.621,25,-400,22701.563,-25755.166,-44881.305,760.61622,294.64657,289.97842,5.46E-05,0.12353175,462.12804,1069.3669
35,10.305138,1.617,25,-400,22331.57,-25631.452,-44856.348,755.22148,271.5864,289.8875,5.92E-05,0.12364725,488.68903,1049.7251
41,10.337338,3.619,25,-300,22830.993,-26227.165,-44969.455,766.63809,254.67961,289.90358,6.31E-05,0.12293031,503.61118,1028.6413
38,10.319016,10.615,25,-400,22531.059,-25735.555,-44864.694,750.17396,185.73762,289.8473,8.66E-05,0.12244941,563.76889,948.83717
39,10.325494,15.608,25,-400,22695.56,-25713.106,-44859.555,746.44213,146.32123,289.90982,0.000109385,0.12039816,599.48852,902.00643
34,10.294493,25.619,15,290,15781.929,-28814.239,-45642.549,727.94654,94.700782,289.85904,0.000169408,0.12100472,629.04676,824.02395
42,10.341872,8.612,25,-300,23039.733,-26261.99,-44975.417,766.63443,244.10338,289.87669,6.58E-05,0.12223696,515.63136,1018.8131
49,10.387504,25.621,25,-150,23571.184,-27037.91,-45117.962,757.89474,147.68882,289.97601,0.000107692,0.11611538,602.29634,908.42083
43,10.347794,14.619,25,-300,22879.755,-26219.189,-44969.25,760.92523,198.92516,289.84072,8.09E-05,0.12388204,559.53318,971.97187
48,10.379358,16.621,25,-150,23491.586,-27031.825,-45127.172,768.24748,220.05176,289.90761,7.29E-05,0.12208041,548.81147,1003.7138
40,10.333359,1.618,25,-300,22864.583,-26192.012,-44961.068,777.00524,327.69005,289.88448,4.95E-05,0.12620792,440.97298,1116.8654
67,10.509396,6.61,25,400,25905.852,-30031.282,-45715.076,781.26148,251.68376,289.82354,6.39E-05,0.12404772,529.22061,1053.4562
44,10.355384,20.624,25,-300,22869.353,-26270.377,-44970.236,757.27714,141.25014,289.85062,0.000113468,0.12039921,608.55254,899.99291
45,10.364642,1.617,25,-150,23635.118,-27101.104,-45134.203,784.60739,319.39758,289.84322,5.06E-05,0.12525272,469.56353,1128.4971
66,10.504862,3.615,25,400,26027.84,-30290.388,-45764.743,785.31873,287.04244,289.94221,5.67E-05,0.12800616,498.48662,1091.0285
64,10.491625,20.622,25,300,25521.222,-29611.827,-45630.502,765.34046,162.98959,289.88479,9.80E-05,0.11940773,602.53236,940.93228
68,10.514762,10.613,25,400,25650.693,-30043.904,-45712.526,778.39536,210.92814,290.01191,7.60E-05,0.12112393,558.26784,993.93418
65,10.500883,1.616,25,400,25935.414,-30180.817,-45737.36,787.79307,309.87238,289.87312,5.22E-05,0.12720276,474.15096,1114.4753
57,10.444606,9.625,25,150,24832.548,-28707.916,-45450.665,779.54883,268.72028,289.84941,5.98E-05,0.12253899,512.57164,1069.2364
52,10.407218,13.609,25,0,24185.358,-27882.616,-45290.769,764.12747,204.36908,289.9264,7.87E-05,0.12313871,558.59467,980.072
50,10.39815,1.615,25,0,24202.215,-27887.673,-45289.165,779.45096,280.40135,289.84399,5.70E-05,0.11859679,486.84369,1066.1563
46,10.368621,3.62,25,-150,23569.909,-27013.57,-45122.814,776.11533,258.8755,289.86838,6.25E-05,0.12380632,507.69077,1042.4506
59,10.458955,25.62,25,150,24731.035,-28678.436,-45445.649,764.16747,155.88183,289.90611,0.000103008,0.12148634,603.42201,923.30527
53,10.414528,21.613,25,0,24182.809,-27879.368,-45290.111,761.84867,195.56374,289.89808,8.23E-05,0.12371084,563.29125,968.96128
69,10.521239,15.61,25,400,25937.799,-30133.37,-45730.74,771.28052,174.09474,289.85962,9.22E-05,0.12185601,587.62655,945.33305
56,10.440072,3.621,25,150,24851.337,-28783.526,-45460.697,783.10339,281.48552,289.8557,5.73E-05,0.12460367,500.84089,1080.6137
47,10.373155,9.623,25,-150,23656.991,-27028.289,-45123.431,775.00752,265.09815,289.87027,6.04E-05,0.12087056,502.81038,1051.7957
70,10.529105,1.614,40,-550,36168.014,-25553.046,-44571.297,794.45675,320.42312,289.88442,5.04E-05,0.12636701,474.55253,1141.3667
54,10.424059,30.616,25,0,24189.84,-27886.933,-45286.082,756.00083,133.64013,289.89121,0.000119903,0.12053509,624.28711,900.53108
71,10.533083,3.618,40,-550,36359.569,-25705.829,-44604.93,792.87378,321.90542,289.92519,5.05E-05,0.12890944,472.86333,1138.7932
72,10.537617,8.614,40,-550,36269.404,-25879.169,-44640.823,784.1585,265.57685,289.80921,6.07E-05,0.12501017,518.34372,1069.6462
55,10.436093,1.618,25,150,24775.439,-28627.125,-45458.477,788.61815,337.0437,289.90947,4.80E-05,0.12682039,445.46411,1139.1521
73,10.543539,14.618,40,-550,36400.725,-25775.806,-44619.279,770.12257,208.90573,289.79095,7.68E-05,0.12177539,552.45393,983.05112
51,10.402128,5.621,25,0,24184.988,-27880.355,-45290.522,774.0198,250.86426,289.81829,6.40E-05,0.121555,515.55711,1035.2207
58,10.450809,16.62,25,150,24764.215,-28733.859,-45459.71,769.18409,198.67445,289.77553,8.07E-05,0.12183398,567.67957,981.16892
61,10.473579,3.62,25,300,25536.147,-29565.203,-45616.605,784.88267,284.54652,289.8494,5.66E-05,0.1248822,505.94188,1094.4016
62,10.478113,8.613,25,300,25430.4,-29446.792,-45592.306,775.22313,239.59072,289.8092,6.71E-05,0.12340189,532.66924,1026.0782
60,10.469601,1.614,25,300,25570.848,-29648.173,-45650.278,792.95455,339.38453,289.81886,4.76E-05,0.12548185,461.95706,1165.1641
78,10.575103,16.62,40,-400,37282.6,-26769.266,-44817.042,773.90102,197.44903,289.88546,8.19E-05,0.12542757,569.51408,975.95057
63,10.484035,14.619,25,300,25486.028,-29524.499,-45605.627,768.6076,197.17281,289.93819,8.14E-05,0.12278488,567.07145,974.4235
82,10.602407,9.626,40,-200,37878.807,-27780.363,-45006.417,781.78335,240.74994,289.8318,6.69E-05,0.1241092,538.43497,1033.1004
83,10.60861,16.619,40,-200,37862.69,-27724.406,-45003.868,772.96517,201.8774,289.89337,7.98E-05,0.12460246,571.19857,988.32668
94,10.688207,25.619,40,200,39545.279,-29925.041,-45428.175,758.66113,152.43582,289.84096,0.000104931,0.11981929,602.93559,917.31694
81,10.597873,3.619,40,-200,37859.524,-27694.885,-44989.396,791.77107,291.77546,289.82874,5.52E-05,0.12462053,491.10133,1091.3532
96,10.702831,3.616,40,400,40505.355,-31333.679,-45671.823,788.25128,323.89226,289.67102,5.02E-05,0.12983374,472.50283,1143.9113
84,10.616756,25.619,40,-200,37851.672,-27701.34,-44985.12,763.40233,162.73591,289.75528,9.79E-05,0.11691379,598.68509,937.56744
88,10.643779,21.615,40,0,38723.185,-28878.46,-45217.872,763.57367,177.00355,289.84845,9.04E-05,0.11968655,585.53953,951.96552
75,10.560387,1.616,40,-400,36991.259,-26645.962,-44800.637,798.84184,332.60621,289.92668,4.85E-05,0.12440904,462.6681,1144.9178
97,10.707365,9.624,40,400,40368.73,-31151.088,-45631.324,774.11119,226.74483,289.61088,7.11E-05,0.12578757,550.62709,1018.8275
91,10.669324,3.618,40,200,39621.177,-29968.417,-45436.809,788.21265,330.46496,289.87647,4.90E-05,0.12868535,459.48194,1150.9221
99,10.721714,25.619,40,400,40321.406,-30994.152,-45641.233,759.91737,140.67106,289.98191,0.000113945,0.12026632,615.13022,906.36473
89,10.653313,30.611,40,0,38728.571,-28884.792,-45223.464,757.8726,167.0392,289.86838,9.57E-05,0.1191672,584.88186,931.96663
80,10.593894,1.619,40,-200,37861.375,-27758.613,-45016.408,799.0198,346.59266,289.9843,4.81E-05,0.13531772,463.16804,1178.2057
74,10.551129,20.625,40,-550,36357.678,-25684.408,-44604.642,767.62595,152.58037,289.8496,0.000105147,0.12146728,608.80383,921.91334
86,10.63138,5.619,40,0,38734.615,-28882.12,-45221.12,787.4551,314.12301,289.79221,5.16E-05,0.1281271,483.90326,1135.622
79,10.583249,25.616,40,-400,37020.985,-26693.861,-44797.882,765.59588,140.5338,289.87676,0.000113613,0.1186677,623.34583,914.04811
77,10.5689,9.625,40,-400,36928.559,-26604.806,-44774.036,782.83253,242.96488,289.89235,6.62E-05,0.123518,540.24333,1042.5849
87,10.636471,13.607,40,0,38729.353,-28886.354,-45224.08,772.03587,216.17706,289.88892,7.43E-05,0.12232085,559.04323,1007.0174
90,10.665346,1.617,40,200,39607.363,-30037.983,-45441.99,790.3495,319.46515,289.84251,5.08E-05,0.12893729,464.16026,1115.8498
93,10.680061,16.619,40,200,39462.062,-29985.685,-45442.195,763.43371,192.15232,289.85692,8.31E-05,0.11799664,560.90504,958.70102
85,10.627401,1.618,40,0,38733.711,-28897.743,-45227.411,793.07718,344.21705,289.91951,4.68E-05,0.12492086,443.21078,1152.6377
76,10.564366,3.618,40,-400,37048.614,-26649.374,-44781.107,793.78749,312.39579,289.82809,5.18E-05,0.12670704,476.00472,1122.6822
102,10.740873,8.611,40,550,41159.7,-32110.011,-45842.573,779.15168,258.68265,289.86804,6.19E-05,0.1201803,517.97675,1051.7808
107,10.772156,9.624,65,-810,59666.563,-26141.77,-44252.492,779.41309,254.91357,289.79797,6.30E-05,0.1218396,528.46928,1057.3893
105,10.763643,1.618,65,-810,59783.454,-26315.111,-44280.368,796.17016,342.6924,289.83091,4.71E-05,0.12673388,461.51162,1174.2662
108,10.778358,16.62,65,-810,59691.726,-26057.033,-44235.224,770.54759,168.14363,289.83511,9.58E-05,0.12431395,597.92363,944.72283
106,10.767621,3.617,65,-810,59599.217,-25808.329,-44189.421,788.69616,290.41018,289.88175,5.58E-05,0.12598139,492.34109,1088.467
98,10.713568,16.621,40,400,40358.41,-31030.826,-45637.821,768.72279,183.91789,289.89782,8.68E-05,0.11870146,580.69358,961.1044
101,10.736338,3.619,40,550,41110.403,-32129.829,-45851.084,790.75597,315.03648,289.78144,5.10E-05,0.12247458,467.03339,1117.2595
95,10.698853,1.617,40,400,40363.96,-31049.986,-45603.736,789.95544,328.58242,289.55917,4.92E-05,0.12668174,455.34836,1133.7223
92,10.673858,9.626,40,200,39565.754,-30023.059,-45440.921,771.72244,233.38097,289.81197,6.89E-05,0.12259216,532.39334,1016.7178
112,10.805663,9.623,65,-600,62163.072,-28850.42,-44769.39,784.65016,262.90889,289.86086,6.12E-05,0.12361374,514.1299,1052.4459
116,10.834635,3.619,65,-300,61716.315,-28899.799,-44786.822,780.53056,251.04772,289.8279,6.40E-05,0.12188234,533.61997,1053.9457
115,10.830657,1.617,65,-300,61606.62,-28937.46,-44803.638,789.21327,313.25778,289.82974,5.15E-05,0.12424586,468.76009,1118.9672
117,10.839169,9.628,65,-300,61849.898,-29079.882,-44835.461,781.96393,269.477,289.85392,5.98E-05,0.1234394,515.66237,1072.3881
109,10.786504,25.619,65,-810,59250.067,-26039.148,-44250.272,759.93661,116.56239,289.83664,0.00013618,0.11472648,638.64709,878.36301
100,10.73236,1.617,40,550,40985.084,-31844.327,-45806.803,793.12484,342.43701,289.89587,4.73E-05,0.12887128,465.34927,1173.6002
110,10.79715,1.616,65,-600,60289.169,-27334.678,-44489.725,794.27093,335.61413,289.88925,4.78E-05,0.12124717,449.26557,1140.9364
113,10.811865,16.623,65,-600,60587.007,-27243.197,-44457.861,765.76121,171.80535,289.84051,9.35E-05,0.12253175,594.8565,952.22431
104,10.754384,20.626,40,550,41089.681,-31956.2,-45826.538,762.43992,138.61724,289.86634,0.000115485,0.12068812,618.54546,905.65656
111,10.801128,3.619,65,-600,60622.9,-27299.566,-44465.92,785.49966,257.39567,289.79474,6.26E-05,0.12396842,521.70058,1052.5014
118,10.845372,16.621,65,-300,61677.585,-28846.309,-44780.696,773.51876,225.72754,289.8009,7.13E-05,0.1234886,541.09242,1007.3318
103,10.746794,14.618,40,550,41000.831,-32006.237,-45838.832,768.65533,210.58576,289.806,7.63E-05,0.12207451,548.44925,980.40933
119,10.853519,25.618,65,-300,61674.337,-28774.686,-44775.475,763.46993,161.67091,289.74863,9.90E-05,0.12059547,601.28625,935.41072
120,10.864164,1.619,65,0,62917.822,-30521.782,-45109.123,782.01855,269.84283,289.82567,5.96E-05,0.12321853,508.50014,1066.015
132,10.944128,9.624,65,600,65224.587,-33723.32,-45738.306,763.78832,231.84118,289.78569,6.93E-05,0.12228727,520.41559,995.32178
114,10.820012,25.617,65,-600,60117.472,-26966.247,-44417.692,758.84584,129.49421,289.88563,0.000123833,0.12127352,624.90165,892.45188
130,10.935616,1.611,65,600,65569.626,-34282.031,-45847.548,779.50062,292.44972,289.85158,5.57E-05,0.12975481,488.44798,1097.3803
131,10.939594,3.618,65,600,65577.561,-34216.576,-45821.07,770.70382,274.60088,289.76375,5.85E-05,0.12313782,490.36097,1060.2956
141,11.006609,3.616,90,-1070,82728.449,-26082.771,-43799.24,770.97469,281.99499,289.73666,5.72E-05,0.12365265,493.17597,1079.8947
138,10.983838,16.623,65,810,66163.74,-35094.915,-45994.164,750.95386,163.21502,289.75977,9.88E-05,0.12472582,586.52671,921.41268
139,10.991984,25.62,65,810,66486.658,-35388.64,-46050.985,747.62388,126.1064,289.79956,0.000127098,0.12120631,616.12152,876.20172
121,10.868143,5.62,65,0,62920.248,-30531.568,-45099.831,784.73265,249.9504,289.76673,6.47E-05,0.12346553,535.88748,1056.3044
140,11.00263,1.616,90,-1070,82830.991,-26131.369,-43799.569,773.83984,301.071,289.78875,5.39E-05,0.12900865,481.26246,1105.5557
147,11.04465,9.627,90,-700,83970.09,-28251.417,-44227.864,759.44413,227.63496,289.80607,7.07E-05,0.12350189,538.02665,1011.8622
127,10.910621,9.625,65,300,64131.993,-32183.853,-45424.393,773.21217,254.30757,289.80693,6.32E-05,0.12261749,518.65687,1044.4643
128,10.916824,16.621,65,300,64367.583,-32192.118,-45419.582,760.10588,208.91483,289.73629,7.69E-05,0.12350514,555.67652,987.37398
142,11.011143,9.624,90,-1070,82377.283,-26267.5,-43838.628,763.10091,222.5117,289.75759,7.20E-05,0.12115802,541.9867,1000.68
125,10.902108,1.615,65,300,64053.751,-32095.703,-45413.949,791.01048,336.81018,289.79531,4.79E-05,0.12383381,443.58852,1133.5933
129,10.92497,25.62,65,300,64119.741,-32250.665,-45430.108,751.41599,148.11495,289.78483,0.000108183,0.11743144,603.25976,912.93216
122,10.873233,13.606,65,0,62923.62,-30532.801,-45106.574,774.94565,227.47818,289.79959,7.05E-05,0.1218602,539.27296,1007.6159
124,10.890076,30.613,65,0,62928.595,-30536.872,-45101.804,758.67947,136.16773,289.76844,0.000118004,0.1205189,614.71378,897.18521
123,10.880541,21.619,65,0,62931.02,-30530.54,-45109.452,765.18472,181.34761,289.80153,8.83E-05,0.12135191,585.8783,961.66716
126,10.906087,3.618,65,300,64238.194,-32297.783,-45447.993,777.21658,269.86063,289.77273,5.96E-05,0.12337681,501.47324,1059.3348
148,11.050853,16.62,90,-700,84279.853,-28442.972,-44255.205,755.1932,178.40339,289.85985,9.00E-05,0.12176601,576.49713,944.61398
144,11.025491,25.619,90,-1070,82265.204,-26347.14,-43865.024,743.3268,125.42043,289.73538,0.000127657,0.12061333,613.80269,873.39933
145,11.036137,1.617,90,-700,83955.001,-28010.977,-44165.164,774.65788,298.06234,289.72555,5.41E-05,0.12540386,471.5945,1087.8802
136,10.973101,3.619,65,810,66135.453,-35038.752,-45978.212,769.96055,274.492,289.82232,5.86E-05,0.12405611,492.08948,1055.2439
133,10.950332,16.617,65,600,65521.809,-34309.537,-45843.437,755.66754,197.92136,289.8506,8.12E-05,0.12244205,547.87411,954.77235
135,10.969123,1.617,65,810,65961.988,-34827.38,-45931.875,773.07787,293.29325,289.68088,5.49E-05,0.12380111,485.12507,1095.2891
134,10.958478,25.619,65,600,65636.561,-34049.608,-45786.821,749.89281,141.18292,289.73792,0.000113314,0.11909655,606.71456,897.51776
137,10.977636,9.624,65,810,66360.805,-34826.804,-45934.671,760.28004,220.10208,289.67078,7.32E-05,0.12496895,534.68034,988.44088
143,11.017346,16.619,90,-1070,82903.601,-26379.292,-43845.988,754.66257,186.68049,289.7443,8.63E-05,0.12322311,568.46139,954.15478
154,11.092506,25.62,90,-300,85653.927,-30563.596,-44667.877,748.06966,142.93465,289.83792,0.000112406,0.12263074,606.5276,903.95725
146,11.040116,3.618,90,-700,83546.52,-28255.405,-44229.755,773.57132,297.17424,289.67067,5.38E-05,0.11997908,466.17142,1083.5255
152,11.078157,9.623,90,-300,85728.921,-30368.876,-44625.24,765.52324,227.31449,289.78678,7.07E-05,0.12122712,529.4225,999.04214
156,11.10713,5.621,90,0,86949.512,-32185.005,-44986.888,773.86646,287.87031,289.79154,5.61E-05,0.12569204,493.43424,1090.5254
149,11.058999,25.619,90,-700,84177.352,-28220.047,-44214.789,745.50759,135.30524,289.81699,0.000118595,0.1201766,608.73587,888.89039
158,11.119529,21.614,90,0,86958.106,-32183.607,-44982.817,749.93123,159.97235,289.82033,0.000100412,0.12256076,588.94575,918.00375
155,11.103152,1.616,90,0,86940.138,-32181.921,-44975.54,774.52407,300.40175,289.71907,5.38E-05,0.12603553,466.68837,1083.8672
157,11.11222,13.607,90,0,86939.85,-32174.315,-44994.7,757.93613,196.4955,289.91215,8.21E-05,0.12512806,561.76117,969.24894
161,11.145074,3.618,90,300,88238.767,-33844.938,-45315.438,767.99117,278.11577,289.81382,5.79E-05,0.12469878,483.16339,1058.0184
171,11.212089,3.618,90,1070,92040.955,-38253.325,-46178.935,767.43082,277.14334,289.88334,5.81E-05,0.1250749,495.68846,1069.3923
164,11.163958,25.616,90,300,88353.356,-33955.578,-45326.868,751.034,163.67644,289.7879,9.72E-05,0.11669089,583.98654,923.07407
150,11.069645,1.615,90,-300,85723.987,-30402.179,-44632.764,774.78714,286.79312,289.73826,5.62E-05,0.1244187,489.05784,1080.4472
160,11.141095,1.618,90,300,88217.346,-33895.427,-45318.275,765.50007,265.6746,289.80271,6.06E-05,0.12423126,216.98963,1331.9195
162,11.149608,9.624,90,300,88320.381,-33773.645,-45298.005,761.07925,215.05112,289.77661,7.52E-05,0.1244341,540.9275,986.55735
153,11.08436,16.618,90,-300,85672.593,-30517.178,-44659.201,750.82377,180.18749,289.73448,8.95E-05,0.12512694,566.92387,939.58118
151,11.073623,3.619,90,-300,85642.743,-30502.911,-44661.298,776.38412,319.29033,289.75376,5.07E-05,0.12734749,463.74581,1126.3956
180,11.275124,1.616,120,-1000,107374.18,-28576.143,-43785.672,770.59767,286.8825,289.87238,5.61E-05,0.12386261,476.73412,1069.4578
173,11.222826,16.62,90,1070,91973.115,-38253.819,-46189.008,750.73707,161.85704,289.88456,9.87E-05,0.11875943,588.80075,925.00733
172,11.216622,9.625,90,1070,92082.771,-38063.374,-46146.701,757.26031,196.11869,289.88073,8.15E-05,0.11987778,561.81321,968.03527
163,11.155811,16.622,90,300,88046.594,-33796.011,-45306.886,755.6672,177.75805,289.72651,9.04E-05,0.12317538,578.21329,946.23116
183,11.28984,16.62,120,-1000,107374.18,-28413.945,-43756.974,751.16506,160.29784,289.89459,0.000100372,0.12323411,587.00667,917.6802
166,11.178581,3.618,90,700,89848.969,-35918.324,-45715.898,772.17844,292.56363,289.6947,5.50E-05,0.12480738,475.76235,1084.3892
182,11.283637,9.625,120,-1000,107374.18,-28676.423,-43787.605,761.23776,222.02232,289.82212,7.23E-05,0.12168494,542.96438,1002.1063
169,11.197464,25.619,90,700,89547.429,-36082.373,-45757.465,746.31404,158.97053,289.9228,0.000100822,0.12176496,582.31701,912.15773
170,11.20811,1.615,90,1070,91340.061,-38478.677,-46240.854,767.62367,263.38365,289.89752,6.13E-05,0.1250863,506.58205,1050.0139
159,11.129063,30.611,90,0,86938.123,-32178.591,-44980.597,744.73452,147.09394,289.71277,0.000108761,0.12043687,747.31534,747.64425
167,11.183115,9.625,90,700,89407.76,-35917.46,-45724.82,761.09574,215.43864,289.74394,7.48E-05,0.12495276,548.4533,994.76892
178,11.256333,16.621,120,-1380,106857.54,-26869.793,-43474.637,750.51862,150.58381,289.88058,0.000106209,0.11901252,597.98995,909.98985
185,11.308632,1.616,120,-500,107374.18,-31430.587,-44338.628,774.29501,287.80219,289.87188,5.61E-05,0.12519969,491.0912,1085.7977
165,11.174603,1.616,90,700,90113.054,-36155.722,-45766.839,771.62581,280.24901,289.80915,5.74E-05,0.12394894,496.1951,1076.5221
181,11.279103,3.62,120,-1000,107216.28,-28462.337,-43764.745,768.66568,270.89747,289.84165,5.93E-05,0.12238308,491.84814,1050.5761
168,11.189318,16.621,90,700,89460.799,-35935.839,-45727.163,755.97517,172.73928,289.76415,9.28E-05,0.12103468,575.48758,931.21949
189,11.331494,25.617,120,-500,107374.18,-31284.259,-44307.668,749.78825,149.01009,289.89499,0.000108215,0.12222782,592.90915,901.46459
186,11.31261,3.618,120,-500,107374.18,-31343.67,-44314.534,765.4482,231.89897,289.84079,6.95E-05,0.12520965,534.60735,1016.7866
192,11.351208,13.606,120,0,107374.18,-34099.439,-44862.762,762.33315,193.96407,289.88223,8.32E-05,0.12545917,564.82905,964.10025
190,11.342139,1.618,120,0,107374.18,-34096.602,-44853.84,769.53394,255.04342,289.85685,6.30E-05,0.12333667,521.16056,1051.3748
187,11.317145,9.624,120,-500,107374.18,-31322.085,-44301.953,768.99014,229.60958,289.87691,6.91E-05,0.11438012,522.65075,995.62198
188,11.323347,16.622,120,-500,107374.18,-31448.266,-44352.196,759.09167,175.47201,289.92288,9.15E-05,0.1231178,578.51867,939.74396
174,11.230971,25.619,90,1070,90676.664,-37801.143,-46114.796,745.44241,118.12317,289.83432,0.000135337,0.11963694,624.10864,868.61864
175,11.241617,1.617,120,-1380,106919.13,-26981.174,-43448.858,772.48641,292.67599,289.85526,5.51E-05,0.12464068,480.55656,1091.5344
176,11.245595,3.619,120,-1380,107066,-26970.812,-43468.511,773.98089,303.94367,289.88963,5.29E-05,0.12252196,466.71315,1099.2767
196,11.384061,3.62,120,500,107374.18,-36671.385,-45346.644,786.90592,263.92072,289.87263,6.13E-05,0.12681262,517.2887,1061.3376
177,11.250131,9.623,120,-1380,106556.86,-26027.925,-43282.137,757.05504,197.19827,289.86701,8.12E-05,0.12055819,552.57629,960.01967
179,11.264479,25.617,120,-1380,106714.5,-26163.974,-43326.5,743.91247,110.28906,289.87601,0.000145142,0.1202041,629.72107,857.90519
193,11.358517,21.614,120,0,107374.18,-34102.728,-44868.394,762.16678,176.81185,289.84927,9.07E-05,0.12123111,578.33011,942.33656
197,11.388596,9.625,120,500,107374.18,-36864.091,-45388.664,787.67154,244.96993,289.87499,6.55E-05,0.12214393,541.24998,1046.1238
184,11.297986,25.619,120,-1000,107374.18,-28622.644,-43795.992,747.84074,119.85813,289.91148,0.000133724,0.1190608,623.52416,871.61726
200,11.413591,1.614,120,1000,107374.18,-39804.428,-45972.086,805.08111,324.15528,289.8601,4.97E-05,0.1247199,487.4167,1162.7651
198,11.394798,16.622,120,500,107374.18,-36991.547,-45416.416,782.63554,192.42403,289.85168,8.34E-05,0.12222855,582.43303,979.05182
202,11.422103,9.623,120,1000,107374.18,-39780.869,-45964.973,790.0449,241.71052,289.84833,6.65E-05,0.12313384,540.8417,1040.8452
207,11.45561,9.626,120,1380,107374.18,-41469.052,-46294.921,780.93965,215.54932,289.83301,7.45E-05,0.12385638,556.46926,1000.5509
195,11.380083,1.616,120,500,107374.18,-36841.93,-45392.076,791.95917,303.68118,289.82437,5.32E-05,0.12629289,481.47154,1106.6295
208,11.461813,16.621,120,1380,107374.18,-42274.371,-46437.549,774.50435,178.40469,289.87687,9.02E-05,0.12264218,593.48542,961.7772
191,11.346118,5.619,120,0,107374.18,-34104.003,-44858.897,766.28363,234.89225,289.86919,6.85E-05,0.12351212,521.58845,1002.4621
213,11.495039,14.62,40,-550,35990.274,-25836.985,-44628.201,779.28459,179.12518,289.78825,8.95E-05,0.12172579,599.81718,969.89999
194,11.36805,30.612,120,0,107374.18,-34075.346,-44868.723,761.44385,126.63397,289.77556,0.000126322,0.11997126,630.56501,893.11176
217,11.520399,9.629,40,-400,36674.715,-26955.886,-44852.812,786.89971,225.99905,289.84276,7.11E-05,0.12207582,559.85687,1026.7997
215,11.511887,1.616,40,-400,36615.838,-26841.34,-44835.667,796.2121,298.48014,289.83802,5.47E-05,0.12458186,497.38374,1119.6163
216,11.515865,3.62,40,-400,36996.768,-26919.828,-44837.106,797.08615,280.25168,289.83515,5.74E-05,0.12363568,512.78103,1095.8351
214,11.502629,20.626,40,-550,35706.992,-25745.463,-44618.21,768.94344,147.20477,289.84263,0.00011155,0.12678657,618.45798,925.15818
221,11.549372,3.618,40,-200,37676.851,-27853.383,-45020.561,799.87681,309.76661,289.82106,5.24E-05,0.12708094,498.88001,1142.4836
212,11.489118,8.611,40,-550,36271.377,-25874.318,-44653.445,785.77956,227.7146,289.80031,7.07E-05,0.12436939,565.73984,1039.7955
225,11.578901,1.62,40,0,38353.356,-28899.264,-45233.372,799.94075,290.66134,289.82627,5.54E-05,0.1242607,508.06731,1104.8317
199,11.402944,25.622,120,500,107374.18,-36562.142,-45333.981,772.91557,149.41248,289.8245,0.000107096,0.11989932,621.01918,927.94041
227,11.587969,13.612,40,0,38356.275,-28906.747,-45226.958,787.92247,240.24454,289.86702,6.70E-05,0.12466671,546.91073,1037.8569
204,11.436452,25.617,120,1000,107374.18,-39782.226,-45950.007,768.70424,136.3421,289.84514,0.000117241,0.11972859,625.55637,907.57495
203,11.428305,16.622,120,1000,107374.18,-39634.582,-45911.646,782.08505,194.87743,289.83185,8.23E-05,0.12093597,582.28384,984.93838
210,11.480604,1.616,40,-550,35827.13,-25935.538,-44651.061,797.72196,298.83055,289.74622,5.42E-05,0.12714383,508.45388,1128.2027
209,11.469959,25.619,120,1380,107374.18,-41766.313,-46306.268,768.55456,121.19183,289.81275,0.000132515,0.12143696,644.69069,895.36991
201,11.417568,3.619,120,1000,107374.18,-39788.064,-45957.613,798.67513,273.36708,289.86519,5.92E-05,0.12760959,522.93168,1088.0178
206,11.451075,3.619,120,1380,107374.18,-41780.58,-46344.053,792.24569,268.66172,289.84651,5.99E-05,0.12379424,530.04195,1089.2813
205,11.447097,1.617,120,1380,107374.18,-41659.825,-46307.584,795.66823,285.41759,289.83082,5.65E-05,0.12503269,503.65678,1092.5553
224,11.568255,25.622,40,-200,37657.691,-27935.983,-45040.831,777.34156,166.22575,289.85605,9.63E-05,0.12059409,611.14928,955.23456
228,11.595279,21.617,40,0,38326.344,-28875.459,-45228.356,780.78425,169.29414,289.79416,9.45E-05,0.12020589,603.18078,951.86973
218,11.526602,16.622,40,-400,36952.816,-26814.245,-44811.491,779.83198,176.85778,289.83822,9.07E-05,0.12121745,603.29799,969.00504
229,11.604812,30.614,40,0,38379.464,-28902.882,-45226.136,776.60015,143.83232,289.81365,0.000111146,0.11959077,632.97412,931.51073
222,11.553906,9.627,40,-200,37414.373,-27888.454,-45034.91,787.31756,231.14188,289.81207,6.96E-05,0.1221375,560.17581,1041.5414
219,11.534748,25.622,40,-400,36825.936,-26904.287,-44834.31,775.0896,147.05434,289.83965,0.00010973,0.1259644,630.49042,933.16615
211,11.484583,3.618,40,-550,36164.972,-25806.396,-44626.268,795.48186,279.98928,289.92343,5.74E-05,0.12258581,504.97253,1080.482
237,11.658866,9.624,40,400,40214.014,-31173.824,-45673.138,791.91247,234.03219,289.87274,6.89E-05,0.12373274,551.76007,1030.2298
232,11.625358,9.623,40,200,39198.639,-30049.66,-45454.448,795.61953,231.18876,289.87286,6.96E-05,0.12343585,568.99641,1048.3268
230,11.616846,1.616,40,200,39311.828,-30011.258,-45448.733,800.62636,290.54798,289.87009,5.54E-05,0.12392392,503.28224,1101.7885
239,11.673214,25.619,40,400,40034.671,-31110.754,-45660.269,774.44903,144.0481,289.84089,0.000111017,0.11989503,634.49722,935.12904
238,11.665067,16.621,40,400,39980.275,-31074.532,-45649.497,781.96579,190.93422,289.89137,8.52E-05,0.12556855,582.3893,975.5905
226,11.582879,5.624,40,0,38355.124,-28908.392,-45222.353,799.76066,298.9697,289.78842,5.42E-05,0.12849344,510.11215,1133.4939
236,11.654331,3.62,40,400,40028.956,-31125.021,-45655.007,799.76755,280.52073,289.80727,5.74E-05,0.12355908,518.46291,1099.5775
223,11.560108,16.625,40,-200,37628.705,-27899.761,-45035.362,778.6943,190.62607,289.88483,8.44E-05,0.12362826,582.43548,974.3524
242,11.692372,8.613,40,550,40770.053,-31821.59,-45793.441,787.55711,213.89344,289.86708,7.53E-05,0.12228414,576.78442,1023.5691
220,11.545393,1.623,40,-200,37662.995,-27992.845,-45055.55,798.38909,292.86856,289.80369,5.48E-05,0.12217818,500.88876,1111.2527
234,11.639706,25.619,40,200,39278.69,-30008.627,-45447.252,779.07987,166.284,289.80281,9.66E-05,0.12279599,608.30845,952.71176
240,11.683859,1.619,40,550,40938.172,-31946.497,-45817.246,798.1794,278.95585,289.79291,5.74E-05,0.12086018,511.63699,1091.8277
241,11.687837,3.621,40,550,40851.872,-31898.681,-45803.72,798.74928,286.42672,289.86271,5.61E-05,0.1229611,507.0574,1100.387
231,11.620824,3.62,40,200,39167.515,-29965.292,-45434.918,804.74403,289.27166,289.8179,5.55E-05,0.12205721,520.64005,1120.4408
251,11.752629,3.618,65,-600,59974.309,-27121.826,-44447.336,790.64464,284.5158,289.81009,5.65E-05,0.12241541,497.25392,1087.4835
253,11.763366,16.62,65,-600,60346.524,-27271.402,-44469.826,772.74231,164.93482,289.81937,9.74E-05,0.12267729,609.75596,951.71879
244,11.705884,20.627,40,550,40831.643,-31894.816,-45808.653,777.64609,144.32254,289.78401,0.000111604,0.12125446,632.335,931.26096
252,11.757162,9.625,65,-600,60098.231,-27328.1,-44485.162,779.44875,211.06991,289.80696,7.66E-05,0.12512953,562.01475,995.65191
233,11.63156,16.622,40,200,39236.958,-29898.562,-45419.377,790.32846,214.26105,289.8458,7.55E-05,0.12697303,576.98755,1015.8104
255,11.782157,1.617,65,-300,61467.98,-28951.439,-44800.02,797.72465,304.44833,289.72907,5.28E-05,0.12204378,493.97736,1124.0933
259,11.805019,25.617,65,-300,61425.303,-28856.258,-44777.695,768.91282,144.26765,289.79468,0.000111,0.12067587,619.54492,916.7278
249,11.738004,25.62,65,-810,59871.604,-26187.696,-44249.614,766.81046,127.06202,289.87261,0.000125847,0.1189135,631.84957,892.98882
246,11.719121,3.619,65,-810,59019.617,-26041.656,-44240.075,798.82729,281.69244,289.83655,5.74E-05,0.12545186,524.32138,1107.5271
235,11.650353,1.616,40,400,40369.593,-31155.364,-45659.653,802.05649,293.07771,289.8098,5.50E-05,0.12491319,501.98173,1103.9072
262,11.824733,13.608,65,0,62619.779,-30540.408,-45099.091,774.37729,205.36698,289.77518,7.81E-05,0.12233146,564.15704,990.75205
263,11.832042,21.613,65,0,62629.194,-30543.409,-45109.575,769.59829,171.44182,289.77334,9.36E-05,0.12109383,602.33987,958.12477
248,11.729858,16.622,65,-810,59422.668,-26135.521,-44248.997,773.96958,153.41424,289.82721,0.000104637,0.12146912,615.56605,932.75718
265,11.853608,1.618,65,300,63864.416,-32075.639,-45407.494,789.52745,294.67406,289.97629,5.48E-05,0.12234834,486.99644,1104.3975
243,11.698294,14.62,40,550,40871.113,-31998.713,-45827.772,780.03463,165.93934,289.82482,9.71E-05,0.12431077,610.73731,950.86875
267,11.862121,9.625,65,300,64066.086,-32214.772,-45436.974,784.09118,240.74766,289.78307,6.71E-05,0.12525783,543.18116,1038.0108
245,11.715143,1.617,65,-810,58856.843,-26033.063,-44240.034,799.23631,279.86668,289.91389,5.75E-05,0.12399349,523.86417,1103.9136
260,11.815664,1.617,65,0,62622.081,-30556.977,-45097.775,794.94648,310.95425,289.75929,5.19E-05,0.12563613,478.91939,1120.1614
261,11.819643,5.619,65,0,62629.893,-30552.125,-45109.904,790.21555,275.65163,289.77147,5.84E-05,0.12372061,509.5724,1082.1549
247,11.723656,9.624,65,-810,58715.407,-26081.537,-44251.957,778.83536,197.33119,289.86373,8.15E-05,0.12356489,575.63819,981.80625
257,11.79067,9.624,65,-300,61252.249,-28872.416,-44782.793,782.78694,221.35571,289.84312,7.31E-05,0.12745024,557.10895,1014.0325
271,11.891094,3.618,65,600,65184.623,-33921.453,-45767.086,788.6414,254.38008,289.84978,6.32E-05,0.12240901,527.09225,1052.9684
270,11.887115,1.617,65,600,64938.919,-33835.112,-45763.674,793.60988,316.26054,289.90532,5.09E-05,0.12463505,483.89945,1140.8076
250,11.74865,1.616,65,-600,60199.785,-27205.495,-44448.323,795.35736,303.36524,289.72502,5.32E-05,0.125379,486.25946,1115.0739
256,11.786136,3.619,65,-300,61191.728,-28845.568,-44784.273,793.38316,292.83263,289.80712,5.52E-05,0.12644422,496.11461,1100.148
273,11.901832,16.618,65,600,65427.902,-34186.233,-45812.436,772.98517,186.56703,289.8575,8.65E-05,0.12564382,580.77775,965.09093
254,11.771512,25.619,65,-600,59804.134,-26986.27,-44427.395,765.9731,124.2623,289.7911,0.000129061,0.12164773,633.80359,889.41863
272,11.895628,9.628,65,600,65533.979,-33794.778,-45741.513,782.7361,228.34296,289.8072,7.01E-05,0.12086117,554.21089,1027.5871
278,11.935338,16.621,65,810,65983.121,-34944.023,-45970.441,764.93999,165.85349,289.85715,9.64E-05,0.11746953,591.17044,936.86996
269,11.87647,25.618,65,300,63783.584,-32172.835,-45428.011,765.00428,152.16554,289.83458,0.000105357,0.12096124,605.78572,919.77993
276,11.924601,3.619,65,810,66378.032,-35003.023,-45974.84,791.00303,273.07702,289.81244,5.90E-05,0.12393805,508.60448,1067.4561
274,11.909978,25.617,65,600,64685.938,-33941.024,-45783.244,763.70734,136.47499,289.8254,0.00011692,0.11879783,628.1087,910.69938
275,11.920623,1.618,65,810,66143.799,-35063.133,-45997.495,795.51311,312.95814,289.82265,5.14E-05,0.1240332,473.81078,1120.6236
279,11.943484,25.619,65,810,65125.13,-34821.953,-45963.575,763.82391,121.83224,289.79608,0.000131109,0.11898995,421.14195,1099.7873
264,11.841576,30.612,65,0,62624.466,-30543.861,-45104.888,764.46275,128.47548,289.81704,0.00012557,0.1221608,634.41745,900.0371
258,11.796872,16.623,65,-300,61365.316,-28942.394,-44803.186,775.85329,184.40267,289.87124,8.66E-05,0.11810511,583.65341,966.37689
266,11.857587,3.619,65,300,63938.793,-32214.813,-45439.317,791.77535,299.58234,289.84534,5.40E-05,0.12719886,486.19247,1102.2621
284,11.976992,25.618,90,-1070,82264.545,-26069.861,-43795.787,758.81418,123.54058,289.66838,0.000130239,0.12053248,635.55469,892.74834
286,11.991616,3.618,90,-700,83380.702,-27867.404,-44159.366,779.46275,270.52132,289.8291,5.97E-05,0.12622426,504.78448,1065.3569
283,11.968845,16.622,90,-1070,81834.644,-26351.416,-43861.653,766.39247,172.05857,289.71276,9.31E-05,0.11999179,590.96048,944.21124
268,11.868324,16.621,65,300,63778.198,-32207.782,-45438.043,772.05973,193.17149,289.83208,8.26E-05,0.11867348,575.0106,975.35303
290,12.021144,1.618,90,-300,85287.342,-30460.11,-44662.408,780.8455,262.0128,289.79868,6.10E-05,0.11957566,521.6233,1065.5787
282,11.962643,9.623,90,-1070,82476.331,-26088.692,-43795.334,774.63533,226.64869,289.81701,7.09E-05,0.12279842,545.74951,1012.2505
277,11.929135,9.625,65,810,65798.226,-35095.285,-46005.43,781.32391,220.89145,289.76835,7.24E-05,0.11984089,556.32035,1012.8817
291,12.025123,3.619,90,-300,85465.166,-30576.095,-44676.799,781.9064,271.82989,289.81513,5.94E-05,0.12593468,517.30801,1080.096
288,12.002353,16.62,90,-700,83338.312,-28368.471,-44264.21,768.76286,200.86964,289.79547,7.99E-05,0.12223196,560.90338,975.44006
281,11.958108,3.619,90,-1070,81639.347,-26392.12,-43871.191,786.21134,264.65851,289.847,6.12E-05,0.12653746,527.15871,1071.2554
300,12.092595,1.617,90,300,88105.553,-33855.545,-45321.852,777.70479,315.17159,289.77286,5.14E-05,0.12786311,466.51362,1116.9106
298,12.07103,21.613,90,0,86710.262,-32186.731,-45000.538,756.8826,156.62314,289.7612,0.000102046,0.12042656,603.84284,927.72281
295,12.054652,1.615,90,0,86711.66,-32177.768,-44992.315,775.24541,265.44711,289.81091,6.06E-05,0.12212931,501.67147,1048.1063
294,12.044006,25.619,90,-300,85390.007,-30502.582,-44662.079,758.77638,163.99276,289.95166,9.79E-05,0.12179382,589.91341,928.70276
285,11.987638,1.613,90,-700,84376.885,-28072.403,-44174.209,784.62284,272.65182,289.84502,5.92E-05,0.12463304,498.40771,1055.5115
303,12.107311,16.62,90,300,88060.491,-33860.767,-45326.58,758.03263,204.29631,289.86761,7.83E-05,0.12027953,545.07833,968.32571
301,12.096574,3.618,90,300,88158.222,-33884.86,-45328.965,771.83384,260.5981,289.78847,6.18E-05,0.12442379,503.9338,1040.4096
304,12.115457,25.619,90,300,87881.145,-33825.449,-45311.121,753.90937,150.34195,289.81387,0.000106585,0.11991045,603.15592,912.78347
280,11.95413,1.617,90,-1070,83398.917,-26594.528,-43883.608,789.59056,300.92839,289.7567,5.35E-05,0.12389054,479.56389,1096.426
289,12.010499,25.619,90,-700,83603.835,-28363.414,-44248.956,758.96503,150.36937,289.82559,0.00010755,0.12003986,604.74496,918.52777
287,11.99615,9.627,90,-700,84488.431,-28511.305,-44260.674,770.76817,244.24752,289.87434,6.62E-05,0.12599682,521.28134,1023.8803
296,12.05863,5.621,90,0,86703.889,-32183.607,-44989.684,775.42978,258.95045,289.76824,6.23E-05,0.12517857,524.79601,1062.4262
292,12.029657,9.625,90,-300,85408.468,-30437.25,-44656.529,766.41689,205.82566,289.73864,7.78E-05,0.12089071,559.05546,986.20717
305,12.126103,1.615,90,700,89232.156,-36101.285,-45758.411,771.74638,268.89188,289.7165,5.98E-05,0.12247708,494.69714,1051.7776
297,12.06372,13.608,90,0,86712.894,-32187.883,-45006.911,769.11671,227.71229,289.77989,7.04E-05,0.12020383,534.61391,1005.3659
310,12.15961,1.616,90,1070,91063.107,-38121.922,-46157.391,773.91806,287.68503,289.79723,5.58E-05,0.12213758,479.39647,1073.6439
306,12.130081,3.617,90,700,89755.679,-36183.145,-45773.829,771.31453,263.80442,289.84836,6.10E-05,0.12378187,503.02623,1048.994
293,12.03586,16.621,90,-300,85439.058,-30549.165,-44680.992,769.03366,210.53427,289.70195,7.58E-05,0.11970667,561.91449,999.75218
311,12.163588,3.619,90,1070,91515.706,-38023.451,-46118.866,767.10781,250.75781,289.70181,6.44E-05,0.12522067,522.89723,1042.5977
312,12.168122,9.625,90,1070,91103.277,-38795.549,-46290.192,761.08201,204.31298,289.80082,7.87E-05,0.12249292,559.43036,984.10499
314,12.182478,25.62,90,1070,90878.499,-37978.924,-46132.927,747.01,105.32118,289.77063,0.000151557,0.11883637,642.85459,860.44844
317,12.201636,9.625,120,-1380,107172.78,-26258.415,-43331.557,764.65575,224.37097,289.78174,7.16E-05,0.12324755,536.91018,1002.0797
299,12.080563,30.612,90,0,86707.59,-32180.317,-44990.095,748.81018,132.15638,289.71976,0.000121873,0.1216486,619.02865,894.23397
302,12.101108,9.624,90,300,87915.929,-33758.185,-45309.106,768.10746,248.8794,289.74111,6.67E-05,0.13149061,525.51626,1042.5443
321,12.230609,3.618,120,-1000,107374.18,-28725.432,-43800.35,778.76397,282.0516,289.79311,5.74E-05,0.12666337,492.01135,1073.6149
315,12.193123,1.616,120,-1380,106463.41,-26137.907,-43301.379,772.97979,288.78866,289.82023,5.55E-05,0.12141737,473.95107,1068.3621
320,12.226631,1.617,120,-1000,107374.18,-28479.318,-43760.058,772.68396,244.11218,289.81042,6.63E-05,0.12715708,523.15475,1025.5018
318,12.207839,16.621,120,-1380,106323.94,-26706.526,-43418.968,756.56166,179.07226,289.753,8.89E-05,0.11661195,568.16028,937.43568
307,12.134615,9.626,90,700,89379.801,-35829.269,-45705.866,769.22989,238.54623,289.79037,6.77E-05,0.12467754,525.3791,1014.3179
322,12.235143,9.625,120,-1000,107374.18,-28421.921,-43745.133,763.2539,189.90488,289.84124,8.44E-05,0.12197416,579.15209,973.68629
308,12.140819,16.619,90,700,90142.04,-36231.332,-45776.419,756.51014,189.90895,289.80464,8.42E-05,0.11930467,568.33552,964.10893
316,12.197102,3.618,120,-1380,106352.31,-26719.313,-43406.633,765.67285,236.21689,289.70489,6.81E-05,0.12264802,535.28471,1025.5234
309,12.148964,25.62,90,700,89810.937,-36027.443,-45743.445,747.78225,140.97773,289.85002,0.000113496,0.11967673,608.50215,898.61906
325,12.260137,1.618,120,-500,107374.18,-31432.355,-44337.148,779.72403,270.40106,289.80393,5.95E-05,0.12487659,516.62785,1079.6247
313,12.17433,16.625,90,1070,91241.631,-37408.454,-46009.665,753.56622,167.07609,289.75497,9.64E-05,0.1209024,582.06476,930.11706
326,12.264116,3.619,120,-500,107374.18,-31401.848,-44338.957,783.05484,290.92792,289.80537,5.52E-05,0.12231179,495.61044,1098.3188
323,12.241346,16.618,120,-1000,107334.15,-28514.923,-43753.726,762.50662,187.97187,289.77089,8.53E-05,0.1212748,574.27997,964.58871
327,12.268651,9.625,120,-500,107374.18,-31322.167,-44314.863,771.64078,212.57801,289.77536,7.56E-05,0.12345311,552.87715,992.97133
338,12.346304,16.621,120,500,107374.18,-36831.486,-45368.065,766.18775,208.15505,289.77067,7.70E-05,0.12058305,560.77521,993.67934
340,12.365096,1.616,120,1000,107374.18,-39805.826,-45942.483,783.8706,287.28596,289.85023,5.62E-05,0.12354574,499.22213,1093.4344
328,12.274853,16.619,120,-500,107374.18,-31303.953,-44297.965,763.78183,166.36435,289.78068,9.62E-05,0.12153723,594.09533,937.1774
335,12.331589,1.617,120,500,107374.18,-36983.242,-45404.781,778.56325,269.39969,289.75753,5.98E-05,0.12439585,512.53283,1071.8712
341,12.369074,3.618,120,1000,107374.18,-39760.394,-45947.704,784.95061,281.79702,289.7494,5.72E-05,0.12375231,509.28496,1095.907
336,12.335568,3.616,120,500,107374.18,-36987.764,-45401.039,782.17754,280.42937,289.75681,5.75E-05,0.12552995,494.10253,1070.8773
339,12.354451,25.618,120,500,107374.18,-37034.8,-45417.321,760.12091,164.0771,289.79048,9.81E-05,0.12389738,592.00733,930.82095
319,12.215985,25.619,120,-1380,106677.83,-26723.959,-43417.405,751.34777,126.75793,289.8864,0.000126211,0.11964344,623.39812,884.50087
331,12.297623,5.621,120,0,107374.18,-34111.321,-44847.22,785.24748,285.85791,289.72533,5.67E-05,0.13187632,507.14344,1103.9879
347,12.407116,9.624,120,1380,107374.18,-42133.799,-46414.689,777.43406,208.66776,289.83139,7.70E-05,0.12247545,569.02719,1001.3768
329,12.282999,25.618,120,-500,107374.18,-31449.13,-44349.4,760.45427,158.18186,289.78666,0.000101093,0.11952538,602.44249,928.53731
324,12.249493,25.617,120,-1000,107285.1,-28324.767,-43727.166,756.84074,141.61344,289.84238,0.000112796,0.11860214,609.49894,901.9253
345,12.398603,1.617,120,1380,107374.18,-42035.123,-46370.901,782.74293,283.58853,289.78785,5.68E-05,0.12534943,493.78267,1078.6517
346,12.402581,3.621,120,1380,107374.18,-41749.291,-46318.726,787.82887,293.01318,289.74624,5.51E-05,0.12475514,486.77924,1092.1501
333,12.310023,21.614,120,0,107374.18,-34107.333,-44853.511,761.80052,165.44852,289.73971,9.67E-05,0.11885228,592.49632,934.41277
337,12.340102,9.624,120,500,107374.18,-37068.185,-45425.832,769.04463,211.89526,289.75231,7.57E-05,0.12019769,552.6465,995.77774
353,12.446826,16.62,65,-810,59161.834,-26152.419,-44253.808,786.92364,164.01474,289.77195,9.80E-05,0.12262739,620.83937,959.28184
356,12.469596,3.619,65,-600,59659.532,-27153.608,-44454.531,824.10222,314.97932,289.82702,5.11E-05,0.12387476,506.67485,1154.1938
349,12.421465,25.618,120,1380,107374.18,-41951.084,-46356.963,774.46544,128.70809,289.74188,0.00012465,0.12167623,640.83998,906.78628
330,12.293645,1.618,120,0,107374.18,-34094.382,-44835.749,783.87115,290.09674,289.72862,5.56E-05,0.12557022,488.15551,1083.8445
355,12.465618,1.617,65,-600,59934.222,-27290.891,-44468.716,818.95944,336.56389,289.74643,4.82E-05,0.12859128,482.39388,1173.5455
332,12.302714,13.607,120,0,107374.18,-34108.32,-44850.386,768.7997,226.18175,289.86264,7.12E-05,0.12424027,542.35106,1013.0025
357,12.47413,9.625,65,-600,59645.636,-27287.231,-44495.358,804.31115,238.59692,289.71136,6.77E-05,0.12548792,565.63916,1058.4315
334,12.319556,30.614,120,0,107374.18,-34112.226,-44853.1,755.94123,144.58597,289.79183,0.000110431,0.11887321,610.23546,909.96656
342,12.373609,9.625,120,1000,107374.18,-39817.133,-45967.645,771.59567,205.16767,289.77508,7.79E-05,0.1199751,561.65072,987.53109
351,12.436089,3.617,65,-810,58801.954,-25670.182,-44155.543,804.22976,301.79991,289.70015,5.34E-05,0.12486466,504.06029,1126.9094
358,12.480333,16.622,65,-600,59792.704,-27334.883,-44469.949,793.46813,177.16362,289.82729,9.09E-05,0.12370536,613.9169,979.56795
359,12.48848,25.617,65,-600,60201.676,-27585.438,-44527.633,785.60726,128.25873,289.80761,0.000124966,0.12081098,649.93872,913.72795
350,12.432111,1.616,65,-810,58479.941,-25970.691,-44222.971,802.34391,310.29756,289.69308,5.18E-05,0.12471258,497.08333,1141.1389
354,12.454972,25.619,65,-810,59264.499,-26433.563,-44302.529,784.41219,116.38222,289.77084,0.000137662,0.11958525,667.20124,909.2028
364,12.521987,25.619,65,-300,61029.323,-28873.568,-44784.355,790.21444,144.70814,289.78406,0.000111232,0.12288405,646.76134,945.98614
361,12.503103,3.618,65,-300,60917.654,-28789.775,-44780.038,808.52787,264.05877,289.76237,6.10E-05,0.12442923,551.17089,1097.718
363,12.51384,16.621,65,-300,60980.519,-28788.542,-44769.636,797.13857,211.32099,289.77934,7.61E-05,0.12487819,587.75192,1025.7531
343,12.379811,16.622,120,1000,107374.18,-39758.996,-45943.922,762.15947,172.26444,289.80959,9.33E-05,0.12287666,591.13462,946.87548
344,12.387958,25.619,120,1000,107374.18,-39654.359,-45916.95,757.66588,134.68806,289.79186,0.000119013,0.12103904,616.78994,893.43228
367,12.541701,13.608,65,0,62362.686,-30546.081,-45110.438,797.92585,204.95922,289.78285,7.84E-05,0.12226567,586.23475,1009.3208
352,12.440624,9.623,65,-810,58401.74,-25766.803,-44180.746,796.78197,218.1364,289.87141,7.41E-05,0.1249437,571.3849,1021.8777
362,12.507637,9.626,65,-300,61166.318,-28928.497,-44791.756,805.16878,270.87321,289.76271,5.97E-05,0.12602913,526.82987,1085.7459
348,12.413319,16.621,120,1380,107374.18,-41467.078,-46278.022,774.02952,147.81855,289.77619,0.000108175,0.12003376,619.46708,926.13898
370,12.570576,1.617,65,300,63708.96,-32188.212,-45420.158,820.49227,337.75127,289.76738,4.83E-05,0.13198819,834.81267,835.26814
374,12.593438,25.62,65,300,63667.269,-32174.356,-45428.915,796.33646,153.90897,289.80555,0.000104457,0.12265567,634.20708,950.87372
371,12.574554,3.62,65,300,63528.875,-32223.324,-45430.971,820.32722,317.49841,289.71867,5.09E-05,0.1257364,509.89242,1170.3702
376,12.608061,3.619,65,600,64780.338,-33649.437,-45719.68,818.03663,278.44153,289.79805,5.81E-05,0.12589109,545.83935,1123.8576
368,12.54901,21.613,65,0,62367.455,-30543.532,-45106.286,796.91868,198.49535,289.82686,8.11E-05,0.1237321,591.4237,1000.6268
378,12.618799,16.618,65,600,64892.048,-34178.75,-45824.935,801.39074,170.82242,289.79571,9.42E-05,0.12268516,631.36392,984.04012
360,12.499125,1.616,65,-300,61189.137,-28986.88,-44815.479,819.13809,341.15184,289.73379,4.74E-05,0.12732301,477.53844,1192.108
375,12.604083,1.617,65,600,65397.723,-34496.075,-45884.099,825.62471,330.20001,289.79135,4.90E-05,0.12622647,489.58916,1178.6937
383,12.652306,16.62,65,810,66089.157,-35395.424,-46051.52,800.6772,151.6861,289.75889,0.000105818,0.1216934,640.12512,951.80417
365,12.532632,1.618,65,0,62353.887,-30552.742,-45110.932,818.5409,339.14148,289.78538,4.78E-05,0.12785294,488.67921,1190.5834
380,12.637591,1.616,65,810,65862.325,-34903.443,-45960.491,824.18741,322.08508,289.78624,5.01E-05,0.12566238,505.16128,1174.8791
366,12.536611,5.619,65,0,62353.188,-30543.697,-45105.217,811.82536,302.93885,289.75892,5.35E-05,0.12831421,507.20082,1133.0214
387,12.67961,9.625,90,-1070,82931.641,-26958.888,-43970.402,810.78604,245.175,289.8027,6.63E-05,0.12945783,564.6139,1070.275
388,12.685813,16.621,90,-1070,81942.407,-26118.171,-43807.504,806.67306,190.78736,289.78558,8.43E-05,0.12290751,608.73778,1002.2521
384,12.660452,25.62,65,810,66029.828,-35364.752,-46051.355,796.10753,109.65674,289.79874,0.000146897,0.12374491,679.82809,906.15171
385,12.671098,1.615,90,-1070,81754.387,-25904.743,-43761.373,829.62264,328.00824,289.72465,4.94E-05,0.12834279,506.87471,1183.9839
377,12.612596,9.625,65,600,65123.568,-33897.73,-45762.769,809.57725,235.32628,289.76201,6.92E-05,0.12887355,578.46065,1066.5798
390,12.704604,1.617,90,-700,83593.885,-28397.211,-44255.575,828.56732,302.2172,289.74695,5.33E-05,0.12478891,523.01012,1156
381,12.641569,3.618,65,810,66220.479,-35440.075,-46057.605,821.7799,279.23522,289.83031,5.79E-05,0.12517684,547.21008,1125.2041
389,12.693959,25.618,90,-1070,81897.221,-26012.835,-43802.242,795.44572,135.39778,289.78235,0.000118199,0.12053514,655.07354,935.06788
379,12.626946,25.618,65,600,64888.348,-33664.361,-45716.021,796.46358,117.35536,289.76792,0.000136514,0.11952352,674.69105,916.92511
393,12.71932,16.621,90,-700,83535.008,-28441.821,-44267.951,805.80859,208.21617,289.67028,7.73E-05,0.12444276,592.1201,1022.8092
369,12.558543,30.614,65,0,62385.587,-30550.07,-45110.644,788.38323,133.31602,289.80147,0.000122373,0.12423455,652.85923,930.00946
382,12.646103,9.625,65,810,65926.341,-34935.183,-45959.71,812.96565,242.09722,289.72425,6.66E-05,0.12571701,569.86184,1073.1079
372,12.579089,9.625,65,300,63744.031,-32270.729,-45450.871,808.69727,233.99835,289.78302,6.89E-05,0.12437343,567.49899,1053.5414
373,12.585292,16.617,65,300,63731.285,-32271.839,-45444.991,803.19141,184.31958,289.77258,8.69E-05,0.12046051,610.9433,991.13751
398,12.752828,16.619,90,-300,85321.674,-30502.664,-44668.452,807.32811,223.42386,289.67844,7.24E-05,0.1257293,587.95491,1048.4289
391,12.708583,3.619,90,-700,83554.62,-28530.464,-44288.18,821.05801,266.32329,289.82658,6.07E-05,0.12646091,559.28043,1110.366
397,12.746625,9.625,90,-300,85205.934,-30486.794,-44661.175,817.43661,230.13962,289.75823,7.01E-05,0.12518756,583.1183,1056.215
405,12.809563,1.616,90,300,87737.324,-33898.223,-45332.213,812.79901,291.60974,289.78254,5.55E-05,0.1262438,518.10961,1118.951
400,12.771619,1.616,90,0,86487.253,-32190.432,-44998.277,817.43102,294.58163,289.76623,5.48E-05,0.12604315,526.36053,1137.2354
399,12.760974,25.618,90,-300,85178.181,-30524.948,-44675.072,798.11339,173.82151,289.76724,9.22E-05,0.1210395,615.70574,974.13264
402,12.780688,13.606,90,0,86490.295,-32193.597,-44993.425,807.0609,245.95786,289.71561,6.55E-05,0.12412439,553.19645,1061.1066
392,12.713118,9.624,90,-700,83595.488,-28421.057,-44261.866,817.07636,257.7829,289.76612,6.27E-05,0.12649166,559.93514,1094.3679
395,12.738112,1.616,90,-300,85269.581,-30573.382,-44679.019,821.05408,276.06666,289.76589,5.85E-05,0.12553454,538.84315,1106.5912
410,12.84307,1.618,90,700,89284.496,-36016.63,-45735.016,817.78707,285.14015,289.71184,5.67E-05,0.12548134,523.2236,1104.938
386,12.675076,3.617,90,-1070,81735.474,-26110.03,-43811.657,817.16044,242.09547,289.76537,6.64E-05,0.12312746,565.71073,1067.5923
407,12.818076,9.623,90,300,87594.16,-33841.484,-45313.3,803.88612,237.26163,289.64219,6.80E-05,0.12464581,559.41468,1051.6459
404,12.797531,30.614,90,0,86500.039,-32197.997,-44985.654,790.08491,144.21124,289.81678,0.000112043,0.12322183,637.06269,935.03832
394,12.727466,25.62,90,-700,83463.919,-28258.736,-44220.217,801.10291,160.51633,289.80457,0.000100557,0.12564022,641.21987,970.72962
414,12.865932,25.618,90,700,89624.232,-36377.701,-45805.323,787.99738,152.76253,289.80907,0.000105176,0.12340297,634.86593,949.94215
412,12.851583,9.624,90,700,89771.713,-36133.437,-45754.505,807.04187,245.09179,289.75839,6.59E-05,0.12526114,561.36945,1067.6204
409,12.832425,25.618,90,300,87720.384,-33879.844,-45325.059,789.79797,161.08205,289.69062,9.97E-05,0.1210411,626.48857,961.83467
411,12.847049,3.619,90,700,89392.095,-35957.671,-45722.6,814.36474,288.81199,289.80022,5.59E-05,0.12591934,522.30543,1116.1289
416,12.880556,3.619,90,1070,91428.089,-37967.617,-46104.764,809.83287,272.22416,289.71263,5.91E-05,0.12441061,544.20676,1112.2276
396,12.74209,3.62,90,-300,85294.209,-30676.662,-44704.099,822.49193,279.88572,289.80433,5.78E-05,0.1281643,537.38208,1116.7997
401,12.775598,5.621,90,0,86485.361,-32200.464,-44991.986,816.00441,272.84331,289.77552,5.90E-05,0.12374246,534.23665,1098.0664
418,12.891293,16.62,90,1070,90940.337,-38057.659,-46136.916,797.87233,188.43531,289.75855,8.58E-05,0.12709664,610.89979,998.42344
403,12.787997,21.614,90,0,86493.173,-32193.351,-44982.571,797.55718,174.32315,289.72211,9.22E-05,0.12185566,617.05974,977.3342
406,12.813541,3.62,90,300,87759.937,-33833.837,-45317.247,811.92937,282.82459,289.72742,5.70E-05,0.12556395,534.00137,1121.5845
425,12.943592,1.617,120,-1000,107374.18,-28603.896,-43762.237,807.92227,285.69085,289.65008,5.64E-05,0.12448045,523.46554,1115.5244
408,12.824278,16.623,90,300,87678.488,-33798.313,-45297.347,799.59015,218.89241,289.67915,7.33E-05,0.12202962,581.576,1036.7068
423,12.924801,16.621,120,-1380,106686.42,-26654.721,-43408.895,788.10153,161.04805,289.81219,9.96E-05,0.12159206,622.39681,956.40117
431,12.981078,3.617,120,-500,107374.18,-31202.523,-44282.053,815.11953,326.11022,289.7275,4.98E-05,0.12909553,497.63822,1171.4527
432,12.985612,9.626,120,-500,107374.18,-31351.317,-44308.285,798.11871,241.58234,289.69864,6.72E-05,0.12661671,561.56273,1062.8312
428,12.958308,16.622,120,-1000,107374.18,-28815.843,-43836.49,791.3855,170.18541,289.69232,9.39E-05,0.11871894,618.46365,969.50605
427,12.952105,9.624,120,-1000,107374.18,-28536.673,-43758.577,796.55932,222.43718,289.72427,7.23E-05,0.12311825,571.00629,1033.1351
426,12.94757,3.62,120,-1000,107374.18,-28631.566,-43773.091,809.37943,318.60051,289.6518,5.06E-05,0.12442555,478.82354,1131.8835
415,12.876577,1.618,90,1070,90559.156,-37772.033,-46080.465,810.26286,275.14387,289.71183,5.87E-05,0.12604978,539.84957,1110.0494
417,12.88509,9.625,90,1070,90833.93,-38142.89,-46153.238,800.3586,207.35897,289.71754,7.73E-05,0.12139556,590.85469,1023.3574
435,13.010607,1.616,120,0,107374.18,-34120.202,-44848.001,813.21982,339.47775,289.76807,4.79E-05,0.13045604,482.94171,1181.1694
422,12.918598,9.626,120,-1380,106402.11,-26588.773,-43388.543,798.74107,210.67441,289.69715,7.61E-05,0.12078963,586.76033,1022.6639
413,12.857786,16.623,90,700,89420.177,-36047.425,-45751.709,797.86998,199.35046,289.74962,8.06E-05,0.1235702,592.30183,1003.7588
437,13.019675,13.607,120,0,107374.18,-34128.384,-44840.231,791.7828,203.75859,289.69421,7.92E-05,0.12495575,588.20056,1008.8095
424,12.932947,25.618,120,-1380,106610.73,-26717.792,-43403.18,783.97558,143.4455,289.73257,0.000112194,0.12459197,640.16161,936.9697
439,13.036518,30.611,120,0,107374.18,-34122.093,-44844.794,779.89778,154.55746,289.74508,0.000103731,0.12197953,624.99141,944.92778
420,12.910085,1.617,120,-1380,106332.29,-26257.552,-43307.505,813.49041,296.34343,289.69785,5.46E-05,0.12694808,512.1608,1121.4453
434,12.999961,25.619,120,-500,107374.18,-31382.483,-44320.29,782.26604,142.81391,289.74386,0.000113614,0.12496008,631.89195,926.6232
444,13.071412,25.619,120,500,107374.18,-36864.008,-45380.071,780.14209,168.77905,289.7359,9.53E-05,0.12425189,607.79396,957.14543
421,12.914064,3.617,120,-1380,106252.81,-26880.154,-43435.619,813.96938,301.81426,289.64868,5.38E-05,0.13065783,517.98108,1138.9785
438,13.026985,21.616,120,0,107374.18,-34128.919,-44839.367,783.83577,161.43151,289.45595,0.000100125,0.12277599,619.20392,957.28093
429,12.966454,25.617,120,-1000,107374.18,-28741.138,-43796.444,781.49055,129.15209,289.75554,0.000124728,0.12380123,653.11533,919.1574
419,12.899439,25.619,90,1070,91069.275,-38332.184,-46192.503,787.80425,136.34455,289.77906,0.000117337,0.1192762,646.74623,931.29418
440,13.04855,1.617,120,500,107374.18,-36920.418,-45377.768,799.84039,264.34641,289.66638,6.09E-05,0.12421375,535.07479,1081.7434
433,12.991815,16.621,120,-500,107374.18,-31395.722,-44306.928,788.05739,183.72568,289.68597,8.74E-05,0.12545086,604.81761,985.57633
447,13.09057,9.626,120,1000,107374.18,-39845.338,-45956.215,787.31584,184.54588,289.7487,8.72E-05,0.12358837,601.75525,980.03263
441,13.052529,3.619,120,500,107374.18,-36760.44,-45354.744,807.57311,316.02762,289.7509,5.14E-05,0.13052299,502.02605,1157.9942
451,13.119543,3.618,120,1380,107374.18,-41730.583,-46321.769,805.16292,300.4276,289.81194,5.43E-05,0.13014168,505.08791,1125.5788
436,13.014585,5.62,120,0,107374.18,-34106.429,-44846.891,808.00717,305.5909,289.88566,5.29E-05,0.12713115,510.09073,1142.9497
443,13.063267,16.619,120,500,107374.18,-36927.408,-45386.114,786.10153,189.51854,289.75364,8.50E-05,0.12411481,594.07787,983.65951
430,12.977099,1.617,120,-500,107374.18,-31527.166,-44334.187,811.94337,326.39608,289.72089,4.97E-05,0.1286649,479.33543,1152.5737
452,13.124078,9.624,120,1380,107374.18,-42110.898,-46394.213,788.97496,216.26413,289.70883,7.44E-05,0.12434998,567.05127,1015.3629
450,13.115565,1.616,120,1380,107374.18,-41615.133,-46306.556,802.57787,288.73119,289.71878,5.59E-05,0.12486389,517.96339,1115.3497
449,13.10492,25.618,120,1000,107374.18,-39653.413,-45918.06,775.76535,134.37945,289.57102,0.000119649,0.12366239,638.57905,916.20883
453,13.13028,16.621,120,1380,107374.18,-41647.367,-46290.316,780.01393,133.97149,289.75839,0.000120073,0.12292415,643.57136,919.66097
454,13.138427,25.619,120,1380,107374.18,-41571.387,-46278.845,772.00883,97.453285,289.76564,0.000164018,0.11899504,668.59229,871.89256
445,13.082058,1.616,120,1000,107374.18,-39724.953,-45927.106,796.52283,240.81205,289.7611,6.78E-05,0.13053297,553.06385,1049.6331
442,13.057063,9.627,120,500,107374.18,-36779.106,-45353.634,793.39661,231.25135,289.74665,6.99E-05,0.12591064,564.66957,1043.9163
462,13.191092,9.626,120,-1000,107374.18,-28943.135,-43850.346,792.03207,257.0927,289.72401,6.33E-05,0.12913859,529.18626,1060.1572
457,13.157585,9.624,120,-1380,106571.87,-26536.516,-43366.957,785.87198,223.9176,289.70507,7.17E-05,0.12260813,552.01296,1011.6133
448,13.096773,16.622,120,1000,107374.18,-39434.27,-45883.524,779.94296,142.9329,289.70999,0.000112747,0.12407309,636.03812,930.12349
467,13.224599,9.626,120,-500,107374.18,-31486.092,-44345.617,796.75693,269.42085,289.71138,6.00E-05,0.12683272,520.45802,1074.1682
460,13.18258,1.615,120,-1000,107374.18,-28584.079,-43788.509,803.41557,331.23476,289.72736,4.90E-05,0.12908276,472.71878,1160.7863
468,13.230803,16.619,120,-500,107374.18,-31133.079,-44270.089,785.70817,208.77868,289.69491,7.69E-05,0.12186441,567.42137,995.46751
464,13.205441,25.621,120,-1000,107374.18,-28894.044,-43831.844,772.5558,147.50469,289.66416,0.00010938,0.1236132,621.26596,927.15828
465,13.216087,1.615,120,-500,107374.18,-31360.486,-44326.91,799.97786,281.8099,289.77097,5.79E-05,0.13126611,525.06489,1105.7432
455,13.149072,1.617,120,-1380,106759.93,-26943.101,-43457.246,804.45661,325.91044,289.71003,4.96E-05,0.12696041,479.14972,1148.4058
458,13.163788,16.619,120,-1380,106920.08,-26469.992,-43362.065,778.3644,160.80753,289.67762,0.000100336,0.12427281,613.79283,945.05566
446,13.086036,3.619,120,1000,107374.18,-40087.217,-45988.86,803.1334,302.08022,289.79135,5.40E-05,0.12898519,499.19878,1121.6497
456,13.15305,3.619,120,-1380,106425.83,-26874.069,-43436.442,790.70196,231.14152,289.68854,6.99E-05,0.12657854,556.27512,1031.9875
459,13.171934,25.62,120,-1380,105739.98,-26474.021,-43383.444,774.1565,118.80101,289.73368,0.000135148,0.12245767,654.99969,899.8993
470,13.249594,1.617,120,0,107374.18,-34119.997,-44846.974,800.03207,290.8064,289.76665,5.63E-05,0.13202954,506.71955,1106.9168
474,13.275505,30.613,120,0,107374.18,-34121.107,-44849.111,772.70279,130.13034,289.74171,0.00012546,0.12395285,638.68087,911.38984
472,13.258663,13.606,120,0,107374.18,-34099.727,-44844.301,789.17133,230.83328,289.71196,6.99E-05,0.12527976,561.38674,1036.2799
480,13.321044,1.617,120,1000,107374.18,-39647.245,-45903.341,807.61388,325.28639,289.68633,4.96E-05,0.12580776,490.32501,1167.2912
469,13.238948,25.62,120,-500,107374.18,-31449.788,-44327.486,775.81211,163.05918,289.69614,9.83E-05,0.12101666,611.35056,948.98278
463,13.197295,16.619,120,-1000,107374.18,-28305.936,-43717.051,783.61995,192.15798,289.61058,8.34E-05,0.12220946,591.91867,988.87931
478,13.302254,16.618,120,500,107374.18,-37070.488,-45408.152,780.96455,184.08179,289.65767,8.71E-05,0.12175797,600.34374,983.18151
466,13.220065,3.618,120,-500,107374.18,-31370.97,-44307.668,796.22934,267.90929,289.64474,6.06E-05,0.12886143,532.29374,1082.878
473,13.265972,21.613,120,0,107374.18,-34130.769,-44845.863,780.46793,177.96171,289.73695,9.03E-05,0.12312479,598.38509,966.99875
461,13.186557,3.619,120,-1000,107374.18,-28595.591,-43784.603,796.5609,251.03169,289.77798,6.44E-05,0.12720527,540.71052,1057.3097
481,13.325023,3.617,120,1000,107374.18,-39859.152,-45961.478,798.30404,254.69409,289.70858,6.34E-05,0.12596891,543.05418,1066.3095
490,13.388059,1.617,15,-290,12816.848,-25512.054,-44975.458,802.59643,283.65467,289.68005,5.70E-05,0.12640712,516.74817,1095.3932
482,13.329557,9.625,120,1000,107374.18,-39427.733,-45872.341,792.63209,249.55495,289.69591,6.45E-05,0.1238621,536.7981,1053.4342
485,13.354553,1.616,120,1380,107374.18,-41825.478,-46322.385,800.21637,262.61776,289.72229,6.15E-05,0.12587068,543.17321,1088.1399
486,13.35853,3.619,120,1380,107374.18,-41631.785,-46315.519,794.04483,239.22168,289.72576,6.75E-05,0.12629185,550.65692,1046.4542
489,13.377414,25.618,120,1380,107374.18,-42399.196,-46469.659,779.27066,132.30566,289.72166,0.000123006,0.12795746,642.2158,916.16803
471,13.253572,5.622,120,0,107374.18,-34118.64,-44850.838,796.68775,259.20716,289.68074,6.20E-05,0.12337971,527.79394,1060.1758
491,13.392038,3.621,15,-290,12899.859,-25686.998,-45009.624,797.85729,252.90459,289.65697,6.38E-05,0.12550806,550.52193,1076.3872
477,13.29605,9.626,120,500,107374.18,-36753.533,-45363.09,792.12809,254.67096,289.73399,6.29E-05,0.12169524,539.73187,1067.2984
488,13.369267,16.621,120,1380,107374.18,-41875.967,-46353.551,786.1663,178.84249,289.68912,8.94E-05,0.11990677,603.33313,974.53556
475,13.287537,1.617,120,500,107374.18,-36880.701,-45363.789,798.79708,307.302,289.66973,5.28E-05,0.1278058,483.70859,1118.3116
492,13.396572,9.623,15,-290,12774.623,-25657.313,-45008.638,788.02752,186.28274,289.71791,8.59E-05,0.12145707,605.58124,993.56018
483,13.33576,16.621,120,1000,107374.18,-39586.313,-45892.076,783.3208,189.23679,289.64881,8.52E-05,0.12459326,591.00822,979.12309
498,13.436282,16.621,15,-200,13469.793,-26203.894,-45110.726,784.78542,157.43573,289.68592,0.000102052,0.1226593,627.70222,952.86344
476,13.291516,3.618,120,500,107374.18,-37048.697,-45410.866,795.5298,266.33891,289.67788,6.08E-05,0.12603091,523.26267,1073.2828
487,13.363065,9.626,120,1380,107374.18,-41712.575,-46294.427,795.51186,245.01999,289.70384,6.56E-05,0.12242872,551.8321,1056.5921
479,13.310399,25.62,120,500,107374.18,-36870.052,-45381.386,778.67975,146.76654,289.68424,0.000109199,0.12084001,624.39022,927.18554
484,13.343906,25.623,120,1000,107374.18,-39600.21,-45895.817,779.32598,123.23528,289.71487,0.000129741,0.11960774,650.12556,904.81384
499,13.444428,25.619,15,-200,13428.472,-26183.46,-45114.344,782.44413,113.41464,289.67267,0.000141485,0.12196379,668.13043,902.45543
501,13.459052,5.62,15,-100,13713.727,-26683.335,-45209.813,812.64057,287.83636,289.69268,5.59E-05,0.1239907,527.82899,1123.8175
497,13.430079,9.625,15,-200,13245.923,-26160.107,-45114.015,793.37964,207.70533,289.69844,7.73E-05,0.12209251,578.65379,1006.427
500,13.455074,1.617,15,-100,13801.425,-26701.549,-45210.307,819.90164,325.41503,289.83846,4.96E-05,0.12541582,497.05951,1169.2839
504,13.480984,30.616,15,-100,13865.112,-26753.601,-45222.312,805.58698,137.57635,289.71677,0.00011676,0.12283584,661.7978,946.67694
509,13.518929,30.614,15,0,14223.264,-27263.055,-45327.402,813.62009,142.89818,289.61524,0.000112493,0.12262108,664.03103,958.60533
503,13.471452,21.612,15,-100,13741.439,-26667.342,-45202.33,803.05511,162.37161,289.71067,9.87E-05,0.12122743,635.43166,970.61884
496,13.425545,3.619,15,-200,13349.984,-26201.715,-45126.062,803.86391,295.07059,289.73274,5.47E-05,0.12344673,500.92262,1115.7542
506,13.496995,5.623,15,0,14216.028,-27260.218,-45322.304,831.62071,276.2122,289.73809,5.85E-05,0.12658436,552.78257,1127.3083
493,13.402775,16.622,15,-290,13076.406,-25693.206,-45010.406,782.90192,156.22336,289.69531,0.000103323,0.12514793,623.42928,946.3889
510,13.53096,1.619,15,100,14625.408,-27767.412,-45420.322,843.43461,321.53158,289.72862,5.04E-05,0.12892548,529.51466,1197.2328
495,13.421567,1.616,15,-200,13167.064,-26135.644,-45109.246,805.31722,285.07945,289.70551,5.67E-05,0.12602661,516.24267,1105.8684
508,13.509395,21.616,15,0,14226.882,-27262.192,-45317.781,816.77411,189.3815,289.73368,8.51E-05,0.12472687,622.45373,1012.9402
494,13.410921,25.619,15,-290,13012.226,-25642.676,-45002.758,777.09643,99.861038,289.74851,0.000160226,0.12004885,676.77701,883.26339
513,13.547338,21.615,15,100,14647.076,-27795.082,-45420.322,819.67747,154.27907,289.71765,0.00010397,0.12070974,656.31717,972.95556
515,13.568906,1.616,15,200,15130.587,-28407.777,-45544.818,833.44523,266.12169,289.73099,6.03E-05,0.12384044,571.7976,1124.4953
511,13.534939,5.624,15,100,14702.417,-27795.822,-45421.967,837.53069,283.78895,289.73934,5.68E-05,0.12487392,544.56944,1128.6124
512,13.540029,13.611,15,100,14624.874,-27770.331,-45430.149,827.36302,219.94583,289.7535,7.35E-05,0.12701916,614.47512,1070.7774
502,13.464143,13.606,15,-100,13737.122,-26723.916,-45202.742,807.78018,227.4257,289.75766,7.07E-05,0.12280612,582.72514,1054.3355
505,13.493017,1.617,15,0,14201.226,-27259.52,-45321.564,835.77004,308.20982,289.7064,5.24E-05,0.12592498,533.21183,1173.6973
517,13.577418,9.625,15,200,15237.28,-28397.498,-45540.501,827.49966,195.69847,289.70379,8.22E-05,0.1232619,624.30322,1029.5756
507,13.502086,13.609,15,0,14156.822,-27205.741,-45295.497,821.43289,212.28359,289.6624,7.56E-05,0.12178878,597.75495,1035.3865
519,13.591767,25.619,15,200,15015.013,-28369.17,-45533.594,813.54718,130.42937,289.66172,0.000122965,0.12126058,679.56676,948.39284
521,13.606391,3.619,15,290,15577.629,-28867.236,-45634.161,838.21327,274.67773,289.71529,5.87E-05,0.1244667,561.3964,1127.6642
524,13.625274,25.619,15,290,15528.168,-28883.6,-45659.159,810.48145,81.671615,289.63729,0.000196834,0.12165678,718.81201,886.09708
514,13.556873,30.613,15,100,14717.177,-27816.298,-45426.572,816.42778,133.92859,289.70823,0.00012043,0.12389635,681.25577,959.5321
520,13.602413,1.615,15,290,15481.379,-28966.117,-45683.17,837.48572,296.32446,289.79066,5.49E-05,0.12612783,535.30113,1149.6686
531,13.668119,3.619,25,-300,22889.91,-26333.16,-44956.504,831.9651,275.38033,289.69564,5.90E-05,0.12894251,564.88615,1135.7199
527,13.644433,6.613,25,-400,22313.932,-25753.686,-44850.879,830.24327,244.97655,289.75295,6.56E-05,0.12314399,586.87474,1096.4384
530,13.664141,1.616,25,-300,22456.354,-26248.874,-44964.727,841.62215,293.3441,289.77986,5.56E-05,0.12818745,542.39632,1149.3916
522,13.610926,9.624,15,290,15543.545,-28939.886,-45653.403,822.63209,181.64869,289.73322,8.84E-05,0.12183148,632.93679,1008.0733
526,13.639898,3.618,25,-400,21952.244,-25719.232,-44852.031,837.83536,287.57854,289.6687,5.63E-05,0.12807576,547.6725,1143.6204
534,13.686164,20.626,25,-300,22767.429,-26299.404,-44971.141,816.27611,164.52611,289.72992,9.83E-05,0.12595223,647.61379,984.21449
518,13.583621,16.62,15,200,15095.927,-28385.698,-45540.008,823.93516,177.39456,289.86122,9.08E-05,0.12357286,641.23272,1006.5148
529,13.656276,15.608,25,-400,22155.722,-25695.015,-44835.708,817.48869,171.19476,289.71204,9.41E-05,0.12465267,646.32724,998.53135
536,13.699402,3.619,25,-150,23473.618,-27149.784,-45114.509,836.08063,285.86099,289.72639,5.63E-05,0.12417733,545.93133,1137.9778
540,13.728931,1.616,25,0,23987.143,-27937.874,-45267.457,838.86709,304.98041,289.71674,5.30E-05,0.12545051,531.17238,1158.363
516,13.572884,3.617,15,200,15198.18,-28430.966,-45546.34,840.29411,279.32165,289.764,5.76E-05,0.12186136,547.53699,1122.6953
538,13.710139,16.621,25,-150,23471.398,-27149.619,-45120.512,814.58525,187.45835,289.74576,8.59E-05,0.12500784,622.66199,1009.6915
523,13.617128,16.62,15,290,15642.303,-28922.371,-45642.425,815.10326,120.66259,289.73565,0.000133363,0.12286616,688.98011,937.65625
546,13.770854,3.617,25,150,24704.105,-28772.672,-45431.094,840.40612,290.15394,289.74476,5.57E-05,0.12693246,544.63871,1144.5027
542,13.738,13.607,25,0,23995.284,-27946.632,-45275.227,823.59636,239.46008,289.76052,6.71E-05,0.12241504,576.84405,1070.3479
550,13.800382,1.618,25,300,25505.599,-29639.086,-45600.529,848.78859,302.18331,289.71971,5.35E-05,0.12620827,538.12206,1161.2012
549,13.789736,25.619,25,150,24645.681,-28749.031,-45432.821,820.57539,161.55599,289.68853,9.92E-05,0.12097281,651.90952,985.53493
541,13.732909,5.622,25,0,23991.296,-27944.165,-45280.449,834.25866,280.2881,289.72973,5.77E-05,0.12663724,550.67684,1132.3737
525,13.63592,1.618,25,-400,22417.624,-25671.95,-44835.914,839.7003,309.3051,289.7494,5.20E-05,0.1229831,518.54227,1154.6699
548,13.78159,16.623,25,150,24615.215,-28756.596,-45427.887,830.63016,212.92216,289.69475,7.57E-05,0.12443475,611.78399,1052.0241
528,13.649799,10.614,25,-400,22253.863,-25674.581,-44828.431,823.77645,214.89321,289.80726,7.53E-05,0.1261038,601.18634,1043.6722
535,13.695424,1.617,25,-150,23393.362,-27139.423,-45117.921,840.6643,305.1716,289.72089,5.29E-05,0.12583399,541.4371,1173.4619
533,13.678576,14.618,25,-300,22733.098,-26244.927,-44941.867,821.95958,186.17631,289.72618,8.66E-05,0.12533697,635.80441,1020.2158
539,13.718285,25.619,25,-150,23360.306,-27108.628,-45115.043,808.45048,145.54865,289.71983,0.000110273,0.12208465,655.71046,955.47136
543,13.745309,21.615,25,0,24004.124,-27943.918,-45272.514,811.35495,177.23816,289.7049,9.05E-05,0.12069117,624.31186,991.88005
555,13.831665,1.618,25,400,25937.47,-30250.835,-45723.833,841.01469,286.33495,289.85846,5.79E-05,0.13423564,562.12056,1155.0815
532,13.672654,8.612,25,-300,22585.002,-26244.064,-44944.786,826.90164,232.13541,289.70898,6.97E-05,0.12688863,591.57236,1073.66
554,13.822406,20.626,25,300,25384.31,-29647.72,-45607.231,820.81135,164.75435,289.71775,9.77E-05,0.12409069,656.10177,996.39318
553,13.814816,14.619,25,300,25230.581,-29608.456,-45589.264,828.00159,184.88168,289.71364,8.75E-05,0.12502427,635.73465,1016.3462
545,13.766875,1.617,25,150,24694.155,-28752.608,-45441.743,842.64899,310.46084,289.77239,5.21E-05,0.12708233,523.34086,1162.9824
560,13.859885,1.619,40,-550,36390.611,-25923.984,-44622.979,857.73065,335.43087,289.7558,4.81E-05,0.12544478,512.90946,1204.6865
557,13.840177,6.612,25,400,25760.265,-30110.099,-45693.12,841.52614,235.97501,289.7075,6.83E-05,0.12434382,604.58777,1091.685
537,13.703936,9.625,25,-150,23316.395,-27135.887,-45115.29,820.47848,238.05362,289.77174,6.87E-05,0.1288941,574.02865,1065.436
561,13.863865,3.619,40,-550,35838.108,-25821.197,-44600.325,853.37219,309.27369,289.75873,5.26E-05,0.12713411,548.40588,1186.9881
544,13.754842,30.612,25,0,24001.164,-27939.149,-45269.266,813.47751,141.7434,289.69692,0.000113127,0.12127365,665.24785,957.93397
558,13.845544,10.612,25,400,26095.145,-30386.145,-45757.013,839.59353,198.54566,289.66655,8.08E-05,0.12181784,640.1619,1050.5048
552,13.808895,8.61,25,300,25245.095,-29694.427,-45610.685,835.71051,230.62927,289.69173,6.99E-05,0.12495264,603.38096,1078.2655
547,13.775388,9.625,25,150,24607.732,-28775.344,-45439.728,838.44854,243.73808,289.71299,6.62E-05,0.12517482,592.50636,1098.6856
562,13.868399,8.612,40,-550,36279.518,-25854.336,-44598.598,836.52656,252.48031,289.76463,6.43E-05,0.12789338,575.86262,1094.4909
570,13.924676,1.617,40,-200,37816.888,-27859.592,-44992.562,859.28625,342.70609,289.79611,4.73E-05,0.12816851,514.92919,1220.4849
564,13.881911,20.624,40,-550,36193.67,-25732.019,-44580.836,824.31935,134.64646,289.73214,0.00011942,0.12281306,681.71737,958.0705
569,13.914031,25.619,40,-400,36796.497,-26691.394,-44770.829,827.40516,132.70441,289.68355,0.000121562,0.12395584,690.55403,963.66819
572,13.933189,9.624,40,-200,37869.556,-27831.88,-44989.314,844.77045,266.10197,289.71408,6.08E-05,0.12717267,583.31665,1136.6126
568,13.905884,16.622,40,-400,36889.458,-26843.519,-44793.976,831.63843,187.15888,289.66106,8.59E-05,0.12288013,640.88322,1027.743
567,13.899682,9.625,40,-400,36954.749,-26717.296,-44768.321,842.508,257.66145,289.72555,6.27E-05,0.12666884,581.86709,1111.547
551,13.804361,3.618,25,300,25092.929,-29606.194,-45600.776,845.16899,278.59368,289.6813,5.80E-05,0.12760125,573.47651,1151.2205
556,13.835644,3.617,25,400,25498.445,-30201.086,-45738.552,845.56463,283.85653,289.70737,5.68E-05,0.1249873,565.61942,1154.6735
565,13.891168,1.617,40,-400,36966.014,-26736.744,-44785.095,854.95565,338.18706,289.73543,4.79E-05,0.1282359,511.62085,1210.4802
574,13.947538,25.618,40,-200,37604.324,-27798.413,-44989.725,833.37764,151.47026,289.72837,0.000106251,0.12390797,681.68349,995.63974
559,13.852021,15.608,25,400,25398.495,-30096.038,-45700.521,827.36853,156.02157,289.64533,0.00010303,0.12324933,665.29479,988.17996
571,13.928654,3.62,40,-200,37649.962,-27812.68,-44989.231,850.50862,280.82995,289.7093,5.77E-05,0.12656908,575.35181,1156.133
581,14.000105,3.619,40,200,39520.569,-30036.503,-45423.406,863.32673,305.23514,289.7644,5.30E-05,0.12742568,552.0453,1184.4699
588,14.044351,16.619,40,400,40555.967,-31315.136,-45668.451,843.60601,165.02128,289.73706,9.72E-05,0.12023199,667.19096,1008.5969
583,14.010843,16.62,40,200,39446.562,-30059.116,-45432.122,846.64326,183.32156,289.73513,8.82E-05,0.12549758,665.81827,1044.9191
566,13.895147,3.619,40,-400,36503.512,-26682.472,-44776.05,849.14195,273.26455,289.74044,5.93E-05,0.12822688,578.84412,1144.469
578,13.974561,21.613,40,0,38579.571,-28946.547,-45211.828,838.3117,188.08197,289.71934,8.57E-05,0.12383647,647.31975,1035.9631
586,14.033613,3.618,40,400,40438.214,-31230.193,-45649.744,864.88964,302.64046,289.68739,5.37E-05,0.12950629,560.12871,1188.841
580,13.996127,1.617,40,200,39346.653,-30027.211,-45425.544,864.26838,323.85324,289.76026,5.01E-05,0.12929595,533.91799,1199.8194
584,14.018989,25.62,40,200,39489.692,-30058.828,-45435.576,838.0198,140.45672,289.75025,0.000114274,0.12227839,689.6147,979.71863
575,13.958184,1.616,40,0,38567.318,-28939.68,-45205.62,861.36377,318.98866,289.70717,5.13E-05,0.1274209,547.38744,1212.9156
563,13.87432,14.619,40,-550,35786.344,-25949.352,-44627.748,833.83846,200.3841,289.72239,8.03E-05,0.12310902,633.92161,1049.3107
573,13.939392,16.621,40,-200,37622.99,-27855.891,-44996.427,840.06353,217.90578,289.86971,7.39E-05,0.12417455,615.0652,1066.3994
576,13.962161,5.621,40,0,38571.101,-28945.807,-45208.95,856.91971,289.6521,289.71356,5.58E-05,0.1267708,569.25259,1167.9292
593,14.077576,14.618,40,550,40739.011,-32009.28,-45802.938,838.99986,169.46203,289.73978,9.51E-05,0.12443444,666.65012,1016.2691
594,14.085166,20.624,40,550,40715,-32024.862,-45812.765,836.22679,134.00961,289.66568,0.000120006,0.1233875,694.9664,971.76087
592,14.071654,8.612,40,550,40424.441,-31976.182,-45805.529,856.19223,241.69627,289.74124,6.67E-05,0.12467911,611.41394,1111.0608
582,14.00464,9.625,40,200,39464.776,-30048.097,-45421.062,856.02345,254.97876,289.73276,6.35E-05,0.12707791,605.22139,1132.9402
591,14.06712,3.619,40,550,40960.169,-31923.226,-45793.153,862.90219,255.13948,289.74065,6.34E-05,0.1276242,602.20351,1129.4329
596,14.098403,3.617,65,-810,59571.135,-25931.098,-44182.843,859.69003,267.32034,289.75027,6.08E-05,0.12893759,599.8743,1153.7924
577,13.967252,13.606,40,0,38575.171,-28945.971,-45227.123,849.62395,220.76233,289.72367,7.30E-05,0.12417916,620.02791,1075.7398
585,14.029634,1.617,40,400,40090.093,-31144.756,-45649.127,862.84281,312.77356,289.69402,5.16E-05,0.1255298,551.16448,1197.1992
601,14.13191,3.618,65,-600,60507.737,-27328.264,-44455.353,862.90288,286.87575,289.74522,5.68E-05,0.12957841,574.05873,1165.0019
595,14.094424,1.617,65,-810,59827.118,-26281.767,-44243.981,860.93585,310.41412,289.7004,5.22E-05,0.12782293,557.65868,1201.5837
600,14.127931,1.618,65,-600,59975.337,-27281.804,-44454.408,863.50724,296.54314,289.74555,5.45E-05,0.12602462,556.86069,1169.8262
589,14.052496,25.618,40,400,40352.407,-31283.108,-45666.478,838.49365,125.89006,289.76045,0.000128239,0.12544906,712.04707,971.76102
587,14.038147,9.624,40,400,40090.464,-31094.102,-45628.529,856.02545,237.57421,289.72759,6.79E-05,0.12534098,619.23088,1111.7085
579,13.984094,30.613,40,0,38577.926,-28951.316,-45214.624,837.20534,144.16977,289.73028,0.000111807,0.12462517,689.95707,989.06313
605,14.161439,1.617,65,-300,61317.787,-28965.583,-44779.833,880.12933,314.17078,289.73028,5.18E-05,0.13059643,576.33324,1223.9193
597,14.102936,9.628,65,-810,59992.071,-26510.694,-44291.592,851.20603,236.77567,289.82602,6.83E-05,0.12630995,609.7643,1102.3367
604,14.150793,25.619,65,-600,59824.445,-27293.933,-44453.503,849.93772,153.89707,289.68558,0.000104612,0.12411923,689.47909,1007.6421
590,14.063142,1.615,40,550,41078.127,-32188.212,-45840.682,865.10112,310.54913,289.70977,5.20E-05,0.12663192,546.96763,1187.7293
608,14.176155,16.618,65,-300,61595.149,-28859.383,-44758.576,866.80853,203.21657,289.75697,7.93E-05,0.1246878,661.04904,1081.2641
610,14.194946,1.617,65,0,62763.23,-30600.764,-45116.112,894.0278,322.99258,289.75463,5.03E-05,0.12992494,576.08059,1242.0709
606,14.165417,3.619,65,-300,61591.572,-28887.835,-44756.932,883.74114,322.03294,289.68358,5.03E-05,0.12812835,569.94581,1237.2259
611,14.198924,5.62,65,0,62746.249,-30586.045,-45102.01,887.40364,287.5919,289.79337,5.62E-05,0.12637511,597.30075,1195.871
609,14.184301,25.619,65,-300,61584.212,-28883.189,-44759.316,863.77687,150.84099,289.7473,0.000106803,0.12416761,703.04308,1013.2599
602,14.136444,9.627,65,-600,60022.003,-26891.172,-44373.205,853.10146,229.50056,289.70881,7.03E-05,0.12541056,621.57201,1098.3977
598,14.10914,16.623,65,-810,59503.419,-26478.419,-44290.318,841.21948,183.23649,289.70546,8.79E-05,0.12397714,655.59229,1034.9027
599,14.117286,25.618,65,-810,58629.805,-25941.541,-44204.716,833.8406,133.77633,289.76114,0.00012015,0.12229346,696.05751,973.28593
618,14.247606,16.621,65,300,64039.238,-32278.706,-45432.451,864.26348,208.7759,289.757,7.75E-05,0.12615583,652.54364,1083.7392
620,14.266397,1.616,65,600,65524.358,-34035.136,-45774.24,882.65078,304.0662,289.78186,5.36E-05,0.12944618,586.83195,1214.6933
616,14.236868,3.62,65,300,63990.64,-32195.119,-45415.758,885.50359,305.04948,289.73167,5.32E-05,0.12941565,582.17863,1211.0335
617,14.241403,9.623,65,300,63918.647,-32342.845,-45447.129,872.65223,255.20776,289.77444,6.34E-05,0.12775924,612.1392,1140.6487
621,14.270376,3.618,65,600,64886.374,-33750.908,-45729.877,881.07601,291.01106,289.77237,5.57E-05,0.12868857,596.96647,1199.7204
626,14.303883,3.618,65,810,65829.062,-35151.818,-46002.798,880.54573,308.88924,289.87152,5.26E-05,0.12989196,564.45404,1200.7682
603,14.142647,16.619,65,-600,60140.415,-27267.044,-44438.866,852.43992,204.32215,289.72985,7.89E-05,0.12453604,642.01498,1066.8941
624,14.289259,25.619,65,600,65381.689,-33995.583,-45757.301,857.06566,153.71525,289.75975,0.000104595,0.12281773,692.67246,1009.5296
625,14.299904,1.617,65,810,66659.096,-35145.363,-45983.844,881.76962,300.74481,289.82861,5.41E-05,0.13018805,573.72245,1193.0654
612,14.204016,13.605,65,0,62764.34,-30596.776,-45097.199,876.15002,251.81944,289.78148,6.42E-05,0.12730726,618.21646,1139.2684
607,14.169951,9.63,65,-300,61417.737,-28984.701,-44782.217,876.5567,252.85457,289.73693,6.39E-05,0.126237,614.08081,1134.4949
629,14.322766,25.619,65,810,66080.605,-34959.894,-45955.311,846.32018,139.88612,289.79312,0.000115085,0.12412012,706.28967,996.25578
631,14.33739,3.618,90,-1070,82154.808,-26300.351,-43833.078,881.86281,326.81998,289.75746,4.97E-05,0.12992731,548.92472,1221.5803
619,14.255752,25.618,65,300,64236.385,-32310.158,-45434.712,856.19506,171.36169,289.76183,9.42E-05,0.12526444,677.3957,1029.3316
630,14.333412,1.617,90,-1070,81837.111,-26380.731,-43856.883,878.33108,309.78343,289.89223,5.23E-05,0.12833193,576.06958,1217.4557
637,14.375432,9.622,90,-700,83650.089,-28236.863,-44213.063,871.58042,258.5284,289.78834,6.23E-05,0.12398714,605.75435,1137.5891
632,14.341924,9.624,90,-1070,81590.419,-26162.986,-43820.127,865.41647,230.71352,289.80093,7.02E-05,0.12807786,627.01991,1100.8488
634,14.356274,25.616,90,-1070,82681.414,-26024.429,-43780.368,846.24472,120.80698,289.82167,0.000132556,0.12230993,717.97357,967.49107
636,14.370897,3.618,90,-700,83530.855,-28162.979,-44199.453,881.54683,333.50209,289.76719,4.87E-05,0.12987973,556.05147,1248.8172
614,14.220857,30.613,65,0,62771.329,-30606.274,-45099.132,860.22244,148.84583,289.78438,0.000108298,0.12507479,712.04739,1021.0637
635,14.366919,1.618,90,-700,83988.428,-28547.732,-44270.87,878.37722,332.79176,289.81729,4.97E-05,0.13598863,553.03195,1243.2509
615,14.23289,1.617,65,300,63991.626,-32241.743,-45424.598,887.87509,312.43579,289.80036,5.19E-05,0.12895466,568.07168,1212.5041
613,14.211324,21.611,65,0,62757.103,-30589.869,-45088.894,863.61602,185.94079,289.70437,8.65E-05,0.12361231,671.77636,1057.8701
623,14.281112,16.621,65,600,65181.869,-33765.216,-45731.193,860.13802,204.91279,289.82199,7.86E-05,0.1239099,653.36286,1076.2937
638,14.381634,16.621,90,-700,83804.107,-28185.88,-44192.505,857.51048,191.30266,289.79595,8.46E-05,0.12721173,661.58984,1058.6728
642,14.408939,9.624,90,-300,85523.468,-30541.682,-44658.585,871.97082,275.52735,289.82406,5.88E-05,0.12898578,592.08972,1158.9709
647,14.443002,13.606,90,0,86774.32,-32234.918,-44958.272,866.45903,225.03536,289.54553,7.21E-05,0.12735863,634.7866,1101.8902
643,14.415142,16.62,90,-300,85338.778,-30456.122,-44654.185,863.45786,210.24591,289.79095,7.69E-05,0.12669587,653.46535,1088.2215
622,14.27491,9.626,65,600,65235.606,-33922.563,-45753.518,867.19251,213.26086,289.81074,7.55E-05,0.1239062,644.65086,1086.834
646,14.437912,5.62,90,0,86782.666,-32244.58,-44976.321,881.36598,308.30548,289.54372,5.26E-05,0.12993612,568.28905,1209.2867
645,14.433933,1.618,90,0,86763.178,-32247.047,-44972.703,889.42144,343.08515,289.6347,4.75E-05,0.13094299,555.57785,1264.3615
628,14.31462,16.62,65,810,65711.638,-35023.169,-45974.799,854.47455,149.89611,289.78785,0.000107539,0.12458001,695.86255,1004.5516
649,14.459844,30.613,90,0,86779.336,-32248.856,-44970.072,851.8146,152.66788,289.74069,0.000105818,0.12581973,691.71181,1006.5912
627,14.308417,9.626,65,810,65971.814,-35003.146,-45963.986,863.94096,221.42527,289.75687,7.31E-05,0.12703009,641.88727,1100.8804
633,14.348128,16.62,90,-1070,83351.799,-26261.415,-43810.259,850.95689,166.59472,289.72255,9.72E-05,0.12659043,680.01021,1022.4443
639,14.389781,25.617,90,-700,84582.667,-28302.03,-44212.322,844.82549,140.45338,289.82525,0.000114981,0.1246575,697.85714,987.13275
650,14.471877,1.618,90,300,88115.791,-33826.395,-45291.221,876.83156,295.5997,289.72528,5.48E-05,0.12895153,583.73729,1198.4243
659,14.528246,25.62,90,700,89444.805,-36014.286,-45734.441,886.78956,134.43384,289.79116,0.000120535,0.1255942,751.42114,1028.6799
641,14.404404,3.618,90,-300,85418.706,-30528.279,-44663.066,876.30721,288.65973,289.77723,5.61E-05,0.12723902,587.23258,1184.3634
654,14.494739,25.62,90,300,87762.98,-33830.013,-45310.175,862.67858,161.62221,289.8023,9.96E-05,0.12445484,701.24083,1035.8804
658,14.5201,16.621,90,700,89505.82,-36112.674,-45754.464,885.41461,177.47779,289.78959,9.11E-05,0.12719123,709.21791,1078.2164
640,14.400426,1.616,90,-300,85573.834,-30606.685,-44673.797,880.53814,348.20766,289.77769,4.66E-05,0.12893077,525.00385,1246.3295
657,14.513897,9.624,90,700,89978.729,-36123.693,-45748.708,887.12436,226.88328,289.89425,7.20E-05,0.12915714,655.49076,1124.3375
653,14.486593,16.618,90,300,87844.594,-33904.925,-45323.414,866.80308,210.84158,289.86126,7.69E-05,0.12502444,652.5841,1091.5876
660,14.538892,1.615,90,1070,90982.234,-38044.914,-46125.979,917.53228,341.20463,289.74299,4.77E-05,0.13140987,578.09969,1282.7993
648,14.450311,21.615,90,0,86777.774,-32242.319,-44971.141,856.91392,171.77675,289.56241,9.38E-05,0.12392027,676.3141,1030.8576
656,14.509362,3.619,90,700,89887.33,-36245.846,-45774.857,893.8166,307.33322,289.80236,5.27E-05,0.12812258,581.43262,1220.9916
644,14.423288,25.619,90,-300,85738.337,-30613.099,-44673.18,855.23086,168.06991,289.76158,9.60E-05,0.12567876,687.71609,1034.9203
651,14.475856,3.618,90,300,88088.86,-33874.582,-45311.573,885.53869,313.29664,289.80181,5.19E-05,0.12990417,578.17874,1228.9425
669,14.595261,25.617,120,-1380,106529.65,-26045.604,-43272.598,887.45082,140.93171,289.79265,0.000114813,0.12725619,740.11698,1031.681
662,14.547404,9.625,90,1070,91060.847,-38093.224,-46135.189,912.21217,252.52029,289.77879,6.41E-05,0.12676683,649.92933,1173.3131
671,14.609885,3.617,120,-1000,107374.18,-28485.444,-43736.622,914.53297,302.87881,289.70703,5.38E-05,0.13243089,617.90589,1246.7002
667,14.580912,9.624,120,-1380,106555.71,-26964.522,-43446.926,903.39385,266.69162,289.71433,6.10E-05,0.13071392,634.23717,1183.3083
666,14.576377,3.619,120,-1380,106269.22,-26809.108,-43421.476,905.9273,274.95752,289.75251,5.91E-05,0.13057251,625.82609,1194.9618
674,14.628768,25.617,120,-1000,107374.18,-28383.849,-43720.299,890.98558,171.36109,289.78653,9.43E-05,0.12702978,719.94752,1075.2141
652,14.48039,9.623,90,300,88141.776,-34000.846,-45327.608,873.01373,220.82035,289.92152,7.35E-05,0.12859884,644.08835,1098.6793
672,14.614419,9.625,120,-1000,107374.18,-28771.275,-43799.98,906.31335,280.86728,289.83115,5.78E-05,0.13004917,623.25008,1206.962
668,14.587114,16.623,120,-1380,106734.4,-26704.183,-43402.439,893.25355,207.43724,289.80409,7.80E-05,0.12709729,679.39245,1109.7187
661,14.54287,3.619,90,1070,91766.675,-38315.368,-46184.075,910.58132,273.38536,289.80433,5.93E-05,0.12919893,636.53464,1200.0007
663,14.553607,16.621,90,1070,91897.421,-38887.113,-46286.615,896.56504,178.90207,289.76192,9.08E-05,0.12918625,709.35208,1077.7792
678,14.654129,16.621,120,-500,107374.18,-31384.908,-44307.75,892.14423,207.13423,289.78565,7.81E-05,0.12697687,677.36539,1104.6043
655,14.505385,1.615,90,700,89604.292,-36094.625,-45737.524,891.27783,328.33784,289.71881,4.97E-05,0.13116246,557.05742,1233.9527
681,14.676899,5.622,120,0,107374.18,-34163.044,-44859.267,910.23203,297.46587,289.77443,5.46E-05,0.12994806,619.39563,1236.9377
673,14.620621,16.622,120,-1000,107362.28,-28711.042,-43788.18,895.48234,224.36473,289.7761,7.21E-05,0.12727553,666.86855,1129.0405
679,14.662275,25.619,120,-500,107374.18,-31370.107,-44302.652,890.03207,186.797,289.77537,8.67E-05,0.12739124,694.18817,1080.1048
686,14.714843,3.618,120,500,107374.18,-37155.555,-45420.363,914.27128,292.76747,289.738,5.55E-05,0.13075438,615.13548,1219.4201
682,14.68199,13.605,120,0,107374.18,-34162.715,-44851.496,901.16947,263.57125,289.76924,6.17E-05,0.12954897,629.3009,1172.9516
665,14.572399,1.615,120,-1380,106656.45,-26477.475,-43345.084,916.62657,351.75499,289.77685,4.63E-05,0.13193912,559.64794,1288.4733
670,14.605906,1.618,120,-1000,107374.18,-28446.467,-43730.29,909.70624,300.81078,289.81254,5.40E-05,0.13058071,614.37723,1228.7743
685,14.710864,1.617,120,500,107374.18,-37047.34,-45422.213,921.93951,335.45395,289.76795,4.96E-05,0.13269751,577.20478,1284.2498
684,14.698831,30.612,120,0,107374.18,-34158.768,-44851.126,889.4153,149.42863,289.77473,0.000108643,0.12796189,730.23042,1037.0726
694,14.767233,25.619,120,1000,107374.18,-39690.499,-45919.006,890.29183,168.90157,289.75664,9.57E-05,0.1269577,717.26553,1065.3304
692,14.752885,9.623,120,1000,107374.18,-40064.151,-45990.998,917.39937,280.53693,289.76354,5.83E-05,0.13330208,642.64751,1219.7363
664,14.561753,25.619,90,1070,91198.295,-38472.961,-46215.281,888.97248,128.63739,289.75149,0.00012574,0.12679588,753.91949,1019.8078
693,14.759087,16.619,120,1000,107374.18,-39884.438,-45954.118,900.38454,222.50527,289.74539,7.28E-05,0.1279966,668.61155,1128.0349
688,14.72558,16.619,120,500,107374.18,-37212.663,-45436.151,902.84853,234.88607,289.75984,6.88E-05,0.1273641,659.26467,1143.7656
691,14.74835,3.62,120,1000,107374.18,-39731.285,-45924.187,922.21451,301.51512,289.79374,5.41E-05,0.12961208,618.07012,1243.9804
677,14.647926,9.625,120,-500,107374.18,-31368.38,-44316.097,900.58539,243.09627,289.87663,6.66E-05,0.12834634,648.66765,1149.2919
698,14.792594,16.621,120,1380,107374.18,-41350.353,-46232.837,901.62436,211.55305,289.75285,7.70E-05,0.12976597,693.05371,1131.6231
695,14.777879,1.617,120,1380,107374.18,-41695.842,-46323.66,910.39185,246.13147,289.7432,6.62E-05,0.13094526,665.35158,1172.2444
676,14.643391,3.619,120,-500,107374.18,-31456.859,-44327.198,911.97075,326.62345,289.80781,5.00E-05,0.1336153,583.42143,1258.9018
696,14.781858,3.617,120,1380,107374.18,-41694.979,-46300.183,920.55939,295.05117,289.74076,5.49E-05,0.12795817,627.32702,1239.3699
675,14.639413,1.616,120,-500,107374.18,-31381.989,-44307.586,917.74769,323.22618,289.84842,5.06E-05,0.13325362,589.45792,1257.5219
680,14.672921,1.617,120,0,107374.18,-34161.276,-44842.862,920.08767,326.862,289.74533,4.98E-05,0.13145116,597.44757,1274.7039
687,14.719378,9.622,120,500,107374.18,-37062.018,-45432.944,912.40723,273.49284,289.76711,5.94E-05,0.12780327,639.10573,1207.5003
702,14.819897,8.615,40,-550,36278.572,-26091.158,-44654.638,907.44137,239.72712,289.78615,6.75E-05,0.12753605,663.09654,1156.7317
699,14.800741,25.616,120,1380,107374.18,-42429.005,-46433.396,891.84715,153.42168,289.73819,0.000105208,0.12581949,730.0431,1048.5731
689,14.733726,25.62,120,500,107374.18,-36920.295,-45384.059,891.97055,169.05279,289.77677,9.58E-05,0.12672178,721.74211,1072.571
690,14.744371,1.619,120,1000,107374.18,-39619.575,-45890.349,914.23093,269.05038,289.72159,6.02E-05,0.12799436,644.96034,1201.3831
683,14.689298,21.616,120,0,107374.18,-34165.264,-44847.056,892.0707,196.86781,289.77123,8.24E-05,0.12747008,692.90853,1098.1622
704,14.833411,20.622,40,-550,36000.471,-25644.115,-44573.065,894.43323,175.56214,289.77697,9.24E-05,0.12937321,720.78608,1085.2745
708,14.857384,16.621,40,-400,36789.796,-26847.713,-44801.13,893.67685,196.45217,289.75294,8.22E-05,0.12563284,691.97962,1095.8992
712,14.884689,9.627,40,-200,37474.442,-27851.492,-45003.498,905.42916,262.50432,289.61115,6.18E-05,0.12908,635.4475,1175.1687
714,14.899038,25.619,40,-200,37489.901,-27876.12,-44998.811,886.59994,168.90342,289.72382,9.55E-05,0.12615313,715.82724,1065.2536
707,14.851182,9.625,40,-400,36771.129,-26757.054,-44779.216,902.55815,248.08572,289.67809,6.53E-05,0.12854718,648.40149,1163.2349
706,14.846647,3.62,40,-400,36539.776,-26680.375,-44776.708,920.56677,353.82695,289.83927,4.64E-05,0.13545659,567.66978,1293.3908
717,14.918752,13.606,40,0,38331.154,-28945.971,-45210.882,897.74672,243.63453,289.75956,6.66E-05,0.12781898,660.11126,1167.0201
711,14.880154,3.618,40,-200,37436.123,-27833.607,-44993.055,920.65547,353.5343,289.84168,4.62E-05,0.13268383,573.48251,1304.2953
701,14.815364,3.62,40,-550,36212.213,-25965.922,-44632.271,923.80259,336.37356,289.79844,4.83E-05,0.12905226,582.54155,1271.2867
716,14.913662,5.621,40,0,38332.675,-28952.878,-45220.791,916.9233,329.90497,289.71383,4.96E-05,0.13158768,578.2546,1262.1696
713,14.890892,16.617,40,-200,37621.346,-27811.405,-44986.641,901.27155,221.49261,289.65933,7.31E-05,0.12735057,673.65101,1132.9955
718,14.926061,21.616,40,0,38335.965,-28939.763,-45218.16,894.71237,175.32456,289.73417,9.19E-05,0.12527968,709.29465,1071.2912
697,14.786391,9.624,120,1380,107374.18,-42148.024,-46383.482,904.02214,183.21957,289.74439,8.86E-05,0.1291616,714.3661,1093.9571
703,14.825821,14.618,40,-550,35821.251,-25786.455,-44607.766,898.10229,200.19859,289.70269,8.08E-05,0.12710918,696.7699,1111.2806
728,14.99585,16.62,40,400,39854.423,-31086.455,-45632.476,896.04304,173.40891,289.84593,9.33E-05,0.12686183,722.03942,1082.1525
723,14.962343,16.622,40,200,39220.265,-30037.12,-45411.894,898.01076,213.98439,289.90244,7.66E-05,0.12267078,677.76864,1130.3526
721,14.951605,3.619,40,200,39196.871,-30022.113,-45416.375,919.99993,281.30437,289.77138,5.77E-05,0.12951245,627.7335,1205.812
700,14.811386,1.616,40,-550,35862.736,-25820.663,-44607.931,917.62015,303.37177,289.74762,5.38E-05,0.13285007,613.96216,1243.8358
720,14.947627,1.617,40,200,39212.618,-30073.301,-45428.545,912.36391,288.1335,289.7115,5.63E-05,0.13009794,617.76486,1212.7402
710,14.876176,1.617,40,-200,37443.811,-27848.162,-45017.066,916.11153,324.22844,289.72107,5.03E-05,0.12694275,596.95695,1274.5986
709,14.86553,25.621,40,-400,36627.474,-26914.812,-44816.507,887.46827,164.24557,289.76095,9.77E-05,0.12190967,713.45048,1051.994
727,14.989648,9.624,40,400,40147.038,-31286.356,-45671.329,905.47544,215.75385,289.81114,7.56E-05,0.12906708,678.08241,1123.3317
705,14.842669,1.615,40,-400,36406.481,-26589.717,-44761.495,914.56311,323.86611,289.68195,5.02E-05,0.13103327,599.97021,1270.3429
722,14.95614,9.625,40,200,39326.876,-30098.874,-45436.193,919.13836,274.15844,289.81553,5.98E-05,0.13358451,635.59305,1197.7201
733,15.029076,14.617,40,550,40721.866,-32016.968,-45807.872,901.57718,215.90906,289.67365,7.47E-05,0.12444334,680.59944,1126.5218
734,15.036666,20.623,40,550,40822.68,-32186.444,-45845.287,896.58587,147.9195,289.75526,0.000109327,0.12648972,744.03908,1049.7286
715,14.909683,1.617,40,0,38329.838,-28948.273,-45216.68,919.95006,363.76515,289.73045,4.46E-05,0.12994148,557.95786,1307.0724
737,15.054437,9.625,65,-810,58985.451,-26052.716,-44218.12,912.39778,244.98558,289.74199,6.63E-05,0.12984481,663.3871,1168.2998
732,15.023154,8.614,40,550,40839.085,-32067.17,-45817.658,913.3257,275.20838,289.72529,5.88E-05,0.12764608,631.06132,1202.0296
724,14.970489,25.619,40,200,39247.648,-30050.976,-45424.763,893.73562,181.30935,289.69845,8.92E-05,0.12652946,706.40068,1080.1044
730,15.014641,1.618,40,550,40711.505,-31845.108,-45776.255,923.56732,322.9739,289.6927,5.05E-05,0.1312648,591.71627,1257.6979
725,14.981135,1.614,40,400,40267.546,-31377.343,-45688.392,916.44213,293.09415,289.72409,5.55E-05,0.13027085,623.86939,1226.3831
726,14.985113,3.62,40,400,39748.181,-30951.31,-45607.683,923.08332,336.67606,289.76796,4.88E-05,0.13407665,579.56506,1276.6168
735,15.045924,1.619,65,-810,59421.147,-26593.541,-44334.064,931.43102,370.41375,289.73114,4.40E-05,0.13237814,565.29985,1335.0941
736,15.049902,3.619,65,-810,59238.267,-26148.184,-44234.072,923.17713,341.9588,289.7589,4.74E-05,0.1282517,583.44542,1296.1808
738,15.06064,16.618,65,-810,58966.168,-25811.7,-44176.347,905.43385,189.5119,289.80481,8.52E-05,0.12527317,710.51497,1101.4648
741,15.08341,3.618,65,-600,59849.731,-27033.594,-44415.801,927.75942,315.30135,289.74782,5.17E-05,0.13211431,606.35879,1257.8129
719,14.935594,30.613,40,0,38366.842,-28966.94,-45207.388,886.3097,165.74393,289.6058,9.79E-05,0.12962827,723.72754,1065.8886
739,15.068786,25.617,65,-810,58473.773,-25809.315,-44179.759,894.42778,136.88909,289.81193,0.000118109,0.12641954,755.16907,1037.8107
742,15.087944,9.625,65,-600,60082.031,-27430.27,-44479.693,918.75176,280.88231,289.76068,5.79E-05,0.13042064,642.41658,1223.9976
729,15.003996,25.619,40,400,40032.245,-31002.128,-45608.917,894.46468,163.42768,289.71573,9.87E-05,0.12542006,728.64864,1066.6342
748,15.127655,16.62,65,-300,61125.039,-28767.409,-44744.721,911.04014,225.03723,289.7479,7.21E-05,0.12796135,688.83909,1154.4033
743,15.094147,16.622,65,-600,59807.218,-27252.572,-44457.82,907.48345,208.99322,289.73577,7.75E-05,0.12659558,688.14424,1118.9871
750,15.146446,1.615,65,0,62547.416,-30576.918,-45092.348,924.7519,332.53146,289.64483,4.90E-05,0.13149613,583.67481,1270.2444
740,15.079432,1.617,65,-600,60100.985,-27485.446,-44498.236,933.79225,375.30586,289.72967,4.35E-05,0.13185837,548.02672,1323.4379
746,15.116917,3.618,65,-300,61322.309,-28926.565,-44778.394,931.32418,321.0354,289.74849,5.13E-05,0.13678258,621.54605,1285.0095
747,15.121451,9.625,65,-300,61373.251,-29049.005,-44807.873,924.38033,302.39437,289.77955,5.36E-05,0.12927582,613.84099,1238.7651
731,15.01862,3.618,40,550,40736.38,-32027,-45813.382,919.40295,333.11814,289.72798,4.88E-05,0.13027544,576.54082,1261.3986
753,15.162824,21.615,65,0,62568.796,-30589.499,-45095.801,907.09008,221.16397,289.7555,7.35E-05,0.12995837,680.98731,1136.7501
759,15.207252,25.617,65,300,63741.975,-32133.858,-45408.769,903.23445,158.33774,289.71203,0.000102376,0.12838859,742.4167,1069.2399
751,15.150424,5.621,65,0,62550.294,-30583.167,-45112.741,930.67485,301.12482,289.73058,5.39E-05,0.12919242,619.46685,1237.9473
766,15.255383,3.618,65,810,66127.518,-35241.819,-46001.647,923.23686,274.62558,289.68685,5.96E-05,0.12977909,644.78717,1212.0007
744,15.102293,25.618,65,-600,59993.88,-27175.563,-44440.223,901.35329,156.80496,289.76995,0.000103016,0.12601853,741.93141,1065.7757
757,15.192903,9.624,65,300,63870.172,-32304.032,-45431.259,915.99172,258.92588,289.7069,6.32E-05,0.13159018,659.2643,1193.968
756,15.188368,3.619,65,300,63824.946,-32319.327,-45437.385,932.70499,350.44031,289.75613,4.65E-05,0.13221425,587.36222,1315.1529
752,15.155515,13.606,65,0,62557.942,-30589.129,-45095.555,907.89461,237.00035,289.77029,6.85E-05,0.1290761,663.67548,1152.4154
760,15.217897,1.617,65,600,65020.738,-33879.064,-45745.007,933.88433,372.85855,289.76439,4.37E-05,0.13229086,554.79388,1323.1051
765,15.251405,1.614,65,810,65886.871,-35054.006,-45976.732,930.85722,375.57332,289.8035,4.34E-05,0.13177649,558.97458,1332.3689
768,15.26612,16.62,65,810,66240.625,-35387.53,-46032.483,899.23624,204.31904,289.70829,7.90E-05,0.12613474,691.57926,1112.9763
767,15.259917,9.625,65,810,66254.111,-34964.498,-45946.265,914.72596,278.91325,289.75176,5.82E-05,0.12863509,638.7885,1216.8176
774,15.307773,25.618,90,-1070,81851.913,-25929.865,-43758.701,898.23176,148.3739,289.67931,0.00010872,0.12539271,739.65027,1045.9962
755,15.18439,1.617,65,300,63782.679,-32140.272,-45400.094,934.50752,369.57198,289.68623,4.42E-05,0.13283534,575.72112,1341.1375
745,15.112939,1.617,65,-300,61125.656,-28911.352,-44763.962,936.08353,377.28827,289.85812,4.36E-05,0.13280277,553.46699,1344.23
749,15.135801,25.618,65,-300,61278.727,-28810.086,-44754.958,896.474,184.94017,289.72292,8.73E-05,0.12544904,707.91373,1090.8337
771,15.28889,3.619,90,-1070,82495.367,-26598.023,-43873.905,927.61174,305.85846,289.65308,5.31E-05,0.12889781,618.62374,1254.3965
775,15.318419,1.618,90,-700,83212.787,-28210.549,-44202.825,928.62698,327.66153,289.71528,4.97E-05,0.13107291,605.01721,1283.3767
770,15.284913,1.613,90,-1070,81215.324,-26135.398,-43802.982,925.40309,317.4252,289.72392,5.14E-05,0.13357159,617.38509,1271.9785
773,15.299627,16.621,90,-1070,82293.491,-26376.784,-43834.106,908.76542,217.76485,289.71372,7.44E-05,0.12789519,692.133,1141.6448
777,15.326931,9.625,90,-700,83821.951,-28338.663,-44217.01,913.65816,253.00378,289.69278,6.39E-05,0.12598074,656.99899,1180.1929
778,15.333134,16.621,90,-700,83934.073,-28511.017,-44257.22,911.0258,235.52805,289.76956,6.87E-05,0.12748925,668.04583,1155.8229
754,15.172357,30.614,65,0,62572.99,-30592.089,-45099.173,900.3497,150.01408,289.72918,0.000107209,0.12362433,745.06285,1056.422
763,15.232613,16.619,65,600,65018.066,-33966.474,-45759.439,907.78307,197.19585,289.70256,8.18E-05,0.12501335,703.38019,1109.5188
762,15.22641,9.625,65,600,65034.224,-33886.3,-45736.949,922.67706,290.38547,289.69918,5.61E-05,0.1310601,632.62091,1229.8639
780,15.351926,1.618,90,-300,85443.17,-30543.902,-44647.689,930.95627,332.31198,289.66526,4.90E-05,0.13177098,605.58723,1294.4128
781,15.355904,3.619,90,-300,85459.903,-30610.467,-44657.803,928.87771,332.45959,289.68109,4.89E-05,0.131006,592.80832,1277.1614
758,15.199106,16.62,65,300,63997.177,-32376.148,-45446.924,907.07394,210.33501,289.76923,7.72E-05,0.12954621,690.88306,1127.521
769,15.274266,25.619,65,810,65771.131,-34999.282,-45961.56,894.79611,136.95949,289.81408,0.000117246,0.12181928,750.40267,1034.3347
761,15.221876,3.618,65,600,65271.418,-34119.339,-45789.041,926.32398,284.63339,289.75046,5.72E-05,0.13097659,635.68399,1223.7807
783,15.366641,16.621,90,-300,85461.63,-30642.743,-44671.536,908.59739,219.73038,289.69897,7.40E-05,0.13011068,685.49884,1137.8143
764,15.240759,25.62,65,600,65041.913,-33942.709,-45756.848,900.75072,137.67297,289.72807,0.000117398,0.12559144,754.4441,1039.3842
772,15.293424,9.625,90,-1070,82187.454,-26017.316,-43757.961,922.43916,282.4064,289.76416,5.74E-05,0.12780556,632.27865,1212.2466
786,15.389412,5.621,90,0,86618.575,-32231.547,-45001.114,923.18416,268.23406,289.63454,6.05E-05,0.13019939,656.40487,1211.3022
789,15.411344,30.613,90,0,86619.932,-32231.135,-44985.572,903.777,152.943,289.68298,0.000105961,0.12814633,744.27768,1059.1062
776,15.322398,3.618,90,-700,83994.019,-28650.89,-44280.162,929.032,312.09174,289.71532,5.21E-05,0.13127208,622.75291,1267.8127
785,15.385433,1.618,90,0,86618.41,-32235.124,-44987.135,924.60705,281.83887,289.69046,5.75E-05,0.12860627,634.10372,1216.6539
782,15.360439,9.625,90,-300,85441.689,-30568.325,-44663.436,917.17706,268.43231,289.61104,6.05E-05,0.1293744,646.90206,1199.704
788,15.401811,21.615,90,0,86616.026,-32231.135,-44980.474,910.40826,198.04159,289.69266,8.16E-05,0.12687873,701.80104,1109.5222
796,15.460862,3.621,90,700,89112.551,-35717.888,-45664.792,929.62616,281.03368,289.70292,5.80E-05,0.13167921,647.46249,1224.7092
790,15.423377,1.617,90,300,87798.216,-33898.099,-45305.2,932.58856,337.42803,289.73239,4.85E-05,0.13375295,591.11799,1285.3467
779,15.34128,25.621,90,-700,83797.694,-28436.106,-44236.909,902.89054,178.19919,289.71877,9.10E-05,0.12812403,721.94585,1091.236
791,15.427355,3.62,90,300,87798.421,-33858.588,-45300.636,927.20444,260.11377,289.69657,6.24E-05,0.12980663,668.3735,1206.4043
792,15.431891,9.622,90,300,87801.094,-33833.22,-45293.647,922.07532,293.65042,289.70888,5.54E-05,0.13123154,622.71795,1230.0699
798,15.4716,16.62,90,700,89550.389,-36388.885,-45817.329,916.92868,229.89507,289.69643,7.05E-05,0.12796489,680.22754,1153.9038
799,15.479746,25.619,90,700,89571.687,-36314.919,-45773.541,915.26459,164.60545,289.61944,9.83E-05,0.1261048,748.76694,1088.6573
800,15.490392,1.616,90,1070,90991.608,-38553.177,-46221.366,940.70079,295.22349,289.67666,5.52E-05,0.13129901,651.45378,1264.526
801,15.49437,3.618,90,1070,90672.224,-37922.309,-46101.598,948.51462,345.93548,289.67548,4.72E-05,0.13339294,595.89849,1307.8187
797,15.465398,9.623,90,700,90118.48,-36243.05,-45754.258,925.92454,224.85053,289.83885,7.24E-05,0.13109256,699.74938,1165.9173
803,15.505107,16.621,90,1070,90553.976,-37858.622,-46109.369,924.53276,175.13909,289.68952,9.28E-05,0.12943608,750.49847,1112.2692
784,15.374788,25.618,90,-300,85375.905,-30574.985,-44659.818,906.10891,188.26175,289.68605,8.56E-05,0.12350467,705.03653,1094.5998
787,15.394503,13.601,90,0,86611.092,-32218.965,-44988.121,920.5538,262.03734,289.83775,6.22E-05,0.12268522,648.3682,1199.8338
794,15.446239,25.62,90,300,87873.005,-33947.602,-45323.414,901.65064,171.19476,289.80169,9.40E-05,0.12371396,726.31555,1081.1491
805,15.523898,1.62,120,-1380,106877.94,-27326.169,-43502.267,947.6336,339.13308,289.73766,4.81E-05,0.13195399,617.12065,1319.8894
795,15.456884,1.618,90,700,89668.966,-36115.1,-45741.677,926.06304,278.62235,289.67954,5.81E-05,0.12857402,638.10761,1213.1954
793,15.438092,16.623,90,300,87771.121,-33810.895,-45292.866,918.64574,242.53937,289.71221,6.67E-05,0.1269302,675.96628,1178.5792
806,15.527876,3.621,120,-1380,106838.18,-27158.584,-43475.706,948.48731,336.6859,289.77243,4.86E-05,0.13240331,617.89941,1315.8986
813,15.572121,16.62,120,-1000,107374.18,-28837.552,-43820.168,937.69313,213.4475,289.73026,7.69E-05,0.13397757,715.91817,1153.8798
819,15.613775,25.619,120,-500,107374.18,-31442.88,-44331.186,929.64009,170.72027,289.67728,9.51E-05,0.12934355,753.02928,1104.2232
814,15.580267,25.621,120,-1000,107374.18,-29331.342,-43903.837,934.01511,163.80471,289.69686,9.98E-05,0.13257779,763.75524,1100.7195
816,15.594892,3.618,120,-500,107374.18,-31247.543,-44279.628,959.00752,326.44902,289.70374,4.99E-05,0.13101822,621.06688,1294.7513
807,15.532411,9.627,120,-1380,106613.48,-27214.583,-43505.638,929.253,247.414,289.71815,6.61E-05,0.13421529,680.76231,1190.9852
820,15.624421,1.616,120,0,107374.18,-34152.93,-44837.764,966.1912,385.5554,289.67581,4.24E-05,0.13392442,576.57199,1377.2563
804,15.513253,25.619,90,1070,90637.81,-37801.225,-46085.81,917.65285,133.87329,289.67517,0.000120784,0.12644558,779.38882,1056.4092
823,15.640799,21.613,120,0,107374.18,-34163.537,-44847.426,940.86488,216.61829,289.67319,7.48E-05,0.12873538,721.18439,1170.7045
802,15.498904,9.626,90,1070,91339.732,-38373.257,-46188.638,933.3097,224.60975,289.76237,7.23E-05,0.12934621,699.99086,1161.7566
818,15.605629,16.62,120,-500,107374.18,-31464.507,-44322.593,939.012,228.4615,289.71834,7.07E-05,0.12727993,710.43581,1186.1096
828,15.67708,16.62,120,500,107374.18,-36994.672,-45383.606,945.1723,202.47398,289.70039,8.04E-05,0.1301443,741.04642,1159.2364
825,15.662364,1.616,120,500,107374.18,-36994.096,-45387.595,960.63988,321.15987,289.6977,5.06E-05,0.13142721,640.79267,1306.5912
822,15.633489,13.608,120,0,107374.18,-34154.821,-44835.626,945.24472,235.96511,289.7036,6.90E-05,0.13177922,707.62894,1198.6135
826,15.666343,3.618,120,500,107374.18,-36939.043,-45378.015,968.4153,349.75363,289.71571,4.66E-05,0.13185518,608.61983,1328.5923
810,15.557406,1.615,120,-1000,107374.18,-28503.617,-43741.145,951.46917,376.57493,289.74503,4.36E-05,0.13759894,581.93178,1354.9066
824,15.650331,30.614,120,0,107374.18,-34163.126,-44843.109,931.46151,176.30268,289.80478,9.20E-05,0.12897704,751.63355,1116.6796
809,15.546759,25.623,120,-1380,107173.15,-27852.398,-43612.66,916.94751,140.81766,289.71615,0.000114726,0.12640487,766.78441,1057.155
808,15.538614,16.621,120,-1380,107017.69,-27369.01,-43518.63,918.16892,192.64523,289.64553,8.42E-05,0.12744403,719.27949,1118.3468
812,15.565918,9.629,120,-1000,107317.5,-29436.884,-43935.495,940.31239,272.79122,289.6748,5.99E-05,0.13424174,673.95753,1236.6889
811,15.561384,3.619,120,-1000,107314.21,-28762.682,-43805.449,946.93854,320.98857,289.7256,5.09E-05,0.13313965,622.93291,1289.8146
817,15.599426,9.624,120,-500,107374.18,-31412.743,-44303.968,946.35226,299.3566,289.67756,5.45E-05,0.13094332,627.01904,1261.5769
827,15.670877,9.625,120,500,107374.18,-37031.058,-45390.76,952.72651,253.74684,289.70499,6.42E-05,0.13178102,691.99934,1215.4451
829,15.685226,25.617,120,500,107374.18,-37031.1,-45403.136,932.48903,149.3931,289.68161,0.00010866,0.1284306,774.16129,1082.7276
815,15.590914,1.616,120,-500,107374.18,-31422.734,-44301.501,965.69561,387.72114,289.67021,4.23E-05,0.13615517,571.41639,1366.8058
833,15.710594,16.62,120,1000,107374.18,-39570.155,-45914.812,936.04787,183.40183,289.86431,8.89E-05,0.13175482,747.12412,1126.8355
837,15.737898,9.624,120,1380,107374.18,-42131.496,-46378.754,938.79535,225.93009,289.66711,7.20E-05,0.13064583,714.71061,1182.9561
836,15.733363,3.62,120,1380,107374.18,-41670.145,-46269.265,961.82239,343.48679,289.56854,4.92E-05,0.13771395,607.19373,1335.483
838,15.744101,16.621,120,1380,107374.18,-41357.342,-46247.926,928.35377,176.25897,289.6915,9.20E-05,0.12911378,744.73202,1109.2579
830,15.695872,1.636,120,1000,107374.18,-38085.657,-45610.068,958.12967,300.59245,289.75349,5.42E-05,0.13145576,663.12815,1286.983
840,15.762892,1.616,65,-810,59146.128,-26252.041,-44241.843,955.27756,380.13855,289.70712,4.30E-05,0.13454129,566.45921,1351.7327
839,15.752247,25.619,120,1380,107374.18,-42129.728,-46365.926,916.15588,130.99381,289.71943,0.000124064,0.12964895,783.08376,1053.997
842,15.771405,9.624,65,-810,58754.96,-26268.117,-44253.191,941.32715,277.19223,289.70489,5.89E-05,0.13164961,655.17158,1228.1315
821,15.628399,5.622,120,0,107374.18,-34153.135,-44837.353,958.10284,341.54476,289.71682,4.79E-05,0.13472145,617.09916,1330.8503
846,15.800377,3.615,65,-600,59321.114,-26894.337,-44373.863,948.9433,324.20369,289.61796,5.05E-05,0.1341617,623.76298,1289.4087
844,15.785754,25.62,65,-810,58458.561,-26183.296,-44245.461,916.06863,138.47941,289.63479,0.000116452,0.1253847,767.49073,1053.9032
831,15.699856,3.62,120,1000,107374.18,-39571.882,-45874.232,967.03656,339.28605,289.76019,4.80E-05,0.13110102,629.12207,1337.5749
835,15.729384,1.618,120,1380,107374.18,-41632.319,-46308.365,964.57408,351.43838,289.84236,4.67E-05,0.13567745,622.72013,1351.593
848,15.811115,16.621,65,-600,59374.358,-27195.463,-44445.321,932.16926,222.10923,289.66462,7.33E-05,0.13089599,704.0964,1164.6309
832,15.704389,9.627,120,1000,107374.18,-39457.048,-45857.334,952.03897,236.05944,289.80678,6.89E-05,0.13030505,717.07324,1206.6439
834,15.718739,25.618,120,1000,107374.18,-39834.524,-45941.784,934.08891,142.44216,289.68355,0.000113602,0.12759952,784.52876,1079.9561
847,15.804912,9.624,65,-600,59884.432,-27217.665,-44440.346,945.05815,286.01897,289.69648,5.69E-05,0.13097624,649.12396,1238.9568
858,15.879792,21.613,65,0,62290.406,-30594.391,-45096.624,925.31694,205.647,289.63189,7.93E-05,0.13174128,556.85938,1304.8275
849,15.819261,25.62,65,-600,59110.646,-27241.388,-44453.092,929.32432,150.81501,289.84357,0.000107754,0.12948917,769.18548,1079.6125
850,15.829907,1.615,65,-300,60780.782,-28884.34,-44758.823,961.35791,399.26616,289.66045,4.09E-05,0.13276202,550.78824,1373.1107
852,15.838419,9.624,65,-300,60983.233,-28943.011,-44773.583,946.32398,288.71203,289.71205,5.67E-05,0.13532047,648.53549,1239.4847
859,15.889325,30.612,65,0,62325.436,-30596.858,-45102.298,919.46303,138.21935,289.66053,0.000117801,0.13112375,775.30387,1060.3931
855,15.863414,1.616,65,0,62276.426,-30599.407,-45101.928,952.63105,355.92059,289.73099,4.58E-05,0.13377624,592.87342,1326.9953
861,15.905336,3.616,65,300,63872.434,-32400.776,-45453.05,947.93503,334.04431,289.71181,4.89E-05,0.1339666,956.52558,956.58553
867,15.943378,9.625,65,600,64601.981,-33897.319,-45745.46,952.32363,272.2513,289.65909,5.96E-05,0.12907966,673.94353,1233.1979
841,15.766871,3.618,65,-810,58407.66,-26114.963,-44239.746,958.71941,370.67568,289.63581,4.40E-05,0.13291758,578.04372,1343.623
854,15.852768,25.621,65,-300,60893.849,-28960.526,-44786.082,921.8915,159.81848,289.70578,0.000101979,0.13059514,762.86295,1094.2078
863,15.916073,16.619,65,300,63766.315,-32348.724,-45447.211,929.48296,198.32133,289.68809,8.19E-05,0.12969542,728.44207,1136.8105
851,15.833885,3.619,65,-300,60961.73,-28983.18,-44786.206,955.85764,335.14486,289.67961,4.88E-05,0.13426779,617.07598,1311.722
843,15.777608,16.621,65,-810,58261.414,-25897.753,-44191.765,922.94592,194.573,289.70625,8.33E-05,0.12891911,632.43726,1218.3102
866,15.938843,3.619,65,600,65016.586,-34035.835,-45768.854,950.47158,323.31221,289.68692,5.04E-05,0.13228438,618.47543,1285.9286
864,15.924219,25.621,65,300,63681.001,-32183.936,-45402.889,924.63774,160.81995,289.80159,0.000100928,0.12922183,761.31348,1089.4542
862,15.90987,9.623,65,300,63548.529,-32345.558,-45443.059,941.06484,247.02346,289.66834,6.59E-05,0.13181607,688.86663,1201.5677
856,15.867392,5.62,65,0,62280.086,-30599.366,-45104.641,948.22182,320.07491,289.82811,5.11E-05,0.1339666,618.70363,1277.256
845,15.796399,1.617,65,-600,60083.799,-27435.944,-44476.774,953.30294,372.56257,289.70558,4.39E-05,0.13414442,578.0884,1354.2146
857,15.872483,13.608,65,0,62286.417,-30592.747,-45107.026,936.79611,222.71627,289.69366,7.30E-05,0.13162088,706.69737,1166.6764
870,15.968372,1.617,65,810,66051.495,-35013.384,-45944.785,959.22513,349.28556,289.68084,4.80E-05,0.13897318,599.97666,1323.3567
868,15.949581,16.619,65,600,65166.985,-34043.359,-45761.124,934.67306,214.90669,289.76806,7.53E-05,0.12717906,713.52372,1160.8803
871,15.97235,3.619,65,810,65455.326,-35109.634,-45985.489,954.66761,304.55662,289.65904,5.35E-05,0.13139582,654.8215,1285.1482
853,15.844622,16.622,65,-300,60949.889,-28910.818,-44763.551,928.41909,231.50162,289.70094,7.02E-05,0.13044574,689.89442,1168.7722
874,15.991234,25.619,65,810,66008.201,-35039.41,-45985.53,930.72072,138.04207,289.73598,0.000118033,0.12474118,783.99508,1071.9241
880,16.035387,1.616,90,-700,83217.721,-28317.777,-44230.577,972.25762,353.74706,289.80391,4.64E-05,0.13464721,626.2221,1357.0607
877,16.010393,9.623,90,-1070,81397.423,-26111.017,-43808.327,953.58946,249.37035,289.70405,6.51E-05,0.13049102,695.69185,1214.49
860,15.901358,1.616,65,300,63403.474,-32242.113,-45419.048,952.15975,350.83563,289.75008,4.65E-05,0.13266138,604.67589,1330.7787
865,15.934865,1.617,65,600,64775.404,-33850.982,-45749.283,954.47696,354.3026,289.69535,4.58E-05,0.12884191,587.65464,1324.0221
879,16.02474,25.622,90,-1070,81946.56,-26723.053,-43918.967,940.02973,157.65729,289.73592,0.000102858,0.12851797,780.48559,1105.8174
869,15.957726,25.619,65,600,65136.313,-34016.511,-45767.826,926.79873,149.13902,289.81437,0.000108792,0.12851677,768.90162,1075.3913
878,16.016595,16.621,90,-1070,82040.015,-26437.346,-43845.906,943.23017,218.64925,289.71022,7.43E-05,0.13011575,725.30319,1177.5756
882,16.043899,9.625,90,-700,83281.696,-28483.141,-44266.183,967.48738,277.50657,289.66112,5.88E-05,0.13298199,691.44053,1266.509
881,16.039365,3.617,90,-700,83848.8,-28351.162,-44230.495,974.60891,335.15864,289.7379,4.90E-05,0.13519156,648.14822,1340.5689
876,16.005858,3.619,90,-1070,82432.543,-26358.652,-43822.347,964.86274,331.57303,289.68034,4.94E-05,0.13394376,635.46418,1318.6368
885,16.068894,1.615,90,-300,85047.763,-30572.888,-44672.975,986.86129,359.99827,289.72817,4.54E-05,0.13356471,616.57593,1357.9897
872,15.976885,9.626,65,810,65217.475,-34838.193,-45927.928,958.21362,302.46588,289.77588,5.40E-05,0.13382608,646.22811,1270.7012
884,16.058249,25.618,90,-700,83261.591,-28103.774,-44201.18,952.70893,180.18711,289.71404,9.01E-05,0.12950799,762.45122,1132.7912
888,16.08361,16.618,90,-300,85266.702,-30537.53,-44653.651,966.9264,230.18555,289.78812,7.12E-05,0.13103107,724.85963,1199.5747
873,15.983088,16.619,65,810,65758.427,-35300.983,-46023.644,929.56773,204.79753,289.70804,7.91E-05,0.12931696,730.98311,1158.6432
893,16.118779,21.615,90,0,86387.63,-32223.611,-44978.5,956.2221,191.09792,289.70403,8.52E-05,0.13167279,764.99314,1160.5119
891,16.106379,5.621,90,0,86388.37,-32226.942,-44991.698,988.44116,311.75031,289.7259,5.25E-05,0.13534944,673.35445,1321.1102
875,16.001879,1.618,90,-1070,81172.318,-26526.606,-43882.539,961.37702,344.66981,289.68837,4.75E-05,0.1347008,624.26178,1338.1827
892,16.11147,13.606,90,0,86390.344,-32232.739,-44989.149,976.95358,272.96239,289.74101,5.98E-05,0.133189,696.91391,1260.278
902,16.182365,9.624,90,700,89472.146,-36084.346,-45743.733,970.66616,248.79809,289.76444,6.56E-05,0.13272995,717.93374,1230.0057
886,16.072872,3.618,90,-300,85142.493,-30528.155,-44655.008,993.97572,364.82475,289.72248,4.49E-05,0.1347202,619.3567,1372.6231
898,16.155061,16.621,90,300,87662.7,-33925.523,-45325.922,965.04711,254.34737,289.7267,6.44E-05,0.13450729,704.08502,1227.612
897,16.148857,9.626,90,300,87745.917,-33880.996,-45308.818,966.94917,307.55477,289.72894,5.30E-05,0.13195055,660.78403,1296.2665
899,16.163207,25.618,90,300,87679.927,-33955.414,-45315.479,964.15285,199.56932,289.76279,8.17E-05,0.13221526,754.76932,1164.8165
903,16.188568,16.622,90,700,89257.401,-36159.093,-45768.772,967.83825,242.17903,289.77899,6.70E-05,0.12897932,724.44046,1226.0646
901,16.177831,3.616,90,700,88945.582,-36161.93,-45761.412,993.89723,337.37393,289.67033,4.85E-05,0.13512221,662.73981,1357.3107
908,16.222075,16.621,90,1070,90644.47,-38192.146,-46163.558,961.3357,187.14758,289.78083,8.68E-05,0.12986595,770.33349,1156.3837
906,16.211338,3.62,90,1070,91248.291,-38390.814,-46181.032,991.17306,351.0348,289.79875,4.66E-05,0.13424676,639.58844,1362.4924
910,16.240867,1.614,120,-1380,106038.77,-26118.131,-43270.748,993.01669,358.60765,289.67482,4.56E-05,0.13246909,638.14116,1380.3942
890,16.102401,1.617,90,0,86383.601,-32230.889,-44983.722,983.4762,349.7368,289.75357,4.68E-05,0.13398484,642.71771,1367.6661
883,16.050102,16.621,90,-700,83815.044,-28394.209,-44228.727,960.41151,239.80673,289.67484,6.80E-05,0.13291117,720.83358,1217.6008
887,16.077407,9.625,90,-300,84903.202,-30557.758,-44686.173,978.51745,272.79035,289.80508,5.96E-05,0.13060723,710.67803,1276.1604
894,16.128312,30.613,90,0,86388.041,-32226.531,-44994.617,946.42158,167.85238,289.73984,9.65E-05,0.12792133,771.85672,1117.2948
909,16.230221,25.618,90,1070,90331.829,-38312.161,-46185.884,959.59381,142.59171,289.76079,0.000114367,0.13129397,807.96114,1102.4934
889,16.091755,25.619,90,-300,85291.084,-30601.504,-44670.714,956.03807,190.97344,289.71171,8.50E-05,0.12913456,762.56245,1156.1951
907,16.215872,9.625,90,1070,91280.691,-38352.124,-46178.688,973.46365,242.19543,289.85915,6.72E-05,0.13077109,725.21385,1224.8771
904,16.196714,25.618,90,700,89310.646,-36183.433,-45767.086,956.82204,183.46039,289.76592,8.86E-05,0.12976197,772.7844,1151.7307
900,16.173852,1.617,90,700,89822.121,-36059.595,-45724.738,979.27618,318.6155,289.7595,5.14E-05,0.13577478,666.95971,1324.9999
914,16.263728,25.619,120,-1380,107058.89,-26775.065,-43388.666,968.265,144.61554,289.74928,0.000112665,0.13050542,816.90994,1116.4335
915,16.274374,1.617,120,-1000,107374.18,-28840.512,-43792.168,1001.8874,373.21309,289.72293,4.42E-05,0.13863137,625.08514,1398.0159
895,16.140345,1.618,90,300,87856.353,-33887.286,-45310.586,978.3495,329.00852,289.80082,4.96E-05,0.13388318,645.68074,1330.794
896,16.144323,3.619,90,300,87648.803,-33930.95,-45321.029,975.16878,314.99851,289.74695,5.19E-05,0.1347767,662.76207,1323.8541
917,16.282886,9.625,120,-1000,107218.87,-28749.155,-43787.276,995.51159,252.08164,289.69946,6.47E-05,0.13224338,735.09289,1253.8667
905,16.207359,1.619,90,1070,91251.047,-38075.709,-46120.511,986.15809,316.91673,289.68439,5.15E-05,0.13285912,661.5677,1319.2505
912,16.249379,9.625,120,-1380,105687.23,-26351.458,-43336.861,986.63919,262.22677,289.78299,6.24E-05,0.13409713,716.88511,1257.5391
920,16.307881,1.616,120,-500,107374.18,-31563.018,-44337.23,1003.0435,361.72903,289.72878,4.53E-05,0.13476941,640.19268,1383.4639
918,16.289089,16.622,120,-1000,107374.18,-29004.109,-43842.329,984.46841,199.23981,289.73568,8.15E-05,0.12931861,778.22528,1191.1485
923,16.322597,16.618,120,-500,107374.18,-31219.051,-44272.967,972.44427,202.41883,289.85069,8.21E-05,0.13877162,763.95133,1181.3618
921,16.311859,3.619,120,-500,107374.18,-31446.128,-44329.212,1006.1424,337.14396,289.8283,4.87E-05,0.13617381,661.00335,1354.8451
924,16.330743,25.618,120,-500,107374.18,-31381.29,-44304.009,972.61995,159.27076,289.7459,0.000101528,0.12704164,809.38026,1140.0541
925,16.341388,1.617,120,0,107374.18,-34156.507,-44849.646,1000.4892,355.62729,289.74222,4.62E-05,0.1367145,637.09123,1370.0199
927,16.350457,13.608,120,0,107374.18,-34121.477,-44848.001,990.27969,217.90476,289.73957,7.50E-05,0.13357477,765.11384,1214.5528
926,16.345366,5.621,120,0,107374.18,-34144.296,-44844.548,1004.9892,330.56686,289.79788,4.94E-05,0.13242758,671.90019,1354.918
929,16.367299,30.614,120,0,107374.18,-34155.479,-44842.615,1005.9365,165.52643,289.59535,9.82E-05,0.1298578,833.42082,1174.6903
935,16.412839,1.619,120,1000,107374.18,-39821.738,-45951.775,1005.9821,360.86441,289.78383,4.55E-05,0.13629438,635.88449,1377.2973
928,16.357766,21.615,120,0,107374.18,-34136.854,-44831.062,989.16319,204.11486,289.67714,7.96E-05,0.12991548,778.80636,1199.7088
930,16.379332,1.616,120,500,107374.18,-36940.112,-45393.145,1017.3114,350.24947,289.75149,4.70E-05,0.13762951,664.78458,1391.4881
919,16.297235,25.62,120,-1000,107374.18,-28573.759,-43754.877,970.30301,147.91692,289.69758,0.000109985,0.13064378,817.17743,1121.5397
911,16.244845,3.62,120,-1380,106922.13,-26943.348,-43444.295,993.12498,352.91798,289.78454,4.65E-05,0.13481737,645.05788,1372.4068
913,16.255583,16.618,120,-1380,106714.54,-26283.454,-43302.489,967.39047,198.50611,289.75303,8.18E-05,0.12993277,757.7555,1166.4869
916,16.278352,3.617,120,-1000,107374.18,-28874.638,-43819.017,1003.0727,351.03361,289.8255,4.66E-05,0.13394968,642.06617,1368.8227
922,16.316394,9.624,120,-500,107374.18,-31413.483,-44310.587,988.11512,284.73361,289.74049,5.72E-05,0.13067187,696.25973,1290.5281
946,16.483832,3.619,120,-1380,105859.01,-26995.194,-43466.743,1006.7778,338.44617,289.76196,4.85E-05,0.13560525,676.40078,1378.7608
941,16.450325,3.619,120,1380,107374.18,-41969.01,-46336.447,994.84025,320.79927,289.78087,5.09E-05,0.13445193,666.31064,1330.9823
940,16.446347,1.614,120,1380,107374.18,-42119.285,-46388.252,999.22941,364.83944,289.64249,4.45E-05,0.12921113,615.2783,1363.8631
948,16.494569,16.621,120,-1380,105572.19,-26600.697,-43397.999,981.68803,227.77001,289.74382,7.16E-05,0.13116677,754.99193,1226.3818
938,16.427555,16.62,120,1000,107374.18,-39678.534,-45915.1,975.54456,209.29661,289.75149,7.81E-05,0.13413898,763.82511,1193.5082
936,16.416819,3.614,120,1000,107374.18,-39891.798,-45965.877,1001.5387,353.10274,289.81454,4.66E-05,0.13863376,657.16603,1386.1774
932,16.387845,9.626,120,500,107374.18,-36838.229,-45354.826,987.01966,250.94529,289.74262,6.51E-05,0.13408743,737.45273,1256.4261
944,16.469208,25.618,120,1380,107374.18,-41972.422,-46360.869,969.45896,146.87228,289.76016,0.000110775,0.13108133,813.87029,1117.261
947,16.488367,9.625,120,-1380,106911.98,-26908.03,-43422.134,995.68203,295.34429,289.73338,5.52E-05,0.13214373,697.17249,1313.3225
934,16.402194,25.619,120,500,107374.18,-37057.208,-45412.14,968.8735,164.98674,289.80825,9.89E-05,0.13143695,793.96568,1134.0444
952,16.521874,9.625,120,-1000,107374.18,-28675.847,-43783.041,987.00917,272.40523,289.84546,6.03E-05,0.13699754,711.98192,1272.1393
939,16.435701,25.616,120,1000,107374.18,-40037.961,-45991.574,966.79404,159.32981,289.67573,0.000102377,0.13180536,807.59973,1138.0366
949,16.502716,25.618,120,-1380,105920.07,-26263.965,-43339.081,968.19761,164.27365,289.82925,9.89E-05,0.12927936,796.12262,1135.3925
951,16.517339,3.617,120,-1000,107125.66,-28505.919,-43747.929,993.96889,337.89092,289.8022,4.84E-05,0.13406513,645.04692,1342.5692
956,16.550847,3.618,120,-500,107374.18,-31420.884,-44328.472,992.25638,372.2983,289.77799,4.40E-05,0.13563089,621.78745,1385.8691
950,16.513361,1.617,120,-1000,107374.18,-28814.281,-43810.752,991.25776,357.5106,289.77296,4.58E-05,0.13461407,623.69072,1360.2588
955,16.546868,1.617,120,-500,107374.18,-31569.597,-44354.909,993.45103,348.83754,289.73888,4.70E-05,0.13495215,637.20666,1357.1267
931,16.383309,3.621,120,500,107374.18,-36691.367,-45332.089,1008.9082,338.66833,289.74179,4.84E-05,0.1361788,664.06554,1364.8739
933,16.394048,16.62,120,500,107374.18,-37017.203,-45394.954,979.73734,209.91651,289.70073,7.76E-05,0.13192757,767.90962,1203.1611
937,16.421353,9.623,120,1000,107374.18,-40046.472,-45985.037,996.88185,283.84035,289.90012,5.76E-05,0.13362866,708.6275,1298.6351
954,16.536223,25.617,120,-1000,106918.97,-28376.736,-43754.219,964.83418,181.25758,289.76504,8.99E-05,0.13091661,774.12832,1150.1646
953,16.528076,16.621,120,-1000,107092.64,-29051.72,-43884.102,973.23569,223.06346,289.78353,7.32E-05,0.13237673,741.27046,1202.3255
942,16.454859,9.625,120,1380,107374.18,-41785.308,-46344.012,984.8466,277.42052,289.785,5.89E-05,0.13408072,701.80277,1272.9649
943,16.461063,16.62,120,1380,107374.18,-42141.158,-46380.728,974.82363,198.98949,289.76889,8.18E-05,0.13061719,766.48921,1177.6421
957,16.55538,9.626,120,-500,107374.18,-31504.635,-44349.441,979.19258,270.67411,289.81504,6.03E-05,0.13331264,700.55464,1259.4757
958,16.561584,16.62,120,-500,107374.18,-31346.63,-44314.493,968.3466,249.17763,289.75956,6.55E-05,0.13364082,722.0417,1236.6957
967,16.626832,9.626,120,500,107374.18,-36853.442,-45397.956,986.12009,314.44352,289.76343,5.17E-05,0.12914179,652.15155,1302.1212
945,16.479854,1.615,120,-1380,107016.41,-26594.241,-43371.233,1006.7641,340.72526,289.75515,4.81E-05,0.13573553,666.25185,1374.4249
965,16.618319,1.617,120,500,107374.18,-36886.046,-45380.317,995.18292,404.40314,289.72637,4.07E-05,0.13785469,594.20971,1424.7196
966,16.622298,3.619,120,500,107374.18,-36879.755,-45377.357,993.56042,329.66709,289.8451,4.97E-05,0.13539317,652.68054,1333.6528
964,16.606287,30.611,120,0,107374.18,-34120.408,-44853.799,960.52752,157.20122,289.7574,0.000103479,0.13095018,797.9198,1121.7469
971,16.655805,3.618,120,1000,107374.18,-39660.485,-45921.925,987.5009,315.95965,289.75251,5.19E-05,0.13690278,677.77324,1332.1257
976,16.689312,3.619,120,1380,107374.18,-41425.798,-46242.006,987.46641,327.41963,289.74442,5.02E-05,0.13737755,663.27614,1337.3198
972,16.660339,9.625,120,1000,107374.18,-39747.073,-45941.907,981.05663,307.46085,289.72663,5.34E-05,0.1363817,664.97018,1298.4541
974,16.674688,25.618,120,1000,107374.18,-39725.117,-45938.865,958.98683,184.42756,289.75826,8.83E-05,0.13191045,766.10936,1148.0119
985,16.752348,1.616,15,-200,13237.905,-26194.644,-45125.898,990.21231,381.64539,289.76769,4.30E-05,0.13565934,595.92733,1379.4565
959,16.56973,25.62,120,-500,107374.18,-31397.243,-44317.947,949.75341,180.64128,289.77803,9.00E-05,0.13016977,758.10173,1130.9286
977,16.693847,9.624,120,1380,107374.18,-41880.489,-46354.126,977.30246,267.09222,289.79409,6.13E-05,0.13427018,701.66034,1248.6326
960,16.580376,1.616,120,0,107374.18,-34117.776,-44838.339,976.76286,342.81852,289.74738,4.80E-05,0.1340115,620.66158,1330.7425
963,16.596753,21.615,120,0,107374.18,-34141.335,-44846.48,962.18727,191.2134,289.74651,8.53E-05,0.13300884,762.74695,1157.8086
962,16.589444,13.607,120,0,107374.18,-34137.059,-44848.495,971.32322,274.96451,289.8328,5.94E-05,0.13319299,697.92286,1266.8549
978,16.70005,16.62,120,1380,107374.18,-41826.999,-46328.265,964.23155,224.96705,289.75531,7.24E-05,0.13204723,732.58634,1199.2116
981,16.722819,3.618,15,-290,12987.022,-25697.811,-45016.45,987.00186,353.83063,289.89765,4.66E-05,0.13875602,627.30386,1357.9487
973,16.666542,16.619,120,1000,107374.18,-39904.708,-45967.851,974.71562,245.62956,289.73808,6.64E-05,0.13159607,732.10662,1241.6914
980,16.718841,1.616,15,-290,12660.118,-25699.168,-45030.593,982.86612,363.00364,289.87162,4.52E-05,0.13516114,622.47586,1374.3019
970,16.651826,1.617,120,1000,107374.18,-39646.464,-45916.95,988.73527,332.64259,289.7574,4.95E-05,0.13784816,664.25693,1350.3087
961,16.584354,5.619,120,0,107374.18,-34128.014,-44851.208,979.46255,316.39703,289.77923,5.20E-05,0.13307719,659.33628,1324.9971
988,16.767064,16.617,15,-200,13440.56,-26151.843,-45105.093,964.508,212.25972,289.76429,7.67E-05,0.13198571,751.70203,1190.5707
984,16.741703,25.618,15,-290,13008.361,-25685.97,-45013.243,953.94861,112.10393,289.69929,0.000145367,0.13163886,838.10277,1068.4831
968,16.633035,16.62,120,500,107374.18,-37051.986,-45410.907,978.29314,261.18705,289.79495,6.26E-05,0.13345986,705.4476,1240.5726
989,16.77521,25.618,15,-200,13381.19,-26225.192,-45117.469,947.21334,149.56643,289.90555,0.000108548,0.12852654,785.96081,1095.1402
969,16.641181,25.618,120,500,107374.18,-36951.378,-45384.059,963.99593,201.89512,289.70319,8.09E-05,0.13142766,753.6612,1170.4398
990,16.785856,1.616,15,-100,13742.672,-26731.645,-45219.558,982.85591,386.49567,289.7669,4.23E-05,0.13480033,593.53924,1396.8648
979,16.708195,25.622,120,1380,107374.18,-41466.749,-46252.202,948.83149,160.95237,289.75291,0.000101171,0.13145278,782.76117,1115.5722
993,16.802234,21.612,15,-100,13590.876,-26685.432,-45209.608,950.67306,188.43127,289.73142,8.63E-05,0.13099534,758.30749,1148.1572
986,16.756326,3.619,15,-200,13309.363,-26193.575,-45111.096,988.66237,364.72334,289.77418,4.48E-05,0.1339075,620.7856,1372.3457
983,16.733556,16.622,15,-290,12870.174,-25695.591,-45015.216,958.3308,171.88683,289.7207,9.44E-05,0.12836677,779.98624,1134.5289
992,16.794924,13.608,15,-100,13679.191,-26757.465,-45227.986,970.30232,266.98759,289.72396,6.10E-05,0.13076348,689.69548,1238.8702
975,16.685334,1.617,120,1380,107374.18,-41659.537,-46291.755,985.37778,342.0607,289.87493,4.85E-05,0.13671109,641.07402,1357.8957
982,16.727354,9.624,15,-290,12754.641,-25690.328,-45013.201,968.95323,246.30356,289.74769,6.59E-05,0.12944944,722.34861,1234.1968
996,16.827778,5.62,15,0,14164.675,-27306.349,-45337.27,980.60877,317.18184,289.8034,5.21E-05,0.13711454,669.13042,1322.8494
994,16.811767,30.613,15,-100,13724.623,-26746.899,-45221.901,950.18492,158.78995,289.87671,0.000102226,0.12957982,787.36602,1114.6542
997,16.832868,13.606,15,0,14164.47,-27298.496,-45335.79,969.1505,276.68905,289.74971,5.89E-05,0.13260732,692.58432,1261.0217
987,16.760861,9.627,15,-200,13248.718,-26193.163,-45116.236,976.61008,266.50268,289.76701,6.16E-05,0.13597599,702.09464,1250.4811
995,16.8238,1.615,15,0,14149.915,-27298.455,-45317.247,983.66154,349.77129,289.70874,4.73E-05,0.13992304,643.68356,1366.3669
991,16.789834,5.621,15,-100,13701.599,-26751.956,-45223.176,978.68161,342.67693,289.80313,4.77E-05,0.13473955,641.66841,1350.8669


==> anc/data_Kr_1mbar_a.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
17,17.072244,13.607,15,0,14505.476,-27240.278,-45336.571,1111.0996,199.71793,289.96384,8.86E-05,0.18539141,909.32064,1319.9824
2,16.966729,9.626,15,-290,13248.718,-25660.438,-45041.982,1151.7653,212.21445,289.81927,8.34E-05,0.18602597,944.90321,1383.6422
8,17.006439,16.623,15,-200,13583.434,-26115.621,-45106.491,1095.4285,172.03924,289.90669,0.000102545,0.1830189,918.60648,1271.7875
18,17.079553,21.612,15,0,14488.29,-27225.106,-45332.336,1102.9563,176.84119,289.87003,9.99E-05,0.18366651,929.1831,1294.8674
14,17.051143,30.61,15,-100,14046.963,-26638.561,-45211.499,1075.7253,122.18412,289.95228,0.000144449,0.18328709,951.34243,1202.9303
28,17.153778,16.622,15,200,15407.084,-28348.982,-45560.154,1194.868,172.65539,289.86882,0.000102406,0.18430232,1016.5536,1370.7798
23,17.117496,21.615,15,100,14989.563,-27819.299,-45442.894,1146.5331,162.4527,289.93317,0.000108447,0.18260347,987.37286,1323.4958
19,17.089086,30.613,15,0,14515.961,-27243.567,-45332.336,1135.3918,124.90575,289.97229,0.000140897,0.18178848,1003.7853,1261.1238
31,17.176548,3.618,15,290,15735.551,-28760.008,-45626.308,1220.5606,250.19777,289.94311,7.10E-05,0.18721206,976.3929,1491.5465
26,17.143041,3.62,15,200,15232.798,-28290.476,-45528.002,1195.2002,266.3529,289.81489,6.68E-05,0.18576565,921.48109,1470.3573
21,17.105097,5.623,15,100,14937.84,-27792.287,-45439.893,1152.9943,269.79291,289.90707,6.58E-05,0.18720217,891.28253,1448.0407
1,16.962195,3.619,15,-290,13225.735,-25659.492,-45023.192,1151.4099,271.32227,289.94783,6.57E-05,0.18935364,889.47123,1448.4278
24,17.12703,30.614,15,100,14890.764,-27781.432,-45451.076,1137.8031,126.84947,289.91628,0.000139474,0.18227993,1006.4498,1269.5401
27,17.147576,9.621,15,200,15287.358,-28353.875,-45573.599,1187.8267,208.99659,289.90813,8.45E-05,0.18419661,978.86944,1410.575
20,17.101118,1.618,15,100,14953.505,-27784.31,-45437.467,1153.3486,286.3764,289.89974,6.20E-05,0.18778485,866.74998,1461.048
29,17.161924,25.62,15,200,15365.558,-28340.019,-45549.464,1204.0973,128.32642,289.95541,0.000137259,0.18228424,1076.2301,1340.1032
30,17.17257,1.618,15,290,15775.062,-28895.194,-45654.554,1218.3726,263.42654,289.86963,6.72E-05,0.18607005,957.5391,1502.0872
4,16.981078,25.621,15,-290,13235.356,-25569.409,-45006.952,1114.3274,107.6296,289.87947,0.000164168,0.18413505,1003.7538,1225.4381
16,17.067153,5.621,15,0,14514.481,-27237.153,-45334.597,1109.7327,245.11691,289.96664,7.30E-05,0.18727086,859.82335,1365.2171
0,16.958218,1.613,15,-290,13133.72,-25481.752,-44994.33,1155.5829,295.68255,289.95934,6.02E-05,0.18924649,858.28998,1468.9827
12,17.0343,13.608,15,-100,14091.737,-26686.871,-45244.309,1092.5319,192.64681,289.84286,9.19E-05,0.1850396,894.9918,1292.6143
11,17.029209,5.62,15,-100,14081.829,-26706.072,-45226.588,1098.9786,253.91955,289.87085,6.99E-05,0.18693537,846.60933,1366.6937
7,17.000236,9.625,15,-200,13882.792,-26197.48,-45131.53,1108.6533,219.79658,289.92316,8.05E-05,0.18480327,889.883,1341.7837
5,16.991724,1.616,15,-200,13568.715,-26021.015,-45101.516,1126.6777,288.1177,290.01085,6.17E-05,0.1883473,839.48602,1433.5544
9,17.014586,25.617,15,-200,13538.003,-26015.013,-45099.995,1080.2881,127.80478,289.91062,0.000139381,0.18653864,946.45894,1208.3188
3,16.972932,16.62,15,-290,13120.687,-25527.02,-44990.013,1139.6821,160.69709,289.82102,0.000109861,0.1832347,975.50139,1305.6198
22,17.110187,13.607,15,100,14941.705,-27790.93,-45431.382,1155.3993,195.25557,289.86083,9.04E-05,0.18320223,956.81129,1357.32
10,17.025231,1.617,15,-100,14081.294,-26672.07,-45222.107,1099.3025,282.54512,289.89741,6.28E-05,0.1877061,825.31284,1408.4851
25,17.139063,1.616,15,200,15418.473,-28447.576,-45593.211,1182.2371,270.58068,289.99607,7.31E-05,0.20200215,900.38431,1489.3026
15,17.063175,1.616,15,0,14511.767,-27237.934,-45332.418,1102.2148,276.23882,289.91309,6.43E-05,0.18823737,834.017,1405.2961
13,17.041609,21.616,15,-100,14116.489,-26661.914,-45214.089,1081.5689,157.23628,289.91269,0.000113098,0.18574744,926.35243,1250.3142
6,16.995702,3.617,15,-200,13687.702,-26097.695,-45108.424,1116.649,269.69312,289.99569,6.59E-05,0.1877945,842.4099,1396.1558
35,17.206077,1.615,25,-400,22537.227,-25599.588,-44830.651,1232.5612,264.37352,289.83012,6.70E-05,0.18689663,978.18322,1523.6956
36,17.210056,3.618,25,-400,22771.541,-25808.616,-44873.082,1235.7155,285.13816,289.73766,6.22E-05,0.18639645,957.8326,1546.2381
32,17.181083,9.624,15,290,15891.006,-29062.367,-45689.379,1210.5735,197.63582,289.85544,8.97E-05,0.18533757,1017.7185,1425.9785
37,17.21459,6.61,25,-400,22404.919,-25483.726,-44816.055,1227.6615,220.45479,289.88124,8.03E-05,0.18558458,1002.6618,1456.2372
34,17.195432,25.619,15,290,15822.961,-28894.577,-45651.101,1201.771,112.41782,289.89836,0.000156486,0.18163779,1083.4985,1314.9661
38,17.219956,10.615,25,-400,22498.373,-25541.821,-44829.829,1213.9494,192.13525,289.89445,9.18E-05,0.18358953,1017.8571,1413.9914
40,17.234298,1.616,25,-300,23026.329,-26373.164,-44983.475,1225.135,281.04843,289.79227,6.31E-05,0.1876332,955.58355,1534.3053
33,17.187285,16.621,15,290,15722.559,-28762.352,-45628.241,1199.7691,155.27049,290.00964,0.000113702,0.18358758,1045.3986,1365.763
44,17.256323,20.623,25,-300,22878.768,-26159.531,-44943.635,1206.4096,140.7235,289.86735,0.000125244,0.18243148,1068.7496,1358.2807
46,17.26956,3.617,25,-150,23546.926,-26993.999,-45111.836,1206.5572,237.94292,289.92722,7.41E-05,0.18306426,962.88187,1451.8656
39,17.226433,15.609,25,-400,22506.555,-25673.718,-44852.154,1204.5055,161.16481,289.92019,0.000108855,0.17995822,1035.3695,1368.4689
47,17.274094,9.624,25,-150,23618.343,-27086.837,-45129.557,1186.1377,201.83566,289.88271,8.73E-05,0.18280021,978.86476,1394.9231
42,17.242811,8.611,25,-300,22923.172,-26221.08,-44946.061,1214.0083,206.13701,289.89103,8.55E-05,0.18297744,1006.3566,1432.7444
45,17.265581,1.618,25,-150,23717.594,-27132.146,-45127.583,1215.0148,249.81256,289.8555,7.07E-05,0.18459485,973.75741,1488.1719
48,17.280296,16.621,25,-150,23635.693,-27060.811,-45120.224,1180.9622,168.72521,289.88554,0.000104315,0.18192784,1006.8931,1354.2786
64,17.392564,20.624,25,300,25540.793,-29581.896,-45607.354,1088.4259,154.81983,289.8662,0.00011379,0.18230702,927.81552,1245.3966
49,17.288442,25.621,25,-150,23647.74,-27117.139,-45142.96,1175.9881,160.57728,289.8772,0.000109563,0.18211963,1017.8102,1348.7353
43,17.248732,14.619,25,-300,22910.92,-26224.616,-44957.737,1217.8363,171.16411,289.85294,0.000102681,0.18072729,1046.7431,1399.2468
41,17.238277,3.619,25,-300,22980.692,-26205.292,-44954.16,1224.8031,242.23722,289.81885,7.30E-05,0.18472357,988.48034,1488.9742
66,17.405801,3.619,25,400,25924.93,-30158.697,-45726.876,1105.0054,255.66557,289.94589,7.18E-05,0.19695652,847.83805,1376.8488
65,17.401822,1.615,25,400,25938.374,-30129.464,-45712.65,1106.8361,271.85811,289.88391,6.51E-05,0.18550384,844.13443,1404.1181
53,17.315466,21.614,25,0,24251.882,-27911.725,-45295.333,1152.9261,156.52282,289.8784,0.000112752,0.18262049,990.67048,1312.5618
52,17.308157,13.607,25,0,24238.725,-27901.693,-45287.397,1174.5067,191.64052,289.85757,9.23E-05,0.18421648,981.97995,1375.7877
68,17.4157,10.615,25,400,25853.801,-29968.91,-45690.736,1096.7249,202.23073,289.86595,8.72E-05,0.1838625,897.86136,1315.9265
55,17.337032,1.616,25,150,24889.615,-28715.974,-45444.21,1143.3626,265.71121,289.87214,6.68E-05,0.18675571,877.15229,1421.5952
50,17.299089,1.616,25,0,24244.934,-27900.337,-45284.56,1189.2744,249.72398,289.85735,7.09E-05,0.18432492,946.0075,1462.8612
71,17.434021,3.62,40,-550,36276.229,-25454.781,-44547.615,1092.2224,259.83281,289.92906,6.81E-05,0.18538345,828.63112,1363.0254
60,17.370539,1.616,25,300,25353.474,-29527.953,-45583.179,1115.8615,267.9041,289.8454,6.61E-05,0.1860557,848.69365,1404.5791
56,17.341011,3.617,25,150,24884.024,-28747.715,-45465.59,1137.5784,249.11031,290.0867,7.10E-05,0.18483333,892.34346,1405.798
58,17.351748,16.621,25,150,24808.29,-28709.272,-45451.857,1101.0503,180.09511,289.88604,9.78E-05,0.18213914,916.23255,1286.5957
67,17.410335,6.61,25,400,25900.425,-30042.218,-45701.672,1110.24,230.78665,289.91,7.66E-05,0.18505095,885.34139,1358.901
57,17.345545,9.625,25,150,24892.041,-28708.409,-45449.39,1130.0683,215.99757,289.88367,8.18E-05,0.18438463,921.7782,1368.3329
54,17.324999,30.613,25,0,24251.594,-27906.422,-45280.202,1131.2855,123.88614,289.88658,0.000142054,0.181793,1009.0014,1264.3016
51,17.303066,5.622,25,0,24264.093,-27915.343,-45284.684,1181.8606,229.91405,289.75319,7.67E-05,0.18262436,945.82449,1417.4886
70,17.430043,1.618,40,-550,36374.37,-25749.246,-44618.785,1093.38,275.47176,290.00332,6.43E-05,0.18587559,815.94173,1382.0987
74,17.452068,20.623,40,-550,36278.202,-25821.649,-44621.211,1056.9088,151.41464,289.81851,0.000116286,0.18162226,900.48553,1211.8175
62,17.379052,8.613,25,300,25438.006,-29414.517,-45590.292,1101.7579,220.25708,289.93475,8.03E-05,0.18456697,884.95906,1337.849
73,17.444477,14.618,40,-550,36616.455,-25987.836,-44675.483,1066.1138,161.44482,289.89115,0.000109131,0.182982,901.79347,1234.7116
63,17.384974,14.618,25,300,25575.453,-29632.097,-45629.68,1086.9398,182.13475,289.93289,9.70E-05,0.1838587,903.20783,1276.6508
69,17.422178,15.609,25,400,25919.174,-30146.65,-45728.767,1081.4721,171.58722,289.86109,0.000102634,0.18202498,911.5798,1263.602
78,17.47604,16.624,40,-400,37300.731,-26886.361,-44820.907,1047.1216,177.42036,289.93382,9.91E-05,0.18040431,864.59322,1229.3866
77,17.469839,9.624,40,-400,37123.402,-26562.91,-44759.727,1059.3295,204.71293,289.80112,8.68E-05,0.18653622,857.22075,1278.6176
76,17.465305,3.617,40,-400,37051.739,-26501.196,-44759.769,1070.5157,260.18017,289.92346,6.82E-05,0.18687819,820.19396,1356.4323
59,17.359894,25.619,25,150,24969.008,-28754.91,-45443.223,1093.2015,143.33334,289.82576,0.000122814,0.18204346,949.26033,1246.7195
72,17.438556,8.612,40,-550,36373.877,-25561.515,-44567.967,1078.0606,194.75588,289.87018,9.06E-05,0.18317946,877.7502,1278.775
75,17.461326,1.616,40,-400,37146.591,-26612.988,-44775.845,1072.2742,248.15374,289.90573,7.10E-05,0.18345607,819.26467,1331.3818
61,17.374518,3.617,25,300,25555.183,-29642.869,-45627.912,1107.6944,255.88547,289.88962,6.91E-05,0.18588918,851.18383,1378.7455
79,17.484188,25.618,40,-400,37320.014,-26659.078,-44786.123,1025.0968,137.44341,290.015,0.000128056,0.18142715,885.78552,1169.6791
84,17.517694,25.621,40,-200,38084.547,-27922.251,-45028.825,1008.1884,143.2949,289.88872,0.000123124,0.18137344,866.35012,1162.2862
81,17.498811,3.621,40,-200,37955.035,-27851.821,-45027.098,1034.8078,252.70416,289.81977,7.00E-05,0.18195175,784.86792,1305.6775
87,17.537408,13.61,40,0,38816.475,-28901.814,-45220.75,1001.1586,192.26286,289.91953,9.18E-05,0.18255561,814.30769,1210.4095
83,17.509548,16.622,40,-200,38055.519,-27893.511,-45025.001,1022.3911,183.23377,289.95295,9.62E-05,0.18241453,841.11488,1220.7033
90,17.566284,1.618,40,200,39673.763,-30026.224,-45434.918,999.1156,271.95737,289.88616,6.49E-05,0.18351444,731.87571,1292.5182
82,17.503345,9.626,40,-200,37997.424,-27857.865,-45021.918,1033.6087,220.09262,289.85638,8.04E-05,0.18494565,807.47866,1258.7638
98,17.614507,16.62,40,400,40387.684,-30973.225,-45626.884,1010.373,177.11346,289.92537,9.93E-05,0.18143803,832.49592,1197.2112
105,17.664581,1.619,65,-810,60053.251,-26527.346,-44309.025,1021.0153,255.08666,289.88751,6.94E-05,0.18440344,765.49353,1289.7994
101,17.637277,3.618,40,550,41091.983,-32059.892,-45843.437,1031.4402,243.63378,289.84828,7.26E-05,0.18544585,787.14419,1290.9366
104,17.655324,20.623,40,550,41137.826,-32171.519,-45866.379,1013.9505,144.3785,289.91635,0.000121662,0.18011011,865.171,1161.5563
94,17.589146,25.62,40,200,39634.786,-29984.082,-45441.579,983.3186,141.45343,289.83687,0.000126315,0.18625402,842.81357,1134.0955
99,17.622653,25.619,40,400,40421.521,-31028.894,-45636.998,1014.8176,136.7995,289.73495,0.000128654,0.18076102,877.11456,1159.8955
106,17.66856,3.617,65,-810,59307.341,-25812.399,-44184.817,1018.0019,243.33637,289.90198,7.26E-05,0.18388444,771.05185,1271.7057
108,17.679297,16.62,65,-810,59733.252,-25969.047,-44215.283,1007.8593,164.98513,289.88654,0.000106395,0.18037671,836.23829,1176.0142
88,17.544717,21.619,40,0,38818.695,-28905.267,-45232.755,990.56553,164.62704,289.99484,0.000107401,0.18187326,819.02374,1157.1682
80,17.494832,1.622,40,-200,38097.416,-27978.414,-45041.489,1038.6466,271.96527,289.85243,6.49E-05,0.18411789,775.6075,1339.3521
86,17.532317,5.625,40,0,38819.846,-28905.761,-45225.519,1013.0194,236.89885,289.90354,7.44E-05,0.18223723,782.3663,1272.26
91,17.570263,3.619,40,200,39603.621,-29927.507,-45417.691,996.64995,261.20971,289.91989,6.76E-05,0.18322298,736.52144,1273.7816
96,17.60377,3.619,40,400,40673.309,-31169.959,-45668.081,1006.1342,243.04916,289.97104,7.29E-05,0.18495196,758.62667,1257.838
111,17.702067,3.617,65,-600,60360.257,-27136.175,-44441.086,1026.2694,235.01082,289.93208,7.52E-05,0.18481767,796.03149,1278.918
109,17.687443,25.62,65,-810,59376.126,-26020.194,-44236.539,1006.5452,124.14252,289.93119,0.000141398,0.18036202,876.48817,1131.2694
89,17.55425,30.618,40,0,38817.544,-28904.527,-45225.684,974.73665,126.19674,289.99391,0.000138833,0.17862378,843.72082,1102.0368
85,17.528339,1.62,40,0,38806.895,-28894.207,-45212.034,1021.3789,265.29888,289.92405,6.67E-05,0.18464918,754.18225,1300.8481
112,17.706602,9.624,65,-600,60531.625,-27167.752,-44441.045,1025.8874,216.95052,289.91299,8.12E-05,0.18204766,802.38177,1248.4061
95,17.599791,1.617,40,400,40523.856,-31114.208,-45649.538,1004.8927,273.24459,289.88211,6.50E-05,0.18686801,740.39661,1304.068
100,17.633299,1.616,40,550,41118.009,-31950.897,-45818.85,1032.4759,251.05891,289.90498,7.05E-05,0.18452491,790.70244,1307.54
102,17.641811,8.613,40,550,41184.081,-32033.044,-45843.766,1028.49,205.50205,289.79689,8.75E-05,0.17937608,813.66569,1244.2535
114,17.720951,25.619,65,-600,60431.715,-27337.309,-44479.858,1018.4737,127.66488,289.89991,0.000137683,0.17980873,885.67115,1148.3289
103,17.647733,14.619,40,550,41316.224,-32056.685,-45838.338,1025.7032,175.11605,289.91859,9.97E-05,0.17641239,841.32088,1201.5074
107,17.673094,9.625,65,-810,59638.482,-26077.22,-44237.814,1012.3992,217.73306,289.82327,8.09E-05,0.181021,793.47971,1241.1465
113,17.712804,16.62,65,-600,60290.032,-27064.347,-44436.276,1019.9769,167.30721,289.9884,0.000105547,0.18246329,847.35503,1192.9379
93,17.581,16.619,40,200,39650.698,-30005.502,-45447.088,972.98338,175.17198,289.8693,0.000100625,0.18112863,798.26925,1160.0136
97,17.608305,9.625,40,400,40451.617,-31207.127,-45677.867,1012.304,215.50516,290.03818,8.19E-05,0.18319518,791.54059,1238.4796
115,17.731595,1.621,65,-300,61763.31,-28999.585,-44814.287,1035.8601,243.41242,289.9724,7.24E-05,0.18292366,791.37233,1291.8701
92,17.574797,9.625,40,200,39610.528,-30028.116,-45443.799,995.47717,221.29152,289.91677,7.96E-05,0.18245636,777.97432,1236.5408
116,17.735575,3.615,65,-300,61625.204,-28696.362,-44755.164,1034.7767,233.12329,289.89999,7.60E-05,0.18520563,804.09103,1285.8383
117,17.740109,9.626,65,-300,61903.759,-29027.337,-44812.355,1024.8654,197.2919,289.9558,8.90E-05,0.18079612,820.5499,1226.4905
118,17.746312,16.622,65,-300,61787.897,-28979.932,-44806.886,1014.2632,189.26842,289.99866,9.28E-05,0.18080639,828.60378,1217.2851
123,17.781481,21.615,65,0,63026.449,-30554.469,-45115.29,974.72927,152.11329,289.94409,0.00011552,0.17970176,817.83133,1130.7848
122,17.774172,13.606,65,0,63025.996,-30558.292,-45112.823,984.93551,185.77767,289.89957,9.48E-05,0.18204113,793.78451,1175.6498
121,17.769082,5.618,65,0,63023.529,-30547.726,-45113.193,992.03649,222.43823,289.97236,7.94E-05,0.18448898,765.97877,1224.6172
120,17.765103,1.619,65,0,63027.312,-30533.295,-45100.242,1001.4795,249.16079,289.74959,7.11E-05,0.18586237,759.08915,1273.4967
119,17.754458,25.615,65,-300,61626.561,-28826.738,-44791.386,995.52283,138.54689,289.92588,0.000126676,0.17988744,854.57013,1141.844
110,17.698089,1.616,65,-600,60662.659,-27322.302,-44483.681,1029.5268,270.01858,289.93446,6.54E-05,0.18429618,759.62391,1319.0832
125,17.803047,1.616,65,300,64232.602,-32215.101,-45458.97,987.32632,252.22702,290.05737,7.01E-05,0.18162666,735.60967,1257.4206
124,17.791014,30.612,65,0,63021.844,-30549.371,-45118.291,972.3486,124.69921,289.88896,0.000140706,0.17980282,843.62106,1100.2173
135,17.870062,1.616,65,810,66191.945,-35012.438,-45989.025,940.23852,262.43691,289.97695,6.74E-05,0.18523843,674.40223,1215.3655
131,17.840533,3.618,65,600,65440.277,-34024.446,-45789.083,954.08774,245.50517,289.89309,7.18E-05,0.1834215,704.66436,1210.871
132,17.845067,9.625,65,600,65479.584,-33915.779,-45774.939,954.67251,210.36803,289.90575,8.38E-05,0.18237838,737.86586,1170.9422
139,17.892923,25.619,65,810,66856.942,-35008.121,-45957.695,921.62733,106.51931,289.87745,0.000164938,0.18049186,811.74561,1030.9514
147,17.945589,9.625,90,-700,84583.078,-28631.072,-44303.557,937.29266,210.41928,289.83732,8.55E-05,0.18807199,731.4806,1167.8729
149,17.959938,25.619,90,-700,84396.456,-28262.847,-44229.837,910.43723,133.28509,289.91199,0.000132641,0.17798372,772.75113,1049.4408
126,17.807026,3.618,65,300,64469.713,-32407.272,-45470.318,977.68154,241.50304,290.07328,7.31E-05,0.18347101,739.85879,1234.7978
133,17.85127,16.622,65,600,65484.476,-34082.624,-45813.34,938.14085,151.62748,289.89784,0.000115958,0.18122722,787.82141,1099.8655
136,17.87404,3.619,65,810,66335.519,-35107.702,-46005.512,949.58987,249.26476,289.93566,7.11E-05,0.18469498,694.85489,1207.1956
148,17.951791,16.622,90,-700,84374.13,-28346.228,-44244.022,925.06249,173.59132,290.039,0.000108498,0.20780043,748.58639,1105.3025
127,17.81156,9.624,65,300,64330.209,-32307.65,-45455.229,967.30046,190.49101,289.92938,9.25E-05,0.18237447,782.26263,1175.5455
153,17.985299,16.621,90,-300,85943.708,-30629.38,-44692.792,912.45682,173.80199,289.93216,0.000101392,0.18195251,739.54499,1098.2227
128,17.817763,16.619,65,300,64706.125,-32578.187,-45508.062,957.74417,173.55264,289.9387,0.000101071,0.1797421,780.09593,1139.9647
156,18.008067,5.624,90,0,87054.069,-32198.819,-45005.595,904.01269,191.29149,289.92017,9.24E-05,0.1835087,714.76751,1108.1921
154,17.993445,25.62,90,-300,85826.611,-30510.764,-44681.486,895.18692,137.83909,289.96378,0.000128345,0.18402848,756.2118,1038.2832
137,17.878574,9.625,65,810,66592.859,-34999.446,-45980.226,946.765,205.25739,289.89054,8.57E-05,0.181699,743.33577,1168.139
130,17.836554,1.617,65,600,66073.985,-34015.277,-45793.729,958.68975,258.38027,290.07516,6.88E-05,0.18694041,710.74784,1242.6158
151,17.974562,3.618,90,-300,85975.367,-30681.72,-44723.67,919.78914,240.8617,289.94972,7.35E-05,0.18534266,680.17443,1172.472
138,17.884777,16.62,65,810,66294.239,-35267.557,-46025.412,932.81411,167.08811,289.85978,0.00010566,0.18389882,770.78379,1115.4081
142,17.912082,9.623,90,-1070,82405.324,-26295.746,-43852.237,927.93171,208.07219,289.92833,8.48E-05,0.18269121,713.37906,1140.9947
150,17.970583,1.616,90,-300,85644.84,-30449.955,-44662.285,922.20699,247.97652,289.8678,7.12E-05,0.1835079,666.47272,1174.6384
129,17.825909,25.62,65,300,64222.693,-32225.051,-45446.06,947.81853,141.49464,289.9011,0.000124046,0.17994644,805.88971,1097.383
141,17.907547,3.62,90,-1070,83015.887,-26484.464,-43887.884,929.9213,211.63185,289.94783,8.35E-05,0.18459019,718.94808,1152.9913
157,18.013159,13.606,90,0,87062.045,-32195.736,-45019.985,899.98255,177.97286,289.86047,9.92E-05,0.18354637,725.32682,1092.6227
134,17.859416,25.619,65,600,65402.122,-33937.406,-45780.202,919.28211,137.88109,289.95162,0.000127224,0.17993492,780.45247,1064.9213
140,17.903569,1.616,90,-1070,82145.558,-25710.969,-43733.662,938.96275,266.1312,289.91107,6.65E-05,0.18558785,681.98413,1230.8542
152,17.979096,9.623,90,-300,85476.185,-30510.969,-44691.271,919.3884,207.91659,289.95313,8.49E-05,0.18387849,712.64219,1141.2669
146,17.941054,3.619,90,-700,84509.359,-28541.894,-44285.672,943.68899,223.48931,290.03548,8.19E-05,0.18764639,718.65382,1188.2755
159,18.030001,30.615,90,0,87048.271,-32205.151,-45020.767,900.76273,116.08358,289.92443,0.000151334,0.18060307,783.81235,1023.2179
158,18.020467,21.619,90,0,87055.549,-32196.434,-45013.818,894.37102,151.89041,289.90955,0.000115912,0.18193985,736.0941,1049.0473
143,17.918284,16.622,90,-1070,82709.002,-26143.128,-43813.795,936.6385,168.15985,289.85944,0.000104692,0.18254636,771.60321,1118.0938
144,17.926431,25.618,90,-1070,82878.191,-26051.236,-43798.13,924.82963,126.63792,289.94348,0.000138915,0.18141076,798.39393,1058.404
160,18.042034,1.616,90,300,88324.986,-33799.218,-45341.176,921.31542,263.98225,290.15982,6.72E-05,0.18539503,656.92207,1206.5426
145,17.937076,1.617,90,-700,83759.292,-28357.576,-44266.594,947.06159,265.05802,289.93319,6.69E-05,0.18721272,681.25217,1226.9498
167,18.084054,9.626,90,700,90091.632,-36086.155,-45761.659,905.5378,206.36045,289.88132,8.57E-05,0.18529042,701.66543,1125.9709
161,18.046012,3.619,90,300,88207.108,-33838.154,-45333.528,920.42268,252.65793,289.92072,7.01E-05,0.18625847,674.93497,1195.964
162,18.050547,9.625,90,300,88301.879,-33802.63,-45329.91,903.21493,202.99982,289.94163,8.69E-05,0.1838679,704.61299,1124.1042
171,18.113027,3.618,90,1070,91039.713,-37986.654,-46136.833,905.48952,218.96326,289.96799,8.08E-05,0.18513682,688.82125,1137.5525
155,18.004091,1.616,90,0,87077.258,-32207.494,-45003.046,910.49559,261.41322,289.88527,6.77E-05,0.18531456,649.21341,1191.2007
169,18.098404,25.617,90,700,90071.609,-36443.28,-45844.465,894.27052,129.00978,289.95007,0.000136319,0.18078664,765.5738,1032.3858
175,18.142556,1.616,120,-1380,106754.14,-26464.73,-43360.379,905.22203,260.86485,289.96903,6.79E-05,0.1863041,639.39942,1175.4794
178,18.157271,16.623,120,-1380,106818.19,-26593.296,-43413.047,881.56277,153.47703,289.88082,0.000115028,0.18308282,720.72588,1037.8297
181,18.180042,3.622,120,-1000,107374.18,-28587.861,-43789.003,879.40116,218.70908,289.90085,8.10E-05,0.18541363,660.44216,1110.4063
172,18.117562,9.624,90,1070,92253.893,-38375.642,-46191.845,898.6445,202.65416,289.94843,8.73E-05,0.18526412,697.04383,1116.1077
163,18.05675,16.62,90,300,88350.149,-33991.513,-45354.374,892.12367,170.61813,289.98535,0.000103477,0.18323021,716.14844,1068.296
184,18.198925,25.619,120,-1000,107374.18,-28732.175,-43823.334,853.64947,121.5993,289.87073,0.000144836,0.18087295,732.15954,984.11318
170,18.109049,1.614,90,1070,92301.135,-38814.668,-46283.121,909.24383,248.71412,289.88158,7.14E-05,0.18655449,667.77438,1182.165
164,18.064896,25.617,90,300,88282.226,-33996.816,-45366.42,896.4722,130.46158,289.93134,0.000135061,0.18236186,761.65366,1029.7201
186,18.213549,3.62,120,-500,107374.18,-31330.801,-44318.687,866.78769,228.63389,289.92065,7.73E-05,0.18456884,634.1132,1104.2403
168,18.090257,16.621,90,700,89837.087,-36090.39,-45766.017,893.55277,165.40859,289.99657,0.00010677,0.18303121,726.16248,1068.8274
193,18.259456,21.614,120,0,107374.18,-34133.852,-44867.613,832.23714,122.27149,289.95364,0.000144527,0.18372616,711.24048,961.97164
187,18.218082,9.626,120,-500,107374.18,-31367.558,-44331.063,857.91233,180.26298,289.95577,9.79E-05,0.1836109,673.2564,1043.7234
190,18.243077,1.616,120,0,107374.18,-34112.308,-44864.077,857.19106,243.30873,289.92264,7.29E-05,0.18726936,612.16024,1112.7893
192,18.252146,13.606,120,0,107374.18,-34118.023,-44866.051,841.85246,180.04171,289.88484,9.80E-05,0.18362,663.01908,1033.2435
180,18.176063,1.616,120,-1000,107374.18,-28583.462,-43772.968,886.50117,236.38259,289.88867,7.46E-05,0.1829753,646.59664,1132.2821
165,18.075541,1.617,90,700,90143.808,-36176.855,-45796.812,912.07863,260.50616,290.10723,6.82E-05,0.18803513,649.25996,1184.4269
177,18.151069,9.624,120,-1380,106620.68,-26431.961,-43361.736,888.34708,193.88609,289.88745,9.12E-05,0.1828385,690.87988,1089.9787
166,18.07952,3.62,90,700,90064.578,-36001.746,-45736.62,909.10864,198.56047,289.9022,8.88E-05,0.18240243,704.62332,1111.9322
194,18.268989,30.614,120,0,107374.18,-34130.769,-44866.585,826.53449,116.71129,289.88101,0.000150781,0.18004603,703.8068,945.14269
179,18.165418,25.619,120,-1380,106982.78,-26875.92,-43441.745,866.78914,115.83292,289.9571,0.000152101,0.18221323,745.56347,982.86077
173,18.123765,16.621,90,1070,91092.628,-38085.083,-46175.358,889.28121,156.98473,289.98378,0.000112514,0.18393571,735.11506,1058.4405
182,18.184576,9.623,120,-1000,107052.88,-27702,-43629.682,871.9164,195.68895,289.89096,9.04E-05,0.18521238,672.54361,1074.0423
174,18.131911,25.618,90,1070,91279.539,-38373.875,-46218.776,882.98717,118.15882,289.91759,0.000148998,0.18234783,766.969,1010.8189
195,18.281022,1.615,120,500,107374.18,-37098.569,-45434.836,836.33991,196.08551,289.84882,9.00E-05,0.18288677,639.59316,1041.7301
198,18.295737,16.62,120,500,107374.18,-36855.58,-45394.379,824.83494,174.64169,290.00358,0.000101035,0.18358032,646.86606,1005.8713
176,18.146534,3.62,120,-1380,107235.93,-27315.438,-43532.363,899.33687,241.19285,290.02546,7.33E-05,0.18416777,660.30571,1158.7246
185,18.20957,1.618,120,-500,107374.18,-31393.789,-44340.149,869.54173,228.87436,289.93186,7.71E-05,0.18383899,634.80485,1107.1547
197,18.289535,9.623,120,500,107374.18,-36961.944,-45408.563,834.48076,205.15151,289.86684,8.64E-05,0.18506559,633.35303,1055.7379
201,18.318507,3.618,120,1000,107374.18,-39863.305,-45949.842,834.14319,244.25517,289.97758,7.26E-05,0.18688438,587.21211,1089.9394
199,18.303883,25.618,120,500,107374.18,-36925.886,-45416.498,821.12974,136.7852,289.96506,0.000128763,0.18245625,684.98283,967.07778
183,18.190779,16.622,120,-1000,107374.18,-29084.036,-43880.154,862.68678,158.61948,289.95904,0.000111236,0.18378308,707.87146,1036.5528
200,18.314529,1.617,120,1000,107374.18,-39706.04,-45953.296,836.84957,238.68764,289.94855,7.41E-05,0.18557232,594.75241,1083.9446
191,18.247056,5.621,120,0,107374.18,-34122.176,-44863.789,852.83101,218.67467,289.89689,8.07E-05,0.18371796,632.82573,1081.5177
188,18.224286,16.623,120,-500,107374.18,-31453.899,-44350.592,850.33674,145.88036,289.93832,0.000121002,0.18262481,706.04061,1006.1614
209,18.370898,25.618,120,1380,107374.18,-41937.022,-46367.201,796.64954,103.63009,289.91764,0.000170172,0.18273192,689.14371,902.43205
189,18.232432,25.621,120,-500,107374.18,-31474.991,-44348.372,844.36805,131.48276,289.92398,0.00013395,0.18221984,712.64293,984.18535
203,18.329245,16.621,120,1000,107374.18,-39760.476,-45938.988,815.38729,170.04097,289.98031,0.000103701,0.18319132,641.14028,991.27386
211,18.385522,3.617,40,-550,35757.687,-25544.864,-44584.495,817.67961,252.58468,289.94224,7.00E-05,0.18433427,562.85227,1080.976
207,18.356549,9.624,120,1380,107374.18,-42137.828,-46424.104,812.50504,181.26704,289.89866,9.75E-05,0.18468036,629.02111,1001.9385
208,18.362751,16.622,120,1380,107374.18,-41966.132,-46367.818,804.37398,132.3739,289.94873,0.000133158,0.18274619,666.5855,937.85894
210,18.381543,1.617,40,-550,36116.785,-25996.018,-44665.656,817.37378,267.73726,289.84754,6.59E-05,0.18401261,546.5006,1100.2671
202,18.323042,9.623,120,1000,107374.18,-40079.57,-46018.093,825.70879,170.45136,289.9052,0.000103658,0.18371676,656.15687,1005.6916
216,18.416806,3.617,40,-400,36621.677,-26345.659,-44739.869,817.18637,238.44061,289.91877,7.42E-05,0.1848283,584.11893,1076.1235
204,18.337391,25.618,120,1000,107374.18,-39662.582,-45935.288,808.18892,132.34732,289.89274,0.000132966,0.18172055,669.91659,941.84099
196,18.285,3.619,120,500,107374.18,-36854.634,-45389.198,838.46827,232.7141,289.97536,7.61E-05,0.1856932,611.35061,1091.7201
222,18.454846,9.626,40,-200,37617.152,-27825.877,-45023.48,814.02945,201.56959,289.96503,8.74E-05,0.18176671,614.71949,1029.0179
205,18.348036,1.615,120,1380,107374.18,-41903.391,-46384.058,825.04463,254.17101,289.91957,6.98E-05,0.18684968,581.07217,1104.5743
225,18.479841,1.616,40,0,38442.288,-28882.489,-45233.66,819.91592,267.01255,289.91584,6.64E-05,0.18668984,551.235,1102.5125
206,18.352013,3.622,120,1380,107374.18,-41408.366,-46275.884,823.44192,245.49779,289.91052,7.22E-05,0.18624661,575.58368,1082.2951
221,18.450311,3.619,40,-200,37672.122,-27785.462,-45017.93,818.47393,251.18049,289.96558,7.04E-05,0.18472522,569.44269,1090.2947
220,18.446333,1.615,40,-200,37367.008,-27729.052,-45009.871,816.93275,265.78872,289.95855,6.64E-05,0.18373394,548.28543,1095.058
226,18.483818,5.621,40,0,38462.516,-28884.669,-45240.444,817.00034,242.42111,289.91921,7.28E-05,0.18342692,572.12485,1073.764
217,18.421339,9.624,40,-400,36914.621,-26699.206,-44813.711,812.31563,202.55502,289.94073,8.68E-05,0.18183449,611.53295,1030.1337
229,18.505751,30.615,40,0,38488.994,-28884.381,-45245.008,801.72458,126.85348,289.87912,0.000140047,0.18277975,669.0261,931.54966
215,18.412827,1.616,40,-400,36631.873,-26558.469,-44787.686,817.39792,256.85603,289.94931,6.89E-05,0.18470544,564.3006,1092.1943
212,18.390056,8.612,40,-550,36319.4,-25907.004,-44646.086,811.38936,212.78878,289.89657,8.29E-05,0.18332731,602.44291,1041.5571
234,18.540646,25.618,40,200,39547.499,-30042.506,-45467.111,807.75955,142.62665,289.9138,0.000123419,0.18197209,664.40706,958.26971
218,18.427542,16.62,40,-400,36641.247,-26609.205,-44801.541,803.77176,161.64044,289.90907,0.000109283,0.18314811,643.51066,975.44894
228,18.496218,21.615,40,0,38476.002,-28884.134,-45230.248,801.01911,152.39877,289.96405,0.000115521,0.18174523,644.44447,957.95958
219,18.435687,25.62,40,-400,36439.99,-26733.578,-44826.087,795.89819,125.66575,289.96105,0.000140292,0.18235636,668.39408,927.4342
235,18.551292,1.614,40,400,40196.129,-31175.017,-45686.295,822.68161,270.02555,289.9704,6.57E-05,0.18636482,562.20738,1121.035
232,18.526297,9.623,40,200,39265.615,-30014.507,-45453.214,820.09236,198.11853,289.87856,8.91E-05,0.18240428,615.04888,1021.9006
214,18.403568,20.624,40,-550,36170.235,-25712.407,-44617.84,802.12712,131.00893,289.89806,0.000134244,0.18102487,669.54198,939.77115
227,18.48891,13.605,40,0,38457.048,-28887.423,-45238.471,808.71451,154.648,289.90911,0.000114006,0.18254342,655.35491,973.09963
236,18.55527,3.618,40,400,40111.967,-31236.771,-45706.853,820.92109,253.1256,290.01968,7.02E-05,0.18568638,573.95424,1099.672
213,18.395977,14.621,40,-550,36050.138,-25910.293,-44656.734,803.84219,174.16434,289.92448,0.000101116,0.18229828,631.49833,993.08753
224,18.469195,25.619,40,-200,37457.626,-27755.119,-45010.776,798.25059,130.47759,289.92015,0.000134563,0.18016761,662.62371,929.24498
223,18.461049,16.619,40,-200,37543.638,-27734.643,-45014.435,805.54608,163.21814,290.0287,0.00010746,0.1796265,636.63893,972.6439
238,18.566007,16.619,40,400,40558.105,-31227.726,-45693.696,806.53173,163.34668,289.88016,0.00010732,0.17869382,637.25675,973.36951
240,18.584799,1.616,40,550,40979.328,-31844.327,-45833.281,822.82308,263.30912,289.9957,6.71E-05,0.18490558,555.32946,1098.2261
237,18.559804,9.626,40,400,39887.726,-30968.661,-45643.535,811.76962,200.80434,289.90026,8.84E-05,0.1870344,618.64554,1030.9605
239,18.574153,25.619,40,400,40371.32,-31145.332,-45658.584,802.99069,125.40267,290.03132,0.000140957,0.18359185,677.05931,934.35483
233,18.5325,16.621,40,200,39402.774,-29977.791,-45462.383,811.12567,145.84634,289.9861,0.000120879,0.18214302,661.66675,960.39386
243,18.599233,14.619,40,550,40854.709,-31922.445,-45825.593,807.3097,171.20091,289.93965,0.000102756,0.18136131,635.48256,988.41643
230,18.517785,1.615,40,200,39200.078,-29979.723,-45467.234,821.31246,249.952,290.03806,7.06E-05,0.18383005,579.61096,1092.7729
245,18.616082,1.615,65,-810,58469.374,-25789.128,-44209.403,819.32184,262.29711,289.95068,6.77E-05,0.18692752,564.37527,1108.0086
231,18.521763,3.618,40,200,39303.112,-30011.053,-45454.448,824.99724,255.61882,290.06876,6.93E-05,0.18259428,562.07001,1092.1219
249,18.638943,25.619,65,-810,59276.71,-26013.286,-44251.546,800.60243,112.73848,289.95385,0.000156082,0.18184768,687.03573,920.02488
251,18.653567,3.617,65,-600,60180.378,-27115.577,-44452.64,815.38605,224.67991,289.92811,7.90E-05,0.1867193,591.43959,1052.4089
254,18.672451,25.618,65,-600,60323.747,-27038.24,-44438.373,801.02669,118.40137,289.91998,0.000148724,0.18156008,679.16464,922.83536
247,18.624595,9.623,65,-810,58921.27,-25893.93,-44223.711,808.60215,200.1039,289.96541,8.83E-05,0.18394918,604.86668,1017.3252
241,18.588777,3.619,40,550,40643.172,-32003.565,-45854.291,817.45524,245.21019,289.95439,7.22E-05,0.18332747,568.06133,1075.767
258,18.697811,16.622,65,-300,61702.747,-28953.043,-44803.104,807.13974,174.02362,289.83472,0.000101521,0.18177711,634.54529,995.74764
262,18.725672,13.607,65,0,62723.595,-30527.703,-45119.895,804.22348,182.19724,289.97335,9.68E-05,0.18329566,617.05182,990.46333
246,18.62006,3.619,65,-810,59917.078,-26328.926,-44293.196,816.86253,229.87185,289.92309,7.69E-05,0.18428975,588.72955,1060.1795
259,18.705957,25.621,65,-300,61643.5,-28900.416,-44805.612,796.17106,136.65202,289.91126,0.000128833,0.18179069,655.07443,936.91547
242,18.593312,8.611,40,550,40458.443,-31853.166,-45828.759,809.90599,211.1983,290.01327,8.38E-05,0.18555937,602.00718,1038.1544
269,18.777409,25.619,65,300,64100.828,-32311.392,-45456.257,787.82949,133.77375,290.02131,0.000131626,0.18113836,650.57006,925.55115
253,18.664305,16.619,65,-600,60472.83,-27206.358,-44483.558,802.4891,152.79111,289.92539,0.00011518,0.18180602,643.15047,957.32428
266,18.758525,3.619,65,300,64015.72,-32230.93,-45465.384,801.27018,214.74288,290.10552,8.37E-05,0.19132226,591.83295,1033.5509
255,18.683096,1.616,65,-300,61391.67,-28812.882,-44781.272,812.93482,228.31366,289.94675,7.75E-05,0.18624921,589.72974,1058.9571
250,18.649589,1.616,65,-600,59997.005,-27178.688,-44466.166,819.64609,262.12355,289.95104,6.77E-05,0.18626019,555.8792,1095.343
261,18.720582,5.619,65,0,62723.636,-30528.895,-45121.622,805.92861,217.49249,289.97183,8.15E-05,0.18609715,586.76656,1033.89
267,18.76306,9.625,65,300,63878.806,-32079.257,-45424.927,799.78935,213.84943,289.97259,8.26E-05,0.18327494,589.67175,1029.9343
244,18.606823,20.628,40,550,40825.681,-31905.793,-45811.614,803.46448,139.69493,289.95954,0.000127431,0.18577083,665.07947,952.06194
252,18.658101,9.626,65,-600,60291.06,-27261.946,-44489.191,810.26652,205.03092,290.0123,8.60E-05,0.18262349,603.658,1023.2612
248,18.630797,16.621,65,-810,59336.122,-26105.055,-44261.249,803.23258,150.66655,289.93818,0.000117144,0.18360817,654.07909,964.89061
271,18.792033,3.618,65,600,65184.294,-33895.468,-45786.081,802.35626,241.5784,289.99031,7.31E-05,0.18426225,563.78983,1062.0789
257,18.691609,9.624,65,-300,61538.616,-28908.515,-44809.806,810.41737,208.05788,289.91072,8.49E-05,0.18365334,596.00428,1023.622
268,18.769263,16.62,65,300,63983.362,-32185.58,-45449.02,790.62036,172.64066,289.9086,0.000102319,0.18458626,613.49234,967.02281
260,18.716604,1.616,65,0,62718.578,-30536.419,-45124.952,810.40454,210.95445,290.00313,8.39E-05,0.18589588,603.60623,1037.8281
273,18.80277,16.622,65,600,65204.03,-33877.871,-45776.419,785.73265,168.27081,290.06663,0.000104489,0.18105698,618.14021,965.19312
276,18.82554,3.62,65,810,66367.63,-35064.49,-46000.702,798.7501,237.52384,289.99301,7.44E-05,0.18451225,564.79565,1053.8003
275,18.821562,1.615,65,810,66376.552,-35389.586,-46072.036,796.55228,225.4231,289.94103,7.88E-05,0.18601026,573.38197,1035.3453
270,18.788054,1.618,65,600,65457.34,-33910.188,-45769.594,803.09519,268.64243,289.89192,6.60E-05,0.18689239,531.94265,1083.3402
263,18.73298,21.617,65,0,62728.446,-30540.86,-45131.448,792.44034,155.79241,289.99641,0.00011301,0.17870339,629.399,951.78282
281,18.859047,3.618,90,-1070,81499.184,-26119.98,-43862.269,800.03207,241.42891,290.04331,7.45E-05,0.18532725,553.78414,1058.4684
277,18.830074,9.626,65,810,66710.078,-35199.1,-46024.137,793.47931,210.36951,289.9492,8.41E-05,0.1852539,580.53947,1016.1575
265,18.754547,1.616,65,300,64213.237,-32190.678,-45471.428,804.6583,263.6015,290.01792,7.08E-05,0.19814916,543.90934,1088.9088
256,18.687074,3.619,65,-300,61535.902,-28958.511,-44813.465,814.00324,224.27037,289.95646,7.89E-05,0.18519129,589.87878,1054.2727
280,18.85507,1.613,90,-1070,82181.575,-25827.201,-43771.159,801.2092,236.10877,289.96897,7.50E-05,0.18549825,569.57435,1056.0115
272,18.796567,9.625,65,600,66081.92,-34467.624,-45887.841,793.90909,212.99249,289.96746,8.29E-05,0.18362389,575.38243,1013.1226
283,18.869784,16.624,90,-1070,82826.139,-26571.093,-43914.609,792.78707,165.27593,289.89294,0.00010669,0.18287869,628.80699,970.64755
278,18.836278,16.617,65,810,65833.75,-35246.67,-46055.261,782.38674,167.79446,289.95222,0.000105382,0.1850985,617.10294,964.3112
264,18.742514,30.612,65,0,62737.903,-30544.067,-45118.168,784.91033,117.59473,289.95061,0.000149438,0.18027607,665.09254,907.04888
285,18.888577,1.614,90,-700,84256.129,-28140.202,-44221.244,808.06925,258.72552,289.96544,6.85E-05,0.1860036,544.33502,1073.9882
295,18.95559,1.616,90,0,86834.636,-32180.811,-45013.119,809.83991,259.76553,289.97122,6.83E-05,0.18584233,556.70983,1095.3104
291,18.926062,3.618,90,-300,85548.302,-30548.713,-44716.762,811.03297,254.15894,289.98884,6.97E-05,0.18603922,555.55063,1078.0756
290,18.922084,1.614,90,-300,85743.64,-30504.72,-44687.036,811.6245,253.39855,289.97105,6.97E-05,0.18508613,563.23891,1086.8217
286,18.892554,3.619,90,-700,84169.417,-28447.412,-44286.206,807.75707,243.37927,289.98676,7.26E-05,0.18463818,571.57446,1073.8801
274,18.810916,25.619,65,600,65247.324,-33873.678,-45770.992,781.87398,131.41481,289.93637,0.000135186,0.18447689,645.95625,916.00335
297,18.964659,13.606,90,0,86835.212,-32183.278,-45026.276,800.46358,201.00603,289.9998,8.79E-05,0.18430727,600.56706,1013.7663
287,18.897089,9.625,90,-700,84030.859,-28370.856,-44260.468,800.76493,173.31538,289.94498,0.000101753,0.18345631,630.96405,987.78342
284,18.877931,25.619,90,-1070,83121.018,-26172.977,-43826.006,787.40433,123.78969,289.93881,0.00014223,0.18096084,659.6388,915.01777
279,18.844423,25.619,65,810,65662.587,-35033.777,-46001.277,782.59912,123.36455,289.96565,0.000143458,0.18297585,657.29214,912.29372
300,18.993534,1.618,90,300,88018.389,-33800.904,-45343.602,801.63154,245.50876,289.94102,7.22E-05,0.18593101,552.96771,1057.1939
299,18.981502,30.611,90,0,86830.853,-32179.084,-45012.05,783.40502,121.41749,289.99494,0.000144901,0.18174211,659.35407,909.07017
288,18.903291,16.622,90,-700,83911.459,-28529.642,-44306.435,798.25617,142.258,289.91117,0.000127005,0.19088843,649.81601,941.13349
282,18.863581,9.625,90,-1070,82007.247,-26383.074,-43885.828,796.23624,204.55376,289.88659,8.63E-05,0.18357953,588.40508,1011.8474
292,18.930596,9.626,90,-300,85601.094,-30465.25,-44681.773,802.71382,199.94894,289.93347,8.85E-05,0.18482622,598.47676,1009.2808
301,18.997512,3.619,90,300,88304.428,-33857.313,-45340.271,803.05228,245.25929,289.96632,7.24E-05,0.18758344,566.47977,1072.1162
296,18.959569,5.62,90,0,86837.226,-32180.153,-45014.435,805.93972,235.91661,289.96441,7.50E-05,0.18563279,574.65252,1061.2263
298,18.971968,21.616,90,0,86838.049,-32183.812,-45014.024,790.18706,145.97579,289.96063,0.000121767,0.18595044,644.31242,944.73809
302,19.002047,9.626,90,300,88095.85,-33693.388,-45297.841,792.08491,175.35456,289.95846,0.000100627,0.18354605,614.30539,976.22997
304,19.016395,25.623,90,300,87874.567,-33600.345,-45296.114,781.83143,143.67075,289.97127,0.000123529,0.18545392,635.27611,931.66328
294,18.944945,25.618,90,-300,85504.884,-30512.861,-44698.877,793.28742,146.37808,289.99174,0.000120351,0.18258786,641.22899,943.74071
305,19.02704,1.621,90,700,89248.438,-35568.764,-45677.25,796.48503,246.23818,289.98813,7.19E-05,0.18582386,547.84483,1053.9834
308,19.041756,16.625,90,700,89510.589,-35473.46,-45650.648,783.41213,146.27427,289.94764,0.000120247,0.18135857,630.25376,930.3826
293,18.936799,16.619,90,-300,85338.284,-30469.443,-44683.336,796.75914,141.09743,290.01523,0.000125749,0.18446618,657.18113,947.96029
313,19.075263,16.624,90,1070,91013.769,-37521.314,-46050.656,778.86502,156.55748,289.94452,0.00011238,0.18126504,624.03323,946.07788
316,19.098033,3.623,120,-1380,106813.63,-27631.241,-43601.148,791.77169,246.93287,290.05166,7.24E-05,0.18993031,553.39091,1062.1444
311,19.064526,3.623,90,1070,91100.564,-37356.649,-46043.132,793.51697,228.59763,289.97912,7.78E-05,0.18735791,562.04288,1030.6945
310,19.060548,1.62,90,1070,89857.028,-37175.044,-46012.419,788.31632,227.13393,289.9546,7.80E-05,0.18626273,563.77345,1035.3983
289,18.911438,25.617,90,-700,83619.129,-28019.447,-44201.427,794.28735,135.4685,290.03008,0.000129858,0.18127154,650.75142,929.28898
306,19.031019,3.622,90,700,89631.551,-35697.084,-45704.797,798.38412,236.2426,289.91524,7.48E-05,0.18379634,569.26406,1057.7662
315,19.094055,1.62,120,-1380,107284.65,-27442.359,-43574.3,791.41806,237.00597,289.99139,7.48E-05,0.18620518,561.77697,1052.1321
319,19.116917,25.621,120,-1380,106541.24,-27322.797,-43572.614,773.45013,112.80444,289.93658,0.000156477,0.18363467,662.79605,895.40597
314,19.083409,25.623,90,1070,90919.573,-37237.087,-45994.452,774.38729,107.78965,289.95131,0.000163324,0.18199854,665.75389,888.11479
317,19.102568,9.629,120,-1380,107374.18,-27400.546,-43556.744,782.72106,184.23284,289.98576,9.59E-05,0.1845944,593.57527,972.83887
320,19.127562,1.619,120,-1000,107374.18,-28999.956,-43888.213,788.53973,233.01581,289.89737,7.61E-05,0.18667582,551.21864,1029.2662
307,19.035553,9.629,90,700,89209.748,-35515.315,-45675.523,789.68899,199.05826,290.03217,8.88E-05,0.18437516,590.65575,998.12203
303,19.008249,16.625,90,300,87987.634,-33589.984,-45283.08,790.53083,181.27739,289.97519,9.74E-05,0.18320755,610.84467,984.98361
324,19.150424,25.622,120,-1000,107374.18,-29274.398,-43930.561,776.11208,118.56895,289.96244,0.000148563,0.18221228,656.49961,900.13676
312,19.06906,9.629,90,1070,90913.036,-37351.098,-46036.595,784.05456,174.30054,289.91374,0.000101275,0.18343579,605.2114,962.7482
323,19.142278,16.623,120,-1000,107374.18,-29188.715,-43907.66,778.78707,153.83999,289.99158,0.000114588,0.18291299,625.98463,943.11638
309,19.049902,25.622,90,700,89600.385,-35581.058,-45685.637,777.77638,134.96352,289.98413,0.000130402,0.18212614,643.17897,921.76043
334,19.220487,30.617,120,0,107374.18,-34119.585,-44864.9,766.97496,103.94874,289.94259,0.00016905,0.1809021,662.85862,878.85855
340,19.266028,1.619,120,1000,107374.18,-39220.061,-45837.763,785.13181,257.28876,289.88355,6.89E-05,0.18631344,532.86854,1061.5254
331,19.198554,5.625,120,0,107374.18,-34103.057,-44874.808,786.08236,192.25724,290.00003,9.23E-05,0.18594832,595.07201,992.60476
328,19.175785,16.625,120,-500,107374.18,-31613.096,-44396.065,781.11995,165.62765,289.98217,0.000106605,0.18422654,620.21538,961.36038
337,19.241033,9.629,120,500,107374.18,-36631.215,-45348.165,779.16768,201.95878,289.95461,8.75E-05,0.18446099,572.43459,987.93915
321,19.13154,3.623,120,-1000,107374.18,-29268.025,-43937.099,789.33998,223.72328,289.99994,7.89E-05,0.18464996,568.79672,1032.2235
332,19.203646,13.61,120,0,107374.18,-34111.28,-44878.262,780.47434,176.47091,289.92955,9.99E-05,0.18283006,602.47709,967.74513
318,19.10877,16.624,120,-1380,106738.68,-27524.959,-43586.347,778.33625,147.95442,289.88365,0.000120705,0.18818778,625.46469,928.73733
339,19.255382,25.623,120,500,107374.18,-36539.2,-45343.602,767.07553,131.56337,289.94721,0.000133927,0.18235711,631.52117,903.07479
335,19.23252,1.619,120,500,107374.18,-36670.604,-45374.561,785.52442,255.12675,290.06625,6.96E-05,0.1880214,530.61428,1056.5776
343,19.280743,16.625,120,1000,107374.18,-38707.563,-45757.342,771.90557,162.07772,289.98546,0.000108861,0.18335939,609.35361,941.81811
338,19.247236,16.625,120,500,107374.18,-36523.905,-45332.994,773.9889,166.04974,289.97988,0.000106284,0.18314258,610.08884,951.89095
344,19.288889,25.623,120,1000,107374.18,-39027.355,-45819.754,764.19127,124.1664,289.96203,0.000142317,0.18402856,643.18589,898.49088
322,19.136075,9.63,120,-1000,107374.18,-29370.155,-43945.116,782.74038,186.20493,289.90958,9.49E-05,0.18505936,594.35409,977.48429
345,19.299535,1.62,120,1380,107374.18,-40693.705,-46160.557,781.8775,242.7671,289.98677,7.32E-05,0.18777951,537.59513,1035.3039
329,19.183931,25.622,120,-500,107374.18,-31622.224,-44384.43,773.52055,129.14661,289.97311,0.000136439,0.18275991,645.27201,911.7684
350,19.333043,1.619,65,-810,58956.958,-26323.457,-44301.665,783.83556,262.93345,289.93259,6.74E-05,0.18584102,519.24993,1060.6996
325,19.161069,1.621,120,-500,107374.18,-31624.567,-44386.362,789.93841,260.9505,289.96852,6.83E-05,0.18939258,538.10887,1077.679
330,19.194576,1.621,120,0,107374.18,-34105.812,-44867.284,788.37164,209.88353,290.00391,8.42E-05,0.18474038,575.41825,1007.1676
333,19.210954,21.619,120,0,107374.18,-34115.227,-44873.739,773.48062,149.20087,289.98058,0.000118177,0.18328873,622.28446,930.2913
352,19.341555,9.627,65,-810,58790.771,-26372.754,-44332.789,775.34177,205.23884,289.90328,8.64E-05,0.18502723,569.43784,992.46115
341,19.270006,3.624,120,1000,107374.18,-38948.867,-45808.571,782.67189,206.68683,289.89665,8.55E-05,0.18460981,571.40015,995.89278
326,19.165047,3.623,120,-500,107374.18,-31724.97,-44395.12,787.29052,192.77906,289.8986,9.18E-05,0.18538465,599.8196,996.82686
327,19.169582,9.629,120,-500,107374.18,-31814.6,-44420.035,782.81901,194.03004,289.9203,9.11E-05,0.18403823,586.61848,986.67445
336,19.236498,3.623,120,500,107374.18,-36536.774,-45337.475,786.44516,255.07918,289.94972,6.95E-05,0.18617845,526.97268,1050.7041
355,19.366549,1.619,65,-600,59995.525,-27567.676,-44564.884,776.88998,219.10606,289.9361,8.06E-05,0.18370319,554.98278,1006.4112
354,19.355903,25.623,65,-810,59300.31,-26624.788,-44368.642,765.46158,118.0675,289.9683,0.000149089,0.18187742,645.9241,888.34862
346,19.303513,3.622,120,1380,107374.18,-41119.122,-46230.041,778.20292,197.17068,289.93231,8.96E-05,0.18356929,576.90301,981.17779
358,19.381266,16.623,65,-600,60202.663,-27348.451,-44497.866,767.37509,164.66501,289.97236,0.000107132,0.18320231,603.15983,940.89068
356,19.370528,3.623,65,-600,60120.72,-27598.8,-44552.343,782.39937,240.35913,289.835,7.36E-05,0.18529888,548.72733,1045.5151
357,19.375062,9.627,65,-600,60117.472,-27532.975,-44553.947,773.70651,172.79071,289.87271,0.000101814,0.18141267,777.72079,777.73376
347,19.308047,9.629,120,1380,107374.18,-40722.568,-46159.981,777.19299,211.37037,289.95053,8.37E-05,0.18470986,559.44734,993.96681
364,19.422918,25.622,65,-300,61452.027,-29022.445,-44840.971,748.92109,27.095601,289.98782,0.000646336,0.17842705,719.37842,775.19734
365,19.433564,1.622,65,0,62471.559,-30517.301,-45137.698,748.21817,48.736126,290.0346,0.000361343,0.18033705,697.64145,796.62117
360,19.400057,1.618,65,-300,61364,-28976.067,-44835.132,754.75155,28.65917,290.0858,0.000610852,0.17776941,722.05637,780.08504
363,19.414772,16.622,65,-300,61246.164,-28927.346,-44825.799,752.04166,32.926044,290.00739,0.000531509,0.17800954,716.01405,784.82434
342,19.274541,9.628,120,1000,107374.18,-39179.85,-45842.162,777.66685,206.00201,289.97541,8.58E-05,0.18502983,572.70611,998.3747
349,19.322397,25.621,120,1380,107374.18,-41637.787,-46319.836,764.00993,114.4926,290.10042,0.000153896,0.18222939,649.45557,884.81715
359,19.389411,25.622,65,-600,60665.948,-27593.537,-44539.474,760.46544,127.44666,289.95373,0.000137747,0.17992932,626.94861,890.52614
362,19.408569,9.628,65,-300,61283.044,-29073.098,-44842.698,754.07346,44.037601,289.9705,0.000398831,0.18047772,707.21393,796.71536
348,19.31425,16.625,120,1380,107374.18,-40593.672,-46138.314,771.36005,151.65367,289.97889,0.00011625,0.18265848,618.3882,932.17746
368,19.449942,21.617,65,0,62494.008,-30529.101,-45144.564,748.55663,24.540467,289.94565,0.000711975,0.17748222,720.79555,771.77011
351,19.33702,3.622,65,-810,59667.55,-26642.262,-44369.834,783.11243,237.39014,289.93647,7.45E-05,0.18535279,550.62688,1039.2418
367,19.442633,13.611,65,0,62468.599,-30517.342,-45110.521,749.47689,36.58994,289.93222,0.000480863,0.18097172,711.19816,787.66043
366,19.437544,5.617,65,0,62474.642,-30530.334,-45130.503,750.97986,51.83541,289.94331,0.000338615,0.18005413,696.29332,802.19152
370,19.471508,1.62,65,300,63708.549,-32027.164,-45424.804,747.02593,47.563442,290.03146,0.000368371,0.17870378,695.80772,793.59632
374,19.49437,25.621,65,300,63655.716,-31970.179,-45411.071,744.36957,29.716383,289.97727,0.000589408,0.17874465,712.04862,773.42612
353,19.347758,16.622,65,-810,59453.628,-26282.466,-44295.005,769.15216,154.06585,289.94576,0.000114053,0.1806552,614.84894,932.93894
379,19.527876,25.623,65,600,64752.092,-33435.31,-45698.712,743.71472,22.738441,289.96706,0.000772869,0.18062605,718.06445,764.91535
382,19.547035,9.629,65,810,65597.379,-34441.105,-45894.419,743.1732,35.348901,290.14657,0.000495618,0.17823413,705.82296,778.23765
380,19.538522,1.619,65,810,65591.088,-34424.371,-45888.211,741.34694,44.960313,289.94698,0.000390086,0.17946338,695.87097,788.29065
361,19.404035,3.618,65,-300,61006.134,-28804.947,-44804.789,755.41675,55.816877,289.91459,0.000314866,0.18060915,700.20617,814.98575
386,19.576007,3.623,90,-1070,82497.752,-26897.627,-43988.369,741.73583,36.52577,289.94588,0.000479791,0.17844367,702.1242,777.08792
369,19.459476,30.615,65,0,62507.699,-30525.236,-45122.896,746.03145,28.036307,289.98068,0.000624578,0.17881043,715.2863,773.09754
389,19.594891,25.622,90,-1070,82636.268,-26867.86,-43982.202,737.55173,28.71458,289.97064,0.000610495,0.17865841,708.1952,766.82501
384,19.561384,25.62,65,810,65396.449,-34781.619,-45963.205,740.61271,26.295333,289.95375,0.00066491,0.17739729,713.21385,766.86696
371,19.475486,3.622,65,300,63527.93,-32011.952,-45428.422,746.9751,52.787786,289.99061,0.000334083,0.18093441,693.19464,800.90637
387,19.580542,9.629,90,-1070,82893.281,-27287.684,-44059.457,739.35536,33.717484,290.06581,0.000520453,0.1798072,703.17839,773.32666
373,19.486223,16.625,65,300,63621.426,-31980.334,-45416.375,743.86557,38.767388,289.8514,0.000453031,0.18014118,703.80009,783.43223
383,19.553237,16.625,65,810,65714.762,-34645.035,-45934.63,740.44848,29.705512,289.92111,0.000593187,0.18073165,709.25003,769.86108
395,19.639044,1.619,90,-300,85516.149,-30630.49,-44712.774,736.36419,47.07667,289.96678,0.000371836,0.17787868,685.25695,782.14709
372,19.480021,9.628,65,300,63780.089,-32010.883,-45413.045,741.97876,40.063509,289.9278,0.000436867,0.17809449,699.48743,781.04793
388,19.586745,16.626,90,-1070,82774.663,-27174.988,-44045.725,739.75735,30.396684,289.92168,0.000576207,0.17739939,707.22241,770.39376
393,19.620252,16.623,90,-700,83704.403,-28687.934,-44342.575,734.37957,27.750791,289.96094,0.000631173,0.17844501,704.27028,760.558
397,19.647557,9.628,90,-300,85682.379,-30694.753,-44722.971,734.3008,34.150438,289.95194,0.000521464,0.18361447,698.97478,769.12623
392,19.614049,9.629,90,-700,84591.548,-29003.779,-44387.472,735.29749,33.256878,289.91373,0.00052783,0.1801759,701.28668,770.12746
399,19.661906,25.621,90,-300,85592.747,-30718.805,-44734.442,731.20417,24.135941,289.971,0.000726301,0.17924005,703.36814,753.28843
398,19.653759,16.625,90,-300,85582.551,-30704.374,-44722.683,730.84336,29.754756,289.98017,0.000590182,0.17983933,701.92687,762.57818
385,19.572029,1.621,90,-1070,82774.252,-27062.292,-44021.837,742.74983,45.110787,289.97731,0.000390212,0.18130939,695.81347,788.40875
378,19.51973,16.624,65,600,64907.96,-33596.809,-45743.445,742.76121,41.209549,289.9714,0.000425661,0.1797218,700.72424,785.47778
404,19.698462,30.613,90,0,86694.638,-32181.345,-45004.238,728.69616,22.334448,289.90524,0.000784903,0.17950773,705.09218,751.07954
375,19.505015,1.621,65,600,64751.722,-33361.221,-45675.441,744.26921,44.796565,289.93755,0.00039108,0.17873723,698.68455,790.89121
400,19.672551,1.619,90,0,86667.132,-32173.328,-45012.009,731.29107,47.834295,289.95541,0.000366102,0.17827024,681.86635,780.86092
376,19.508993,3.623,65,600,65155.267,-33553.721,-45709.895,744.63354,39.988301,289.83308,0.000439021,0.18010692,702.91357,785.49047
377,19.513528,9.628,65,600,65048.985,-33437.407,-45695.505,743.7381,35.811462,289.96663,0.000504212,0.18926792,707.22034,780.74936
402,19.68162,13.61,90,0,86689.581,-32188.376,-45019.41,731.20217,26.508576,289.92739,0.000661873,0.17984458,702.86562,757.82125
381,19.5425,3.622,65,810,66082.62,-34684.793,-45926.736,744.20665,40.33757,289.93065,0.000435763,0.18096275,701.58056,785.076
403,19.688929,21.62,90,0,86682.92,-32184.593,-45018.711,731.26728,26.347411,289.97762,0.000665514,0.17968679,702.72758,756.90879
391,19.609515,3.622,90,-700,83729.483,-28840.8,-44385.252,735.63029,38.655505,289.96675,0.000453049,0.17809785,694.42161,772.95213
390,19.605536,1.621,90,-700,84016.427,-28646.408,-44329.994,737.35281,44.618065,289.94315,0.000393647,0.18041545,692.27837,784.31759
409,19.733357,25.621,90,300,87828.723,-33721.346,-45322.674,727.08594,25.814798,289.96401,0.000681874,0.18001851,701.19564,754.50133
394,19.628398,25.622,90,-700,83701.401,-28640.241,-44337.065,734.13954,19.274369,289.95635,0.000912287,0.1802076,715.56908,754.1986
396,19.643022,3.622,90,-300,85535.638,-30712.597,-44746.612,731.78942,41.65049,290.03233,0.00042494,0.18322262,690.63589,776.43482
414,19.766864,25.622,90,700,89221.26,-35621.227,-45688.186,727.70844,21.235067,289.96917,0.000827895,0.1803995,704.13877,748.5582
411,19.747981,3.622,90,700,89676.12,-35640.058,-45695.464,725.38985,36.61145,289.9977,0.000479805,0.18047088,688.70021,764.61293
408,19.72521,16.626,90,300,87786.333,-33607.252,-45302.445,724.8804,28.612713,289.94372,0.000613045,0.17791865,693.70168,752.167
416,19.781488,3.621,90,1070,90799.312,-37604.367,-46088.359,730.14678,50.943476,289.92743,0.000345104,0.18106841,676.38295,782.1827
406,19.714473,3.621,90,300,87763.72,-33617.284,-45298.581,729.72796,57.950731,289.99293,0.000302097,0.17745513,668.03962,787.68765
418,19.792225,16.623,90,1070,91360.66,-37578.218,-46071.049,729.24514,28.059923,289.91262,0.000627444,0.18143527,700.46487,758.91897
417,19.786022,9.628,90,1070,90661.287,-37600.378,-46076.353,731.24672,30.552766,289.97704,0.0005762,0.18058948,698.11717,762.22626
413,19.758717,16.624,90,700,89596.685,-35657.532,-45698.671,723.79066,35.304478,289.93997,0.000497335,0.18024098,688.51593,760.85781
421,19.814995,3.623,120,-1380,106668.45,-27939.809,-43672.812,735.47241,38.95564,290.01552,0.000453024,0.18122622,695.63562,775.63711
405,19.710495,1.621,90,300,87583.265,-33537.151,-45284.766,729.1863,54.349611,289.90098,0.000323292,0.17943542,672.8711,784.91678
420,19.811016,1.622,120,-1380,107374.18,-27658.665,-43616.607,734.94717,51.37503,289.9671,0.000341888,0.18053016,680.89935,786.74711
419,19.800371,25.622,90,1070,91131.935,-37571.392,-46064.224,733.04463,20.953288,290.03,0.000838065,0.18026623,709.46087,755.07449
426,19.848502,3.621,120,-1000,107374.18,-29407.035,-43949.187,743.13678,33.131066,289.96572,0.000532188,0.18201468,708.51985,776.62156
401,19.676529,5.625,90,0,86637.652,-32141.998,-45014.147,729.94572,41.920992,289.98663,0.000419103,0.18015789,685.68666,772.69718
431,19.882009,3.622,120,-500,107374.18,-31627.733,-44397.628,750.13498,53.381427,289.94673,0.000329345,0.18108582,694.67725,803.63588
424,19.833878,25.623,120,-1380,106500.29,-27513.036,-43600.86,740.58932,23.11505,290.02425,0.000764016,0.18302757,716.61038,763.49063
429,19.867385,25.622,120,-1000,107374.18,-29276.988,-43940.223,747.58049,28.283544,289.92108,0.000622764,0.18245144,716.7817,774.74355
407,19.719007,9.629,90,300,87738.146,-33563.876,-45292.208,725.524,29.599817,289.93471,0.000593742,0.18131547,694.17115,756.04097
412,19.752515,9.628,90,700,88849.002,-35549.687,-45686.706,725.55449,34.681715,290.02824,0.000504841,0.17841862,688.28773,760.71227
423,19.825733,16.622,120,-1380,106587.99,-27150.403,-43509.873,738.12181,29.428889,289.97664,0.000595965,0.17957497,705.7904,766.54293
415,19.777509,1.622,90,1070,90562.28,-37413.634,-46033.676,729.82315,46.259199,289.92606,0.000379537,0.17998281,682.20045,777.01167
410,19.744002,1.621,90,700,89085.292,-35428.439,-45651.717,729.03525,57.410539,289.95968,0.000305316,0.17932004,668.73161,786.88455
434,19.900892,25.623,120,-500,107374.18,-31827.182,-44427.313,757.8635,33.273302,289.9562,0.000529755,0.18271364,723.2631,792.60559
438,19.927916,21.62,120,0,107374.18,-34111.486,-44874.438,762.09898,40.845995,289.92695,0.000430958,0.1819589,717.69705,802.18174
437,19.920607,13.611,120,0,107374.18,-34103.14,-44875.631,761.27307,34.90904,290.10874,0.000506294,0.1842578,724.23182,795.85909
444,19.972344,25.623,120,500,107374.18,-36681.252,-45373.739,772.4142,29.785808,289.94048,0.000593003,0.18348206,739.96015,801.06005
443,19.964197,16.626,120,500,107374.18,-36487.519,-45328.142,768.32287,31.519833,289.91215,0.00056453,0.18624094,733.85183,799.14817
440,19.949482,1.619,120,500,107374.18,-36619.374,-45364.323,767.47579,54.778292,289.9552,0.000321836,0.18278769,711.01644,823.94316
442,19.957995,9.629,120,500,107374.18,-36422.475,-45330.691,767.66864,50.097145,289.99881,0.000352148,0.18315277,716.51417,820.05149
439,19.937449,30.617,120,0,107374.18,-34128.096,-44863.255,764.62188,26.222692,289.92841,0.000671322,0.18187039,738.44513,791.74679
427,19.853036,9.628,120,-1000,107374.18,-29152.944,-43904.618,746.45351,39.438133,289.93531,0.000449436,0.18346175,706.54642,787.83742
448,19.997705,16.623,120,1000,107374.18,-38924.691,-45805.652,775.19761,34.657845,289.91543,0.000509574,0.18371643,738.45376,809.66745
430,19.878031,1.619,120,-500,107374.18,-31625.595,-44394.421,749.59305,46.243305,289.94921,0.000380159,0.18046439,701.64676,795.91889
425,19.844524,1.618,120,-1000,107374.18,-28979.111,-43882.334,743.58705,50.44029,289.99179,0.000348247,0.18056911,689.64251,793.62012
441,19.95346,3.622,120,500,107374.18,-36491.466,-45332.994,768.87667,52.472047,289.95546,0.000335746,0.18249387,715.37569,822.83643
422,19.81953,9.627,120,-1380,107374.18,-27122.814,-43495.524,736.0647,42.942914,289.93886,0.000412314,0.17622941,691.20837,782.09466
433,19.892746,16.625,120,-500,107374.18,-31779.406,-44419.542,753.83163,31.466733,289.91771,0.000559639,0.18187642,752.2021,752.21204
445,19.982989,1.62,120,1000,107374.18,-38921.977,-45807.338,773.8606,57.503566,290.01131,0.000307821,0.18485764,715.60684,834.23155
449,20.005851,25.622,120,1000,107374.18,-38870.255,-45784.93,775.93171,31.255607,289.95695,0.000564796,0.18402152,742.74416,806.8518
428,19.859239,16.625,120,-1000,107374.18,-29563.107,-43991.247,745.53166,38.629829,289.95168,0.000456465,0.17972046,705.57854,785.96691
447,19.991502,9.628,120,1000,107374.18,-39093.345,-45836.776,773.21272,35.808745,289.93409,0.000491656,0.1821558,735.0674,808.63967
451,20.020475,3.621,120,1380,107374.18,-41309.196,-46253.477,780.01097,42.340776,289.95645,0.000416659,0.18320984,735.54361,822.39578
453,20.031213,16.622,120,1380,107374.18,-40837.607,-46178.154,780.75017,38.417743,289.90739,0.00045925,0.18337512,740.58795,819.59387
452,20.025009,9.63,120,1380,107374.18,-40984.964,-46198.465,777.39778,45.009924,289.93125,0.000392925,0.18489439,732.27451,825.26084
432,19.886544,9.627,120,-500,107374.18,-31606.682,-44401.657,753.28135,43.88423,290.02967,0.000401219,0.18208726,705.84472,795.58962
436,19.915516,5.624,120,0,107374.18,-34104.373,-44874.233,760.66837,42.52808,289.9854,0.000414094,0.18211229,718.22641,806.22814
435,19.911538,1.621,120,0,107374.18,-34097.63,-44867.202,758.58698,46.061115,289.93662,0.000381973,0.18157668,711.18947,806.22467
446,19.986967,3.623,120,1000,107374.18,-38641.697,-45774.61,773.28245,49.506191,290.01381,0.000357471,0.18459802,721.45269,824.00185
450,20.016496,1.622,120,1380,107374.18,-40856.356,-46173.097,775.15043,59.413054,289.99992,0.000296859,0.18340288,715.5258,838.51461
460,20.083511,1.62,120,-1000,107374.18,-29144.557,-43918.926,791.71355,48.415822,289.94744,0.000365153,0.18443555,740.32091,839.7498
461,20.087489,3.624,120,-1000,107374.18,-29424.508,-43970.073,790.10953,63.453791,289.96808,0.000278612,0.18444916,726.6288,856.98737
459,20.072865,25.624,120,-1380,106836.16,-27790.808,-43650.815,791.38736,32.943543,289.80843,0.000538843,0.18538262,756.56448,824.91027
462,20.092024,9.628,120,-1000,107374.18,-29398.73,-43968.099,794.29818,53.471823,289.99975,0.000328995,0.1815503,736.4287,846.06625
464,20.106372,25.624,120,-1000,107374.18,-29426.441,-43962.672,794.17375,35.023512,289.94132,0.0005024,0.18165387,756.48593,829.55447
468,20.131734,16.624,120,-500,107374.18,-31689.775,-44408.482,796.3895,49.645096,290.00505,0.000356806,0.18247472,744.77037,846.47206
466,20.120996,3.624,120,-500,107374.18,-31707.29,-44446.431,796.36736,77.48053,289.94918,0.00022923,0.18685256,717.42954,876.59067
455,20.050004,1.62,120,-1380,106571.17,-27507.897,-43582.688,784.24928,46.671923,289.91964,0.000378253,0.18385561,737.18776,833.87285
463,20.098228,16.619,120,-1000,107374.18,-28611.749,-43816.385,792.69789,46.569965,289.93241,0.000378907,0.18317816,745.3587,841.6211
454,20.039358,25.622,120,1380,107374.18,-40542.443,-46104.229,781.07284,30.256857,290.02319,0.000585215,0.18583634,749.36946,811.33761
457,20.058516,9.63,120,-1380,106744.93,-27724.326,-43645.758,786.57504,51.549115,289.92002,0.000342156,0.1829891,733.14629,839.09613
465,20.117019,1.619,120,-500,107374.18,-31747.501,-44422.543,795.91185,71.47258,289.93351,0.000247548,0.18475995,723.15237,870.17087
475,20.18847,1.619,120,500,107374.18,-36557.949,-45355.895,806.13236,61.315458,289.95081,0.000288325,0.18471956,742.69825,868.93811
471,20.154504,5.625,120,0,107374.18,-34089.448,-44886.238,801.6983,75.724942,289.94298,0.000233501,0.18488367,721.41282,877.16294
477,20.196982,9.63,120,500,107374.18,-36527.03,-45343.848,805.35764,58.187313,289.92587,0.000303607,0.18465291,747.43017,868.2769
478,20.203186,16.622,120,500,107374.18,-36590.183,-45359.76,808.16878,48.94963,289.92018,0.000361432,0.18489099,757.69169,859.08609
479,20.211331,25.622,120,500,107374.18,-36572.914,-45359.678,808.61057,34.097538,289.91565,0.000518745,0.18438263,771.70059,841.83477
474,20.176436,30.618,120,0,107374.18,-34105.853,-44878.797,802.27983,36.190107,289.9827,0.000487358,0.18340614,761.56177,836.26651
480,20.221977,1.617,120,1000,107374.18,-39290.244,-45872.299,811.273,77.474095,289.91097,0.00022829,0.18388246,734.34072,895.47746
458,20.06472,16.623,120,-1380,107006.05,-27451.322,-43576.685,788.02731,44.836942,289.97669,0.00039439,0.18397473,739.79979,832.27092
456,20.053982,3.623,120,-1380,106995.2,-27640.451,-43627.708,786.532,48.137522,289.90396,0.000367686,0.18085345,735.30836,835.41892
467,20.125532,9.624,120,-500,107374.18,-31424.255,-44365.64,796.36915,59.378565,289.91201,0.000296645,0.18262684,732.67221,855.55001
470,20.150525,1.621,120,0,107374.18,-34095.739,-44881.346,799.70444,68.664319,289.95994,0.000257161,0.18386206,727.32482,869.37215
489,20.278345,25.623,120,1380,107374.18,-40810.923,-46173.96,816.80039,31.735292,289.8103,0.000558235,0.18538638,781.73961,847.20988
488,20.270199,16.625,120,1380,107374.18,-40869.06,-46195.011,816.63919,42.651779,289.9339,0.000413668,0.18378404,771.13246,858.85743
469,20.139879,25.623,120,-500,107374.18,-31722.462,-44424.106,796.86302,27.350424,289.9594,0.000645121,0.18329058,768.10422,823.80488
487,20.263996,9.629,120,1380,107374.18,-40408.285,-46102.05,815.54683,51.871717,289.94733,0.000341134,0.18456315,761.45282,869.58759
472,20.159595,13.607,120,0,107374.18,-34097.342,-44872.835,805.31818,43.336123,290.00442,0.000406652,0.18232447,757.89655,848.02264
492,20.297504,9.629,15,-290,12979.95,-25782.754,-45069.693,820.24459,46.524054,289.95825,0.000379535,0.1836509,772.65557,868.16261
486,20.259462,3.622,120,1380,107374.18,-41060.656,-46216.967,815.35101,65.621874,289.94701,0.000269828,0.1855798,748.83759,885.0008
473,20.166904,21.616,120,0,107374.18,-34103.468,-44878.139,800.84688,45.413796,289.90267,0.000387547,0.18182729,750.94025,843.46379
490,20.288991,1.621,15,-290,13190.705,-25869.219,-45079.808,819.32584,78.599016,289.92948,0.000224725,0.1839247,740.27851,901.72149
499,20.345359,25.623,15,-200,13412.109,-26256.686,-45158.296,820.50738,38.295224,289.96212,0.000459862,0.18199422,777.74587,856.55716
494,20.311852,25.622,15,-290,13153.825,-25765.034,-45063.937,819.34101,27.217157,289.98847,0.00064946,0.18401295,789.0286,844.9714
491,20.292969,3.624,15,-290,13013.541,-25861.695,-45096.048,820.59898,85.273532,289.9746,0.000209023,0.1853219,732.19562,909.23873
484,20.244839,25.62,120,1000,107374.18,-39145.026,-45849.933,812.01414,31.943716,289.96316,0.000554075,0.1855246,778.02108,843.41326
476,20.192447,3.623,120,500,107374.18,-36665.629,-45376.535,805.21037,66.790798,289.9533,0.000264578,0.1847408,735.01642,873.25631
481,20.225956,3.618,120,1000,107374.18,-39825.685,-45974.47,812.30163,82.991329,289.91472,0.000213106,0.18503045,725.15684,895.71184
502,20.365074,13.611,15,-100,13810.635,-26742.787,-45254.916,825.13457,38.773432,289.83906,0.00045552,0.18374318,784.81236,864.43007
498,20.337213,16.625,15,-200,13387.563,-26270.172,-45161.832,823.0587,42.777606,289.87495,0.000412271,0.18313863,776.27377,865.34239
497,20.331011,9.628,15,-200,13398.623,-26257.714,-45156.035,821.20286,70.303949,289.9993,0.000250396,0.1821828,747.80849,893.28242
482,20.230489,9.628,120,1000,107374.18,-39335.265,-45887.142,813.40957,65.242418,289.92498,0.000270849,0.1841232,744.92751,879.97148
500,20.356006,1.62,15,-100,13845.624,-26741.061,-45257.589,828.50607,75.312635,289.97902,0.000234714,0.18403556,747.55501,901.35408
501,20.359983,5.625,15,-100,13803.358,-26739.909,-45248.132,828.88309,71.500074,289.78794,0.000251831,0.19162816,755.42291,902.30436
503,20.372383,21.618,15,-100,13811.499,-26743.733,-45245.83,828.8506,48.449799,289.87598,0.000364811,0.18378748,779.06719,879.30655
485,20.255484,1.62,120,1380,107374.18,-40823.792,-46169.396,816.32432,67.497222,289.97049,0.000262105,0.18512337,745.24537,883.35059
483,20.236693,16.623,120,1000,107374.18,-39468.436,-45909.138,811.42233,52.934241,289.96921,0.000334221,0.18538753,758.84755,868.21306
504,20.381916,30.617,15,-100,13817.255,-26741.924,-45254.3,824.53559,39.405454,289.99715,0.000447707,0.18349233,783.9089,864.60625
509,20.419861,30.614,15,0,14210.971,-27230.287,-45347.096,829.7201,33.740125,289.93783,0.000524284,0.18496977,793.08134,862.72674
493,20.303707,16.623,15,-290,12996.15,-25728.524,-45054.769,820.94489,38.725394,289.9564,0.000456728,0.18472715,782.00652,861.91267
495,20.322498,1.62,15,-200,13393.319,-26242.707,-45162.038,821.42392,69.273892,289.96761,0.000256498,0.18526686,750.99201,893.0888
496,20.326476,3.623,15,-200,13394.018,-26301.748,-45170.877,822.7439,64.136248,289.94212,0.000275063,0.18283512,755.35086,888.65924
510,20.431895,1.616,15,100,14669.237,-27788.257,-45452.762,833.34839,62.285572,289.94077,0.000283764,0.18444968,768.06605,896.32789
514,20.45781,30.618,15,100,14615.623,-27712.729,-45442.031,838.01373,32.307407,289.96366,0.000546975,0.18421049,803.47021,870.03484
512,20.440962,13.63,15,100,14653.243,-27758.285,-45452.803,835.40406,59.356322,289.95936,0.000297588,0.18313115,772.52319,895.12327
515,20.469844,1.616,15,200,14956.219,-28259.763,-45549.793,839.06753,73.867731,289.9409,0.00023948,0.18521069,766.79194,919.45049
518,20.484559,16.624,15,200,14924.93,-28212.851,-45542.598,840.83908,33.803784,289.97446,0.000523214,0.18473077,805.95164,875.03826
511,20.435872,5.624,15,100,14612.046,-27707.343,-45439.564,831.19872,60.023769,289.98578,0.000294543,0.18423902,768.52281,890.97214
517,20.478357,9.625,15,200,15079.769,-28261.449,-45542.269,842.75245,48.808524,289.96071,0.000361728,0.18368949,787.74182,888.01576
519,20.492705,25.622,15,200,15046.219,-28253.144,-45549.999,841.86653,33.50352,289.995,0.000527994,0.18497811,807.59,876.03626
524,20.526212,25.622,15,290,15415.76,-28721.196,-45644.07,844.72182,27.39367,289.95269,0.000648512,0.18656473,814.54187,870.92278
520,20.503351,1.618,15,290,15395.942,-28694.512,-45645.879,847.10815,79.107343,290.03725,0.000223285,0.18430207,763.43297,927.05187
529,20.557214,15.611,25,-400,22397.724,-25828.186,-44896.558,852.56415,44.560213,289.98769,0.000397023,0.18515697,803.4286,895.07645
525,20.536858,1.618,25,-400,22379.017,-25823.623,-44899.93,851.06242,72.387195,290.03962,0.000244278,0.18455572,775.60671,924.81753
505,20.393949,1.621,15,0,14190.619,-27220.255,-45356.841,827.29087,67.781833,289.98896,0.000260515,0.18404039,756.19949,895.86112
530,20.565079,1.62,25,-300,22821.988,-26453.955,-45023.974,853.47,58.872572,289.98212,0.00030134,0.18603401,791.24572,913.29973
528,20.550737,10.614,25,-400,22367.134,-25887.269,-44913.991,850.5996,60.363833,289.97219,0.000293027,0.18479428,787.21188,909.90933
506,20.397927,5.625,15,0,14209.367,-27223.955,-45342.861,827.94544,64.519728,289.89468,0.000273385,0.18303171,760.32513,893.59406
507,20.403018,13.61,15,0,14206.078,-27223.421,-45343.889,827.25873,50.117628,289.8593,0.000351932,0.18327451,773.54935,876.49105
513,20.448277,21.617,15,100,14619.776,-27735.918,-45447.54,836.15375,40.116564,289.98579,0.000441769,0.18637718,794.91841,879.06139
534,20.587105,20.623,25,-300,22632.819,-26075.328,-44949.596,857.09615,38.597985,289.9948,0.000458722,0.18592955,855.96312,855.96618
533,20.579514,14.622,25,-300,22839.216,-26407.331,-45004.691,853.64974,45.741051,289.98004,0.000385966,0.18286061,803.31697,896.91535
516,20.473821,3.623,15,200,15005.022,-28164.582,-45532.361,842.494,73.096469,289.98165,0.000242323,0.18536657,766.7973,918.06128
508,20.410328,21.617,15,0,14214.877,-27233.329,-45354.291,829.01649,41.016451,289.92517,0.000430032,0.18332488,785.09341,869.29043
538,20.611078,16.622,25,-150,23346.409,-27063.936,-45142.631,859.67527,41.421479,289.94372,0.000427383,0.18537601,815.67315,900.33695
521,20.507329,3.621,15,290,15437.222,-28703.722,-45635.683,846.92358,51.271245,289.96981,0.000344648,0.18400453,790.90907,896.22225
542,20.638938,13.61,25,0,23980.894,-27897.376,-45302.487,869.00917,52.183704,289.98908,0.000339235,0.18517633,810.32568,918.08846
527,20.545371,6.613,25,-400,22359.775,-25816.222,-44899.025,848.47538,51.93099,290.03392,0.000345532,0.18989362,794.12339,899.14934
522,20.511863,9.628,15,290,15388.747,-28658.454,-45617.304,845.5289,59.101896,289.92729,0.000299784,0.18581575,786.27102,906.40575
543,20.646248,21.615,25,0,23978.962,-27892.237,-45298.334,869.30915,37.00125,289.98021,0.000480059,0.18736014,831.37194,907.12301
541,20.633848,5.622,25,0,23927.116,-27882.123,-45301.171,865.94013,61.947482,289.98204,0.000286292,0.18672076,799.94017,928.15073
523,20.518066,16.624,15,290,15390.762,-28703.105,-45636.628,846.55815,45.940158,289.88018,0.000384276,0.1839897,797.45499,891.69652
539,20.619224,25.62,25,-150,23347.889,-27080.546,-45143.742,864.32522,44.93732,289.98568,0.000394092,0.18588869,818.50694,910.04862
526,20.540836,3.624,25,-400,22483.078,-26060.856,-44950.008,848.14147,55.815773,289.97485,0.000317434,0.18626795,793.07197,908.07954
544,20.655781,30.612,25,0,23986.115,-27900.131,-45303.597,865.55497,35.629973,289.91622,0.0004968,0.18463189,827.94825,901.23356
546,20.671792,3.62,25,150,24577.512,-28652.287,-45451.816,870.62505,87.589929,290.0306,0.000202268,0.18603768,781.04514,961.29829
540,20.62987,1.618,25,0,23976.536,-27895.362,-45297.388,864.62995,73.373972,289.97682,0.000241901,0.18733209,787.55528,938.61644
531,20.569057,3.622,25,-300,22837.612,-26413.827,-45011.392,854.60029,55.631552,289.96186,0.000317754,0.18450462,797.33773,912.13702
545,20.667814,1.618,25,150,24604.566,-28746.851,-45464.439,872.30784,76.664767,289.96644,0.000231042,0.1853778,789.09695,947.64042
532,20.573592,8.614,25,-300,22713.939,-26301.296,-44994.165,853.51745,50.045623,289.96564,0.000353403,0.18498836,799.98662,903.1548
549,20.690676,25.619,25,150,24640.089,-28731.351,-45463.945,872.51524,36.832567,289.95755,0.000482299,0.18677545,831.62575,906.85909
547,20.676326,9.625,25,150,24616.941,-28735.792,-45464.356,870.2521,50.433476,289.98891,0.000351155,0.1855739,813.61619,917.44442
548,20.682529,16.623,25,150,24591.738,-28666.965,-45456.956,866.24459,56.839812,289.97407,0.000311957,0.18686303,808.51106,925.61015
551,20.705299,3.619,25,300,25200.444,-29490.209,-45611.63,869.61277,58.859792,289.97316,0.000301436,0.1865473,808.47765,928.0072
552,20.709834,8.615,25,300,25263.761,-29631.809,-45642.343,877.10388,50.510691,289.98523,0.000350971,0.18570689,824.04041,928.69696
536,20.600341,3.62,25,-150,23310.557,-27007.321,-45134.737,860.80342,58.19152,289.99407,0.000304387,0.18562928,800.4877,920.5123
557,20.741117,6.61,25,400,25839.575,-30271.434,-45768.484,894.51704,61.272381,289.97834,0.000294194,0.19248635,829.59502,955.78881
556,20.736582,3.618,25,400,25719.643,-30199.03,-45753.312,888.62409,60.620433,289.98288,0.00029244,0.1863457,823.2003,946.8603
537,20.604876,9.625,25,-150,23300.977,-27025.699,-45128.693,857.34115,47.756601,290.00437,0.00037012,0.18487586,805.46146,904.23551
535,20.596363,1.617,25,-150,23322.891,-27070.185,-45143.742,857.42751,69.458634,289.97244,0.000255436,0.18673895,787.81789,929.85888
560,20.760825,1.617,40,-550,36219.285,-25755.331,-44625.693,910.44206,83.763958,289.99858,0.0002134,0.19117918,820.00041,991.18141
555,20.732604,1.618,25,400,25699.497,-30136.248,-45739.909,884.11809,85.384725,290.01583,0.000208335,0.1886257,793.22834,968.66054
565,20.792108,1.618,40,-400,36466.344,-26602.339,-44794.017,904.05684,89.093053,289.96523,0.000200166,0.18970532,810.22158,993.44509
554,20.723346,20.625,25,300,25232.966,-29566.436,-45630.091,882.89392,41.620923,290.00268,0.000427582,0.18863559,838.61428,923.49683
553,20.715756,14.618,25,300,25241.395,-29589.049,-45636.423,878.24831,45.518182,289.94355,0.000388473,0.18464511,824.70916,918.51306
562,20.769338,8.613,40,-550,36033.116,-25957.082,-44668.164,910.20899,81.514569,289.96319,0.000218733,0.18961283,823.00035,990.84813
568,20.806823,16.622,40,-400,36973.579,-26771.856,-44817.535,893.72631,49.269448,289.94156,0.000361287,0.18835742,846.54825,948.72448
574,20.848477,25.619,40,-200,37713.114,-27835.581,-45025.371,888.09022,45.827108,289.99783,0.000388242,0.18907053,842.61662,937.37328
572,20.834128,9.624,40,-200,37612.506,-27762.437,-45016.079,891.1983,64.577896,289.99257,0.000275069,0.18780202,827.59359,961.14379
576,20.8631,5.622,40,0,38535.619,-28904.774,-45238.265,892.11305,69.782171,290.00092,0.000254504,0.18681538,821.06002,963.88948
571,20.829592,3.621,40,-200,37651.688,-27851.985,-45036.02,892.06077,61.945246,290.02219,0.000286687,0.1874979,825.36488,952.14017
566,20.796087,3.619,40,-400,36798.635,-26593.582,-44788.015,903.30197,75.345178,290.01155,0.000235,0.1857035,822.18279,977.53438
550,20.701321,1.618,25,300,25281.153,-29565.244,-45629.392,873.82873,66.59491,289.98383,0.000266608,0.18736498,805.5352,942.85874
570,20.825615,1.616,40,-200,37725.284,-27784.68,-45024.261,893.98041,72.23845,290.03253,0.000246109,0.18749287,820.65074,969.54118
558,20.746482,10.616,25,400,25782.837,-30175.225,-45757.383,900.32087,47.89146,289.9856,0.000371994,0.18934878,849.32232,947.16253
577,20.868191,13.609,40,0,38535.372,-28897.085,-45235.716,890.78404,56.706269,289.98742,0.00031368,0.18822209,828.83538,944.9929
579,20.885033,30.613,40,0,38531.877,-28904.897,-45243.117,886.19072,32.07815,289.96209,0.000553884,0.18779261,848.61422,914.92113
578,20.8755,21.616,40,0,38537.469,-28898.524,-45236.168,887.22486,42.048004,290.00102,0.000422102,0.18764473,837.94574,924.4482
564,20.782849,20.625,40,-550,36275.119,-25935.949,-44654.226,902.57111,36.428322,290.03383,0.000488139,0.1875035,861.38571,935.92742
580,20.897066,1.619,40,200,39422.798,-29976.146,-45450.336,892.60188,76.041238,289.98625,0.000233126,0.18712468,812.31625,969.62314
573,20.84033,16.622,40,-200,37739.962,-27823.904,-45023.85,892.30915,47.802404,289.93187,0.000371191,0.18683546,840.48394,938.38475
583,20.911781,16.622,40,200,39399.609,-30045.589,-45459.834,887.77707,44.584367,289.99627,0.000398481,0.18778287,842.7218,934.99537
559,20.752961,15.608,25,400,25882.54,-30127.244,-45727.204,907.85177,49.469323,289.93427,0.000360738,0.19048642,856.3558,957.85632
561,20.764803,3.62,40,-550,36254.849,-25925.711,-44654.226,905.0418,73.701778,289.98595,0.000242101,0.18989883,827.56804,979.48246
582,20.905578,9.624,40,200,39446.973,-30000.404,-45448.938,888.19003,75.33737,289.97492,0.000236004,0.18854054,813.14285,967.20058
563,20.775259,14.621,40,-550,35923.38,-25848.703,-44660.311,898.2461,48.899534,289.83635,0.000363857,0.18903281,851.01881,952.30442
575,20.859122,1.619,40,0,38538.127,-28898.689,-45238.512,893.91937,76.178624,289.97036,0.000232634,0.18592169,812.24521,968.19923
593,20.978515,14.618,40,550,40699.829,-31832.527,-45812.107,889.09187,45.082479,289.99096,0.000394429,0.1883611,838.36496,930.93807
586,20.934552,3.619,40,400,40181.574,-31157.707,-45680.087,890.29528,55.858647,289.9546,0.000317972,0.18715279,831.08606,944.90384
567,20.800621,9.624,40,-400,36729.274,-26773.788,-44823.127,901.80059,72.798897,289.96887,0.000245306,0.18907985,824.56489,974.59672
569,20.814969,25.618,40,-400,36908.124,-26631.695,-44788.755,894.56194,39.690696,289.97958,0.000448139,0.18827583,850.76731,932.53572
588,20.945289,16.622,40,400,40185.974,-31105.409,-45669.808,885.27107,50.067629,289.9879,0.000355708,0.18941288,835.74896,938.67529
591,20.968059,3.619,40,550,40735.475,-31874.587,-45816.876,888.71437,48.737021,290.00054,0.000364082,0.1863562,833.52512,934.00014
592,20.972592,8.615,40,550,40635.237,-31813.408,-45798.292,888.8415,50.20921,289.98824,0.000353622,0.18747765,834.28085,937.11309
596,20.999341,3.62,65,-810,59175.813,-26292.539,-44291.222,888.34957,50.792699,289.98443,0.000349651,0.18763566,835.40351,940.07123
581,20.901044,3.621,40,200,39357.137,-29993.949,-45454.242,888.45406,57.402794,289.99111,0.000309926,0.18820672,830.84847,949.52527
594,20.986105,20.625,40,550,41042.769,-32008.91,-45836.694,888.90137,46.647939,289.98949,0.000379668,0.18584244,832.95675,928.24527
585,20.930573,1.618,40,400,40371.32,-31214.898,-45685.02,888.34888,81.58484,289.99409,0.000217921,0.18815721,805.89654,969.58831
599,21.018225,25.62,65,-810,59388.749,-26050.783,-44244.063,884.46558,36.538981,290.01788,0.000485595,0.18736537,846.07394,921.21898
595,20.995363,1.618,65,-810,59481.751,-26012.875,-44236.046,891.2748,66.304158,290.00144,0.000267263,0.18616916,819.99232,955.77536
597,21.003876,9.627,65,-810,58805.942,-26141.935,-44276.873,885.17409,52.944968,289.9806,0.000335443,0.18759581,825.07321,933.48235
601,21.032849,3.62,65,-600,59722.685,-27236.948,-44486.559,887.25059,61.649719,289.99357,0.000287833,0.18629027,819.55567,946.04029
587,20.939086,9.625,40,400,40165.005,-31154.048,-45677.25,888.42227,72.162274,289.97769,0.00024806,0.18985952,815.31167,963.3954
590,20.964081,1.617,40,550,41059.626,-32067.663,-45847.754,891.25252,76.017707,289.90875,0.000234065,0.18793252,811.39954,967.53985
605,21.062378,1.617,65,-300,61434.923,-28875.788,-44801.007,886.26348,63.29084,289.99718,0.000280002,0.18579013,818.58236,949.9328
584,20.919927,25.62,40,200,39363.469,-30080.085,-45466.577,885.0847,31.323641,289.97136,0.000569164,0.19011476,854.16852,918.45774
589,20.953435,25.618,40,400,40477.561,-31214.898,-45684.938,889.90054,32.990847,289.93425,0.000537035,0.18653636,856.72304,923.97393
607,21.070891,9.625,65,-300,61403.512,-28788.707,-44787.603,884.64319,48.711192,289.98526,0.000365165,0.18774848,831.10824,931.53822
603,21.043586,16.62,65,-600,60019.207,-27288.588,-44491.699,882.04276,47.113692,289.99155,0.00037825,0.19029251,837.23419,932.92742
602,21.037383,9.626,65,-600,60013.122,-26951.528,-44414.403,888.7979,46.4501,290.06961,0.000383218,0.18889776,839.34871,934.65129
598,21.010079,16.617,65,-810,59246.902,-25735.843,-44183.007,884.37343,44.453495,290.04025,0.000401573,0.19013586,834.51668,924.49342
614,21.121796,30.613,65,0,62682.932,-30547.438,-45124.705,876.53394,34.076964,289.98295,0.000520341,0.1869832,844.91159,915.9268
610,21.095885,1.617,65,0,62683.055,-30552.536,-45128.118,880.37267,78.328464,289.98514,0.000227193,0.18924855,800.75832,962.71642
613,21.112262,21.616,65,0,62683.425,-30556.278,-45121.128,875.55842,45.827656,289.97827,0.000386886,0.18639295,825.10204,919.06968
622,21.175849,9.626,65,600,65101.653,-34059.969,-45812.354,871.14478,44.998861,289.96784,0.000395382,0.18866303,827.40397,919.00007
617,21.142342,9.626,65,300,64131.336,-32218.513,-45445.731,879.66864,48.918672,289.98232,0.000362929,0.18742123,824.54758,925.36151
608,21.077093,16.621,65,-300,61417.614,-28983.632,-44818.892,883.57877,41.27344,289.93418,0.000429912,0.18714144,838.0677,923.52826
606,21.066356,3.62,65,-300,61522.005,-28899.1,-44804.132,879.97358,65.448014,289.99868,0.000271913,0.18851685,814.92201,948.88607
619,21.156691,25.619,65,300,63893.608,-32224.804,-45449.144,870.12671,44.473595,290.00284,0.000400074,0.18927816,831.36385,923.37353
600,21.028871,1.617,65,-600,60329.832,-27203.193,-44468.469,886.16244,61.556337,289.94653,0.000290593,0.19039293,824.86994,951.5139
626,21.204821,3.62,65,810,65781.245,-35059.926,-46013.365,872.47662,56.11444,289.96395,0.000315816,0.18676945,817.50499,933.17178
620,21.167336,1.618,65,600,65095.527,-33884.162,-45779.914,875.19216,59.923194,290.00009,0.000296435,0.18785794,809.91346,932.30876
612,21.104954,13.606,65,0,62684.494,-30554.222,-45127.912,876.96213,46.532445,289.98175,0.000381705,0.18782966,830.16556,926.62231
604,21.051732,25.618,65,-600,60287.442,-27241.717,-44473.444,877.74921,36.89515,289.98635,0.000478136,0.18347015,832.33373,908.27234
618,21.148545,16.62,65,300,63866.39,-32240.715,-45452.063,872.94413,43.686337,289.97539,0.000408092,0.18946751,828.80427,918.48866
624,21.190198,25.618,65,600,65070.776,-33964.706,-45799.156,876.91737,36.569282,289.9851,0.000485383,0.18680576,832.64121,907.92445
625,21.200843,1.617,65,810,65932.015,-35027.939,-46000.414,876.06173,79.373194,289.99722,0.00022498,0.19062969,793.78395,957.41807
609,21.085239,25.619,65,-300,61351.994,-28910.859,-44806.557,880.03131,38.33463,289.96791,0.00046474,0.18912154,840.53075,919.32783
611,21.099863,5.622,65,0,62676.353,-30552.619,-45127.296,878.8577,59.12162,289.96912,0.000300626,0.18851747,823.36787,943.88465
630,21.234351,1.616,90,-1070,82621.837,-26366.999,-43872.918,871.84025,70.270151,289.98633,0.000252237,0.18626101,796.13562,939.82397
627,21.209356,9.626,65,810,66079.084,-35185.245,-46034.005,873.70279,47.503152,289.98308,0.000375295,0.19033938,828.23706,926.01546
633,21.249066,16.623,90,-1070,81668.004,-26262.649,-43881.881,868.28335,41.066558,289.97343,0.000432224,0.18731826,826.70412,913.38679
635,21.267858,1.618,90,-700,83678.541,-28411.683,-44282.424,871.16623,86.496148,289.99748,0.000205393,0.18771515,783.61892,962.43158
616,21.137807,3.618,65,300,64021.435,-32241.003,-45453.461,876.7519,85.343825,289.96832,0.000207594,0.18590628,787.64059,963.68264
621,21.171314,3.62,65,600,65243.87,-33825.367,-45764.002,874.00621,61.811618,289.99206,0.000285597,0.18275997,803.10422,930.0574
615,21.133829,1.617,65,300,63974.235,-32224.639,-45448.321,877.63388,66.792913,289.96081,0.000267892,0.19314075,816.04299,953.70448
634,21.257213,25.617,90,-1070,82649.714,-26483.271,-43887.966,863.42647,26.524764,289.94561,0.000667027,0.18555391,838.8611,893.22981
637,21.276371,9.625,90,-700,84030.488,-28372.871,-44265.32,867.88392,51.485654,289.99907,0.000343468,0.1843499,810.772,916.2987
623,21.182052,16.621,65,600,64986.86,-33753.293,-45745.583,871.18754,54.490573,289.98928,0.00032525,0.18654258,814.69782,926.84764
638,21.282573,16.621,90,-700,83368.285,-28324.026,-44277.325,867.80356,42.804612,289.98567,0.000413186,0.18468433,821.30574,910.00739
640,21.301365,1.618,90,-300,85467.757,-30658.983,-44719.353,869.18609,78.620607,289.9924,0.000225625,0.18622,786.40146,947.93187
629,21.223705,25.62,65,810,66131.423,-34881.117,-45969.29,867.44289,34.501403,289.99687,0.000515117,0.18810983,829.33096,900.67914
628,21.215559,16.621,65,810,66615.554,-35027.569,-45997.865,871.75907,34.13741,289.96519,0.000518404,0.18469798,834.10933,904.1937
639,21.290719,25.619,90,-700,83281.861,-28156.401,-44232.469,867.78163,30.519006,290.02641,0.000579683,0.18532039,835.7946,898.05388
641,21.305343,3.62,90,-300,85506.816,-30532.431,-44688.27,869.09029,56.596432,290.01239,0.00031443,0.18901541,812.39575,928.54364
644,21.324227,25.619,90,-300,85238.292,-30519.192,-44692.71,866.83749,45.744698,289.99849,0.00038838,0.18770417,821.68654,916.32356
632,21.242863,9.625,90,-1070,82578.009,-26422.627,-43885.294,873.35784,49.478461,289.96039,0.000358577,0.1864689,819.26541,921.22954
636,21.271836,3.619,90,-700,83442.457,-28173.834,-44245.585,870.36881,76.946779,290.0774,0.000232874,0.19050952,789.43387,947.35401
631,21.238329,3.62,90,-1070,82285.391,-26302.695,-43874.234,867.23789,60.120547,290.00724,0.000294814,0.18633655,801.51592,926.11034
646,21.338851,5.619,90,0,86675.602,-32185.087,-45015.915,871.45613,58.236998,290.02343,0.000304619,0.1873941,813.15341,932.8769
650,21.372816,1.618,90,300,87763.432,-33766.696,-45325.429,866.17278,80.636752,289.98613,0.000220546,0.18887174,787.76129,953.66295
651,21.376794,3.62,90,300,87926.414,-33870.635,-45343.437,869.91406,60.212221,289.99103,0.000294779,0.1868459,805.81038,928.47245
647,21.343941,13.607,90,0,86677.452,-32187.924,-45017.272,869.39095,51.958146,289.99439,0.000342273,0.18846361,815.81973,922.61462
657,21.414836,9.626,90,700,89300.408,-36068.722,-45781.106,869.28887,55.498015,289.98695,0.000320317,0.18713825,809.72276,923.24694
652,21.381329,9.626,90,300,87840.03,-33849.008,-45343.026,870.99772,52.300987,290.00511,0.000338686,0.18558409,809.52762,917.38147
655,21.406324,1.616,90,700,89230.47,-35941.965,-45757.219,869.23486,79.580163,290.00708,0.000222599,0.18608715,788.52024,953.62118
643,21.316081,16.622,90,-300,85584.894,-30571.819,-44694.93,868.53311,48.219281,290.0334,0.000368018,0.18705793,820.37162,919.00211
658,21.421039,16.62,90,700,89707.409,-36342.507,-45828.43,864.94041,38.541597,290.0007,0.000460039,0.18607172,823.84543,902.77073
642,21.309878,9.625,90,-300,85379.441,-30523.304,-44692.998,866.13761,72.809099,289.98277,0.000244535,0.18916532,789.98244,938.94685
656,21.410301,3.62,90,700,89268.255,-36090.842,-45786.246,870.80908,54.329497,289.98468,0.000327028,0.18797353,811.7722,923.83386
645,21.334872,1.618,90,0,86676.301,-32186.279,-45014.928,867.6852,70.68624,289.98884,0.000251573,0.1883056,793.42619,939.44249
653,21.387532,16.622,90,300,87924.44,-33833.385,-45337.064,863.60519,43.622523,290.00887,0.000407196,0.18816741,821.03838,910.25455
669,21.496198,25.621,120,-1380,106262.35,-26949.104,-43487.013,859.16326,34.623866,289.91206,0.000512997,0.18689254,823.59568,895.34371
665,21.473337,1.619,120,-1380,106967.9,-27655.417,-43625.735,866.88902,79.739912,289.95493,0.000223148,0.18850954,782.60395,947.27484
663,21.454546,16.619,90,1070,91260.462,-38828.688,-46318.233,863.34267,37.431689,290.09795,0.000473576,0.18662441,825.65263,902.71101
648,21.35125,21.615,90,0,86673.464,-32190.308,-45018.053,864.80059,35.998885,289.98941,0.000492719,0.18657474,824.72785,898.7267
654,21.395678,25.618,90,300,88086.476,-33897.113,-45347.631,864.769,39.954532,289.9898,0.000442937,0.18512881,820.36108,902.68943
666,21.477315,3.622,120,-1380,107095.11,-27594.608,-43587.251,866.82742,71.384303,289.99002,0.000249121,0.1881679,791.92951,938.33311
662,21.448344,9.624,90,1070,90632.794,-38105.229,-46180.909,864.6672,59.980364,289.99749,0.00029646,0.18878423,803.84934,927.44359
649,21.360783,30.613,90,0,86666.433,-32201.163,-45016.285,864.33577,31.916848,290.00698,0.00055573,0.18716913,834.53494,900.97011
661,21.443809,3.619,90,1070,91353.465,-38228.451,-46187.98,865.06132,57.751123,289.96496,0.000306256,0.18528176,805.19059,924.10234
671,21.510822,3.488,120,-1000,99651.674,-6287.9745,-39367.128,863.01573,67.209775,289.98597,0.000263802,0.18653981,790.11832,927.63925
670,21.506844,1.618,120,-1000,107374.18,-29033.588,-43895.079,860.35239,70.11911,289.97763,0.000254192,0.18908185,787.31087,931.68913
664,21.462692,25.619,90,1070,91723.298,-38390.073,-46219.516,861.28004,31.443616,289.97471,0.000561081,0.18266765,821.08311,885.93709
660,21.439831,1.617,90,1070,91770.457,-38211.511,-46177.578,866.74141,81.685798,289.96948,0.000217148,0.18718494,775.84384,943.75212
659,21.429185,25.618,90,700,90096.196,-36351.264,-45817.082,865.21113,31.239569,289.99243,0.000569719,0.18953822,832.56012,897.33887
668,21.488052,16.624,120,-1380,106987.39,-27313.793,-43531.623,866.80742,44.255654,289.98615,0.000401283,0.1877166,822.66961,912.85565
673,21.521559,16.624,120,-1000,107374.18,-28820.407,-43845.166,859.05159,51.856916,289.97424,0.000340496,0.18363375,804.05412,910.51154
667,21.481849,9.628,120,-1380,107175.37,-27791.343,-43644.154,866.43813,63.532135,289.97917,0.000279774,0.18852731,801.98256,932.11845
672,21.515357,9.624,120,-1000,107374.18,-28967.845,-43878.14,859.32708,46.254981,289.98018,0.000381524,0.1838794,812.0561,907.8631


==> anc/data_Kr_1mbar_b.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
2,21.58442,9.627,15,-290,12955.693,-25709.035,-45058.798,885.92026,210.19681,289.97964,8.44E-05,0.18622751,671.05044,1103.7879
6,21.613393,3.616,15,-200,13539.606,-26138.316,-45135.354,897.5798,290.91499,290.00621,6.14E-05,0.19018221,609.63764,1204.4331
25,21.75676,1.615,15,200,15216.928,-28408.722,-45577.299,897.65947,266.30928,289.99449,6.69E-05,0.1893745,627.75173,1174.0058
28,21.771475,16.621,15,200,15037.051,-28334.674,-45562.662,891.70168,198.7457,290.01721,8.99E-05,0.19060629,696.62898,1106.2801
21,21.722794,5.62,15,100,14748.712,-27795.987,-45457.655,885.99096,271.66877,290.01512,6.57E-05,0.19194188,616.37032,1178.2963
4,21.598769,25.621,15,-290,13161.514,-25682.105,-45046.093,873.82066,121.63833,289.99546,0.000146096,0.18812513,754.62279,1004.9934
13,21.659305,21.615,15,-100,13846.241,-26646.167,-45236.538,873.04766,155.49777,289.97661,0.000113888,0.18630417,708.97425,1028.2278
22,21.727884,13.606,15,100,14785.921,-27790.231,-45456.956,884.26266,230.30095,290.01265,7.75E-05,0.19019881,657.73649,1131.6878
27,21.765272,9.623,15,200,15315.604,-28341.13,-45565.088,896.66961,206.04815,289.99811,8.63E-05,0.18862101,692.20194,1117.3738
31,21.794245,3.62,15,290,15619.73,-28809.47,-45656.446,921.50083,282.08201,290.04638,6.34E-05,0.19112951,640.82169,1221.1379
24,21.744726,30.614,15,100,14753.728,-27769.756,-45453.461,877.35543,137.63435,290.0039,0.000129417,0.18932486,735.02158,1017.0491
29,21.779621,25.618,15,200,15074.835,-28358.316,-45570.844,896.67533,141.34254,289.98243,0.00012596,0.18846831,753.94974,1044.4139
16,21.68485,5.62,15,0,14265.283,-27220.049,-45347.672,892.88274,243.85722,289.93607,7.33E-05,0.19160419,644.54082,1145.1157
30,21.790266,1.617,15,290,15558.428,-28841.292,-45663.929,918.36577,276.77924,290.00819,6.45E-05,0.19115403,643.77661,1215.5567
23,21.735193,21.615,15,100,14667.058,-27774.566,-45454.448,878.20251,151.93493,290.06466,0.000116659,0.18631445,721.8778,1034.2535
0,21.575908,1.613,15,-290,12663.448,-25409.349,-44993.343,896.01545,285.71377,289.96063,6.25E-05,0.19181097,613.70091,1202.0264
26,21.760738,3.62,15,200,14972.624,-28264.656,-45551.685,901.48255,280.03457,289.9864,6.36E-05,0.18982219,612.24543,1188.2091
17,21.689941,13.606,15,0,14269.683,-27211.826,-45345.616,880.43723,193.26318,289.99211,9.21E-05,0.18920708,688.06265,1084.604
3,21.590623,16.622,15,-290,13193.049,-25680.831,-45043.914,879.45241,164.64126,290.00911,0.000107747,0.18701351,705.24193,1042.1722
18,21.69725,21.613,15,0,14274.041,-27218.405,-45347.631,884.03973,179.1879,290.00886,9.93E-05,0.18872561,705.21076,1075.6781
20,21.718816,1.617,15,100,14670.224,-27773.661,-45459.176,896.54663,296.06209,290.02875,6.02E-05,0.19034005,599.14355,1207.1999
5,21.609415,1.615,15,-200,13343.735,-26071.545,-45123.595,893.89212,287.37427,289.99687,6.22E-05,0.1915541,609.42733,1200.0979
1,21.579886,3.619,15,-290,13031.138,-25640.908,-45041.489,893.68244,285.51183,290.01532,6.25E-05,0.19085875,609.70523,1197.3756
10,21.642921,1.617,15,-100,13865.236,-26656.405,-45238.347,892.54235,306.54801,289.9967,5.84E-05,0.19368312,600.96151,1233.7052
12,21.651991,13.629,15,-100,13758.707,-26664.916,-45241.801,878.61353,216.81243,289.97831,8.21E-05,0.18896827,656.04852,1101.2848
15,21.680872,1.617,15,0,14275.11,-27217.788,-45346.644,895.26797,316.81361,289.99026,5.61E-05,0.188204,587.78968,1245.5841
19,21.706782,30.615,15,0,14276.467,-27223.338,-45349.687,874.20906,148.95115,290.01409,0.000119243,0.18767823,730.08347,1036.3509
7,21.617927,9.626,15,-200,13366.183,-26141.153,-45138.726,887.34122,221.57448,290.02261,8.04E-05,0.18933272,662.15191,1118.6663
14,21.668838,30.614,15,-100,13903.925,-26684.116,-45241.102,873.55877,122.432,289.99112,0.000145614,0.1890185,747.53253,1000.1947
8,21.62413,16.62,15,-200,13304.306,-26078.699,-45129.269,878.23479,174.44406,289.99585,0.000101838,0.1875639,697.7446,1056.0433
9,21.632276,25.468,15,-200,18213.668,-35073.74,-46880.316,870.08781,126.7085,289.98651,0.00014016,0.18749486,739.68478,1000.4869
11,21.6469,5.623,15,-100,13816.268,-26684.692,-45241.883,891.73458,272.33997,289.99487,6.54E-05,0.18926158,619.59636,1184.7067
36,21.827752,3.62,25,-400,21976.502,-25666.687,-44875.754,931.6356,285.88118,290.02375,6.26E-05,0.19267344,651.65057,1242.1979
33,21.804983,16.618,15,290,15355.567,-28850.584,-45667.999,914.27383,147.02595,289.97633,0.000120674,0.18682245,763.46404,1066.6067
35,21.823774,1.617,25,-400,22441.1,-25617.349,-44853.799,929.07022,304.93133,290.02802,5.88E-05,0.19310527,630.53561,1255.1614
34,21.813128,25.619,15,290,15344.343,-28779.497,-45658.337,909.95248,133.54387,290.06058,0.000133809,0.19016321,776.81972,1051.8974
37,21.832286,6.611,25,-400,22121.555,-25697.482,-44878.056,931.96503,256.74761,290.03484,6.94E-05,0.18885681,673.28918,1196.0745
39,21.84413,15.608,25,-400,22183.885,-25646.87,-44866.997,919.05421,184.5779,289.99343,9.68E-05,0.19089775,737.43498,1117.1206
41,21.855973,3.621,25,-300,22980.856,-26342.739,-44993.261,925.56001,241.02234,289.96913,7.40E-05,0.18899757,677.85144,1171.2395
32,21.79878,9.623,15,290,15801.582,-28930.553,-45675.153,915.91813,206.44711,290.00009,8.62E-05,0.18931792,713.10047,1137.5965
40,21.851995,1.617,25,-300,22486.532,-26227.618,-44983.27,935.38378,331.58347,290.00483,5.42E-05,0.19522499,600.58601,1282.1413
43,21.86643,14.618,25,-300,22916.1,-26248.504,-44976.075,915.97331,196.15534,289.95269,9.06E-05,0.18868209,713.02997,1116.6468
44,21.874019,20.626,25,-300,22799.334,-26250.478,-44984.256,910.12878,139.82527,290.00187,0.000127266,0.18942515,769.16422,1058.5631
38,21.837652,10.615,25,-400,22387.569,-25658.916,-44879.989,918.33708,197.00314,289.99525,9.08E-05,0.19208475,720.1981,1125.9635
45,21.883277,1.619,25,-150,23262.905,-27064.059,-45140.535,926.2708,295.65118,289.98981,6.07E-05,0.19426738,641.72406,1250.3264
48,21.897994,16.619,25,-150,23390.813,-26985.694,-45116.441,913.82004,191.87834,289.95686,9.24E-05,0.18661488,710.71475,1104.063
46,21.887256,3.618,25,-150,23446.195,-27044.612,-45138.068,923.05456,241.77401,289.98438,7.43E-05,0.19463317,673.95995,1166.8885
42,21.860508,8.613,25,-300,22602.641,-26165.658,-44978.747,919.36764,259.90431,289.99992,6.87E-05,0.18912769,646.47778,1177.7545
47,21.891791,9.624,25,-150,23398.954,-27056.165,-45137.286,922.19044,260.30206,289.9113,6.86E-05,0.19104728,654.47354,1188.5669
52,21.925854,13.608,25,0,24012.182,-27888.454,-45303.062,921.05104,215.99788,289.94284,8.25E-05,0.18945425,697.11365,1142.1288
51,21.920763,5.621,25,0,24017.897,-27887.18,-45301.993,926.21693,230.25091,290.02574,7.76E-05,0.19093235,687.22579,1159.3702
56,21.958707,3.619,25,150,24637.746,-28724.567,-45462.629,931.72031,256.04629,289.99412,6.99E-05,0.19269628,672.76793,1196.6967
55,21.954729,1.616,25,150,24620.436,-28744.713,-45467.645,933.33336,300.98566,290.00155,5.95E-05,0.19315876,640.03719,1260.3972
66,22.023497,3.617,25,400,25712.777,-30136.536,-45742.91,936.30211,260.8937,290.00453,6.85E-05,0.19162405,675.23431,1209.796
57,21.963241,9.625,25,150,24543.263,-28703.023,-45462.095,930.38088,246.19131,290.01108,7.30E-05,0.1954291,684.30066,1189.9115
69,22.039875,15.609,25,400,25697.688,-30162.849,-45746.775,920.1941,172.74143,289.97343,0.00010305,0.18824169,740.27064,1098.1637
73,22.062174,14.619,40,-550,35928.026,-25871.111,-44652.911,920.02469,205.45212,290.01794,8.66E-05,0.18857941,707.69093,1129.1374
64,22.01026,20.626,25,300,25039.068,-29488.195,-45619.113,919.65395,172.88378,289.99212,0.00010327,0.19219663,744.93801,1102.86
59,21.977591,25.619,25,150,24708.34,-28767.697,-45470.894,916.89937,148.11668,290.00504,0.000120331,0.19016436,768.15145,1073.1314
65,22.019519,1.616,25,400,25986.109,-30386.145,-45788.548,936.34825,290.11725,289.98968,6.22E-05,0.19750491,645.59808,1239.109
75,22.079023,1.615,40,-400,37075.832,-26628.118,-44791.304,938.15444,317.41722,289.99746,5.66E-05,0.19420582,632.41141,1285.033
67,22.028031,6.611,25,400,25685.518,-30226.906,-45760.055,930.80977,236.0682,289.97836,7.56E-05,0.19075301,691.4293,1173.8434
74,22.069764,20.625,40,-550,36173.113,-25888.626,-44654.761,915.8626,155.62722,289.95264,0.000114527,0.18965128,752.00917,1071.8191
70,22.047741,1.616,40,-550,36202.757,-25712.119,-44616.935,940.52049,317.75618,290.00376,5.64E-05,0.19362278,618.84561,1270.5887
76,22.083001,3.617,40,-400,36561.772,-26613.111,-44798.458,937.05608,278.86463,290.00182,6.42E-05,0.19376633,662.26469,1236.5131
49,21.906139,25.619,25,-150,23366.802,-27039.185,-45138.561,910.05911,150.99964,289.9663,0.000118309,0.19171879,757.85203,1069.047
68,22.033396,10.616,25,400,25774.819,-30069.683,-45724.409,921.03118,196.40726,289.99608,9.14E-05,0.19358653,721.82019,1125.5131
72,22.056252,8.613,40,-550,36026.127,-25837.684,-44641.07,928.83322,250.57553,289.97803,7.12E-05,0.19032992,678.96525,1195.8428
54,21.942696,30.612,25,0,24019.542,-27892.031,-45302.487,914.4969,124.39547,289.97146,0.000142861,0.18801233,786.10943,1043.1734
50,21.916785,1.615,25,0,24010.826,-27882.04,-45303.967,922.73169,249.9424,290.0246,7.18E-05,0.1931471,664.60465,1173.9307
62,21.996749,8.612,25,300,25239.75,-29570.424,-45632.887,924.74955,223.77356,290.00091,7.99E-05,0.19182167,700.45072,1158.0745
71,22.051719,3.617,40,-550,36140.179,-25847.798,-44645.798,937.07477,297.72776,290.0102,6.03E-05,0.19477211,637.69573,1249.7891
79,22.101884,25.619,40,-400,36741.732,-26574.093,-44784.602,916.38564,141.19764,290.01317,0.000126461,0.19121726,767.31778,1056.5509
63,22.00267,14.619,25,300,25081.786,-29522.073,-45624.335,922.52711,191.28579,289.98674,9.30E-05,0.18858032,721.09558,1115.1064
53,21.933163,21.613,25,0,24014.937,-27884.589,-45304.049,918.23355,173.13478,290.00441,0.000102821,0.18896777,736.76658,1093.1425
61,21.992215,3.619,25,300,25263.802,-29577.907,-45631.078,935.9433,270.66764,289.95724,6.66E-05,0.19610545,665.39704,1221.1282
60,21.988236,1.617,25,300,25367.864,-29530.461,-45623.43,938.32115,331.70616,290.00563,5.38E-05,0.19132097,614.87934,1300.0095
77,22.087536,9.625,40,-400,36885.388,-26637.657,-44793.36,930.24445,229.37563,289.99809,7.80E-05,0.19221431,695.32047,1166.1846
58,21.969444,16.621,25,150,24755.786,-28768.848,-45474.347,920.86536,181.35476,289.99365,9.85E-05,0.19091523,733.15518,1104.1175
78,22.093738,16.621,40,-400,36784.204,-26672.07,-44807.215,923.2252,184.23295,289.97642,9.68E-05,0.19011653,731.00037,1109.0602
88,22.162415,21.616,40,0,38553.751,-28896.551,-45240.773,916.29439,179.0317,289.98074,9.95E-05,0.19068964,738.49644,1107.3621
85,22.146037,1.616,40,0,38552.311,-28897.291,-45237.114,933.73872,309.98554,290.0085,5.75E-05,0.18961344,623.30022,1259.7705
87,22.155106,13.608,40,0,38555.066,-28896.88,-45237.977,920.92309,199.38144,290.00641,8.93E-05,0.18945215,715.76049,1122.9971
93,22.198697,16.619,40,200,39473.04,-30077.988,-45465.138,919.81729,181.05939,289.9551,9.81E-05,0.18715435,731.18039,1103.658
89,22.171948,30.612,40,0,38554.491,-28901.32,-45238.347,912.09408,157.36909,290.05805,0.000113308,0.18978815,751.88528,1075.539
95,22.217488,1.616,40,400,39944.547,-31081.932,-45667.876,932.45951,312.30446,289.99623,5.73E-05,0.19295998,624.85781,1268.8796
91,22.187959,3.62,40,200,39545.156,-30048.673,-45460.697,938.12788,302.50163,290.01719,5.91E-05,0.19244474,640.45023,1264.8124
83,22.127245,16.622,40,-200,37588.577,-27798.084,-45023.233,923.75148,186.68788,289.93877,9.54E-05,0.18928513,736.04387,1119.1177
92,22.192494,9.623,40,200,39514.648,-30058.746,-45458.107,925.45986,216.9814,289.99488,8.24E-05,0.1907025,707.49132,1156.1854
96,22.221466,3.619,40,400,40453.755,-31067.707,-45655.541,936.85805,298.08292,290.01359,6.00E-05,0.19168718,641.42671,1256.8763
98,22.232204,16.623,40,400,40485.373,-31112.974,-45670.548,916.83129,174.41514,290.0037,0.000102121,0.18895477,733.03464,1089.3593
99,22.24035,25.617,40,400,40379.214,-31285.287,-45703.522,909.23362,135.05402,289.98632,0.00013151,0.1868325,766.07037,1044.6973
80,22.11253,1.615,40,-200,37839.995,-27789.244,-45020.15,939.5658,305.06364,290.00432,5.85E-05,0.19085221,634.07007,1261.6572
103,22.265431,14.617,40,550,41213.93,-32204.082,-45878.878,914.733,200.4811,290.00605,8.89E-05,0.18960593,710.62888,1125.3812
94,22.206842,25.62,40,200,39465.845,-30041.56,-45459.916,914.24017,141.47497,289.99558,0.000125791,0.18848712,766.6963,1055.4552
86,22.150015,5.621,40,0,38560,-28898.442,-45238.018,934.61119,283.4657,290.00102,6.31E-05,0.19090675,656.18715,1240.5199
109,22.30514,25.619,65,-810,58854.129,-25947.503,-44233.086,909.97648,138.75795,290.00507,0.000127858,0.18665251,762.24713,1045.9852
82,22.121043,9.624,40,-200,37763.603,-27810.254,-45023.645,931.48027,249.77968,289.98765,7.15E-05,0.18993589,680.72101,1194.3396
104,22.27302,20.625,40,550,41027.309,-31908.301,-45819.302,907.59112,149.14144,289.98279,0.000119527,0.19045796,758.41759,1065.4713
90,22.183981,1.618,40,200,39338.224,-29988.933,-45446.8,931.38405,267.99594,290.007,6.68E-05,0.19253178,666.81686,1218.5771
81,22.116508,3.619,40,-200,37544.913,-27809.76,-45028.825,932.68768,263.91677,289.98959,6.77E-05,0.19165422,455.99692,1413.2556
106,22.286257,3.619,65,-810,59116.485,-26090.5,-44257.713,932.17023,267.79124,290.02109,6.68E-05,0.19224552,661.79713,1215.5968
100,22.250995,1.617,40,550,40724.909,-31935.355,-45832.253,935.03097,308.12962,289.98714,5.80E-05,0.19276579,636.01115,1272.8575
84,22.135392,25.619,40,-200,37562.181,-27740.358,-45015.093,906.59491,145.91084,289.9859,0.000121631,0.1876122,750.07663,1049.4082
105,22.282279,1.615,65,-810,58996.798,-25777.904,-44196.781,929.47351,303.86758,289.98545,5.92E-05,0.19556517,621.11738,1243.8321
102,22.259509,8.611,40,550,40548.978,-32089.824,-45868.599,926.23045,247.26957,290.02932,7.26E-05,0.19445281,684.60483,1194.6881
101,22.254974,3.619,40,550,41038.739,-31966.561,-45835.789,928.35515,256.01497,290.01147,6.97E-05,0.19063457,677.50583,1205.6356
114,22.338647,25.62,65,-600,59712.489,-27228.519,-44485.038,906.19182,142.25311,289.99618,0.000124788,0.18677091,755.43607,1046.6851
97,22.226001,9.625,40,400,40174.708,-31116.017,-45670.466,927.51945,244.59744,289.99772,7.32E-05,0.19233944,688.90334,1194.2987
107,22.290791,9.626,65,-810,59941.623,-26074.877,-44243.241,922.00117,234.65863,290.01447,7.65E-05,0.19402951,682.93491,1163.0449
115,22.349293,1.617,65,-300,61183.875,-28695.129,-44767.169,924.41054,248.11536,289.99425,7.21E-05,0.19187288,680.73361,1192.1553
111,22.319764,3.62,65,-600,60341.015,-27211.416,-44470.73,929.16016,272.09121,289.98357,6.58E-05,0.19393326,664.33572,1222.8562
112,22.324298,9.625,65,-600,60365.561,-27186.705,-44465.097,922.39592,230.56479,290.00897,7.75E-05,0.19203191,691.31108,1166.6889
120,22.3828,1.618,65,0,62705.216,-30548.26,-45123.102,919.74652,248.07349,290.03844,7.20E-05,0.19054921,670.76525,1181.2853
116,22.353271,3.619,65,-300,61501.53,-28838.867,-44794.963,924.94675,234.8273,290.05738,7.61E-05,0.19187778,695.75659,1178.4555
113,22.330501,16.621,65,-600,60205.747,-27050.903,-44440.84,910.82411,186.51088,290.00025,9.56E-05,0.19113044,725.86013,1109.7762
110,22.315786,1.616,65,-600,60105.796,-27104.064,-44455.024,933.12209,297.57362,290.0003,6.01E-05,0.19276942,627.21766,1235.7318
119,22.372154,25.617,65,-300,61310.879,-28908.639,-44802.323,903.90702,148.51333,290.02641,0.000120101,0.19160136,759.72594,1065.4761
125,22.420744,1.617,65,300,63652.015,-32146.809,-45450.788,924.7421,296.48243,290.09017,6.11E-05,0.19997508,625.85819,1231.7176
117,22.357805,9.626,65,-300,61406.266,-28876.939,-44800.308,918.77707,240.27972,290.00761,7.41E-05,0.18818206,679.29148,1175.3853
108,22.296994,16.62,65,-810,58519.699,-25860.339,-44221.984,915.53911,182.39539,290.01159,9.77E-05,0.19032582,735.62214,1111.0748
118,22.364008,16.621,65,-300,61541.247,-28902.348,-44801.13,913.54352,190.71538,289.98355,9.36E-05,0.19067369,717.53875,1111.7239
121,22.386778,5.62,65,0,62705.216,-30550.028,-45133.463,921.23631,227.24535,290.00177,7.84E-05,0.1906206,699.66934,1168.5529
123,22.399178,21.612,65,0,62700.447,-30557.47,-45128.241,908.7899,173.15979,290.01746,0.000103059,0.19168113,741.07401,1102.8452
126,22.424722,3.618,65,300,64175.164,-32224.886,-45443.922,926.86757,249.1727,289.95244,7.19E-05,0.19296975,672.27115,1185.2238
122,22.391869,13.61,65,0,62695.143,-30548.507,-45124.87,920.07077,187.66472,290.00444,9.54E-05,0.19250209,724.26689,1108.1776
130,22.454251,1.617,65,600,65243.007,-33829.726,-45767.621,924.27556,281.84333,290.01258,6.39E-05,0.19671736,655.86828,1237.8085
128,22.435459,16.62,65,300,64196.914,-32231.423,-45449.884,915.2748,199.4485,290.00233,8.95E-05,0.19151144,721.41589,1133.0286
127,22.429256,9.625,65,300,63975.386,-32195.448,-45446.677,921.31998,237.67325,290.01009,7.50E-05,0.19098249,685.03529,1174.5203
139,22.51062,25.618,65,810,66305.259,-35149.557,-46020.231,906.35977,144.60247,289.99055,0.000123273,0.18996546,755.77527,1052.7601
129,22.443606,25.62,65,300,64083.231,-32198.038,-45442.894,901.89185,144.25536,290.00868,0.000123323,0.18884328,754.02776,1052.3763
142,22.529779,9.626,90,-1070,81690.74,-26055.759,-43826.088,921.16368,227.47963,289.95502,7.91E-05,0.19454905,691.67969,1161.0072
124,22.40871,30.614,65,0,62703.366,-30557.964,-45124.459,906.88888,122.7229,290.01549,0.000145172,0.18963938,782.97099,1035.2512
146,22.558751,3.621,90,-700,83773.929,-28346.968,-44267.252,924.16464,291.62363,289.99153,6.11E-05,0.18869868,614.9057,1208.2761
153,22.602995,16.622,90,-300,85455.545,-30513.025,-44687.406,913.13492,181.49169,289.97398,9.82E-05,0.18966417,724.87012,1098.0087
147,22.563285,9.626,90,-700,82780.172,-27512.254,-44110.234,916.0976,226.45849,290.00203,7.90E-05,0.19211602,687.97702,1153.7099
141,22.525244,3.621,90,-1070,82107.937,-25991.208,-43804.421,925.88798,275.01698,289.94952,6.53E-05,0.19394986,650.85503,1219.8823
145,22.554773,1.616,90,-700,83687.587,-28353.012,-44266.923,921.3675,287.42122,289.98744,6.25E-05,0.19513196,633.00189,1224.6143
144,22.544127,25.62,90,-1070,82444.467,-26608.178,-43924.518,902.68016,135.4508,290.00129,0.000131329,0.18886848,759.62547,1037.1624
131,22.458229,3.619,65,600,64961.615,-33813.239,-45756.437,922.77011,260.38404,290.01092,6.88E-05,0.19258916,663.9048,1198.0851
150,22.58828,1.616,90,-300,85324.511,-30621.733,-44713.35,926.85322,308.11677,290.00919,5.83E-05,0.19465989,627.85667,1264.012
133,22.468966,16.622,65,600,65358.5,-33865.578,-45769.8,909.91702,194.11874,290.00708,9.22E-05,0.19330775,718.49836,1118.239
138,22.502474,16.622,65,810,65735.937,-34966.883,-45992.931,911.61381,190.84701,289.95048,9.37E-05,0.19104964,712.20469,1103.8963
136,22.491737,3.618,65,810,65558.031,-35303.532,-46064.923,924.9742,263.99237,289.9961,6.76E-05,0.19068334,658.19138,1200.5965
137,22.496271,9.624,65,810,66105.192,-35183.559,-46033.1,917.5747,221.58711,289.99085,8.04E-05,0.18983776,687.84889,1142.3632
132,22.462764,9.624,65,600,65085.33,-34001.339,-45799.567,919.39626,234.14391,290.0144,7.63E-05,0.1913619,689.02707,1171.8719
154,22.611141,25.62,90,-300,85573.834,-30541.518,-44685.556,908.14223,141.48105,290.01905,0.000126151,0.19061143,765.08407,1056.1887
135,22.487758,1.617,65,810,66481.396,-35149.886,-46015.297,929.40854,285.86649,290.00654,6.29E-05,0.19610286,638.32027,1223.6696
149,22.577634,25.618,90,-700,84472.56,-28355.274,-44250.231,903.47317,137.01765,289.99453,0.000129943,0.1895277,760.4574,1043.6234
155,22.621787,1.616,90,0,86682.838,-32186.402,-45014.312,933.10836,305.69248,289.99796,5.88E-05,0.19530407,630.99492,1258.8637
156,22.625766,5.622,90,0,86685.84,-32196.476,-45014.682,927.11388,277.67793,290.01099,6.44E-05,0.19264788,645.07024,1216.8186
143,22.535981,16.621,90,-1070,82669.984,-26169.811,-43821.607,911.34115,177.89252,289.98877,0.000100507,0.19209519,733.42492,1098.565
157,22.630856,13.606,90,0,86682.016,-32197.832,-45016.45,921.13105,192.50894,290.0085,9.31E-05,0.19351336,721.8963,1116.1845
134,22.477113,25.618,65,600,65741.199,-34032.463,-45797.758,907.80108,141.26605,289.9393,0.000126172,0.18939344,759.13737,1050.9939
158,22.638165,21.613,90,0,86681.111,-32200.135,-45013.818,913.84087,162.12352,289.96995,0.000109793,0.18898846,743.36096,1076.8209
159,22.647698,30.613,90,0,86676.013,-32196.106,-45012.256,909.13547,145.749,289.98434,0.000122663,0.19183718,764.73657,1065.2533
161,22.663709,3.618,90,300,87630.26,-33821.297,-45339.86,936.83067,283.01798,289.99783,6.35E-05,0.19506395,659.55977,1243.1776
140,22.521265,1.618,90,-1070,81174.086,-25772.23,-43773.708,929.94323,285.81501,289.99356,6.27E-05,0.19409855,651.56079,1238.1968
165,22.693238,1.617,90,700,89593.314,-36019.672,-45761.494,934.91792,279.89923,289.98571,6.41E-05,0.19398821,661.56384,1237.9311
168,22.707954,16.62,90,700,89520.745,-36030.896,-45764.784,921.95261,182.84463,289.9831,9.80E-05,0.19282313,734.47414,1107.8289
163,22.674446,16.621,90,300,87734.487,-33809.538,-45333.57,915.13933,179.26048,289.98883,9.96E-05,0.19153463,733.70416,1104.9322
167,22.701751,9.626,90,700,89706.381,-35926.382,-45741.225,929.78438,219.88114,290.0013,8.14E-05,0.19305901,711.0391,1165.1326
148,22.569488,16.622,90,-700,84096.931,-28390.303,-44270.295,909.59905,183.85856,289.99943,9.71E-05,0.19094033,726.40831,1103.824
152,22.596793,9.625,90,-300,85469.072,-30526.346,-44687.488,921.3248,231.26016,289.98598,7.74E-05,0.1923582,686.91101,1163.6951
169,22.7161,25.619,90,700,89211.64,-36054.209,-45775.515,913.09746,141.62758,289.98694,0.000125691,0.18818062,769.01125,1058.7463
170,22.726745,1.617,90,1070,90585.717,-38074.064,-46176.633,932.69003,308.57553,289.98,5.82E-05,0.19470687,626.61728,1260.0696
151,22.592258,3.62,90,-300,85480.05,-30568.489,-44696.493,929.66064,286.00615,290.00315,6.27E-05,0.19380216,637.73368,1225.7815
180,22.79376,1.616,120,-1000,107374.18,-28461.022,-43779.957,934.31949,299.02225,289.98561,6.00E-05,0.19504364,636.57175,1248.3979
162,22.668244,9.626,90,300,88035.575,-33865.865,-45344.835,925.06325,212.64103,290.00031,8.42E-05,0.19235508,711.84776,1148.3947
166,22.697216,3.619,90,700,89131.464,-35913.596,-45750.681,938.16954,295.99378,290.0111,6.07E-05,0.19543694,880.29794,1013.9647
172,22.735258,9.625,90,1070,91409.217,-38073.653,-46157.802,920.76383,217.77647,289.97259,8.20E-05,0.19146193,709.18585,1160.2182
178,22.774968,16.622,120,-1380,106547.08,-26440.184,-43384.102,921.48345,172.27482,289.99842,0.000103794,0.19175472,750.00626,1104.9432
164,22.682593,25.619,90,300,87917.944,-33802.302,-45340.724,917.39737,166.45368,290.02156,0.000107266,0.19126716,752.02581,1095.5601
182,22.802273,9.623,120,-1000,107374.18,-28655.166,-43796.938,928.67058,236.97649,289.99641,7.58E-05,0.19533671,698.63982,1186.2491
184,22.816622,25.619,120,-1000,107374.18,-28745.66,-43827.198,926.57987,135.9483,289.96687,0.000131491,0.19169376,789.63187,1069.6611
181,22.797738,3.619,120,-1000,107271.08,-28761.037,-43839.327,935.58732,276.14586,289.98354,6.48E-05,0.19335701,655.23533,1223.6637
160,22.659731,1.619,90,300,87956.839,-33742.315,-45313.012,926.21251,265.55317,289.95784,6.73E-05,0.19192399,654.93644,1199.9423
188,22.841983,16.621,120,-500,107374.18,-31483.502,-44365.065,948.6534,204.55226,289.93808,8.81E-05,0.19405805,744.77221,1167.4702
176,22.764231,3.62,120,-1380,106569.69,-26742.461,-43444.5,934.28087,271.6341,289.98932,6.61E-05,0.19433333,668.00887,1227.0618
187,22.83578,9.625,120,-500,107374.18,-31434.329,-44346.645,951.8855,247.028,289.98985,7.26E-05,0.19404269,708.14382,1217.3915
186,22.831246,3.617,120,-500,107374.18,-31300.458,-44328.472,945.93296,233.81005,289.99251,7.67E-05,0.19472081,711.11234,1194.625
171,22.730723,3.621,90,1070,91469.903,-38109.546,-46165.819,934.30066,288.34585,289.98868,6.23E-05,0.19533168,652.13899,1246.1539
177,22.768765,9.625,120,-1380,106387.84,-26928.053,-43467.031,931.47448,242.24792,290.00201,7.40E-05,0.19323482,680.78653,1179.8296
192,22.869843,13.609,120,0,107374.18,-34116.543,-44877.892,949.30232,202.42672,289.99846,8.87E-05,0.19490959,753.38589,1170.1091
190,22.860774,1.616,120,0,107374.18,-34107.703,-44877.728,957.27797,255.13925,290.0264,6.99E-05,0.18926134,702.59148,1233.0348
196,22.902696,3.619,120,500,107374.18,-36842.3,-45395.242,954.1594,258.45323,289.98216,6.97E-05,0.19668309,695.65079,1231.2886
179,22.783114,25.62,120,-1380,106667.55,-26649.006,-43429.74,915.29121,124.47347,290.03288,0.000144121,0.19349771,783.67183,1039.015
191,22.864752,5.621,120,0,107374.18,-34109.019,-44871.149,955.71879,231.27577,289.99673,7.77E-05,0.19477863,715.55527,1190.576
183,22.808475,16.622,120,-1000,107374.18,-28576.02,-43806.764,924.53235,171.47315,289.9906,0.00010406,0.19068766,753.02848,1106.6382
173,22.741461,16.62,90,1070,92096.954,-39423.293,-46427.311,917.43696,176.5951,289.96002,0.000101036,0.19059102,740.97268,1104.4617
174,22.749607,25.619,90,1070,91567.676,-38232.973,-46189.872,911.83205,137.5572,289.97333,0.000129737,0.19078932,766.77626,1048.2035
175,22.760253,1.617,120,-1380,106538.32,-27003.047,-43481.668,935.66078,306.19103,289.99247,5.88E-05,0.1964719,628.8437,1262.8735
202,22.940738,9.627,120,1000,107374.18,-39558.314,-45917.156,957.44185,254.94003,289.94172,7.05E-05,0.19465625,698.1223,1221.0797
197,22.907231,9.624,120,500,107374.18,-36854.017,-45400.423,954.51297,254.57029,289.91622,7.09E-05,0.19569883,704.69037,1232.6228
199,22.92158,25.619,120,500,107374.18,-36996.193,-45433.109,940.94365,155.78344,289.99488,0.000115223,0.19435988,789.09333,1109.3208
189,22.850129,25.618,120,-500,107374.18,-31315.013,-44328.637,948.29225,163.25267,289.99643,0.000110197,0.19595362,784.68661,1118.3134
200,22.932225,1.618,120,1000,107374.18,-39859.604,-45979.363,961.76169,320.35957,289.94103,5.62E-05,0.19675194,645.55717,1310.3014
201,22.936204,3.621,120,1000,107374.18,-39701.189,-45953.296,959.68409,276.14979,289.99014,6.53E-05,0.1973298,676.86918,1241.1813
185,22.827267,1.616,120,-500,107374.18,-31256.465,-44320.373,947.92109,304.44643,289.9314,5.92E-05,0.19806421,650.2248,1281.0883
193,22.877152,21.614,120,0,107374.18,-34116.132,-44874.027,949.18251,182.7643,290.0047,9.78E-05,0.19146874,764.70531,1142.5573
207,22.974246,9.625,120,1380,107374.18,-41584.379,-46303.925,951.63554,204.23169,289.97597,8.81E-05,0.19630508,749.13174,1170.5652
206,22.969711,3.617,120,1380,107374.18,-41877.899,-46362.39,964.0758,289.52534,289.96453,6.22E-05,0.1970666,682.24023,1281.2749
203,22.946941,16.622,120,1000,107374.18,-39881.725,-45980.267,950.15588,210.28071,289.99231,8.52E-05,0.19314917,740.05111,1173.8984
195,22.898718,1.618,120,500,107374.18,-36867.133,-45393.926,959.66809,312.93567,289.91477,5.77E-05,0.1983442,652.66528,1294.0115
211,23.003218,3.618,40,-550,35970.663,-25880.978,-44651.883,964.33494,299.99728,289.95687,5.99E-05,0.1951418,662.24494,1283.4924
205,22.965733,1.619,120,1380,107374.18,-42043.88,-46411.358,959.57367,261.36083,289.97857,6.90E-05,0.19730611,690.64431,1226.0325
212,23.007752,8.613,40,-550,35990.48,-25871.522,-44651.883,957.5767,239.68084,289.95936,7.44E-05,0.1902606,721.14887,1215.6289
209,22.988594,25.621,120,1380,107374.18,-41698.72,-46332.459,939.52304,145.12635,289.96739,0.00012317,0.19210537,790.36048,1091.0537
215,23.030523,1.618,40,-400,36480.406,-26718.694,-44821.4,962.14223,281.93963,289.99272,6.39E-05,0.19634877,680.50458,1253.7479
194,22.886686,30.611,120,0,107374.18,-34128.179,-44871.601,932.35598,126.25738,290.03082,0.000141801,0.19100169,797.36966,1057.2162
217,23.039035,9.627,40,-400,36891.761,-26810.216,-44830.075,953.14705,231.84078,289.98406,7.68E-05,0.18914732,705.64742,1179.6758
216,23.034501,3.619,40,-400,36656.501,-26716.721,-44815.438,963.01635,299.83048,289.93949,6.00E-05,0.19626083,672.03861,1290.9412
198,22.913434,16.621,120,500,107374.18,-36902.944,-45407.083,946.57877,195.53857,289.99848,9.14E-05,0.19201486,743.07712,1146.2966
226,23.101516,5.62,40,0,38276.595,-28907.816,-45242.993,954.6156,292.05312,289.94102,6.16E-05,0.19574552,658.09257,1255.4731
225,23.097537,1.617,40,0,38271.537,-28904.28,-45242.541,956.95841,303.38368,289.9778,5.90E-05,0.19328396,658.08845,1284.6085
219,23.053385,25.619,40,-400,36412.772,-26688.763,-44814.287,936.38716,157.31206,289.98063,0.000113447,0.1906735,770.31001,1092.8516
208,22.980448,16.62,120,1380,107374.18,-41711.918,-46334.432,947.00097,204.79693,289.96877,8.77E-05,0.19491341,736.55886,1158.2189
224,23.086892,25.619,40,-200,37447.676,-27783.036,-45024.878,934.52752,170.54264,289.95492,0.000105003,0.19272506,764.23101,1114.3346
204,22.955087,25.618,120,1000,107374.18,-40006.837,-46006.663,940.34301,152.46441,289.96519,0.000117313,0.19222033,782.81397,1098.6709
229,23.123448,30.613,40,0,38296.042,-28898.977,-45240.238,928.31832,154.04502,289.96897,0.000115579,0.188864,772.45494,1090.0703
228,23.113915,21.616,40,0,38288.148,-28895.77,-45241.76,936.36433,162.336,289.95966,0.000110787,0.19497847,767.94733,1099.8203
213,23.013674,14.618,40,-550,36309.861,-25955.273,-44663.888,950.47172,197.69678,289.96714,9.04E-05,0.19106571,742.69577,1147.8497
234,23.158343,25.619,40,200,39204.436,-29968.91,-45448.075,932.64333,173.78988,289.97174,0.000102861,0.19238958,757.16,1115.4158
210,22.99924,1.615,40,-550,35699.962,-25693.165,-44618.292,962.4264,308.99643,289.98144,5.82E-05,0.19559999,661.67507,1296.335
233,23.150197,16.62,40,200,39197.57,-29968.047,-45448.609,939.79604,219.78309,289.92943,8.14E-05,0.19215808,720.45662,1173.0181
218,23.045239,16.622,40,-400,36560.621,-26624.007,-44801.089,948.28901,205.65273,289.96918,8.66E-05,0.18927976,738.54846,1162.8152
237,23.177501,9.624,40,400,39902.075,-31125.021,-45681.896,942.79977,224.13048,289.97952,7.99E-05,0.19242472,718.1369,1178.1257
239,23.19185,25.62,40,400,40146.01,-31461.464,-45740.402,928.29383,158.78527,289.9782,0.0001129,0.19383902,770.27485,1096.6544
221,23.068008,3.619,40,-200,37354.181,-27777.485,-45023.48,957.04118,310.3034,289.9748,5.80E-05,0.19684792,656.21934,1295.2756
222,23.072543,9.624,40,-200,37355.003,-27765.48,-45024.22,949.86033,233.43225,289.96565,7.67E-05,0.19273961,719.23221,1199.3233
238,23.183704,16.62,40,400,39926.374,-31091.677,-45669.644,931.02738,181.92791,289.99109,9.79E-05,0.18946899,750.89552,1125.5085
232,23.143994,9.626,40,200,39056.422,-29974.872,-45453.42,951.62395,223.71214,289.90628,8.01E-05,0.19303384,721.45586,1179.0997
236,23.172967,3.618,40,400,40070.276,-31112.563,-45664.669,951.52711,309.59825,290.00728,5.81E-05,0.19453777,648.52893,1291.3903
214,23.021264,20.625,40,-550,35729.729,-25823.705,-44647.113,943.42799,178.7751,289.96478,0.000100092,0.19262945,757.43095,1123.0337
240,23.202495,1.618,40,550,40864.864,-31998.384,-45843.149,949.60153,291.85212,289.96532,6.15E-05,0.19510263,655.27582,1256.5828
243,23.21693,14.617,40,550,40852.283,-32114.287,-45864.323,935.15547,208.87108,289.97936,8.54E-05,0.18982537,715.43448,1144.9898
223,23.078746,16.622,40,-200,37386.99,-27828.303,-45033.471,941.3855,187.03898,289.97154,9.54E-05,0.19067092,747.32358,1132.6259
230,23.135481,1.617,40,200,39078.377,-30000.651,-45457.243,952.33853,273.88786,289.94325,6.56E-05,0.19442614,683.75949,1245.6041
220,23.06403,1.615,40,-200,37285.601,-27738.714,-45018.053,959.52524,292.42633,289.97062,6.10E-05,0.19056924,656.71526,1255.4565
245,23.233779,1.615,65,-810,58838.094,-26019.207,-44248.545,946.17078,321.60651,289.99799,5.63E-05,0.20036286,635.45573,1295.6453
227,23.106606,13.605,40,0,38277.006,-28905.596,-45245.008,947.92433,242.87694,289.98278,7.39E-05,0.19469692,705.62374,1206.1944
242,23.211008,8.614,40,550,40738.271,-31991.97,-45842.368,947.81377,236.81113,290.00786,7.54E-05,0.1896443,712.85618,1204.8812
231,23.139459,3.621,40,200,39086.477,-29979.23,-45442.483,952.37005,284.0885,289.92801,6.32E-05,0.19477434,661.43331,1244.1828
249,23.25664,25.62,65,-810,59305.532,-26000.458,-44239.911,917.84143,138.80538,289.99082,0.000128616,0.19105945,777.95872,1063.7989
252,23.275798,9.625,65,-600,59864.902,-27289.904,-44498.935,932.3704,225.91214,290.00135,7.93E-05,0.19266384,706.89395,1171.1667
251,23.271264,3.618,65,-600,60118.377,-27161.666,-44467.235,941.61008,297.66882,289.98701,6.02E-05,0.19365326,635.68567,1248.7487
247,23.242291,9.624,65,-810,58627.585,-25710.393,-44190.737,937.58767,210.79782,290.00002,8.47E-05,0.19137539,721.1171,1156.4284
235,23.168988,1.618,40,400,40026.489,-31091.43,-45662.078,955.11857,286.487,289.99562,6.23E-05,0.19084623,657.97397,1246.2382
246,23.237756,3.619,65,-810,58876.989,-25840.645,-44212.569,944.35633,297.66206,290.00098,6.04E-05,0.19631242,656.8992,1269.0503
254,23.290147,25.619,65,-600,60228.894,-27266.921,-44483.024,915.02545,124.47718,289.99702,0.000143236,0.18990746,908.11733,914.66045
259,23.323654,25.62,65,-300,61242.217,-28918.917,-44813.999,913.44247,136.12874,289.99437,0.000132227,0.19600688,780.65492,1058.6885
258,23.315508,16.622,65,-300,61185.273,-28841.868,-44799.486,917.6483,187.11592,289.97772,9.58E-05,0.19315004,728.30523,1111.4624
244,23.22452,20.625,40,550,40556.625,-32049.737,-45858.69,931.30977,170.78226,289.95188,0.00010476,0.19243799,757.37062,1107.6395
263,23.350677,21.615,65,0,62509.96,-30543.573,-45130.091,916.92061,185.72086,289.98133,9.61E-05,0.19197,734.21338,1114.8977
262,23.343369,13.606,65,0,62509.919,-30549.329,-45127.995,920.59553,189.73356,289.99863,9.41E-05,0.19022144,722.13073,1111.5965
241,23.206474,3.619,40,550,40424.934,-31826.195,-45809.517,950.20044,299.78933,289.9136,5.98E-05,0.19353591,647.64495,1268.5268
256,23.304771,3.618,65,-300,61167.757,-28834.961,-44796.649,937.67878,283.48927,289.97887,6.31E-05,0.19218479,645.63964,1224.9462
264,23.360211,30.613,65,0,62514.319,-30550.81,-45134.244,909.64326,127.43609,289.96644,0.00013988,0.19017242,781.08822,1042.6088
271,23.409729,3.619,65,600,65104.038,-33953.687,-45795.332,933.61057,267.19006,289.98794,6.68E-05,0.19092328,672.39754,1222.956
250,23.267286,1.617,65,-600,60130.177,-27207.756,-44478.336,943.55573,312.97125,289.9921,5.74E-05,0.19412859,624.93912,1265.5255
266,23.376222,3.62,65,300,63782.104,-32178.015,-45449.39,931.12988,304.80572,289.97062,5.93E-05,0.19895461,626.64249,1253.4585
273,23.420466,16.622,65,600,65019.711,-33799.301,-45767.621,920.6234,192.23167,289.95995,9.31E-05,0.19350152,730.26461,1124.2606
248,23.248494,16.62,65,-810,58833.448,-25817.744,-44207.635,925.0518,185.26183,290.0001,9.62E-05,0.19081394,740.32807,1122.278
276,23.443237,3.618,65,810,66657.985,-35993.524,-46191.27,930.43654,266.61443,289.96566,6.71E-05,0.19247269,664.01325,1210.8453
257,23.309305,9.625,65,-300,61232.637,-28974.793,-44822.469,934.14085,253.2009,289.99634,7.09E-05,0.19511155,683.86261,1206.7637
261,23.338278,5.622,65,0,62501.491,-30551.18,-45132.558,932.49359,281.56613,289.99382,6.34E-05,0.1921547,650.25816,1233.3176
267,23.380756,9.625,65,300,63784.077,-32207.453,-45452.885,932.05401,226.69532,289.9714,7.92E-05,0.19444634,699.77254,1165.8739
253,23.282001,16.621,65,-600,60465.676,-27225.518,-44470.854,924.35646,169.11339,289.99386,0.000105567,0.19104937,754.54471,1103.7987
255,23.300793,1.617,65,-300,61342.414,-28940.873,-44815.15,942.12719,315.27725,289.9802,5.68E-05,0.19341997,634.72454,1284.4573
280,23.472766,1.617,90,-1070,82230.173,-26534.665,-43916.706,929.44013,302.44687,289.98519,5.95E-05,0.19664708,626.65749,1251.5142
268,23.386959,16.622,65,300,63634.377,-32156.8,-45445.978,919.95599,187.71959,289.98581,9.54E-05,0.193297,730.42894,1116.2983
281,23.476744,3.619,90,-1070,81672.321,-25705.501,-43754.466,926.74762,271.48477,290.00399,6.61E-05,0.1940712,668.48847,1230.3802
260,23.3343,1.616,65,0,62498.284,-30543.532,-45130.955,934.3317,314.28113,290.00023,5.74E-05,0.19785703,619.03786,1261.1137
277,23.447771,9.624,65,810,66041.916,-34992.909,-45992.849,927.99096,253.09085,289.98331,7.07E-05,0.1932471,670.17829,1191.65
275,23.439258,1.616,65,810,65983.08,-35013.466,-45998.605,933.0538,322.91586,290.00476,5.56E-05,0.19446349,608.67716,1276.242
269,23.395105,25.62,65,300,63627.264,-32119.385,-45437.056,914.99593,148.39037,289.99899,0.000120338,0.19047061,758.99638,1061.4077
278,23.453974,16.622,65,810,65968.772,-35175.418,-46040.007,920.1196,185.68333,289.94353,9.65E-05,0.19309458,728.73436,1110.7505
282,23.481278,9.627,90,-1070,82245.303,-26549.59,-43917.076,919.92068,234.0485,289.98253,7.66E-05,0.19366717,680.26597,1161.7744
286,23.51025,3.62,90,-700,84179.778,-28606.445,-44309.436,923.71665,263.54528,289.93289,6.81E-05,0.19393893,658.50686,1198.675
283,23.48748,16.622,90,-1070,82263.887,-26419.214,-43889.323,909.83522,201.4568,289.93947,8.87E-05,0.1922877,711.07565,1127.2274
265,23.372244,1.618,65,300,63820.957,-32191.295,-45450.172,935.04573,293.94405,289.97484,6.10E-05,0.19358342,632.37876,1234.9344
270,23.405752,1.615,65,600,65115.756,-33817.885,-45765.4,931.90406,319.96631,289.99335,5.60E-05,0.19321864,609.10407,1262.7141
285,23.506272,1.619,90,-700,83853.446,-28578.98,-44312.684,926.11153,306.6583,289.97738,5.86E-05,0.194661,614.17766,1244.7415
279,23.46212,25.62,65,810,65891.352,-34986.906,-45994.205,906.45089,135.84413,289.95731,0.000131608,0.19142422,761.56891,1039.8048
272,23.414264,9.625,65,600,65142.809,-33826.56,-45778.763,928.09491,233.50026,290.00266,7.68E-05,0.1930347,694.04745,1176.0536
292,23.548292,9.625,90,-300,85432.891,-30700.756,-44728.357,915.33356,211.18582,289.93902,8.51E-05,0.19402257,697.07295,1130.4119
274,23.428612,25.62,65,600,64974.813,-33684.919,-45742.17,915.64367,145.86438,289.97927,0.000121855,0.18748901,765.98749,1065.1842
293,23.554494,16.624,90,-300,85378.207,-30652.569,-44715.858,917.31266,216.16209,289.97181,8.27E-05,0.19128599,701.35769,1144.6524
289,23.529134,25.617,90,-700,83677.554,-28295.986,-44260.591,906.13257,160.16705,290.00147,0.000111532,0.19132388,745.71371,1073.9227
290,23.539779,1.619,90,-300,85424.709,-30623.336,-44710.184,925.47593,270.15274,289.9817,6.63E-05,0.19253793,650.13796,1206.9428
284,23.495627,25.618,90,-1070,82085.735,-26225.316,-43855.568,906.73107,134.76764,290.00752,0.000132007,0.1881791,764.00057,1038.9691
295,23.573287,1.617,90,0,86564.714,-32174.89,-45017.93,924.71079,257.53949,290.00557,6.97E-05,0.19425934,666.86836,1197.2124
287,23.514785,9.628,90,-700,84049.072,-28931.129,-44378.674,916.8099,252.22628,289.96262,7.12E-05,0.19537045,660.55448,1180.698
288,23.520987,16.626,90,-700,83888.723,-28813.869,-44358.527,913.82342,204.53441,289.90988,8.86E-05,0.1952816,702.28759,1122.9245
306,23.648717,3.618,90,700,89459.401,-36031.801,-45772.801,927.10898,255.93147,289.92434,7.00E-05,0.19315789,666.97015,1195.949
297,23.582356,13.606,90,0,86584.367,-32176.946,-45012.79,916.82142,235.11416,289.97357,7.60E-05,0.19215145,685.28672,1168.6628
301,23.615209,3.617,90,300,87914.12,-33949.205,-45364.488,924.87495,254.02544,289.96491,7.05E-05,0.19309667,665.88182,1187.5121
305,23.644738,1.62,90,700,89215.833,-35782.768,-45723.669,922.60284,267.95786,289.97083,6.69E-05,0.19384171,662.74613,1215.7286
303,23.625946,16.621,90,300,87867.084,-33901.759,-45355.032,912.95034,216.84982,289.97596,8.24E-05,0.19142705,687.02601,1132.2871
302,23.619744,9.626,90,300,87708.502,-33681.218,-45310.668,918.91102,261.89238,289.9743,6.84E-05,0.1933319,659.56414,1200.9712
308,23.659454,16.619,90,700,89643.639,-36239.761,-45807.872,918.59215,209.73647,289.96029,8.54E-05,0.19300532,709.16066,1141.0717
311,23.682224,3.618,90,1070,90830.353,-37824.167,-46119.853,933.35488,243.52758,289.99561,7.36E-05,0.19345269,690.50668,1192.5741
309,23.6676,25.62,90,700,89649.56,-36228.002,-45807.543,911.31149,161.30174,289.93922,0.000110356,0.18905265,738.42154,1069.2956
294,23.562642,25.617,90,-300,85199.808,-30409.251,-44669.274,904.996,168.5247,289.97109,0.000106021,0.1914894,732.0586,1079.7899
310,23.678245,1.618,90,1070,91147.723,-37849.453,-46118.29,929.79728,276.48153,289.98783,6.47E-05,0.19244381,652.10727,1224.8018
314,23.701107,25.619,90,1070,91093.615,-38324.701,-46220.831,917.15333,149.99752,289.97362,0.000119488,0.1940569,767.84061,1077.1089
291,23.543758,3.618,90,-300,85516.355,-30627.037,-44712.692,925.48414,268.62077,289.99298,6.66E-05,0.19250667,649.89565,1200.0336
304,23.634092,25.62,90,300,87814.333,-33878.076,-45350.879,905.09739,149.4955,289.97381,0.000119833,0.19290927,754.83397,1061.2973
300,23.611231,1.617,90,300,87939.57,-33832.686,-45339.202,928.60684,326.57666,289.98793,5.51E-05,0.19594821,609.0667,1281.7818
317,23.720266,9.623,120,-1380,106900.55,-26249.657,-43340.397,934.64036,233.03308,289.98906,7.70E-05,0.19384233,695.34783,1172.4805
307,23.653251,9.625,90,700,89334.862,-35926.259,-45749.119,923.80335,254.4015,289.90893,7.03E-05,0.19218641,660.86651,1184.6991
323,23.759975,16.621,120,-1000,107374.18,-28820.366,-43844.22,928.02435,162.35705,289.98363,0.000110645,0.19474524,760.53144,1094.115
319,23.734613,25.622,120,-1380,106800.6,-27516.695,-43589.019,917.76459,140.43645,289.99806,0.000127322,0.19167129,777.26824,1065.1459
313,23.692961,16.619,90,1070,91241.22,-38431.065,-46239.169,927.26307,196.68916,290.04541,9.29E-05,0.19651547,723.38198,1131.4867
321,23.749239,3.617,120,-1000,107374.18,-28273.003,-43739.377,946.23176,303.16067,289.98366,5.96E-05,0.1983761,646.70335,1266.7411
296,23.577265,5.622,90,0,86566.4,-32175.548,-45015.915,923.38212,245.66926,289.99298,7.27E-05,0.19194753,676.37018,1184.4682
320,23.74526,1.618,120,-1000,107374.18,-28650.644,-43809.889,937.39302,258.67554,289.9689,6.93E-05,0.19374555,678.90642,1210.1643
312,23.686758,9.626,90,1070,90970.762,-38253.942,-46204.673,928.03083,218.09688,289.9784,8.17E-05,0.18971084,706.22294,1153.6862
299,23.599198,30.613,90,0,86576.144,-32182.661,-45016.984,902.3019,124.18626,289.96486,0.000143338,0.188897,776.82329,1032.0757
298,23.589664,21.617,90,0,86570.922,-32182.949,-45017.025,909.4402,154.57707,289.95254,0.000115815,0.19218378,749.43268,1066.5269
328,23.793483,16.619,120,-500,107374.18,-31253.546,-44321.729,929.38336,174.03458,289.95443,0.000103026,0.19140571,756.51229,1114.2251
326,23.782746,3.617,120,-500,107374.18,-31304.076,-44333.036,945.02166,303.14518,289.99183,5.93E-05,0.19527148,635.16398,1257.7956
315,23.711753,1.615,120,-1380,106374.97,-25902.278,-43272.105,933.63388,255.64477,289.94742,6.98E-05,0.1905751,675.91608,1209.0839
327,23.78728,9.625,120,-500,107374.18,-31290.55,-44328.842,936.52752,212.76598,289.96713,8.43E-05,0.19373819,725.57074,1162.7323
316,23.715731,3.619,120,-1380,106817.82,-26714.461,-43434.098,943.10795,249.17369,289.96632,7.19E-05,0.19342237,684.23288,1196.2217
318,23.726468,16.621,120,-1380,106784.44,-27055.921,-43493.468,923.32839,184.70875,290.00045,9.71E-05,0.19298224,733.78062,1111.7547
330,23.812275,1.615,120,0,107374.18,-34099.974,-44872.753,941.65885,326.11707,289.97182,5.55E-05,0.19947457,613.19586,1277.6324
332,23.821344,13.605,120,0,107374.18,-34099.562,-44877.522,926.83943,193.27361,289.96081,9.30E-05,0.19514053,730.12723,1125.3172
334,23.838185,30.613,120,0,107374.18,-34099.604,-44884.018,908.72645,148.93829,289.9845,0.000119647,0.18966457,751.42679,1057.755
331,23.816252,5.62,120,0,107374.18,-34104.99,-44875.055,937.9771,289.32673,289.98072,6.19E-05,0.19251808,643.20365,1243.8065
329,23.801629,25.619,120,-500,107374.18,-31415.703,-44354.251,917.5218,135.36257,289.91704,0.000132122,0.19233837,-2298.8877,4123.8978
333,23.828652,21.615,120,0,107374.18,-34102.564,-44885.539,916.7399,161.61992,289.97969,0.000110382,0.19062456,747.49883,1079.7537
336,23.854196,3.619,120,500,107374.18,-36883.785,-45407.083,935.2748,278.66207,290.0275,6.45E-05,0.19510079,661.60652,1235.8076
337,23.858731,9.623,120,500,107374.18,-37007.87,-45435.411,929.95551,226.34424,289.96843,7.91E-05,0.19298488,697.05808,1161.8207
322,23.753772,9.627,120,-1000,107374.18,-29103.771,-43899.067,930.04132,194.70708,290.00185,9.29E-05,0.19728062,736.93507,1135.8427
341,23.887704,3.618,120,1000,107374.18,-39927.691,-45997.453,959.43413,319.70128,289.9267,5.65E-05,0.19887398,649.05885,1306.7593
343,23.898441,16.62,120,1000,107374.18,-39445.371,-45898.407,943.24038,186.06811,289.99263,9.61E-05,0.19273775,755.95942,1138.7072
344,23.906587,25.618,120,1000,107374.18,-39469.465,-45915.059,935.62843,144.06976,289.97037,0.000124837,0.19480273,785.24303,1079.1711
346,23.921211,3.618,120,1380,107374.18,-41934.555,-46393.103,947.95461,280.91853,289.90626,6.40E-05,0.19578084,662.01869,1243.5167
348,23.931948,16.621,120,1380,107374.18,-41710.56,-46336.118,936.83287,175.61548,289.95024,0.000102507,0.19607742,757.92452,1119.1462
324,23.768121,25.619,120,-1000,107374.18,-28763.093,-43842.658,919.14802,146.82046,289.94087,0.000121361,0.18975279,764.76714,1066.5662
325,23.778767,1.618,120,-500,107374.18,-31467.59,-44360.295,941.27728,293.00588,289.97842,6.15E-05,0.19635848,648.1828,1253.595
342,23.892238,9.625,120,1000,107374.18,-39676.437,-45952.062,951.53573,229.73703,289.98475,7.81E-05,0.1942656,714.1834,1185.3823
338,23.864933,16.621,120,500,107374.18,-36907.96,-45405.274,926.15781,184.90514,289.98967,9.68E-05,0.19255329,734.4266,1113.6643
352,23.959253,9.623,65,-810,58823.046,-25945.899,-44237.444,944.23093,249.33457,289.98036,7.22E-05,0.19631762,687.73573,1196.9208
335,23.850219,1.616,120,500,107374.18,-37111.356,-45452.227,933.95386,278.16023,290.03503,6.46E-05,0.19480799,659.35937,1230.0548
355,23.984247,1.618,65,-600,59298.048,-27300.923,-44511.146,939.38723,329.38134,289.98406,5.46E-05,0.19655978,620.38839,1301.1975
359,24.007109,25.621,65,-600,59952.148,-27294.139,-44500.086,919.63374,141.83596,289.99051,0.000125707,0.18871655,780.01362,1072.9561
358,23.998962,16.621,65,-600,59629.477,-27290.685,-44505.842,923.51193,201.88498,289.9847,8.90E-05,0.19557913,727.57141,1142.8225
353,23.965456,16.619,65,-810,58141.235,-25898.781,-44238.554,933.42965,184.19929,289.98462,9.67E-05,0.18970271,747.77645,1125.7185
349,23.940094,25.619,120,1380,107374.18,-41724.252,-46324.071,925.88543,129.09252,289.939,0.000138999,0.19397634,796.19159,1061.6064
339,23.87308,25.619,120,500,107374.18,-36873.506,-45414.648,928.07718,149.09653,290.00773,0.000119927,0.19202464,773.01612,1081.2263
345,23.917233,1.617,120,1380,107374.18,-41816.597,-46370.202,956.29708,302.41504,289.96084,5.95E-05,0.19612466,645.04346,1264.2192
350,23.95074,1.619,65,-810,58588.608,-26219.93,-44295.786,948.51766,303.57632,289.97406,5.92E-05,0.1954769,649.3075,1273.8945
365,24.051262,1.615,65,0,62250.031,-30543.943,-45134.121,937.3268,276.25751,289.99034,6.51E-05,0.19601487,664.2645,1229.4527
360,24.017755,1.616,65,-300,60953.671,-28955.633,-44827.033,934.47751,279.97821,289.99833,6.42E-05,0.19569881,648.25006,1222.8307
340,23.883725,1.617,120,1000,107374.18,-39602.842,-45950.911,953.72327,303.23855,290.0134,5.96E-05,0.19492304,650.85816,1280.5863
362,24.026267,9.624,65,-300,60930.564,-28904.486,-44816.713,931.63926,269.25687,289.99774,6.69E-05,0.19664985,671.3681,1225.6521
367,24.06033,13.607,65,0,62264.544,-30544.355,-45131.654,925.08939,212.60185,289.9656,8.42E-05,0.19125979,712.4764,1150.1095
364,24.040616,25.619,65,-300,60933.484,-28845.61,-44805.694,918.43503,164.73274,289.98705,0.000108785,0.19324715,758.85877,1096.9695
361,24.021733,3.618,65,-300,61016.207,-28849.557,-44803.268,936.05194,266.58992,289.981,6.71E-05,0.1922995,663.80398,1212.5698
347,23.925745,9.625,120,1380,107374.18,-41733.709,-46357.415,947.46434,236.13095,289.9602,7.61E-05,0.19629352,715.43189,1201.2247
351,23.954718,3.618,65,-810,58538.612,-25925.835,-44236.909,950.08891,275.27774,289.95981,6.57E-05,0.20003647,680.4118,1247.77
368,24.067639,21.614,65,0,62271.945,-30547.274,-45138.232,910.68644,194.42467,289.99615,9.19E-05,0.19144214,719.49722,1120.7957
363,24.03247,16.621,65,-300,61094.655,-28870.649,-44806.886,923.79059,221.84535,289.98673,8.07E-05,0.19329933,699.8015,1158.1581
356,23.988226,3.619,65,-600,59682.762,-27132.845,-44467.318,940.45565,272.93964,290.00486,6.57E-05,0.19335942,668.71711,1231.5051
370,24.089205,1.618,65,300,63381.149,-32085.013,-45436.727,934.92351,313.85936,290.0027,5.71E-05,0.19407444,616.81031,1265.2099
371,24.093185,3.617,65,300,63625.784,-32312.708,-45481.584,929.91275,262.33307,289.97263,6.80E-05,0.19083121,673.87455,1218.0648
369,24.077172,30.614,65,0,62279.058,-30553.688,-45134.943,910.05546,128.33863,289.96886,0.000139152,0.19114244,776.38847,1039.7327
378,24.137428,16.622,65,600,65141,-33999.736,-45802.239,906.21051,188.82768,289.9839,9.46E-05,0.19135165,710.75075,1099.6634
380,24.15622,1.619,65,810,66298.474,-35167.771,-46019.861,921.60657,285.21802,289.94875,6.28E-05,0.19164935,640.52168,1229.1349
354,23.973602,25.619,65,-810,58677.622,-26151.72,-44282.917,922.52331,139.8215,289.97879,0.000127392,0.18983474,776.81182,1064.6124
357,23.99276,9.623,65,-600,59802.983,-27226.998,-44487.382,934.89461,248.46666,289.97488,7.25E-05,0.19627692,681.74955,1191.8666
376,24.126691,3.619,65,600,64854.551,-34010.344,-45807.214,923.47269,264.12174,289.97315,6.77E-05,0.19211055,663.10092,1208.0607
379,24.145574,25.619,65,600,65178.703,-33882.805,-45774.857,898.96193,126.92476,289.94717,0.000140077,0.18907946,772.17766,1033.5395
381,24.160198,3.619,65,810,65499.73,-35097.875,-46021.3,921.66906,237.00777,289.95182,7.50E-05,0.18915648,682.32953,1172.9028
386,24.193705,3.621,90,-1070,82467.902,-26682.884,-43936.071,910.14981,236.82918,289.92493,7.54E-05,0.19231023,682.64076,1173.8542
366,24.05524,5.621,65,0,62257.102,-30547.89,-45132.641,927.16692,242.97458,289.98792,7.32E-05,0.18851589,674.14204,1174.6256
375,24.122712,1.616,65,600,65163.244,-33780.675,-45755.944,929.63588,327.71694,289.96792,5.48E-05,0.19494146,599.61528,1272.1726
387,24.19824,9.624,90,-1070,82082.98,-26769.595,-43970.279,910.76928,222.24262,289.97391,8.06E-05,0.19131075,690.10567,1147.5004
389,24.212589,25.62,90,-1070,82066.123,-26148.103,-43836.038,893.20934,131.30744,289.96776,0.000135373,0.18807096,758.29949,1029.4985
395,24.256742,1.618,90,-300,85039.335,-30490.247,-44695.341,905.97807,250.33379,289.9713,7.18E-05,0.19410827,661.09677,1176.0345
377,24.131226,9.625,65,600,64558.029,-33779.894,-45766.346,917.97669,257.52549,289.95553,6.98E-05,0.19663387,667.73545,1203.2544
392,24.231747,9.626,90,-700,83679.733,-28184.688,-44234.113,899.95668,223.79962,289.94872,8.02E-05,0.19368842,676.06008,1142.1116
390,24.223234,1.616,90,-700,83133.599,-28161.746,-44239.335,911.51531,247.39415,289.97145,7.22E-05,0.19188939,666.39063,1176.8417
391,24.227213,3.619,90,-700,83518.808,-28491.487,-44302.364,916.15768,271.01947,289.96113,6.62E-05,0.19458182,641.47802,1199.2189
396,24.26072,3.619,90,-300,84962.49,-30535.186,-44701.961,908.69265,272.49682,289.94962,6.57E-05,0.19315226,642.3493,1202.0951
399,24.279603,25.619,90,-300,85113.63,-30523.139,-44696.369,886.57132,136.89457,289.98828,0.000130645,0.19147594,747.13422,1026.0476
398,24.271457,16.619,90,-300,85057.59,-30470.266,-44693.286,890.40254,171.62693,289.96664,0.000103539,0.18737797,702.76669,1052.5666
385,24.189727,1.617,90,-1070,81311.781,-26243.612,-43871.685,912.00924,246.96777,289.9179,7.22E-05,0.19105196,657.89726,1167.0825
402,24.299318,13.606,90,0,86395.236,-32188.417,-45024.837,892.57918,230.41071,289.99184,7.77E-05,0.19116591,658.16075,1128.6372
372,24.097718,9.624,65,300,63489.611,-32221.638,-45463.904,926.85377,250.63881,289.96885,7.15E-05,0.1941494,673.5419,1191.5389
383,24.170935,16.622,65,810,66054.127,-35659.465,-46131.612,904.0827,179.03592,289.95985,0.000100945,0.19738713,728.66116,1095.1772
373,24.103921,16.621,65,300,63427.773,-32194.091,-45455.846,920.80315,181.51846,289.9689,9.81E-05,0.18875966,735.90273,1110.4003
374,24.112067,25.617,65,300,63774.579,-32227.846,-45457.12,910.63747,144.98551,289.99468,0.000123496,0.19310272,761.47658,1059.2103
400,24.290249,1.619,90,0,86389.768,-32182.209,-45022.206,903.50338,289.03985,289.98428,6.17E-05,0.18994534,612.98035,1209.0904
382,24.164732,9.625,65,810,66263.197,-35021.648,-45994.041,911.83763,219.59164,289.86401,8.10E-05,0.1886592,692.57269,1146.9324
401,24.294227,5.622,90,0,86384.217,-32195.941,-45022.041,902.8515,263.70512,289.96186,6.84E-05,0.19757531,651.09674,1192.5497
388,24.204443,16.62,90,-1070,82205.586,-26223.507,-43852.854,902.22672,195.70288,289.99103,9.10E-05,0.18956393,705.80477,1114.6498
393,24.23795,16.619,90,-700,83769.612,-28301.701,-44257.467,900.82467,182.12059,290.00389,9.79E-05,0.19053118,716.87886,1093.2121
405,24.328192,1.616,90,300,87813.223,-33890.822,-45353.017,895.96517,272.63309,289.96639,6.55E-05,0.19115938,629.22784,1192.7823
384,24.179082,25.619,65,810,65907.428,-35196.962,-46030.88,893.44937,131.75397,289.98166,0.000135817,0.19211422,758.54506,1031.2226
394,24.246096,25.618,90,-700,83624.927,-28293.93,-44259.934,890.89054,140.76259,289.97622,0.000126685,0.19007828,743.6434,1032.6495
406,24.332171,3.619,90,300,87659.821,-33837.167,-45340.353,894.25638,260.9661,289.97726,6.83E-05,0.1901917,633.82223,1170.4505
408,24.342909,16.622,90,300,87557.568,-33900.731,-45360.418,883.81625,189.47245,289.97892,9.39E-05,0.1891873,693.51249,1084.7804
397,24.265255,9.623,90,-300,85063.634,-30427.753,-44678.443,901.93337,210.32086,289.96201,8.47E-05,0.18966156,691.49272,1125.0123
407,24.336705,9.626,90,300,87659.122,-33839.346,-45344.424,883.80046,217.71068,289.9368,8.22E-05,0.19261677,663.16228,1110.6256
412,24.370213,9.624,90,700,90050.928,-36170.975,-45790.481,892.19472,216.39448,289.97275,8.24E-05,0.1903357,679.00833,1125.4967
416,24.399185,3.62,90,1070,91308.279,-37948.869,-46135.107,898.94606,254.53379,289.98484,7.01E-05,0.19064687,637.85978,1162.6352
403,24.306627,21.614,90,0,86413.533,-32178.673,-45025.413,881.76459,156.70067,289.9879,0.000113583,0.18977571,726.55457,1047.8596
418,24.409923,16.62,90,1070,91522.695,-38342.627,-46222.229,880.05028,163.43595,289.92144,0.00010893,0.18966607,716.37862,1053.187
413,24.376416,16.62,90,700,88989.411,-35996.895,-45770.745,881.50814,175.7799,289.95416,0.000101668,0.1921618,701.31107,1062.8202
417,24.40372,9.624,90,1070,90840.468,-38311.092,-46215.24,889.0756,202.39172,289.97463,8.76E-05,0.18616084,674.36832,1089.5004
404,24.31616,30.612,90,0,86397.498,-32190.802,-45021.219,873.88019,136.92081,289.96964,0.000130439,0.19076806,737.50987,1021.0861
415,24.395207,1.616,90,1070,91038.439,-38233.138,-46198.999,895.91571,269.85478,289.99378,6.65E-05,0.19513418,635.8859,1195.3767
420,24.428714,1.615,120,-1380,106780.57,-26293.979,-43338.711,897.37474,292.49592,289.96293,6.06E-05,0.18701608,597.306,1202.6132
427,24.470734,9.624,120,-1000,107374.18,-28540.209,-43781.314,882.75155,216.76925,289.9135,8.23E-05,0.19035677,666.06431,1112.2084
411,24.365678,3.62,90,700,89298.146,-35895.669,-45741.389,901.85695,278.33321,289.95056,6.44E-05,0.19327618,620.98075,1188.595
419,24.418067,25.623,90,1070,90748.944,-37773.102,-46105.75,878.14492,122.37941,289.94681,0.000145577,0.19042686,753.20567,1004.7337
422,24.437227,9.625,120,-1380,106471.59,-26131,-43310.876,881.76742,209.66064,289.95953,8.49E-05,0.18912663,668.77634,1103.9408
414,24.384562,25.618,90,700,89133.849,-36098.448,-45791.056,876.63188,136.13207,289.9743,0.000130657,0.18868695,735.47441,1016.768
429,24.485083,25.619,120,-1000,107374.18,-28590.575,-43811.657,866.91061,128.3847,289.96731,0.00013861,0.18912405,735.62575,1000.2631
436,24.533215,5.619,120,0,107374.18,-34107.169,-44874.932,887.48193,222.89824,289.91648,8.04E-05,0.19155694,670.07761,1130.1345
421,24.432693,3.617,120,-1380,106670.43,-26683.173,-43441.869,894.60808,250.17107,289.95152,7.17E-05,0.19421214,640.98821,1152.3552
435,24.529236,1.615,120,0,107374.18,-34103.098,-44874.192,886.30687,249.44652,289.95112,7.16E-05,0.19119659,639.81268,1152.3994
409,24.351055,25.617,90,300,87794.269,-33974.861,-45371.56,875.80797,156.21505,289.97375,0.000114164,0.19087677,717.34728,1038.2386
424,24.451576,25.617,120,-1380,106882.34,-26445.775,-43378.058,869.64202,122.23339,289.97793,0.000146702,0.1933831,743.91109,993.28083
428,24.476937,16.62,120,-1000,107374.18,-28753.636,-43836.038,878.49034,168.72756,289.94217,0.000105772,0.19073147,707.07814,1052.5986
410,24.3617,1.617,90,700,89589.531,-36229.276,-45805.693,897.51235,269.15541,289.97498,6.62E-05,0.18925015,619.36425,1173.5953
432,24.504241,9.624,120,-500,107374.18,-31378.083,-44337.477,882.24376,238.55371,289.97678,7.50E-05,0.19283583,646.17346,1138.473
423,24.44343,16.62,120,-1380,106254.99,-26649.417,-43429.123,877.6007,165.97443,289.98024,0.000106928,0.18952484,704.85714,1046.2843
439,24.555147,30.61,120,0,107374.18,-34119.01,-44879.372,867.66954,116.97135,289.9692,0.000152685,0.19038192,748.1243,988.8656
438,24.545614,21.615,120,0,107374.18,-34108.526,-44868.394,876.72148,169.57881,289.9584,0.00010529,0.18961261,702.83596,1052.2752
426,24.466199,3.62,120,-1000,107374.18,-28687.195,-43827.322,890.40212,239.64134,289.93257,7.50E-05,0.19484679,648.95743,1144.6587
425,24.462222,1.616,120,-1000,107374.18,-28654.056,-43804.462,889.68065,292.32236,289.95912,6.12E-05,0.19363826,596.43871,1200.6219
442,24.575693,9.624,120,500,107374.18,-36937.728,-45421.227,880.51662,209.70204,289.96332,8.51E-05,0.19150677,673.49147,1107.4075
440,24.56718,1.618,120,500,107374.18,-36868.367,-45413.867,885.10498,283.24693,289.95463,6.29E-05,0.19024683,594.09222,1177.1401
431,24.499706,3.62,120,-500,107374.18,-31420.514,-44351.044,889.53504,239.32929,289.84036,7.45E-05,0.19034746,645.50304,1138.6283
433,24.510444,16.622,120,-500,107374.18,-31239.978,-44325.923,879.04518,185.86179,289.95936,9.63E-05,0.19263643,700.63337,1087.5586
437,24.538305,13.608,120,0,107374.18,-34101.536,-44864.242,877.25197,195.00377,289.91551,9.25E-05,0.1908566,671.14707,1073.8428
448,24.615403,16.621,120,1000,107374.18,-39590.26,-45913.743,872.30584,149.50904,289.89002,0.000118664,0.18653842,716.79133,1025.4915
444,24.590042,25.618,120,500,107374.18,-37027.81,-45434.918,868.40592,137.14034,289.95062,0.000130088,0.19077671,729.55611,1010.8479
430,24.495729,1.616,120,-500,107374.18,-31229.987,-44321.647,893.09118,298.24104,289.96801,6.01E-05,0.19314323,599.42106,1212.9931
443,24.581895,16.621,120,500,107374.18,-36795.1,-45390.473,876.80908,170.63587,289.93098,0.000105068,0.19179301,705.66326,1056.9832
451,24.638172,3.619,120,1380,107374.18,-41924.565,-46388.087,882.19865,248.92029,289.95566,7.18E-05,0.1926317,636.34901,1152.6611
449,24.623549,25.619,120,1000,107374.18,-39656.25,-45943.099,865.51076,117.63145,289.95013,0.000151559,0.18977204,747.39842,989.42986
441,24.571158,3.62,120,500,107374.18,-36752.957,-45382.003,884.63995,272.30815,289.93473,6.58E-05,0.19214176,619.42866,1183.238
450,24.634194,1.617,120,1380,107374.18,-41868.113,-46358.443,882.02552,271.5638,289.93451,6.57E-05,0.19061854,604.25147,1163.6172
447,24.6092,9.623,120,1000,107374.18,-39741.029,-45964.973,879.21665,206.10839,289.94889,8.73E-05,0.19671999,680.89157,1103.9367
434,24.518591,25.619,120,-500,107374.18,-31355.018,-44347.18,871.3575,144.559,289.97307,0.000123078,0.18872751,720.49926,1018.8038
446,24.604665,3.619,120,1000,107374.18,-39568.181,-45924.598,884.99752,246.92428,289.97286,7.25E-05,0.19188258,633.11153,1138.444
461,24.705187,3.619,120,-1000,107374.18,-28482.895,-43786.412,877.20548,227.87903,289.95295,7.87E-05,0.19414757,644.63896,1112.4418
454,24.657056,25.617,120,1380,107374.18,-42118.833,-46400.216,862.62512,101.38562,289.95387,0.000175386,0.18824759,757.69206,965.42916
456,24.67168,3.618,120,-1380,105994.12,-26468.019,-43387.474,879.40999,228.31584,289.96703,7.87E-05,0.19503829,653.50717,1121.6645
453,24.64891,16.619,120,1380,107374.18,-41902.445,-46360.746,869.30239,157.55266,289.9511,0.000112921,0.18908526,707.40732,1033.4311
463,24.715924,16.622,120,-1000,107216.44,-28911.066,-43874.275,864.53449,177.16411,289.95224,0.000100537,0.18954497,682.12944,1046.0827
464,24.724071,25.618,120,-1000,107086.47,-28496.874,-43788.715,861.20292,138.97666,289.96326,0.00012788,0.18850328,715.83361,1000.5603
445,24.600687,1.616,120,1000,107374.18,-39638.941,-45956.914,885.55711,282.19907,289.94043,6.39E-05,0.19787056,613.28887,1193.5697
468,24.749432,16.62,120,-500,107374.18,-31421.747,-44355.773,863.13836,165.84892,289.9382,0.000107297,0.1892166,698.8546,1041.4181
452,24.642707,9.625,120,1380,107374.18,-41374.117,-46298.498,878.43689,199.67185,289.93471,8.95E-05,0.19172693,684.17683,1095.9444
458,24.682416,16.624,120,-1380,106301.29,-27074.546,-43509.421,870.22789,168.36512,289.9801,0.000105497,0.18708708,692.83529,1039.69
467,24.743229,9.623,120,-500,107374.18,-31143.687,-44315.398,868.97213,200.09728,289.95337,8.93E-05,0.19176328,676.46144,1090.2759
462,24.709721,9.626,120,-1000,107374.18,-28784.843,-43852.32,869.84081,190.18358,289.96752,9.47E-05,0.19623266,684.76861,1073.7768
473,24.784601,21.616,120,0,107374.18,-34107.909,-44880.976,866.89888,155.24016,289.97439,0.000114606,0.18884973,704.81047,1025.2299
472,24.777292,13.607,120,0,107374.18,-34099.85,-44876.371,865.77287,205.64649,289.91204,8.69E-05,0.1913824,654.78594,1076.6888
479,24.829029,25.619,120,500,107374.18,-36888.061,-45414.689,860.22279,149.27015,289.98174,0.000119184,0.18850151,705.54287,1011.7198
475,24.806167,1.616,120,500,107374.18,-36862.898,-45405.644,879.96262,266.5395,289.92054,6.74E-05,0.19445919,607.94687,1154.8107
476,24.810145,3.62,120,500,107374.18,-36796.457,-45401.985,877.5796,254.37847,289.95362,7.03E-05,0.19111088,616.28778,1139.9344
459,24.690563,25.621,120,-1380,105997.08,-27009.008,-43520.768,863.92716,128.80118,289.98582,0.000138187,0.18839956,732.19983,996.24462
480,24.839674,1.617,120,1000,107374.18,-39443.069,-45901.861,878.47834,266.91963,289.88674,6.70E-05,0.19225896,618.34669,1169.623
457,24.676214,9.625,120,-1380,106988,-26720.217,-43442.856,871.279,209.65635,289.95176,8.51E-05,0.19092584,657.11924,1087.9919
455,24.667701,1.618,120,-1380,106698.59,-27070.064,-43537.214,881.35881,269.1997,289.9467,6.64E-05,0.19207797,609.36329,1164.1822
460,24.701209,1.615,120,-1000,107374.18,-28788.913,-43849.483,875.22686,235.11424,289.95646,7.60E-05,0.19126252,634.41588,1118.2609
477,24.81468,9.623,120,500,107374.18,-36823.675,-45414.278,869.11519,214.53474,289.95199,8.31E-05,0.18888969,658.30538,1100.8461
484,24.862536,25.62,120,1000,107374.18,-39584.011,-45933.931,855.3944,141.56863,289.9536,0.000126838,0.19450644,716.77529,1008.8409
466,24.738695,3.618,120,-500,107374.18,-31379.933,-44343.356,879.03814,260.79854,289.93747,6.86E-05,0.19215832,623.64362,1162.0837
485,24.873182,1.616,120,1380,107374.18,-41885.958,-46359.224,869.13609,260.13992,289.93967,6.86E-05,0.19118319,605.49675,1141.4426
465,24.734716,1.618,120,-500,107374.18,-31169.384,-44312.808,880.23555,248.04595,289.95898,7.19E-05,0.19149371,627.59423,1138.5169
482,24.848187,9.625,120,1000,107374.18,-39485.746,-45909.015,866.07718,210.64807,289.8774,8.59E-05,0.19700729,650.64462,1080.0725
469,24.757578,25.619,120,-500,107374.18,-31387.293,-44350.469,861.7919,149.14307,289.96682,0.000119688,0.19109778,715.74113,1022.3195
486,24.87716,3.619,120,1380,107374.18,-41953.345,-46387.964,872.55787,260.54363,289.9355,6.85E-05,0.19060786,604.93757,1138.6584
483,24.85439,16.62,120,1000,107374.18,-39668.954,-45954.735,863.00331,171.32008,289.94615,0.000103558,0.18715346,689.06004,1043.3743
487,24.881694,9.626,120,1380,107374.18,-41450.262,-46292.454,866.02449,201.29602,289.92937,8.86E-05,0.18992542,657.73203,1071.3387
488,24.887897,16.621,120,1380,107374.18,-41774.701,-46380.316,862.16099,158.38873,289.95554,0.000112506,0.19003607,700.86731,1026.1832
471,24.772202,5.619,120,0,107374.18,-34105.565,-44879.948,874.9851,238.61686,289.92052,7.52E-05,0.19414297,637.5518,1128.6401
490,24.906689,1.614,15,-290,12703.206,-25530.021,-45022.206,877.70237,273.72597,289.94931,6.56E-05,0.19378295,611.7548,1176.5886
470,24.768223,1.617,120,0,107374.18,-34105.853,-44878.303,877.85239,260.88436,289.9498,6.83E-05,0.18937627,611.41754,1149.9865
481,24.843652,3.618,120,1000,107374.18,-39601.033,-45954.242,880.81487,252.1863,289.96328,7.07E-05,0.19093649,632.82308,1150.3789
495,24.940196,1.617,15,-200,13351.67,-26156.982,-45139.548,909.65423,304.68721,289.93574,5.91E-05,0.19340127,611.89539,1240.9026
474,24.794135,30.612,120,0,107374.18,-34115.515,-44879.454,855.72941,132.23673,289.94404,0.000133912,0.18623355,725.31851,999.17644
493,24.921404,16.62,15,-290,12955.24,-25622.694,-45035.856,878.31225,150.7705,289.83435,0.00011836,0.19001877,723.4663,1032.2913
478,24.820883,16.62,120,500,107374.18,-36888.801,-45412.798,864.31894,171.43308,289.9302,0.000104266,0.19079373,680.88237,1029.7742
496,24.944174,3.619,15,-200,13137.914,-26079.686,-45126.884,905.83356,285.47176,289.93967,6.26E-05,0.191372,624.05505,1211.5005
497,24.948709,9.626,15,-200,13225.612,-26182.597,-45150.978,903.92102,215.86946,289.93778,8.26E-05,0.18876445,688.54333,1131.1233
489,24.896043,25.621,120,1380,107374.18,-41596.878,-46332.541,860.13636,133.77029,289.93655,0.000133626,0.19084678,720.22011,996.36575
498,24.954912,16.618,15,-200,13338.924,-26080.55,-45123.39,886.07636,169.11257,289.95261,0.000105486,0.19071761,712.9294,1060.6363
506,25.015625,5.623,15,0,14161.674,-27231.15,-45351.043,889.99179,257.83893,289.9621,6.95E-05,0.19255771,627.29011,1156.9523
499,24.963057,25.62,15,-200,13378.847,-26152.994,-45136.135,884.96406,127.45379,289.92107,0.000139144,0.18745493,749.34238,1010.5465
501,24.977682,5.619,15,-100,13659.291,-26655.459,-45239.622,898.58987,274.5043,289.91667,6.54E-05,0.19533569,633.51068,1196.8429
510,25.049591,1.616,15,100,14632.48,-27800.139,-45460.779,892.14581,280.94359,289.95016,6.36E-05,0.19124032,617.81178,1195.8549
492,24.915201,9.625,15,-290,12742.635,-25688.067,-45049.835,879.3515,198.52498,289.95039,8.95E-05,0.18761571,681.95127,1091.2811
491,24.910667,3.619,15,-290,13036.278,-25728.729,-45055.056,885.53,268.29693,289.95225,6.67E-05,0.19235569,611.12202,1160.3931
505,25.011647,1.615,15,0,14161.962,-27231.274,-45348.782,897.70155,287.4656,289.95984,6.22E-05,0.19215223,610.56493,1206.1522
514,25.075502,30.611,15,100,14691.521,-27807.129,-45458.641,873.59415,126.91355,289.92498,0.000140105,0.18808876,740.93309,1000.2285
513,25.065969,21.615,15,100,14578.373,-27780.158,-45457.326,879.64919,167.4643,289.94343,0.000106106,0.18789292,711.45983,1057.3179
502,24.982772,13.606,15,-100,13689.428,-26692.915,-45244.391,889.19479,195.11596,289.93697,9.15E-05,0.19095364,695.33767,1095.2684
500,24.973703,1.618,15,-100,13710.89,-26676.921,-45238.265,899.52193,303.44252,289.93548,5.88E-05,0.19091956,591.25848,1215.1254
494,24.929551,25.619,15,-290,13095.113,-25626.641,-45028.578,883.18892,106.63347,289.92953,0.00016701,0.18920051,777.31825,996.45952
512,25.058661,13.605,15,100,14617.144,-27817.737,-45463.287,885.48365,193.64149,289.94246,9.20E-05,0.18980629,692.22528,1093.6838
520,25.121042,1.615,15,290,15344.014,-28829.698,-45655.87,887.54739,264.65736,289.96594,6.75E-05,0.19174432,628.80364,1175.762
515,25.087535,1.617,15,200,14959.919,-28290.435,-45554.234,894.67133,280.86989,289.94476,6.33E-05,0.18854574,607.75775,1188.1816
517,25.096048,9.624,15,200,15117.389,-28353.464,-45567.596,883.81363,205.38695,289.96793,8.69E-05,0.19034889,670.22568,1089.643
504,24.999614,30.612,15,-100,13722.156,-26662.326,-45238.224,876.77721,132.78416,289.96189,0.000133676,0.18723096,740.7763,1013.4762
524,25.143904,25.617,15,290,15360.666,-28847.583,-45666.724,871.24969,98.141262,289.95941,0.000180997,0.18762426,767.9975,969.80048
522,25.129555,9.626,15,290,15349.071,-28844.664,-45662.078,883.61664,197.23633,289.94814,9.04E-05,0.18984524,678.04519,1083.4599
508,25.028025,21.616,15,0,14173.844,-27229.053,-45345.781,876.34784,162.49731,289.97484,0.000109459,0.18847701,713.52826,1047.3404
509,25.037558,30.613,15,0,14183.465,-27223.256,-45349.358,866.23431,126.71031,289.95128,0.000139858,0.18690577,740.6397,1003.0371
525,25.154549,1.619,25,-400,22341.068,-25615.006,-44860.13,894.9911,288.50185,290.01023,6.21E-05,0.19259072,613.78418,1211.9835
503,24.990081,21.614,15,-100,13757.885,-26674.208,-45241.513,882.15864,162.46608,289.95794,0.000109561,0.18923448,717.44586,1053.0794
528,25.168427,10.616,25,-400,22466.509,-25785.674,-44888.376,887.35646,211.77991,289.97045,8.42E-05,0.18976812,667.57603,1102.5149
527,25.163062,6.611,25,-400,22572.75,-25676.514,-44877.933,886.18182,215.33154,289.95859,8.28E-05,0.18970488,671.0361,1117.2265
529,25.174905,15.609,25,-400,21917.749,-25605.508,-44857.54,880.23948,176.60932,289.94239,0.000101231,0.19102381,700.61596,1062.7982
516,25.091513,3.619,15,200,15159.82,-28335.62,-45562.745,893.3108,269.70686,289.9544,6.63E-05,0.19174117,631.11209,1185.2111
507,25.020717,13.605,15,0,14171.377,-27228.19,-45347.055,880.13402,217.11623,289.96007,8.17E-05,0.18754782,664.82892,1112.6761
523,25.135758,16.622,15,290,15452.023,-28825.792,-45660.804,875.73383,138.31205,289.94653,0.000128184,0.18646556,738.14333,1023.3718
511,25.053569,5.623,15,100,14634.824,-27773.086,-45452.022,889.58815,253.98322,289.95457,7.04E-05,0.19184861,640.61578,1166.263
518,25.102251,16.621,15,200,15099.011,-28370.609,-45569.035,876.20079,157.92878,289.99073,0.000112196,0.18558295,716.54725,1042.9376
534,25.204795,20.623,25,-300,22823.057,-26252.903,-44984.997,868.39267,152.14574,289.93758,0.000116579,0.18683165,712.87851,1024.5558
535,25.214054,1.616,25,-150,23248.432,-27031.949,-45134.861,883.80246,272.6797,289.96808,6.55E-05,0.19198673,609.89522,1173.226
530,25.182771,1.618,25,-300,22446.034,-26207.266,-44971.182,894.60664,270.00391,289.97596,6.61E-05,0.1913387,629.54445,1190.0111
521,25.12502,3.619,15,290,15685.391,-28856.587,-45660.763,892.93841,266.19645,289.96175,6.72E-05,0.19246728,620.2034,1165.4027
531,25.18675,3.616,25,-300,22887.69,-26159.86,-44960.944,892.47151,274.85957,289.96265,6.51E-05,0.19210193,618.44044,1184.105
540,25.247561,1.615,25,0,23950.017,-27888.413,-45303.72,884.75962,296.57006,289.95386,6.00E-05,0.18916442,589.14909,1203.5479
543,25.263939,21.615,25,0,23964.859,-27886.234,-45303.144,863.58774,163.60761,289.98499,0.00010857,0.18734232,694.92082,1030.0186
519,25.110396,25.619,15,200,14998.156,-28345.405,-45567.761,874.05773,114.73,289.94117,0.00015545,0.19048953,753.61334,989.06343
536,25.218032,3.617,25,-150,23279.35,-27018.257,-45131.818,888.71948,282.1084,289.98467,6.35E-05,0.1931318,601.01945,1176.7785
545,25.285504,1.617,25,150,24656.617,-28752.854,-45469.043,879.85667,279.51303,289.99299,6.39E-05,0.19042375,608.03271,1185.5834
526,25.158528,3.617,25,-400,22082.743,-25579.524,-44860.089,894.49276,233.61489,289.92856,7.64E-05,0.19075821,653.72594,1132.8296
542,25.256629,13.609,25,0,23958.856,-27887.92,-45303.556,872.88012,217.23451,289.9594,8.18E-05,0.18808651,649.62776,1098.15
541,25.251539,5.62,25,0,23952.401,-27893.635,-45307.503,883.93737,268.25361,289.98519,6.64E-05,0.18941958,607.6583,1157.7255
546,25.289482,3.619,25,150,24588.325,-28723.992,-45467.029,883.87502,270.29802,289.96672,6.60E-05,0.18997903,614.42601,1168.0487
547,25.294017,9.625,25,150,24583.351,-28728.884,-45466.124,876.00586,224.58639,289.96606,7.94E-05,0.19081864,651.32487,1112.958
553,25.333446,14.619,25,300,25246.452,-29587.405,-45645.221,867.11415,185.39631,289.95568,9.62E-05,0.1912008,681.59391,1061.8909
532,25.191283,8.613,25,-300,22521.603,-26253.273,-44986.271,885.17844,217.59334,289.99821,8.27E-05,0.19240912,658.8782,1105.0511
533,25.197205,14.619,25,-300,22641.371,-26190.861,-44971.634,879.12781,194.0529,289.97909,9.18E-05,0.1894935,688.55749,1088.7859
549,25.308366,25.62,25,150,24567.192,-28661.374,-45456.832,860.83315,139.15766,290.00908,0.000127385,0.18587525,715.76013,1003.452
539,25.236915,25.62,25,-150,23395.706,-27083.013,-45145.181,861.76776,140.48044,289.95954,0.00012649,0.18832134,722.60212,1012.913
537,25.222566,9.627,25,-150,23223.146,-27089.304,-45152.252,876.05939,223.26874,289.97611,8.00E-05,0.1916606,650.31842,1105.9947
538,25.228769,16.621,25,-150,23296.619,-26963.533,-45123.02,865.19996,179.04879,289.95403,9.92E-05,0.18823985,680.84935,1049.585
551,25.322989,3.619,25,300,25374.607,-29578.401,-45628.282,875.84053,278.96791,289.97377,6.41E-05,0.1925416,597.75885,1176.827
552,25.327524,8.613,25,300,25360.34,-29620.42,-45638.643,873.67251,225.78003,289.96126,7.91E-05,0.19095536,651.8995,1119.5954
563,25.39295,14.617,40,-550,36116.826,-25745.587,-44611.22,854.75873,165.85276,289.98849,0.000107285,0.1892813,688.39089,1029.5384
544,25.273471,30.614,25,0,23960.83,-27896.102,-45305.57,860.44648,137.08173,289.9629,0.000129338,0.18592916,716.87223,997.61262
560,25.378515,1.618,40,-550,36268.417,-25844.18,-44642.426,873.99559,287.17143,289.9763,6.21E-05,0.18991757,587.81628,1178.709
561,25.382494,3.619,40,-550,35982.175,-25974.227,-44673.592,869.46351,239.67415,289.99097,7.44E-05,0.18990659,626.30946,1116.6501
559,25.370651,15.608,25,400,25254.14,-30074.288,-45735.016,854.4511,166.0606,289.99439,0.000106956,0.18720033,687.83723,1029.6577
554,25.341036,20.626,25,300,25250.645,-29589.543,-45636.053,861.63181,146.38732,289.97066,0.000121804,0.18964847,709.98373,1009.2486
564,25.40054,20.624,40,-550,36317.097,-25956.794,-44653.486,851.5687,147.61784,289.98545,0.000120472,0.18823909,707.08185,1010.9181
550,25.319012,1.617,25,300,25448.367,-29597.108,-45630.461,883.63671,284.74385,289.97982,6.25E-05,0.18844673,594.24479,1183.4017
555,25.350294,1.617,25,400,25687.368,-29938.321,-45700.439,881.12236,280.48845,289.96719,6.39E-05,0.19327815,607.37598,1183.4523
565,25.409798,1.618,40,-400,36747.406,-26346.728,-44736.991,865.50593,252.25724,289.96199,7.09E-05,0.19171327,613.55992,1134.5815
567,25.418311,9.626,40,-400,36932.547,-26725.56,-44813.218,860.85274,199.28237,289.97655,8.97E-05,0.1911467,656.043,1063.5732
548,25.30022,16.62,25,150,24539.193,-28749.359,-45469.742,865.988,182.00081,289.98598,9.80E-05,0.18997953,678.88374,1052.0051
570,25.443305,1.617,40,-200,37643.095,-27779.952,-45020.479,867.03628,252.20015,289.96211,7.07E-05,0.18939604,610.5175,1127.0684
558,25.364172,10.615,25,400,26143.044,-30491.933,-45803.925,869.51752,199.53816,289.97721,8.91E-05,0.18826831,667.45955,1080.1061
572,25.451818,9.623,40,-200,37650.825,-27707.343,-45003.169,861.93406,203.82784,289.96655,8.75E-05,0.1908166,662.20739,1078.6815
568,25.424514,16.621,40,-400,36572.832,-26596.747,-44786.781,854.51,187.92811,289.96012,9.50E-05,0.19133133,662.79562,1048.265
571,25.447284,3.62,40,-200,37825.933,-27824.808,-45022.123,867.5756,267.61772,289.95652,6.70E-05,0.19405847,608.90981,1159.0195
573,25.458021,16.622,40,-200,37704.644,-27794.918,-45020.52,852.42151,195.59455,289.94381,9.14E-05,0.19211084,665.39396,1070.3131
556,25.354273,3.618,25,400,25453.383,-30117.664,-45748.461,876.95627,261.84532,290.08908,6.84E-05,0.19241101,611.61679,1151.565
574,25.466168,25.616,40,-200,37547.174,-27719.924,-45009.912,851.9213,151.50734,289.96182,0.000117182,0.18747655,697.89182,1009.0779
562,25.387028,8.614,40,-550,36272.159,-25872.755,-44649.087,862.19396,204.38189,289.98925,8.76E-05,0.19083851,654.45662,1074.1292
557,25.358807,6.611,25,400,25913.993,-30140.483,-45739.745,874.70982,239.75325,289.95951,7.46E-05,0.19252753,633.15038,1127.4254
577,25.485882,13.606,40,0,38536.236,-28906.213,-45237.854,850.82929,210.5254,289.9626,8.44E-05,0.18849846,642.01477,1076.2378
586,25.552241,3.622,40,400,39974.355,-30833.516,-45615.988,852.24879,229.53662,289.94799,7.80E-05,0.19286125,626.54242,1099.0939
587,25.556776,9.625,40,400,40073.976,-30971.292,-45644.892,844.2939,205.03016,289.97135,8.65E-05,0.18605833,630.23365,1051.2613
585,25.548263,1.619,40,400,40085.283,-31017.505,-45652.663,855.48386,263.65388,289.96535,6.74E-05,0.18819437,584.84481,1126.5289
581,25.518735,3.62,40,200,39458.938,-29971.13,-45443.388,859.478,252.74907,289.96808,7.06E-05,0.19066524,601.87286,1120.41
583,25.529472,16.621,40,200,39386.781,-29945.927,-45443.018,840.14098,187.47196,289.97689,9.49E-05,0.18941393,648.04292,1034.4419
582,25.523269,9.626,40,200,39274.948,-29880.102,-45430.478,854.03414,231.83819,289.96274,7.70E-05,0.19117597,620.85086,1099.3209
566,25.413777,3.618,40,-400,36772.733,-26616.277,-44794.429,867.33405,234.20004,289.94098,7.62E-05,0.19105972,630.8983,1114.1522
575,25.476812,1.618,40,0,38536.934,-28908.762,-45236.744,865.94123,258.41876,289.96395,6.90E-05,0.19151046,611.50751,1148.0784
569,25.43266,25.618,40,-400,36707.73,-26630.708,-44798.992,849.9891,144.29025,289.98045,0.00012352,0.1900022,699.22689,993.6418
578,25.49319,21.615,40,0,38537.428,-28895.687,-45232.838,844.1005,152.2239,289.94955,0.000116883,0.18858214,692.16433,1003.6741
593,25.596204,14.622,40,550,40503.422,-31600.762,-45768.155,841.04966,164.77756,289.97912,0.000108574,0.19202027,681.2103,1020.4766
589,25.571124,25.621,40,400,40226.225,-30942.183,-45634.326,838.61657,134.96027,289.97646,0.000131702,0.18848451,699.16928,976.76001
579,25.502724,30.614,40,0,38541.868,-28901.772,-45235.716,843.88102,122.79624,289.97133,0.00014406,0.1848198,719.20267,971.07006
592,25.590284,8.611,40,550,40614.721,-32120.167,-45873.286,847.81742,178.28476,289.97812,9.99E-05,0.18895549,664.61155,1031.6107
576,25.480791,5.62,40,0,38540.141,-28906.747,-45238.594,863.35701,239.86652,289.96267,7.44E-05,0.19113346,620.37991,1115.0544
600,25.646561,1.616,65,-600,59911.362,-27047.696,-44445.074,852.07194,263.23773,289.97378,6.77E-05,0.19006388,583.68071,1123.39
598,25.627769,16.621,65,-810,59601.232,-26151.761,-44262.935,843.97413,174.13172,289.98431,0.000102308,0.1896404,666.2611,1024.153
597,25.621567,9.623,65,-810,59400.014,-25812.029,-44198.755,846.92813,183.2108,289.98152,9.71E-05,0.18901226,658.46495,1034.8078
595,25.613054,1.616,65,-810,59188.847,-25943.473,-44225.849,851.08236,228.92011,289.9766,7.81E-05,0.19184488,170.66094,1542.1875
580,25.514757,1.615,40,200,39319.352,-30091.556,-45471.634,861.38198,291.3162,289.97382,6.15E-05,0.19340995,567.49487,1165.495
584,25.537617,25.623,40,200,39381.641,-29934.415,-45436.275,839.48014,134.81826,289.96894,0.000131574,0.18663866,700.00775,977.90134
602,25.655074,9.627,65,-600,60157.477,-27215.856,-44480.598,841.48579,195.70696,289.96969,9.09E-05,0.18938719,652.27495,1056.3008
607,25.688581,9.623,65,-300,61297.599,-28759.803,-44778.681,841.19534,209.18556,289.97702,8.51E-05,0.18871876,626.54761,1055.8867
599,25.635916,25.617,65,-810,58992.317,-26002.802,-44242.46,833.54339,128.83836,289.97397,0.000137445,0.18588204,702.47097,968.56944
608,25.694784,16.618,65,-300,61681.573,-28870.69,-44794.141,834.51179,171.85566,290.02985,0.000104358,0.18992442,665.44518,1019.676
590,25.58177,1.618,40,550,40586.063,-31762.96,-45800.019,853.43682,224.82797,289.97436,7.92E-05,0.18941434,635.21038,1096.9613
594,25.603794,20.628,40,550,40922.877,-31871.791,-45815.602,835.24121,147.96857,289.9929,0.000120119,0.18813439,690.78492,996.12417
609,25.70293,25.619,65,-300,61413.338,-28893.221,-44810.011,832.50276,134.40669,289.96694,0.000131734,0.185419,691.64642,967.70711
606,25.684047,3.62,65,-300,61531.256,-28839.648,-44792.414,851.02345,270.84461,289.98375,6.61E-05,0.19204435,576.26027,1132.2953
605,25.680068,1.619,65,-300,61416.956,-28947.986,-44815.52,845.84191,268.94382,289.97432,6.62E-05,0.18978999,574.71887,1132.665
610,25.713576,1.617,65,0,62729.803,-30545.711,-45130.626,847.94185,289.51568,289.97417,6.17E-05,0.19109106,558.54872,1151.9967
588,25.562979,16.622,40,400,40163.566,-31035.061,-45653.444,843.02704,178.7908,289.97303,9.96E-05,0.18911639,666.75849,1033.686
596,25.617032,3.621,65,-810,59580.879,-26086.306,-44248.298,849.25424,247.10999,289.97628,7.19E-05,0.18890248,595.35426,1103.5649
591,25.585749,3.62,40,550,40591.614,-31699.068,-45787.068,851.70996,215.94723,289.98064,8.21E-05,0.1859604,627.82388,1074.0044
611,25.717554,5.62,65,0,62730.337,-30548.795,-45124.541,845.43054,260.63301,289.96183,6.88E-05,0.19393563,584.2471,1120.9852
601,25.650539,3.619,65,-600,60071.752,-27172.521,-44470.319,850.59946,265.72519,289.98244,6.73E-05,0.19134742,584.24021,1128.6285
621,25.789005,3.619,65,600,65245.268,-33704.531,-45740.608,842.93765,253.93995,289.95948,7.06E-05,0.19342711,585.13479,1106.9359
616,25.755498,3.619,65,300,63811.912,-32097.306,-45427.723,851.28328,266.93243,289.95653,6.72E-05,0.19412389,579.75243,1122.6617
623,25.799743,16.62,65,600,64647.66,-33747.043,-45759.233,829.07208,159.66278,289.98019,0.000111462,0.18887586,669.77889,997.0898
617,25.760032,9.626,65,300,64056.753,-32285.695,-45462.794,840.92861,208.51223,289.96615,8.53E-05,0.18862859,843.36608,843.4319
619,25.774381,25.617,65,300,64131.829,-32253.584,-45457.983,825.92109,137.51491,289.96096,0.000129221,0.18796883,687.48121,971.93293
603,25.661277,16.62,65,-600,60480.354,-27420.978,-44513.366,831.1116,156.60503,289.97974,0.000113818,0.18982428,669.80457,990.45805
629,25.841394,25.62,65,810,66074.684,-34765.05,-45944.456,819.28252,107.32671,289.95578,0.00016472,0.18434092,702.48271,922.6183
622,25.793539,9.625,65,600,65303.611,-33937.817,-45789.329,834.28611,203.45091,289.95713,8.75E-05,0.18952778,623.91441,1039.4694
613,25.729953,21.616,65,0,62733.38,-30555.826,-45123.801,832.61595,157.5144,289.91975,0.000112905,0.18833055,672.02178,995.33175
612,25.722644,13.607,65,0,62732.188,-30550.44,-45122.691,834.92123,189.44574,289.97529,9.39E-05,0.18848755,647.05388,1036.5825
604,25.669422,25.62,65,-600,60353.638,-27255.82,-44478.994,825.0029,121.62723,289.98548,0.000145308,0.18466337,703.37861,954.10623
614,25.739487,30.611,65,0,62732.229,-30549.741,-45123.636,830.65133,117.58489,289.96791,0.000151392,0.18905772,712.15907,954.42679
615,25.751519,1.616,65,300,64011.485,-32260.163,-45456.421,846.74003,268.08555,289.96316,6.65E-05,0.18998522,575.5798,1126.6929
627,25.827047,9.624,65,810,66541.547,-35411.418,-46069.24,831.92896,195.74287,289.97364,9.07E-05,0.18633885,632.75208,1033.7732
624,25.807888,25.619,65,600,65350.235,-33898.141,-45777.241,825.19196,119.32986,289.96091,0.000149074,0.18885844,705.84214,950.26897
630,25.852041,1.616,90,-1070,82785.723,-26430.562,-43879.291,837.66147,282.13799,289.97072,6.32E-05,0.19034857,551.63214,1134.5295
628,25.83325,16.619,65,810,65727.878,-34776.932,-45956.256,829.75266,154.16886,289.97202,0.000114843,0.18509098,668.9987,987.46594
633,25.866756,16.621,90,-1070,82423.291,-26403.632,-43886.486,824.67237,155.62565,289.96023,0.000113956,0.18670599,668.15688,988.17646
636,25.889527,3.618,90,-700,83301.802,-27669.23,-44131.984,838.27045,228.95008,289.96459,7.77E-05,0.18914689,613.03083,1083.4439
634,25.874902,25.621,90,-1070,82171.008,-26124.503,-43831.104,819.0349,111.08707,289.97275,0.000159845,0.18712735,703.96594,931.15527
618,25.766235,16.62,65,300,63903.599,-32197.339,-45449.267,833.26997,172.76182,289.97462,0.000103891,0.19495866,664.98328,1018.643
625,25.818534,1.616,65,810,66460.468,-35173.691,-46022.986,847.41661,287.43938,289.96978,6.22E-05,0.19170638,554.53225,1146.6597
640,25.919056,1.616,90,-300,85468.867,-30461.344,-44677.785,837.6545,241.52284,289.96182,7.36E-05,0.1881224,593.45866,1091.1575
635,25.885548,1.615,90,-700,84190.016,-28401.528,-44271.117,840.06449,286.50329,289.95722,6.22E-05,0.18951684,557.84055,1152.5736
620,25.785027,1.617,65,600,65423.091,-33863.358,-45770.046,845.10926,263.74956,289.96882,6.73E-05,0.18727043,584.10453,1128.1076
642,25.927568,9.626,90,-300,85523.468,-30559.444,-44698.219,831.09125,230.98128,289.9542,7.71E-05,0.18901456,605.9266,1081.5886
644,25.941917,25.618,90,-300,85467.386,-30424.34,-44674.126,829.62064,144.23967,289.95864,0.000123416,0.1888916,679.32846,976.73215
645,25.952562,1.619,90,0,86758.49,-32180.729,-45014.394,847.20672,251.88163,289.9574,7.12E-05,0.19234479,605.06852,1123.0527
632,25.860554,9.624,90,-1070,82145.64,-26260.716,-43858.364,834.76886,222.86992,289.97799,8.01E-05,0.19049974,610.83097,1069.3306
643,25.933771,16.619,90,-300,85384.251,-30381.498,-44661.339,826.41668,191.07348,289.95165,9.31E-05,0.18901661,631.66334,1028.1447
649,25.978474,30.612,90,0,86743.36,-32188.54,-45014.64,850.16388,121.55063,289.95321,0.000146393,0.18864913,728.78839,979.30252
648,25.96894,21.616,90,0,86752.57,-32182.044,-45013.613,846.0109,171.02762,289.94968,0.000103977,0.18846542,676.02659,1028.8118
626,25.822512,3.62,65,810,65846.989,-35101.411,-46016.12,836.05815,258.50928,289.97238,6.91E-05,0.19169275,574.97569,1107.5092
638,25.900263,16.62,90,-700,83742.393,-28126.921,-44220.34,825.21637,178.55134,289.95425,9.95E-05,0.1880433,639.22609,1007.0163
655,26.024014,1.618,90,700,89585.502,-35973.5,-45752.367,859.92937,287.50006,289.95387,6.25E-05,0.19503454,569.13687,1160.247
656,26.027992,3.62,90,700,89764.6,-36096.804,-45774.775,853.23493,203.72985,289.94927,8.75E-05,0.19001698,650.00622,1071.014
637,25.894061,9.623,90,-700,83793.335,-28397.91,-44273.748,833.54946,229.11156,289.95809,7.74E-05,0.18758651,604.73747,1078.6767
646,25.956541,5.62,90,0,86759.888,-32184.922,-45012.873,845.2788,226.27373,289.95048,7.87E-05,0.18982146,615.73368,1081.0845
641,25.923033,3.621,90,-300,85535.309,-30601.957,-44702.701,838.38088,232.78783,289.9574,7.63E-05,0.18797699,603.76485,1085.7806
657,26.032527,9.623,90,700,89708.683,-36047.63,-45767.867,850.739,225.52415,289.95094,7.91E-05,0.19095965,625.82116,1088.4213
631,25.856019,3.621,90,-1070,82587.054,-26695.506,-43940.84,840.1125,227.86408,289.95572,7.80E-05,0.18851715,609.15554,1080.3091
660,26.057521,1.615,90,1070,91709.771,-38259.246,-46191.187,855.32342,255.54298,289.94829,7.01E-05,0.19307061,596.53437,1120.4555
659,26.046875,25.62,90,700,89784.089,-35883.088,-45728.602,836.79445,116.25597,289.95148,0.000152894,0.18809751,716.45667,955.53323
639,25.90841,25.618,90,-700,83823.144,-28261.12,-44247.352,825.98993,132.06319,289.96891,0.00013473,0.18879118,692.08524,963.74304
664,26.080383,25.62,90,1070,91311.609,-38529.289,-46252.819,837.0509,110.24331,289.94974,0.000160696,0.18614313,726.52005,954.45975
658,26.038729,16.621,90,700,89590.806,-36113.908,-45780.654,841.6494,167.35547,289.95153,0.0001064,0.18957029,674.16123,1019.7378
653,26.005222,16.62,90,300,88002.189,-33863.028,-45340.436,849.71872,158.66863,289.9536,0.00011218,0.18879347,684.92039,1011.6857
661,26.061499,3.619,90,1070,91252.814,-38133.722,-46175.07,850.6005,198.90562,289.95104,8.96E-05,0.18989315,655.59129,1066.1663
651,25.994485,3.62,90,300,87975.217,-33882.681,-45347.179,865.37033,250.61335,289.96699,7.14E-05,0.19254782,612.53029,1126.5909
665,26.091029,1.617,120,-1380,106943.15,-26471.842,-43378.757,850.65885,234.32548,289.9614,7.63E-05,0.19178271,619.72008,1100.8355
667,26.099541,9.623,120,-1380,106797.76,-26223.796,-43316.797,844.51159,182.00768,289.95967,9.80E-05,0.18966475,663.7891,1040.2816
647,25.961632,13.606,90,0,86757.175,-32184.511,-45012.091,846.00283,184.15449,289.95909,9.67E-05,0.18916971,663.52326,1043.6788
650,25.990507,1.617,90,300,87860.259,-33837.66,-45338.709,868.35543,295.1928,289.95479,6.08E-05,0.19459227,583.83049,1193.6746
669,26.11389,25.62,120,-1380,106840.27,-26192.096,-43325.349,833.98227,135.21051,289.97058,0.000131569,0.18809648,693.39935,971.60065
652,25.999019,9.626,90,300,88040.468,-33849.707,-45337.64,856.40323,216.19114,289.96461,8.24E-05,0.18982192,637.90559,1086.3873
673,26.139251,16.622,120,-1000,107374.18,-28420.894,-43761.127,838.6952,158.83457,289.95259,0.000111583,0.18601521,675.8114,1002.4209
654,26.013369,25.612,90,300,88063.04,-33945.752,-45357.005,838.96227,116.37535,289.96563,0.000152231,0.18626406,721.89282,964.03647
668,26.105744,16.619,120,-1380,106505.92,-26246.574,-43336.614,840.26328,178.24937,289.97128,9.97E-05,0.18860887,658.94366,1027.4705
671,26.128514,3.618,120,-1000,107374.18,-28716.428,-43826.911,854.90606,259.79877,289.94705,6.89E-05,0.1929344,604.46746,1139.482
677,26.166556,9.625,120,-500,107374.18,-31193.148,-44303.803,846.92047,207.00168,289.94448,8.61E-05,0.18975862,640.68205,1064.3382
681,26.195528,5.62,120,0,107374.18,-34110.293,-44868.641,847.38116,255.34527,289.94723,6.99E-05,0.19095058,594.05758,1117.5283
672,26.133048,9.626,120,-1000,107374.18,-28669.639,-43811.698,845.05111,193.63172,289.9559,9.19E-05,0.18936275,646.52045,1045.5503
663,26.072237,16.621,90,1070,91346.557,-38329.224,-46213.595,843.47745,174.07197,289.9425,0.000102235,0.18863683,663.01614,1020.0041
684,26.217462,30.608,120,0,107374.18,-34121.641,-44869.751,830.60815,134.75266,289.95502,0.000131636,0.18643545,689.96198,967.21983
679,26.180904,25.619,120,-500,107374.18,-31431.738,-44349.523,832.09905,131.53529,289.96795,0.000135361,0.18905164,697.11143,969.33302
676,26.162021,3.62,120,-500,107374.18,-31562.566,-44374.439,851.98772,278.13356,289.96079,6.45E-05,0.1942633,572.65874,1144.0281
666,26.095007,3.615,120,-1380,106445.56,-26164.961,-43320.621,850.24252,228.72136,289.9694,7.80E-05,0.1903366,617.02422,1082.6424
687,26.238007,9.625,120,500,107374.18,-36987.682,-45420.322,840.74645,198.67389,289.93562,8.94E-05,0.18776281,634.52042,1043.1159
683,26.207927,21.617,120,0,107374.18,-34121.189,-44869.957,830.51586,150.35231,289.94886,0.000118286,0.18897552,675.92342,985.89476
691,26.266979,3.619,120,1000,107374.18,-39843.405,-45961.725,842.54863,250.3729,289.95302,7.10E-05,0.18760907,585.04174,1100.9381
670,26.124536,1.617,120,-1000,107374.18,-28522.118,-43789.085,849.20899,242.6284,289.95828,7.33E-05,0.18810695,608.608,1108.9072
662,26.066034,9.626,90,1070,90828.668,-37538.542,-46057.111,848.61146,218.42087,289.93879,8.21E-05,0.19341273,629.06162,1079.5545
686,26.233472,3.619,120,500,107374.18,-36720.682,-45372.958,846.6276,241.09651,289.96246,7.40E-05,0.19094409,613.55194,1115.2864
680,26.191549,1.617,120,0,107374.18,-34113.254,-44869.134,853.87067,284.64728,289.95488,6.29E-05,0.19260013,570.01055,1153.7369
692,26.271514,9.625,120,1000,107374.18,-40418.028,-46090.949,840.97758,190.52927,289.93837,9.35E-05,0.18977316,650.89537,1040.2864
682,26.200619,13.605,120,0,107374.18,-34116.091,-44869.258,840.61595,186.67108,289.94449,9.51E-05,0.18794773,654.33314,1040.3032
674,26.147397,25.62,120,-1000,107374.18,-28609.529,-43797.678,833.56463,145.08327,289.95232,0.000122887,0.19064459,692.21538,992.77452
689,26.252356,25.619,120,500,107374.18,-37064.691,-45439.728,828.89005,144.30652,289.93417,0.000123983,0.19268135,685.71236,982.74218
675,26.158043,1.617,120,-500,107374.18,-31268.759,-44317.865,852.86702,263.01238,289.96075,6.79E-05,0.19110548,584.93497,1125.1761
697,26.305021,9.625,120,1380,107374.18,-41879.502,-46367.489,833.06504,175.6867,289.94464,0.000101483,0.19079017,654.86525,1015.8923
701,26.333994,3.619,40,-550,35433.167,-25733.088,-44635.272,844.74631,276.32798,289.93543,6.47E-05,0.19186684,573.1303,1140.9606
695,26.296509,1.613,120,1380,107374.18,-42649.093,-46519.409,841.14864,234.21496,289.93875,7.67E-05,0.19444719,615.45317,1094.6074
702,26.338528,8.613,40,-550,35608.851,-25767.09,-44636.424,840.7979,222.52412,289.9414,8.01E-05,0.18948959,612.64297,1069.4883
678,26.172758,16.62,120,-500,107374.18,-31512.694,-44365.394,839.71748,170.30184,289.95779,0.000104131,0.18702719,665.49283,1017.2041
700,26.330016,1.615,40,-550,35876.592,-25721.329,-44621.663,844.59615,280.29191,289.94522,6.39E-05,0.19289116,570.527,1146.1296
699,26.31937,25.619,120,1380,107374.18,-41525.42,-46309.681,821.4322,104.87919,289.93779,0.00016938,0.18770597,713.18859,929.04374
690,26.263001,1.615,120,1000,107374.18,-39916.795,-45987.38,841.1763,241.40568,289.94334,7.42E-05,0.19299417,598.84306,1095.1266
685,26.229494,1.617,120,500,107374.18,-37032.127,-45431.752,846.31128,252.7031,289.95257,7.06E-05,0.19168091,592.04459,1112.319
693,26.277716,16.621,120,1000,107374.18,-39391.511,-45891.336,829.89599,152.9333,289.94062,0.000116417,0.18967713,679.44823,994.08713
706,26.365276,3.619,40,-400,36726.808,-26726.999,-44816.507,846.91454,238.46601,289.95055,7.46E-05,0.18902135,608.37916,1100.3885
707,26.369811,9.626,40,-400,36566.377,-26613.81,-44795.333,836.61319,208.00914,289.94387,8.57E-05,0.18923196,632.53458,1061.1523
703,26.34445,14.618,40,-550,36085.25,-25842.824,-44643.824,833.3744,181.99257,289.93567,9.80E-05,0.19111856,661.0973,1037.9027
688,26.244209,16.62,120,500,107374.18,-36886.046,-45406.179,838.46875,184.00469,289.94147,9.75E-05,0.19371894,657.71157,1034.6824
711,26.398784,3.619,40,-200,37444.51,-27800.386,-45029.606,843.54794,238.6274,289.93587,7.43E-05,0.18691625,594.57877,1083.098
705,26.361298,1.616,40,-400,36642.604,-26675.154,-44808.325,847.02097,280.19846,289.93772,6.36E-05,0.19017746,565.69221,1146.4391
716,26.432291,5.621,40,0,38332.346,-28894.331,-45240.485,843.54125,232.52759,289.95431,7.66E-05,0.18932365,609.38251,1083.8094
694,26.285862,25.621,120,1000,107374.18,-39531.877,-45920.98,825.14699,139.71945,289.95082,0.000126939,0.18646641,681.82376,969.81261
696,26.300486,3.62,120,1380,107374.18,-41624.507,-46329.252,843.93951,266.18902,289.94462,6.69E-05,0.18865076,580.93326,1131.4607
704,26.35204,20.626,40,-550,35671.716,-25550.003,-44593.705,829.96896,133.76812,289.95328,0.000132549,0.1854895,693.43528,967.96876
698,26.311224,16.62,120,1380,107374.18,-41825.395,-46353.386,825.44992,136.63612,289.94204,0.000129753,0.18660474,684.27091,965.36545
714,26.417668,25.618,40,-200,37531.715,-27805.279,-45026.975,828.66168,133.37595,289.9502,0.000132693,0.1864076,696.89763,974.52662
709,26.38416,25.619,40,-400,36563.704,-26796.401,-44836.818,831.39378,123.3014,289.95704,0.000143436,0.18522147,705.47645,960.33163
710,26.394805,1.617,40,-200,37537.142,-27842.693,-45035.856,847.75893,293.93631,289.94472,6.05E-05,0.1881307,559.72646,1164.0311
719,26.454224,30.612,40,0,38356.769,-28899.799,-45239.005,830.60857,120.58529,289.9486,0.000147279,0.18810203,712.39874,961.13661
721,26.470235,3.62,40,200,39334.524,-30021.866,-45455.517,849.76417,278.3116,289.94806,6.43E-05,0.19224974,569.54599,1142.4944
713,26.409521,16.621,40,-200,37422.102,-27761.409,-45019.081,837.38467,173.42083,289.94716,0.000102382,0.18751885,661.98135,1019.0389
708,26.376013,16.622,40,-400,36752.71,-26743.24,-44821.03,833.60146,159.73667,289.94953,0.000110297,0.18334247,672.66667,1001.4141
724,26.489118,25.619,40,200,39255.254,-29976.311,-45449.144,837.32129,117.34568,289.95934,0.000151134,0.18655695,713.14683,953.88347
722,26.474769,9.625,40,200,39146.546,-30034.941,-45463.575,842.35012,191.87133,289.94509,9.28E-05,0.18968819,654.26183,1049.4654
723,26.480973,16.619,40,200,39256.693,-29993.127,-45455.517,837.71927,156.59943,289.94691,0.000113608,0.18933845,678.01229,1000.7453
732,26.541784,8.613,40,550,40511.81,-31867.063,-45824.071,847.61905,207.41342,289.94678,8.63E-05,0.19227797,638.98777,1063.3456
731,26.537249,3.619,40,550,40768.902,-31981.527,-45840.353,851.37102,214.7375,289.94798,8.30E-05,0.19008658,634.21605,1075.4405
717,26.437381,13.607,40,0,38333.991,-28898.072,-45239.087,836.02938,188.83245,289.95324,9.43E-05,0.18881402,641.16254,1027.7061
718,26.44469,21.617,40,0,38346.367,-28894.248,-45240.444,828.82177,148.02281,289.96019,0.000120167,0.18887214,679.68022,985.51169
733,26.547706,14.618,40,550,40803.027,-32118.851,-45867.736,842.49165,169.9991,289.96018,0.000104551,0.18752921,664.94278,1013.0875
726,26.503742,3.62,40,400,40177.915,-31242.157,-45696.492,851.66506,250.42761,289.94171,7.13E-05,0.19160422,608.5136,1124.85
727,26.508277,9.625,40,400,40059.586,-31174.605,-45685.432,842.88833,181.84691,289.94899,9.77E-05,0.18855028,657.09911,1031.709
712,26.403318,9.624,40,-200,37483.035,-27777.937,-45022.822,838.87957,221.68737,289.94252,8.03E-05,0.18918876,613.97086,1072.2312
735,26.564554,1.617,65,-810,59048.768,-26185.846,-44279.34,854.78687,290.63792,289.95848,6.14E-05,0.19073091,573.23427,1175.7657
736,26.568532,3.62,65,-810,59292.334,-26018.59,-44241.062,851.24114,234.66121,289.96167,7.62E-05,0.19235795,620.8534,1106.2678
715,26.428313,1.616,40,0,38323.548,-28891.782,-45241.472,846.41875,260.27544,289.95254,6.87E-05,0.19289504,591.2758,1128.0575
720,26.466257,1.616,40,200,39190.457,-30069.601,-45469.002,847.81673,246.33854,289.95298,7.26E-05,0.19277687,598.69414,1103.922
728,26.514479,16.621,40,400,40110.733,-31086.702,-45663.23,841.66844,146.9222,289.95336,0.000120361,0.18472884,689.71752,991.58551
742,26.606574,9.623,65,-600,60154.887,-27032.278,-44436.358,849.19465,213.90064,289.95394,8.31E-05,0.18868361,633.44256,1073.4867
737,26.573066,9.626,65,-810,59477.886,-26267.376,-44290.729,845.70672,203.29141,289.95012,8.73E-05,0.18711059,632.1657,1048.6121
725,26.499764,1.617,40,400,39944.3,-31039.337,-45660.023,853.09491,261.36469,289.95648,6.81E-05,0.1892626,596.9617,1136.7858
734,26.555295,20.624,40,550,40749.413,-32116.672,-45869.298,835.51193,124.12214,289.95622,0.000143085,0.18737084,706.96276,963.15845
745,26.631568,1.616,65,-300,61098.561,-28831.589,-44796.279,855.48289,259.21606,289.95088,6.89E-05,0.190991,592.56455,1126.1728
730,26.533272,1.615,40,550,40570.07,-31991.97,-45845.698,849.93178,253.59025,289.94388,7.02E-05,0.18924986,591.17516,1114.0168
729,26.522625,25.621,40,400,40314.252,-31057.962,-45658.255,833.44661,110.87368,289.94621,0.000159689,0.18541069,721.42389,951.00035
743,26.612777,16.619,65,-600,59748.629,-27046.668,-44446.102,843.59367,175.96638,289.95735,0.000101314,0.19010747,664.3154,1026.4018
744,26.620922,25.621,65,-600,59832.791,-27337.597,-44506.706,835.55449,134.02735,289.962,0.00013218,0.18628334,699.0525,974.52325
738,26.579269,16.622,65,-810,59142.387,-26090.993,-44256.398,833.57463,150.66137,289.9605,0.000117584,0.18651771,679.21724,989.0959
746,26.635547,3.618,65,-300,61411.776,-28882.037,-44799.075,852.96717,248.31024,289.94944,7.21E-05,0.1933529,602.76288,1113.4189
750,26.665076,1.617,65,0,62570.358,-30544.437,-45125.528,852.51552,258.97681,289.95696,6.89E-05,0.19129069,596.88531,1128.2056
751,26.669054,5.621,65,0,62572.168,-30540.983,-45125.61,853.19223,237.25592,289.9567,7.53E-05,0.19112904,610.13529,1097.6526
756,26.706998,3.617,65,300,63729.435,-32311.392,-45472.497,854.21127,244.7189,289.95203,7.29E-05,0.190556,610.95307,1111.9358
749,26.65443,25.619,65,-300,61250.029,-28868.469,-44799.362,834.73327,144.13179,289.95716,0.000123483,0.18905395,687.89539,985.88239
740,26.598061,1.617,65,-600,59979.572,-27224.326,-44479.858,848.10981,246.78446,289.95596,7.23E-05,0.19019704,595.76186,1103.228
752,26.674145,13.605,65,0,62579.856,-30549.576,-45127.46,845.6036,202.69654,289.95572,8.81E-05,0.19117245,636.11642,1050.4694
739,26.587416,25.618,65,-810,58788.263,-26243.612,-44295.745,830.99634,115.11742,289.9489,0.000154158,0.18710751,715.64003,952.47109
753,26.681453,21.615,65,0,62579.897,-30552.578,-45128.406,842.18354,153.14255,289.95903,0.000117018,0.19334603,687.53684,1001.4834
741,26.602039,3.62,65,-600,60163.85,-27235.797,-44479.364,850.18603,236.88701,289.9412,7.52E-05,0.18967718,618.47536,1107.1206
760,26.736526,1.618,65,600,65345.548,-33760.653,-45748.379,853.70417,254.19587,289.9654,7.06E-05,0.19471221,604.20638,1129.1067
748,26.646284,16.621,65,-300,61372.346,-28853.175,-44795.58,842.7648,164.00736,289.94754,0.000108987,0.19132553,674.01872,1010.4762
757,26.711532,9.626,65,300,63692.185,-32133.652,-45438.248,850.46896,214.47433,289.95316,8.33E-05,0.19122747,628.92815,1068.3446
747,26.640081,9.626,65,-300,61344.059,-28984.455,-44822.222,846.56573,207.98728,289.94623,8.57E-05,0.18908674,630.13234,1055.2212
758,26.717735,16.622,65,300,63808.746,-32197.298,-45448.568,841.98607,173.37948,289.9554,0.000102281,0.18716114,671.18301,1029.716
766,26.774012,3.62,65,810,65549.685,-34908.747,-45987.833,850.35853,227.13401,289.95213,7.84E-05,0.18972442,627.38232,1096.8399
761,26.740505,3.618,65,600,65163.49,-33838.853,-45768.566,852.16202,239.53295,289.95526,7.44E-05,0.19008238,607.88624,1101.4875
765,26.770034,1.617,65,810,66780.138,-35085.541,-45997.042,853.23996,246.43589,289.95237,7.26E-05,0.19255743,524.53167,1184.6906
759,26.725881,25.617,65,300,63997.547,-32197.627,-45445.649,837.02662,130.44895,289.96256,0.000135544,0.184557,704.00281,973.0477
755,26.703019,1.616,65,300,63818.038,-32140.929,-45440.263,854.36233,260.65284,289.95088,6.85E-05,0.19178596,595.6416,1133.7119
773,26.818257,16.621,90,-1070,82794.48,-26335.299,-43863.585,837.15878,148.69612,289.9493,0.000119828,0.18964965,690.75729,997.33361
772,26.812054,9.624,90,-1070,81641.567,-26038.984,-43825.554,842.99214,186.47211,289.95567,9.58E-05,0.19087216,647.40323,1028.1018
775,26.837049,1.616,90,-700,83533.651,-28103.979,-44220.792,851.34467,262.44912,289.94365,6.81E-05,0.19184294,585.72711,1128.7375
769,26.792895,25.62,65,810,66070.409,-35504.214,-46097.527,835.07932,129.68456,289.93796,0.000137194,0.18862749,703.54107,969.68115
762,26.745039,9.624,65,600,64748.186,-33668.761,-45741.636,844.00614,195.96354,289.96364,9.07E-05,0.18746538,637.06507,1037.3087
763,26.751242,16.622,65,600,65208.388,-33893.495,-45779.585,841.94903,170.19903,289.9511,0.000104669,0.18942602,663.26461,1013.0384
776,26.841027,3.617,90,-700,84203.543,-28528.203,-44296.814,850.49565,263.66558,289.94015,6.77E-05,0.19084277,592.33372,1132.1612
764,26.759388,25.618,65,600,65693.218,-34080.239,-45808.982,837.60346,133.08298,289.9623,0.000133442,0.18729815,702.27746,975.89426
777,26.845561,9.624,90,-700,83737.377,-28139.749,-44227.741,847.91406,194.16446,289.95923,9.13E-05,0.18628457,653.06298,1053.038
778,26.851764,16.621,90,-700,83805.505,-28385.863,-44273.543,839.32287,159.21129,289.95616,0.00011181,0.1889001,676.22013,1001.6688
754,26.690987,30.613,65,0,62583.392,-30542.258,-45128.282,834.95737,119.96381,289.95669,0.000147809,0.18689822,711.42913,958.884
783,26.885271,16.622,90,-300,85293.839,-30538.516,-44696.41,840.22948,168.63126,289.96329,0.000105479,0.18853135,664.92534,1009.0039
771,26.80752,3.616,90,-1070,82748.144,-26176.184,-43829.131,851.21258,249.98515,289.94717,7.13E-05,0.18998097,595.14771,1104.7614
787,26.913132,13.605,90,0,86651.015,-32175.713,-45016.121,842.83991,184.78874,289.95097,9.64E-05,0.18975837,656.25551,1034.0475
781,26.874534,3.621,90,-300,85347.412,-30615.237,-44713.062,851.53614,260.05209,289.94793,6.89E-05,0.19321464,591.8747,1125.4485
774,26.826402,25.621,90,-1070,82529.698,-26855.238,-43977.803,833.75866,131.04167,289.94358,0.00013638,0.19179381,700.66045,970.18803
779,26.85991,25.618,90,-700,84048.538,-28320.285,-44256.069,838.19589,124.52275,289.96175,0.000142745,0.18807102,713.33135,971.38582
768,26.78475,16.62,65,810,65863.024,-35265.213,-46052.013,844.14078,150.43375,289.95212,0.000118031,0.1877139,687.16497,995.94614
789,26.929974,30.612,90,0,86650.439,-32174.89,-45012.379,832.92006,119.2636,289.9498,0.000148532,0.18579298,706.19955,951.56813
790,26.942006,1.617,90,300,87945.244,-33905.459,-45351.126,850.93723,234.85828,289.95354,7.62E-05,0.19046655,618.9744,1102.8034
785,26.904063,1.614,90,0,86653.235,-32174.972,-45014.969,852.90102,266.70729,289.94607,6.69E-05,0.19090707,592.1449,1141.9965
791,26.945985,3.619,90,300,88028.215,-33871.21,-45344.013,846.6883,240.6803,289.95344,7.42E-05,0.19215566,612.33687,1109.5621
767,26.778547,9.625,65,810,65442.046,-34760.651,-45957.12,847.69803,184.82697,289.94237,9.64E-05,0.18963455,658.93731,1039.6384
770,26.803541,1.617,90,-1070,82118.422,-25890.107,-43785.097,851.42116,245.50174,289.95146,7.26E-05,0.19026601,601.03365,1106.0068
780,26.870555,1.618,90,-300,85543.203,-30558.909,-44698.548,852.99331,277.18396,289.94817,6.47E-05,0.19376916,574.34921,1145.4791
795,26.975514,1.618,90,700,89609.02,-36165.63,-45797.717,845.89723,216.60099,289.96691,8.19E-05,0.18717957,629.35646,1077.2496
797,26.984027,9.624,90,700,90152.524,-36316.892,-45816.671,845.04697,173.54014,289.96322,0.000102549,0.18884842,671.863,1029.6926
792,26.950519,9.626,90,300,88120.314,-33796.34,-45329.211,841.64981,208.56989,289.95769,8.57E-05,0.19313749,635.99328,1066.7239
796,26.979493,3.616,90,700,89957.555,-36341.684,-45824.647,852.70292,236.80378,289.96119,7.53E-05,0.19028863,609.43307,1096.5568
798,26.990229,16.621,90,700,89412.036,-35988.26,-45761.207,842.36467,141.92222,289.9712,0.000125463,0.1893998,694.79963,986.83674
803,27.023737,16.618,90,1070,91672.479,-38606.585,-46265.976,863.65871,145.2102,289.95998,0.000122194,0.18707701,712.21629,1011.0968
786,26.908042,5.62,90,0,86652.947,-32176.782,-45012.297,850.50635,235.58244,289.95736,7.56E-05,0.18983294,617.06258,1102.4324
801,27.012999,3.619,90,1070,91297.26,-37827.703,-46109.41,865.75238,248.66645,289.96667,7.20E-05,0.19293859,622.34043,1135.8111
804,27.031883,25.618,90,1070,90345.561,-38117.605,-46189.214,858.62636,111.53653,289.96111,0.000159893,0.19008684,749.17073,978.86968
782,26.879068,9.626,90,-300,85530.046,-30661.861,-44717.79,843.83308,204.17771,289.95206,8.76E-05,0.19176548,641.65007,1063.4509
808,27.057244,16.623,120,-1380,106961.61,-26984.627,-43490.96,852.46275,162.22031,289.95591,0.000110284,0.19300211,691.8203,1029.3312
788,26.920441,21.613,90,0,86649.083,-32178.508,-45014.353,837.02862,140.40147,289.95183,0.000127006,0.19027764,697.4617,988.89184
784,26.893417,25.618,90,-300,85558.868,-30521.947,-44690.531,836.725,130.72385,289.9575,0.000135305,0.18517899,698.74359,968.04429
794,26.964868,25.619,90,300,87756.155,-33837.29,-45342.944,833.71017,133.79564,289.95743,0.000133175,0.18953777,697.88001,971.90787
806,27.046507,3.619,120,-1380,106147.64,-26585.36,-43424.395,876.0589,236.41782,289.96538,7.62E-05,0.19680202,642.88209,1126.6432
815,27.109542,1.619,120,-500,107374.18,-31355.717,-44339.45,863.1754,260.96494,289.94761,6.83E-05,0.1908012,603.79213,1140.117
799,26.998376,25.619,90,700,89118.184,-35979.092,-45764.866,842.96744,110.56849,289.95359,0.000160922,0.18877443,727.97172,954.65454
809,27.06539,25.618,120,-1380,106933.07,-25842.414,-43254.549,847.29935,119.22251,289.96036,0.000149932,0.19180514,725.50117,970.92307
813,27.090751,16.62,120,-1000,107374.18,-28718.237,-43827.692,849.4573,179.43071,289.94742,9.93E-05,0.18928756,667.97468,1036.9243
814,27.098897,25.619,120,-1000,107374.18,-28800.59,-43855.198,843.88164,132.40124,289.96706,0.000135104,0.19269393,711.4644,981.96994
816,27.113521,3.619,120,-500,107374.18,-31358.677,-44336.284,863.30949,254.1348,289.94645,7.04E-05,0.19286569,611.08791,1133.8212
811,27.080014,3.621,120,-1000,107191.32,-28428.089,-43765.773,868.21293,243.38482,289.95829,7.36E-05,0.19316584,621.15254,1121.9586
800,27.009021,1.617,90,1070,90530.417,-38100.172,-46181.484,861.15933,249.13782,289.96033,7.15E-05,0.18923691,613.33624,1125.9163
805,27.042528,1.618,120,-1380,106989.32,-26646.622,-43416.09,879.40592,276.65569,289.96251,6.48E-05,0.19338653,608.76491,1177.1745
793,26.956722,16.62,90,300,87739.256,-33799.67,-45336.859,840.0658,171.93561,289.97023,0.000103762,0.19030657,667.19289,1020.9889
822,27.152119,13.607,120,0,107374.18,-34113.624,-44870.409,850.67789,192.99468,289.96081,9.26E-05,0.19200611,659.95736,1057.3457
807,27.051041,9.625,120,-1380,106335.42,-26786.083,-43440.8,868.06932,198.89503,289.97126,8.93E-05,0.18878567,673.10494,1085.8951
820,27.14305,1.617,120,0,107374.18,-34105.647,-44868.312,859.29763,255.69095,289.9484,6.99E-05,0.19179375,611.36919,1139.3379
802,27.017534,9.625,90,1070,91122.643,-38199.382,-46191.927,863.20899,180.05714,289.95263,9.90E-05,0.19023134,676.77186,1047.3797
821,27.147028,5.621,120,0,107374.18,-34110.951,-44870.656,857.27769,234.85827,289.95037,7.63E-05,0.19350389,625.30683,1107.5012
824,27.168961,30.612,120,0,107374.18,-34108.238,-44872.383,842.99828,120.01265,289.95921,0.000148476,0.18942262,717.96,964.90869
810,27.076035,1.616,120,-1000,107374.18,-28844.829,-43845.125,868.72169,257.78307,289.95921,6.92E-05,0.19080184,616.41349,1148.2229
828,27.195709,16.621,120,500,107374.18,-36800.362,-45388.006,847.10436,170.869,289.954,0.000104971,0.19432084,677.29662,1026.6428
827,27.189506,9.625,120,500,107374.18,-36815.287,-45395.9,853.69692,209.82805,289.9555,8.53E-05,0.19269469,645.73206,1077.6619
823,27.159427,21.614,120,0,107374.18,-34112.349,-44870.656,846.38709,147.14261,289.94489,0.000121199,0.19048972,697.20927,1001.0331
825,27.180994,1.618,120,500,107374.18,-36784.657,-45392.57,858.70989,254.84782,289.95557,7.01E-05,0.19182863,600.54679,1127.2108
834,27.237362,25.62,120,1000,107374.18,-39408.326,-45891.706,842.11822,124.27941,289.95948,0.000142778,0.18679088,715.34931,971.67089
837,27.25652,9.625,120,1380,107374.18,-41786.377,-46362.596,854.8157,214.36075,289.95121,8.38E-05,0.19491885,642.26651,1082.7739
812,27.084549,9.623,120,-1000,107374.18,-28516.116,-43769.062,862.8764,223.27277,289.95129,8.04E-05,0.19409486,638.18973,1096.7699
819,27.132404,25.618,120,-500,107374.18,-31294.908,-44335.051,843.56422,139.56254,289.95341,0.000127767,0.19009643,696.36238,982.59721
839,27.27087,25.618,120,1380,107374.18,-41976.411,-46366.543,846.36702,129.3352,289.96178,0.000137957,0.19056395,710.95419,975.56096
830,27.214501,1.617,120,1000,107374.18,-39492.982,-45919.171,859.64885,275.40849,289.95807,6.52E-05,0.19537831,590.98661,1162.3366
817,27.118055,9.626,120,-500,107374.18,-31409.865,-44344.384,857.70472,198.54395,289.96306,8.98E-05,0.19089385,660.46741,1073.8154
841,27.285494,3.619,65,-810,59484.423,-26180.583,-44270.665,864.82487,258.30764,289.94757,6.93E-05,0.19299935,615.15307,1147.7257
835,27.248008,1.618,120,1380,107374.18,-41887.067,-46373.409,862.51814,237.77992,289.94592,7.53E-05,0.19320497,631.19108,1117.4251
818,27.124258,16.621,120,-500,107374.18,-31128.557,-44299.24,850.67989,186.79,289.95927,9.56E-05,0.19154963,662.8123,1050.2584
826,27.184972,3.619,120,500,107374.18,-36875.932,-45404.328,862.88516,240.51621,289.95663,7.44E-05,0.19204889,625.93753,1121.5473
840,27.281515,1.617,65,-810,58332.502,-26097.819,-44277.202,860.69761,248.82849,289.95319,7.19E-05,0.19210613,607.6391,1117.7851
831,27.218479,3.618,120,1000,107374.18,-39781.856,-45958.805,858.40261,235.63773,289.96208,7.59E-05,0.19166547,619.51692,1104.0083
838,27.262724,16.622,120,1380,107374.18,-41446.685,-46269.347,849.36646,171.87154,289.95871,0.000103694,0.18991223,677.91923,1031.4545
845,27.315022,1.616,65,-600,59446.392,-27315.148,-44512.462,861.3804,259.38135,289.96429,6.89E-05,0.19217442,611.84848,1143.798
832,27.223014,9.626,120,1000,107374.18,-39476.248,-45915.1,857.98317,213.22262,289.95521,8.36E-05,0.18998047,635.71818,1074.0091
850,27.34853,1.616,65,-300,60761.787,-28850.132,-44805.612,861.6794,263.86804,289.95791,6.79E-05,0.19278061,607.55159,1152.5292
853,27.363245,16.622,65,-300,61110.361,-28847.501,-44800.842,850.93834,177.22053,289.95473,0.000100322,0.18823575,669.7428,1033.3178
829,27.203855,25.62,120,500,107374.18,-36885.717,-45409.509,842.48434,130.49362,289.97375,0.000136286,0.18846492,710.88542,979.06407
852,27.357043,9.625,65,-300,60868.974,-28891.576,-44814.575,855.50607,209.00915,289.94868,8.54E-05,0.19092601,647.46695,1080.8159
849,27.337884,25.619,65,-600,59421.805,-27388.456,-44525.619,841.95986,126.41586,289.97041,0.000140079,0.18623087,717.15174,977.98967
833,27.229217,16.62,120,1000,107374.18,-39734.985,-45943.264,852.27383,174.93191,289.95208,0.000102017,0.19089012,672.8561,1033.3459
847,27.323535,9.624,65,-600,59323.745,-27115.536,-44472.21,854.85384,204.47363,289.95652,8.73E-05,0.19090407,649.05509,1070.3489
836,27.251986,3.62,120,1380,107374.18,-41667.637,-46338.544,855.68423,229.44783,289.96926,7.79E-05,0.19152241,633.55888,1105.7643
843,27.296231,16.621,65,-810,59105.384,-26187.696,-44280.409,849.60795,155.98767,289.95798,0.000114268,0.19014791,694.96311,1016.4409
854,27.371392,25.618,65,-300,61112.211,-28843.266,-44799.568,846.22762,140.3707,289.93538,0.000126721,0.18894292,708.78629,997.30462
857,27.391106,13.607,65,0,62336.372,-30540.86,-45129.475,857.3535,202.78532,289.95106,8.78E-05,0.1896638,647.71297,1063.9032
844,27.304377,25.619,65,-810,58923.49,-26268.857,-44300.884,845.34219,132.2985,289.9486,0.000134497,0.18898826,714.04643,987.51922
855,27.382037,1.616,65,0,62324.819,-30536.296,-45130.05,863.81253,260.46665,289.94512,6.86E-05,0.19170994,599.00172,1135.1599
842,27.290028,9.625,65,-810,58772.598,-26173.922,-44284.52,854.70437,191.18709,289.9472,9.32E-05,0.18984392,665.13255,1058.7462
846,27.319001,3.62,65,-600,59966.169,-27260.178,-44489.684,862.85708,257.69422,289.96411,6.96E-05,0.19331698,609.08705,1138.7715
856,27.386015,5.621,65,0,62327.574,-30529.471,-45133.216,863.13485,249.71037,289.95321,7.15E-05,0.19180895,612.71591,1129.3144
863,27.434696,16.621,65,300,63517.322,-32203.013,-45458.559,851.56277,173.94686,289.9561,0.000102175,0.18741221,675.50382,1031.7588
851,27.352508,3.62,65,-300,60992.36,-28854.161,-44804.707,861.68851,266.87444,289.95361,6.69E-05,0.19235195,605.26884,1158.4786
867,27.462001,9.626,65,600,65201.44,-33827.259,-45766.839,856.51904,183.02785,289.96806,9.74E-05,0.18964421,668.66013,1046.1479
861,27.423959,3.619,65,300,63494.668,-32158.609,-45448.075,862.82963,232.7592,289.9602,7.65E-05,0.18977811,624.45942,1104.4497
860,27.419981,1.616,65,300,63620.562,-32184.593,-45452.392,863.40523,248.29001,289.963,7.19E-05,0.19166175,621.16233,1134.2922
869,27.47635,25.619,65,600,64998.454,-33792.434,-45764.167,845.39564,122.49497,289.96152,0.000145049,0.18783261,717.80415,968.03424
848,27.329738,16.625,65,-600,59902.029,-27148.263,-44468.839,848.22741,166.9876,289.95641,0.000106405,0.18804654,675.74982,1019.8865
870,27.486995,1.617,65,810,65641.331,-34853.406,-45973.607,862.19492,249.37404,289.9556,7.21E-05,0.19511092,611.63408,1123.7801
864,27.442842,25.62,65,300,63856.234,-32176.083,-45447.088,847.58953,136.6924,289.96258,0.000129742,0.18654192,704.02979,985.71769
875,27.520502,1.618,90,-1070,82060.162,-26547.781,-43920.488,867.35598,282.3882,289.95188,6.37E-05,0.19558001,594.58416,1175.3552
872,27.495509,9.624,65,810,66190.794,-35129.164,-46019.327,853.42896,196.34145,289.95728,9.06E-05,0.18863285,655.50246,1059.8612
873,27.501711,16.619,65,810,65117.072,-35015.563,-46014.311,850.35191,145.70547,289.94539,0.00012186,0.18739329,703.48164,1002.3365
876,27.524481,3.617,90,-1070,82030.393,-26131.615,-43834.394,864.47089,242.50376,289.95731,7.37E-05,0.19186149,622.12808,1119.4477
865,27.453488,1.616,65,600,65379.838,-33938.886,-45788.055,866.65306,247.92229,289.95618,7.21E-05,0.19222458,624.10418,1135.7039
862,27.428494,9.626,65,300,63663.445,-32269.043,-45467.974,856.94192,185.34737,289.9517,9.59E-05,0.18854119,673.61722,1054.403
878,27.535217,16.622,90,-1070,82315.61,-26719.805,-43951.283,854.22403,165.42238,289.95423,0.000107456,0.18805916,688.58779,1029.2304
858,27.398415,21.614,65,0,62344.143,-30538.763,-45132.065,850.34198,146.40641,289.95624,0.000121338,0.18766032,702.12577,1004.2783
868,27.468204,16.621,65,600,64405.82,-33890.617,-45790.193,851.77018,152.09286,289.95964,0.000116818,0.18793699,697.96078,1010.1099
882,27.562521,9.629,90,-700,84014.495,-29017.059,-44400.752,861.5987,229.17694,289.95545,7.78E-05,0.18997704,637.24145,1111.3242
866,27.457467,3.618,65,600,64671.342,-33882.599,-45786.78,865.82239,253.27402,289.95495,7.01E-05,0.18704226,606.79536,1127.9319
881,27.557987,3.622,90,-700,83589.773,-28824.189,-44370.821,865.48186,247.79171,289.95791,7.20E-05,0.19079322,617.27907,1127.0442
859,27.407948,30.613,65,0,62350.68,-30537.036,-45131.201,846.23134,115.50646,289.96519,0.000153295,0.18534018,725.77852,964.74674
884,27.576871,25.62,90,-700,83597.215,-28415.178,-44283.451,852.33094,139.0844,289.95052,0.000127912,0.18872886,708.50473,994.54578
891,27.625002,5.623,90,0,86473.109,-32165.352,-45016.162,863.00083,229.8831,289.96244,7.80E-05,0.1936943,627.37294,1096.5564
888,27.602232,16.621,90,-300,85280.805,-30568.201,-44704.017,852.43565,182.33374,289.9536,9.76E-05,0.1894268,673.38397,1051.4544
871,27.490974,3.62,65,810,65281.326,-34753.168,-45956.544,863.30149,253.14675,289.95019,7.05E-05,0.19029834,613.72814,1135.4032
874,27.509857,25.62,65,810,65121.759,-34953.027,-46004.895,847.28445,117.19403,289.94757,0.000151664,0.18764739,722.85327,962.9144
890,27.621024,1.616,90,0,86469.45,-32176.37,-45015.956,865.14974,257.36438,289.96472,6.97E-05,0.19395827,604.97865,1132.0517
895,27.658968,1.618,90,300,87695.222,-33747.166,-45321.482,865.89267,273.02858,289.96117,6.59E-05,0.19579026,588.96741,1149.4871
896,27.662946,3.619,90,300,87862.15,-33891.069,-45348.905,868.36612,227.16642,289.95423,7.87E-05,0.19240331,634.64821,1099.8063
877,27.529016,9.626,90,-1070,82232.106,-26482.202,-43905.152,862.10891,207.17493,289.95861,8.61E-05,0.18967382,657.55762,1082.1596
880,27.554009,1.62,90,-700,83825.816,-28715.399,-44342.986,866.95648,286.71365,289.95168,6.26E-05,0.19441264,577.53346,1165.7999
887,27.59603,9.625,90,-300,85285.657,-30471.252,-44684.775,864.49041,234.05775,289.96426,7.62E-05,0.19054469,628.16957,1111.7395
879,27.543363,25.621,90,-1070,82105.634,-26425.176,-43895.984,847.06642,122.39394,289.95292,0.000145037,0.18670133,719.09167,970.38308
897,27.667481,9.626,90,300,87890.602,-33802.754,-45333.528,864.84715,218.86553,289.95041,8.15E-05,0.19036473,643.55688,1090.9583
893,27.637402,21.615,90,0,86475.658,-32168.846,-45018.341,854.53331,157.9206,289.96514,0.000112528,0.18786384,689.67076,1014.7737
886,27.591495,3.619,90,-300,85035.511,-30538.557,-44701.796,867.30963,256.76789,289.96136,6.98E-05,0.19361352,608.24037,1136.7091
892,27.630094,13.606,90,0,86475.165,-32173.821,-45017.436,858.60257,196.69247,289.95406,9.03E-05,0.18755558,653.38684,1058.9667
900,27.692475,1.618,90,700,88907.797,-35898.876,-45751.874,870.62167,285.05437,289.9618,6.29E-05,0.19462235,588.88144,1172.6034
883,27.568724,16.622,90,-700,83633.191,-28329.782,-44264.662,857.13761,177.57377,289.95006,0.000100451,0.19039106,672.98221,1035.7956
898,27.673683,16.621,90,300,87726.058,-33850.817,-45346.685,854.28273,178.49245,289.95737,9.96E-05,0.18819969,669.801,1037.0374
889,27.610379,25.619,90,-300,85020.298,-30384.582,-44671.371,852.04049,145.07494,289.9742,0.000123062,0.1911036,707.09628,1004.6007
885,27.587517,1.618,90,-300,85588.224,-30668.398,-44716.886,866.60188,248.38509,289.95786,7.25E-05,0.19588593,616.40182,1127.6184
899,27.68183,25.618,90,300,87498.444,-33868.25,-45351.948,849.78949,127.4922,289.9516,0.000139378,0.18749831,712.09388,972.63339
894,27.646935,30.614,90,0,86479.687,-32169.71,-45016.984,847.02973,114.63839,289.94383,0.000154534,0.18642707,733.00158,968.26105
906,27.729961,3.619,90,1070,91738.305,-38325.935,-46207.058,866.33308,227.52602,289.95349,7.85E-05,0.19131473,637.62251,1105.024
903,27.707191,16.619,90,700,89844.117,-36353.567,-45829.088,854.55801,168.36833,289.96259,0.000105883,0.19032432,685.75743,1032.6264
910,27.75949,1.616,120,-1380,107134.04,-26373.783,-43360.543,865.12071,241.03661,289.94102,7.44E-05,0.19329265,627.20824,1121.0746
908,27.740698,16.62,90,1070,91349.929,-38206.495,-46186.295,855.70644,178.8153,289.93562,9.95E-05,0.18905436,668.39091,1037.4576
911,27.763468,3.619,120,-1380,106258.16,-26640.578,-43412.924,865.44075,227.92278,289.95934,7.86E-05,0.1929368,646.50962,1115.1267
916,27.796976,3.619,120,-1000,107374.18,-28868.512,-43850.017,870.40012,260.65013,289.95037,6.88E-05,0.1934321,604.78175,1139.8344
912,27.768002,9.627,120,-1380,106744.64,-26754.301,-43437.881,860.83998,193.21544,289.95704,9.22E-05,0.1894082,661.16774,1059.0646
925,27.860012,1.614,120,0,107374.18,-34080.115,-44869.957,868.01952,243.62137,289.95791,7.37E-05,0.19438475,630.76023,1134.6135
922,27.835017,9.625,120,-500,107374.18,-31274.803,-44325.635,864.8784,207.2194,289.95583,8.60E-05,0.18955058,650.68719,1076.0805
920,27.826504,1.618,120,-500,107374.18,-31357.855,-44345.206,872.70023,264.75496,289.96046,6.75E-05,0.1917571,602.73767,1149.1714
915,27.792997,1.618,120,-1000,107374.18,-28689.621,-43814.329,866.61408,253.91216,289.95233,7.06E-05,0.1934856,610.04383,1130.2592
923,27.841221,16.618,120,-500,107374.18,-31383.593,-44349.276,858.20396,172.22607,289.95431,0.000103602,0.19047242,684.68283,1036.6808
902,27.700988,9.626,90,700,89330.545,-35924.573,-45749.119,861.36888,226.89551,289.95717,7.89E-05,0.19289179,639.18065,1107.6375
926,27.863989,5.622,120,0,107374.18,-34086.57,-44871.56,870.29335,213.17531,289.95372,8.35E-05,0.18894859,647.94621,1086.2356
901,27.696454,3.619,90,700,89554.871,-35995.784,-45758.945,863.97413,209.66025,289.96375,8.51E-05,0.1901686,659.71649,1091.1017
917,27.80151,9.625,120,-1000,107374.18,-28729.954,-43834.065,865.44241,202.92715,289.97166,8.79E-05,0.190942,659.82489,1076.8822
909,27.748844,25.62,90,1070,90740.063,-38061.072,-46169.725,850.23714,134.35995,289.94818,0.000132713,0.18971851,705.51551,980.65621
904,27.715337,25.619,90,700,88922.269,-35903.769,-45752.079,847.52552,130.61842,289.94833,0.000136398,0.18944626,720.12957,990.05225
928,27.876389,21.615,120,0,107374.18,-34092.532,-44872.424,856.04042,124.06617,289.95808,0.000143452,0.18924136,729.75202,984.80353
907,27.734496,9.624,90,1070,90435.358,-38169.944,-46200.562,862.69575,224.00471,289.9514,7.97E-05,0.19104313,641.4722,1103.1945
905,27.725983,1.618,90,1070,91506.496,-38355.496,-46215.034,864.37433,220.54861,289.94717,8.14E-05,0.19488208,646.83037,1097.6242
933,27.912671,16.62,120,500,107374.18,-37217.433,-45474.882,858.27866,184.17964,289.9541,9.70E-05,0.19168608,670.42708,1048.7042
919,27.815859,25.617,120,-1000,107219.48,-28368.554,-43765.238,853.61429,141.1848,289.9567,0.000125982,0.18856663,710.46544,1001.1305
934,27.920816,25.62,120,500,107374.18,-36827.827,-45399.148,854.98876,144.01999,289.94325,0.000123689,0.1896355,703.31564,1000.2803
931,27.901934,3.62,120,500,107374.18,-36567.611,-45347.795,867.18789,216.85863,289.94418,8.25E-05,0.19153152,651.71987,1096.1993
935,27.931462,1.619,120,1000,107374.18,-39781.651,-45967.851,865.97758,205.57916,289.94959,8.69E-05,0.19087714,658.3178,1078.7529
937,27.939975,9.625,120,1000,107374.18,-39857.343,-45990.793,867.69913,173.46385,289.94984,0.000102839,0.19035886,685.85223,1041.966
914,27.782352,25.619,120,-1380,106334.51,-25290.94,-43158.258,849.32542,135.90852,289.95824,0.000131099,0.18998072,712.11479,992.7943
918,27.807712,16.623,120,-1000,107342.91,-28854.286,-43849.935,859.44785,187.07319,289.95533,9.53E-05,0.19036255,671.96336,1057.6124
924,27.849366,25.617,120,-500,107374.18,-31353.661,-44345.371,849.38164,134.36998,289.94197,0.000132418,0.18923493,718.76813,995.40359
927,27.869079,13.61,120,0,107374.18,-34094.875,-44873.082,860.07911,201.95866,289.95871,8.87E-05,0.19282241,656.4691,1071.6925
940,27.96497,1.615,120,1380,107374.18,-42379.708,-46465.63,870.63609,246.25059,289.9392,7.23E-05,0.19043291,624.99339,1130.6531
913,27.774205,16.622,120,-1380,106151.18,-26755.247,-43450.873,856.15299,180.83889,289.95727,9.85E-05,0.18909974,673.603,1045.4071
921,27.830483,3.618,120,-500,107374.18,-31301.445,-44328.267,872.98862,271.94254,289.95181,6.59E-05,0.19327213,596.53096,1155.6206
938,27.946178,16.619,120,1000,107374.18,-39572.211,-45923.899,860.53366,151.50754,289.93937,0.000117612,0.18995189,705.89939,1015.7976
936,27.935442,3.614,120,1000,107374.18,-40094.741,-46036.225,873.16823,241.66402,289.94303,7.38E-05,0.18984117,626.93449,1127.2877
942,27.973483,9.625,120,1380,107374.18,-42250.483,-46442.153,866.35101,179.35924,289.93546,9.98E-05,0.19251541,680.44055,1048.0443
941,27.968948,3.619,120,1380,107374.18,-42029.366,-46402.066,872.60519,245.43879,289.93339,7.31E-05,0.19424497,629.41699,1133.3911
932,27.906468,9.625,120,500,107374.18,-36795.511,-45398.449,863.38157,202.29748,289.95339,8.89E-05,0.19533164,666.61934,1079.6736
939,27.954324,25.619,120,1000,107374.18,-39602.924,-45930.806,855.10105,138.74149,289.94721,0.000128605,0.19092567,714.47102,1001.3775
929,27.885922,30.612,120,0,107374.18,-34096.314,-44874.603,852.51552,117.68177,289.95549,0.000151348,0.1898033,735.54764,979.06852
943,27.979685,16.619,120,1380,107374.18,-42143.995,-46448.567,860.05973,143.06007,289.94667,0.000125029,0.19267359,714.56755,1008.9678
948,28.013192,16.621,120,-1380,106588.48,-26379.868,-43368.355,862.32108,164.74762,289.9454,0.000108031,0.18883018,699.17277,1038.0596
946,28.002455,3.619,120,-1380,107093.3,-26393.765,-43369.835,876.63898,277.44079,289.93617,6.45E-05,0.1933095,594.30062,1164.9014
944,27.987832,25.619,120,1380,107374.18,-41732.722,-46340.764,855.11774,110.16555,289.94231,0.000161708,0.18982079,739.90637,968.73
930,27.897956,1.616,120,500,107374.18,-36966.837,-45428.874,871.64664,250.69687,289.95044,7.13E-05,0.1925036,616.83674,1132.7794
954,28.054846,25.619,120,-1000,107374.18,-28705.655,-43815.275,869.45006,135.52656,289.95626,0.000131137,0.18814447,731.72899,1012.2912
959,28.088353,25.62,120,-500,107374.18,-31448.349,-44361.282,870.40647,135.42919,289.93459,0.000131283,0.18829773,726.92058,1005.2309
951,28.035963,3.618,120,-1000,107374.18,-28274.895,-43750.971,871.84743,242.0175,289.94926,7.39E-05,0.1928749,628.45332,1129.3245
956,28.06947,3.617,120,-500,107374.18,-31369.901,-44349.153,891.74424,254.449,289.9416,7.03E-05,0.1927721,631.49793,1154.4112
945,27.998478,1.617,120,-1380,106588.65,-26795.005,-43456.423,874.90985,277.16487,289.94103,6.47E-05,0.19430245,599.98906,1174.718
957,28.074004,9.625,120,-500,107374.18,-31379.563,-44349.359,895.34308,247.95154,289.94438,7.27E-05,0.19673443,643.32792,1150.369
947,28.00699,9.624,120,-1380,105965.42,-26256.442,-43357.007,867.41495,204.29988,289.94989,8.72E-05,0.18971016,660.75276,1081.8432
950,28.031984,1.616,120,-1000,107260.1,-28709.109,-43833.941,877.86915,283.77734,289.95108,6.30E-05,0.19175025,583.67263,1164.6304
958,28.080207,16.621,120,-500,107374.18,-30960.068,-44270.007,889.22286,187.82222,289.9327,9.56E-05,0.19395024,706.3866,1093.6235
964,28.12491,30.615,120,0,107374.18,-34092.244,-44876.905,856.20548,110.807,289.93085,0.000161605,0.19389401,748.52046,976.0553
969,28.159804,25.62,120,500,107374.18,-36581.878,-45358.238,851.4273,120.02783,289.93233,0.000148112,0.18811442,729.62313,977.35667
968,28.151658,16.62,120,500,107374.18,-36902.286,-45424.228,860.94406,155.45033,289.92715,0.000114456,0.18897865,697.64813,1015.8468
970,28.17045,1.618,120,1000,107374.18,-40322.272,-46075.284,876.20203,293.9336,289.9202,6.10E-05,0.1937417,579.1469,1182.9036
967,28.145455,9.625,120,500,107374.18,-36926.585,-45423.241,868.08525,205.034,289.94249,8.77E-05,0.19493253,666.67417,1088.6895
955,28.065491,1.618,120,-500,107374.18,-31496.33,-44371.643,893.06953,273.41846,289.95086,6.57E-05,0.19453512,615.14703,1177.8934
949,28.021339,25.619,120,-1380,106404.41,-26947.912,-43477.474,853.79432,125.67954,289.94454,0.000142057,0.19110477,723.60752,982.26116
972,28.178963,9.625,120,1000,107374.18,-39750.444,-45966.453,865.20761,209.38445,289.92931,8.51E-05,0.18926853,653.20652,1085.1672
963,28.115377,21.613,120,0,107374.18,-34089.325,-44877.193,863.82411,170.13252,289.93695,0.000105315,0.19287211,692.48999,1041.9545
952,28.040497,9.625,120,-1000,107245.59,-28671.612,-43830.159,872.79252,226.60538,289.94423,7.90E-05,0.1930319,650.42077,1116.7813
975,28.203957,1.617,120,1380,107374.18,-41622.78,-46329.498,872.39985,295.46687,289.91744,6.08E-05,0.19490578,573.57533,1179.3641
961,28.102977,5.619,120,0,107374.18,-34086.817,-44875.302,886.56304,259.12141,289.93532,6.92E-05,0.19463101,636.69996,1172.0273
976,28.207936,3.618,120,1380,107374.18,-41744.686,-46346.972,864.67961,216.01774,289.92117,8.26E-05,0.19037736,648.40526,1090.8978
953,28.0467,16.621,120,-1000,107374.18,-28490.871,-43794.224,868.27693,179.09859,289.94187,9.95E-05,0.1907016,685.48797,1055.4009
966,28.140922,3.616,120,500,107374.18,-36940.482,-45431.67,882.10567,278.11376,289.93413,6.42E-05,0.19026984,595.15586,1163.5613
974,28.193311,25.619,120,1000,107374.18,-39439.204,-45907.412,842.28963,110.3324,289.9331,0.000160509,0.18613062,721.35092,946.841
962,28.108068,13.605,120,0,107374.18,-34084.72,-44875.918,871.92323,183.98199,289.93334,9.71E-05,0.19185508,685.23031,1065.8505
960,28.098999,1.617,120,0,107374.18,-34084.843,-44875.302,898.25252,289.21456,289.95387,6.22E-05,0.19614812,602.69338,1196.3975
977,28.21247,9.625,120,1380,107374.18,-42352.819,-46465.959,864.6214,227.26331,289.92333,7.84E-05,0.18953036,629.99349,1100.2388
965,28.136943,1.616,120,500,107374.18,-36957.545,-45430.436,878.27383,257.9011,289.93642,6.95E-05,0.1932546,624.20136,1151.0815
979,28.226819,25.618,120,1380,107374.18,-42145.968,-46433.231,842.69182,113.20461,289.91968,0.000156822,0.1879329,727.46277,962.80996
981,28.241442,3.62,15,-290,12875.478,-25637.29,-45039.268,865.05277,243.43327,289.91848,7.34E-05,0.19154179,616.13754,1115.4483
980,28.237465,1.615,15,-290,12880,-25641.895,-45039.556,864.81625,260.58117,289.9275,6.84E-05,0.18954223,-388509.84,390249.71
987,28.279485,9.624,15,-200,13321.327,-26141.811,-45138.027,856.19741,222.35021,289.93582,7.99E-05,0.18762513,626.80354,1085.2672
973,28.185166,16.62,120,1000,107374.18,-39801.797,-45980.432,856.80487,148.80097,289.93705,0.000119929,0.19088167,707.4123,1013.3958
982,28.245977,9.627,15,-290,12888.059,-25621.872,-45037.5,862.52283,214.48274,289.9269,8.30E-05,0.18961619,647.08825,1087.9319
971,28.174428,3.62,120,1000,107374.18,-40345.09,-46085.481,867.11429,214.31492,289.93115,8.37E-05,0.19429922,656.57362,1098.184
992,28.313547,13.607,15,-100,13719.648,-26695.834,-45247.064,848.74914,173.65848,289.93812,0.000102521,0.18957158,673.15434,1029.5628
988,28.285687,16.622,15,-200,13289.915,-26131.285,-45136.999,850.46206,177.69154,289.93688,0.000100658,0.19192767,675.59645,1039.353
989,28.293834,25.618,15,-200,13302.784,-26057.69,-45121.416,841.1585,113.46469,289.92869,0.000156476,0.1869687,724.52826,957.64345
991,28.308457,5.621,15,-100,13749.086,-26679.347,-45243.733,859.28997,218.4066,289.9407,8.17E-05,0.1907851,633.5988,1080.2497
990,28.304479,1.62,15,-100,13732.188,-26642.508,-45233.249,862.3644,273.60949,289.92512,6.51E-05,0.18969628,592.83599,1154.5782
984,28.260326,25.619,15,-290,12845.546,-25507.367,-45015.915,842.88067,99.874331,289.93243,0.000177956,0.18816679,741.96569,947.97371
978,28.218673,16.619,120,1380,107374.18,-42128.741,-46442.688,853.51214,154.15362,289.91903,0.000115563,0.18983356,699.13911,1016.2447
985,28.270971,1.617,15,-200,13286.626,-26088.197,-45128.282,861.27569,270.41543,289.93589,6.62E-05,0.19350681,596.18379,1147.8465
983,28.25218,16.621,15,-290,12819.685,-25546.837,-45024.919,852.24652,162.42546,289.94162,0.000109713,0.18966004,683.21146,1018.0007
995,28.342423,1.616,15,0,14189.55,-27226.422,-45349.152,865.07401,290.56883,289.94104,6.16E-05,0.19239163,579.81107,1177.2697
998,28.3588,21.617,15,0,14197.485,-27225.353,-45349.07,846.22596,138.38105,289.95304,0.000128674,0.18960831,710.67429,995.86106
1003,28.396744,21.615,15,100,14680.05,-27803.388,-45460.82,842.45613,142.50628,289.94619,0.000124877,0.18959305,699.62159,991.38851
1000,28.380366,1.617,15,100,14661.014,-27788.586,-45459.258,858.93509,242.68763,289.94757,7.35E-05,0.19044991,618.40015,1118.7211
1006,28.422289,3.619,15,200,15053.579,-28324.026,-45562.004,855.54408,222.52215,289.94784,8.00E-05,0.18872133,628.63427,1083.4162
997,28.351492,13.606,15,0,14196.293,-27219.227,-45348.289,847.79949,170.71376,289.93323,0.000104101,0.1881857,671.9184,1023.5462
993,28.320857,21.614,15,-100,13745.674,-26642.261,-45236.168,847.69175,162.14956,289.93217,0.000109483,0.18754359,682.39995,1018.3879
1013,28.466533,16.621,15,290,15497.29,-28845.198,-45664.463,847.1445,145.79947,289.94767,0.000121989,0.18780697,694.2709,992.09274
1009,28.441173,25.618,15,200,15105.959,-28413.862,-45579.889,839.31811,126.34607,289.95293,0.000140175,0.1854087,708.02703,968.3164
996,28.346401,5.622,15,0,14196.293,-27225.929,-45350.221,856.20755,257.95696,289.93427,6.91E-05,0.18992736,593.55153,1126.004
986,28.27495,3.619,15,-200,13290.779,-26118.416,-45134.778,857.28756,241.84567,289.92679,7.40E-05,0.19334295,617.50993,1118.3992
1008,28.433026,16.62,15,200,15097.119,-28371.76,-45573.393,844.34018,176.66242,289.9437,0.000100303,0.18590245,657.82477,1021.3267
1010,28.451817,1.624,15,290,15528.373,-28799.355,-45653.855,857.29232,258.65231,289.94706,6.89E-05,0.19032625,597.36204,1131.7188
1016,28.489303,3.619,25,-400,21884.775,-25632.11,-44868.107,854.17761,265.03776,289.93517,6.77E-05,0.19369351,601.35112,1147.2953
1017,28.493838,6.611,25,-400,22144.415,-25669.236,-44871.149,853.09339,237.98446,289.95204,7.50E-05,0.19145895,611.78876,1099.8274
1020,28.513546,1.617,25,-300,22776.885,-26348.126,-44999.633,855.62781,276.68819,289.94838,6.48E-05,0.19371729,578.09415,1146.9362
1002,28.389436,13.607,15,100,14621.05,-27760.135,-45454.078,850.12098,203.47094,289.94764,8.74E-05,0.18909251,649.57362,1069.1536
1015,28.485325,1.617,25,-400,22355.622,-25653.078,-44863.214,858.04621,267.69379,289.93233,6.66E-05,0.18968474,585.03716,1133.0335
1019,28.505681,15.61,25,-400,22159.011,-25730.21,-44882.497,844.87012,163.23886,289.96059,0.000108996,0.1889567,685.71884,1022.1498
994,28.33039,30.614,15,-100,13792.956,-26691.599,-45242.993,840.15437,104.67817,289.93839,0.000169029,0.18491755,730.40248,946.49651
1011,28.455797,3.614,15,290,15545.354,-28960.978,-45685.226,856.10063,242.5763,289.94569,7.35E-05,0.19064704,614.87081,1118.3211
1018,28.499203,10.615,25,-400,22370.794,-25723.919,-44879.331,851.42302,195.37018,289.95448,9.06E-05,0.18542637,654.26302,1056.2218
999,28.368334,30.611,15,0,14206.859,-27227.121,-45346.068,843.4222,131.24891,289.94335,0.000135903,0.19078259,714.50891,984.81432
1007,28.426823,9.623,15,200,15049.097,-28279.046,-45552.548,851.85012,224.58148,289.95551,7.91E-05,0.18826403,627.66054,1090.0465
1025,28.544829,1.616,25,-150,23212.251,-27055.631,-45144.07,855.81818,284.06398,289.94396,6.30E-05,0.19248575,580.36847,1167.48
1001,28.384345,5.62,15,100,14690.617,-27795.905,-45456.75,853.23686,216.46937,289.94892,8.27E-05,0.19294649,633.18172,1076.0708
1026,28.548807,3.621,25,-150,23402.736,-27110.766,-45150.402,850.64609,252.67756,289.94757,7.07E-05,0.19184057,604.48878,1124.5011
1024,28.53557,20.625,25,-300,22742.883,-26254.836,-44984.092,837.90323,143.73056,289.94804,0.000123581,0.18757371,688.06358,983.99703
1005,28.418311,1.616,15,200,15073.807,-28372.212,-45569.734,855.69334,250.2133,289.95372,7.16E-05,0.19272679,602.33759,1114.5917
1004,28.406277,30.616,15,100,14600.328,-27693.282,-45439.934,835.99138,107.8143,289.95719,0.00016532,0.19039742,727.84669,949.41594
1027,28.553341,9.627,25,-150,23290.287,-27080.012,-45148.922,847.21355,226.83317,289.94388,7.87E-05,0.19146794,615.05017,1078.8286
1028,28.559545,16.621,25,-150,23175.371,-26831.513,-45095.76,840.91633,182.552,289.96102,9.72E-05,0.1870244,649.62074,1024.7025
1023,28.527981,14.619,25,-300,22642.234,-26162.286,-44967.893,841.75141,173.88528,289.94402,0.000102122,0.18767782,662.84096,1021.3712
1022,28.522059,8.612,25,-300,22712.705,-26216.147,-44974.759,849.76728,219.57017,289.9548,8.08E-05,0.18652568,629.41147,1082.7603
1012,28.46033,9.626,15,290,15437.427,-28869.785,-45670.589,851.36978,192.40673,289.94319,9.25E-05,0.18911592,652.95803,1047.3147
1014,28.47468,25.617,15,290,15551.644,-28937.871,-45679.264,833.265,114.19063,289.92283,0.000154652,0.18360822,714.66789,951.67554
1031,28.582315,5.62,25,0,23981.1,-27896.513,-45305.488,850.63581,231.54333,289.95764,7.72E-05,0.19121133,617.06428,1094.36
1038,28.630995,16.622,25,150,24734.571,-28729.419,-45465.137,837.49883,165.18949,289.95015,0.000108015,0.1903491,675.25881,1014.1048
1035,28.61628,1.618,25,150,24570.029,-28687.523,-45459.916,852.05242,276.31527,289.95147,6.46E-05,0.19092043,569.84551,1137.8919
1041,28.653766,3.618,25,300,25351.336,-29613.472,-45641.274,848.80894,233.93054,289.95678,7.64E-05,0.19147793,618.3193,1098.7817
1042,28.6583,8.615,25,300,25144.363,-29460.442,-45609.492,842.02152,230.99149,289.95416,7.69E-05,0.18746879,608.83484,1085.347
1032,28.587405,13.606,25,0,23985.088,-27896.184,-45304.953,842.36998,186.27597,289.96191,9.53E-05,0.18800923,654.80841,1039.131
1037,28.624792,9.625,25,150,24605.141,-28735.134,-45465.302,845.16664,210.01739,289.95096,8.46E-05,0.18737313,630.07978,1059.8798
1045,28.68107,1.616,25,400,25815.194,-30123.091,-45734.153,850.54883,273.39003,289.94665,6.52E-05,0.18990204,576.64024,1135.7638
1039,28.639142,25.619,25,150,24753.772,-28738.382,-45466.782,831.55146,125.73557,289.94711,0.000141062,0.18729525,702.63397,961.78017
1036,28.620259,3.617,25,150,24697.28,-28787.473,-45478.5,850.29383,241.25036,289.94796,7.39E-05,0.19067748,610.56352,1111.4365
1021,28.517525,3.617,25,-300,22456.683,-26135.973,-44964.809,857.23031,254.11611,289.96039,7.02E-05,0.19124567,604.3277,1130.4198
1044,28.671812,20.624,25,300,25292.459,-29646.734,-45645.591,836.54401,137.09671,289.95342,0.000129602,0.18786746,697.87279,979.63226
1048,28.694948,10.614,25,400,25590.378,-30030.418,-45719.845,842.86157,199.33303,289.94109,8.94E-05,0.19025486,646.38171,1055.7193
1050,28.709291,1.617,40,-550,36419.186,-25824.24,-44634.656,847.94061,256.64427,289.96075,6.96E-05,0.19085693,598.39903,1128.005
1034,28.604247,30.614,25,0,23987.637,-27894.457,-45303.268,829.75666,113.84459,289.96017,0.000155361,0.18544953,711.71888,946.0791
1029,28.567691,25.617,25,-150,23364.376,-27042.474,-45135.56,835.59739,130.85986,289.96871,0.000135233,0.1857458,699.21325,969.44331
1040,28.649787,1.617,25,300,25171.869,-29466.527,-45611.466,849.11271,291.32717,289.94464,6.13E-05,0.19211305,557.05392,1159.8148
1033,28.594714,21.616,25,0,23985.91,-27891.867,-45304.049,831.83653,156.60707,289.94791,0.000112973,0.18480289,662.29073,983.87089
1051,28.713269,3.62,40,-550,36245.023,-26034.213,-44682.801,846.23603,254.517,289.94613,7.02E-05,0.19231954,590.0032,1116.6231
1030,28.578336,1.62,25,0,23980.401,-27891.332,-45305.447,851.32991,260.7195,289.96084,6.83E-05,0.18951897,591.69203,1133.8736
1055,28.740574,1.617,40,-400,36914.333,-26642.344,-44797.759,844.58974,252.12015,289.9549,7.08E-05,0.19046186,596.18797,1114.6807
1054,28.731316,20.623,40,-550,36087.059,-25738.515,-44623.226,827.18699,134.03096,289.9499,0.000132548,0.18734445,694.09419,969.19874
1066,28.811566,5.622,40,0,38567.442,-28893.919,-45236.538,838.3437,226.37312,289.95665,7.87E-05,0.19046341,612.43974,1076.3986
1049,28.701426,15.609,25,400,25793.527,-30184.024,-45748.913,839.92061,178.27536,289.9522,9.98E-05,0.1889396,662.4866,1029.3619
1043,28.664221,14.619,25,300,25237.406,-29598.999,-45637.245,839.57304,162.54986,289.95607,0.000109517,0.18959867,678.83701,1013.3852
1052,28.717804,8.614,40,-550,36222.286,-26007.653,-44675.565,843.29811,204.56949,289.95219,8.73E-05,0.19235454,643.07492,1064.9453
1062,28.782594,9.625,40,-200,37642.52,-27751.788,-45015.38,833.92082,182.20112,289.95127,9.74E-05,0.18717117,652.22225,1028.9596
1068,28.823966,21.616,40,0,38569.785,-28887.752,-45237.772,825.27052,131.30693,289.95343,0.000135473,0.18814519,691.51867,960.48133
1065,28.807588,1.618,40,0,38568.675,-28892.48,-45239.005,840.63836,254.56527,289.95189,7.00E-05,0.18940197,592.29367,1117.8376
1060,28.774081,1.616,40,-200,37770.099,-27765.397,-45015.339,840.8455,258.11549,289.94716,6.90E-05,0.19055149,583.80081,1121.3608
1069,28.833499,30.615,40,0,38574.061,-28893.878,-45238.142,822.92089,115.35641,289.949,0.000153864,0.18717399,706.02259,943.48246
1053,28.723726,14.617,40,-550,35775.942,-25698.099,-44621.005,831.44475,162.53555,289.96789,0.000109606,0.18958569,667.30739,1001.0158
1046,28.685048,3.619,25,400,25889.078,-30162.479,-45743.979,851.40295,231.39847,289.94105,7.69E-05,0.18844565,610.55222,1082.7306
1067,28.816657,13.608,40,0,38571.718,-28900.909,-45236.661,833.39116,186.43433,289.96445,9.57E-05,0.19045256,641.69491,1024.6586
1063,28.788797,16.62,40,-200,37601.651,-27781.309,-45023.85,829.91061,149.89168,289.92792,0.000118441,0.18776634,678.21484,989.67405
1047,28.689583,6.612,25,400,25787.071,-30090.734,-45730.699,843.12181,193.36904,289.94344,9.21E-05,0.18959265,645.75765,1041.4444
1061,28.778059,3.618,40,-200,37716.486,-27810.912,-45024.467,844.7619,270.29853,289.95256,6.61E-05,0.19234344,574.07325,1132.8055
1072,28.854045,9.625,40,200,39347.31,-30016.85,-45460.492,832.83391,181.39139,289.94969,9.83E-05,0.19004877,654.58324,1028.0632
1056,28.744552,3.618,40,-400,36585.084,-26626.473,-44798.293,844.29342,273.49103,289.95344,6.58E-05,0.1972165,585.76229,1150.369
1073,28.860248,16.621,40,200,39348.215,-29990.167,-45453.132,826.60505,148.97803,289.95168,0.000118879,0.18573801,678.22682,984.9752
1059,28.763436,25.619,40,-400,36846.082,-26407.126,-44748.01,821.97303,123.65906,289.94909,0.000143551,0.1872144,690.59496,944.0313
1064,28.796943,25.619,40,-200,37720.761,-27815.105,-45027.551,824.73079,115.78646,289.9565,0.000153056,0.18629381,822.7168,822.74784
1071,28.849511,3.619,40,200,39433.857,-29985.932,-45451.323,836.21286,235.78035,289.94217,7.55E-05,0.19034039,606.492,1091.0737
1058,28.755289,16.623,40,-400,36845.506,-26763.962,-44823.168,830.98979,163.3405,289.95209,0.000108857,0.18818298,663.17921,998.73998
1070,28.845532,1.616,40,200,39449.604,-30056.115,-45466.001,840.18416,226.20847,289.95907,7.86E-05,0.1883917,615.91505,1081.3577
1057,28.749086,9.625,40,-400,36820.673,-26633.792,-44798.458,837.0609,191.05472,289.95978,9.28E-05,0.1860159,638.16051,1031.4556
1078,28.893755,16.621,40,400,40316.555,-31105.203,-45666.56,827.20768,149.49083,289.94612,0.000118483,0.18565831,672.64183,981.39857
1080,28.912546,1.616,40,550,40770.423,-32003.483,-45847.301,840.20189,248.8976,289.95808,7.17E-05,0.19080692,595.8396,1105.9685
1081,28.916525,3.619,40,550,41213.437,-32038.348,-45842.902,841.17644,231.01672,289.95851,7.70E-05,0.18928798,614.4274,1090.1181
1082,28.921059,8.613,40,550,41038.082,-31970.015,-45836.694,836.0707,211.74468,289.93995,8.44E-05,0.19179788,629.29407,1065.5746
1074,28.868394,25.617,40,200,39405.981,-30042.3,-45465.549,823.37233,129.31093,289.95555,0.000137227,0.18656923,684.63517,948.39513
1089,28.966691,25.619,65,-810,58957.945,-25977.352,-44239.335,819.75721,117.4123,289.94261,0.000151745,0.18944095,699.57836,941.0075
1086,28.947808,3.62,65,-810,58942.239,-25929.124,-44231.482,838.04373,223.89385,289.93727,7.95E-05,0.18879699,609.57236,1068.6095
1096,29.014822,3.621,65,-300,61602.344,-28840.429,-44791.962,837.82094,237.72851,289.97778,7.51E-05,0.18929291,604.11284,1096.4932
1087,28.952343,9.621,65,-810,59340.068,-25578.825,-44148.06,835.44406,209.74859,289.95676,8.53E-05,0.19221306,630.6517,1063.2574
1093,28.992052,16.622,65,-600,60368.603,-27406.136,-44512.215,827.00973,163.6766,289.95612,0.000109042,0.19079033,663.16751,999.48906
1075,28.879039,1.616,40,400,40231.447,-31220.243,-45694.683,839.82894,235.37937,289.95634,7.59E-05,0.19170739,602.29469,1086.2104
1077,28.887552,9.625,40,400,40269.108,-31135.505,-45674.701,830.72003,185.76915,289.96477,9.58E-05,0.18905339,641.541,1023.0045
1090,28.977336,1.617,65,-600,60343.359,-27334.555,-44499.058,839.18368,243.10854,289.96817,7.31E-05,0.18896941,588.58853,1089.0175
1088,28.958545,16.621,65,-810,59016.41,-26157.887,-44273.913,828.10546,156.71662,289.93727,0.000112891,0.18511113,663.74364,986.46848
1097,29.019357,9.625,65,-300,61656.164,-28907.323,-44801.377,839.50593,207.09828,289.96748,8.60E-05,0.18985982,626.246,1052.0772
1076,28.883019,3.615,40,400,40096.795,-31072.764,-45669.232,840.85391,241.82447,289.95269,7.37E-05,0.19008991,594.56678,1093.1605
1094,29.000198,25.621,65,-600,60075.329,-27378.712,-44511.969,821.6045,123.65318,289.96991,0.000143738,0.18786301,689.91807,943.16274
1099,29.033706,25.62,65,-300,61435.664,-28965.09,-44824.73,824.30466,137.66531,289.96483,0.000129136,0.18818734,682.56801,964.98755
1079,28.901901,25.617,40,400,40130.756,-31128.516,-45678.154,822.79121,117.90968,289.94082,0.000150355,0.18672412,699.87081,942.67465
1101,29.048329,5.619,65,0,62767.464,-30540.736,-45125.075,834.15043,217.48703,289.97436,8.20E-05,0.18996579,618.9628,1066.2594
1084,28.934571,20.623,40,550,41441.707,-32122.716,-45858.197,821.25638,132.7467,289.93859,0.000133726,0.18736821,691.51008,965.3081
1102,29.05342,13.608,65,0,62767.259,-30534.158,-45123.102,829.17044,176.98089,289.94501,0.000100567,0.18921976,650.1692,1015.9419
1083,28.926981,14.617,40,550,41435.746,-31968.864,-45826.785,825.60422,172.54187,289.96497,0.000103058,0.18894328,648.50497,1002.5152
1098,29.025559,16.621,65,-300,61362.396,-28914.148,-44808.079,827.53138,169.58685,289.95521,0.000104933,0.18869641,654.38286,1001.9505
1095,29.010844,1.617,65,-300,61341.633,-28866.578,-44805.53,840.33798,252.66177,289.98833,7.06E-05,0.18934872,581.90503,1101.6303
1085,28.943829,1.618,65,-810,59816.14,-26174.539,-44261.373,842.6305,268.30566,289.91875,6.65E-05,0.19034082,569.09722,1120.1351
1107,29.090808,9.625,65,300,64049.434,-32208.728,-45456.791,841.28107,217.7306,289.9777,8.20E-05,0.19042565,627.44815,1076.1882
1109,29.105156,25.62,65,300,64112.587,-32163.378,-45439.358,836.01655,124.9104,289.97229,0.000142544,0.18924508,710.77247,967.69217
1092,28.985849,9.624,65,-600,60513.411,-27131.036,-44450.625,834.93799,213.96323,289.97265,8.34E-05,0.19116838,623.41749,1065.6128
1113,29.130517,16.622,65,600,65395.585,-33796.258,-45753.23,851.09443,175.17873,289.95523,0.00010224,0.19219486,680.33224,1040.6173
1106,29.086273,3.619,65,300,64003.467,-32258.436,-45459.505,842.77914,224.67802,289.9683,7.94E-05,0.19090728,623.67142,1086.3589
1108,29.097011,16.62,65,300,64108.229,-32155.772,-45436.727,838.56911,167.86999,289.97942,0.000106102,0.18956439,669.35234,1016.3648
1114,29.138664,25.618,65,600,65802.379,-33944.889,-45778.968,835.7252,125.68826,289.96049,0.000142042,0.19052344,712.7533,972.06488
1091,28.981315,3.619,65,-600,60050.003,-27060.4,-44447.459,840.70699,239.90268,289.94911,7.42E-05,0.18974655,597.86848,1095.8386
1115,29.149309,1.617,65,810,66346.127,-34939.5,-45977.307,848.84791,243.408,289.95535,7.35E-05,0.19265526,615.94865,1116.9301
1112,29.124315,9.624,65,600,64964.534,-33875.733,-45782.093,853.47055,215.96243,289.96214,8.26E-05,0.19095981,638.44965,1082.1261
1123,29.197532,16.62,90,-1070,82376.133,-26207.226,-43839.78,826.08663,161.1298,289.98752,0.00011065,0.18996513,657.58045,987.8842
1122,29.191329,9.623,90,-1070,82576.035,-26234.074,-43845.125,839.1903,190.71396,289.96502,9.36E-05,0.19056529,648.45368,1039.314
1100,29.044351,1.618,65,0,62764.792,-30533.788,-45125.98,837.44689,242.144,289.96411,7.36E-05,0.18958489,600.91548,1100.3774
1118,29.164025,16.622,65,810,65992.249,-35091.009,-46014.557,839.93413,163.62402,289.94734,0.0001087,0.18869925,679.35341,1017.0506
1104,29.070262,30.611,65,0,62771.452,-30543.162,-45125.98,821.4324,106.8468,289.96707,0.000165813,0.18589552,708.6813,928.3086
1111,29.11978,3.62,65,600,65419.884,-33990.033,-45799.197,859.71168,227.62678,289.97802,7.83E-05,0.19016846,637.74452,1106.3565
1119,29.172171,25.619,65,810,66331.366,-35048.249,-45999.057,829.68009,120.77587,289.96543,0.000147144,0.18794815,704.00589,952.52947
1120,29.182816,1.617,90,-1070,82254.883,-26592.226,-43924.065,843.46482,244.16144,289.96156,7.32E-05,0.19211393,590.71472,1086.9621
1103,29.060729,21.614,65,0,62764.093,-30532.513,-45124.171,824.38943,153.3877,289.9573,0.000116096,0.1891149,671.42447,987.81795
1110,29.115802,1.617,65,600,65182.485,-33812.581,-45766.182,861.25638,279.12379,289.97146,6.41E-05,0.19269051,587.59147,1163.055
1105,29.082295,1.616,65,300,63870.666,-32198.079,-45450.254,841.64423,270.50945,289.96434,6.60E-05,0.19158262,567.20833,1124.2462
1132,29.258344,9.626,90,-300,85330.555,-30527.127,-44690.901,829.02097,171.47762,289.92394,0.000103951,0.18974357,653.69437,1006.5481
1117,29.157822,9.627,65,810,66029.046,-34978.231,-45987.997,847.50338,210.63667,289.96576,8.46E-05,0.18985448,634.08539,1066.9146
1133,29.264547,16.62,90,-300,85773.49,-30574.656,-44695.958,824.74734,145.80276,289.95893,0.000122098,0.18920005,673.41856,972.1976
1127,29.224836,9.625,90,-700,83742.023,-28367.074,-44269.349,835.76486,198.14335,289.96866,9.00E-05,0.19027114,634.03555,1042.1463
1125,29.216324,1.616,90,-700,83390.076,-28328.426,-44268.732,840.74914,239.71973,289.96058,7.46E-05,0.19282987,611.9695,1107.7982
1116,29.153288,3.619,65,810,66165.508,-35023.211,-45999.591,856.27376,226.9379,289.96923,7.87E-05,0.19077343,631.81393,1098.7416
1121,29.186795,3.619,90,-1070,82761.054,-26641.81,-43927.437,847.17527,229.3373,289.95982,7.79E-05,0.19065191,620.70868,1092.756
1135,29.283338,1.616,90,0,86798.825,-32185.991,-45015.01,834.35577,221.88656,289.95922,8.08E-05,0.19396151,612.31057,1068.8106
1141,29.32526,3.619,90,300,87840.729,-33826.601,-45342.697,830.56608,212.34307,290.00662,8.37E-05,0.18795871,612.75631,1051.0417
1142,29.329795,9.624,90,300,88144.572,-33903.938,-45348.576,828.24541,179.19438,289.96401,9.94E-05,0.18988213,647.78828,1015.1915
1137,29.292407,13.606,90,0,86802.525,-32190.884,-45015.586,829.08822,183.83249,289.96394,9.76E-05,0.19484496,646.1478,1025.529
1128,29.231039,16.622,90,-700,84328.492,-28383.232,-44258.042,829.43841,162.69623,289.95397,0.000109239,0.18821127,663.89546,997.16515
1124,29.205678,25.62,90,-1070,82275.976,-26164.713,-43836.038,823.69327,121.53802,289.94542,0.000145577,0.18526451,699.37634,950.80548
1136,29.287317,5.62,90,0,86794.754,-32187.307,-45013.448,833.56146,191.60232,290.00314,9.28E-05,0.18868898,638.28248,1033.1115
1138,29.299716,21.616,90,0,86794.96,-32198.655,-45012.873,819.40102,127.76419,289.98504,0.000139089,0.18803064,691.47889,953.3797
1145,29.354789,1.615,90,700,90161.199,-36120.28,-45778.352,832.14278,230.82663,289.98047,7.74E-05,0.19231457,608.01283,1082.3306
1131,29.253809,3.619,90,-300,85609.234,-30515.533,-44679.101,837.68458,238.51308,289.88259,7.47E-05,0.18944938,603.56178,1093.5897
1143,29.335998,16.619,90,300,88050.335,-33925.153,-45356.758,823.49379,169.93187,289.95026,0.000104612,0.18868644,650.32537,1001.8766
1147,29.363302,9.625,90,700,89852.998,-36115.634,-45778.475,825.53697,189.19957,289.95158,9.45E-05,0.19098454,631.18986,1018.9415
1130,29.249831,1.618,90,-300,85557.47,-30600.805,-44702.783,836.26404,222.92477,289.94527,8.02E-05,0.1920275,619.78568,1078.8709
1149,29.377651,25.62,90,700,89497.227,-35973.87,-45758.452,814.96158,115.89109,289.97379,0.000152996,0.18643363,690.389,928.21706
1148,29.369505,16.621,90,700,89229.484,-36078.59,-45780.12,819.13436,154.46303,289.93181,0.000115458,0.18958811,659.65215,974.65088
1126,29.220302,3.619,90,-700,84461.706,-28536.796,-44290.03,839.37295,245.45038,289.96803,7.29E-05,0.19247862,591.35803,1096.1975
1134,29.272692,25.619,90,-300,85759.634,-30555.497,-44690.449,822.12305,130.08376,289.9805,0.000137256,0.19116419,688.89393,956.74244
1157,29.430316,9.627,120,-1380,105980.3,-26921.187,-43487.876,825.96965,197.83897,289.9565,9.01E-05,0.19059856,627.89323,1034.6522
1129,29.239186,25.618,90,-700,83848.266,-28244.469,-44243.488,824.46537,124.48068,289.96614,0.000143685,0.19218921,696.18344,951.2206
1139,29.309249,30.612,90,0,86794.795,-32185.868,-45010.981,818.35412,113.25902,289.96179,0.00015693,0.18826138,704.97064,938.70613
1140,29.321282,1.617,90,300,88246.209,-33843.992,-45333.282,833.85591,224.99257,289.99625,7.97E-05,0.19366302,607.58649,1069.161
1153,29.403012,16.619,90,1070,90508.831,-38084.302,-46177.989,823.02,153.85509,289.88663,0.000115788,0.18816584,669.40567,985.14988
1156,29.425782,3.619,120,-1380,106291.75,-26234.486,-43345.29,831.31673,220.75052,289.94192,8.08E-05,0.19034402,604.86885,1058.8988
1144,29.344144,25.618,90,300,88167.637,-33895.18,-45343.602,816.11471,130.43454,289.95098,0.000136559,0.18933215,680.7234,947.3271
1160,29.455311,1.618,120,-1000,107374.18,-28840.183,-43836.614,834.90123,271.33909,289.94685,6.59E-05,0.19215747,561.51828,1119.4716
1155,29.421804,1.619,120,-1380,106457.94,-26778.313,-43429.945,829.06063,254.49587,289.90387,7.03E-05,0.19339751,585.45933,1111.8841
1146,29.358768,3.62,90,700,90022.928,-36262.826,-45808.489,832.81749,240.43242,289.9502,7.40E-05,0.18930991,598.57145,1095.5498
1161,29.45929,3.617,120,-1000,107374.18,-28681.521,-43811.287,830.18913,233.88078,289.93627,7.63E-05,0.19025223,588.49866,1067.6023
1162,29.463824,9.625,120,-1000,107297.73,-28534.001,-43776.01,826.1116,203.18316,289.96385,8.75E-05,0.18795331,620.07677,1037.1353
1150,29.388297,1.617,90,1070,92172.484,-38121.716,-46157.021,833.29866,245.6758,289.93168,7.26E-05,0.18998415,581.43519,1085.5951
1151,29.392275,3.619,90,1070,90771.722,-37989.861,-46156.075,831.22348,243.11367,289.95346,7.35E-05,0.19141738,584.4787,1081.0263
1166,29.492797,3.618,120,-500,107374.18,-31295.73,-44326.334,831.70272,241.97601,289.93922,7.39E-05,0.19196466,596.17516,1095.9258
1163,29.470027,16.618,120,-1000,107374.18,-28336.238,-43756.316,822.52359,161.50483,289.97857,0.000110046,0.18736558,658.56203,992.7309
1167,29.49733,9.627,120,-500,107374.18,-31404.273,-44339.368,827.15678,204.19333,289.90537,8.71E-05,0.18886319,625.39807,1046.7635
1168,29.503533,16.623,120,-500,107374.18,-31639.327,-44397.422,820.77121,162.80372,289.9399,0.000109197,0.18828735,658.93749,992.84029
1154,29.411158,25.62,90,1070,90797.091,-37883.62,-46132.804,816.03835,116.44717,289.92507,0.000152595,0.18747854,691.82474,930.27627
1152,29.396809,9.625,90,1070,91872.958,-38144.247,-46160.022,827.00966,190.71377,289.8805,9.37E-05,0.19170775,635.20129,1024.6674
1171,29.526303,5.622,120,0,107374.18,-34107.087,-44864.488,824.54235,188.42215,289.88982,9.46E-05,0.18924932,627.33884,1012.247
1174,29.548236,30.612,120,0,107374.18,-34112.637,-44866.668,812.55318,102.28079,289.91846,0.000173831,0.18722043,709.48229,920.4066
1173,29.538702,21.618,120,0,107374.18,-34104.784,-44867.695,818.38447,152.59246,289.97101,0.000116275,0.1868047,666.51322,981.75951
1159,29.444666,25.618,120,-1380,107071.47,-26866.34,-43439.32,813.85322,116.76956,289.94577,0.000151926,0.18665176,693.16709,932.60058
1170,29.522324,1.621,120,0,107374.18,-34102.646,-44865.105,824.43668,213.076,289.96174,8.39E-05,0.19197047,615.58249,1053.2458
1177,29.568782,9.624,120,500,107374.18,-36765.168,-45376.041,830.88695,193.99028,289.94808,9.22E-05,0.19149988,631.77978,1027.0788
1164,29.478172,25.621,120,-1000,107374.18,-28560.314,-43795.334,816.69734,121.56141,289.95303,0.000146452,0.18893911,689.88376,938.84351
1182,29.602289,9.624,120,1000,107374.18,-39608.927,-45932.204,825.1096,208.97583,289.95275,8.56E-05,0.19199121,611.35811,1039.9247
1158,29.43652,16.618,120,-1380,107071.88,-26424.478,-43365.806,816.95399,155.53228,289.9316,0.000114518,0.18886695,654.01834,974.19378
1181,29.597755,3.618,120,1000,107374.18,-39904.584,-45982.817,826.46882,211.04539,289.95336,8.41E-05,0.18810215,619.87065,1054.9273
1172,29.531393,13.611,120,0,107374.18,-34105.236,-44870.162,822.06173,169.68202,289.91491,0.000104739,0.18740755,646.35555,994.69495
1180,29.593777,1.618,120,1000,107374.18,-39542.115,-45927.681,830.84936,264.48725,289.96002,6.76E-05,0.19219041,563.09503,1108.7434
1184,29.616638,25.619,120,1000,107374.18,-39785.967,-45970.934,813.41909,117.39517,289.95291,0.000151631,0.18854602,694.54029,933.18699
1169,29.511679,25.621,120,-500,107374.18,-31605.161,-44388.048,812.51524,132.86207,289.94782,0.00013359,0.18716483,675.82573,950.14396
1187,29.635796,9.625,120,1380,107374.18,-41412.231,-46284.642,826.31722,201.22594,289.93457,8.87E-05,0.19046004,627.83258,1045.2886
1185,29.627284,1.618,120,1380,107374.18,-41791.969,-46363.172,830.4333,262.52704,289.94551,6.81E-05,0.19200905,574.44396,1114.4449
1165,29.488819,1.615,120,-500,107374.18,-31296.429,-44310.957,832.34812,252.91623,289.9434,7.07E-05,0.19207134,577.83537,1099.104
1193,29.675225,14.62,40,-550,36133.108,-25837.972,-44644.564,820.05732,164.32453,289.89077,0.000108222,0.18864656,652.47274,988.68888
1191,29.664769,3.618,40,-550,35898.177,-25925.136,-44661.463,829.78942,223.79869,289.95365,7.99E-05,0.19131435,600.25904,1060.9228
1188,29.641999,16.62,120,1380,107374.18,-41914.204,-46362.39,819.49124,161.17083,289.93946,0.000110674,0.19038481,654.06423,984.03678
1179,29.583131,25.619,120,500,107374.18,-36942.456,-45422.707,815.76404,122.09112,289.95162,0.000145269,0.18656975,693.59764,945.37206
1192,29.669304,8.613,40,-550,36325.731,-26081.783,-44685.063,819.94199,199.00074,289.94992,8.93E-05,0.18797729,615.95937,1025.9598
1197,29.700586,9.624,40,-400,36820.467,-26700.891,-44812.355,826.45427,202.65658,289.8924,8.76E-05,0.18727867,625.07372,1041.9263
1199,29.714936,25.617,40,-400,36305.05,-26574.093,-44775.845,815.38467,125.9615,289.93346,0.000141244,0.18848625,689.62645,949.89881
1175,29.560268,1.619,120,500,107374.18,-36562.389,-45339.284,830.34536,246.74295,289.9571,7.21E-05,0.18894415,584.42347,1094.1119
1202,29.734094,9.625,40,-200,37505.566,-27782.953,-45019.944,825.68885,179.70599,289.85054,9.93E-05,0.19027817,643.38374,1012.4344
1198,29.70679,16.618,40,-400,36309.984,-26634.162,-44803.351,819.8266,162.93215,289.82727,0.000109668,0.1869286,653.00972,991.47512
1189,29.650145,25.619,120,1380,107374.18,-41763.722,-46352.276,812.93213,110.00733,289.98955,0.000161865,0.18932578,699.19279,924.94862
1194,29.682816,20.624,40,-550,36004.994,-26003.172,-44681.403,818.03497,129.17396,289.92325,0.000137633,0.18840513,684.84915,950.45389
1176,29.564248,3.621,120,500,107374.18,-36730.344,-45370.08,834.35902,253.48933,289.88562,7.05E-05,0.19132572,580.18386,1106.8363
1178,29.574985,16.62,120,500,107374.18,-36964.534,-45417.444,824.70506,158.61831,289.90086,0.000112065,0.18844801,668.09514,996.11698
1183,29.608492,16.62,120,1000,107374.18,-40107.076,-46023.027,819.36722,161.14472,289.96629,0.000110201,0.18792202,660.89844,993.07125
1201,29.729559,3.62,40,-200,37471.975,-27775.265,-45017.56,830.06746,247.08621,289.92997,7.22E-05,0.18998295,578.76906,1088.5138
1190,29.660791,1.615,40,-550,36201.77,-25785.797,-44629.434,829.28949,251.18145,289.94933,7.10E-05,0.18974647,581.56369,1097.3757
1195,29.692074,1.617,40,-400,36618.757,-26642.303,-44802.61,835.01083,257.60035,289.93357,6.92E-05,0.19028836,571.95935,1099.1619
1206,29.763066,5.622,40,0,38356.275,-28889.726,-45237.895,831.20589,214.82654,289.9277,8.28E-05,0.18905349,610.80539,1052.6492
1209,29.784999,30.612,40,0,38381.684,-28882.983,-45238.923,816.51138,111.42285,289.93129,0.000158787,0.18535955,699.68634,928.98033
1208,29.775466,21.615,40,0,38360.551,-28896.469,-45241.719,818.12995,134.30213,289.96619,0.00013251,0.18867471,681.93697,956.70949
1186,29.631262,3.617,120,1380,107374.18,-41830.493,-46358.279,829.17016,224.94604,289.98496,7.95E-05,0.19169223,601.32771,1063.3491
1204,29.748443,25.619,40,-200,37450.431,-27748.581,-45014.723,816.17878,132.99796,289.95429,0.000133491,0.18715331,677.80613,951.13326
1211,29.801011,3.618,40,200,39238.027,-30011.834,-45458.189,835.02173,230.68913,289.91828,7.73E-05,0.18969139,609.93498,1083.5297
1203,29.740297,16.62,40,-200,37544.255,-27734.273,-45006.541,821.16933,168.66343,289.95634,0.000105291,0.18770879,655.66277,1003.6403
1196,29.696052,3.62,40,-400,36586.153,-26733.907,-44820.989,832.27624,233.95363,289.94829,7.65E-05,0.19256629,599.31995,1081.7003
1215,29.830539,1.617,40,400,40297.354,-31258.028,-45692.503,831.65071,247.757,289.92753,7.21E-05,0.19139927,590.45463,1102.0504
1214,29.819894,25.618,40,200,39334.113,-30077.33,-45469.66,817.21003,135.18064,289.94321,0.00013131,0.1867667,681.77082,960.22918
1216,29.834518,3.62,40,400,40270.013,-31337.215,-45718.365,834.43772,240.49131,289.92002,7.43E-05,0.1910821,597.02537,1091.1969
1212,29.805545,9.623,40,200,39128.99,-30003.734,-45458.929,827.90247,213.96631,289.93094,8.34E-05,0.19023277,611.39754,1050.6934
1207,29.768157,13.609,40,0,38354.384,-28886.807,-45238.018,826.3684,189.02913,290.03384,9.41E-05,0.18860669,635.68645,1024.3237
1205,29.759088,1.618,40,0,38345.133,-28896.633,-45240.65,833.05325,240.87601,289.96797,7.45E-05,0.19384155,598.57819,1093.5834
1225,29.89533,1.616,65,-810,58461.357,-25554.896,-44161.833,832.04628,260.58786,289.93793,6.85E-05,0.19058802,568.64779,1106.5744
1219,29.853401,25.618,40,400,40205.791,-31089.826,-45667.999,813.32073,130.09272,289.89478,0.000135999,0.18485348,670.79839,937.56525
1222,29.872559,8.613,40,550,40691.811,-31968.083,-45837.434,823.04242,204.97115,289.91391,8.70E-05,0.18998022,611.87597,1031.0836
1200,29.725581,1.616,40,-200,37395.583,-27755.119,-45020.355,829.26507,224.71361,289.91287,7.94E-05,0.1903245,603.29111,1068.0523
1220,29.864047,1.616,40,550,41024.555,-32211.524,-45884.552,831.90309,254.30188,289.91316,7.03E-05,0.19147492,585.08947,1108.8802
1218,29.845256,16.618,40,400,40331.603,-31160.585,-45680.621,822.06056,170.58365,289.92523,0.000103912,0.18633369,652.18739,1002.7621
1223,29.878481,14.617,40,550,40432.376,-31944.565,-45838.544,820.40709,167.7329,289.95074,0.000106156,0.18644063,646.45931,994.6316
1213,29.811747,16.623,40,200,39331.44,-29992.263,-45452.186,821.54097,175.45092,289.93527,0.000101513,0.18944783,641.80076,1000.8558
1229,29.918192,25.616,65,-810,58678.074,-25919.257,-44233.291,813.30866,109.84439,289.93096,0.000161835,0.18818289,700.46781,926.14835
1236,29.966322,3.618,65,-300,61183.71,-28770.452,-44776.009,826.82949,225.15764,289.92385,7.97E-05,0.19375285,602.23134,1062.7182
1233,29.943552,16.622,65,-600,59894.176,-27181.607,-44475.417,819.06008,158.15177,289.88607,0.000112229,0.18723576,658.80868,983.46404
1234,29.951698,25.619,65,-600,59983.067,-27327.195,-44496.18,816.70534,117.55677,289.88668,0.000151024,0.18706329,697.15784,937.65024
1217,29.839052,9.626,40,400,39960.499,-30977.994,-45648.017,825.10236,190.93395,289.98834,9.33E-05,0.18942616,628.19222,1018.9997
1210,29.797032,1.617,40,200,39200.53,-30005.872,-45458.354,835.2888,247.28392,289.95048,7.20E-05,0.18871376,582.55557,1089.4747
1232,29.937349,9.624,65,-600,59919.462,-27142.178,-44462.959,824.20382,194.27976,289.94271,9.14E-05,0.18666166,618.75869,1016.0797
1226,29.899308,3.618,65,-810,59299.817,-26060.568,-44246.9,833.42151,258.32307,289.9201,6.93E-05,0.1921973,571.27689,1101.2585
1237,29.970856,9.625,65,-300,61209.613,-28883.888,-44805.488,823.60753,204.06363,289.93809,8.71E-05,0.18818625,616.0053,1035.1361
1221,29.868025,3.617,40,550,40436.94,-31913.235,-45831.472,831.21644,242.35313,289.94028,7.34E-05,0.18962309,595.85591,1094.6693
1231,29.932814,3.621,65,-600,60140.702,-27210.634,-44472.498,830.86771,246.51536,289.89917,7.24E-05,0.19046602,579.90968,1086.2923
1242,30.00492,13.607,65,0,62605.06,-30530.992,-45128.447,820.95468,164.2786,289.8897,0.000108131,0.18737286,657.37101,994.67949
1240,29.995851,1.616,65,0,62600.085,-30534.939,-45129.968,829.3846,273.79787,289.93553,6.57E-05,0.19529922,556.00206,1121.7757
1250,30.067302,1.617,65,600,65363.516,-33848.597,-45771.773,829.00641,260.18845,289.9446,6.88E-05,0.19238333,571.48827,1104.6228
1224,29.886071,20.626,40,550,40576.566,-31805.596,-45808.037,815.23789,143.98105,289.94179,0.000123386,0.18822182,669.73364,966.37747
1246,30.037773,3.62,65,300,63837.362,-32240.51,-45467.275,831.29852,259.86146,290.00428,6.93E-05,0.19377813,567.13834,1099.0031
1247,30.042308,9.624,65,300,64024.765,-32327.92,-45471.428,821.50704,185.87348,289.84184,9.58E-05,0.18835964,630.2513,1011.082
1241,29.999829,5.62,65,0,62605.594,-30528.854,-45126.638,826.81694,242.19226,290.00007,7.36E-05,0.18925248,581.76687,1086.0412
1248,30.048511,16.62,65,300,63805.992,-32169.175,-45445.526,816.90247,147.32676,289.92874,0.000119834,0.1832893,663.68691,966.22219
1243,30.012229,21.615,65,0,62619.203,-30531.115,-45125.98,815.59443,146.75289,289.93212,0.000121777,0.19023212,670.74653,973.38479
1230,29.928837,1.616,65,-600,59811.247,-27270.827,-44493.261,830.72438,262.05819,289.92339,6.80E-05,0.19040069,577.49737,1119.6137
1227,29.903842,9.627,65,-810,59492.194,-26197.317,-44278.559,825.54752,196.38833,289.98558,9.11E-05,0.19195445,629.71258,1034.0349
1254,30.090164,25.618,65,600,64981.556,-33761.639,-45755.862,808.04621,113.72097,289.93199,0.000156031,0.18654274,689.60741,922.14007
1239,29.985206,25.618,65,-300,61394.137,-28879.324,-44797.183,811.68685,120.94187,289.94703,0.000146564,0.18684301,688.56786,935.49275
1228,29.910045,16.619,65,-810,59675.321,-26065.502,-44245.091,817.62616,155.37832,289.84818,0.000117181,0.19967655,667.37811,986.17745
1238,29.977059,16.621,65,-300,61381.926,-28841.005,-44791.222,817.6296,156.70252,289.90721,0.000113706,0.18926531,660.18036,981.79943
1251,30.071281,3.619,65,600,65325.936,-33932.143,-45786.451,827.68016,257.24754,289.9541,6.95E-05,0.19217512,579.07927,1108.7086
1260,30.134317,1.616,90,-1070,82726.928,-26535.857,-43904.33,831.52318,270.48741,289.90668,6.61E-05,0.19312754,567.6558,1126.1523
1252,30.075815,9.625,65,600,65430.985,-33931.321,-45786.616,818.40226,195.54786,289.93202,9.10E-05,0.18923106,619.05211,1023.7661
1257,30.109322,9.625,65,810,66291.074,-34962.772,-45986.476,815.07353,195.62653,289.97424,9.11E-05,0.19032626,618.42036,1022.9433
1235,29.962344,1.617,65,-300,61396.07,-28911.229,-44802.282,835.30997,275.69942,289.85407,6.46E-05,0.19005147,552.14961,1117.4969
1256,30.104787,3.622,65,810,66227.509,-35083.773,-46006.704,819.80549,218.57576,289.93127,8.12E-05,0.18717759,604.36924,1055.6106
1255,30.100809,1.617,65,810,65816.153,-34903.484,-45978.993,823.13022,271.14045,289.91442,6.61E-05,0.19415143,550.75053,1107.4414
1244,30.021762,30.612,65,0,62617.353,-30543.039,-45126.761,810.49159,124.52603,289.94148,0.000142518,0.18655898,683.99817,939.22405
1262,30.142829,9.625,90,-1070,82663.693,-26498.073,-43896.025,828.96917,208.64656,289.90224,8.57E-05,0.1918812,621.23941,1052.9626
1269,30.190686,25.618,90,-700,83545.821,-28048.762,-44211.212,824.54014,112.87499,289.92876,0.000158678,0.19244049,709.06253,939.3112
1245,30.033796,1.614,65,300,63947.181,-32274.553,-45463.411,826.9113,234.66136,289.95865,7.61E-05,0.19121971,599.17598,1083.0058
1267,30.176336,9.625,90,-700,83690.341,-28415.055,-44284.52,842.83336,216.66574,289.92996,8.23E-05,0.19009083,624.28733,1069.1066
1272,30.209844,9.625,90,-300,85518.74,-30504.391,-44680.91,831.55525,201.07008,289.91801,8.86E-05,0.18891711,632.36576,1046.4625
1265,30.167824,1.615,90,-700,83788.525,-28624.659,-44326.17,848.54628,258.71257,289.94936,6.93E-05,0.1926689,598.35779,1131.3998
1249,30.056657,25.62,65,300,63768.371,-32105.817,-45431.547,808.41123,115.87513,289.96424,0.000153073,0.18706839,688.11041,926.14211
1261,30.138295,3.618,90,-1070,81959.018,-26130.876,-43838.711,828.94544,236.99246,289.96245,7.51E-05,0.18906103,588.85676,1073.5069
1270,30.201331,1.616,90,-300,85373.068,-30490.165,-44674.455,836.54056,256.55139,289.92841,7.02E-05,0.19678838,580.79764,1106.263
1259,30.123671,25.618,65,810,66068.887,-34894.726,-45969.906,812.01076,102.26471,289.93221,0.000173463,0.18703761,703.9761,913.89259
1271,30.205309,3.618,90,-300,85375.905,-30537.571,-44705.086,836.66195,204.89525,289.86031,8.72E-05,0.19208378,638.64364,1062.6089
1253,30.082017,16.622,65,600,64893.816,-33758.679,-45757.712,813.1036,151.14171,289.92292,0.000117432,0.18680818,657.87921,967.83796
1273,30.216046,16.621,90,-300,85334.255,-30525.524,-44690.572,821.26631,176.76981,289.90874,0.000100888,0.19006524,638.42389,1000.2125
1266,30.171802,3.619,90,-700,83535.172,-28299.686,-44257.96,842.20686,207.06741,289.92372,8.64E-05,0.19272196,629.63313,1053.8012
1263,30.149032,16.621,90,-1070,82081.788,-26189.875,-43847.427,826.18699,144.28061,289.92575,0.00012335,0.18887463,678.96251,974.55265
1276,30.238816,5.621,90,0,86681.564,-32175.795,-45009.419,825.78376,192.70455,289.82704,9.28E-05,0.19161035,631.07703,1029.8018
1280,30.272782,1.616,90,300,87666.606,-33846.5,-45350.262,823.21596,269.10115,289.92527,6.65E-05,0.19355162,553.07641,1107.3478
1258,30.115525,16.62,65,810,66543.891,-35539.943,-46098.185,812.07215,147.43144,289.93927,0.0001206,0.1887096,661.45873,966.33925
1274,30.224193,25.62,90,-300,85434.33,-30505.666,-44685.597,811.4651,136.34986,289.88298,0.000130249,0.186205,675.0096,957.81869
1264,30.157178,25.619,90,-1070,82218.003,-26418.639,-43892.325,826.68727,107.67423,289.96169,0.000165125,0.18815421,719.15916,940.4267
1281,30.27676,3.62,90,300,87946.478,-33889.712,-45353.963,820.19458,216.27018,289.99032,8.36E-05,0.19375281,604.57474,1050.4758
1285,30.306289,1.616,90,700,89765.998,-36263.977,-45823.784,823.18637,232.22405,289.96454,7.66E-05,0.18879714,593.74797,1072.3227
1286,30.310268,3.615,90,700,89746.016,-36323.882,-45824.524,817.83598,218.93742,289.92655,8.10E-05,0.18694964,602.03745,1052.5787
1282,30.281295,9.623,90,300,88003.998,-33840.045,-45332.871,817.54635,215.44247,289.88493,8.24E-05,0.18754243,593.15291,1034.5744
1283,30.287498,16.618,90,300,87950.302,-33865.783,-45341.052,810.48172,166.40124,289.87488,0.000106391,0.18549131,643.2414,985.7586
1289,30.329151,25.617,90,700,89825.081,-36447.309,-45853.839,803.21879,133.94381,289.94404,0.000132267,0.18680348,667.9663,944.34683
1291,30.343775,3.619,90,1070,91336.238,-38087.714,-46163.229,820.39943,231.39221,289.90124,7.68E-05,0.18784742,588.84554,1065.104
1292,30.34831,9.623,90,1070,91295.245,-38152.223,-46177.989,814.7668,177.64085,289.98968,0.000100256,0.18980778,634.63344,1002.4272
1268,30.182539,16.621,90,-700,83729.935,-28277.361,-44251.875,834.92089,178.22112,289.91682,0.000100041,0.19033508,658.88203,1026.219
1279,30.260749,30.613,90,0,86683.907,-32180.359,-45018.834,803.79018,102.83457,289.91884,0.000171958,0.1847737,698.81364,909.98434
1288,30.321005,16.622,90,700,89614.858,-36095.694,-45777.242,810.43916,174.69428,290.05228,0.000101939,0.1896509,-272.67028,1904.6703
1298,30.388019,16.621,120,-1380,106673.96,-27205.044,-43525.086,807.17264,159.53006,289.91936,0.000111579,0.18889416,645.95825,973.14276
1275,30.234838,1.617,90,0,86682.715,-32179.331,-45015.709,827.84508,227.87721,289.96556,7.80E-05,0.18826024,600.24437,1071.4627
1296,30.377282,3.617,120,-1380,106569.24,-26839.04,-43452.23,815.91137,236.9753,289.92321,7.52E-05,0.18991082,586.51664,1077.8672
1278,30.251216,21.617,90,0,86680.988,-32181.386,-45008.227,811.38592,155.10354,289.9651,0.00011466,0.18845891,651.08022,969.66726
1293,30.354512,16.621,90,1070,91217.62,-38010.048,-46160.598,807.07373,147.81831,289.9371,0.000120132,0.18765103,652.1464,955.34855
1303,30.421527,16.62,120,-1000,107374.18,-28650.685,-43796.362,806.2172,147.71194,289.88752,0.000119991,0.18683811,657.56829,961.3509
1277,30.243907,13.607,90,0,86686.826,-32180.112,-45011.146,819.54387,173.85179,289.94161,0.000102511,0.1892806,646.27347,1003.2417
1284,30.295644,25.618,90,300,87865.028,-33928.648,-45359.554,806.1505,124.84931,289.98921,0.000141992,0.1859964,674.02915,930.59711
1300,30.406811,1.617,120,-1000,107374.18,-28448.153,-43762.113,816.11402,244.6435,289.86589,7.30E-05,0.19173606,574.80304,1083.1061
1301,30.410789,3.619,120,-1000,107374.18,-28627.866,-43811.945,822.61284,259.83613,289.87091,6.86E-05,0.19009808,560.14779,1097.8219
1294,30.362659,25.617,90,1070,91711.703,-38746.993,-46294.386,800.56242,125.43684,289.90037,0.000141635,0.18789937,669.31082,926.9417
1304,30.429672,25.62,120,-1000,107374.18,-27935.738,-43673.264,801.36336,130.76437,289.82841,0.000136314,0.18814458,669.15976,938.79984
1310,30.473825,1.616,120,0,107374.18,-34103.633,-44863.214,815.99841,242.79021,289.86469,7.36E-05,0.19141637,569.80903,1070.6556
1308,30.455034,16.621,120,-500,107374.18,-31439.632,-44350.345,804.53711,150.03841,289.94448,0.000118976,0.19116638,654.16862,963.43744
1287,30.314802,9.624,90,700,89610.335,-35851.635,-45727.739,812.38985,212.01387,289.92727,8.36E-05,0.18636379,592.66115,1030.9449
1309,30.46318,25.618,120,-500,107374.18,-31486.257,-44360.172,799.71769,113.99592,289.91931,0.000156127,0.18871767,689.47565,923.58495
1295,30.373304,1.617,120,-1380,107030.8,-27007.117,-43471.307,816.86902,243.21088,289.84987,7.34E-05,0.19043921,578.01838,1080.9008
1311,30.477804,5.62,120,0,107374.18,-34110.252,-44875.096,813.10926,243.77424,289.91852,7.30E-05,0.18931153,560.5161,1061.7566
1290,30.339797,1.616,90,1070,91137.526,-38168.423,-46190.447,818.37971,235.76256,289.96544,7.59E-05,0.19070748,577.18811,1063.9634
1312,30.482894,13.608,120,0,107374.18,-34114.076,-44877.07,806.76404,195.98271,289.92422,9.07E-05,0.18801624,610.86523,1016.6297
1299,30.396166,25.619,120,-1380,106457.08,-26433.606,-43368.725,801.69554,121.38159,289.89709,0.000146267,0.18793606,675.60039,926.339
1313,30.490203,21.613,120,0,107374.18,-34101.618,-44861.857,802.45261,136.06339,289.92796,0.000130434,0.18749156,660.16697,939.27747
1315,30.51177,1.617,120,500,107374.18,-36964.904,-45416.293,807.66623,215.50827,289.8528,8.29E-05,0.19095371,596.81958,1039.0895
1302,30.415324,9.625,120,-1000,107374.18,-28265.726,-43734.566,812.14588,188.5587,289.91422,9.48E-05,0.19148162,627.05497,1014.541
1297,30.381816,9.626,120,-1380,106914.9,-27244.432,-43537.667,810.84894,190.26912,289.8901,9.40E-05,0.19184971,618.72542,1010.5271
1314,30.499736,30.615,120,0,107374.18,-34115.186,-44870.162,792.29383,122.97208,289.92144,0.000144012,0.18578879,666.65022,922.35988
1323,30.559992,16.62,120,1000,107374.18,-39261.546,-45863.172,802.7997,143.44811,289.98733,0.000125073,0.1881772,651.94042,949.07978
1318,30.526485,16.623,120,500,107374.18,-36978.596,-45424.516,802.24114,142.73656,289.92425,0.00012431,0.18732582,653.8365,946.63825
1306,30.444297,3.618,120,-500,107374.18,-31253.053,-44307.092,818.43606,255.03623,289.94821,6.99E-05,0.19080925,569.7152,1095.6282
1305,30.440318,1.616,120,-500,107374.18,-31197.137,-44294.881,815.45048,241.67063,289.85111,7.45E-05,0.19407402,579.51301,1078.2547
1319,30.534631,25.618,120,500,107374.18,-36916.142,-45416.91,795.60884,139.57456,289.89075,0.000127495,0.18911722,657.79545,946.97223
1307,30.448831,9.624,120,-500,107374.18,-31244.295,-44321.729,808.07587,181.69688,289.95088,9.75E-05,0.1857532,617.88414,991.69162
1321,30.549255,3.618,120,1000,107374.18,-39653.248,-45942.894,817.60636,255.91365,289.99123,6.96E-05,0.19041759,561.90896,1093.283
1324,30.568138,25.62,120,1000,107374.18,-39414.987,-45897.708,793.62712,110.64058,289.84682,0.000160554,0.18661094,677.26502,905.30063
1328,30.593499,16.621,120,1380,107374.18,-41877.775,-46360.992,793.17851,141.26305,289.88488,0.000126022,0.18953463,650.85765,941.96053
1327,30.587297,9.624,120,1380,107374.18,-42223.717,-46453.789,800.35301,158.40582,289.89227,0.000112103,0.18686724,632.52875,958.76418
1330,30.612291,1.617,65,-810,59169.729,-26487.917,-44339.491,811.25597,252.80347,289.94615,7.06E-05,0.19062936,552.65518,1071.658
1317,30.520282,9.624,120,500,107374.18,-36960.546,-45421.679,804.28404,172.81011,289.93538,0.00010284,0.18826754,632.83605,987.6589
1331,30.616269,3.618,65,-810,58467.976,-25783.577,-44210.185,815.59346,252.9946,289.85968,7.05E-05,0.19033673,555.48638,1073.8268
1322,30.553789,9.625,120,1000,107374.18,-40001.739,-46012.872,807.71955,172.27206,290.01013,0.000105017,0.19211779,630.99655,987.64991
1336,30.649777,3.62,65,-600,59854.87,-27082.644,-44449.35,808.37667,234.44604,289.90272,7.58E-05,0.18791947,575.71765,1056.9591
1334,30.635153,25.618,65,-810,58717.339,-26202.086,-44288.714,793.09926,96.209864,289.87031,0.000184165,0.18614625,691.31289,888.32347
1332,30.620804,9.624,65,-810,58887.843,-25999.842,-44244.269,802.99993,173.04316,289.92851,0.00010328,0.19160494,630.50036,986.83297
1325,30.578784,1.616,120,1380,107374.18,-42143.338,-46424.433,808.27211,226.14512,289.88217,7.93E-05,0.19198543,585.34657,1050.0575
1326,30.582762,3.619,120,1380,107374.18,-41554.282,-46294.345,812.14892,249.22165,289.88566,7.17E-05,0.19145152,565.37091,1075.9725
1316,30.515748,3.619,120,500,107374.18,-36841.765,-45393.721,808.90971,231.75234,289.90186,7.73E-05,0.1935617,588.15345,1067.7354
1338,30.660514,16.619,65,-600,59532.199,-26986.435,-44438.537,793.23962,151.89628,289.92596,0.000116719,0.18708182,642.92342,958.87456
1346,30.716791,5.619,65,0,62381.147,-30547.397,-45129.68,801.71003,199.33593,289.92646,8.88E-05,0.18533159,592.59869,1001.1791
1340,30.679305,1.617,65,-300,60857.873,-28916.204,-44816.384,809.27404,266.14233,289.95289,6.75E-05,0.19369212,542.44929,1090.9042
1329,30.601646,25.618,120,1380,107374.18,-41566.905,-46307.666,792.28273,107.29768,289.84828,0.000165646,0.18739444,677.79891,898.81725
1320,30.545277,1.616,120,1000,107374.18,-40080.885,-46019.08,813.28818,226.23454,289.89157,7.88E-05,0.19036712,588.22418,1055.4627
1341,30.683284,3.617,65,-300,60993.306,-28767.697,-44783.286,803.86474,202.85642,289.91488,8.78E-05,0.18945219,597.64024,1016.9052
1345,30.712813,1.618,65,0,62361.247,-30536.132,-45138.232,803.24217,236.94711,289.98901,7.60E-05,0.19232772,570.684,1059.6594
1344,30.702167,25.619,65,-300,61010.369,-28827.272,-44792.907,787.42723,124.64587,289.88349,0.000142086,0.18564756,655.6831,909.49872
1349,30.738724,30.613,65,0,62391.631,-30533.788,-45132.558,788.21244,106.46108,289.88388,0.000166608,0.18659456,680.63856,900.69478
1335,30.645798,1.616,65,-600,59593.666,-27262.192,-44497.619,809.82122,266.17313,289.90177,6.69E-05,0.18964242,548.0835,1097.2397
1353,30.765472,16.619,65,300,63774.168,-32238.084,-45464.069,792.66782,155.70777,289.93873,0.00011352,0.18438067,627.15397,947.14906
1339,30.66866,25.619,65,-600,59697.07,-27337.515,-44506.295,790.05339,105.89365,289.97241,0.000167532,0.18707209,684.25477,902.74523
1352,30.759269,9.626,65,300,63696.461,-32256.915,-45468.303,796.75341,191.13751,289.96346,9.29E-05,0.18793223,598.8178,991.53573
1351,30.754735,3.619,65,300,63695.597,-32151.167,-45441.496,801.94068,222.92573,289.93849,7.98E-05,0.1895696,579.54931,1043.0164
1337,30.654311,9.626,65,-600,59872.673,-27289.328,-44494.906,798.15078,186.9656,289.88554,9.49E-05,0.18724671,615.39741,1000.8551
1343,30.694021,16.621,65,-300,61048.154,-28909.749,-44811.491,793.5927,159.73373,289.90336,0.000110472,0.18348795,629.1521,957.11053
1347,30.721882,13.606,65,0,62377.405,-30536.214,-45131.654,795.18485,166.92847,289.92552,0.000106749,0.18968899,627.49419,968.79874
1354,30.773618,25.621,65,300,63725.57,-32175.055,-45442.195,785.50345,122.43848,289.87814,0.000145476,0.18942065,665.58257,917.83157
1333,30.627007,16.621,65,-810,58657.969,-26126.393,-44277.736,798.73652,132.70398,289.89359,0.000133371,0.18552523,666.70004,940.35047
1357,30.792777,9.622,65,600,64969.879,-33991.266,-45803.843,796.82349,212.23282,289.92842,8.37E-05,0.18741854,577.87063,1014.9476
1355,30.784264,1.617,65,600,65059.058,-33765.504,-45764.619,805.17161,269.63776,289.91172,6.62E-05,0.19027688,536.61456,1095.5471
1360,30.817771,1.617,65,810,66014.327,-34941.104,-45976.732,800.60512,247.72426,289.83572,7.18E-05,0.18909297,546.04367,1054.8755
1350,30.750757,1.616,65,300,63525.586,-32057.137,-45423.529,806.31328,254.66092,289.92991,6.98E-05,0.18850567,553.56613,1075.6965
1361,30.82175,3.615,65,810,66195.892,-35552.853,-46109.862,798.16857,221.44464,289.90658,8.05E-05,0.18993356,579.53432,1034.6374
1342,30.687818,9.624,65,-300,61065.011,-28794.01,-44797.43,802.43578,212.01289,289.91912,8.36E-05,0.18718963,584.36652,1022.4618
1365,30.851278,1.617,90,-1070,82048.772,-26473.815,-43909.223,798.57477,235.72954,289.90598,7.57E-05,0.19153764,568.63629,1057.8082
1359,30.807125,25.62,65,600,65026.988,-33793.791,-45761.782,781.63995,115.39211,289.9607,0.000153518,0.18555575,660.40779,898.05686
1371,30.888764,3.62,90,-700,84100.96,-28751.868,-44344.26,797.57498,219.41981,289.96325,8.11E-05,0.18776712,580.71257,1033.4996
1348,30.729191,21.614,65,0,62375.719,-30533.87,-45153.938,791.56677,155.07664,289.8814,0.000114328,0.18602604,630.14598,949.92473
1366,30.855257,3.618,90,-1070,82333.29,-26221.246,-43849.401,797.04635,222.26987,289.93359,8.07E-05,0.19014841,575.03824,1032.4365
1367,30.859791,9.626,90,-1070,81450.75,-26398.122,-43897.711,790.88247,197.87459,289.91835,8.96E-05,0.18719056,595.79808,1006.7373
1373,30.899501,16.62,90,-700,83819.361,-28355.479,-44269.513,786.98703,144.66212,289.93046,0.000122663,0.18688584,637.0364,934.83229
1362,30.826284,9.623,65,810,65630.312,-34986.207,-46006.047,795.33605,176.113,289.89356,0.000100985,0.188312,620.42218,982.93135
1372,30.893298,9.625,90,-700,83205.345,-28370.239,-44277.778,788.98358,178.36373,289.93667,9.91E-05,0.18418276,609.38621,977.52288
1370,30.884786,1.616,90,-700,83550.755,-28234.355,-44248.915,798.82929,229.78639,289.92506,7.74E-05,0.18775254,575.27224,1048.657
1356,30.788241,3.621,65,600,64915.196,-33727.226,-45748.749,799.03,224.54312,289.92395,7.93E-05,0.18988987,572.27946,1034.468
1364,30.840633,25.618,65,810,66449.285,-35143.102,-46016.284,782.87522,115.15446,289.91317,0.000154063,0.18673433,665.60733,901.56439
1369,30.87414,25.619,90,-1070,81726.84,-26249.903,-43859.885,783.08394,114.17912,289.87562,0.000155377,0.18622589,664.64191,898.88335
1363,30.832485,16.624,65,810,66389.175,-35340.906,-46058.509,788.64409,157.82051,289.91477,0.000112238,0.1859524,625.43749,948.60291
1377,30.926806,9.624,90,-300,85091.017,-30496.25,-44692.217,787.60726,174.96553,289.86896,0.000100912,0.18480059,606.31117,967.4161
1375,30.918292,1.618,90,-300,85392.927,-30517.054,-44688.146,793.38164,224.79325,289.88204,7.92E-05,0.19001173,566.906,1031.1849
1382,30.960869,13.605,90,0,86543.416,-32171.519,-45012.461,789.35736,193.98878,289.85055,9.15E-05,0.18666047,599.06153,999.14049
1358,30.798979,16.621,65,600,64697.286,-33752.142,-45753.847,789.27114,150.50251,289.9228,0.000117725,0.18643901,639.33105,949.1841
1384,30.977711,30.614,90,0,86561.959,-32168.764,-45015.709,776.77466,114.14175,289.94694,0.00015563,0.18734897,663.27751,898.89421
1378,30.933008,16.622,90,-300,85244.788,-30525.771,-44690.243,780.99352,142.24697,289.86754,0.00012437,0.18544238,638.82556,931.63909
1385,30.989744,1.619,90,300,87787.197,-33786.842,-45313.259,793.98717,220.66134,289.88119,8.17E-05,0.19250346,578.18476,1033.0476
1368,30.865994,16.62,90,-1070,82269.315,-26233.128,-43850.84,790.10195,161.59684,289.89221,0.000110156,0.18890739,625.20507,956.4818
1388,31.004459,16.621,90,300,87777.452,-33897.03,-45358.691,786.74624,167.346,289.91295,0.000105922,0.18635676,619.29414,964.1402
1391,31.027229,3.619,90,700,89460.881,-35979.092,-45762.44,793.51276,209.05171,289.95998,8.54E-05,0.19128614,584.28233,1014.2025
1386,30.993722,3.619,90,300,87719.685,-33858.218,-45339.367,793.82108,209.13609,289.86947,8.51E-05,0.18876408,581.23182,1010.9904
1390,31.023251,1.616,90,700,89844.241,-36093.967,-45763.961,793.17285,220.80033,289.94843,8.04E-05,0.18696988,569.42978,1026.3076
1376,30.922271,3.617,90,-300,85239.361,-30506.406,-44688.763,796.64843,240.15955,289.98761,7.42E-05,0.18953242,551.90191,1044.7143
1379,30.941154,25.619,90,-300,85357.937,-30502.335,-44686.008,777.19451,111.85316,289.98745,0.000158286,0.18593693,667.90738,898.01181
1392,31.031764,9.625,90,700,89789.311,-35959.233,-45745.213,788.33563,176.86367,289.90253,0.00010068,0.18918495,608.09023,970.68755
1394,31.046112,25.622,90,700,89487.195,-35914.911,-45741.965,778.47958,119.13419,289.97829,0.000149501,0.19070464,666.46623,912.29134
1374,30.907647,25.62,90,-700,83723.234,-28254.789,-44245.667,780.76031,124.23013,289.8849,0.000142603,0.1855452,650.99156,908.23066
1387,30.998257,9.623,90,300,87996.227,-33875.856,-45342.903,788.92047,173.895,289.92989,0.000102488,0.18696708,618.03563,975.82296
1395,31.056759,1.614,90,1070,91630.213,-38688.445,-46288.383,793.21589,205.87708,289.87136,8.63E-05,0.1877294,590.65004,1015.2995
1381,30.955779,5.62,90,0,86545.39,-32169.669,-45013.284,792.63105,197.01676,289.93106,8.99E-05,0.18546784,593.48226,996.58845
1399,31.07962,25.618,90,1070,90553.564,-38154.732,-46185.514,780.25769,106.73778,289.75184,0.000168339,0.19355626,675.0598,895.23313
1396,31.060737,3.619,90,1070,91689.377,-38325.852,-46211.58,792.3884,215.69961,289.8735,8.30E-05,0.19118076,580.0302,1024.6062
1380,30.9518,1.619,90,0,86537.66,-32172.506,-45017.806,794.45392,216.01726,289.92859,8.22E-05,0.18728709,572.08826,1016.1744
1383,30.968178,21.614,90,0,86545.39,-32168.6,-45007.486,781.93882,125.40211,289.92666,0.000140951,0.18464343,651.39362,910.00032
1398,31.071474,16.622,90,1070,90042.5,-37371.492,-46041.035,785.88736,140.6461,289.92695,0.000126024,0.18663884,638.19079,926.75871
1405,31.123772,1.619,120,-1000,107374.18,-28903.089,-43845.782,791.96737,229.84495,289.89341,7.77E-05,0.19090418,570.34281,1043.2835
1393,31.037967,16.62,90,700,89291.691,-36141.455,-45796.278,781.45565,143.66875,289.8644,0.000123261,0.18516771,638.83127,934.19903
1404,31.113127,25.619,120,-1380,106908.81,-26726.385,-43410.21,775.63843,90.524723,289.90562,0.000195705,0.18543095,679.49019,866.20678
1408,31.138488,16.621,120,-1000,107374.18,-28870.567,-43857.541,780.45379,131.28598,289.94416,0.000135099,0.18487663,647.76077,917.20893
1389,31.012606,25.617,90,300,87977.397,-33956.853,-45357.827,780.89295,126.89131,289.83832,0.000139323,0.18463245,650.49366,911.81947
1410,31.15728,1.616,120,-500,107374.18,-31429.23,-44341.506,794.71093,232.66691,289.84455,7.63E-05,0.18813348,557.97154,1036.9679
1414,31.180141,25.62,120,-500,107374.18,-31434.986,-44358.404,786.48724,110.88924,289.86052,0.000160143,0.18745576,670.73711,899.49521
1406,31.127751,3.619,120,-1000,107374.18,-28587.779,-43799.775,793.99159,218.63139,289.9154,8.15E-05,0.19004069,581.21459,1032.4319
1401,31.094244,3.619,120,-1380,106685.23,-26774.324,-43448.612,793.1254,220.21606,289.94036,8.09E-05,0.18976206,574.8401,1028.0286
1413,31.171996,16.62,120,-500,107374.18,-31219.914,-44311.656,785.99945,140.56829,289.8295,0.000126386,0.18744992,639.77673,928.69802
1409,31.146635,25.618,120,-1000,107374.18,-28326.494,-43751.835,777.31004,97.501118,289.91412,0.000181235,0.18467549,677.99138,879.52377
1400,31.090265,1.618,120,-1380,106261.98,-26875.714,-43462.755,791.7499,213.55952,289.92116,8.38E-05,0.19278709,581.10633,1017.7826
1412,31.165793,9.624,120,-500,107374.18,-31316.74,-44324.813,790.06491,185.91385,289.8931,9.55E-05,0.1878825,599.83274,983.42989
1418,31.207165,21.615,120,0,107374.18,-34103.263,-44865.557,807.05739,145.8424,289.80538,0.000122038,0.18939067,662.74881,962.82694
1419,31.216698,30.613,120,0,107374.18,-34100.837,-44867.079,801.83322,103.74245,289.84035,0.000171662,0.18782962,695.36254,909.28393
1422,31.237244,9.623,120,500,107374.18,-37103.544,-45446.471,811.16706,186.27514,289.89241,9.55E-05,0.18838869,615.41259,996.78943
1415,31.190787,1.616,120,0,107374.18,-34089.284,-44849.358,804.31066,243.07496,289.80033,7.34E-05,0.19102595,561.12421,1063.7748
1397,31.065271,9.625,90,1070,90884.913,-37823.427,-46122.978,788.65078,176.32752,289.99961,0.00010098,0.18905513,615.38683,978.19903
1424,31.251593,25.619,120,500,107374.18,-37158.063,-45458.148,799.34067,119.73854,289.81293,0.000147704,0.18464922,671.28801,916.94431
1425,31.262239,1.614,120,1000,107374.18,-40273.632,-46072.201,810.94772,250.91306,289.93572,7.12E-05,0.19179367,559.65414,1077.8105
1403,31.104981,16.621,120,-1380,106705.74,-26627.832,-43423.038,780.65037,125.76177,289.8114,0.000141277,0.18762205,650.92524,910.02425
1407,31.132285,9.625,120,-1000,107231.28,-28749.566,-43825.924,787.78135,162.59299,289.90481,0.000109421,0.18884296,622.19285,957.44352
1429,31.2851,25.62,120,1000,107374.18,-39688.772,-45937.837,786.26128,111.04305,289.79145,0.00015996,0.18772979,674.02628,903.31716
1402,31.098778,9.624,120,-1380,106035.35,-26285.098,-43349.072,789.11346,151.12153,289.94593,0.000117402,0.18724653,632.54509,944.62663
1411,31.161258,3.62,120,-500,107374.18,-31427.544,-44357.787,786.30335,188.89615,289.81424,9.42E-05,0.18715985,599.44623,990.22044
1428,31.276954,16.621,120,1000,107374.18,-39506.098,-45901.738,794.64926,147.81356,289.89161,0.000120252,0.18818672,642.0616,945.85759
1432,31.304258,9.626,120,1380,107374.18,-41465.475,-46284.19,797.6205,188.33055,290.06618,9.41E-05,0.18582014,599.86124,987.11856
1431,31.299724,3.615,120,1380,107374.18,-42744.11,-46521.094,802.05456,212.03513,289.85637,8.42E-05,0.1917483,595.66129,1033.6114
1416,31.194766,5.62,120,0,107374.18,-34098.247,-44860.665,802.10726,194.09092,289.86122,9.14E-05,0.18674682,607.42532,1008.0898
1434,31.318606,25.622,120,1380,107374.18,-41506.507,-46282.257,781.56022,101.69952,289.92521,0.000177009,0.18897517,675.39889,886.63141
1438,31.343968,16.62,120,-1380,105961.63,-26212.202,-43338.053,782.95944,152.55293,289.8353,0.000116174,0.18645394,623.8772,938.65816
1439,31.352114,25.619,120,-1380,105896.88,-26566.776,-43422.339,782.07711,106.69263,289.94946,0.000166669,0.18772861,674.70874,894.09934
1436,31.333231,3.617,120,-1380,105946.26,-26115.582,-43317.29,794.6963,211.22037,289.9578,8.45E-05,0.19000866,583.78177,1019.8344
1421,31.232709,3.619,120,500,107374.18,-36843.328,-45405.027,816.76217,210.44256,289.92663,8.48E-05,0.19117741,606.03106,1039.6861
1420,31.228731,1.616,120,500,107374.18,-36952.981,-45436.645,817.4453,232.28206,289.95282,7.76E-05,0.19431462,581.25632,1058.38
1435,31.329253,1.616,120,-1380,106547.33,-26233.499,-43351.334,797.13112,237.4509,290.00411,7.51E-05,0.18906745,554.30375,1045.5346
1427,31.270751,9.624,120,1000,107374.18,-39702.134,-45948.115,801.83522,195.26573,289.83677,9.11E-05,0.18833202,606.83281,1008.6318
1417,31.199856,13.607,120,0,107374.18,-34109.965,-44868.107,803.90095,163.2398,289.86748,0.000108671,0.18679675,640.32079,976.41659
1430,31.295745,1.617,120,1380,107374.18,-41790.858,-46346.89,797.46606,211.05784,289.81502,8.45E-05,0.19015385,581.95549,1017.5799
1442,31.371272,9.624,120,-1000,107374.18,-28529.848,-43794.142,788.68416,176.44078,289.88397,0.00010084,0.18902183,619.34517,984.30129
1441,31.366738,3.618,120,-1000,107374.18,-28601.553,-43801.419,798.51621,217.41991,289.90271,8.20E-05,0.18802617,582.15332,1032.7659
1426,31.266216,3.62,120,1000,107374.18,-39800.275,-45952.268,803.60643,218.33548,289.87911,8.12E-05,0.18710723,588.98627,1039.9127
1423,31.243446,16.622,120,500,107374.18,-36784.944,-45368.353,803.57877,152.54087,289.92973,0.000116801,0.18961055,651.9639,965.82398
1445,31.396267,1.617,120,-500,107374.18,-31532.716,-44376.618,795.82577,215.09975,289.76773,8.26E-05,0.18771799,576.27318,1020.1814
1444,31.385622,25.618,120,-1000,107374.18,-28609.364,-43804.791,785.77287,123.79375,289.79039,0.000142951,0.18499181,655.64423,912.13355
1447,31.40478,9.625,120,-500,107374.18,-31427.668,-44363.338,789.10698,168.64432,289.82467,0.000105305,0.1874397,624.08679,972.55968
1448,31.410982,16.622,120,-500,107374.18,-31443.579,-44355.567,787.08912,166.22218,289.89141,0.000107152,0.18844927,619.49292,961.19395
1443,31.377475,16.621,120,-1000,107175.61,-28644.353,-43806.394,788.94227,161.77754,289.88336,0.000109758,0.18737656,624.12518,959.60209
1451,31.433752,5.622,120,0,107374.18,-34080.855,-44870.573,790.2561,193.9899,290.06141,9.19E-05,0.18940067,602.91236,1003.7846
1433,31.310461,16.622,120,1380,107374.18,-41653.37,-46303.226,787.86695,136.45339,289.89616,0.000130009,0.18663731,651.08128,931.39346
1455,31.467718,1.618,120,500,107374.18,-36710.773,-45381.633,792.16478,218.08304,289.93659,8.16E-05,0.18911182,572.764,1021.0542
1437,31.337765,9.625,120,-1380,106906.1,-26712.077,-43434.591,786.76307,185.82812,289.93372,9.56E-05,0.18809402,594.9401,976.79727
1456,31.471697,3.617,120,500,107374.18,-36934.891,-45420.281,794.65271,209.99602,289.83234,8.46E-05,0.18797357,582.83026,1016.7556
1454,31.455686,30.612,120,0,107374.18,-34084.679,-44861.569,776.7788,104.30813,289.75939,0.000170716,0.18927798,673.81889,888.39323
1460,31.501224,1.621,120,1000,107374.18,-38882.302,-45784.683,793.38523,224.44867,289.90243,7.93E-05,0.19001198,572.04923,1034.2235
1440,31.36276,1.614,120,-1000,107374.18,-28454.155,-43788.715,798.33818,223.24304,289.89669,8.00E-05,0.19097932,581.5815,1040.8023
1459,31.49058,25.618,120,500,107374.18,-36929.833,-45410.331,779.68292,111.09828,289.82077,0.000160693,0.19019731,671.30327,899.63612
1461,31.505203,3.621,120,1000,107374.18,-39078.831,-45833.898,795.4202,200.51361,289.88489,8.93E-05,0.19258062,590.08645,999.88324
1458,31.482434,16.622,120,500,107374.18,-36862.652,-45407.741,783.80742,161.04908,289.84271,0.000110822,0.19127455,629.54545,961.9596
1446,31.400245,3.62,120,-500,107374.18,-31427.092,-44349.153,796.73334,208.83601,289.83254,8.56E-05,0.19131412,578.5407,1001.9947
1464,31.524086,25.621,120,1000,107374.18,-39139.805,-45842.902,779.08877,112.36669,289.80035,0.000158106,0.18732818,663.27449,896.28107
1457,31.476231,9.626,120,500,107374.18,-36872.437,-45417.609,789.60801,198.97087,289.88527,8.94E-05,0.18769144,593.37903,1004.6109
1453,31.446152,21.616,120,0,107374.18,-34096.273,-44870.82,782.10208,127.47293,289.87329,0.000138953,0.18602157,656.15076,919.11186
1474,31.591102,25.618,15,-290,13004.537,-25620.68,-45034.951,777.73051,93.631078,289.93374,0.00018905,0.18476452,680.23605,872.23869
1450,31.429774,1.617,120,0,107374.18,-34086.817,-44871.067,794.10029,213.71033,289.7912,8.38E-05,0.19052185,587.64419,1027.1235
1472,31.576752,9.628,15,-290,12754.353,-25631.986,-45026.893,787.09629,154.80833,289.87767,0.000114651,0.18555564,632.49149,953.12467
1452,31.438843,13.607,120,0,107374.18,-34087.064,-44873.534,786.79687,179.57868,289.92163,9.90E-05,0.18833466,603.5857,974.3941
1449,31.419129,25.619,120,-500,107374.18,-31383.922,-44356.143,782.4222,128.61397,289.87764,0.000138059,0.18746346,654.05994,918.3138
1469,31.557594,25.616,120,1380,107374.18,-42262.612,-46457.325,782.80059,103.58621,289.90992,0.000170918,0.18504522,677.70794,891.17085
1476,31.605725,3.621,15,-200,13300.893,-26105.054,-45126.802,791.76983,226.01718,289.87729,7.90E-05,0.19050125,570.87756,1035.8194
1473,31.582956,16.622,15,-290,13170.312,-25650.323,-45035.445,784.25128,134.15044,289.89345,0.000131832,0.18475238,643.63583,918.6268
1468,31.549448,16.622,120,1380,107374.18,-41979.741,-46425.173,786.00531,143.90739,289.8831,0.000123285,0.18616983,637.49906,933.45043
1475,31.601747,1.617,15,-200,13293.081,-26122.076,-45134.737,791.22217,217.07192,289.96257,8.15E-05,0.18578786,569.69247,1016.5297
1477,31.610261,9.623,15,-200,13233.67,-26097.366,-45128.282,788.46331,167.20457,289.99945,0.000105708,0.1845376,621.00748,964.60868
1479,31.624609,25.619,15,-200,13400.926,-26089.184,-45122.28,779.18975,98.890714,289.9093,0.000177949,0.18101259,672.26623,875.03681
1463,31.51594,16.624,120,1000,107374.18,-39045.651,-45839.695,784.37626,134.49538,289.86084,0.000132257,0.18923586,652.3161,928.10814
1462,31.509738,9.627,120,1000,107374.18,-39336.17,-45865.557,789.85363,190.2212,289.86147,9.31E-05,0.18597663,601.82837,996.15142
1481,31.639233,5.619,15,-100,13711.219,-26645.962,-45236.374,790.1096,216.44197,289.89004,8.17E-05,0.1837264,570.6731,1015.1754
1466,31.538712,3.619,120,1380,107374.18,-42004.122,-46407.781,791.81204,186.15339,289.87782,9.56E-05,0.18874891,605.66234,991.32756
1483,31.651632,21.614,15,-100,13772.069,-26672.974,-45227.082,782.46199,128.5105,289.93348,0.000137644,0.18475659,650.94938,913.68698
1482,31.644323,13.607,15,-100,13770.507,-26659.612,-45230.7,784.99779,160.00611,289.95319,0.000111072,0.18769278,625.41685,953.37103
1465,31.534733,1.617,120,1380,107374.18,-41623.562,-46316.3,788.09277,201.68173,289.83065,8.82E-05,0.18900319,591.09846,1008.5278
1467,31.543246,9.624,120,1380,107374.18,-41589.436,-46311.408,787.39392,178.4842,289.83298,9.97E-05,0.18833764,606.00038,970.27235
1485,31.673198,1.617,15,0,14217.96,-27222.352,-45348.248,795.44965,235.03141,289.919,7.57E-05,0.18846647,562.69123,1044.5512
1471,31.572218,3.618,15,-290,13027.068,-25629.601,-45031.128,796.07546,223.77953,289.893,7.98E-05,0.19170097,582.55018,1043.1771
1470,31.568239,1.619,15,-290,12823.55,-25622.201,-45038.076,797.20748,214.58878,289.92534,8.28E-05,0.18828651,585.42771,1028.0571
1486,31.677177,5.617,15,0,14218.33,-27208.825,-45344.712,789.82267,209.86661,289.8255,8.45E-05,0.18553968,576.28437,1005.6348
1487,31.682267,13.606,15,0,14212.656,-27205.042,-45330.363,788.66444,169.70799,289.90046,0.000104332,0.18601827,619.06285,966.12907
1489,31.699109,30.614,15,0,14214.63,-27195.668,-45352.976,777.34929,107.18626,289.91307,0.000164332,0.18204761,670.70494,893.93142
1478,31.616462,16.622,15,-200,13432.255,-26131.45,-45140.082,783.61753,132.40961,289.92922,0.000133353,0.18418406,646.07376,919.4919
1501,31.786572,3.62,15,290,15469.25,-28775.262,-45654.965,792.23341,211.4191,289.91811,8.37E-05,0.18554385,574.29551,1007.553
1480,31.635254,1.618,15,-100,13782.43,-26663.066,-45233.907,795.57146,244.41166,289.90968,7.29E-05,0.19020737,559.88719,1061.4865
1492,31.720211,13.604,15,100,14767.09,-27795.37,-45452.926,785.4433,168.63524,289.96116,0.00010502,0.18455758,615.82018,962.9778
1488,31.689576,21.614,15,0,14199.541,-27193.283,-45331.719,784.31246,137.38673,289.93154,0.000128806,0.18491706,643.22253,923.80777
1499,31.771948,25.618,15,200,15159.121,-28497.86,-45596.952,777.45599,105.65511,290.01854,0.000166942,0.18220697,672.60715,891.28174
1494,31.737053,30.613,15,100,14733.828,-27779.623,-45458.518,777.71231,101.17915,289.91852,0.000174738,0.17977986,669.93999,880.16102
1498,31.763802,16.62,15,200,15176.759,-28390.426,-45577.793,783.73783,145.14113,289.95394,0.000122606,0.18714525,631.853,928.70255
1500,31.782593,1.618,15,290,15324.649,-28738.916,-45648.099,793.90495,239.673,289.94917,7.43E-05,0.18997399,553.99114,1046.918
1502,31.791106,9.625,15,290,15513.901,-28784.266,-45652.375,791.95855,182.44364,289.9985,9.96E-05,0.18975755,601.0322,977.87689
1503,31.797309,16.622,15,290,15647.401,-28870.607,-45664.463,779.80825,122.69529,290.07521,0.000145024,0.18553299,656.61628,911.07059
1497,31.757599,9.624,15,200,15243.406,-28348.448,-45564.019,788.34908,185.14475,289.92666,9.58E-05,0.18724078,602.67334,986.47818
1491,31.715121,5.619,15,100,14700.073,-27793.89,-45450.747,793.14602,215.63505,289.8399,8.23E-05,0.18594881,572.16262,1013.6253
1484,31.661166,30.612,15,-100,13844.802,-26657.063,-45232.714,783.71803,107.76029,289.89041,0.00016381,0.18222041,667.67227,889.10551
1508,31.829979,10.614,25,-400,22499.237,-25686.422,-44864.283,785.91689,180.35092,289.84175,9.84E-05,0.18706883,599.33347,969.23219
1506,31.820078,3.62,25,-400,22245.147,-25693.124,-44867.449,791.76197,207.38679,289.90742,8.56E-05,0.18719485,588.50957,1012.5308
1509,31.836456,15.61,25,-400,22205.018,-25743.325,-44876.001,782.00034,151.15998,289.93969,0.00011709,0.18533156,625.72643,937.13216
1493,31.72752,21.615,15,100,14572.617,-27753.433,-45439.605,782.99365,142.6577,289.88473,0.000124111,0.18534677,635.85401,928.68134
1512,31.852834,8.611,25,-300,22724.752,-26166.398,-44947.664,787.54883,186.2929,289.99322,9.54E-05,0.18782559,607.61555,993.04101
1515,31.875604,1.619,25,-150,23324.495,-27024.178,-45121.005,792.26969,232.56778,289.88115,7.81E-05,0.19702939,562.33282,1036.8389
1516,31.879584,3.617,25,-150,23443.358,-27058.961,-45134.655,793.6403,242.13899,289.91796,7.36E-05,0.1899199,553.77812,1049.1714
1490,31.711143,1.615,15,100,14620.31,-27791.176,-45440.592,792.53952,223.05619,289.79163,7.97E-05,0.18858913,567.79753,1027.8489
1517,31.884116,9.629,25,-150,23423.129,-27131.159,-45157.762,786.88136,174.0636,289.93371,0.00010398,0.19359866,609.9143,964.89378
1511,31.8483,3.619,25,-300,22886.333,-26222.931,-44967.728,798.19044,237.19505,289.933,7.54E-05,0.18849315,563.73168,1054.4299
1495,31.749086,1.618,15,200,15020.235,-28310.951,-45568.788,794.80108,240.39725,289.96292,7.43E-05,0.18935713,560.0151,1053.4799
1496,31.753064,3.619,15,200,15210.144,-28355.438,-45574.174,793.39909,211.79627,289.95261,8.38E-05,0.18747337,577.60554,1016.6672
1504,31.805455,25.619,15,290,15569.611,-28914.354,-45668.698,777.70679,87.356966,290.00227,0.000202479,0.18473802,775.12075,775.12167
1505,31.816101,1.616,25,-400,22414.869,-25599.341,-44858.239,792.77252,247.57171,290.05547,7.17E-05,0.18800322,542.01147,1053.5138
1514,31.866347,20.624,25,-300,22900.682,-26222.232,-44964.686,778.60415,136.92726,290.09559,0.000128735,0.18452447,641.81692,923.48611
1523,31.925489,21.614,25,0,24010.332,-27891.003,-45297.553,781.82108,131.99806,289.86553,0.000133865,0.18397305,649.69569,920.50633
1513,31.858756,14.619,25,-300,22592.608,-26234.114,-44976.856,783.02145,154.1233,289.7718,0.000115044,0.18652766,630.82911,949.83756
1519,31.898465,25.621,25,-150,23431.887,-27137.532,-45163.477,781.50476,112.19585,289.92236,0.000157659,0.18495377,669.52709,900.56382
1521,31.91309,5.619,25,0,24021.145,-27892.319,-45280.531,794.32618,229.7094,289.8909,7.77E-05,0.19026592,572.23062,1047.3754
1526,31.951034,3.618,25,150,24579.691,-28736.408,-45464.726,798.29487,225.25582,289.91145,7.89E-05,0.18847418,576.45161,1040.6494
1510,31.844322,1.617,25,-300,22598.282,-26229.879,-44992.274,793.04359,231.88915,290.05174,7.93E-05,0.20171848,557.39908,1031.4393
1507,31.824613,6.611,25,-400,22512.558,-25728.73,-44882.209,785.37978,187.19486,289.92598,9.48E-05,0.18814307,605.13136,990.59592
1525,31.947056,1.617,25,150,24729.226,-28814.732,-45468.386,797.00959,232.51273,289.89073,7.64E-05,0.18713757,560.40664,1036.4924
1528,31.961771,16.62,25,150,24648.065,-28726.541,-45458.354,790.52028,160.84984,289.90034,0.000110012,0.18396967,620.56217,950.99338
1524,31.935022,30.614,25,0,24012.552,-27900.213,-45296.032,781.74534,114.9753,289.92176,0.000153983,0.18560436,659.94936,896.72741
1520,31.909112,1.616,25,0,24023.489,-27900.707,-45323.414,797.08946,242.50221,289.93793,7.44E-05,0.18863399,549.06756,1050.4476
1527,31.955568,9.623,25,150,24584.584,-28751.251,-45473.731,792.33474,185.25986,289.87423,9.60E-05,0.18726502,608.55867,989.07769
1533,31.994997,14.619,25,300,25145.432,-29591.763,-45624.458,788.15216,141.68146,289.93128,0.00012501,0.18435488,639.19551,928.8651
1529,31.969917,25.618,25,150,24837.482,-28893.632,-45490.588,778.86115,125.36942,289.90237,0.000141152,0.18538685,652.72718,910.54554
1532,31.989075,8.612,25,300,25443.228,-29657.465,-45640.246,787.73383,170.66049,289.93218,0.000103663,0.18517625,619.97174,972.40199
1534,32.002587,20.623,25,300,25345.292,-29654.134,-45638.684,782.84943,132.06276,289.91321,0.000134631,0.1880976,645.45305,914.0318
1536,32.015824,3.62,25,400,25460.249,-30082.223,-45724.984,796.62422,223.18257,289.88494,7.98E-05,0.1893661,580.27196,1041.4149
1537,32.020358,6.613,25,400,25825.021,-30099.121,-45729.055,795.44661,202.82813,289.95453,8.77E-05,0.18838958,598.50467,1019.566
1522,31.91818,13.606,25,0,24013.827,-27891.456,-45298.951,787.68251,185.6501,289.89021,9.61E-05,0.19010042,600.45328,981.00127
1538,32.025724,10.614,25,400,25831.106,-30168.441,-45743.609,786.89136,148.52488,289.92035,0.000119329,0.18568862,632.85005,937.75601
1540,32.040066,1.618,40,-550,36085.332,-25828.392,-44639.425,800.74065,245.6922,289.9174,7.29E-05,0.19005524,549.02198,1054.8265
1518,31.89032,16.62,25,-150,23515.72,-27059.208,-45132.394,784.19451,143.54846,289.94083,0.00012315,0.18426212,633.72665,927.83901
1549,32.094211,25.618,40,-400,36821.701,-26583.015,-44781.806,783.75217,109.56048,289.86902,0.000161898,0.18444606,666.93339,893.20802
1535,32.011845,1.617,25,400,25641.689,-30104.261,-45733.084,794.74341,221.4528,289.89904,8.07E-05,0.19037879,581.41424,1037.4544
1556,32.142342,5.621,40,0,38609.955,-28897.209,-45229.59,795.93585,205.40375,289.88749,8.62E-05,0.18626973,592.90408,1016.7121
1530,31.980563,1.616,25,300,25502.515,-29618.529,-45634.244,793.70527,219.29956,289.94627,8.09E-05,0.18745478,573.47244,1027.7094
1550,32.104857,1.616,40,-200,37806.239,-27784.804,-45020.397,797.4013,219.00197,289.94596,8.12E-05,0.18835663,576.51178,1024.3165
1559,32.164276,30.611,40,0,38617.684,-28894.002,-45231.892,784.39716,107.06908,289.93275,0.000165978,0.18894456,678.26972,896.41715
1531,31.984541,3.618,25,300,25330.285,-29621.983,-45633.175,792.94827,231.03125,289.87359,7.73E-05,0.19125823,561.20506,1036.3
1541,32.044045,3.617,40,-550,35960.713,-25733.705,-44615.907,797.51614,194.3148,289.89674,9.13E-05,0.18641844,595.92764,995.40569
1551,32.108835,3.619,40,-200,37846.121,-27853.63,-45023.11,795.55525,217.93381,289.9116,8.14E-05,0.18630033,570.75985,1017.8967
1554,32.127719,25.618,40,-200,37655.389,-27721.322,-45001.484,785.90509,127.76985,289.96797,0.000138435,0.18357118,656.68035,919.88531
1547,32.079862,9.624,40,-400,37194.12,-26694.066,-44799.075,793.46455,194.13343,289.95762,9.16E-05,0.18879442,595.0155,994.87339
1555,32.138364,1.617,40,0,38564.893,-28868.058,-45234.153,801.56339,231.05826,289.87751,7.70E-05,0.1869037,573.93092,1053.1196
1560,32.176308,1.618,40,200,39478.549,-29963.73,-45446.019,795.68134,218.95298,289.90189,8.14E-05,0.19007081,572.84123,1023.1891
1561,32.180285,3.62,40,200,39501.327,-29967.348,-45432.492,796.08539,221.57743,289.86678,8.01E-05,0.18847698,581.62431,1040.0727
1558,32.154742,21.615,40,0,38614.066,-28891.617,-45231.728,787.94875,126.4619,289.83153,0.000140107,0.18591777,659.69371,921.27599
1539,32.032202,15.609,25,400,25542.808,-30216.34,-45758.041,788.46427,138.06122,289.9315,0.00012829,0.18580896,650.60181,935.37799
1544,32.062091,20.625,40,-550,36346.988,-25848.703,-44631.325,783.34101,115.92863,289.95736,0.000152602,0.18522084,661.36565,899.1091
1562,32.184821,9.623,40,200,39426.416,-30017.714,-45452.351,795.15133,205.12496,289.89098,8.67E-05,0.18786735,586.29608,1009.8352
1566,32.213793,3.619,40,400,40194.978,-31073.463,-45654.719,805.4391,223.15223,289.92429,7.99E-05,0.18958514,586.83444,1047.7413
1542,32.048579,8.613,40,-550,36430.246,-25937.552,-44655.624,793.35674,192.23242,289.98596,9.29E-05,0.18918805,599.16766,997.21618
1548,32.086065,16.621,40,-400,36799.047,-26710.183,-44815.562,785.90337,154.78766,289.92807,0.000114702,0.18755893,634.9934,954.35003
1564,32.199169,25.618,40,200,39522.584,-30068.038,-45458.025,787.62029,124.53392,289.85076,0.000141941,0.18452217,662.94006,919.15085
1563,32.191023,16.622,40,200,39541.496,-30050.359,-45446.882,792.14637,160.14195,289.88594,0.000110592,0.18568807,629.87563,960.69002
1545,32.071349,1.617,40,-400,36914.456,-26534.623,-44763.716,801.44896,235.96696,289.91952,7.53E-05,0.18718441,563.37854,1045.2578
1543,32.054501,14.619,40,-550,36341.396,-25881.389,-44643.29,789.97075,130.32394,289.96438,0.000136254,0.1848299,655.23102,924.47605
1546,32.075328,3.619,40,-400,36948.088,-26692.381,-44802.158,797.79439,202.04402,289.93382,8.80E-05,0.18835213,596.47437,1013.6771
1569,32.232677,25.62,40,400,40372.06,-31192.614,-45667.505,799.62747,119.1209,289.88075,0.000149074,0.18615108,681.93313,927.25879
1553,32.119572,16.621,40,-200,37682.237,-27791.67,-45018.382,789.45999,163.09485,289.94284,0.000108804,0.18682499,619.63692,953.98934
1552,32.113369,9.624,40,-200,37671.424,-27724.365,-45010.981,791.04932,197.26123,289.90592,8.99E-05,0.18550574,597.34078,1005.7501
1567,32.218328,9.624,40,400,40211.259,-31148.497,-45667.958,800.77735,184.02217,289.88376,9.66E-05,0.18854313,613.55573,992.68669
1571,32.2473,3.619,40,550,40738.518,-31827.881,-45809.846,815.45082,221.4038,289.89089,8.09E-05,0.19331331,604.7462,1060.3952
1573,32.257756,14.619,40,550,40672.939,-31729.863,-45783.573,814.59491,150.14567,289.89805,0.000118301,0.18771117,660.43287,969.94086
1574,32.265346,20.626,40,550,41017.647,-32047.517,-45857.251,808.72196,136.24588,289.92454,0.000130229,0.18680279,668.85909,950.37323
1557,32.147433,13.609,40,0,38615.012,-28892.151,-45230.412,791.63823,168.36549,289.94788,0.000105072,0.18523695,616.84356,963.11604
1565,32.209815,1.617,40,400,40396.236,-31172.056,-45669.356,803.42923,229.42407,289.87276,7.78E-05,0.18945016,571.63711,1041.3124
1579,32.300149,25.619,65,-810,59349.443,-26182.803,-44280.08,801.73865,118.97635,289.92333,0.000148682,0.18729289,684.29994,930.60915
1578,32.292004,16.62,65,-810,59330.077,-26162.739,-44269.185,807.17975,159.6369,289.96935,0.000111249,0.18760693,651.21122,980.11201
1580,32.310795,1.617,65,-600,60100.862,-27149.414,-44472.21,816.48055,220.18375,289.90963,8.11E-05,0.19038437,596.89215,1053.1483
1572,32.251835,8.613,40,550,40694.114,-31815.957,-45818.973,814.80335,179.78772,289.98352,9.85E-05,0.18494157,635.29789,1007.7122
1577,32.285801,9.624,65,-810,59570.189,-25799.407,-44197.11,814.95137,175.4918,289.84858,0.000101761,0.19069754,637.95179,1000.028
1568,32.22453,16.624,40,400,40436.61,-31098.707,-45644.358,799.06442,164.11392,289.86495,0.000108049,0.18669325,629.17491,966.37054
1575,917.99272,0,25,300,59407.25,-26036.599,-44233.702,829.13602,238.27845,289.86618,7.50E-05,0.191928,588.5807,1083.2173
1576,32.281304,3.573,65,-810,55370.161,-19309.997,-42924.231,827.76328,218.61689,289.89915,8.19E-05,0.19139832,613.23301,1060.4337
1570,32.243323,1.615,40,550,41236.009,-32305.513,-45892.158,818.62926,229.9398,289.94226,7.75E-05,0.18992891,595.19577,1068.0467


==> anc/data_N2_0.5mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
2,19.670935,9.621,15,-290,12976.744,-25569.368,-45050.246,953.48262,216.0806,290.24677,7.26E-05,0.10647277,724.31962,1168.8218
0,19.662419,1.627,15,-290,13382.629,-25981.175,-45132.435,975.33729,364.49771,290.21386,4.31E-05,0.10874129,603.1248,1361.8954
27,19.851781,9.624,15,200,15125.776,-28331.468,-45600.858,961.92123,228.47387,290.31052,6.87E-05,0.1078605,723.04068,1190.9593
8,19.710645,16.619,15,-200,13508.194,-26087.991,-45155.13,939.48696,189.67508,290.23042,8.29E-05,0.10850163,736.58994,1125.6222
22,19.814393,13.607,15,100,14782.919,-27819.916,-45499.222,957.01042,256.35446,290.25146,6.18E-05,0.11402716,695.26679,1220.8443
13,19.745814,21.614,15,-100,13911.202,-26674.331,-45263.222,937.95799,173.81593,290.24054,9.02E-05,0.10627403,755.15129,1115.2628
31,19.880754,3.617,15,290,15627.09,-28864.975,-45703.851,975.91088,336.3493,290.24487,4.71E-05,0.11119764,631.34664,1321.9059
26,19.847246,3.617,15,200,15270.624,-28352.683,-45605.915,978.74052,344.49846,290.21289,4.55E-05,0.10744951,622.7609,1337.6532
25,19.843268,1.617,15,200,15186.626,-28396.635,-45610.602,973.21106,328.41714,290.23334,4.78E-05,0.10760862,633.40508,1314.5545
28,19.857984,16.619,15,200,15132.601,-28317.982,-45601.68,954.5049,188.64434,290.22494,8.31E-05,0.10494301,753.95659,1145.9929
1,19.6664,3.619,15,-290,13199.422,-25722.151,-45084.125,965.64857,261.73114,290.23854,6.00E-05,0.10742465,692.68281,1235.2869
3,19.677138,16.618,15,-290,13088.617,-25583.512,-45046.957,934.92295,136.08228,290.21847,0.000114954,0.10535679,795.43379,1077.243
11,19.733415,5.62,15,-100,13906.022,-26710.389,-45278.064,959.8237,300.41221,290.22855,5.24E-05,0.10827328,662.50128,1283.6805
9,19.71879,25.619,15,-200,13547.952,-26180.87,-45172.933,934.2739,127.00693,290.23136,0.000123407,0.10617664,803.42547,1065.4836
5,19.695929,1.616,15,-200,13428.185,-26053.784,-45151.471,958.09187,325.47076,290.23454,4.85E-05,0.11121505,631.76088,1299.3199
16,19.771358,5.619,15,0,14342.168,-27238.921,-45384.018,962.12871,305.17347,290.25915,5.15E-05,0.1082391,642.66864,1272.6041
21,19.809302,5.619,15,100,14752.371,-27821.19,-45498.687,967.45689,352.54506,290.25141,4.47E-05,0.11000696,622.0786,1351.9921
6,19.699907,3.62,15,-200,13574.101,-26184.57,-45173.879,965.00228,348.35739,290.22381,4.55E-05,0.113719,-241139.79,243091.61
29,19.866129,25.618,15,200,15141.441,-28328.548,-45601.023,946.96241,133.61897,290.27402,0.000117122,0.10521235,802.66213,1077.2874
10,19.729436,1.616,15,-100,13913.587,-26658.378,-45268.443,968.92171,348.05417,290.23088,4.53E-05,0.10976407,608.46119,1323.9328
14,19.755347,30.613,15,-100,14333.616,-27243.485,-45382.907,935.82584,150.68528,290.2147,0.000103723,0.10453788,780.02969,1092.7986
18,19.783758,21.612,15,0,14334.767,-27227.491,-45380.893,947.71727,229.32066,290.22752,6.85E-05,0.10694851,711.14277,1182.6653
15,19.767381,1.613,15,0,14340.976,-27237.276,-45383.236,963.39799,326.78157,290.25293,4.81E-05,0.10786955,626.33001,1295.8518
4,19.685283,25.618,15,-290,13103.172,-25613.197,-45065.993,932.62133,77.102887,290.19544,0.000202695,0.10473257,849.82333,1007.9039
17,19.77645,13.604,15,0,14339.537,-27238.921,-45385.909,944.18941,251.62481,290.23738,6.25E-05,0.10836599,685.16532,1206.7741
32,19.885288,9.624,15,290,15491.658,-28892.974,-45727.616,960.82508,186.02553,290.27806,8.45E-05,0.10477592,774.53375,1161.0925
23,19.821702,21.614,15,100,14748.547,-27791.053,-45487.34,945.54187,175.70874,290.27271,8.91E-05,0.10591101,763.21917,1124.5485
7,19.704441,9.625,15,-200,13442.657,-26112.66,-45167.054,952.50883,229.01612,290.22393,6.84E-05,0.10636069,722.11643,1194.5704
33,19.891491,16.619,15,290,15835.83,-28884.833,-45707.346,947.59008,152.13377,290.32127,0.00010352,0.10839737,792.21512,1107.0172
12,19.738505,13.605,15,-100,13928.141,-26662.408,-45267.744,950.11981,264.72447,290.21559,5.96E-05,0.10942129,682.11164,1227.9187
19,19.793291,30.613,15,0,14342.826,-27231.274,-45381.756,929.74693,160.46119,290.2359,9.76E-05,0.10617375,762.17569,1094.6223
30,19.876775,1.616,15,290,15572.037,-28927.881,-45720.667,964.32639,268.41486,290.31861,5.84E-05,0.10710278,697.41298,1251.5264
24,19.831235,30.613,15,100,14757.881,-27805.443,-45499.263,943.65581,161.14354,290.23682,9.72E-05,0.10682976,783.60804,1115.2606
20,19.805323,1.617,15,100,14722.563,-27756.27,-45489.848,973.70534,398.06599,290.24617,3.96E-05,0.11089694,567.9805,1391.6155
36,19.91426,3.619,25,-400,22259.413,-25620.762,-44899.025,978.01628,354.80913,290.30741,4.46E-05,0.11163498,617.0797,1338.5971
34,19.899637,25.616,15,290,15493.713,-28842.115,-45705.496,943.36343,88.044171,290.26304,0.000177259,0.1036236,850.81101,1034.0173
39,19.930638,15.61,25,-400,22443.279,-25671.333,-44905.398,949.29059,151.72287,290.25548,0.000103489,0.10730843,788.2976,1100.6721
35,19.910282,1.616,25,-400,22410.757,-25662.699,-44905.398,980.50752,367.56316,290.25159,4.28E-05,0.10911527,607.94493,1372.4591
38,19.92416,10.616,25,-400,22407.468,-25673.677,-44914.238,957.7063,199.36111,290.19488,7.86E-05,0.10590721,745.73078,1155.451
37,19.918795,6.609,25,-400,22321.867,-25530.104,-44881.469,971.43972,299.50377,290.25718,5.24E-05,0.10734807,661.00182,1279.3315
40,19.938503,1.616,25,-300,22661.435,-26126.434,-44991.04,988.27942,403.38521,290.21172,3.89E-05,0.10720506,576.8632,1402.561
41,19.942481,3.619,25,-300,22901.34,-26339.697,-45033.677,964.94579,302.98515,290.25494,5.21E-05,0.1117215,660.36492,1282.9886
60,20.074744,1.616,25,300,25481.3,-29579.922,-45681.69,973.85929,376.67538,290.29737,4.19E-05,0.10990062,597.63061,1373.4906
57,20.04975,9.625,25,150,24555.968,-28657.344,-45495.357,963.41757,303.9221,290.27267,5.19E-05,0.11021155,648.50746,1272.7148
53,20.019672,21.612,25,0,24012.964,-27884.014,-45341.957,948.98317,229.10996,290.27237,6.86E-05,0.10740013,717.02954,1190.6068
42,19.947015,8.614,25,-300,22769.608,-26339.861,-45039.967,968.36377,298.04506,290.27652,5.26E-05,0.10614416,656.86317,1268.9449
70,20.134248,1.616,40,-550,36458.121,-25923.08,-44698.96,972.19347,355.02257,290.31425,4.44E-05,0.11007091,606.67374,1332.8313
44,19.960528,20.626,25,-300,22507.912,-26170.756,-45011.187,947.67451,169.30306,290.29037,9.24E-05,0.1049085,773.85691,1123.0623
45,19.969786,1.615,25,-150,23254.188,-26899.682,-45151.019,984.84039,408.70565,290.28317,3.87E-05,0.11241186,576.21685,1415.6114
52,20.012362,13.608,25,0,24010.456,-27884.343,-45342.286,958.74583,278.93419,290.29633,5.64E-05,0.10932508,675.56481,1253.9604
50,20.003294,1.615,25,0,24008.112,-27878.833,-45343.19,968.99779,347.22134,290.27523,4.51E-05,0.10484345,615.65774,1335.4938
48,19.984501,16.623,25,-150,23428.392,-27084.822,-45189.338,945.06035,244.43571,290.29784,6.36E-05,0.10163971,694.544,1201.5873
54,20.029204,30.613,25,0,24009.88,-27891.949,-45342.039,934.53518,158.99471,290.27571,9.79E-05,0.10176643,758.83153,1085.9563
66,20.110006,3.619,25,400,25539.806,-30054.142,-45771.485,957.87433,245.60147,290.29677,6.42E-05,0.11013038,706.86736,1209.6175
47,19.978299,9.623,25,-150,23423.006,-27068.212,-45181.937,963.93744,312.97703,290.28403,5.03E-05,0.10849803,651.70557,1299.0318
46,19.973765,3.617,25,-150,23390.155,-27015.133,-45169.438,975.18182,354.41276,290.27938,4.46E-05,0.11193276,621.22769,1348.4491
67,20.11454,6.611,25,400,25940.636,-30085.389,-45767.579,956.84543,224.154,290.30343,7.02E-05,0.10918907,720.73264,1181.3987
51,20.007271,5.62,25,0,24007.619,-27889.277,-45347.425,969.66547,318.65997,290.29075,4.94E-05,0.10962622,650.11142,1306.7775
49,19.992648,25.619,25,-150,23353.727,-26993.095,-45167.958,940.46372,163.56098,290.22045,9.66E-05,0.11174489,774.06839,1112.4973
58,20.055953,16.62,25,150,24656.617,-28767.861,-45518.834,954.19299,223.15953,290.29406,7.00E-05,0.10424073,725.00883,1185.5568
43,19.952938,14.618,25,-300,22504.952,-26168.042,-45012.749,954.24114,188.0918,290.28196,8.34E-05,0.10731362,762.45696,1152.0178
69,20.126383,15.608,25,400,25592.721,-30122.803,-45789.617,942.1165,175.13011,290.29718,8.98E-05,0.10902746,757.78362,1117.3376
68,20.119906,10.611,25,400,25997.58,-30216.998,-45800.8,949.83736,227.09868,290.3168,6.88E-05,0.1049643,710.25122,1177.5367
72,20.142761,8.613,40,-550,36252.917,-25759.073,-44667.342,950.68872,270.60388,290.30758,5.84E-05,0.11204342,673.66952,1231.078
56,20.045215,3.62,25,150,24599.591,-28719.675,-45506.705,970.12988,338.54672,290.29622,4.64E-05,0.10895284,629.2797,1325.9526
73,20.148682,14.62,40,-550,35954.217,-25744.723,-44671.289,936.29501,202.0342,290.31094,7.75E-05,0.10610461,723.87812,1139.6774
71,20.138227,3.617,40,-550,36048.534,-25632.562,-44648.429,971.94979,348.07092,290.28676,4.53E-05,0.11004191,623.70891,1339.786
63,20.089179,14.616,25,300,25200.321,-29596.45,-45682.718,949.73527,203.31866,290.26861,7.71E-05,0.10565887,735.06838,1152.4569
62,20.083257,8.613,25,300,25076.03,-29392.15,-45642.179,962.3166,261.24142,290.28478,6.01E-05,0.10782773,691.64769,1232.8069
61,20.078722,3.619,25,300,25115.912,-29471.461,-45660.434,963.5716,264.33084,290.27699,5.97E-05,0.11014246,694.9695,1236.7073
55,20.041237,1.616,25,150,24658.221,-28695.129,-45503.498,975.75162,387.78768,290.29389,4.06E-05,0.1092136,593.47482,1395.505
74,20.156274,20.621,40,-550,36247.202,-25474.475,-44618.703,935.58601,128.03082,290.28893,0.000122568,0.10687732,804.29899,1068.9434
75,20.165531,1.618,40,-400,36998.536,-26709.526,-44854.415,971.9542,366.61657,290.32352,4.29E-05,0.10873117,608.19028,1365.7087
65,20.106027,1.615,25,400,25953.875,-30188.217,-45792.906,968.74721,347.01107,290.29504,4.54E-05,0.10991474,623.73142,1342.1373
76,20.16951,3.617,40,-400,36751.518,-26563.65,-44824.936,969.82391,359.79739,290.27689,4.36E-05,0.10674773,591.39486,1330.5647
64,20.096769,20.626,25,300,25309.686,-29541.397,-45669.068,927.94096,153.91313,290.30457,0.000101668,0.10586275,769.93765,1089.6179
59,20.064099,25.617,25,150,24736.627,-28749.113,-45513.078,939.80508,166.99884,290.29091,9.38E-05,0.10537788,760.7244,1105.215
85,20.232546,1.616,40,0,38505.482,-28902.348,-45287.891,955.30639,343.29601,290.36966,4.59E-05,0.11055368,613.92105,1319.5032
88,20.248924,21.612,40,0,38498.698,-28899.676,-45287.973,934.76073,217.30515,290.37258,7.29E-05,0.11041324,715.64686,1163.5451
78,20.180247,16.623,40,-400,36406.07,-26662.408,-44850.18,939.5816,189.67676,290.24165,8.28E-05,0.10606248,741.87509,1132.6401
91,20.274467,3.619,40,200,39426.375,-29995.923,-45501.319,953.78707,345.32395,290.35714,4.56E-05,0.11019942,603.92147,1316.2502
95,20.303996,1.618,40,400,40207.477,-31071.16,-45715.363,952.9153,371.51845,290.33262,4.25E-05,0.11196983,586.04833,1356.9517
98,20.318711,16.623,40,400,40273.59,-31008.748,-45695.793,934.86164,178.68965,290.34602,8.78E-05,0.10756984,748.1405,1116.1423
94,20.293351,25.621,40,200,39308.95,-29954.15,-45500.743,925.49966,154.25752,290.30888,0.000101599,0.10653051,760.35356,1077.4343
93,20.285206,16.618,40,200,39337.402,-29981.82,-45500.784,936.49407,208.34473,290.34573,7.52E-05,0.10614764,725.57435,1156.557
79,20.188394,25.612,40,-400,36626.651,-26415.554,-44791.921,931.90185,138.44931,290.23907,0.000113571,0.1065016,780.89631,1064.4168
97,20.312509,9.623,40,400,40110.733,-31175.058,-45735.551,941.47772,268.38515,290.3367,5.87E-05,0.11027671,676.4605,1231.3173
80,20.199038,1.617,40,-200,37570.856,-27797.015,-45075.902,967.29059,396.79621,290.31098,3.97E-05,0.11073617,577.47248,1399.0528
104,20.359528,20.624,40,550,40622.409,-31998.055,-45896.228,928.31149,119.77223,290.31858,0.000130864,0.10642988,800.1799,1046.3555
83,20.213754,16.621,40,-200,37584.26,-27828.303,-45067.638,938.28638,244.23249,290.32502,6.44E-05,0.10950268,688.84231,1189.9456
84,20.2219,25.62,40,-200,37567.444,-27788.751,-45076.19,930.8146,170.85588,290.36213,9.14E-05,0.10441849,756.48399,1109.3746
90,20.270489,1.617,40,200,39242.591,-29984.822,-45498.441,962.64464,384.04834,290.31674,4.11E-05,0.11165455,574.03167,1373.4734
86,20.236524,5.621,40,0,38482.704,-28890.014,-45306.968,958.37495,315.41161,290.31575,4.98E-05,0.10744598,635.53085,1282.8833
96,20.307975,3.619,40,400,40297.889,-31181.389,-45733.331,957.94558,348.74705,290.33164,4.53E-05,0.11212211,601.63034,1321.7939
87,20.241614,13.607,40,0,38501.041,-28904.034,-45286.534,940.3913,251.93403,290.34194,6.27E-05,0.11161849,680.7681,1199.939
89,20.258457,30.611,40,0,38496.971,-28906.254,-45291.262,920.17354,150.3228,290.39108,0.000103709,0.10333473,762.38015,1072.0239
103,20.351938,14.619,40,550,40631.619,-31972.482,-45891.459,935.81901,197.68675,290.29936,7.94E-05,0.10763753,736.90135,1144.1593
82,20.207552,9.622,40,-200,37701.109,-27741.674,-45060.073,954.86653,312.8362,290.3489,5.03E-05,0.10910955,641.38419,1288.7168
92,20.279002,9.625,40,200,39289.996,-30028.198,-45507.774,947.90902,294.04703,290.32689,5.35E-05,0.10909574,644.87438,1251.0145
106,20.372765,3.619,65,-810,59551.4,-26083.84,-44296.279,959.07436,280.3715,290.3299,5.62E-05,0.11071149,681.21201,1259.9092
77,20.174044,9.624,40,-400,36949.116,-26629.064,-44842.369,956.4513,274.39058,290.31497,5.71E-05,0.10760218,684.07051,1254.0709
81,20.203016,3.621,40,-200,37591.948,-27743.401,-45057.4,955.10933,311.96887,290.17195,5.04E-05,0.10886977,631.40455,1271.5449
100,20.337504,1.617,40,550,40730.13,-31768.141,-45845.698,961.19161,381.10287,290.32078,4.15E-05,0.1121237,580.49202,1363.8918
99,20.326858,25.619,40,400,40109.911,-31004.883,-45697.684,925.78238,123.73446,290.29331,0.000127161,0.10913123,796.88836,1051.7682
111,20.406272,3.619,65,-600,60334.725,-27270.169,-44527.716,952.1703,298.58816,290.32381,5.28E-05,0.11060332,643.68508,1259.921
110,20.402294,1.615,65,-600,59437.018,-27106.449,-44513.202,962.77238,393.17259,290.3193,4.00E-05,0.10817223,553.79388,1365.5294
109,20.391648,25.621,65,-810,58994.825,-26206.238,-44333.283,919.83584,103.2534,290.3349,0.000152182,0.10779082,810.53067,1023.6916
115,20.435801,1.617,65,-300,61254.387,-28818.309,-44837.27,960.28597,329.51665,290.31093,4.80E-05,0.11171953,636.69808,1321.0999
113,20.417009,16.622,65,-600,60340.234,-27223.216,-44521.055,933.05746,206.78112,290.34841,7.61E-05,0.10801341,722.5569,1150.3017
101,20.341482,3.618,40,550,40945.696,-32032.14,-45898.037,947.93454,278.96803,290.33038,5.65E-05,0.11065994,655.71934,1227.3211
112,20.410806,9.625,65,-600,60295.706,-27465.012,-44570.516,944.31301,285.73088,290.30237,5.50E-05,0.10657545,644.71121,1238.1575
102,20.346016,8.613,40,550,40506.3,-31876.89,-45873.327,949.60643,269.98879,290.3379,5.84E-05,0.11006048,670.43796,1227.7237
105,20.368787,1.616,65,-810,58816.385,-26036.845,-44302.734,967.45406,390.36117,290.33745,4.05E-05,0.1117197,565.85348,1370.4698
107,20.377299,9.625,65,-810,59355.856,-26201.593,-44322.346,950.09788,269.16361,290.31954,5.86E-05,0.11066312,670.76755,1225.6163
116,20.439779,3.618,65,-300,61547.99,-28996.871,-44871.067,958.27038,317.4267,290.30854,4.99E-05,0.11275101,644.08015,1302.3542
118,20.450516,16.621,65,-300,61525.788,-28928.292,-44855.567,941.94158,244.4444,290.31597,6.43E-05,0.10886602,695.90854,1199.8793
114,20.425156,25.617,65,-600,59669.729,-27174.412,-44526.153,930.78156,147.34426,290.27445,0.000106932,0.11013581,789.64574,1098.9502
108,20.383502,16.619,65,-810,58962.262,-25880.28,-44264.456,938.16878,185.55089,290.31877,8.49E-05,0.10960719,751.13204,1130.8983
128,20.521968,16.62,65,300,63917.619,-32248.938,-45509.624,933.53497,215.96637,290.29979,7.25E-05,0.10650881,705.12742,1150.0342
120,20.469308,1.616,65,0,62579.116,-30527.826,-45156.569,958.56842,333.70574,290.1161,4.93E-05,0.12351631,606.35958,1292.2162
131,20.544738,3.617,65,600,65286.959,-34515.03,-45953.666,947.25045,265.38328,290.30219,5.95E-05,0.11239377,678.29367,1230.1104
117,20.444314,9.625,65,-300,61248.014,-28951.275,-44868.97,957.66837,309.17136,290.32674,5.11E-05,0.11082454,642.7147,1278.7904
137,20.582779,9.626,65,810,66612.635,-34986.248,-46026.563,933.2788,225.37167,290.3047,6.99E-05,0.10972429,709.38855,1175.2579
132,20.549272,9.626,65,600,65358.006,-33814.184,-45810.216,936.53207,272.98089,290.33893,5.77E-05,0.10972299,665.26319,1229.5449
136,20.578245,3.619,65,810,65872.644,-34988.921,-46041.035,940.67568,289.7637,290.32494,5.45E-05,0.10875387,651.01252,1253.3309
122,20.478377,13.606,65,0,62599.386,-30544.848,-45174.907,942.58105,254.57234,290.31551,6.20E-05,0.11119886,686.5615,1210.9436
121,20.473287,5.62,65,0,62608.225,-30544.683,-45170.261,955.91971,304.12119,290.30913,5.17E-05,0.10950369,640.27406,1265.5441
139,20.597128,25.619,65,810,65512.805,-34949.944,-46047.244,914.68644,110.91499,290.30262,0.000141325,0.10647005,800.09722,1029.3977
119,20.458662,25.62,65,-300,61424.11,-28853.545,-44842.245,929.17058,170.91743,290.19412,9.20E-05,0.10893162,754.03287,1105.3005
138,20.588982,16.619,65,810,65711.473,-35139.525,-46081.205,922.62416,167.29089,290.35148,9.39E-05,0.10762534,752.41491,1097.1305
129,20.530114,25.619,65,300,63845.626,-32283.68,-45513.735,921.36508,159.11743,290.32128,9.85E-05,0.10655589,758.65645,1087.8284
135,20.574266,1.617,65,810,65821.415,-34998.007,-46042.844,942.18354,325.34706,290.28848,4.82E-05,0.10666619,607.62938,1284.7141
140,20.607774,1.617,90,-1070,82100.331,-26250.438,-43904.289,944.81218,306.40058,290.29263,5.15E-05,0.11055391,628.23309,1261.5548
134,20.563621,25.619,65,600,65243.871,-33996.118,-45847.836,914.48034,132.36918,290.31879,0.000118174,0.10563005,774.78941,1047.8874
142,20.616286,9.625,90,-1070,81884.147,-26340.561,-43929.081,933.06084,212.94355,290.28515,7.40E-05,0.10981382,709.05976,1147.5867
127,20.515765,9.624,65,300,63882.301,-32242.278,-45497.701,950.65292,306.54745,290.33295,5.17E-05,0.11275276,644.57623,1274.0803
125,20.507252,1.616,65,300,63991.667,-32225.462,-45497.824,962.15871,389.52884,290.29727,4.08E-05,0.11436952,579.82174,1387.5217
124,20.495219,30.613,65,0,62606.416,-30550.111,-45179.1,930.33177,130.90841,290.34152,0.000120277,0.10945929,785.10512,1053.6323
126,20.511231,3.617,65,300,63789.463,-32279.98,-45514.311,955.13616,324.56978,290.32004,4.86E-05,0.11058945,621.22907,1292.276
123,20.485685,21.618,65,0,62601.565,-30549.535,-45171.371,931.63747,216.5177,290.31577,7.26E-05,0.1083533,715.59663,1163.4236
146,20.645259,3.62,90,-700,83361.871,-28214.661,-44291.88,957.71906,337.61396,290.29176,4.69E-05,0.11204011,612.39845,1315.349
133,20.555475,16.62,65,600,64937.686,-33953.482,-45849.398,922.5129,187.65572,290.31703,8.39E-05,0.109512,737.57938,1127.4509
147,20.649794,9.624,90,-700,83513.71,-28205.821,-44286.124,934.99165,243.86209,290.28901,6.45E-05,0.10874016,678.35784,1181.3391
130,20.540759,1.617,65,600,65328.568,-33934.692,-45834.432,954.512,373.7455,290.35927,4.22E-05,0.10992156,577.12336,1355.21
148,20.655996,16.621,90,-700,83436.372,-28337.676,-44319.715,921.7968,188.48806,290.29359,8.31E-05,0.10639437,733.10476,1124.7942
151,20.678766,3.619,90,-300,85190.105,-30498.594,-44735.1,960.91275,373.30007,290.28842,4.24E-05,0.11241708,575.82298,1344.1568
141,20.611752,3.62,90,-1070,81759.937,-26340.89,-43928.136,946.1405,318.07335,290.30888,4.97E-05,0.1120439,618.09432,1273.7441
150,20.674789,1.614,90,-300,85363.241,-30446.46,-44717.009,955.55711,374.3395,290.22179,4.24E-05,0.11466055,572.59726,1340.9785
145,20.641281,1.615,90,-700,83528.059,-28172.847,-44282.095,955.6603,357.2844,290.29826,4.44E-05,0.11253241,603.9498,1344.1108
152,20.683301,9.625,90,-300,85233.605,-30458.63,-44721.244,943.32653,254.78413,290.26705,6.21E-05,0.1108788,685.84523,1212.5083
155,20.708295,1.617,90,0,86528.656,-32183.894,-45064.842,964.04352,377.48844,290.29439,4.17E-05,0.10850329,585.1176,1366.6299
156,20.712274,5.619,90,0,86529.355,-32181.592,-45062.128,954.68223,335.71355,290.25632,4.70E-05,0.11156849,617.33715,1307.0972
144,20.630636,25.618,90,-1070,82644.286,-26279.712,-43899.89,924.53718,127.88303,290.28206,0.000123185,0.10935081,788.25628,1050.4104
143,20.622489,16.621,90,-1070,82237.162,-26219.355,-43894.298,927.35157,164.18432,290.32506,9.55E-05,0.10693145,754.53804,1094.3609
154,20.69765,25.617,90,-300,85310.203,-30497.689,-44731.769,927.50083,164.11039,290.29464,9.57E-05,0.10788393,752.22503,1090.9972
161,20.750224,3.619,90,300,87744.272,-33854.723,-45389.815,947.74817,309.72596,290.30484,5.09E-05,0.11019628,629.77439,1267.165
164,20.769107,25.62,90,300,87669.566,-33764.27,-45377.151,927.37536,176.27931,290.29309,8.89E-05,0.10750601,741.19837,1105.3673
158,20.724679,21.615,90,0,86535.193,-32193.844,-45060.031,932.47613,186.93735,290.30979,8.39E-05,0.10749591,743.29987,1130.5385
159,20.734213,30.612,90,0,86518.377,-32190.925,-45059.415,924.22651,158.00388,290.25066,9.86E-05,0.10252382,759.6469,1086.6561
153,20.689504,16.619,90,-300,85156.39,-30508.585,-44735.881,923.5298,212.78944,290.3031,7.34E-05,0.1056126,706.32329,1148.8888
166,20.783731,3.617,90,700,89308.795,-36156.914,-45845.081,953.9851,330.49301,290.30719,4.78E-05,0.11169554,626.72889,1311.0691
149,20.664143,25.618,90,-700,84109.512,-28464.146,-44333.488,924.81439,142.3231,290.304,0.000110176,0.10692789,772.01604,1065.2668
172,20.821773,9.624,90,1070,91600.322,-37950.143,-46178.318,936.04132,200.73232,290.2864,7.80E-05,0.10649501,732.82239,1148.3897
174,20.836121,25.619,90,1070,90141.588,-37911.619,-46196.203,920.76604,129.25546,290.29408,0.000121319,0.10627564,787.15314,1052.0186
177,20.85528,9.626,120,-1380,106396.88,-26966.372,-43521.632,937.34074,216.61853,290.3207,7.25E-05,0.1078396,709.19436,1156.5834
181,20.884252,3.619,120,-1000,107374.18,-28753.513,-43895.655,949.50807,361.098,290.29657,4.39E-05,0.11219587,595.53402,1343.4357
157,20.717364,13.631,90,0,86519.281,-32185.005,-45065.582,941.35812,265.33133,290.27722,5.95E-05,0.10930327,667.5039,1216.3345
176,20.850746,3.618,120,-1380,106040.66,-26498.773,-43453.998,953.15126,334.77773,290.30137,4.70E-05,0.10969127,608.66139,1303.9144
163,20.760961,16.621,90,300,87569.779,-33796.381,-45383.565,935.21851,238.65403,290.30993,6.58E-05,0.1076926,684.03068,1176.7572
169,20.802614,25.618,90,700,89308.672,-36015.396,-45813.546,914.12015,150.25324,290.28618,0.000104266,0.10665371,756.20721,1066.611
171,20.817238,3.618,90,1070,91342.856,-38278.775,-46250.845,948.46075,308.49534,290.2781,5.11E-05,0.1103523,636.78976,1271.3517
179,20.869629,25.62,120,-1380,106978.09,-26819.962,-43491.412,919.84536,100.55102,290.33015,0.000155752,0.10578652,814.37972,1023.6809
182,20.888786,9.626,120,-1000,107317.5,-29124.082,-43939.771,934.67058,271.07513,290.33341,5.86E-05,0.11521423,660.01571,1218.9944
160,20.746245,1.617,90,300,87844.142,-33835.44,-45386.731,950.28928,324.66492,290.27218,4.89E-05,0.1147132,614.76327,1280.267
168,20.794468,16.622,90,700,89355.913,-36060.828,-45825.387,932.20044,172.39332,290.30204,9.07E-05,0.10542281,754.18918,1109.8209
187,20.922294,9.624,120,-500,107374.18,-31353.455,-44382.251,938.90771,274.66292,290.31507,5.71E-05,0.10666745,658.0404,1223.6162
175,20.846767,1.619,120,-1380,106928.38,-26484.218,-43429.617,950.44337,350.21688,290.30171,4.51E-05,0.11228558,603.80951,1329.8471
189,20.936643,25.62,120,-500,107374.18,-31467.426,-44414.279,910.97275,149.41558,290.24176,0.000105103,0.10802758,750.56561,1057.9293
162,20.754758,9.625,90,300,87831.273,-33782.936,-45379.742,943.70955,289.67982,290.28307,5.39E-05,0.10382838,643.09902,1249.103
165,20.779752,1.618,90,700,89695.568,-36016.712,-45806.31,949.16671,305.29251,290.29517,5.17E-05,0.11174555,649.29804,1280.6414
173,20.827976,16.62,90,1070,90775.752,-38173.357,-46239.785,921.16409,146.32554,290.29051,0.000107469,0.10945245,771.37973,1074.4081
170,20.81326,1.616,90,1070,90889.683,-38166.367,-46237.524,943.70299,285.77191,290.28778,5.51E-05,0.1098371,643.92826,1231.7081
183,20.89499,16.62,120,-1000,107368.16,-28370.816,-43810.423,922.72369,180.13576,290.2824,8.72E-05,0.108142,734.78885,1107.7768
186,20.91776,3.617,120,-500,107374.18,-31140.069,-44340.56,936.53049,293.38257,290.2945,5.38E-05,0.11146371,644.90549,1250.8925
192,20.956357,13.608,120,0,107374.18,-34094.053,-44914.813,923.79949,227.81465,290.31435,6.89E-05,0.1076971,692.76004,1165.7349
167,20.788265,9.625,90,700,89919.975,-35991.262,-45797.511,938.74148,230.31291,290.3016,6.87E-05,0.11302964,701.5233,1175.0525
188,20.928497,16.621,120,-500,107374.18,-31278.914,-44383.073,920.95958,217.22683,290.37889,7.23E-05,0.10639718,702.60303,1153.6596
184,20.903136,25.619,120,-1000,107374.18,-28515.334,-43839.163,909.71527,130.70541,290.32001,0.000120612,0.11087054,779.32036,1048.0736
190,20.947289,1.614,120,0,107374.18,-34092.244,-44919.007,942.71279,350.46439,290.3064,4.52E-05,0.11434544,597.69883,1319.5739
194,20.9732,30.613,120,0,107374.18,-34108.114,-44922.461,906.34377,137.35818,290.23679,0.000114982,0.10597505,768.03204,1054.473
180,20.880275,1.615,120,-1000,107374.18,-28630.621,-43844.014,951.03904,365.10828,290.29344,4.32E-05,0.11126887,585.0722,1336.7763
178,20.861483,16.62,120,-1380,106862.52,-26597.489,-43460,921.45468,160.80121,290.28684,9.85E-05,0.11402905,762.02083,1093.06
185,20.913782,1.616,120,-500,107374.18,-31380.55,-44386.527,945.98669,362.78254,290.31786,4.37E-05,0.11397236,579.77859,1321.383
193,20.963667,21.614,120,0,107374.18,-34106.634,-44918.185,910.66202,183.42281,290.35344,8.61E-05,0.11118719,722.07098,1100.2927
199,21.008094,25.619,120,500,107374.18,-36885.306,-45455.928,913.67037,152.6096,290.30437,0.000103271,0.11017796,753.25864,1064.8222
195,20.985232,1.617,120,500,107374.18,-36767.347,-45437.344,935.24038,321.73326,290.28428,4.90E-05,0.11119354,605.52121,1270.5596
196,20.989211,3.617,120,500,107374.18,-36980.323,-45468.838,936.77059,314.03668,290.27164,5.04E-05,0.11173623,628.38359,1278.9396
191,20.951267,5.621,120,0,107374.18,-34098.247,-44918.102,940.15381,342.71491,290.27916,4.64E-05,0.11415253,593.58472,1298.9001
204,21.041601,25.619,120,1000,107374.18,-39747.196,-46004.895,896.99007,106.64699,290.28915,0.000147048,0.10694154,788.92271,1009.7945
197,20.993746,9.624,120,500,107374.18,-36980.898,-45480.885,922.82294,205.14878,290.30263,7.67E-05,0.10933006,717.1856,1142.7942
214,21.107779,20.626,40,-550,35940.196,-25794.884,-44683.418,908.32998,133.30742,290.34248,0.000118064,0.10894805,770.89881,1045.7376
215,21.117037,1.618,40,-400,36214.68,-26710.553,-44869.422,930.64809,316.17679,290.28771,4.98E-05,0.10872458,621.16678,1276.8534
203,21.033456,16.619,120,1000,107374.18,-39702.093,-45998.728,912.90074,148.44637,290.27818,0.00010575,0.10737338,761.14978,1067.5371
198,20.999947,16.621,120,500,107374.18,-36829.76,-45442.524,916.28721,166.36857,290.31737,9.46E-05,0.10881247,743.03036,1086.2222
218,21.131753,16.62,40,-400,36546.518,-26633.956,-44845.905,911.66223,191.91374,290.28447,8.17E-05,0.10672951,710.11103,1105.0405
220,21.150544,1.616,40,-200,37129.323,-27766.22,-45073.928,925.88081,329.53332,290.2936,4.80E-05,0.11202774,586.2636,1265.1707
207,21.06076,9.625,120,1380,107374.18,-41748.592,-46418.06,914.61353,215.35304,290.26065,7.32E-05,0.10975575,689.5568,1131.3018
216,21.121015,3.619,40,-400,36691.366,-26780.284,-44880.03,925.46068,293.20892,290.29483,5.36E-05,0.10947308,641.08525,1251.137
209,21.075109,25.619,120,1380,107374.18,-42031.217,-46434.588,902.9671,97.140682,290.28834,0.000161508,0.10719056,798.89323,997.99566
202,21.027253,9.624,120,1000,107374.18,-39848.133,-46036.184,931.20127,229.60027,290.30686,6.86E-05,0.11265935,700.45453,1167.394
205,21.052247,1.615,120,1380,107374.18,-41946.191,-46444.826,928.229,301.7673,290.28751,5.23E-05,0.1093853,629.44129,1254.9931
212,21.094267,8.614,40,-550,36073.491,-25968.018,-44717.132,919.51104,225.33988,290.28707,6.99E-05,0.10957113,690.78297,1153.9443
208,21.066963,16.62,120,1380,107374.18,-41994.501,-46421.349,907.64257,139.98286,290.2829,0.000112162,0.10806007,766.26339,1056.3831
221,21.154522,3.619,40,-200,37396.981,-27807.746,-45075.655,926.2788,312.16461,290.29575,5.04E-05,0.10868522,600.37601,1241.5634
206,21.056225,3.619,120,1380,107374.18,-41622.164,-46364.24,930.4142,278.93804,290.27961,5.66E-05,0.11180337,645.87132,1218.563
213,21.100189,14.62,40,-550,36164.89,-26149.952,-44752.121,906.52738,161.49421,290.28436,9.71E-05,0.10677067,739.25364,1072.3827
200,21.01874,1.616,120,1000,107374.18,-39817.544,-46022.534,933.67554,306.77509,290.27367,5.13E-05,0.10859898,614.63993,1248.9459
211,21.089732,3.619,40,-550,35967.579,-25947.05,-44711.911,923.24534,275.84943,290.28537,5.72E-05,0.1100213,637.88393,1206.3787
201,21.022718,3.619,120,1000,107374.18,-39754.679,-46007.814,935.26714,301.12477,290.31318,5.22E-05,0.10903155,612.91251,1225.1481
223,21.16526,16.621,40,-200,37339.338,-27755.9,-45064.39,905.76314,220.78781,290.27814,7.11E-05,0.10688739,670.29041,1123.1439
210,21.085754,1.615,40,-550,35663.123,-25766.802,-44680.746,931.8257,336.64527,290.27329,4.70E-05,0.11219457,595.63136,1295.2575
217,21.12555,9.625,40,-400,36655.309,-26768.525,-44871.56,914.46717,252.04913,290.29841,6.23E-05,0.10760233,650.37978,1170.4283
233,21.236711,16.62,40,200,39266.602,-30051.469,-45509.665,898.50731,217.33117,290.31839,7.24E-05,0.10890363,681.41439,1130.4846
232,21.230508,9.626,40,200,39056.833,-29963.606,-45489.313,908.47786,260.09718,290.26124,6.09E-05,0.10944233,643.14639,1185.6617
228,21.200429,21.615,40,0,38204.068,-28909.132,-45286.822,901.48489,187.51455,290.27481,8.33E-05,0.10429008,698.73826,1085.5446
219,21.139899,25.618,40,-400,36315.288,-26624.007,-44847.714,894.82522,135.31887,290.28381,0.00011724,0.1144513,766.01787,1044.6791
226,21.18803,5.621,40,0,38191.939,-28904.609,-45286.698,912.38998,292.4337,290.26459,5.44E-05,0.11561231,627.38358,1227.8993
224,21.173407,25.618,40,-200,37332.184,-27713.428,-45054.81,889.45599,164.7653,290.28254,9.50E-05,0.10614184,724.23192,1066.6469
230,21.221995,1.617,40,200,39077.35,-30002.624,-45500.825,922.4095,353.79746,290.28599,4.45E-05,0.10940463,567.74802,1298.4843
234,21.244857,25.618,40,200,39177.382,-30009.203,-45500.373,892.08815,159.18972,290.25079,9.78E-05,0.10238874,727.19763,1056.7923
231,21.225974,3.619,40,200,39014.238,-30036.544,-45507.856,914.86653,300.07138,290.24749,5.24E-05,0.10868188,616.89908,1236.1615
227,21.193121,13.607,40,0,38199.34,-28903.54,-45291.18,906.28135,251.1331,290.2929,6.26E-05,0.10929331,907.31015,909.1747
240,21.28901,1.617,40,550,40791.885,-31891.732,-45869.051,910.83687,295.58381,290.25858,5.33E-05,0.10858266,616.75312,1227.8024
236,21.259481,3.618,40,400,39747.195,-31055.002,-45704.139,908.56056,277.37001,290.27756,5.67E-05,0.10950737,619.54674,1190.7159
238,21.270218,16.622,40,400,39791.722,-31093.856,-45717.748,894.9313,189.36432,290.32059,8.25E-05,0.10424491,701.76316,1091.7217
239,21.278364,25.619,40,400,40033.766,-31120.005,-45717.954,887.00076,133.89919,290.28593,0.00011712,0.10683594,751.10084,1025.8588
245,21.320293,1.615,65,-810,58231.565,-25884.638,-44274.653,904.93447,296.72058,290.28783,5.31E-05,0.11084123,605.38044,1216.3064
237,21.264015,9.625,40,400,39751.059,-31074.038,-45713.719,900.61353,249.72971,290.33256,6.25E-05,0.10488424,652.4938,1174.6779
235,21.255503,1.616,40,400,39914.615,-31076.3,-45714.87,916.74231,308.24102,290.25664,5.08E-05,0.10718508,603.37437,1244.0701
229,21.209962,30.613,40,0,38211.962,-28908.885,-45287.767,882.90047,137.81318,290.31413,0.000113506,0.10534523,740.76035,1025.1588
225,21.184052,1.616,40,0,38189.266,-28903.828,-45291.755,920.05228,332.3037,290.28819,4.76E-05,0.1120782,595.82242,1284.8947
222,21.159057,9.625,40,-200,37322.399,-27818.271,-45080.219,916.55421,257.13717,290.29101,6.13E-05,0.11030209,657.45566,1189.9484
242,21.297523,8.612,40,550,40907.829,-32099.075,-45906.63,901.31715,207.9786,290.26293,7.54E-05,0.10630772,684.06411,1111.6935
254,21.376662,25.618,65,-600,60123.27,-27275.596,-44529.812,876.51117,133.7422,290.3032,0.000116926,0.10566028,736.19015,1013.921
244,21.311034,20.624,40,550,40352.654,-31885.154,-45865.515,883.51545,132.83094,290.34531,0.000117566,0.10382521,740.6987,1015.0488
241,21.292988,3.618,40,550,40421.727,-32058.988,-45911.893,908.65699,266.763,290.39566,5.90E-05,0.10870577,639.3933,1192.4653
246,21.324271,3.619,65,-810,59367.656,-26165.987,-44316.713,914.83425,317.90089,290.32306,4.96E-05,0.11075433,586.19124,1243.8997
249,21.343154,25.618,65,-810,58798.501,-26121.747,-44320.208,878.16154,111.64865,290.29183,0.000140525,0.10611623,761.5154,990.4745
260,21.420814,1.618,65,0,62375.473,-30547.973,-45171.494,904.15299,330.9941,290.273,4.78E-05,0.11291898,578.60028,1259.4906
256,21.391286,3.618,65,-300,60928.221,-28806.92,-44839.367,908.53235,322.3077,290.29318,4.89E-05,0.1095212,577.81088,1247.3103
255,21.387307,1.616,65,-300,61170.389,-28826.162,-44841.916,909.81308,338.92457,290.30847,4.64E-05,0.10798449,567.0735,1273.5225
250,21.353801,1.614,65,-600,59583.058,-27020.396,-44491.288,900.62843,303.44452,290.29187,5.19E-05,0.11042529,602.30499,1236.3718
261,21.424793,5.62,65,0,62377.035,-30551.673,-45173.755,903.35557,295.31198,290.28743,5.31E-05,0.10673173,595.34472,1202.9886
269,21.48162,25.617,65,300,63719.444,-32261.602,-45509.624,873.53863,148.85556,290.30397,0.000105622,0.10808005,719.97261,1024.684
262,21.429883,13.607,65,0,62377.652,-30550.152,-45177.127,888.74169,232.73976,290.27963,6.75E-05,0.10791698,658.10527,1136.7735
263,21.437192,21.614,65,0,62383.161,-30556.442,-45178.155,879.5289,158.67966,290.28401,9.87E-05,0.10584988,719.74794,1047.6359
265,21.458759,1.617,65,300,63826.796,-32359.332,-45528.413,900.24803,320.37675,290.28779,4.89E-05,0.10626497,566.30956,1226.4581
252,21.362312,9.626,65,-600,59871.974,-27250.516,-44532.732,889.58918,222.60595,290.32366,6.99E-05,0.10173725,650.95138,1111.089
264,21.446726,30.612,65,0,62390.274,-30561.828,-45179.47,868.38529,138.13228,290.29459,0.000113176,0.10531764,728.45381,1015.6068
248,21.335008,16.62,65,-810,59231.689,-25984.588,-44284.397,885.60236,169.09085,290.30052,9.24E-05,0.10378694,712.08448,1062.9155
243,21.303444,14.62,40,550,40916.71,-31955.83,-45894.008,888.72389,151.29785,290.24649,0.000103317,0.10486581,729.95787,1042.6785
258,21.402023,16.62,65,-300,61123.97,-28863.618,-44848.454,887.15512,194.45332,290.28762,8.03E-05,0.10401743,680.32318,1081.0809
267,21.467272,9.623,65,300,63646.095,-32306.211,-45519.574,891.03021,254.93776,290.2942,6.14E-05,0.10540275,627.58073,1151.4294
266,21.462737,3.62,65,300,63491.214,-32206.302,-45503.786,897.08153,301.86303,290.30006,5.22E-05,0.11031134,590.08641,1217.1156
268,21.473474,16.621,65,300,63652.879,-32217.855,-45496.796,875.48124,201.16502,290.29965,7.80E-05,0.1078603,664.02693,1076.7003
270,21.492264,1.618,65,600,64493.067,-33687.304,-45793.441,897.64512,270.1976,290.29571,5.80E-05,0.10662731,617.44073,1175.731
259,21.410169,25.617,65,-300,61276.589,-28917.931,-44856.307,877.31073,152.81221,290.27077,0.000101852,0.10197572,717.55415,1033.3044
247,21.328806,9.624,65,-810,58551.44,-25926.781,-44281.19,896.71651,207.78826,290.29905,7.55E-05,0.10707226,687.96582,1117.0544
251,21.357779,3.618,65,-600,59718.738,-27104.558,-44507.24,911.29714,320.43876,290.32028,4.89E-05,0.10651255,583.60249,1245.5995
253,21.368516,16.619,65,-600,60030.843,-27134.325,-44502.43,878.42227,169.09305,290.29037,9.27E-05,0.10657824,707.91184,1057.0073
257,21.39582,9.623,65,-300,60897.138,-28859.342,-44850.386,889.82515,237.49768,290.27167,6.60E-05,0.10672904,639.29997,1126.7909
273,21.50698,16.624,65,600,64761.754,-33706.998,-45792.166,877.79025,153.54089,290.3074,0.000102274,0.10773752,720.91284,1037.6629
283,21.573996,16.619,90,-1070,81462.715,-25945.406,-43850.182,870.31749,165.17226,290.29078,9.45E-05,0.10361431,699.23661,1040.5412
272,21.500777,9.629,65,600,64749.708,-33606.8,-45768.278,887.65926,197.94851,290.31378,7.88E-05,0.10372274,689.55055,1101.3585
275,21.525772,1.618,65,810,65330.295,-34929.715,-46036.759,899.98076,311.15866,290.28716,5.06E-05,0.10943107,585.26432,1234.0084
288,21.607502,16.622,90,-700,83041.46,-28264.369,-44302.734,878.24079,196.87676,290.26588,7.91E-05,0.10273934,664.8799,1069.5241
276,21.52975,3.62,65,810,65654.364,-34901.634,-46026.974,898.13685,287.33004,290.26272,5.47E-05,0.10762084,600.77375,1192.1757
286,21.596766,3.618,90,-700,83089.071,-28350.628,-44324.566,894.21244,288.02127,290.31651,5.46E-05,0.10922683,604.06603,1197.2774
271,21.496242,3.622,65,600,65273.103,-34087.763,-45860.54,903.18209,288.85687,290.30624,5.45E-05,0.1097517,603.67703,1196.2119
285,21.592787,1.618,90,-700,83371.739,-28142.381,-44266.923,901.1812,341.27289,290.22515,4.62E-05,0.11127482,551.83502,1255.1044
284,21.582142,25.617,90,-1070,81876.005,-25990.55,-43850.223,866.53366,99.417624,290.27429,0.000156783,0.10290037,764.64328,970.88197
295,21.659802,1.616,90,0,86395.771,-32192.323,-45075.326,910.18927,311.98449,290.38241,5.05E-05,0.10934839,590.40903,1234.4698
280,21.559278,1.62,90,-1070,82094.122,-27080.465,-44066.241,900.9751,326.16123,290.26007,4.81E-05,0.10715305,564.27082,1239.2443
287,21.6013,9.625,90,-700,83911.912,-28418.591,-44323.662,884.27845,255.59416,290.27281,6.15E-05,0.10864785,629.56398,1156.9815
281,21.563258,3.62,90,-1070,81815.032,-26514.066,-43956.793,893.58284,298.09854,290.27829,5.25E-05,0.10503414,584.12765,1206.1249
282,21.567793,9.624,90,-1070,81470.651,-26432.001,-43949.392,885.87267,229.3839,290.30728,6.84E-05,0.10716885,646.05535,1117.2578
293,21.64101,16.62,90,-300,85099.98,-30590.198,-44752.491,887.03318,221.68315,290.30325,7.08E-05,0.10783094,659.42518,1117.09
277,21.534285,9.627,65,810,65627.599,-34731.048,-45983.474,885.80246,192.5943,290.30264,8.19E-05,0.11006166,694.2027,1090.5347
274,21.515126,25.623,65,600,64650.127,-33581.803,-45766.839,871.36612,127.81176,290.30863,0.000122653,0.10624436,738.49441,1002.2228
290,21.626294,1.617,90,-300,85154.91,-30538.27,-44736.744,895.23445,292.67158,290.2526,5.37E-05,0.10897768,594.17327,1197.5742
296,21.66378,5.621,90,0,86397.703,-32199.271,-45060.237,910.31604,285.63446,290.2958,5.51E-05,0.10956608,614.86063,1203.0283
279,21.548634,25.619,65,810,65427.655,-34722.29,-45990.669,871.05842,95.54483,290.28919,0.000164044,0.1066136,768.84953,965.56461
294,21.649156,25.62,90,-300,85101.213,-30570.586,-44748.421,881.97386,168.95845,290.30391,9.25E-05,0.10446213,706.22807,1056.8527
297,21.668871,13.605,90,0,86394.085,-32208.029,-45065.294,904.502,230.27349,290.27882,6.85E-05,0.10818968,670.48397,1150.0211
278,21.540488,16.621,65,810,65676.32,-35016.18,-46049.916,878.93234,143.87783,290.30346,0.000109343,0.10750748,733.65721,1030.767
301,21.701724,3.618,90,300,87696.537,-33876.35,-45386.813,916.51159,320.97516,290.27342,4.92E-05,0.11144094,599.00759,1257.8712
304,21.720607,25.619,90,300,87575.658,-33872.937,-45390.267,891.29121,154.81499,290.30305,0.000101063,0.10471043,724.71697,1043.0911
292,21.634807,9.624,90,-300,85163.092,-30499.909,-44725.15,894.65209,272.16368,290.23337,5.77E-05,0.1074645,611.21578,1173.3297
311,21.768738,3.619,90,1070,91037.575,-37797.936,-46147.893,910.37716,254.03644,290.26151,6.15E-05,0.10454301,644.34633,1166.6638
307,21.739766,9.624,90,700,88876.261,-36085.415,-45827.648,909.77762,257.16253,290.22852,6.10E-05,0.10734924,651.01822,1183.2444
289,21.615649,25.618,90,-700,83213.691,-28158.909,-44282.341,875.4382,137.11476,290.28383,0.000114086,0.10535148,727.22215,1009.4748
314,21.787622,25.617,90,1070,91589.303,-38561.441,-46299.525,872.68796,113.71017,290.26324,0.000137618,0.10612843,759.79704,996.10195
291,21.630272,3.62,90,-300,85163.626,-30586.95,-44754.013,899.41426,301.94504,290.29348,5.22E-05,0.11075475,604.85176,1230.8351
298,21.676179,21.614,90,0,86389.686,-32207.782,-45065.541,901.9573,180.80181,290.29236,8.65E-05,0.10515014,714.23832,1086.7213
306,21.735231,3.619,90,700,89560.134,-36035.872,-45808.53,909.78632,271.45093,290.27285,5.80E-05,0.10984318,630.94371,1194.5512
300,21.697746,1.615,90,300,87612.991,-33851.681,-45386.402,922.03863,350.87155,290.26079,4.49E-05,0.10951887,560.10865,1286.4873
309,21.754114,25.618,90,700,89523.623,-36266.896,-45855.442,882.64243,139.97864,290.26693,0.000111995,0.10619177,739.7255,1028.1129
299,21.685713,30.613,90,0,86385.081,-32203.095,-45061.635,893.01883,136.3105,290.25772,0.000115364,0.10896141,754.95007,1037.3732
312,21.773272,9.625,90,1070,90881.542,-38458.16,-46281.805,899.39826,239.95959,290.28083,6.59E-05,0.11224211,654.4488,1148.834
313,21.779475,16.621,90,1070,91207.834,-37982.624,-46184.486,890.08553,172.61073,290.26822,9.10E-05,0.10734617,709.75498,1065.8612
302,21.706258,9.626,90,300,87685.107,-33739.026,-45359.431,902.48186,272.71171,290.26027,5.77E-05,0.11037962,629.99947,1190.6167
317,21.80678,9.626,120,-1380,106634.12,-26717.791,-43479.201,892.03856,203.41471,290.2542,7.72E-05,0.10788312,682.36826,1102.6216
316,21.802246,3.62,120,-1380,106613.07,-27613.397,-43641.03,903.25686,281.84513,290.27723,5.59E-05,0.11085432,626.47896,1209.1372
322,21.840287,9.623,120,-1000,107374.18,-28266.302,-43783.617,896.08187,217.84324,290.2684,7.22E-05,0.10867577,678.06857,1128.1435
308,21.745968,16.619,90,700,89541.549,-36223.191,-45841.586,896.05139,197.86051,290.2824,7.95E-05,0.10888075,693.90882,1100.4548
315,21.798267,1.616,120,-1380,106510.98,-26297.351,-43394.957,899.28328,279.23717,290.26399,5.65E-05,0.11101963,626.40557,1202.6146
324,21.854636,25.618,120,-1000,107292.3,-28829.535,-43892.489,882.81949,141.23697,290.26639,0.000110759,0.1044819,736.32102,1026.7194
321,21.835753,3.618,120,-1000,107374.18,-28751.992,-43858.076,909.07649,322.37043,290.2297,4.87E-05,0.10665509,577.79047,1252.6843
305,21.731253,1.617,90,700,89165.056,-36032.747,-45816.506,919.04739,345.0386,290.27948,4.58E-05,0.11204984,567.17715,1277.7622
325,21.865281,1.617,120,-500,107374.18,-31361.678,-44384.471,906.28859,296.23364,290.24935,5.30E-05,0.10593746,594.33293,1205.3943
320,21.831774,1.616,120,-1000,107177.5,-28452.018,-43824.444,902.08036,296.48731,290.26909,5.32E-05,0.1098725,595.81378,1206.3882
303,21.712461,16.62,90,300,87735.926,-33922.439,-45396.023,896.55725,203.24746,290.2808,7.74E-05,0.108863,693.51632,1112.9079
328,21.879997,16.62,120,-500,107374.18,-31351.852,-44378.139,887.72541,194.61758,290.25072,8.06E-05,0.10758846,692.35761,1094.3596
327,21.873794,9.624,120,-500,107374.18,-31320.358,-44381.1,898.13298,247.55319,290.26087,6.34E-05,0.10658522,636.02631,1144.9939
310,21.76476,1.616,90,1070,91434.75,-38610.655,-46306.762,905.79749,248.32531,290.25221,6.35E-05,0.11061796,652.28446,1165.5539
319,21.821128,25.62,120,-1380,106213.06,-27061.595,-43549.549,880.84529,119.56174,290.25811,0.000130632,0.10413295,752.44475,999.81787
331,21.902767,5.621,120,0,107374.18,-34125.095,-44928.587,900.75755,259.93424,290.26681,6.02E-05,0.10645478,644.75655,1184.6475
333,21.915166,21.615,120,0,107374.18,-34137.265,-44918.966,881.67396,179.2931,290.26739,8.73E-05,0.10584663,690.83715,1059.2538
323,21.84649,16.623,120,-1000,107374.18,-28897.086,-43888.789,895.50303,197.53784,290.19687,7.97E-05,0.10811742,695.02238,1101.8261
336,21.940711,3.62,120,500,107374.18,-36713.24,-45420.487,901.11243,301.82234,290.24662,5.21E-05,0.10830051,601.33116,1224.9113
338,21.951449,16.619,120,500,107374.18,-36880.043,-45449.39,882.50655,200.5131,290.29446,7.86E-05,0.10806759,678.64163,1092.1462
318,21.812983,16.619,120,-1380,106060.15,-26542.149,-43451.449,890.2003,178.66943,290.23484,8.76E-05,0.10623187,711.18133,1079.6975
326,21.869259,3.621,120,-500,107374.18,-31544.845,-44421.187,910.82618,324.31682,290.26566,4.87E-05,0.11194348,576.73596,1243.1226
330,21.898789,1.617,120,0,107374.18,-34120.038,-44920.734,901.46158,295.91172,290.30612,5.35E-05,0.11248371,602.33339,1219.202
341,21.974218,3.62,120,1000,107374.18,-39380.903,-45928.874,898.93371,297.6569,290.28368,5.30E-05,0.10992778,598.43231,1209.9111
348,22.018463,16.62,120,1380,107374.18,-42243.945,-46481.007,868.71927,130.21559,290.22692,0.000120393,0.10633534,732.76907,1000.5845
344,21.993102,25.618,120,1000,107374.18,-39746.908,-45999.468,871.89737,132.00515,290.24573,0.000118018,0.10250684,728.29734,1000.2481
347,22.01226,9.627,120,1380,107374.18,-41802.659,-46401.45,885.86591,196.73909,290.23336,7.99E-05,0.10770814,686.82422,1092.3879
340,21.97024,1.617,120,1000,107374.18,-39586.807,-45966.535,896.52738,266.51977,290.23965,5.90E-05,0.10837292,618.27379,1165.7969
343,21.984956,16.62,120,1000,107374.18,-39569.95,-45976.197,881.19078,185.19163,290.27234,8.49E-05,0.10943303,690.22218,1073.091
345,22.003747,1.617,120,1380,107374.18,-41860.138,-46401.162,895.90143,277.62369,290.23485,5.68E-05,0.11016775,612.11644,1186.0452
335,21.936732,1.617,120,500,107374.18,-36928.271,-45458.436,899.89599,291.4068,290.28097,5.38E-05,0.10680244,593.94057,1193.5241
349,22.026609,25.618,120,1380,107374.18,-41812.238,-46428.133,867.25286,91.37881,290.22147,0.000170444,0.1020694,769.04707,957.20545
332,21.907858,13.605,120,0,107374.18,-34128.014,-44919.007,888.48096,234.07349,290.23941,6.71E-05,0.10891759,657.59807,1141.8565
329,21.888143,25.619,120,-500,107374.18,-31539.87,-44417.034,883.05828,146.28454,290.2577,0.000107015,0.10642377,731.27478,1033.2707
355,22.070762,1.617,65,-600,59641.442,-27557.069,-44592.266,893.9562,349.79739,290.24167,4.52E-05,0.11251097,555.28113,1282.4158
351,22.041233,3.618,65,-810,58320.167,-25740.612,-44244.474,895.89371,310.9972,290.25751,5.04E-05,0.10665833,571.20835,1212.9432
350,22.037254,1.618,65,-810,58607.644,-26400.301,-44372.877,894.00414,316.75107,290.23613,4.94E-05,0.10542797,565.13493,1216.5923
354,22.060116,25.621,65,-810,58703.812,-26322.799,-44353.141,865.82135,101.91875,290.26399,0.000153382,0.10540811,760.82525,970.42728
359,22.093623,25.619,65,-600,59479.448,-27187.898,-44520.685,868.09346,124.2605,290.2576,0.000125189,0.10211257,735.974,992.30883
362,22.112782,9.623,65,-300,60830.943,-28964.062,-44866.997,883.06642,271.65152,290.25841,5.76E-05,0.1054023,601.22649,1164.824
339,21.959595,25.617,120,500,107374.18,-36989.738,-45461.026,875.09394,152.86178,290.26532,0.000102604,0.10676707,721.55887,1036.2896
334,21.9247,30.614,120,0,107374.18,-34132.948,-44930.478,877.57856,144.90998,290.26608,0.000107938,0.10547094,719.35214,1016.2943
342,21.978753,9.623,120,1000,107374.18,-40130.223,-46076.353,885.70451,199.96064,290.27279,7.85E-05,0.10809256,685.01494,1098.4699
361,22.108247,3.618,65,-300,60724.043,-28809.593,-44837.887,891.71658,293.57171,290.26517,5.35E-05,0.10679721,579.83875,1177.0501
358,22.085477,16.622,65,-600,59498.279,-27148.222,-44509.625,872.57622,177.41072,290.23605,8.81E-05,0.10407719,688.79562,1053.9822
337,21.945245,9.626,120,500,107374.18,-36948.335,-45468.468,888.81942,252.66272,290.29461,6.22E-05,0.1084484,628.50246,1151.2854
366,22.141754,5.621,65,0,62152.876,-30563.802,-45176.346,885.50938,265.83198,290.22645,5.93E-05,0.10973826,624.43493,1172.555
352,22.045767,9.624,65,-810,58665.287,-26186.956,-44328.02,884.95682,212.37332,290.26138,7.37E-05,0.1054275,666.62022,1104.4
372,22.184239,9.625,65,300,63254.884,-32157.334,-45484.749,877.1065,225.46885,290.20171,7.00E-05,0.1085878,646.91705,1109.7698
346,22.007726,3.619,120,1380,107374.18,-42194.361,-46491.08,899.9802,296.39768,290.22526,5.30E-05,0.1075195,605.32367,1218.0299
371,22.179705,3.617,65,300,63543.019,-32319.245,-45514.27,899.06518,329.74242,290.19561,4.79E-05,0.11118986,558.09466,1234.9457
370,22.175726,1.617,65,300,63524.476,-32218.061,-45498.153,889.67292,295.40513,290.23725,5.32E-05,0.10859468,596.17369,1207.2809
367,22.146845,13.63,65,0,62155.096,-30563.514,-45169.233,875.73224,208.52063,290.20437,7.53E-05,0.10736013,657.0763,1087.4186
368,22.15416,21.615,65,0,62167.348,-30562.938,-45176.51,873.94565,182.39792,290.30036,8.61E-05,0.10788055,684.76554,1060.8405
360,22.104269,1.616,65,-300,60958.235,-28911.517,-44853.963,898.0578,353.12376,290.25039,4.47E-05,0.11200213,538.93488,1269.5702
377,22.217746,9.626,65,600,64864.09,-33893.166,-45816.547,875.67058,207.13763,290.29042,7.57E-05,0.10716707,661.47084,1089.7918
365,22.137776,1.618,65,0,62143.501,-30569.476,-45176.962,891.64643,325.49758,290.25329,4.85E-05,0.11198255,334.31958,1471.7511
356,22.07474,3.617,65,-600,59440.471,-27091.607,-44499.47,881.36515,271.03467,290.26452,5.81E-05,0.11035353,609.58364,1174.8103
353,22.05197,16.621,65,-810,58512.093,-26067.435,-44305.119,872.01283,151.20828,290.25519,0.000103459,0.10478836,712.52828,1025.6838
369,22.163693,30.613,65,0,62162.867,-30554.51,-45174.454,865.85515,147.15084,290.23058,0.000106144,0.10452767,709.7275,1012.9897
382,22.251254,9.623,65,810,65849.004,-35177.926,-46072.324,867.59691,191.25613,290.23936,8.19E-05,0.10518108,672.03347,1065.6534
374,22.198587,25.621,65,300,63327.699,-32155.566,-45488.121,864.40882,162.1605,290.23513,9.65E-05,0.10581093,700.57587,1035.5858
380,22.242741,1.616,65,810,65613.455,-34840.167,-46003.456,887.43916,341.67334,290.252,4.62E-05,0.11193393,548.61962,1250.7339
357,22.079274,9.625,65,-600,59553.044,-27416.702,-44563.28,879.82232,252.98673,290.25818,6.21E-05,0.10734432,627.74081,1152.1885
378,22.223949,16.621,65,600,64856.237,-34021.856,-45850.508,860.70375,158.96261,290.26816,9.84E-05,0.10469246,698.94997,1026.6965
363,22.118984,16.623,65,-300,60896.809,-28975.204,-44869.011,874.7639,203.83157,290.25358,7.67E-05,0.10493344,658.84541,1079.7202
386,22.280226,3.618,90,-1070,81411.855,-25855.241,-43832.42,880.4651,310.5077,290.26318,5.07E-05,0.10804093,561.51833,1197.0271
381,22.246719,3.619,65,810,65739.103,-35247.821,-46089.469,888.81128,310.30026,290.20166,5.07E-05,0.10777906,579.41872,1218.5308
364,22.127131,25.616,65,-300,60739.503,-28698.994,-44815.233,862.74707,153.50906,290.25382,0.000101391,0.10207017,695.85393,1011.9845
387,22.284761,9.624,90,-1070,81772.889,-26479.53,-43949.968,872.70817,236.52706,290.27106,6.63E-05,0.10674022,625.21455,1112.5127
375,22.209233,1.616,65,600,64780.544,-33840.909,-45816.506,891.16319,309.65572,290.23767,5.08E-05,0.10873029,585.53663,1224.423
391,22.313733,3.617,90,-700,83170.726,-28271.399,-44312.067,878.26693,271.68331,290.32491,5.74E-05,0.1028826,590.4426,1148.9412
389,22.299109,25.619,90,-1070,81802.656,-26253.644,-43905.152,855.85398,100.74608,290.24879,0.000155471,0.1061148,748.14817,955.09425
384,22.265602,25.618,65,810,65784.658,-35283.92,-46098.391,853.08084,88.718546,290.27213,0.000176133,0.10324367,758.50798,941.17889
373,22.190442,16.62,65,300,63313.761,-32176.329,-45493.712,867.51435,175.31811,290.18066,8.94E-05,0.10669818,686.83762,1049.5866
394,22.332616,25.619,90,-700,83502.979,-28550.158,-44350.058,849.15726,120.66258,290.31117,0.000129867,0.10485911,727.03632,976.31722
395,22.343262,1.615,90,-300,84981.855,-30505.542,-44730.33,877.39536,301.69445,290.24737,5.20E-05,0.10731882,579.08681,1204.4182
398,22.357977,16.621,90,-300,84986.419,-30566.557,-44754.711,855.26135,209.0285,290.23554,7.49E-05,0.10616731,646.3114,1078.4866
403,22.393147,21.613,90,0,86276.249,-32217.198,-45057.441,854.7419,183.49822,290.24377,8.48E-05,0.10175586,662.75738,1041.1315
376,22.213211,3.619,65,600,64459.023,-33869.319,-45827.361,880.89502,311.78336,290.25112,5.02E-05,0.10655015,561.6164,1210.5351
388,22.290963,16.622,90,-1070,81804.794,-26253.398,-43904.865,861.50297,171.3587,290.27018,9.12E-05,0.10521717,690.83306,1046.3185
393,22.324471,16.617,90,-700,83163.49,-28050.242,-44257.672,857.47669,195.61513,290.32973,7.99E-05,0.10456906,652.2639,1056.8876
396,22.347241,3.618,90,-300,85003.852,-30608.658,-44757.466,866.69168,258.65658,290.26216,6.06E-05,0.10599075,599.27616,1136.1582
404,22.40268,30.613,90,0,86278.428,-32200.916,-45063.855,845.06297,108.79824,290.23858,0.00014372,0.10544036,730.04683,954.68044
379,22.232095,25.617,65,600,64459.476,-33810.484,-45816.301,858.65312,105.90506,290.23463,0.000147616,0.10495322,749.11922,968.73936
392,22.318267,9.627,90,-700,83517.739,-28765.518,-44393.927,872.62947,254.39686,290.24787,6.15E-05,0.10589568,607.53184,1131.2964
402,22.385838,13.609,90,0,86272.671,-32208.81,-45065.664,857.73555,186.65705,290.2722,8.33E-05,0.10113384,657.26433,1042.473
385,22.276247,1.617,90,-1070,81904.951,-26596.461,-43970.607,885.35184,339.71129,290.26973,4.61E-05,0.10734558,550.57928,1250.2288
399,22.366124,25.619,90,-300,84956.241,-30503.363,-44733.003,851.42068,159.41659,290.27177,9.82E-05,0.10613419,686.09842,1016.0632
405,22.414713,1.618,90,300,87501.24,-33833.59,-45379.084,877.74086,327.63384,290.25573,4.78E-05,0.10699766,552.33283,1230.9601
383,22.257456,16.62,65,810,65877.866,-35427.371,-46122.731,861.73272,139.6665,290.19483,0.000111775,0.10362856,715.62703,1004.9891
390,22.309755,1.618,90,-700,83282.272,-28248.005,-44290.893,883.70465,340.90242,290.2425,4.60E-05,0.10725376,543.78157,1251.0063
407,22.423226,9.625,90,300,87486.561,-33804.727,-45373.04,867.3995,256.9012,290.24858,6.12E-05,0.10808439,605.70139,1138.9855
410,22.448221,1.616,90,700,89186.395,-36191.779,-45844.835,872.48841,326.44108,290.22131,4.83E-05,0.110309,541.27058,1219.5274
414,22.471082,25.618,90,700,89238.652,-36292.552,-45861.733,837.62602,118.84232,290.23453,0.000131814,0.10652374,712.19768,956.59019
409,22.437575,25.62,90,300,87482.491,-33844.773,-45379.988,848.47855,131.00406,290.22605,0.000119103,0.10292898,706.79117,977.8452
412,22.456734,9.624,90,700,88858.171,-36072.176,-45818.069,864.46655,246.13447,290.23093,6.34E-05,0.10390524,614.95163,1124.0585
397,22.351775,9.626,90,-300,85072.556,-30648.869,-44757.96,869.05228,262.70132,290.27489,5.99E-05,0.10870889,605.25413,1148.3418
406,22.418692,3.617,90,300,87545.891,-33935.267,-45401.944,876.54339,283.24507,290.25718,5.54E-05,0.10704843,584.92814,1167.587
401,22.380748,5.62,90,0,86263.503,-32204.575,-45068.624,869.03918,228.92418,290.24921,6.82E-05,0.10439052,632.18331,1108.0591
418,22.496443,16.621,90,1070,90726.373,-38019.71,-46197.231,847.65402,166.24999,290.22622,9.41E-05,0.10553095,676.38942,1019.2267
408,22.429429,16.619,90,300,87581.414,-33995.706,-45405.644,854.31473,193.06254,290.22424,8.12E-05,0.10660592,655.59801,1054.1596
400,22.376769,1.618,90,0,86266.504,-32207.618,-45063.567,876.73879,307.09442,290.27534,5.13E-05,0.11059092,562.86758,1193.0112
419,22.504589,25.62,90,1070,90966.775,-38322.522,-46249.242,838.28763,111.13999,290.23727,0.000141902,0.10765643,719.48711,949.55329
415,22.481727,1.617,90,1070,90975.244,-37861.952,-46151.018,862.62153,263.69865,290.15491,5.97E-05,0.10853534,599.63638,1143.2525
413,22.462936,16.62,90,700,89557.214,-36416.802,-45884.428,850.84267,174.96978,290.22666,8.95E-05,0.10579113,672.69674,1035.9396
425,22.548742,1.617,120,-1000,107344.06,-28569.771,-43840.972,865.37688,304.31436,290.2521,5.18E-05,0.10844256,565.14331,1195.7052
429,22.571604,25.618,120,-1000,107374.18,-28577.336,-43836.819,844.72362,126.7277,290.19547,0.000123216,0.10380487,710.40083,971.79109
420,22.515235,1.617,120,-1380,106708,-26272.024,-43387.145,867.7459,294.02924,290.24857,5.37E-05,0.11126372,567.32667,1173.3299
421,22.519213,3.619,120,-1380,106728.11,-26806.6,-43488.329,866.68665,277.2691,290.22852,5.65E-05,0.10709981,580.26417,1151.5439
426,22.55272,3.62,120,-1000,107374.18,-28900.91,-43900.054,870.57153,316.91494,290.24581,4.96E-05,0.10789523,550.23488,1198.5025
432,22.590762,9.624,120,-500,107374.18,-31306.749,-44368.189,861.05394,233.96078,290.22404,6.69E-05,0.1057102,623.63328,1104.6192
411,22.452197,3.622,90,700,88933.987,-35644.21,-45731.193,864.56629,238.76937,290.23505,6.59E-05,0.10952096,620.31461,1111.5339
431,22.586228,3.618,120,-500,107374.18,-31287.918,-44366.874,867.63078,294.81535,290.21091,5.33E-05,0.10915604,578.31909,1189.9233
436,22.619735,5.622,120,0,107374.18,-34119.339,-44914.772,870.89399,305.62638,290.19148,5.13E-05,0.10673472,560.72253,1190.1967
439,22.641667,30.613,120,0,107374.18,-34130.769,-44911.73,850.33039,140.13252,290.20113,0.000111582,0.1044528,705.64363,994.6897
422,22.523748,9.625,120,-1380,106817,-26432.084,-43412.554,853.87109,202.27502,290.25317,7.72E-05,0.10415642,643.51707,1062.4425
435,22.615757,1.615,120,0,107374.18,-34119.298,-44913.292,876.26066,330.09563,290.22333,4.77E-05,0.10909959,553.75113,1237.7842
423,22.52995,16.622,120,-1380,106588.44,-27003.951,-43528.457,841.43365,145.27584,290.24519,0.000107262,0.10227723,687.44516,987.31241
416,22.485706,3.619,90,1070,90644.347,-37934.273,-46190.036,864.17133,244.96178,290.21268,6.41E-05,0.10781564,622.14591,1130.1369
443,22.668416,16.621,120,500,107374.18,-36747.324,-45426.531,858.32811,214.39096,290.19625,7.34E-05,0.10811342,647.33875,1090.6006
437,22.624825,13.607,120,0,107374.18,-34125.424,-44914.155,860.24707,233.49969,290.21594,6.70E-05,0.10552241,628.15838,1111.7709
438,22.632134,21.615,120,0,107374.18,-34124.971,-44917.691,851.99276,160.94994,290.19869,9.70E-05,0.1039454,680.33592,1011.5934
424,22.538096,25.62,120,-1380,106424.88,-26617.307,-43453.463,837.47193,114.59062,290.22993,0.000136056,0.10273406,714.47728,949.69443
417,22.49024,9.625,90,1070,90836.109,-38364.335,-46261.823,857.48055,226.10173,290.22951,6.92E-05,0.10518361,630.89699,1096.6283
428,22.563458,16.621,120,-1000,107374.18,-28941.655,-43915.801,849.99545,170.34246,290.22722,9.19E-05,0.10543541,677.33399,1029.0397
430,22.58225,1.615,120,-500,107374.18,-31289.028,-44365.846,874.46131,308.09439,290.21226,5.09E-05,0.10791012,558.38156,1195.8912
434,22.605111,25.62,120,-500,107374.18,-31601.954,-44423.777,848.60229,137.08785,290.20752,0.000114152,0.10544786,703.28131,986.03182
449,22.710069,25.618,120,1000,107374.18,-39610.16,-45984.173,871.88957,144.14902,290.2321,0.000108631,0.10591163,724.93705,1024.3155
450,22.720715,1.618,120,1380,107374.18,-41567.152,-46366.461,900.12471,290.80429,290.19648,5.42E-05,0.10924971,613.9453,1215.2163
447,22.695721,9.625,120,1000,107374.18,-39831.646,-46019.368,875.12078,197.92831,290.23355,7.93E-05,0.10741265,678.15342,1087.7153
427,22.557255,9.623,120,-1000,107374.18,-28162.281,-43753.808,859.67464,227.24161,290.22689,6.90E-05,0.10681355,629.06743,1099.2457
446,22.691186,3.621,120,1000,107374.18,-39500.958,-45942.154,887.43799,322.36002,290.21917,4.89E-05,0.11019651,571.28263,1237.576
441,22.657679,3.619,120,500,107374.18,-37228.122,-45507.198,881.45227,303.11143,290.20994,5.18E-05,0.10655467,575.24034,1199.8001
433,22.596965,16.621,120,-500,107374.18,-31386.964,-44393.557,851.89392,187.48753,290.18624,8.35E-05,0.10542559,665.02076,1052.5348
452,22.729228,9.622,120,1380,107374.18,-42725.567,-46581.574,890.6116,188.35938,290.2,8.29E-05,0.10367065,683.80962,1069.6449
442,22.662214,9.623,120,500,107374.18,-37019.135,-45478.253,862.91537,207.66786,290.24563,7.55E-05,0.10700129,658.25976,1089.6998
454,22.743576,25.62,120,1380,107374.18,-41645.805,-46368.105,870.90019,93.590983,290.20646,0.000167248,0.10561244,771.9706,964.66577
451,22.724694,3.617,120,1380,107374.18,-42324.613,-46480.76,904.65823,321.11132,290.18551,4.90E-05,0.10871335,578.43204,1249.5074
440,22.6537,1.618,120,500,107374.18,-36900.847,-45451.323,868.53021,266.02496,290.20955,5.89E-05,0.10630068,604.44834,1154.7335
457,22.762735,9.625,120,-1380,106403.42,-26470.979,-43425.094,884.05884,213.99743,290.22547,7.34E-05,0.10818714,672.55402,1114.9914
453,22.735431,16.621,120,1380,107374.18,-41029.738,-46247.268,874.7083,138.02684,290.21009,0.00011381,0.10843979,735.01033,1020.0604
444,22.676562,25.619,120,500,107374.18,-36847.932,-45444.621,854.48538,162.96459,290.26276,9.62E-05,0.10611694,687.46388,1025.021
445,22.687207,1.618,120,1000,107374.18,-39744.688,-46004.525,876.89812,264.76613,290.21963,5.93E-05,0.10803215,603.7768,1148.1222
460,22.787729,1.616,120,-1000,107374.18,-28780.238,-43889.035,902.80859,350.54437,290.20779,4.49E-05,0.10952697,557.84123,1282.482
448,22.701923,16.62,120,1000,107374.18,-40321.202,-46111.671,871.82135,147.88738,290.2017,0.000105821,0.1058855,722.51233,1029.0836
463,22.802445,16.62,120,-1000,107242.3,-28483.347,-43827.774,874.21548,178.92225,290.21419,8.76E-05,0.10683153,692.41477,1060.1711
458,22.768937,16.621,120,-1380,106303.06,-26603.327,-43463.536,878.71603,158.92938,290.18756,9.84E-05,0.10530229,711.66221,1040.0045
464,22.810591,25.618,120,-1000,107374.18,-28839.484,-43897.916,863.07946,115.70846,290.20892,0.000135168,0.10542668,747.31223,987.17262
466,22.825215,3.62,120,-500,107374.18,-31259.549,-44372.959,895.77018,292.10766,290.21388,5.39E-05,0.10936064,609.83296,1213.8236
465,22.821236,1.617,120,-500,107374.18,-31384.292,-44391.419,898.6145,347.11155,290.21158,4.55E-05,0.11207272,562.52993,1281.2276
473,22.871122,21.614,120,0,107374.18,-34114.981,-44917.856,878.30942,190.99228,290.22004,8.21E-05,0.10372069,681.24048,1077.0423
462,22.796242,9.624,120,-1000,107374.18,-28771.11,-43878.51,889.56697,238.68151,290.22881,6.60E-05,0.10972034,642.93389,1135.2681
471,22.858722,5.62,120,0,107374.18,-34114.117,-44920.035,893.30749,276.17329,290.16687,5.69E-05,0.10871499,620.9736,1190.9153
468,22.835952,16.621,120,-500,107374.18,-31213.541,-44353.552,883.67168,196.40248,290.2375,7.97E-05,0.10590567,674.21084,1078.8195
459,22.777084,25.616,120,-1380,106509.01,-26594.159,-43461.604,865.53994,108.57616,290.21214,0.000143487,0.102687,746.69402,969.66962
472,22.863813,13.606,120,0,107374.18,-34117.982,-44922.132,879.47372,184.08904,290.2552,8.51E-05,0.10567803,694.27453,1074.1901
478,22.907403,16.62,120,500,107374.18,-36924.859,-45453.091,876.57925,170.16116,290.16237,9.20E-05,0.10505441,705.85443,1057.3779
461,22.791708,3.617,120,-1000,106823.58,-28390.14,-43814.905,895.28376,284.7834,290.21603,5.53E-05,0.11005433,613.02441,1203.7938
481,22.930173,3.619,120,1000,107374.18,-39815.653,-46031.497,895.51366,254.81643,290.21533,6.18E-05,0.10972247,636.97117,1161.746
480,22.926195,1.617,120,1000,107374.18,-39751.883,-45993.054,903.53683,320.33964,290.20365,4.93E-05,0.10948126,569.4421,1228.9013
469,22.844098,25.619,120,-500,107374.18,-31252.559,-44359.925,868.59946,145.88305,290.21488,0.000107819,0.10740775,872.30618,872.35039
475,22.892688,1.615,120,500,107374.18,-36962.931,-45474.964,905.0407,347.25936,290.19373,4.54E-05,0.11086979,559.46541,1278.6962
470,22.854743,1.619,120,0,107374.18,-34111.28,-44912.799,899.60119,308.98604,290.21804,5.11E-05,0.11072611,591.90316,1231.8645
474,22.880655,30.614,120,0,107374.18,-34110.499,-44912.634,872.32832,133.18995,290.21555,0.000117439,0.10577228,737.64001,1013.9054
467,22.829751,9.621,120,-500,107374.18,-31178.388,-44349.276,892.04787,272.03579,290.23076,5.76E-05,0.1067127,620.60309,1183.0333
483,22.940911,16.62,120,1000,107374.18,-39949.975,-46047.902,878.77659,162.00399,290.22383,9.66E-05,0.10567957,710.69283,1046.7112
477,22.9012,9.625,120,500,107374.18,-36873.999,-45458.518,891.53387,207.70422,290.2177,7.56E-05,0.10642932,669.01037,1094.6967
492,23.001722,9.626,15,-290,12874.45,-25717.423,-45098.063,886.08574,185.33415,290.21312,8.43E-05,0.10469462,691.9957,1074.4487
493,23.007925,16.621,15,-290,12922.102,-25636.509,-45078.245,877.46262,122.10883,290.20087,0.000128262,0.10577361,745.38757,996.63264
489,22.982564,25.618,120,1380,107374.18,-42036.397,-46447.622,875.4671,109.75397,290.21652,0.000142874,0.10661641,758.59087,985.17681
487,22.968215,9.625,120,1380,107374.18,-41615.215,-46363.377,890.61257,243.84107,290.21988,6.45E-05,0.10867019,635.68103,1137.9351
488,22.974418,16.619,120,1380,107374.18,-42243.288,-46484.707,880.59208,167.15117,290.20983,9.38E-05,0.10539584,712.87168,1059.8253
491,22.997187,3.619,15,-290,12948.21,-25697.606,-45087.291,900.21106,274.05846,290.20619,5.72E-05,0.10701021,616.97215,1185.7551
494,23.016071,25.617,15,-290,12829.388,-25581.949,-45069.118,870.74576,70.191647,290.17946,0.000223704,0.10740061,793.01644,937.88255
490,22.993209,1.617,15,-290,12857.223,-25707.843,-45092.06,903.41192,312.96513,290.21346,5.02E-05,0.10841121,578.35984,1222.8725
476,22.896666,3.619,120,500,107374.18,-36842.505,-45441.537,904.84543,327.57306,290.21559,4.82E-05,0.11207549,569.88269,1243.7335
500,23.060224,1.618,15,-100,13663.321,-26695.505,-45281.518,901.9651,319.93825,290.22892,4.93E-05,0.1093283,586.89262,1247.5316
499,23.049579,25.618,15,-200,13313.762,-26125.776,-45169.726,872.21486,109.18222,290.21627,0.000143756,0.10701229,758.00247,981.34096
502,23.069292,13.606,15,-100,13630.059,-26688.927,-45282.217,883.77183,224.90387,290.20479,6.96E-05,0.10611806,656.58725,1118.5643
479,22.91555,25.618,120,500,107374.18,-36849.043,-45434.836,872.90212,127.49178,290.22104,0.000123054,0.10716893,739.77574,1002.0626
484,22.949057,25.617,120,1000,107374.18,-39864.62,-46007.403,872.30287,116.57997,290.20062,0.000134246,0.10564439,751.71841,992.84724
482,22.934708,9.625,120,1000,107374.18,-39621.426,-45990.834,889.75569,240.93232,290.2191,6.52E-05,0.10800646,648.00946,1144.2633
503,23.076602,21.616,15,-100,13691.196,-26688.845,-45279.051,873.73093,156.102,290.2411,9.97E-05,0.10187105,705.88437,1029.0853
496,23.030696,3.616,15,-200,13318.367,-26119.444,-45170.096,903.36998,311.56307,290.21976,5.06E-05,0.11026193,585.32714,1231.2789
505,23.098168,1.618,15,0,14122.039,-27244.225,-45390.802,901.27749,334.87181,290.21035,4.69E-05,0.10833452,556.27456,1247.18
486,22.96368,3.619,120,1380,107374.18,-41791.558,-46409.796,894.77673,254.98434,290.19286,6.15E-05,0.10747425,628.89235,1153.1582
495,23.026717,1.616,15,-200,13230.792,-26080.837,-45167.794,898.33136,318.31386,290.20942,4.94E-05,0.1084123,575.28412,1239.827
485,22.959702,1.616,120,1380,107374.18,-41428.06,-46324.893,907.45255,349.33247,290.17647,4.53E-05,0.11290947,566.9388,1287.7683
509,23.124085,30.615,15,0,14137.128,-27240.853,-45386.402,871.38426,144.51514,290.22975,0.000108333,0.10555047,719.16139,1017.3336
504,23.086135,30.614,15,-100,13757.515,-26703.934,-45282.052,866.45689,115.20336,290.20444,0.000136255,0.10745761,747.17663,984.62135
506,23.102146,5.621,15,0,14124.424,-27244.965,-45386.32,895.25645,277.93015,290.2099,5.66E-05,0.10873279,607.39906,1179.803
501,23.064202,5.621,15,-100,13695.102,-26723.546,-45291.92,897.29528,280.15,290.22649,5.63E-05,0.10992838,611.27767,1189.5506
498,23.041432,16.621,15,-200,13330.578,-26145.758,-45173.673,879.84005,165.65557,290.2276,9.47E-05,0.10567735,707.35983,1050.1351
512,23.145187,13.607,15,100,14612.992,-27776.087,-45489.601,882.68485,228.87611,290.12072,6.87E-05,0.10850684,654.72294,1125.3478
513,23.152495,21.616,15,100,14593.627,-27785.297,-45496.303,868.81977,153.87361,290.17418,0.000101709,0.10591171,708.53208,1027.9629
517,23.182574,9.626,15,200,15087.786,-28333.893,-45606.285,879.74707,236.43616,290.22456,6.58E-05,0.10211641,640.60926,1133.3402
497,23.035229,9.626,15,-200,13149.385,-26144.771,-45177.949,889.09367,218.98939,290.20172,7.17E-05,0.10710648,664.54745,1120.2707
515,23.174062,1.616,15,200,15057.772,-28307.21,-45599.172,886.55656,291.17738,290.24423,5.40E-05,0.10818333,599.95122,1203.9175
518,23.188777,16.619,15,200,15066.365,-28382.656,-45632.476,870.43365,167.16156,290.18861,9.37E-05,0.10593469,701.67579,1046.799
521,23.211547,3.618,15,290,15279.875,-28876.816,-45719.023,882.54476,229.62637,290.19665,6.86E-05,0.10956971,655.67077,1130.0868
516,23.17804,3.618,15,200,14974.926,-28299.768,-45613.439,889.24707,263.75047,290.26356,5.97E-05,0.10730252,618.01617,1163.9232
526,23.245054,3.617,25,-400,22219.738,-25697.112,-44913.498,892.85019,287.68239,290.23012,5.47E-05,0.10890278,596.80544,1187.9925
520,23.207569,1.618,15,290,15531.95,-28865.18,-45698.301,889.59463,288.0681,290.23925,5.46E-05,0.10924134,607.80654,1204.9005
510,23.136118,1.616,15,100,14643.91,-27864.279,-45510.611,894.37122,295.27731,290.19319,5.34E-05,0.10992854,592.51001,1203.2779
511,23.140096,5.621,15,100,14627.588,-27787.599,-45493.548,892.16768,266.04797,290.14714,5.93E-05,0.11048624,627.82775,1177.445
522,23.216082,9.623,15,290,15550.493,-28874.596,-45706.113,877.97931,175.24695,290.24106,8.95E-05,0.10720601,701.13259,1061.8775
527,23.249589,6.61,25,-400,22268.294,-25724.824,-44921.885,883.42627,239.95483,290.23956,6.55E-05,0.10807809,633.37448,1126.1508
519,23.196924,25.616,15,200,15036.516,-28422.126,-45621.046,861.21955,109.86689,290.21866,0.000142652,0.10661604,748.36835,975.86397
508,23.114552,21.614,15,0,14134.374,-27241.717,-45392.487,877.58146,185.68472,290.22147,8.43E-05,0.10611958,691.39842,1075.7834
528,23.254954,10.614,25,-400,22016.918,-25622.571,-44902.89,873.1356,180.26771,290.22069,8.69E-05,0.10555508,682.80851,1054.4743
507,23.107236,13.629,15,0,14127.836,-27244.8,-45389.157,885.70444,215.42676,290.22206,7.26E-05,0.1053703,665.05912,1112.6682
523,23.222284,16.62,15,290,15287.235,-28860.945,-45710.512,867.13064,108.69459,290.24819,0.00014379,0.10475629,755.6713,980.17719
514,23.162029,30.613,15,100,14534.339,-27781.227,-45498.153,860.21024,111.94115,290.24311,0.000139294,0.10282976,744.50012,975.50998
532,23.27781,8.612,25,-300,22788.11,-26217.462,-45016.038,882.75721,253.48523,290.26904,6.18E-05,0.10609187,626.63007,1150.7235
530,23.269297,1.616,25,-300,22864.583,-26367.162,-45043.421,894.34343,318.89759,290.22261,4.94E-05,0.10955701,577.78058,1239.8356
539,23.323441,25.619,25,-150,23216.568,-27060.647,-45181.321,859.78135,122.71334,290.22395,0.000127381,0.10447088,728.36872,980.53027
524,23.23043,25.619,15,290,15416.047,-28842.115,-45704.715,861.88564,67.953275,290.19405,0.000229423,0.10319001,789.2998,929.92242
537,23.309093,9.624,25,-150,23347.478,-27096.129,-45185.597,876.67444,237.96983,290.22422,6.62E-05,0.11007619,643.93,1138.9185
541,23.338065,5.621,25,0,23905.53,-27910.574,-45346.767,883.16306,277.75033,290.22399,5.66E-05,0.10771999,599.35442,1168.2415
531,23.273275,3.619,25,-300,22588.538,-26215.736,-45017.642,887.04939,280.35726,290.24863,5.60E-05,0.10763192,594.80515,1173.1443
529,23.261432,15.611,25,-400,22250.862,-25716.601,-44919.87,867.78335,137.08628,290.21945,0.000114051,0.10464949,728.70681,1011.3134
538,23.315296,16.62,25,-150,23213.156,-27023.561,-45173.838,870.6703,185.18595,290.23306,8.41E-05,0.10298998,670.14202,1051.9287
549,23.394893,25.619,25,150,24614.392,-28754.458,-45507.445,854.29114,129.33129,290.22377,0.000120609,0.10280007,716.79882,983.61532
544,23.359998,30.613,25,0,23914.658,-27904.571,-45347.302,856.31211,119.67625,290.2511,0.000131241,0.10751745,734.52319,980.67883
525,23.241076,1.617,25,-400,21944.679,-25709.734,-44921.268,895.14774,303.54034,290.21595,5.19E-05,0.11001301,595.81782,1220.2529
550,23.405539,1.616,25,300,24994.993,-29569.191,-45673.714,883.32963,308.93328,290.22976,5.10E-05,0.10940092,565.62588,1202.1317
535,23.30058,1.617,25,-150,23207.523,-27079.231,-45186.789,889.05953,308.93242,290.25805,5.08E-05,0.10722335,573.92987,1212.353
553,23.419973,14.618,25,300,25224.907,-29615.774,-45674.495,861.36198,178.36464,290.23552,8.77E-05,0.10443235,684.42897,1054.7225
545,23.372031,1.616,25,150,24485.867,-28749.688,-45513.571,884.59063,308.09143,290.23299,5.11E-05,0.11042402,569.29362,1201.9791
542,23.343156,13.608,25,0,23909.313,-27905.764,-45342.162,868.8197,194.97807,290.22955,8.04E-05,0.10689983,671.95987,1074.5553
533,23.283732,14.618,25,-300,22534.472,-26131.902,-45002.1,870.81853,191.29368,290.22636,8.18E-05,0.10505564,667.26729,1060.0054
546,23.376009,3.618,25,150,24666.855,-28737.477,-45504.279,883.78487,292.6287,290.22912,5.37E-05,0.10807623,586.10481,1193.6629
543,23.350465,21.615,25,0,23906.764,-27893.347,-45357.91,867.45358,171.36729,290.25341,9.12E-05,0.10429304,693.38093,1049.3261
536,23.304558,3.619,25,-150,23251.31,-27051.725,-45188.187,894.32646,299.9603,290.23501,5.25E-05,0.10860001,594.71704,1215.8991
534,23.291321,20.624,25,-300,22639.603,-26258.372,-45026.44,863.78721,117.54967,290.25708,0.000133052,0.10520384,744.23927,989.16477
558,23.450699,10.615,25,400,25579.482,-30138.263,-45776.748,864.3635,186.7593,290.2125,8.36E-05,0.10381449,667.92649,1052.6089
540,23.334087,1.617,25,0,23906.106,-27908.066,-45343.972,890.85846,350.02743,290.23171,4.50E-05,0.11033126,550.54452,1278.7282
552,23.414051,8.613,25,300,25068.753,-29443.996,-45645.961,872.20582,230.59443,290.22941,6.80E-05,0.10646036,638.13102,1113.1215
557,23.445334,6.61,25,400,25381.309,-30078.399,-45771.938,869.50938,214.42086,290.22428,7.30E-05,0.10625432,649.24231,1094.8082
547,23.380544,9.626,25,150,24493.556,-28759.145,-45511.721,875.82418,238.12458,290.26389,6.60E-05,0.10556817,630.31515,1125.6748
559,23.457177,15.609,25,400,25820.703,-30128.477,-45773.13,853.83743,144.80347,290.22688,0.000107941,0.10537848,703.59057,1004.1064
565,23.496324,1.621,40,-400,37032.004,-26913.908,-44888.13,882.03869,308.84771,290.21572,5.12E-05,0.11197484,577.90999,1216.5648
567,23.504837,9.628,40,-400,36826.265,-26938.618,-44898.943,868.94703,219.56391,290.23328,7.15E-05,0.10716703,650.53586,1104.9086
455,22.754222,1.616,120,-1380,106492.31,-26723.836,-43475.748,879.10519,0.33370771,346.58998,0.43506557,1392.823,1246.2474,1246.2476
551,23.409517,3.618,25,300,25287.649,-29613.431,-45673.549,880.13629,265.16036,290.24049,5.91E-05,0.10667295,614.13402,1161.0882
566,23.500302,3.622,40,-400,36897.681,-26988.572,-44906.261,878.52662,278.93776,290.23174,5.62E-05,0.10801219,601.05914,1178.1732
548,23.386746,16.621,25,150,24698.349,-28767.779,-45499.715,864.47931,170.19063,290.20934,9.20E-05,0.10655832,697.95299,1050.3601
554,23.427563,20.623,25,300,25235.885,-29638.675,-45682.43,855.46606,124.68667,290.20753,0.000124687,0.10105212,724.74542,982.67882
561,23.469021,3.618,40,-550,36210.692,-25822.842,-44676.1,880.4851,293.75144,290.22606,5.36E-05,0.10901904,581.04866,1190.4261
562,23.473555,8.611,40,-550,35740.172,-25803.559,-44679.677,866.15506,211.00976,290.23774,7.40E-05,0.10435629,646.01223,1082.715
456,22.758201,3.617,120,-1380,106838.14,-26563.446,-43444.541,877.92123,0.017257399,291.18069,0.41523598,910.49383,1043.6387,1160.4927
560,23.465042,1.615,40,-550,36126.447,-25758.209,-44666.191,880.83032,303.89252,290.21947,5.19E-05,0.10998278,569.39456,1195.1913
573,23.544547,16.622,40,-200,37610.697,-27795.535,-45061.799,862.2997,184.55659,290.22577,8.51E-05,0.10852349,674.34797,1055.753
569,23.519185,25.623,40,-400,37055.768,-26925.255,-44888.746,853.45296,113.59853,290.19497,0.000137157,0.10209948,737.22894,970.64985
575,23.56334,1.614,40,0,38494.216,-28913.161,-45280.079,884.7599,323.46426,290.20522,4.86E-05,0.10859169,557.2891,1220.2463
576,23.567317,5.621,40,0,38496.683,-28910.612,-45276.214,879.46137,289.56112,290.22039,5.43E-05,0.10861212,580.57011,1177.6824
555,23.436821,1.617,25,400,25560.076,-30116.307,-45776.337,877.20941,303.01391,290.23036,5.17E-05,0.10597832,565.25557,1194.0374
556,23.4408,3.616,25,400,25773.956,-30360.078,-45819.179,876.04594,260.0193,290.22012,6.03E-05,0.10622039,602.27013,1135.6693
571,23.533809,3.624,40,-200,37796.29,-27957.733,-45091.854,885.27825,294.00324,290.19846,5.33E-05,0.10547305,588.42472,1196.4945
572,23.538344,9.627,40,-200,37732.849,-27886.193,-45078.821,869.55925,231.09024,290.21895,6.79E-05,0.10705142,631.26107,1109.3753
579,23.58925,30.613,40,0,38504.001,-28906.048,-45272.76,854.18672,141.91107,290.26124,0.000110077,0.10482286,705.44618,999.3518
582,23.609796,9.623,40,200,39361.413,-30017.097,-45493.753,875.27355,221.75799,290.23135,7.07E-05,0.10647556,648.16786,1103.0443
564,23.487066,20.626,40,-550,36127.352,-26032.774,-44719.311,853.16526,111.61734,290.22222,0.000140155,0.10482967,737.51331,968.89073
574,23.552694,25.619,40,-200,37842.133,-27888.413,-45075.408,853.29038,136.00849,290.23229,0.000115161,0.10629894,717.37525,996.98838
563,23.479477,14.616,40,-550,35916.555,-25661.795,-44646.538,862.0798,157.9966,290.24719,9.93E-05,0.10722134,702.61452,1028.7895
570,23.529831,1.621,40,-200,37810.31,-27982.649,-45089.922,887.10539,330.04415,290.20464,4.77E-05,0.10976427,553.83673,1240.9714
568,23.511039,16.625,40,-400,36876.219,-26976.896,-44904.206,859.23148,164.66814,290.19879,9.51E-05,0.1048952,686.1692,1027.0732
584,23.624145,25.618,40,200,39333.455,-30033.255,-45494.411,865.36653,155.47662,290.2396,0.000100632,0.10517581,706.96213,1029.1086
585,23.634791,1.615,40,400,40400.758,-31194.793,-45723.956,882.85439,279.78533,290.2065,5.61E-05,0.10527265,602.44743,1184.5627
592,23.67681,8.615,40,550,40954.495,-31904.971,-45858.978,880.39888,226.28542,290.21502,6.93E-05,0.10633753,645.5379,1108.2803
594,23.690322,20.625,40,550,41253.524,-31915.538,-45860.499,862.93737,113.16373,290.31368,0.000138912,0.10677275,742.79999,976.36163
586,23.638769,3.617,40,400,40299.04,-31234.962,-45731.809,890.24955,303.57166,290.19107,5.17E-05,0.10763484,575.31892,1201.7215
597,23.708094,9.622,65,-810,59350.183,-25784.605,-44230.002,876.09146,217.78325,290.22199,7.22E-05,0.10873507,656.1602,1105.3145
589,23.657652,25.619,40,400,39919.549,-31120.539,-45714.294,866.29149,112.5189,290.29055,0.000139294,0.10432717,745.26295,978.45422
587,23.643303,9.626,40,400,40508.479,-31099.817,-45693.737,883.27659,210.23408,290.22066,7.46E-05,0.10692836,663.10642,1097.6107
581,23.605261,3.618,40,200,39329.878,-30048.385,-45501.154,886.42061,308.76833,290.25363,5.11E-05,0.11042268,569.18736,1204.9945
577,23.572408,13.608,40,0,38493.394,-28908.597,-45274.611,866.35984,205.22181,290.19875,7.63E-05,0.10590143,654.37378,1079.707
593,23.682732,14.618,40,550,41150.038,-31967.507,-45870.326,867.43178,165.33705,290.20037,9.46E-05,0.10559393,700.39921,1044.3281
583,23.615999,16.62,40,200,39205.834,-29993.004,-45490.505,866.88309,174.50602,290.21834,8.94E-05,0.10439167,688.85179,1052.3401
578,23.579716,21.618,40,0,38496.518,-28907.529,-45277.201,856.05959,161.93487,290.2152,9.65E-05,0.10428718,689.11635,1024.419
598,23.714296,16.621,65,-810,58772.557,-25932.208,-44273.255,863.44158,140.77147,290.29236,0.000111116,0.10531426,714.63859,1005.8867
591,23.672275,3.622,40,550,41017.565,-31739.278,-45824.77,890.14788,291.6881,290.22755,5.38E-05,0.10713125,600.5485,1206.3606
596,23.703559,3.617,65,-810,58809.93,-25903.51,-44269.349,881.2072,277.0328,290.24448,5.67E-05,0.10837261,605.02301,1180.2901
588,23.649507,16.619,40,400,39951.125,-31201.207,-45729.342,869.1772,160.07691,290.21831,9.85E-05,0.10915159,711.27182,1040.7585
603,23.747803,16.621,65,-600,59857.995,-27247.802,-44529.401,881.39502,158.64341,290.22349,9.91E-05,0.10877389,722.21087,1049.9103
602,23.741601,9.624,65,-600,60553.95,-27177.208,-44495.934,886.17809,229.84567,290.22614,6.84E-05,0.10893402,650.42332,1126.5161
580,23.601283,1.616,40,200,39533.52,-30020.139,-45492.643,881.10319,290.72562,290.25247,5.40E-05,0.1079167,579.97252,1177.684
590,23.668298,1.614,40,550,40801.835,-32117.823,-45906.096,895.55511,324.53836,290.22338,4.88E-05,0.11267641,576.46881,1245.2585
599,23.722442,25.619,65,-810,59117.224,-25904.537,-44259.317,859.80735,97.618803,290.2203,0.000160232,0.10521518,757.8834,959.1166
604,23.755949,25.618,65,-600,60139.921,-27263.631,-44524.139,884.08346,113.00252,290.24584,0.000138488,0.10570358,768.45538,1001.7971
600,23.733088,1.615,65,-600,60341.796,-27134.407,-44491.288,890.87743,318.85358,290.23005,4.94E-05,0.11019859,572.94097,1230.0792
611,23.80408,5.621,65,0,62648.765,-30555.949,-45169.233,900.28852,289.65257,290.23557,5.44E-05,0.10974911,599.03709,1195.6397
605,23.766595,1.617,65,-300,61346.074,-28807.29,-44823.785,915.62491,317.70997,290.2118,4.96E-05,0.1100709,589.93953,1248.313
618,23.852761,16.622,65,300,63996.149,-32170.327,-45481.584,869.17506,184.56254,290.21628,8.51E-05,0.10787096,675.95621,1056.3367
612,23.809171,13.607,65,0,62649.217,-30552.783,-45160.105,884.00324,192.57597,290.2302,8.21E-05,0.10570493,681.11383,1084.5629
615,23.838046,1.615,65,300,63762.574,-32190.514,-45500.332,890.721,310.19594,290.28941,5.14E-05,0.11415841,586.26511,1230.3511
601,23.737066,3.62,65,-600,59881.636,-27508.512,-44577.999,894.83832,291.72119,290.21981,5.39E-05,0.10775226,899.49047,900.10549
621,23.875532,3.617,65,600,65402.493,-33880.626,-45808.9,883.14181,270.40187,290.24684,5.81E-05,0.10789962,603.6243,1161.4565
614,23.826013,30.613,65,0,62651.766,-30558.292,-45166.601,859.54401,116.26776,290.22968,0.000135105,0.10825117,744.01329,983.75439
595,23.699581,1.616,65,-810,59893.149,-26077.59,-44280.614,894.05877,323.91753,290.22086,4.86E-05,0.10945001,560.80375,1230.0346
606,23.770573,3.62,65,-300,61468.556,-28868.182,-44833.241,909.19734,260.44303,290.22944,6.05E-05,0.11010252,641.82779,1179.2934
613,23.816479,21.617,65,0,62647.367,-30558.745,-45164.34,868.71879,179.17629,290.19333,8.76E-05,0.10835463,686.06675,1057.2464
616,23.842024,3.622,65,300,63785.352,-32056.644,-45450.583,893.032,297.95432,290.20129,5.29E-05,0.10961373,595.50736,1210.8159
609,23.789457,25.618,65,-300,61196.086,-28834.303,-44831.884,880.35426,147.21587,290.2136,0.000106384,0.10580721,722.72608,1025.3547
624,23.894415,25.62,65,600,65138.739,-33864.55,-45813.094,853.93806,115.91083,290.19654,0.00013457,0.10315739,729.65427,969.27502
610,23.800102,1.617,65,0,62648.929,-30560.513,-45169.685,899.90399,319.1107,290.22245,4.96E-05,0.10911436,588.63514,1254.284
628,23.919776,16.619,65,810,66304.313,-35038.341,-46030.51,857.9851,157.54464,290.21079,9.94E-05,0.10569828,692.80609,1018.1838
617,23.846558,9.626,65,300,63754.474,-32149.152,-45475.622,879.66402,239.77423,290.16356,6.54E-05,0.10713711,635.086,1134.2271
607,23.775107,9.626,65,-300,61519.785,-28917.807,-44845.822,905.00014,248.63421,290.19016,6.33E-05,0.1086724,653.65397,1166.8915
629,23.927922,25.618,65,810,66399.988,-35131.754,-46053.164,849.04587,104.04666,290.21082,0.000150069,0.10344832,741.32265,955.54603
633,23.953283,16.621,90,-1070,82202.873,-26383.033,-43914.773,856.62091,144.29541,290.22643,0.000108508,0.10548153,708.4671,1003.846
632,23.947081,9.624,90,-1070,82185.809,-26087.828,-43852.114,867.99324,205.8276,290.17587,7.59E-05,0.10373719,656.96242,1081.9366
626,23.909039,3.617,65,810,65905.002,-35355.707,-46110.355,878.37985,268.56621,290.22729,5.85E-05,0.10776288,607.55707,1166.049
608,23.78131,16.622,65,-300,61314.497,-28872.005,-44841.217,887.76528,196.75312,290.21773,8.01E-05,0.11052475,695.83878,1105.1915
620,23.871554,1.614,65,600,64981.062,-33969.475,-45836.283,888.1683,312.31847,290.22223,5.03E-05,0.10753337,568.8137,1216.459
636,23.976054,3.617,90,-700,84053.02,-28295.287,-44284.685,878.44061,306.06953,290.19589,5.16E-05,0.10939298,576.6474,1211.5748
642,24.014095,9.625,90,-300,85278.626,-30497.895,-44720.874,870.76045,236.64041,290.22722,6.62E-05,0.10628469,624.29732,1112.9855
639,23.994937,25.619,90,-700,83427.902,-28401.816,-44316.96,854.6514,128.62224,290.21051,0.000121441,0.10388218,851.10868,851.15395
641,24.009561,3.618,90,-300,85295.977,-30515.698,-44727.082,881.88819,307.97312,290.19176,5.11E-05,0.10928127,564.1281,1198.8921
635,23.972075,1.617,90,-700,83480.242,-28320.778,-44301.912,871.10905,291.11774,290.16855,5.40E-05,0.1090913,587.17271,1190.0293
644,24.028444,25.619,90,-300,85549.905,-30533.911,-44725.026,854.83543,154.31214,290.20281,0.00010128,0.10456389,694.95485,1013.4896
622,23.880065,9.628,65,600,65367.833,-33700.912,-45778.475,877.27535,232.84783,290.26576,6.77E-05,0.10716891,640.07757,1120.9325
619,23.860907,25.62,65,300,63906.847,-32242.36,-45491.862,861.79149,135.27805,290.24864,0.000115848,0.10659951,715.45233,992.881
637,23.980587,9.626,90,-700,83896.411,-28408.805,-44308.532,866.73038,222.94884,290.21761,7.04E-05,0.10756774,636.76179,1096.9251
638,23.986791,16.621,90,-700,83905.21,-28586.956,-44348.701,860.73955,176.44434,290.1677,8.86E-05,0.10545597,681.83306,1050.0962
623,23.886269,16.621,65,600,65378.317,-33770.52,-45778.516,863.03628,176.95555,290.18743,8.88E-05,0.10804105,680.30153,1045.951
645,24.03909,1.615,90,0,86645.547,-32190.432,-45051.973,877.2959,296.98315,290.21063,5.30E-05,0.10918409,583.20869,1197.9125
631,23.942546,3.618,90,-1070,82162.374,-26392.284,-43918.803,877.93365,281.4529,290.15591,5.59E-05,0.10839036,586.80106,1163.3303
625,23.905061,1.617,65,810,66056.758,-35148.159,-46061.017,884.35536,319.45292,290.20743,4.93E-05,0.10953785,557.24945,1219.6697
627,23.913573,9.626,65,810,65672.537,-35019.921,-46041.488,862.57842,217.36892,290.21309,7.19E-05,0.10530919,638.64195,1089.8833
634,23.961429,25.618,90,-1070,81895.166,-26390.681,-43928.382,854.28666,110.34839,290.18374,0.00014176,0.10486022,733.08226,959.94804
646,24.043067,5.621,90,0,86649.905,-32190.349,-45048.684,879.50973,287.89198,290.20684,5.46E-05,0.10776432,590.20119,1186.0513
650,24.077034,1.614,90,300,88052.72,-34031.353,-45399.929,872.96455,269.46697,290.1985,5.82E-05,0.10757668,606.92193,1166.2902
630,23.938567,1.617,90,-1070,82486.691,-26559.457,-43952.27,880.49283,302.49829,290.18431,5.21E-05,0.10979405,569.44204,1191.5984
648,24.055467,21.616,90,0,86653.523,-32200.587,-45052.795,854.67416,153.07829,290.22496,0.00010203,0.10385387,699.79219,1016.1068
653,24.091749,16.621,90,300,87989.238,-33787.87,-45360.705,860.18658,208.48831,290.13203,7.53E-05,0.10604232,650.19063,1080.9811
656,24.114519,3.62,90,700,89434.115,-36069.914,-45806.145,875.44006,302.58925,290.1983,5.22E-05,0.11024054,578.49022,1205.0451
654,24.099895,25.619,90,300,88044.867,-33827.505,-45364.694,854.51338,158.51193,290.19837,9.84E-05,0.10355831,686.37552,1014.6548
655,24.11054,1.617,90,700,89704.407,-36020.453,-45792.66,877.11443,282.17216,290.19037,5.59E-05,0.11001906,590.85943,1175.9184
659,24.133402,25.617,90,700,89878.778,-36046.479,-45798.292,851.18196,135.98998,290.16265,0.000115493,0.10738911,711.94687,992.60869
640,24.005583,1.614,90,-300,85127.568,-30376.647,-44697.438,881.85922,305.05591,290.19926,5.13E-05,0.10610367,564.87065,1195.3516
660,24.144048,1.618,90,1070,91156.564,-38284.984,-46237.483,879.86198,290.74568,290.19167,5.40E-05,0.10839456,585.00441,1189.1572
652,24.085546,9.625,90,300,87863.754,-33890.37,-45385.21,867.53194,212.91382,290.19172,7.34E-05,0.10478946,646.25933,1088.1548
649,24.065002,30.608,90,0,86652.372,-32208.851,-45053.083,853.37488,142.11782,290.18412,0.000109891,0.10437981,709.64094,1003.7732
643,24.020298,16.621,90,-300,85697.262,-30555.785,-44728.932,860.60401,177.97731,290.19378,8.81E-05,0.10721934,678.38946,1046.6408
661,24.148026,3.618,90,1070,90874.923,-38811.338,-46353.468,879.46834,290.62055,290.14748,5.41E-05,0.10799616,578.61254,1176.1349
662,24.15256,9.625,90,1070,91288.543,-38118.962,-46198.588,867.37833,200.04461,290.17145,7.84E-05,0.10639214,657.07803,1070.1543
670,24.211062,1.617,120,-1000,107374.18,-28789.036,-43869.67,878.1067,313.06768,290.19897,5.03E-05,0.11064465,572.94539,1220.1556
664,24.16691,25.617,90,1070,91066.521,-38305.295,-46243.445,852.70872,92.010224,290.07805,0.000170119,0.10593182,760.33102,949.8811
647,24.048158,13.606,90,0,86650.193,-32202.766,-45054.234,866.07546,228.5411,290.1669,6.86E-05,0.10607969,630.7553,1102.0023
663,24.158763,16.621,90,1070,91649.66,-38495.78,-46269.923,858.56677,145.5601,290.14017,0.000107742,0.10705517,715.04956,1014.0717
667,24.186068,9.624,120,-1380,105996.5,-26159.945,-43365.6,866.37405,204.27267,290.2413,7.71E-05,0.10990185,656.87633,1077.5984
668,24.192271,16.618,120,-1380,107129.81,-26217.464,-43349.566,860.03325,152.07464,290.21988,0.000103,0.10636487,706.81957,1022.3926
678,24.259285,16.622,120,-500,107374.18,-31358.43,-44371.808,863.16375,194.11888,290.21843,8.08E-05,0.10567859,668.97311,1071.1885
657,24.119053,9.625,90,700,89383.913,-36029.951,-45797.963,867.28832,196.08321,290.21564,7.98E-05,0.10568828,670.08294,1075.3413
651,24.081012,3.618,90,300,87732.513,-33869.031,-45381.468,876.90764,275.70816,290.19064,5.69E-05,0.1067495,589.99301,1158.1686
675,24.244569,1.616,120,-500,107374.18,-31346.137,-44362.351,882.17085,312.67443,290.1825,5.04E-05,0.10937218,572.32266,1219.5258
676,24.248547,3.62,120,-500,107374.18,-31358.348,-44372.342,874.89723,273.45143,290.19356,5.74E-05,0.10806035,580.42644,1172.3715
679,24.267431,25.617,120,-500,107374.18,-31142.084,-44327.568,852.11174,133.87213,290.18525,0.000116936,0.10603958,720.50801,998.34048
681,24.282055,5.62,120,0,107374.18,-34127.109,-44904.329,874.3786,245.97348,290.16999,6.40E-05,0.10853529,623.81712,1130.0112
669,24.200417,25.616,120,-1380,106370.61,-26671.99,-43458.603,857.30508,102.84914,290.18117,0.000152211,0.10546519,744.97313,955.55212
658,24.125256,16.62,90,700,89154.818,-36132.779,-45830.157,860.22217,155.1384,290.01396,0.000101535,0.10884145,700.54698,1021.15
680,24.278077,1.616,120,0,107374.18,-34124.067,-44904.822,879.52414,310.98278,290.19083,5.04E-05,0.10657439,558.10473,1201.1074
683,24.294454,21.615,120,0,107374.18,-34130.275,-44905.727,858.3168,175.74395,290.1614,8.94E-05,0.10819225,685.0568,1048.519
672,24.219575,9.625,120,-1000,107374.18,-28927.553,-43898.368,868.72217,207.04369,290.16468,7.63E-05,0.10824805,664.65173,1093.8533
665,24.177555,1.617,120,-1380,106421.02,-26886.363,-43489.973,880.52055,297.54524,290.18078,5.30E-05,0.1105839,582.79453,1194.5792
682,24.287145,13.607,120,0,107374.18,-34123.327,-44903.877,862.65464,191.62484,290.18083,8.17E-05,0.10541786,669.09788,1065.9021
674,24.233924,25.618,120,-1000,107374.18,-28879.695,-43880.154,851.25031,103.26148,290.13916,0.000151181,0.10376908,739.20092,952.17281
666,24.181533,3.62,120,-1380,106564.18,-26266.638,-43371.028,881.78052,296.5217,290.16799,5.34E-05,0.11282395,589.71114,1207.0969
689,24.338882,25.618,120,500,107374.18,-36977.28,-45457.984,854.74486,136.0106,290.15969,0.000115062,0.10508588,712.92844,993.67762
694,24.372389,25.621,120,1000,107374.18,-39671.997,-45989.806,848.81301,119.28587,290.15847,0.00013078,0.10323689,719.19407,964.25037
671,24.215041,3.617,120,-1000,107374.18,-28389.276,-43791.757,875.05573,271.74304,290.19697,5.80E-05,0.11014188,609.67246,1172.378
677,24.253082,9.625,120,-500,107374.18,-31426.229,-44385.54,869.8706,244.23102,290.18831,6.41E-05,0.10536489,621.36549,1131.3921
685,24.31602,1.618,120,500,107374.18,-36801.966,-45426.859,885.014,317.23366,290.18435,4.97E-05,0.10937046,558.5644,1210.88
673,24.225778,16.62,120,-1000,107374.18,-28603.567,-43831.721,859.19134,154.25577,290.20135,0.000101536,0.10605927,697.19134,1015.8289
701,24.42052,3.619,40,-550,35736.061,-25968.389,-44707.84,873.10643,265.87397,290.12292,5.93E-05,0.11022753,611.2988,1162.58
691,24.353506,3.618,120,1000,107374.18,-40066.207,-46048.765,873.59063,244.94423,290.17078,6.41E-05,0.10806261,632.11254,1142.5339
690,24.349528,1.618,120,1000,107374.18,-39472.795,-45943.469,882.17837,318.23538,290.17579,4.95E-05,0.1102451,570.92967,1231.6764
697,24.391548,9.624,120,1380,107374.18,-41575.375,-46356.346,866.42544,225.99586,290.08143,6.95E-05,0.10779841,630.74112,1097.6023
684,24.303987,30.613,120,0,107374.18,-34132.208,-44905.932,853.92771,119.98788,290.19253,0.000130234,0.10419012,723.87863,971.06077
700,24.416542,1.617,40,-550,35776.641,-25873.824,-44687.53,878.09118,290.6601,290.16903,5.41E-05,0.10915604,580.37289,1181.617
692,24.35804,9.625,120,1000,107374.18,-39416.796,-45935.329,870.03049,237.49354,290.22153,6.61E-05,0.10456571,628.85402,1125.2975
696,24.387013,3.618,120,1380,107374.18,-42043.922,-46427.64,873.62643,244.60449,290.20892,6.43E-05,0.10873041,623.24518,1128.3306
687,24.324534,9.624,120,500,107374.18,-36991.958,-45453.214,867.80473,228.04028,290.18101,6.89E-05,0.10795231,633.44698,1101.3106
693,24.364244,16.62,120,1000,107374.18,-39929.376,-46033.758,857.08912,167.29161,290.16676,9.36E-05,0.10578844,684.50385,1028.2537
695,24.383036,1.614,120,1380,107374.18,-42395.331,-46510.651,880.0607,320.51051,290.1742,4.91E-05,0.10914709,553.17095,1218.2331
702,24.425055,8.612,40,-550,36121.02,-26042.149,-44712.445,865.46172,211.5172,290.12483,7.41E-05,0.10642379,646.0025,1083.2298
686,24.319998,3.619,120,500,107374.18,-36779.024,-45419.459,883.43551,298.066,290.15777,5.26E-05,0.10716518,571.8702,1187.6146
706,24.451803,3.62,40,-400,36664.724,-26779.01,-44857.17,873.11229,279.80404,290.12417,5.66E-05,0.11356305,594.17797,1171.5796
705,24.447824,1.619,40,-400,36624.02,-26893.72,-44882.62,874.87184,298.32996,290.17335,5.27E-05,0.10900913,568.25844,1183.8022
688,24.330736,16.621,120,500,107374.18,-36933.081,-45445.156,859.24031,164.69335,290.16776,9.52E-05,0.10649911,687.24981,1027.5583
710,24.481332,1.615,40,-200,37337.282,-27714.908,-45043.873,878.3079,292.0238,290.18248,5.39E-05,0.10694819,589.95741,1195.6285
707,24.456338,9.624,40,-400,36494.631,-26728.685,-44844.383,865.62043,226.47173,290.12721,6.93E-05,0.10695463,632.92666,1102.8713
714,24.504194,25.615,40,-200,37294.646,-27695.872,-45039.392,855.14257,155.26255,290.08437,0.000100739,0.10405331,688.57256,1007.8416
721,24.556762,3.617,40,200,39190.087,-30038.271,-45495.151,875.67064,263.10199,290.16074,5.97E-05,0.10784273,604.66326,1146.1044
699,24.405896,25.618,120,1380,107374.18,-41959.265,-46431.258,850.97227,100.9748,290.15394,0.000154697,0.10412362,743.18056,949.55681
717,24.523908,13.608,40,0,38268.865,-28899.182,-45274.323,865.8913,223.43206,290.12162,7.00E-05,0.10523468,641.22727,1102.7525
713,24.496048,16.622,40,-200,37421.732,-27764.164,-45038.117,863.50455,205.34448,290.17003,7.62E-05,0.10573747,650.20061,1075.5873
698,24.39775,16.622,120,1380,107374.18,-41863.427,-46395.899,862.99255,165.59455,290.16438,9.44E-05,0.10487036,688.44772,1030.3402
725,24.58629,1.617,40,400,40017.526,-31192.655,-45725.437,878.22127,289.70768,290.16203,5.42E-05,0.10813711,591.16703,1191.5804
720,24.552783,1.616,40,200,39149.712,-30032.474,-45498.03,882.85536,339.28754,290.19131,4.66E-05,0.11156961,550.9611,1254.5036
719,24.540751,30.612,40,0,38278.856,-28903.335,-45277.119,852.2928,124.08798,290.12572,0.000125876,0.10475321,723.4068,980.6033
722,24.561296,9.625,40,200,39112.256,-29949.956,-45480.679,874.64499,264.0662,290.19805,5.94E-05,0.1077478,612.85725,1160.3145
724,24.575645,25.618,40,200,39120.232,-29971.953,-45481.419,858.58891,158.33288,290.11263,9.89E-05,0.10535616,699.74661,1026.5059
708,24.46254,16.622,40,-400,36449.898,-26734.359,-44854.045,860.76128,181.72195,290.17571,8.61E-05,0.10528902,672.5345,1046.1726
704,24.438567,20.622,40,-550,35994.715,-25819.676,-44670.344,852.39054,126.8167,290.14603,0.000123754,0.10721294,726.14274,987.90776
703,24.430977,14.618,40,-550,36014.203,-25865.231,-44678.361,856.89433,156.12179,290.16274,0.000100186,0.10478248,690.51436,1012.5968
730,24.619798,1.616,40,550,40699.623,-32091.468,-45897.791,877.61119,285.48083,290.16006,5.49E-05,0.10688051,583.72812,1176.1103
726,24.590269,3.618,40,400,39987.224,-31038.638,-45693.696,877.23803,261.53038,290.15413,6.01E-05,0.10796973,615.02025,1157.6767
729,24.609152,25.618,40,400,40124.137,-31211.856,-45729.713,850.83039,127.88911,290.18486,0.000122192,0.10487882,715.96902,979.55623
715,24.514839,1.617,40,0,38251.391,-28906.09,-45277.9,879.64671,286.6016,290.14746,5.48E-05,0.10732732,581.86986,1172.0493
709,24.470687,25.616,40,-400,36276.804,-26459.341,-44801.377,850.2459,122.12848,290.15842,0.000128179,0.10555639,731.53238,985.93227
718,24.531217,21.615,40,0,38278.979,-28896.51,-45276.296,856.81204,188.23552,290.19429,8.32E-05,0.10631918,667.81771,1057.3136
732,24.62831,8.615,40,550,40619.243,-31910.809,-45862.473,868.64643,201.91723,290.15047,7.76E-05,0.10640556,657.87731,1074.4156
711,24.485311,3.618,40,-200,37479.334,-27837.431,-45063.28,880.3675,276.40162,290.14095,5.67E-05,0.1061029,602.95842,1174.6577
723,24.567499,16.621,40,200,39191.361,-30016.974,-45488.573,863.2859,209.59069,290.19658,7.46E-05,0.10526013,642.24186,1074.5157
712,24.489845,9.624,40,-200,37360.841,-27770.825,-45060.566,870.96337,223.97202,290.19513,6.99E-05,0.1058193,637.74159,1100.8645
727,24.594803,9.625,40,400,39870.087,-30908.304,-45667.3,872.28052,242.33653,290.14787,6.47E-05,0.10702669,628.37757,1128.9053
731,24.623776,3.619,40,550,40622.039,-31872.614,-45857.334,877.09298,264.11322,290.13588,5.96E-05,0.10803182,617.58342,1164.356
716,24.518818,5.619,40,0,38252.255,-28905.432,-45265.195,874.06766,259.12091,290.17184,6.06E-05,0.10836266,608.13404,1144.5124
738,24.665796,16.622,65,-810,59022.249,-26082.524,-44289.413,859.2152,149.8971,290.18988,0.000104684,0.10629539,705.86067,1013.3514
733,24.634232,14.616,40,550,40641.486,-31829.032,-45843.478,862.44999,147.1904,290.15137,0.000106115,0.10429531,706.98279,1010.199
737,24.659593,9.625,65,-810,59062.994,-25936.854,-44264.826,868.58574,208.15158,290.17069,7.53E-05,0.10685692,649.49091,1078.2061
735,24.651081,1.616,65,-810,58972.787,-25844.674,-44242.213,885.31542,303.55848,290.16587,5.18E-05,0.10884773,581.70797,1208.09
740,24.684587,1.617,65,-600,59916.831,-27265.399,-44525.249,879.39688,269.02869,290.21688,5.84E-05,0.10765482,610.72236,1163.2675
728,24.601006,16.62,40,400,39960.705,-31147.798,-45709.566,855.9213,181.33718,290.17266,8.63E-05,0.10628312,676.85647,1055.3153
736,24.655059,3.618,65,-810,59039.558,-26109.947,-44296.526,882.50752,290.63603,290.20586,5.39E-05,0.10692343,581.56309,1179.4369
743,24.699303,16.621,65,-600,59829.009,-27013.653,-44470.854,853.77797,142.81103,290.16581,0.000109427,0.1048016,706.41785,1001.0872
746,24.722073,3.619,65,-300,61052.923,-28796.313,-44824.196,879.30149,305.71151,290.17256,5.15E-05,0.10896666,565.69352,1196.559
747,24.726607,9.625,65,-300,61201.883,-28892.686,-44840.724,862.01683,203.83457,290.1726,7.65E-05,0.10324253,654.87344,1077.47
745,24.718096,1.613,65,-300,61140.251,-28758.364,-44818.029,878.42813,323.63418,290.19472,4.86E-05,0.10900194,546.74624,1216.173
741,24.688566,3.619,65,-600,59880.896,-27114.878,-44498.401,882.1712,301.80488,290.17907,5.21E-05,0.10947682,580.04,1206.1115
744,24.707449,25.62,65,-600,60010.82,-27375.628,-44543.586,847.1434,127.62636,290.17591,0.000123193,0.10866138,713.93358,976.57147
753,24.76798,21.614,65,0,62488.252,-30545.465,-45159.324,853.78335,153.45693,290.16145,0.000101777,0.10435552,699.83627,1016.2849
752,24.760671,13.608,65,0,62490.02,-30539.01,-45160.352,861.91351,200.26308,290.20762,7.82E-05,0.10572303,660.3298,1074.8823
751,24.755581,5.62,65,0,62484.798,-30542.217,-45162.49,876.58084,289.81068,290.17786,5.41E-05,0.10660204,587.06862,1186.7799
739,24.673942,25.618,65,-810,59128.696,-26267.829,-44331.433,849.62788,105.14421,290.18228,0.000148199,0.10288773,737.79464,955.36697
734,24.641822,20.626,40,550,40671.13,-32010.76,-45880.769,854.99952,126.37167,290.1784,0.000123681,0.10536941,729.66461,991.23438
750,24.751602,1.616,65,0,62481.714,-30540.079,-45162.819,882.52745,326.67111,290.17014,4.83E-05,0.10940463,561.32838,1234.6514
764,24.845915,25.618,65,600,64955.53,-33800.575,-45794.181,868.98772,119.24679,290.16523,0.000130901,0.10323747,743.95437,991.26785
757,24.798059,9.625,65,300,63749.294,-32259.34,-45494.576,878.35757,225.49852,290.16675,6.96E-05,0.10682278,642.34179,1108.234
749,24.740957,25.618,65,-300,61245.095,-28906.953,-44841.916,847.63933,124.28296,290.16098,0.00012601,0.10623923,721.65771,979.56451
767,24.865073,9.626,65,810,65773.845,-34875.238,-46000.66,871.78466,208.01785,290.15585,7.54E-05,0.10734125,655.25071,1084.517
766,24.860539,3.619,65,810,65789.88,-35076.331,-46046.791,884.24528,269.74545,290.18502,5.82E-05,0.10760558,613.25031,1170.5881
768,24.871275,16.621,65,810,66131.547,-34940.939,-46017.6,859.82673,144.8292,290.03035,0.000108584,0.10783431,711.37432,1010.2317
772,24.89858,9.624,90,-1070,82315.241,-26446.474,-43925.463,870.91295,225.6213,290.1827,6.97E-05,0.10635335,642.22022,1108.5576
742,24.693101,9.625,65,-600,59949.353,-27101.186,-44489.561,862.40212,186.87028,290.17907,8.38E-05,0.1052188,664.78813,1048.7472
754,24.777513,30.613,65,0,62497.091,-30552.906,-45162.86,857.32439,144.21772,290.17872,0.000108448,0.10569034,710.7999,1008.4829
771,24.894046,3.619,90,-1070,82383.41,-26244.476,-43883.526,879.1901,271.99552,290.16191,5.76E-05,0.10673579,596.59125,1158.53
758,24.804261,16.621,65,300,63661.883,-32060.262,-45458.765,878.44606,183.6067,290.16389,8.54E-05,0.10684724,690.46225,1068.9317
765,24.856561,1.616,65,810,65911.293,-35098.698,-46051.273,890.91171,335.35749,290.18388,4.71E-05,0.11130222,556.10945,1252.234
748,24.73281,16.622,65,-300,61124.628,-28922.453,-44845.863,859.46806,162.26771,290.16222,9.64E-05,0.10469637,688.65607,1024.7379
770,24.890067,1.617,90,-1070,81991.745,-26611.55,-43966.126,886.44047,337.01129,290.17752,4.68E-05,0.11079849,546.8898,1250.1405
774,24.912929,25.619,90,-1070,81929.414,-26462.878,-43930.479,855.19203,102.10299,290.18148,0.000153106,0.1053265,748.16759,958.91321
777,24.932088,9.623,90,-700,83741.448,-28380.888,-44308.367,871.1107,244.99927,290.20661,6.42E-05,0.10906376,628.60344,1135.4572
756,24.793524,3.618,65,300,63841.556,-32138.668,-45470.112,887.6445,311.92083,290.18367,5.04E-05,0.10824225,577.58047,1224.1468
773,24.904783,16.62,90,-1070,82314.418,-26266.883,-43889.734,859.64478,153.51514,290.20701,0.000102052,0.10564736,701.96452,1020.2779
755,24.789546,1.616,65,300,63759.819,-32302.84,-45505.389,881.73348,286.40667,290.16415,5.49E-05,0.10843969,600.10312,1191.2302
760,24.823054,1.615,65,600,65108.972,-34041.056,-45842.409,890.95682,297.01901,290.20498,5.31E-05,0.11063981,590.18232,1205.4641
776,24.927553,3.618,90,-700,83636.686,-28254.254,-44279.669,877.29273,268.46015,290.15621,5.87E-05,0.10954741,603.11872,1158.6086
778,24.938291,16.62,90,-700,83746.423,-28216.675,-44269.061,855.92378,185.05091,290.16702,8.44E-05,0.10352851,668.84105,1054.0478
779,24.946437,25.618,90,-700,83060.948,-28239.288,-44288.056,848.12898,122.07473,290.13629,0.000127966,0.10409054,726.33831,978.36876
763,24.837769,16.621,65,600,65575.217,-33899.333,-45804.747,874.63843,167.68116,290.17314,9.34E-05,0.10546944,696.34337,1041.8586
775,24.923575,1.617,90,-700,83901.838,-28526.147,-44331.926,878.81839,317.5885,290.14817,4.96E-05,0.10998725,555.47615,1213.1804
762,24.831565,9.625,65,600,65135.655,-34016.264,-45833.446,888.15381,227.2068,290.15198,6.94E-05,0.11066495,662.94007,1130.7468
759,24.812407,25.62,65,300,63713.318,-32146.973,-45475.334,874.17237,161.66852,290.17106,9.68E-05,0.10573968,704.00902,1038.2536
783,24.971798,16.618,90,-300,85240.923,-30374.591,-44696.904,859.98945,213.8151,290.14293,7.35E-05,0.10893985,643.40252,1082.5268
786,24.994567,5.621,90,0,86550.488,-32191.83,-45048.19,867.36833,241.01777,290.18055,6.50E-05,0.10533178,624.31605,1124.4819
761,24.827031,3.619,65,600,65155.514,-33785.938,-45787.685,894.69954,313.41811,290.15954,5.03E-05,0.11105096,575.79624,1225.6179
769,24.879422,25.618,65,810,66549.564,-34987.81,-46011.803,853.00524,94.485096,290.16856,0.000165043,0.10316854,752.3456,947.72511
784,24.979944,25.618,90,-300,85096.855,-30440.539,-44708.745,850.50973,135.77159,290.19326,0.000115155,0.10557732,714.53979,995.58142
789,25.0165,30.614,90,0,86556.902,-32204.041,-45051.479,845.46786,118.37095,290.18271,0.000132135,0.10491753,719.13354,963.74525
788,25.006967,21.61,90,0,86557.724,-32207.988,-45054.769,853.10153,188.50007,290.18597,8.30E-05,0.10518965,663.35558,1053.3313
796,25.066019,3.62,90,700,89351.103,-36041.792,-45802.363,867.17582,258.85347,290.15978,6.09E-05,0.10953801,606.92313,1138.9254
787,24.999659,13.607,90,0,86551.762,-32196.023,-45050.123,860.03345,194.48808,290.17085,8.06E-05,0.1071365,662.4981,1066.5322
792,25.037046,9.626,90,300,87710.064,-33817.596,-45372.3,862.02062,250.20538,290.1836,6.28E-05,0.1079147,614.20677,1131.4801
781,24.96106,3.62,90,-300,85341.204,-30570.874,-44729.015,874.24645,265.9398,290.16518,5.89E-05,0.10655558,600.75248,1146.6314
798,25.076756,16.619,90,700,89390.779,-36342.589,-45861.897,846.46662,178.13035,290.17007,8.78E-05,0.10495333,662.27841,1028.8529
794,25.051395,25.618,90,300,88052.35,-33938.228,-45386.402,840.92399,132.67237,290.16643,0.000117974,0.1062813,710.23371,986.07942
797,25.070553,9.624,90,700,89210.817,-35940.279,-45783.779,855.92675,245.10632,290.15939,6.37E-05,0.10450061,605.66966,1115.0475
800,25.095547,1.617,90,1070,91323.821,-38496.767,-46275.226,862.67768,270.16403,290.17924,5.81E-05,0.10826389,594.39124,1152.2653
785,24.99059,1.616,90,0,86541.525,-32201.122,-45052.302,871.52662,272.54566,290.19275,5.78E-05,0.11038654,602.56369,1165.002
790,25.028533,1.618,90,300,87835.919,-33788.61,-45362.391,874.84984,335.76324,290.19877,4.67E-05,0.10724161,525.78785,1217.293
780,24.957082,1.618,90,-300,85247.666,-30580.33,-44735.47,876.58187,277.24511,290.19417,5.67E-05,0.10838113,588.01644,1158.5391
807,25.137567,9.625,120,-1380,106554.89,-26987.711,-43530.924,855.06566,204.38404,290.14854,7.69E-05,0.10757377,651.14395,1072.8257
804,25.118409,25.619,90,1070,91059.325,-38138.409,-46202.987,837.35681,99.222376,290.17791,0.000157607,0.10537124,732.85519,937.21551
805,25.129055,1.618,120,-1380,106367.61,-26164.673,-43356.267,867.1365,321.6715,290.17197,4.87E-05,0.10718058,534.96964,1199.2122
803,25.110263,16.62,90,1070,91119.395,-38457.872,-46273.5,840.5547,146.39684,290.17173,0.000106603,0.10367046,689.79695,992.80911
795,25.06204,1.618,90,700,89889.262,-35962.152,-45777.735,871.03814,333.57881,290.18435,4.73E-05,0.11125353,542.09445,1226.5924
782,24.965595,9.624,90,-300,85407.687,-30641.386,-44744.967,867.48448,263.16636,290.17278,6.00E-05,0.11159485,872.66823,872.67521
810,25.162562,1.617,120,-1000,106984.18,-28211.29,-43762.812,865.05056,293.15122,290.26887,5.36E-05,0.10878388,562.90122,1166.4422
815,25.19607,1.615,120,-500,107374.18,-31237.84,-44345.329,862.33577,250.56796,290.17879,6.26E-05,0.10666054,612.00885,1131.7891
814,25.185424,25.62,120,-1000,107374.18,-28597.482,-43822.347,840.35929,131.25919,290.12208,0.00011904,0.10388739,702.44173,972.35625
791,25.032512,3.619,90,300,87911.365,-34192.153,-45442.483,863.94247,253.43372,290.17966,6.22E-05,0.11004197,613.1999,1135.4365
793,25.043249,16.619,90,300,87934.801,-33989.498,-45398.449,853.95061,184.73904,290.18848,8.50E-05,0.10775899,667.91396,1048.5608
811,25.166541,3.619,120,-1000,107374.18,-28771.357,-43865.559,858.71444,266.63672,290.159,5.89E-05,0.10754307,582.21941,1130.3462
808,25.14377,16.621,120,-1380,106785.18,-26936.317,-43493.016,844.05304,163.91837,290.20467,9.53E-05,0.10399662,676.28573,1013.4617
818,25.210785,16.618,120,-500,107374.18,-31394.653,-44374.274,847.43144,158.38724,290.18726,9.87E-05,0.10462601,679.39695,1006.3101
821,25.233555,5.619,120,0,107374.18,-34127.438,-44906.344,863.34674,263.86146,290.22036,5.94E-05,0.10744789,592.38785,1139.794
802,25.10406,9.625,90,1070,91030.009,-37831.938,-46145.097,856.4711,223.66954,290.15558,7.03E-05,0.10792464,627.8547,1085.6099
799,25.084902,25.619,90,700,89123.406,-35898.876,-45776.584,839.89019,117.99475,290.17911,0.000132599,0.10568052,722.06819,964.32575
817,25.204582,9.623,120,-500,107374.18,-31233.852,-44345.535,855.40157,197.76777,290.18006,7.91E-05,0.10540843,649.64027,1059.2385
813,25.177277,16.621,120,-1000,107374.18,-28705.861,-43855.527,844.75272,164.27642,290.13181,9.53E-05,0.10436032,672.61016,1012.0363
801,25.099526,3.618,90,1070,90808.439,-38127.144,-46206.811,860.32722,254.16455,290.15702,6.20E-05,0.10929557,609.88362,1135.4497
816,25.200047,3.621,120,-500,107374.18,-31391.816,-44377.564,865.38433,277.87433,290.20851,5.68E-05,0.11097669,579.82898,1151.3225
812,25.171075,9.624,120,-1000,107374.18,-28425.334,-43795.375,853.245,177.96193,290.16687,8.80E-05,0.1059398,670.14775,1037.3876
819,25.218931,25.62,120,-500,107374.18,-31388.033,-44371.808,838.34825,121.25759,290.21822,0.000128894,0.10507192,716.75341,967.3678
806,25.133034,3.617,120,-1380,106751.71,-26642.798,-43435.66,860.54642,240.93874,290.18195,6.51E-05,0.10771446,610.33161,1106.2542
824,25.255487,30.613,120,0,107374.18,-34131.344,-44907.7,840.92282,132.36046,290.17955,0.000117837,0.10338231,697.3734,970.97004
822,25.238646,13.605,120,0,107374.18,-34124.93,-44903.959,854.47338,232.16814,290.18015,6.75E-05,0.10722716,625.68231,1105.0046
830,25.301027,1.618,120,1000,107374.18,-39761.71,-45992.314,859.09546,273.98566,290.17151,5.76E-05,0.1099442,591.79621,1159.6583
823,25.245954,21.614,120,0,107374.18,-34133.852,-44906.878,844.9722,154.28456,290.19282,0.000101758,0.10750457,691.60229,1010.7512
828,25.282236,16.621,120,500,107374.18,-36820.015,-45431.875,847.6483,168.95773,290.20981,9.26E-05,0.10578237,674.16423,1022.3307
809,25.151917,25.619,120,-1380,106530.67,-26302.243,-43377.894,838.33812,100.04485,290.15925,0.000155708,0.10252988,735.88888,942.44445
831,25.305006,3.617,120,1000,107374.18,-39582.736,-45970.688,863.82253,291.8974,290.17703,5.37E-05,0.10672313,574.66569,1177.0616
827,25.276033,9.625,120,500,107374.18,-36852.496,-45432.451,851.09105,210.16449,290.19704,7.43E-05,0.102901,630.69562,1062.1731
829,25.290382,25.62,120,500,107374.18,-37344.396,-45525.947,842.17561,149.63415,290.17252,0.000104176,0.10307589,679.36287,987.3139
820,25.229577,1.617,120,0,107374.18,-34125.999,-44902.52,861.86012,276.22072,290.14556,5.70E-05,0.10895115,581.28372,1150.1001
834,25.323889,25.618,120,1000,107374.18,-39637.131,-45978.212,838.71134,113.10897,290.16909,0.000138191,0.10450969,724.02468,957.63189
835,25.334535,1.617,120,1380,107374.18,-41887.849,-46425.42,860.15126,269.75932,290.15452,5.82E-05,0.10710372,581.85632,1139.3356
845,25.40155,1.615,65,-600,59961.769,-27252.818,-44517.067,861.14278,305.79159,290.11392,5.14E-05,0.10796791,552.86175,1182.4413
839,25.357396,25.62,120,1380,107374.18,-41780.662,-46383.893,831.77355,91.940661,290.17974,0.000169396,0.10294796,734.00148,923.91771
836,25.338513,3.621,120,1380,107374.18,-41265.162,-46307.091,861.11795,285.73644,290.15553,5.53E-05,0.11191507,571.38655,1159.8458
826,25.271499,3.618,120,500,107374.18,-36854.963,-45443.758,862.18147,259.32475,290.17577,6.03E-05,0.10447341,590.3453,1126.8264
825,25.26752,1.618,120,500,107374.18,-36840.984,-45423.365,860.39785,270.82101,290.17101,5.80E-05,0.10829966,580.96131,1140.6043
848,25.416265,16.621,65,-600,59820.95,-27383.687,-44543.545,839.74265,157.57896,290.13888,9.93E-05,0.10538628,672.84386,996.15614
850,25.435057,1.616,65,-300,60828.558,-28851.242,-44834.968,863.26666,316.05877,290.12805,4.97E-05,0.10894432,546.81919,1202.6152
842,25.376555,9.626,65,-810,58703.607,-26118.582,-44299.774,850.29032,198.47379,290.1263,7.90E-05,0.10557586,647.92893,1058.4549
832,25.309541,9.624,120,1000,107374.18,-40071.799,-46060.771,850.39854,204.56614,290.22086,7.67E-05,0.10619395,636.70447,1061.4369
853,25.449771,16.623,65,-300,60982.616,-29034.656,-44872.424,844.02269,189.51258,290.1485,8.22E-05,0.10264229,642.70711,1033.5858
833,25.315743,16.62,120,1000,107374.18,-39553.997,-45966.864,843.55428,157.86604,290.16918,9.90E-05,0.1038682,675.3122,1000.9706
841,25.372021,3.617,65,-810,58315.069,-25892.326,-44257.056,866.37998,291.84334,290.16905,5.40E-05,0.10939817,569.52443,1173.0715
837,25.343048,9.623,120,1380,107374.18,-42129.44,-46453.296,850.26135,187.84162,290.13937,8.35E-05,0.10657259,652.2913,1039.7895
852,25.44357,9.622,65,-300,61094.614,-28848.57,-44832.912,853.17244,245.26602,290.1542,6.39E-05,0.10666241,598.05143,1102.2314
856,25.472542,5.619,65,0,62279.346,-30547.109,-45164.669,850.55442,239.23744,290.13126,6.55E-05,0.10571769,613.62446,1110.3553
855,25.468564,1.616,65,0,62272.068,-30556.771,-45166.19,851.85708,268.85115,290.14962,5.81E-05,0.10459381,575.477,1125.8967
844,25.390904,25.617,65,-810,58774.982,-26004.529,-44282.341,832.16471,89.651321,290.17573,0.000174378,0.10535877,741.58902,926.21906
843,25.382757,16.622,65,-810,58489.931,-26242.872,-44332.995,838.6256,141.802,290.14525,0.000109932,0.10300014,691.17378,983.5636
858,25.48494,21.619,65,0,62296.943,-30555.867,-45163.929,835.45165,176.53155,290.15799,8.85E-05,0.10456485,656.10783,1019.8215
854,25.457918,25.619,65,-300,60916.626,-28967.104,-44853.757,830.22824,129.32201,290.14849,0.000120589,0.10350101,695.17255,962.80725
840,25.368043,1.613,65,-810,58788.468,-25782.303,-44226.959,865.67471,315.19824,290.08891,4.98E-05,0.1073181,544.24041,1192.1131
838,25.349251,16.621,120,1380,107374.18,-41498.736,-46332.664,840.90819,137.21379,290.13548,0.000114112,0.10607305,703.53781,987.53289
846,25.405528,3.618,65,-600,59658.463,-27126.924,-44497.29,863.26597,303.74002,290.16393,5.17E-05,0.10794453,560.76226,1188.4095
847,25.410062,9.625,65,-600,59951.079,-27239.62,-44515.093,845.57905,222.84917,290.15882,7.03E-05,0.1063717,614.42972,1074.338
864,25.529369,25.62,65,300,63696.872,-32176.494,-45479.199,832.77831,130.72052,290.14154,0.000119814,0.10524654,701.60529,970.71794
865,25.540015,1.617,65,600,64773.677,-33818.666,-45804.542,858.13664,296.31517,290.14326,5.29E-05,0.106117,563.6587,1176.3918
860,25.506506,1.621,65,300,63454.704,-32044.433,-45456.051,859.61677,309.49894,290.14535,5.06E-05,0.10651727,541.65446,1180.5678
870,25.573522,1.616,65,810,66129.82,-35154.696,-46056.988,854.72238,289.31481,290.13082,5.44E-05,0.11007171,565.81605,1160.5375
862,25.515019,9.626,65,300,63372.432,-32119.714,-45471.839,850.08912,239.09023,290.15684,6.55E-05,0.10644177,606.6695,1104.0881
866,25.543993,3.62,65,600,65165.3,-33871.375,-45804.336,854.22527,255.41762,290.13456,6.13E-05,0.10654918,600.76474,1129.013
863,25.521222,16.625,65,300,63373.131,-31957.516,-45436.234,838.78997,171.97906,290.15405,9.13E-05,0.1076444,668.60103,1024.3889
849,25.424409,25.622,65,-600,59736.212,-27628.608,-44596.419,835.11698,110.37131,290.12827,0.000141923,0.10602734,719.91583,947.30639
851,25.439035,3.62,65,-300,60911.364,-28850.79,-44830.445,856.72858,269.9997,290.14434,5.81E-05,0.10669895,578.17616,1136.743
857,25.477632,13.609,65,0,62287.158,-30555.291,-45165.327,839.36812,192.56588,290.14533,8.13E-05,0.10548648,637.96264,1034.9768
869,25.562877,25.619,65,600,65087.797,-33831.576,-45798.128,829.92378,110.63361,290.14907,0.00014087,0.10301622,716.6356,946.46541
873,25.588238,16.62,65,810,66358.996,-35199.265,-46060.524,833.71093,136.80977,290.15284,0.000114108,0.10419795,689.75073,971.29978
871,25.5775,3.618,65,810,66113.333,-34950.931,-46016.243,851.08263,251.4149,290.13473,6.24E-05,0.10735672,592.01116,1111.1404
875,25.60703,1.616,90,-1070,81594.777,-26260.922,-43902.069,854.0489,282.17407,290.15627,5.57E-05,0.10859026,575.74321,1160.8022
878,25.621745,16.62,90,-1070,81982.577,-26244.312,-43886.116,833.09436,142.44324,290.14166,0.000109583,0.10410374,689.91288,984.13762
867,25.548528,9.624,65,600,64815.41,-33789.269,-45797.799,842.25638,215.9532,290.14596,7.28E-05,0.10784795,615.7662,1057.8399
877,25.615542,9.624,90,-1070,82176.024,-26369.712,-43911.566,844.22576,196.02756,290.15312,8.00E-05,0.10618729,638.62888,1042.361
879,25.629891,25.62,90,-1070,81490.181,-26315.523,-43912.101,825.77866,95.055267,290.16617,0.00016464,0.10521019,725.7736,921.07489
859,25.494474,30.616,65,0,62306.852,-30546.328,-45164.957,831.50683,119.23938,290.14754,0.000130837,0.10348884,708.07569,954.33845
861,25.510485,3.623,65,300,63543.677,-32023.67,-45451.241,855.49614,290.6372,290.11452,5.39E-05,0.10679358,557.1046,1157.1782
883,25.655252,16.621,90,-700,83902.99,-28354.081,-44294.717,834.13381,164.47859,290.15097,9.52E-05,0.10629983,662.171,1002.3846
874,25.596384,25.619,65,810,65996.607,-35092.571,-46045.065,830.2352,89.813739,290.15018,0.000173387,0.1026829,738.20159,924.07114
882,25.649049,9.624,90,-700,83362.241,-28365.388,-44306.024,841.76355,211.23113,290.20028,7.43E-05,0.10741352,623.24398,1058.554
892,25.71662,13.608,90,0,86440.751,-32177.357,-45048.766,842.07146,216.03722,290.14321,7.24E-05,0.10491349,625.28263,1072.4951
868,25.554731,16.62,65,600,65146.674,-33988.882,-45828.389,834.18809,145.47766,290.15219,0.000107586,0.10542997,688.01976,988.39438
888,25.688759,16.621,90,-300,85218.762,-30550.727,-44730.618,841.47234,180.65049,290.14238,8.66E-05,0.10526145,653.44676,1025.2199
893,25.723929,21.615,90,0,86444.287,-32185.662,-45049.506,833.77018,152.13774,290.14325,0.000103082,0.10677773,676.8144,990.74116
890,25.707551,1.616,90,0,86430.143,-32182.908,-45049.383,854.22017,264.20063,290.19514,6.03E-05,0.1115822,584.11372,1128.6338
889,25.696905,25.619,90,-300,85342.807,-30505.83,-44718.654,831.14002,142.81184,290.1589,0.000109316,0.10434351,685.97471,982.33842
899,25.768356,25.619,90,300,87827.572,-33856.779,-45372.382,831.97882,148.04883,290.12802,0.000105911,0.10682263,682.75545,988.88091
880,25.640537,1.616,90,-700,83011.939,-28347.667,-44311.821,854.5647,284.49434,290.14509,5.51E-05,0.10676113,561.20467,1148.2499
872,25.582035,9.623,65,810,65301.473,-35101.781,-46059.702,840.93558,197.25357,290.14706,7.91E-05,0.10422567,639.7494,1044.3819
891,25.711529,5.62,90,0,86435.899,-32179.002,-45046.422,852.06159,252.15176,290.13338,6.25E-05,0.1097002,594.18977,1115.689
898,25.76021,16.621,90,300,87661.631,-33855.71,-45375.836,843.03111,194.72846,290.13658,8.02E-05,0.10260606,647.64363,1050.4069
894,25.733462,30.613,90,0,86448.851,-32189.28,-45049.547,831.09456,120.68071,290.13851,0.000129494,0.10501944,705.80548,954.36624
881,25.644515,3.62,90,-700,83584.716,-28260.792,-44280.368,846.80377,231.7463,290.15408,6.76E-05,0.10614042,614.75683,1094.0714
900,25.779002,1.616,90,700,89803.66,-36004.377,-45786.163,854.79763,279.43305,290.12268,5.62E-05,0.10900163,576.87308,1157.7532
876,25.611008,3.618,90,-1070,82068.467,-26362.599,-43912.43,845.9702,226.19348,290.14965,6.91E-05,0.10511208,611.11713,1077.3374
904,25.801863,25.621,90,700,89106.096,-35879.47,-45772.596,828.76962,112.37795,290.13824,0.000138983,0.10506184,714.73191,946.46001
884,25.663398,25.618,90,-700,83121.47,-28235.67,-44283.986,829.55173,120.80475,290.14211,0.000129339,0.10454287,708.14048,957.50598
887,25.682557,9.623,90,-300,84928.529,-30471.622,-44718.9,843.49386,198.09854,290.14808,7.91E-05,0.10604673,640.97044,1050.4437
902,25.787514,9.625,90,700,89520.416,-36052.03,-45802.692,846.08139,206.68967,290.13439,7.55E-05,0.10377768,635.76209,1063.5914
905,25.812509,1.618,90,1070,91716.802,-37929.997,-46152.046,854.47669,275.40897,290.13177,5.71E-05,0.10919037,579.83992,1146.7661
901,25.78298,3.62,90,700,89064.077,-35760.607,-45747.762,858.58015,282.60725,290.12477,5.55E-05,0.10707957,565.11048,1147.2431
886,25.678022,3.619,90,-300,85250.873,-30567.461,-44739.417,854.9782,271.10369,290.14673,5.78E-05,0.10696434,575.15822,1134.1246
885,25.674044,1.616,90,-300,85006.031,-30487.904,-44719.887,853.70389,254.57488,290.13468,6.15E-05,0.10596243,593.27988,1121.5989
897,25.754008,9.623,90,300,87820.624,-33958.95,-45391.583,846.38295,209.84745,290.11078,7.47E-05,0.10554755,629.2691,1064.0137
895,25.745495,1.617,90,300,87716.643,-33756.582,-45353.963,852.93392,280.63658,290.14582,5.59E-05,0.10724654,569.26582,1146.9059
908,25.827225,16.619,90,1070,90256.917,-38163.859,-46228.849,839.55173,135.42932,290.1521,0.000115735,0.1062302,698.03079,976.7874
896,25.749473,3.619,90,300,87669.812,-33853.408,-45375.63,852.18623,261.93549,290.14657,5.99E-05,0.10737469,591.00451,1133.2177
911,25.849995,3.619,120,-1380,106912.14,-26533.72,-43430.11,867.1883,273.08589,290.14287,5.75E-05,0.10727307,586.82946,1151.0089
914,25.868879,25.618,120,-1380,106360.46,-26709.856,-43452.682,845.20175,105.05676,290.15886,0.000148318,0.10186766,733.06301,948.71477
910,25.846017,1.617,120,-1380,106255.16,-26530.842,-43419.667,871.93013,284.33362,290.16295,5.52E-05,0.10759118,584.4583,1174.9558
922,25.921544,9.625,120,-500,107374.18,-31436.795,-44378.591,849.29618,242.15567,290.1546,6.52E-05,0.11111852,612.36789,1112.6725
913,25.860732,16.621,120,-1380,106936.81,-26554.977,-43419.954,858.91185,140.18581,290.14938,0.0001115,0.10497667,712.38875,1002.884
917,25.888036,9.625,120,-1000,107209.08,-28843.719,-43881.388,859.73134,223.36501,290.15009,7.00E-05,0.10415965,632.65606,1096.1015
926,25.950517,5.62,120,0,107374.18,-34116.79,-44900.916,857.39916,275.65004,290.14969,5.69E-05,0.10720504,581.77142,1150.1579
907,25.821022,9.625,90,1070,90885.9,-37802.952,-46140.369,846.06015,191.42651,290.13058,8.21E-05,0.1056044,655.32757,1050.7734
912,25.854529,9.625,120,-1380,105774.76,-26777.696,-43493.139,862.25942,195.73024,290.13929,7.99E-05,0.10585605,659.1743,1061.4722
915,25.879524,1.616,120,-1000,107352.49,-28865.839,-43875.015,873.99434,306.3891,290.16777,5.16E-05,0.11136605,564.73828,1197.2112
920,25.913031,1.618,120,-500,107374.18,-31221.435,-44342.164,866.53704,310.86676,290.14923,5.07E-05,0.11030048,558.02775,1197.5682
921,25.91701,3.618,120,-500,107374.18,-31348.563,-44369.998,859.56304,241.55212,290.15715,6.49E-05,0.10727743,608.35793,1105.6118
903,25.793718,16.62,90,700,88977.652,-36146.142,-45829.704,836.10974,162.4638,290.15005,9.62E-05,0.10484255,666.25765,1001.5706
916,25.883502,3.619,120,-1000,107374.18,-28519.569,-43824.773,873.08222,286.73705,290.1446,5.47E-05,0.10725199,577.08099,1170.8382
924,25.935893,25.617,120,-500,107374.18,-31248.612,-44346.234,827.93551,122.88163,290.15103,0.000127002,0.10331315,703.73544,959.6888
929,25.972449,30.614,120,0,107374.18,-34125.876,-44902.191,827.40137,130.9127,290.1398,0.0001195,0.1052244,694.75983,964.81593
930,25.984482,1.617,120,500,107374.18,-36867.257,-45437.919,854.31922,298.38731,290.13767,5.27E-05,0.11022087,561.7532,1176.762
906,25.816488,3.618,90,1070,90572.888,-38122.867,-46215.486,856.56918,269.98861,290.13112,5.81E-05,0.10695149,581.00232,1142.0381
919,25.902385,25.619,120,-1000,107374.18,-28876.323,-43878.304,837.66947,106.49135,290.15842,0.000146394,0.10320809,728.4631,948.30457
909,25.835371,25.62,90,1070,90568.736,-37955.406,-46179.264,840.01179,94.827249,290.12712,0.000164823,0.10478688,736.73781,931.38341
925,25.946538,1.617,120,0,107374.18,-34123.738,-44903.054,860.30597,311.51035,290.15002,5.06E-05,0.1093552,558.23786,1204.7621
939,26.040851,25.617,120,1000,107374.18,-39563.248,-45976.896,825.53304,98.646185,290.13847,0.000157982,0.10316596,721.77341,926.50942
936,26.021968,3.618,120,1000,107374.18,-39693.829,-45971.263,849.68472,272.97506,290.14657,5.76E-05,0.10906887,573.19828,1132.7613
931,25.98846,3.62,120,500,107374.18,-36955.736,-45445.484,851.506,279.89716,290.14372,5.62E-05,0.108816,566.72071,1146.7843
941,26.055475,3.619,120,1380,107374.18,-41909.27,-46406.548,843.24548,226.60765,290.14606,6.91E-05,0.10614222,615.83957,1083.0897
928,25.962916,21.616,120,0,107374.18,-34125.136,-44901.944,835.56808,170.76288,290.14553,9.17E-05,0.10393031,661.83354,1013.9038
927,25.955607,13.608,120,0,107374.18,-34123.656,-44903.26,838.03504,183.48499,290.13468,8.52E-05,0.10538399,650.67017,1027.8046
943,26.066212,16.62,120,1380,107374.18,-42038.206,-46421.843,830.37522,137.44736,290.12856,0.000113466,0.10325117,687.59075,970.9951
918,25.894239,16.622,120,-1000,107374.18,-28726.131,-43857.13,848.89495,151.96807,290.14362,0.00010307,0.10608395,690.26112,1003.4561
938,26.032705,16.622,120,1000,107374.18,-39614.271,-45965.014,828.46434,140.71446,290.14787,0.000110854,0.10349725,678.66405,968.09352
947,26.093517,9.623,120,-1380,106800.6,-26447.42,-43392.572,833.35101,198.91256,290.13459,7.90E-05,0.10695496,634.67571,1046.0617
935,26.017989,1.617,120,1000,107374.18,-39419.88,-45937.426,849.53049,282.84354,290.14699,5.55E-05,0.10641369,554.4071,1136.9262
934,26.007344,25.619,120,500,107374.18,-36924.612,-45450.459,827.9124,133.3628,290.14517,0.000117233,0.10535457,693.09577,968.50019
940,26.051497,1.616,120,1380,107374.18,-41462.103,-46337.351,845.8686,269.24255,290.13682,5.82E-05,0.10641323,581.3862,1140.1592
923,25.927746,16.622,120,-500,107374.18,-31454.023,-44390.926,842.16637,167.06029,290.14747,9.35E-05,0.10390234,669.43314,1015.082
932,25.992995,9.626,120,500,107374.18,-36927.202,-45443.018,841.12616,206.09932,290.1376,7.60E-05,0.10621526,631.06155,1056.4536
942,26.060009,9.625,120,1380,107374.18,-41370.951,-46320.946,833.95675,183.96543,290.14268,8.51E-05,0.10570512,644.92493,1028.0044
949,26.107865,25.62,120,-1380,106225.84,-26600.491,-43455.108,819.07815,87.781424,290.13303,0.000177437,0.10262342,728.65178,910.38862
944,26.074359,25.617,120,1380,107374.18,-42102.099,-46451.075,820.33163,79.994443,290.12831,0.000194946,0.10351948,734.98907,901.7079
948,26.099719,16.622,120,-1380,105812.71,-26781.931,-43495.236,826.33191,143.59844,290.12923,0.000108857,0.10530112,677.68009,973.69365
933,25.999198,16.617,120,500,107374.18,-37098.528,-45483.146,834.39743,169.56559,290.12994,9.22E-05,0.10488862,654.83049,1003.3008
937,26.026502,9.626,120,1000,107374.18,-39534.837,-45946.964,837.97351,209.75897,290.13537,7.43E-05,0.10312583,629.2964,1065.4511
953,26.133226,16.621,120,-1000,107163.77,-28735.299,-43861.899,827.47241,164.61547,290.13731,9.48E-05,0.10395547,660.33091,1000.1741
951,26.122489,3.619,120,-1000,107268.7,-29004.89,-43913.869,840.74024,236.81272,290.1404,6.60E-05,0.10523806,601.80863,1093.1813
952,26.127024,9.624,120,-1000,107374.18,-28710.754,-43840.479,832.19313,209.98277,290.12928,7.47E-05,0.10718549,614.67066,1047.4505
959,26.17488,25.619,120,-500,107374.18,-31422.487,-44387.842,822.88454,141.74701,290.13324,0.000110064,0.1034429,674.37323,965.84899
946,26.088982,3.62,120,-1380,106025.61,-26754.877,-43475.254,844.37895,255.81665,290.13659,6.15E-05,0.10864318,582.01291,1108.6639
945,26.085004,1.616,120,-1380,107078.7,-26685.228,-43448.283,846.49103,279.9819,290.13443,5.61E-05,0.1084014,558.42397,1135.869
954,26.141373,25.618,120,-1000,107374.18,-28699.776,-43862.927,820.32611,118.1601,290.14088,0.000131771,0.10222017,695.94472,940.68154
962,26.194594,13.607,120,0,107374.18,-34102.071,-44906.631,835.63312,211.86192,290.13997,7.37E-05,0.10446371,619.61527,1055.5665
960,26.185526,1.616,120,0,107374.18,-34100.96,-44905.192,847.17602,271.48877,290.1346,5.76E-05,0.10556451,566.28994,1127.0838
971,26.260955,3.62,120,1000,107374.18,-39361.126,-45923.282,844.9411,258.13999,290.13507,6.08E-05,0.10736679,586.76395,1119.2664
950,26.118511,1.616,120,-1000,107363.88,-28446.015,-43816.303,841.95599,282.88511,290.13171,5.53E-05,0.10594666,563.86309,1150.6925
956,26.155997,3.615,120,-500,107374.18,-31257.329,-44347.632,843.30777,245.78738,290.12494,6.39E-05,0.10727516,589.43769,1095.5118
968,26.238185,16.621,120,500,107374.18,-36924.118,-45451.981,829.47193,189.57238,290.14605,8.25E-05,0.1045524,638.11588,1030.8639
974,26.279838,25.62,120,1000,107374.18,-39410.506,-45926.982,823.45724,124.00346,290.12831,0.000125975,0.1043759,695.42186,951.42662
965,26.223469,1.617,120,500,107374.18,-36899.038,-45452.803,843.1314,247.28604,290.13596,6.34E-05,0.10618103,587.67293,1098.519
973,26.271692,16.622,120,1000,107374.18,-39444.179,-45928.627,824.69044,149.68405,290.13263,0.000104261,0.10365731,671.17388,980.03824
967,26.231982,9.624,120,500,107374.18,-36901.094,-45446.471,838.02593,236.09998,290.1284,6.61E-05,0.10442288,591.13931,1078.588
975,26.290484,1.618,120,1380,107374.18,-41641.447,-46353.633,843.78921,262.63319,290.12745,5.96E-05,0.10564811,582.09652,1126.9237
957,26.160531,9.625,120,-500,107374.18,-31433.63,-44387.185,835.47958,200.75264,290.14326,7.83E-05,0.10840924,638.63853,1053.119
976,26.294462,3.619,120,1380,107374.18,-41725.198,-46381.139,844.4035,270.72422,290.11391,5.78E-05,0.10595692,573.66025,1133.7034
964,26.211437,30.611,120,0,107374.18,-34110.828,-44907.412,822.56849,121.47629,290.14726,0.000128334,0.10295818,696.72485,947.28525
955,26.152018,1.62,120,-500,107374.18,-31364.926,-44381.552,840.66016,254.56051,290.12641,6.13E-05,0.10349601,576.90014,1105.413
980,26.323991,1.617,15,-290,12765.824,-25678.898,-45078.903,843.85074,276.7479,290.12964,5.67E-05,0.10728287,558.18989,1130.2748
961,26.189505,5.617,120,0,107374.18,-34097.959,-44906.467,840.74741,242.3811,290.13235,6.45E-05,0.10554552,589.23865,1090.3775
982,26.332504,9.624,15,-290,12746.13,-25555.595,-45054.111,830.97786,155.22822,290.12937,0.000100352,0.10206981,673.35648,995.25968
977,26.298997,9.624,120,1380,107374.18,-42056.955,-46448.814,830.75521,148.63071,290.11397,0.000105151,0.1047245,674.63234,980.14544
958,26.166734,16.621,120,-500,107374.18,-31395.886,-44374.891,829.0529,184.02467,290.12864,8.49E-05,0.10502483,638.87497,1019.2664
987,26.366011,9.627,15,-200,13273.264,-26164.589,-45172.07,831.78383,179.80816,290.13497,8.66E-05,0.10312079,647.70876,1018.4428
983,26.338707,16.62,15,-290,12804.061,-25667.509,-45074.956,823.33598,96.632271,290.13021,0.000161256,0.10317564,721.89631,922.2855
981,26.327969,3.618,15,-290,12847.519,-25525.334,-45045.066,845.48427,262.26906,290.10768,5.98E-05,0.107379,580.74119,1120.875
972,26.265491,9.621,120,1000,107374.18,-40263.888,-46108.834,830.79397,194.20766,290.13527,8.06E-05,0.10581353,627.72104,1027.2083
963,26.201903,21.616,120,0,107374.18,-34105.442,-44906.179,823.71527,146.90675,290.12426,0.000106258,0.10380687,677.56938,979.74375
970,26.256977,1.616,120,1000,107374.18,-39881.889,-46026.604,846.3975,273.38113,290.14764,5.73E-05,0.10652676,564.51952,1129.3896
966,26.227448,3.619,120,500,107374.18,-36794.36,-45422.501,845.24141,258.69563,290.13555,6.05E-05,0.10655727,583.15263,1121.8474
988,26.372214,16.619,15,-200,13323.671,-26115.168,-45160.558,823.98779,128.57112,290.13733,0.000121405,0.10329287,688.78484,952.65961
986,26.361477,3.617,15,-200,13296.782,-26074.382,-45151.965,843.81777,277.53821,290.12686,5.64E-05,0.10519076,555.09297,1126.8666
989,26.38036,25.62,15,-200,13272.565,-26173.182,-45172.687,814.61119,98.667013,290.13076,0.00015786,0.10244202,711.85893,915.35319
979,26.313346,25.618,120,1380,107374.18,-41722.731,-46364.528,823.26617,97.90068,290.14129,0.000159464,0.10409043,717.68425,919.17434
995,26.428949,1.616,15,0,14166.114,-27240.237,-45379.413,839.78673,274.8875,290.13727,5.69E-05,0.10658608,562.02013,1127.7576
969,26.246331,25.618,120,500,107374.18,-36919.431,-45448.321,827.49441,146.05267,290.14488,0.000106946,0.10393827,675.84777,976.8189
997,26.438018,13.605,15,0,14167.142,-27246.486,-45378.796,831.61277,216.16807,290.14209,7.23E-05,0.10401878,611.0915,1055.5146
994,26.416917,30.613,15,-100,13704.189,-26662.326,-45267.662,818.93116,116.09282,290.12937,0.000134653,0.10451727,702.65597,941.62686
984,26.346852,25.619,15,-290,12959.187,-25718.204,-45083.344,821.67623,61.239557,290.13853,0.000255128,0.10397344,759.11853,885.67945
985,26.357498,1.619,15,-200,13295.671,-26146.128,-45165.121,849.92358,302.64274,290.13187,5.19E-05,0.10794223,543.26852,1174.388
993,26.407383,21.614,15,-100,13704.189,-26694.847,-45272.843,821.57856,136.07485,290.14326,0.000114858,0.10494264,683.91715,967.24447
978,26.3052,16.619,120,1380,107374.18,-41929.992,-46421.02,826.3913,142.9394,290.11335,0.000109185,0.10363061,679.40734,975.14821
996,26.432928,5.62,15,0,14169.856,-27248.418,-45379.906,837.09077,242.19409,290.13771,6.45E-05,0.10458723,589.30965,1093.1651
1004,26.492805,30.612,15,100,14673.883,-27840.144,-45494.041,814.10139,117.0767,290.13167,0.000133022,0.10251966,694.25026,937.06287
992,26.400074,13.607,15,-100,13713.522,-26685.761,-45272.802,826.28976,175.79024,290.14369,8.89E-05,0.10505063,643.90752,1005.547
1003,26.483271,21.613,15,100,14581.004,-27767.864,-45484.379,819.59898,154.44162,290.12367,0.000101021,0.10336412,655.10901,973.45665
1005,26.504837,1.615,15,200,15108.22,-28340.019,-45594.074,840.97958,292.07867,290.13831,5.34E-05,0.10333745,546.02542,1150.7019
1002,26.475962,13.608,15,100,14601.438,-27790.724,-45486.723,824.39895,187.07632,290.12734,8.33E-05,0.1033139,628.47161,1014.7304
999,26.454861,30.611,15,0,14180.093,-27239.949,-45377.11,812.70382,117.58216,290.14424,0.000132447,0.10191025,688.62333,932.19485
990,26.391006,1.615,15,-100,13690.991,-26694.724,-45273.542,846.93006,314.22603,290.12583,5.00E-05,0.10793092,539.41975,1190.7318
1007,26.51335,9.625,15,200,15124.749,-28347.79,-45594.526,826.00924,181.06158,290.14449,8.63E-05,0.10407741,640.80064,1016.3812
1009,26.527699,25.619,15,200,14884.926,-28294.916,-45586.509,811.17189,94.168325,290.14082,0.000165957,0.10488368,715.26059,908.90102
1015,26.571852,1.617,25,-400,22211.021,-25726.098,-44909.345,836.37488,290.4628,290.14608,5.41E-05,0.10838542,551.77894,1154.7362
1008,26.519553,16.62,15,200,15001.527,-28355.849,-45596.13,816.77962,121.68861,290.14937,0.000128002,0.10231178,692.66778,943.43323
1001,26.470871,5.622,15,100,14647.405,-27784.022,-45485.037,831.90178,266.57506,290.14011,5.90E-05,0.10794069,571.23351,1124.5645
991,26.394984,5.62,15,-100,13690.826,-26653.445,-45265.154,837.54739,271.9169,290.13319,5.76E-05,0.10641844,560.45279,1124.9816
1014,26.561206,25.619,15,290,15346.892,-28813.17,-45688.762,812.39923,50.519015,290.1505,0.000308343,0.10230395,754.12942,859.1332
1016,26.57583,3.619,25,-400,22072.382,-25607.399,-44888.623,833.28928,245.27774,290.14566,6.37E-05,0.10482339,585.2616,1089.8697
998,26.445327,21.614,15,0,14174.748,-27241.306,-45379.783,818.72989,170.80716,290.13863,9.12E-05,0.10244064,638.76617,991.03181
1012,26.546857,9.624,15,290,15531.128,-28827.437,-45686.706,821.58636,168.60354,290.14309,9.26E-05,0.10440129,649.45902,997.87432
1018,26.58573,10.615,25,-400,22384.855,-25754.056,-44912.716,823.54856,174.34567,290.1488,8.95E-05,0.10355178,645.30388,1004.9082
1021,26.604051,3.618,25,-300,22825.853,-26361.077,-45031.58,835.85081,268.44993,290.13716,5.83E-05,0.10541758,559.28366,1114.0497
1020,26.600073,1.615,25,-300,22516.587,-26131.162,-44988.697,831.48496,253.54167,290.13314,6.18E-05,0.10625101,569.2931,1093.0301
1000,26.466893,1.617,15,100,14604.234,-27814.571,-45491.369,843.31694,306.86898,290.14638,5.10E-05,0.10533099,540.87591,1175.3968
1026,26.635334,3.619,25,-150,23389.744,-27096.458,-45174.578,836.03656,285.80025,290.12844,5.47E-05,0.10534489,554.94861,1144.5362
1024,26.622097,20.626,25,-300,22779.434,-26214.05,-45003.909,813.76093,127.0189,290.11811,0.000122781,0.10300655,682.63955,945.39075
1006,26.508816,3.618,15,200,15089.636,-28350.216,-45593.005,835.69416,266.82816,290.14213,5.86E-05,0.10496284,572.79102,1123.4413
1027,26.639868,9.624,25,-150,23290.822,-27032.442,-45164.135,821.06656,208.35042,290.12289,7.51E-05,0.10594221,604.58176,1034.2162
1031,26.668841,5.621,25,0,23955.69,-27898.322,-45336.201,827.9262,271.36612,290.148,5.77E-05,0.10699134,550.71287,1114.4386
1030,26.664863,1.616,25,0,23957.541,-27898.61,-45334.104,835.69644,308.31312,290.13618,5.09E-05,0.10798363,527.5748,1167.3747
1010,26.538344,1.617,15,290,15474.266,-28761.694,-45673.179,837.17182,277.97194,290.14909,5.65E-05,0.10804178,552.65003,1125.5924
1019,26.592207,15.61,25,-400,22239.719,-25673.677,-44899.806,817.05021,132.01243,290.13332,0.000118096,0.10309198,684.21946,956.80074
1034,26.690774,30.612,25,0,23970.204,-27901.077,-45332.213,807.36115,131.41594,290.13357,0.000118398,0.10062092,674.03553,945.2271
1013,26.55306,16.621,15,290,15539.598,-28908.844,-45702.412,816.7928,90.083735,290.14126,0.000172551,0.10131605,721.00945,907.4653
1035,26.702806,1.618,25,150,24604.196,-28745.084,-45500.99,831.23383,280.30298,290.14081,5.59E-05,0.10612192,542.8814,1121.1287
1029,26.654216,25.621,25,-150,23420.169,-27152.703,-45185.432,808.15747,136.21491,290.1452,0.000114372,0.10263857,667.78007,949.46235
1017,26.580364,6.611,25,-400,22157.613,-25686.422,-44901.985,828.26597,210.06742,290.14579,7.45E-05,0.1057185,611.65781,1045.8876
1011,26.542323,3.617,15,290,15358.117,-28904.856,-45703.975,836.97765,248.82705,290.13654,6.30E-05,0.10683262,579.40197,1090.4364
1032,26.673932,13.607,25,0,23959.432,-27903.749,-45333.364,819.66347,215.72459,290.15009,7.24E-05,0.10412665,597.80156,1042.3904
1023,26.614507,14.619,25,-300,22629.53,-26224.534,-45005.965,819.68713,150.7949,290.1364,0.000103889,0.10564573,667.84856,979.24235
1028,26.646071,16.62,25,-150,23372.887,-27060.441,-45170.507,815.13347,164.84584,290.14912,9.48E-05,0.10449799,645.34491,984.91772
1041,26.740292,3.619,25,300,25036.067,-29439.309,-45637.821,830.29804,279.88846,290.13666,5.61E-05,0.10743924,553.14231,1132.5547
1037,26.71132,9.622,25,150,24645.969,-28783.32,-45506.088,820.95344,210.45666,290.14903,7.43E-05,0.10529736,603.54722,1038.5841
1025,26.631355,1.617,25,-150,23272.197,-27065.375,-45168.945,834.33536,269.18699,290.12354,5.81E-05,0.105416,554.15339,1109.19
1044,26.758338,20.625,25,300,25002.229,-29368.345,-45620.429,808.01455,126.58874,290.14808,0.00012314,0.10282708,677.91191,938.2396
1036,26.706786,3.618,25,150,24627.015,-28721.648,-45493.178,829.41675,263.33668,290.1261,5.94E-05,0.10523703,561.44973,1108.8533
1045,26.767596,1.617,25,400,25741.023,-30109.564,-45764.578,825.66078,258.06539,290.15064,6.07E-05,0.10651129,565.73301,1098.6811
1022,26.608586,8.612,25,-300,22757.849,-26209.28,-45002.306,825.34025,187.44578,290.13494,8.34E-05,0.1048708,635.92388,1022.6418
1040,26.736314,1.617,25,300,25242.381,-29584.28,-45663.435,831.26852,271.84969,290.14029,5.77E-05,0.10713259,555.46925,1120.7833
1049,26.787953,15.609,25,400,25678.281,-30079.674,-45758.287,808.6156,114.71166,290.14695,0.000135615,0.10147506,688.29195,924.05148
1046,26.771575,3.618,25,400,25405.114,-29971.254,-45742.458,828.63719,265.31564,290.15551,5.89E-05,0.10522128,557.04128,1105.2213
1048,26.781475,10.614,25,400,25718.821,-30191.589,-45780.243,814.66444,153.7087,290.15397,0.000101498,0.10356582,662.27074,981.1636
1043,26.750749,14.617,25,300,25321.692,-29666.346,-45679.223,808.78142,151.41895,290.15808,0.000102892,0.1027245,651.41737,963.72404
1039,26.725668,25.62,25,150,24623.396,-28723.745,-45494.74,809.12167,139.90597,290.1413,0.00011131,0.10151997,667.55179,959.51892
1053,26.810252,14.62,40,-550,36239.472,-25910.499,-44684.939,804.59877,131.33655,290.14573,0.000118675,0.10293374,664.2468,934.42996
1052,26.804331,8.612,40,-550,36447.596,-25800.146,-44656.693,817.61015,209.74748,290.14701,7.44E-05,0.10415735,609.60461,1041.2944
1033,26.681241,21.613,25,0,23960.912,-27891.785,-45335.173,811.98979,157.34999,290.14844,9.94E-05,0.10493889,649.12386,974.68422
1051,26.799797,3.617,40,-550,36077.15,-25609.702,-44623.842,823.279,232.95133,290.15703,6.71E-05,0.10464047,581.53773,1060.8966
1058,26.841816,16.618,40,-400,36712.5,-26531.704,-44805.982,806.18796,165.29599,290.14625,9.40E-05,0.099097531,637.64867,980.96749
1059,26.849962,25.619,40,-400,36876.548,-26634.573,-44824.155,795.69299,112.43306,290.14971,0.000138113,0.10057777,676.1333,908.8768
1056,26.831079,3.617,40,-400,36767.594,-26554.646,-44809.23,820.61167,231.36704,290.13768,6.75E-05,0.10462339,589.73692,1068.2429
1062,26.869121,9.624,40,-200,37663.694,-27706.11,-45035.65,814.32446,236.15131,290.14194,6.63E-05,0.10599332,569.42076,1056.1146
1038,26.717522,16.619,25,150,24639.349,-28736.532,-45496.303,815.03476,188.1642,290.14222,8.29E-05,0.10348779,627.01383,1016.9155
1050,26.795816,1.62,40,-550,36138,-26087.909,-44721.737,831.96103,298.13531,290.14898,5.26E-05,0.10735698,525.70028,1139.532
1047,26.776109,6.609,25,400,25705.582,-30200.675,-45781.394,822.3735,225.37962,290.14852,6.95E-05,0.10573763,590.17242,1055.5246
1042,26.744827,8.614,25,300,25201.76,-29546.249,-45654.431,820.47696,195.44202,290.13725,7.99E-05,0.10370507,621.24912,1026.66
1065,26.894115,1.615,40,0,38554.121,-28902.718,-45268.567,832.82018,264.76478,290.14726,5.91E-05,0.10581771,570.34051,1116.6999
1070,26.932059,1.616,40,200,39377.078,-29996.498,-45479.692,836.36412,305.78857,290.13816,5.15E-05,0.10510947,533.40141,1169.2451
1068,26.910493,21.613,40,0,38554.902,-28908.762,-45270.499,822.19416,175.00721,290.13713,8.93E-05,0.10475207,644.76077,1006.8251
1073,26.946774,16.62,40,200,39472.629,-30086.005,-45498.687,807.91337,173.80124,290.14267,8.96E-05,0.10174647,628.94851,986.74846
1072,26.940571,9.626,40,200,39367.128,-29957.645,-45471.716,822.31473,235.01125,290.14339,6.63E-05,0.10244387,576.30117,1061.82
1060,26.860607,1.619,40,-200,37604.694,-27740.934,-45042.434,818.64409,252.2238,290.14924,6.21E-05,0.10631656,563.17281,1080.6858
1069,26.920026,30.613,40,0,38560.247,-28903.623,-45266.182,808.3028,118.23948,290.14888,0.000132129,0.10389607,681.68468,924.46683
1075,26.965566,1.618,40,400,40204.558,-31170.494,-45711.252,821.54614,292.01779,290.14764,5.35E-05,0.10413784,520.07116,1123.7167
1074,26.95492,25.619,40,200,39354.793,-29986.014,-45478.253,801.66933,129.64523,290.14871,0.000120273,0.1029207,672.21257,940.00965
1055,26.827101,1.616,40,-400,36647.99,-26648.264,-44832.09,831.1316,307.57004,290.14917,5.12E-05,0.10961585,528.04953,1163.708
1066,26.898094,5.619,40,0,38554.285,-28899.922,-45266.593,833.0956,241.59242,290.1455,6.47E-05,0.10469263,580.62904,1079.4114
1061,26.864586,3.617,40,-200,37720.967,-27808.691,-45051.192,817.95592,240.49685,290.14641,6.50E-05,0.10451978,567.74437,1063.8415
1064,26.883469,25.621,40,-200,37706.947,-27840.227,-45059.579,810.73472,143.75024,290.15352,0.000108412,0.10293133,664.12902,962.40633
1054,26.817842,20.625,40,-550,36299.007,-26018.22,-44706.607,802.94372,97.768113,290.13827,0.000159431,0.10298663,697.85474,899.37758
1067,26.903183,13.607,40,0,38553.915,-28900.128,-45265.935,829.32142,195.67479,290.13895,7.98E-05,0.10440637,631.44156,1035.4776
1057,26.835612,9.627,40,-400,37002.237,-26859.595,-44868.97,816.30108,220.22005,290.1338,7.07E-05,0.10238556,591.11045,1048.4653
1081,27.003052,3.618,40,550,40831.931,-31884.208,-45848.905,810.24327,189.47149,290.15278,8.23E-05,0.10356289,614.09433,1004.6329
1079,26.988428,25.619,40,400,40383.531,-31297.868,-45733.084,794.8646,102.57183,290.14866,0.000151924,0.10247587,690.71927,902.44235
1083,27.013508,14.617,40,550,40758.582,-31830.019,-45840.6,795.21948,112.21269,290.14759,0.000138949,0.10298468,675.59741,906.73593
1078,26.980281,16.624,40,400,40189.715,-31025.07,-45680.292,798.4971,159.61265,290.14685,9.78E-05,0.10370816,630.49248,959.62873
1082,27.007586,8.614,40,550,40639.883,-31751.366,-45826.991,806.01159,188.11995,290.1499,8.30E-05,0.10439103,610.95172,998.52303
1090,27.063863,1.618,65,-600,60022.044,-27253.805,-44514.024,808.49269,246.54203,290.15202,6.34E-05,0.10458509,555.97677,1066.4778
1071,26.936037,3.619,40,200,39366.593,-30024.127,-45487.504,828.88826,255.33156,290.14597,6.16E-05,0.10924893,576.58348,1101.962
1063,26.875323,16.622,40,-200,37743.416,-27842.611,-45059.62,813.61974,190.97538,290.1423,8.18E-05,0.10418875,613.97938,1007.0307
1084,27.021097,20.625,40,550,40979.287,-31780.763,-45824.647,789.33805,109.92879,290.15282,0.000140536,0.096919927,671.29855,899.93377
1077,26.974079,9.625,40,400,40194.608,-31083.289,-45693.696,811.56966,212.63029,290.15457,7.35E-05,0.10523415,602.76336,1043.6811
1093,27.078579,16.62,65,-600,60119.076,-27309.392,-44523.275,792.23914,146.10848,290.1614,0.000106773,0.10305233,641.48011,941.23706
1092,27.072376,9.623,65,-600,60008.97,-27034.416,-44469.579,791.83136,177.69604,290.14596,8.73E-05,0.10012353,607.24191,974.00051
1091,27.067842,3.616,65,-600,60023.977,-27099.501,-44481.256,805.99303,252.45692,290.15147,6.19E-05,0.10525587,546.04359,1066.7645
1098,27.112086,16.622,65,-300,61611.184,-28951.974,-44836.325,785.60739,159.96058,290.15823,9.75E-05,0.10329802,622.71898,951.67496
1080,26.999073,1.617,40,550,40726.553,-31886.264,-45851.989,819.01069,265.53781,290.14731,5.87E-05,0.10351089,551.46886,1102.0362
1085,27.030356,1.617,65,-810,58900.137,-25915.31,-44252.368,814.20175,268.45961,290.15191,5.83E-05,0.10545346,542.12406,1101.078
1088,27.045071,16.621,65,-810,59644.731,-26303.229,-44321.729,787.81494,141.16133,290.15108,0.00011035,0.10268951,639.79412,931.00386
1086,27.034334,3.621,65,-810,59883.034,-26696.328,-44397.587,810.15713,241.41171,290.1583,6.48E-05,0.10557172,571.25358,1070.0697
1097,27.105884,9.623,65,-300,61396.275,-28710.342,-44792.126,796.89385,201.31855,290.15541,7.78E-05,0.1055046,595.13227,1011.0697
1076,26.969545,3.617,40,400,40269.93,-31181.718,-45712.855,818.66078,249.53735,290.15598,6.25E-05,0.10353186,558.69689,1073.2829
1087,27.038869,9.623,65,-810,59378.305,-25837.972,-44231.03,799.16947,184.35025,290.1522,8.50E-05,0.10648148,611.18859,989.57909
1094,27.086726,25.616,65,-600,60313.304,-27079.108,-44472.251,784.68065,114.26765,290.14598,0.000135382,0.09780769,657.89035,893.81672
1096,27.101349,3.618,65,-300,61529.612,-28783.855,-44808.613,810.10912,278.77557,290.15801,5.59E-05,0.10348602,526.28388,1106.4232
1089,27.053217,25.621,65,-810,59635.521,-26360.954,-44331.72,785.76811,92.85641,290.14836,0.000166517,0.097618489,687.50687,879.81636
1100,27.130877,1.617,65,0,62773.138,-30558.58,-45154.925,807.89012,287.48289,290.14946,5.43E-05,0.1046102,513.98885,1111.8394
1107,27.177334,9.626,65,300,64224.708,-32247.828,-45484.626,793.61484,204.27263,290.15925,7.62E-05,0.10269677,587.33421,1008.1304
1109,27.191683,25.62,65,300,63960.42,-32220.24,-45482.981,776.01669,130.10552,290.15779,0.000119473,0.10122122,639.17353,908.00829
1111,27.206307,3.619,65,600,65615.058,-33802.713,-45780.448,798.44116,264.1507,290.16247,5.92E-05,0.10531259,537.17815,1083.3673
1106,27.1728,3.619,65,300,64067.401,-32202.273,-45474.018,801.12395,266.7038,290.15447,5.85E-05,0.10428837,528.29077,1079.1234
1108,27.183538,16.619,65,300,63990.557,-32292.109,-45496.344,785.26811,167.9632,290.15342,9.26E-05,0.1013937,608.73739,956.1919
1101,27.134856,5.619,65,0,62769.191,-30551.879,-45154.144,803.40571,258.93129,290.15127,6.06E-05,0.10581438,548.91856,1083.3138
1116,27.239814,3.618,65,810,66557.582,-34938.02,-46000.455,795.21244,258.74208,290.14305,6.05E-05,0.10515501,537.99339,1071.6733
1099,27.120232,25.618,65,-300,61684.986,-29043.537,-44855.978,781.0398,122.82467,290.15253,0.00012687,0.10257461,658.30384,911.94868
1104,27.156789,30.612,65,0,62767.999,-30551.18,-45153.815,782.735,125.96392,290.15824,0.000123842,0.10289323,653.44912,911.94482
1114,27.22519,25.619,65,600,64993.438,-33729.693,-45776.543,775.8806,110.99008,290.15317,0.000139473,0.098912786,661.93494,891.59031
1121,27.273322,3.619,90,-1070,82254.431,-26021.88,-43837.971,794.92489,265.01002,290.14458,5.88E-05,0.10351921,520.23526,1067.8051
1103,27.147256,21.615,65,0,62767.135,-30552.166,-45154.144,787.34784,149.33188,290.1512,0.000104152,0.10174946,629.10828,936.53819
1095,27.09737,1.618,65,-300,61537.095,-28855.559,-44821.893,804.63519,258.55746,290.14224,6.06E-05,0.10665672,545.91096,1083.9173
1110,27.202329,1.616,65,600,65339.258,-34097.754,-45848.041,796.73086,250.20185,290.15648,6.25E-05,0.10498301,542.62024,1056.0363
1124,27.292205,25.62,90,-1070,81883.077,-26412.8,-43925.175,770.89012,79.46952,290.146,0.000195027,0.099189582,689.45748,854.19909
1117,27.244349,9.624,65,810,66604.001,-35346.086,-46085.727,782.16961,158.216,290.14789,9.82E-05,0.10085447,618.34116,948.2245
1118,27.250552,16.619,65,810,66303.326,-34999.652,-46019.409,777.78142,116.43084,290.12504,0.000133503,0.10103143,660.37242,900.28415
1113,27.217044,16.621,65,600,65221.874,-33633.196,-45752.696,777.63133,136.76795,290.15774,0.000113484,0.10071649,635.34719,918.43059
1119,27.258697,25.619,65,810,66235.65,-35033.201,-46026.727,773.98027,75.765249,290.15297,0.000204897,0.1006052,693.56136,850.53965
1102,27.139947,13.607,65,0,62769.726,-30548.302,-45152.376,793.12919,211.68545,290.15212,7.38E-05,0.10468526,575.73889,1012.5944
1127,27.311363,9.625,90,-700,84232.57,-28465.174,-44309.436,788.40371,210.06201,290.15467,7.41E-05,0.10175191,577.54055,1012.2372
1105,27.168822,1.616,65,300,64110.901,-32307.363,-45496.59,803.37522,261.38714,290.15332,6.00E-05,0.10667276,540.42709,1084.0982
1131,27.340336,3.617,90,-300,85448.227,-30250.712,-44665.081,790.06008,226.17444,290.15642,6.89E-05,0.10365996,565.56402,1034.3855
1128,27.317566,16.62,90,-700,83764.678,-28056.163,-44235.922,776.50421,139.93547,290.14087,0.000110911,0.10016865,627.7426,915.3281
1130,27.336358,1.618,90,-300,85600.436,-30614.25,-44736.58,796.39426,282.73215,290.13939,5.54E-05,0.10623969,503.52548,1084.3533
1112,27.210842,9.624,65,600,65417.87,-34027.447,-45830.362,784.10912,182.34606,290.14742,8.55E-05,0.10342815,603.1404,978.77879
1120,27.269343,1.618,90,-1070,82889.745,-26597.982,-43941.95,798.37433,275.09211,290.13702,5.69E-05,0.10564977,519.41036,1083.0846
1132,27.344871,9.624,90,-300,85556.566,-30528.978,-44719.805,785.20368,232.63732,290.15774,6.73E-05,0.10571825,544.89282,1023.0264
1135,27.369865,1.617,90,0,86825.426,-32194.954,-45041.776,797.91102,296.5279,290.13572,5.29E-05,0.10742468,508.70855,1122.544
1134,27.359219,25.618,90,-300,85490.041,-30384.541,-44692.875,770.21555,122.1168,290.15228,0.00012709,0.10036449,643.24747,896.76263
1122,27.277856,9.623,90,-1070,82479.044,-25971.802,-43822.306,782.81839,169.09353,290.13647,9.22E-05,0.10332643,616.15474,966.92607
1133,27.351073,16.622,90,-300,85623.419,-30573.094,-44726.548,773.35081,173.30714,290.14389,8.94E-05,0.099245303,601.14823,962.23561
1115,27.235836,1.615,65,810,66026.456,-35244.491,-46075.408,796.53407,269.74195,290.14711,5.81E-05,0.10681941,523.99874,1085.0619
1137,27.378934,13.604,90,0,86832.375,-32203.753,-45045.559,777.79756,175.69024,290.14241,8.86E-05,0.10205049,600.0465,963.83229
1141,27.411787,3.617,90,300,88358.536,-33964.582,-45386.855,789.6672,270.06449,290.13584,5.77E-05,0.10346288,519.08864,1076.376
1123,27.284059,16.621,90,-1070,82303.81,-26283.494,-43891.379,777.36433,124.70778,290.15084,0.00012475,0.1013242,643.39337,899.96017
1129,27.325712,25.619,90,-700,83885.146,-28286.324,-44279.258,769.85791,103.50002,290.14449,0.000150163,0.10109707,661.84598,875.25503
1140,27.407809,1.615,90,300,87939.858,-33860.931,-45374.068,789.45841,264.90102,290.13843,5.90E-05,0.10452445,516.76269,1061.7828
1125,27.30285,1.617,90,-700,84435.885,-28678.19,-44350.469,800.73486,296.39519,290.14359,5.27E-05,0.10479036,492.03361,1101.0674
1145,27.441316,1.615,90,700,89653.835,-36443.362,-45882.784,787.03483,282.0052,290.14786,5.56E-05,0.10584226,508.52014,1092.9243
1126,27.306829,3.619,90,-700,84034.477,-28436.475,-44310.752,792.01345,222.93547,290.14407,7.00E-05,0.10416163,565.27552,1027.3406
1151,27.478802,3.618,90,1070,91040.7,-38405.04,-46266.798,778.70258,223.01466,290.14294,7.01E-05,0.10166662,557.31174,1017.7186
1146,27.445294,3.617,90,700,90266.661,-36150.87,-45809.27,784.62781,233.93141,290.14391,6.68E-05,0.10402752,551.90711,1036.6181
1154,27.497685,25.618,90,1070,91696.696,-38267.386,-46223.175,757.36033,79.597557,290.14533,0.000194832,0.099744104,678.32868,843.25717
1139,27.395776,30.614,90,0,86823.864,-32196.64,-45045.312,767.14319,108.06077,290.14375,0.000143506,0.098743065,656.67466,879.9415
1147,27.449829,9.625,90,700,89741.041,-36142.277,-45815.478,774.22238,187.82861,290.1438,8.27E-05,0.10057024,576.99795,963.82023
1144,27.43067,25.619,90,300,88175.531,-33806.495,-45355.319,766.23114,122.5902,290.14843,0.000126887,0.10172121,636.84211,890.2791
1149,27.464178,25.618,90,700,90436.179,-36212.584,-45815.725,760.42289,86.402407,290.14343,0.000179706,0.10040573,672.71313,850.31717
1155,27.50833,1.618,120,-1380,107065.18,-26791.346,-43468.182,780.53766,244.61535,290.13744,6.38E-05,0.10412383,538.09414,1044.7442
1153,27.489539,16.62,90,1070,92138.441,-38353.81,-46235.674,763.9202,119.32063,290.13421,0.000129897,0.099604336,639.27996,886.96247
1148,27.456032,16.618,90,700,90176.001,-36336.792,-45849.111,766.53883,138.7671,290.14365,0.000112276,0.10253513,627.1425,913.56457
1136,27.373843,5.621,90,0,86825.92,-32199.312,-45043.215,791.97186,261.66516,290.13496,5.96E-05,0.10329245,526.81722,1061.9202
1142,27.416321,9.625,90,300,87984.88,-33881.407,-45374.397,778.46889,206.23392,290.15251,7.58E-05,0.10482517,574.30294,999.58595
1160,27.541836,1.621,120,-1000,107374.18,-29401.484,-43988.164,778.22734,225.50199,290.15323,6.90E-05,0.1021981,551.42163,1016.0531
1159,27.531191,25.622,120,-1380,106226.13,-27506.581,-43619.527,760.66044,89.228685,290.14536,0.000173966,0.10016341,665.42738,849.11808
1152,27.483336,9.625,90,1070,90520.179,-37628.625,-46115.741,771.20713,171.992,290.1344,9.05E-05,0.1010623,598.59182,954.86272
1138,27.386243,21.612,90,0,86827.523,-32196.887,-45044.079,772.63747,152.36992,290.1438,0.000102068,0.10151454,620.92925,935.41418
1150,27.474823,1.617,90,1070,91654.306,-37988.051,-46168.369,785.48869,276.99282,290.1504,5.63E-05,0.1032626,504.43492,1076.5247
1158,27.523045,16.625,120,-1380,106696.53,-27703.768,-43645.429,763.82984,130.9766,290.14175,0.000118604,0.10096421,627.43223,898.8405
1143,27.422524,16.621,90,300,88214.55,-33869.196,-45366.955,770.73803,139.25384,290.14695,0.000111622,0.10108853,624.89237,912.20864
1162,27.550349,9.629,120,-1000,107374.18,-29469.077,-44002.06,774.45434,176.52206,290.14175,8.79E-05,0.099995431,593.83824,960.79813
1168,27.59006,16.622,120,-500,107374.18,-31503.936,-44389.775,769.018,173.0175,290.13513,9.00E-05,0.1023796,589.21205,945.79806
1165,27.575345,1.616,120,-500,107374.18,-31358.8,-44360.624,782.08153,246.39877,290.12352,6.33E-05,0.10340026,530.91846,1042.4553
1164,27.564699,25.621,120,-1000,107374.18,-28887.055,-43868.396,763.85736,111.4412,290.13829,0.000138929,0.098413105,639.58769,868.3315
1170,27.608851,1.619,120,0,107374.18,-34112.431,-44894.626,776.09408,242.89977,290.13605,6.42E-05,0.10307552,535.87399,1039.2472
1157,27.516842,9.627,120,-1380,107374.18,-27754.134,-43654.474,770.23665,194.98245,290.13532,7.98E-05,0.10238539,569.73879,975.03899
1161,27.545814,3.622,120,-1000,107374.18,-29342.608,-43969.251,784.71189,244.23373,290.14956,6.41E-05,0.10329718,544.46432,1048.6468
1174,27.634763,30.614,120,0,107374.18,-34124.684,-44897.093,756.83922,107.80866,290.13016,0.000143989,0.10016384,642.16556,864.87485
1172,27.61792,13.611,120,0,107374.18,-34118.434,-44897.545,769.26811,206.04912,290.12682,7.59E-05,0.10438888,555.64868,979.97758
1178,27.661512,16.618,120,500,107374.18,-37029.784,-45459.875,764.34805,155.02733,290.12538,0.000100085,0.10011316,604.20484,922.70425
1177,27.655309,9.623,120,500,107374.18,-36959.477,-45448.034,769.88805,208.65146,290.13135,7.46E-05,0.10211389,553.23118,985.35468
1176,27.650774,3.619,120,500,107374.18,-36961.78,-45452.556,774.6245,225.42914,290.13434,6.93E-05,0.10363708,550.54567,1015.3634
1173,27.62523,21.616,120,0,107374.18,-34113.624,-44896.435,761.45799,134.11235,290.13589,0.000116185,0.10276147,621.01915,896.55661
1156,27.512309,3.617,120,-1380,106854.34,-26433.893,-43386.98,776.50724,208.00348,290.14701,7.51E-05,0.10413291,565.60615,997.74738
1179,27.669657,25.619,120,500,107374.18,-36970.907,-45448.527,760.33922,126.03548,290.13173,0.000123138,0.10043446,630.14547,892.20806
1163,27.556552,16.623,120,-1000,107374.18,-28953.989,-43893.106,770.04663,164.32806,290.1404,9.49E-05,0.10300876,605.23582,945.04701
1167,27.583856,9.628,120,-500,107374.18,-31674.851,-44426.902,773.91233,189.58129,290.12935,8.23E-05,0.10292027,575.73141,965.41
1169,27.598206,25.622,120,-500,107374.18,-31644.22,-44410.044,758.88792,129.83358,290.12934,0.000119769,0.10162278,625.45086,893.57944
1185,27.713811,1.616,120,1380,107374.18,-42124.959,-46449.431,770.95551,213.35902,290.12304,7.34E-05,0.10612902,552.24074,992.234
1180,27.680303,1.616,120,1000,107374.18,-39742.673,-45979.774,778.09767,227.79863,290.13855,6.86E-05,0.10462533,547.25628,1017.8851
1166,27.579322,3.624,120,-500,107374.18,-31760.082,-44445.609,784.06235,254.4223,290.12745,6.13E-05,0.10373549,526.95654,1049.195
1171,27.61283,5.623,120,0,107374.18,-34116.502,-44895.695,775.32066,240.94503,290.13625,6.48E-05,0.10429458,531.29793,1027.0556
1184,27.703165,25.619,120,1000,107374.18,-39725.364,-45993.136,758.01221,105.96819,290.13294,0.000146242,0.099118126,645.26602,864.20873
1186,27.717789,3.617,120,1380,107374.18,-42157.234,-46446.183,775.52221,227.70166,290.1135,6.85E-05,0.10355599,542.70993,1008.7446
1181,27.684281,3.619,120,1000,107374.18,-40045.198,-46046.833,776.58967,241.33355,290.1312,6.53E-05,0.1038936,539.92994,1039.5549
1192,27.755831,8.611,40,-550,35666.741,-25744.436,-44661.75,761.86681,181.97458,290.11848,8.53E-05,0.10028657,574.42192,950.02253
1189,27.736672,25.622,120,1380,107374.18,-41785.143,-46385.744,750.72858,91.671841,290.12271,0.00016949,0.10100714,653.64173,843.6411
1193,27.761752,14.619,40,-550,35954.546,-26043.053,-44719.024,754.51345,140.39236,290.12983,0.000110631,0.10065049,613.56007,904.02578
1191,27.751296,3.619,40,-550,35902.288,-25988.905,-44707.553,770.96186,243.875,290.13143,6.39E-05,0.10235113,516.81178,1019.2993
1200,27.812108,1.617,40,-200,37693.502,-27881.835,-45068.953,778.46358,273.94922,290.12575,5.69E-05,0.10310177,498.38101,1064.1341
1202,27.82062,9.626,40,-200,37590.592,-27860.578,-45067.925,768.49648,208.58993,290.12483,7.45E-05,0.10103191,552.52024,983.53027
1195,27.7786,1.617,40,-400,36896.366,-26708.128,-44838.709,781.27466,274.77651,290.12969,5.68E-05,0.10396149,510.72632,1080.5969
1175,27.646796,1.616,120,500,107374.18,-36908.618,-45428.504,777.35736,241.34738,290.1327,6.47E-05,0.10385472,526.84303,1023.1873
1194,27.769342,20.625,40,-550,35922.969,-25862.23,-44683.048,756.58808,111.40294,290.13133,0.000139292,0.09991975,639.06707,869.34707
1199,27.801462,25.617,40,-400,36964.781,-26733.825,-44844.465,755.16278,89.197991,290.12843,0.000173861,0.099952414,660.78309,844.65126
1190,27.747318,1.617,40,-550,36030.855,-25863.175,-44678.608,771.94737,259.75148,290.12201,6.01E-05,0.1037597,517.60266,1053.5994
1183,27.695019,16.62,120,1000,107374.18,-39701.518,-45990.793,763.00724,159.52662,290.14594,9.76E-05,0.10237341,599.53783,931.07833
1182,27.688816,9.625,120,1000,107374.18,-39604.034,-45960.902,768.15057,167.42708,290.13845,9.28E-05,0.10102369,594.01365,941.00655
1203,27.826823,16.62,40,-200,37382.098,-27785.05,-45056.125,760.44703,152.21792,290.12841,0.000102296,0.10256154,606.18332,922.82678
1201,27.816086,3.62,40,-200,37433.286,-27787.558,-45057.482,777.43599,257.71968,290.11992,6.05E-05,0.10305588,518.54988,1049.7734
1187,27.722323,9.623,120,1380,107374.18,-41960.211,-46392.61,762.85977,150.03388,290.11931,0.000103857,0.10285887,615.18569,926.95573
1196,27.782579,3.619,40,-400,36353.731,-26655.172,-44840.642,776.36812,253.49766,290.11707,6.16E-05,0.10381609,524.39325,1050.4956
1198,27.793316,16.621,40,-400,36604.614,-26731.933,-44849.728,758.65575,128.82119,290.12646,0.00012036,0.099185591,620.65568,885.67765
1205,27.845615,1.618,40,0,38365.444,-28895.811,-45270.211,774.64857,265.35368,290.14237,5.89E-05,0.10494217,513.77241,1060.6619
1209,27.871526,30.613,40,0,38394.512,-28898.442,-45272.473,749.88585,110.74626,290.13539,0.000139818,0.098853792,636.09276,864.61431
1188,27.728526,16.621,120,1380,107374.18,-41625.864,-46357.128,755.13492,106.40717,290.11944,0.000145385,0.097831401,640.95167,860.7655
1210,27.883559,1.616,40,200,39309.649,-29994.319,-45482.858,765.9811,217.50183,290.14273,7.15E-05,0.1017822,544.10254,997.39241
1217,27.925579,9.624,40,400,40195.101,-31095.994,-45696.204,770.41344,180.03324,290.14525,8.66E-05,0.10343833,589.03328,960.43136
1216,27.921044,3.619,40,400,40313.636,-31098.748,-45693.86,774.71665,225.83774,290.15342,6.89E-05,0.10216213,547.60036,1013.4198
1219,27.939927,25.619,40,400,40175.078,-31164.738,-45709.731,768.4084,83.235162,290.13696,0.0001867,0.10077681,680.45296,851.76926
1206,27.849593,5.622,40,0,38367.87,-28898.031,-45274.158,771.84736,234.64262,290.14563,6.66E-05,0.1019146,538.43103,1022.0841
1197,27.787113,9.627,40,-400,36712.212,-26691.106,-44840.601,765.16451,171.10349,290.12167,9.08E-05,0.10084092,594.48272,948.04253
1218,27.931781,16.621,40,400,40350.351,-31127.077,-45701.096,767.62291,118.99356,290.13994,0.0001305,0.10058741,643.29479,889.31127
1224,27.972598,20.626,40,550,40850.597,-31881.906,-45848.535,766.63291,85.723621,290.14628,0.000181357,0.10128389,678.29686,856.2991
1211,27.887537,3.618,40,200,39281.568,-30032.638,-45491.986,771.32184,236.75789,290.13983,6.58E-05,0.10328944,531.48691,1024.3111
1232,28.023876,9.623,65,-600,59854.253,-26939.317,-44454.325,768.23134,191.4908,290.12822,8.12E-05,0.1009868,568.86882,963.74734
1207,27.854684,13.607,40,0,38378.354,-28900.046,-45270.581,760.48082,173.18275,290.15359,8.94E-05,0.09809328,581.08543,937.2883
1222,27.959086,8.611,40,550,40684.205,-32043.2,-45883.976,780.57546,173.10814,290.13969,8.97E-05,0.10017538,604.73857,962.24123
1204,27.83497,25.616,40,-200,37576.982,-27783.365,-45053.741,752.41799,113.8947,290.1333,0.000135855,0.098786613,633.34634,869.70416
1208,27.861993,21.613,40,0,38382.795,-28900.58,-45271.65,752.06822,143.94759,290.15742,0.000107912,0.10029123,603.14921,899.63866
1229,28.004717,25.62,65,-810,58798.171,-26041.656,-44285.178,752.83908,83.465669,290.13705,0.000185481,0.098196427,667.7391,840.72554
1225,27.981857,1.614,65,-810,59339.575,-25855.94,-44236.704,787.72058,255.16369,290.14956,6.13E-05,0.10573094,525.93712,1050.6083
1221,27.954552,3.618,40,550,41232.802,-31975.812,-45862.062,792.8057,227.52967,290.15394,6.83E-05,0.10144289,557.70999,1030.9365
1220,27.950574,1.615,40,550,40322.475,-31930.175,-45866.173,792.63926,246.13548,290.14463,6.34E-05,0.10371074,545.44623,1052.4225
1214,27.906421,25.618,40,200,39170.763,-29963.73,-45480.144,756.47082,116.39503,290.12053,0.000133316,0.10007125,637.88185,877.80502
1233,28.030079,16.621,65,-600,59978.01,-27252.654,-44516.779,755.21058,145.72962,290.14725,0.000106454,0.10018363,611.89794,916.07176
1212,27.892071,9.626,40,200,39328.809,-30019.44,-45485.983,763.09601,167.23286,290.14396,9.27E-05,0.099142916,585.28178,930.99095
1235,28.04887,1.618,65,-300,61239.01,-28886.354,-44837.147,771.96869,241.53083,290.14604,6.45E-05,0.10267333,531.54826,1030.3002
1215,27.917067,1.614,40,400,40099.303,-31252.888,-45732.714,776.39047,246.29403,290.1347,6.33E-05,0.10314052,525.20249,1032.1814
1230,28.015363,1.617,65,-600,59736.829,-27043.79,-44478.953,776.29018,259.6564,290.14632,6.01E-05,0.10363494,516.73334,1055.2263
1234,28.038225,25.619,65,-600,60151.639,-27256.642,-44515.833,750.25355,103.47748,290.16078,0.000149561,0.097961156,639.74007,852.74478
1223,27.965008,14.618,40,550,40977.807,-32034.195,-45880.605,774.67285,133.39165,290.1481,0.000116594,0.10142143,638.6,913.99596
1227,27.990369,9.625,65,-810,59120.802,-26077.055,-44284.233,770.25093,175.35806,290.14387,8.94E-05,0.10325459,599.39424,961.48455
1239,28.071732,25.618,65,-300,61184.245,-28894.331,-44837.188,750.9493,124.0153,290.1482,0.000125385,0.10122553,621.85181,877.90576
1213,27.898274,16.621,40,200,39279.471,-30016.11,-45487.997,757.11305,154.72518,290.13887,0.000100469,0.1009033,594.64539,913.91016
1228,27.996571,16.622,65,-810,59030.801,-26010.614,-44272.803,760.49069,127.15898,290.14274,0.000122013,0.099601399,626.19244,888.68635
1237,28.057383,9.625,65,-300,61378.185,-28889.685,-44831.72,762.76955,181.13782,290.1462,8.58E-05,0.1016739,574.74369,948.22601
1226,27.985834,3.62,65,-810,59113.154,-26137.412,-44296.732,780.67333,210.00927,290.15197,7.44E-05,0.10437035,574.7029,1009.792
1244,28.108289,30.612,65,0,62660.976,-30557.511,-45159.242,740.98745,104.15182,290.14934,0.000149121,0.09901584,635.06317,850.35098
1236,28.052849,3.619,65,-300,61505.477,-28930.389,-44839.038,771.80632,232.63812,290.14649,6.70E-05,0.10362207,541.9519,1023.9067
1238,28.063586,16.622,65,-300,61407.664,-28988.854,-44852.565,756.63147,165.55051,290.14275,9.38E-05,0.10138845,585.15634,928.21739
1240,28.082378,1.614,65,0,62639.144,-30553.03,-45157.721,768.67464,245.69781,290.15349,6.34E-05,0.10255476,521.468,1031.936
1243,28.098756,21.615,65,0,62655.426,-30555.332,-45157.268,746.57015,136.54728,290.14546,0.000114006,0.10249915,605.31006,887.47782
1251,28.157807,3.617,65,600,65152.184,-33834.865,-45798.087,759.09139,211.03422,290.14405,7.38E-05,0.102309,545.50869,978.3903
1231,28.019341,3.619,65,-600,60337.274,-27276.007,-44511.475,774.69589,221.43455,290.14024,7.01E-05,0.10013526,540.88073,997.33139
1252,28.162341,9.626,65,600,64826.182,-33792.311,-45793.811,755.0698,182.43092,290.14558,8.52E-05,0.10106663,568.81482,942.87205
1254,28.17669,25.619,65,600,65500.635,-33852.668,-45793.811,744.01607,101.6561,290.1287,0.000152542,0.099402924,638.98996,848.92924
1248,28.135037,16.622,65,300,64083.354,-32190.185,-45472.826,749.84136,162.92099,290.12733,9.53E-05,0.10016564,584.55224,923.42756
1253,28.168544,16.621,65,600,65520.164,-33821.256,-45790.645,746.998,141.88426,290.13431,0.000109355,0.10033659,597.93875,890.99054
1256,28.191315,3.617,65,810,66025.346,-34922.397,-46009.048,759.41723,204.85298,290.14613,7.64E-05,0.10593254,556.01108,979.61519
1261,28.224822,3.619,90,-1070,82272.891,-25983.89,-43827.322,759.39647,232.33549,290.1414,6.71E-05,0.10331776,527.95296,1008.5723
1258,28.202052,16.621,65,810,66067.736,-34929.14,-46008.39,744.50131,127.56431,290.14768,0.000122018,0.10232655,617.06021,881.52565
1250,28.153829,1.619,65,600,65080.561,-33738.985,-45778.146,765.02193,249.40362,290.13104,6.24E-05,0.10232436,518.25838,1034.782
1260,28.220843,1.617,90,-1070,82135.361,-26492.234,-43938.044,757.35701,224.98591,290.12995,6.94E-05,0.10353616,527.22577,990.64292
1241,28.086357,5.617,65,0,62644.366,-30547.726,-45156.775,764.30452,219.31903,290.14785,7.10E-05,0.10252668,548.22439,1001.7352
1246,28.1243,3.618,65,300,63942.329,-32211.4,-45481.008,761.99565,224.6392,290.13333,6.94E-05,0.10297127,530.88276,994.88492
1247,28.128834,9.626,65,300,63816.311,-32129.664,-45465.836,758.55166,205.47938,290.14316,7.59E-05,0.10273866,542.8035,964.02478
1270,28.287857,1.617,90,-300,85587.896,-30614.003,-44734.976,765.79328,262.98501,290.14657,5.95E-05,0.10357783,507.89309,1051.915
1255,28.187336,1.618,65,810,65823.841,-34862.615,-45999.016,760.58374,218.31521,290.14079,7.15E-05,0.10361709,542.28323,991.54505
1264,28.243705,25.619,90,-1070,82882.427,-26338.054,-43890.474,738.84715,88.555172,290.14318,0.000175081,0.099601502,645.88591,828.88177
1242,28.091447,13.608,65,0,62646.833,-30544.026,-45155.254,755.36598,173.16326,290.15631,8.96E-05,0.099772129,573.96549,931.13552
1257,28.195849,9.625,65,810,65948.831,-35055.938,-46036.389,751.69099,146.29759,290.13265,0.000106169,0.10030999,598.16567,899.03635
1249,28.143183,25.618,65,300,64037.593,-32250.007,-45488.409,745.89274,109.15665,290.1279,0.000141774,0.098383558,630.8152,856.03329
1245,28.120321,1.618,65,300,63959.68,-32274.512,-45494.617,764.22444,262.68343,290.13722,5.91E-05,0.1002492,488.21089,1029.9305
1269,28.277212,25.618,90,-700,84021.32,-28502.424,-44322.223,737.44903,108.61546,290.14409,0.000142654,0.09898753,623.49341,848.78942
1263,28.235559,16.62,90,-1070,83389.172,-26192.301,-43848.866,747.37688,133.4155,290.13228,0.000116408,0.10006142,609.41775,885.1479
1267,28.262863,9.625,90,-700,83753.536,-28448.851,-44317.536,750.11864,173.33919,290.16651,8.98E-05,0.10226077,570.14472,927.68356
1262,28.229356,9.624,90,-1070,81689.26,-25727.251,-43787.81,749.86033,151.26769,290.14161,0.000102868,0.1007826,599.35109,912.43679
1272,28.296371,9.624,90,-300,85373.068,-30552.989,-44727.247,746.90778,181.45277,290.14204,8.55E-05,0.10004875,565.45425,940.19221
1259,28.210197,25.619,65,810,66442.419,-34897.481,-45996.919,737.73893,84.488354,290.14078,0.000183463,0.098987815,645.29361,820.75689
1277,28.330434,13.605,90,0,86783.365,-32204.699,-45046.792,742.55352,176.72474,290.13344,8.78E-05,0.099560105,557.25451,921.34145
1271,28.291836,3.62,90,-300,85439.305,-30515.656,-44717.173,759.01104,245.27999,290.14636,6.35E-05,0.10268197,509.54939,1018.5516
1273,28.302573,16.621,90,-300,85390.953,-30476.556,-44709.238,741.36357,146.04974,290.14224,0.000106316,0.10052614,588.41702,888.42137
1268,28.269066,16.621,90,-700,83620.24,-28315.104,-44292.086,740.79521,132.03647,290.14552,0.000117785,0.10160341,607.85084,880.15926
1276,28.325343,5.621,90,0,86774.895,-32204.123,-45048.026,750.58567,220.96937,290.13134,7.02E-05,0.09961603,518.69117,974.0664
1266,28.258329,3.62,90,-700,83566.543,-28176.095,-44264.415,760.06553,246.3726,290.15844,6.36E-05,0.10645276,514.37089,1021.1342
1274,28.310719,25.619,90,-300,85423.27,-30551.097,-44725.273,736.32156,116.40201,290.16035,0.000133291,0.099751508,613.33711,853.7033
1278,28.337742,21.615,90,0,86778.144,-32207.741,-45046.093,736.69534,133.766,290.16701,0.000115992,0.10009899,601.80889,879.73656
1279,28.347276,30.618,90,0,86776.622,-32208.522,-45047.327,732.39399,106.00708,290.14263,0.000145697,0.096849317,618.51335,837.78968
1284,28.38217,25.619,90,300,87940.804,-33795.312,-45356.964,737.06815,119.49108,290.15212,0.000129531,0.098217977,612.79799,859.65655
1281,28.363287,3.619,90,300,87854.544,-33891.562,-45378.714,752.472,230.10916,290.15981,6.77E-05,0.10312823,518.01052,992.58543
1265,28.25435,1.619,90,-700,84022.266,-28572.237,-44337.682,758.19568,253.31147,290.15408,6.18E-05,0.10615878,507.03858,1033.5473
1282,28.367821,9.627,90,300,88034.752,-33791.077,-45353.51,744.8286,191.5841,290.16048,8.11E-05,0.10003551,543.54169,935.44821
1280,28.35931,1.614,90,300,88137.335,-33982.591,-45395.324,754.10739,242.18172,290.14666,6.43E-05,0.1023323,510.68752,1014.0297
1288,28.407532,16.619,90,700,89658.07,-36234.786,-45835.419,736.80287,138.87417,290.13733,0.000112424,0.10360945,596.4328,881.00154
1295,28.459831,1.616,120,-1380,106679.1,-26843.726,-43484.217,753.16906,246.97992,290.1636,6.31E-05,0.1036519,504.61325,1017.3261
1275,28.321365,1.615,90,0,86777.033,-32199.189,-45046.299,756.64436,257.11924,290.13125,6.06E-05,0.10280579,491.71468,1022.5984
1290,28.426323,1.616,90,1070,90883.721,-38010.624,-46185.76,752.73486,236.88265,290.1574,6.59E-05,0.10398215,507.98338,995.38025
1301,28.497316,3.619,120,-1000,107374.18,-28539.428,-43817.125,751.87198,212.83314,290.16857,7.33E-05,0.10332097,533.07992,969.84938
1297,28.468343,9.624,120,-1380,106532.36,-27066.035,-43530.019,739.59381,176.03313,290.16891,8.84E-05,0.10201864,559.17091,924.9301
1302,28.501851,9.624,120,-1000,107374.18,-29215.275,-43937.345,741.98896,190.63508,290.13377,8.17E-05,0.10252656,554.72716,950.00011
1299,28.482692,25.619,120,-1380,106814.04,-26542.971,-43427.684,730.77873,80.644085,290.15622,0.000191263,0.096483039,646.34146,813.18379
1292,28.434836,9.625,90,1070,91572.363,-37948.047,-46158.419,740.98041,165.11409,290.14014,9.39E-05,0.098019112,573.95351,914.48083
1309,28.549706,25.619,120,-500,107374.18,-31371.998,-44364.941,731.35191,123.88285,290.1297,0.000125263,0.10032883,610.02666,866.15515
1294,28.449185,25.62,90,1070,91156.974,-37859.033,-46146.907,731.14112,71.34778,290.16704,0.000217479,0.099834287,656.58864,804.10833
1305,28.526845,1.617,120,-500,107374.18,-31408.673,-44370.533,749.90068,214.89102,290.14458,7.26E-05,0.10330825,528.45221,971.37608
1308,28.541561,16.62,120,-500,107374.18,-31332.816,-44355.238,736.12429,163.01319,290.15472,9.50E-05,0.098868621,567.70929,904.88667
1303,28.508053,16.622,120,-1000,107374.18,-28628.771,-43833.777,736.92254,148.61272,290.14978,0.000104439,0.10065025,582.49391,888.84952
1289,28.415678,25.618,90,700,89334.328,-36247.613,-45846.849,729.96682,102.31123,290.15088,0.000150688,0.095659027,622.83855,834.18165
1307,28.535357,9.626,120,-500,107374.18,-31322.907,-44356.636,742.65968,204.57623,290.14167,7.59E-05,0.10075311,531.05223,954.71545
1291,28.430301,3.619,90,1070,91453.416,-38260.027,-46227.081,747.96524,214.18261,290.1478,7.23E-05,0.099049309,524.66413,964.96213
1310,28.560352,1.615,120,0,107374.18,-34130.522,-44899.889,746.96365,217.49283,290.15535,7.14E-05,0.10007315,524.49587,973.17079
1283,28.374024,16.621,90,300,87769.517,-33776.564,-45355.772,737.29859,152.42218,290.15458,0.000101746,0.09999806,580.01384,896.37
1313,28.576729,21.617,120,0,107374.18,-34140.965,-44902.026,735.1941,129.66139,290.14854,0.00011954,0.09920588,600.382,867.6584
1286,28.396794,3.618,90,700,89606.799,-36179.116,-45822.879,751.3506,221.00599,290.136,7.04E-05,0.10189067,524.25446,981.21018
1285,28.392816,1.616,90,700,89940.369,-36049.892,-45791.632,753.52359,233.46485,290.13585,6.66E-05,0.1015851,521.89239,1006.1278
1304,28.516199,25.619,120,-1000,107374.18,-28389.441,-43787.892,730.10339,106.99337,290.15571,0.000144977,0.09976782,618.85697,839.02181
1287,28.401329,9.626,90,700,89949.332,-36052.03,-45790.028,739.01759,151.19181,290.13593,0.000102423,0.098568681,580.80468,893.13472
1293,28.441039,16.622,90,1070,90941.94,-38194.078,-46221.859,736.19754,106.02798,290.16701,0.000146374,0.10000487,623.715,842.2547
1298,28.474546,16.621,120,-1380,106854.62,-26521.674,-43418.351,734.83412,117.21228,290.15446,0.000132429,0.099902752,619.04076,860.74712
1314,28.586263,30.612,120,0,107374.18,-34139.362,-44901.081,729.9322,97.457665,290.16372,0.000158827,0.098323238,631.26666,831.74344
1311,28.56433,5.622,120,0,107374.18,-34125.999,-44897.997,743.03683,204.68653,290.16894,7.62E-05,0.1035438,533.33073,954.45715
1300,28.493338,1.617,120,-1000,107374.18,-28427.225,-43784.85,752.88254,257.2944,290.16174,6.06E-05,0.1033544,488.76538,1020.1033
1296,28.463809,3.619,120,-1380,106362.63,-26657.805,-43451.449,749.60043,226.78516,290.15689,6.87E-05,0.10325775,523.56604,992.77739
1316,28.602274,3.62,120,500,107374.18,-37250.078,-45499.88,743.01269,183.53419,290.17644,8.47E-05,0.10158892,553.20918,929.96254
1319,28.621158,25.618,120,500,107374.18,-36982.666,-45457.038,731.83074,103.70389,290.13917,0.000149039,0.09767391,621.58465,835.76888
1306,28.530823,3.618,120,-500,107374.18,-31508.911,-44393.598,746.60532,225.30504,290.13408,6.92E-05,0.10389381,521.36793,986.14722
1315,28.598296,1.618,120,500,107374.18,-37035.746,-45458.724,750.08008,260.71387,290.1622,5.99E-05,0.10440148,485.02013,1023.6768
1326,28.669289,3.618,120,1380,107374.18,-41549.596,-46330.156,739.95806,180.37458,290.1574,8.60E-05,0.10001948,555.8986,927.79837
1322,28.640316,9.625,120,1000,107374.18,-39751.225,-45986.311,735.76928,184.90487,290.14386,8.42E-05,0.10241313,549.5361,930.474
1321,28.635782,3.615,120,1000,107374.18,-40215.989,-46073.557,742.83308,188.62956,290.14875,8.28E-05,0.102922,557.93687,948.62879
1318,28.613011,16.621,120,500,107374.18,-36914.991,-45435.781,735.91302,161.72806,290.15329,9.63E-05,0.10193323,572.78906,907.29175
1312,28.569421,13.607,120,0,107374.18,-34128.877,-44898.244,737.1485,184.00573,290.15529,8.44E-05,0.10097008,547.94164,929.4826
1320,28.631803,1.617,120,1000,107374.18,-39755.625,-45987.298,747.78776,248.62006,290.15211,6.27E-05,0.1031806,492.49669,1004.7457
1324,28.654665,25.617,120,1000,107374.18,-40131.21,-46058.057,724.64471,102.42365,290.14764,0.000151268,0.099099783,621.85831,834.10129
1328,28.680026,16.62,120,1380,107374.18,-41458.65,-46312.353,729.83867,130.41352,290.14984,0.000119098,0.10061753,594.06321,863.12871
1327,28.673823,9.625,120,1380,107374.18,-41329.466,-46289.082,734.95724,176.48609,290.15364,8.79E-05,0.099953226,558.60587,923.31332
1317,28.606809,9.623,120,500,107374.18,-36925.886,-45440.386,743.19279,203.73368,290.15243,7.65E-05,0.10306037,542.41883,965.03571
1330,28.698817,1.618,65,-810,58925.299,-26102.259,-44292.25,740.53573,207.75499,290.15059,7.48E-05,0.10124589,527.39288,959.4051
1332,28.707331,9.625,65,-810,58966.784,-26107.234,-44294.552,736.53483,180.50344,290.14831,8.61E-05,0.10149271,551.0577,923.66958
1334,28.721679,25.618,65,-810,58891.955,-26109.824,-44292.908,725.67458,86.553114,290.13496,0.000178488,0.096942986,633.00505,811.4293
1342,28.774345,9.623,65,-300,61036.354,-28758.158,-44808.243,732.12526,182.22998,290.15798,8.54E-05,0.10243943,546.7368,924.12178
1341,28.76981,3.619,65,-300,61051.114,-28975.08,-44854.991,742.25114,243.66478,290.14785,6.37E-05,0.10097386,491.11999,994.14264
1323,28.646519,16.621,120,1000,107374.18,-39786.872,-45989.395,732.13954,144.12346,290.1477,0.000107601,0.099830389,588.99642,888.31671
1345,28.799339,1.619,65,0,62433.61,-30559.855,-45160.352,742.21989,216.37155,290.13586,7.21E-05,0.1038682,521.16404,967.07838
1353,28.851999,16.62,65,300,63724.255,-32150.509,-45470.894,731.76376,154.76033,290.13444,0.000100185,0.099267459,572.72439,892.2251
1348,28.815716,21.617,65,0,62455.483,-30554.263,-45158.79,727.51766,134.1476,290.15449,0.000115752,0.10022278,588.33547,865.01806
1356,28.874769,3.618,65,600,65076.943,-34042.742,-45838.791,744.16761,229.48723,290.13518,6.77E-05,0.10092161,506.44349,980.84944
1350,28.837283,1.618,65,300,63800.729,-32293.877,-45500.62,741.62878,240.19898,290.14045,6.46E-05,0.10001685,502.22198,1000.7881
1352,28.845796,9.625,65,300,63775.936,-32341.858,-45508.719,735.277,179.65565,290.14567,8.63E-05,0.099807558,557.6404,930.11717
1338,28.747041,16.62,65,-600,59813.549,-27210.346,-44508.72,732.77038,144.94876,290.1477,0.000106972,0.099665696,582.92695,881.77002
1325,28.66531,1.616,120,1380,107374.18,-41777.537,-46376.452,735.81942,167.55515,290.149,9.30E-05,0.10307626,571.78075,918.81521
1329,28.688172,25.619,120,1380,107374.18,-41954.085,-46409.837,726.48765,87.98013,290.14992,0.00017565,0.097312697,637.14176,817.85824
1337,28.740837,9.626,65,-600,59825.144,-27174.7,-44503.17,737.55725,162.25723,290.14129,9.59E-05,0.10164236,574.36365,909.1414
1339,28.755186,25.619,65,-600,59988.083,-27494.821,-44565.089,724.1525,102.80961,290.13955,0.000151268,0.10170739,624.85972,837.55442
1336,28.736304,3.618,65,-600,59694.357,-27042.104,-44476.486,747.79742,242.0588,290.13594,6.43E-05,0.10178382,509.13159,1011.7573
1343,28.780547,16.622,65,-300,61245.424,-29004.848,-44859.226,729.04821,144.57213,290.15703,0.000107353,0.099572298,583.83876,882.16124
1349,28.82525,30.613,65,0,62463.541,-30556.607,-45161.873,724.05339,107.25318,290.13264,0.000144524,0.099422638,611.75625,832.39526
1333,28.713533,16.62,65,-810,59334.436,-26182.063,-44299.281,731.6485,130.40631,290.15831,0.000118838,0.099312267,599.32915,870.37792
1331,28.702796,3.617,65,-810,59274.613,-26144.32,-44294.47,745.02497,229.70265,290.13834,6.77E-05,0.10148581,509.90564,986.5792
1355,28.870791,1.617,65,600,65043.27,-33920.631,-45819.138,741.40502,199.75807,290.13451,7.79E-05,0.10185841,532.7113,943.93517
1359,28.893652,25.618,65,600,64961.492,-33757.98,-45784.272,722.97531,97.998666,290.14591,0.000157757,0.09699296,614.46396,817.44513
1335,28.732325,1.62,65,-600,59962.427,-27367.405,-44541.53,744.51,223.9818,290.13451,6.96E-05,0.10313543,521.00075,986.22148
1354,28.860145,25.619,65,300,63736.918,-32186.279,-45478.418,726.66064,117.41368,290.12691,0.000131748,0.097896511,606.03218,848.40216
1357,28.879303,9.625,65,600,65012.844,-34006.273,-45834.309,733.8099,162.87067,290.14987,9.52E-05,0.099582137,570.89829,908.83909
1351,28.841262,3.617,65,300,63547.377,-32190.678,-45482.365,741.70617,220.03122,290.14774,7.08E-05,0.10172105,524.10498,977.61219
1340,28.765832,1.616,65,-300,61110.525,-28906.049,-44838.216,741.99517,223.66119,290.13989,6.97E-05,0.10287921,512.44581,974.35217
1360,28.904297,1.618,65,810,65655.063,-34672.706,-45964.109,743.4393,236.75305,290.15015,6.55E-05,0.099892867,507.17677,998.19697
1344,28.788694,25.618,65,-300,61186.999,-28907.775,-44838.504,725.46669,120.6265,290.14917,0.000128424,0.098808409,597.21439,845.46238
1361,28.908276,3.619,65,810,65847.4,-35186.478,-46066.362,739.98145,226.32688,290.1374,6.85E-05,0.10031599,509.52911,983.5113
1363,28.919013,16.621,65,810,65833.338,-35142.403,-46054.274,721.28749,102.1708,290.13056,0.000150956,0.095851619,615.87335,826.98523
1347,28.808408,13.607,65,0,62440.147,-30559.608,-45162.531,733.52255,177.27842,290.15459,8.78E-05,0.10218153,551.07285,917.78574
1365,28.937805,1.617,90,-1070,82615.629,-26771.569,-43982.037,743.98724,256.07586,290.13146,6.06E-05,0.10121756,481.89878,1013.7578
1369,28.960666,25.619,90,-1070,82618.013,-26756.603,-43978.666,727.20368,79.056076,290.15063,0.00019623,0.099871013,645.07163,807.83746
1362,28.912811,9.622,65,810,66261.224,-35612.388,-46141.644,728.86729,145.15883,290.12981,0.00010692,0.099994259,578.30623,878.25943
1367,28.946318,9.623,90,-1070,82090.792,-26207.802,-43875.467,731.03814,157.4224,290.13452,9.86E-05,0.10017632,569.50751,894.79552
1368,28.95252,16.622,90,-1070,82459.678,-26429.534,-43913.663,729.24955,115.00242,290.09786,0.00013483,0.099702925,612.43953,850.22714
1358,28.885506,16.62,65,600,64662.79,-33788.323,-45795.25,729.17885,124.26177,290.14588,0.000124496,0.097688285,601.42271,858.46618
1370,28.971312,1.617,90,-700,83794.404,-28360.906,-44294.881,752.95117,265.31103,290.13097,5.87E-05,0.10287582,489.86199,1038.0875
1366,28.941783,3.619,90,-1070,81447.626,-26073.191,-43860.049,738.29983,231.95158,290.12637,6.70E-05,0.10133855,499.2264,978.19784
1381,29.042305,5.621,90,0,86616.355,-32199.929,-45046.34,746.02297,193.81093,290.1285,8.00E-05,0.1001948,547.06797,946.13405
1382,29.047396,13.605,90,0,86624.372,-32201.985,-45046.751,737.90137,160.0066,290.1284,9.75E-05,0.10364008,576.09238,905.87732
1378,29.019535,16.62,90,-300,85315.342,-30455.752,-44707.059,743.38571,171.53123,290.14361,9.07E-05,0.10160178,571.79332,927.19657
1346,28.803319,5.617,65,0,62439.283,-30558.21,-45159.119,737.48082,149.86471,290.14705,9.47E-05,0.013301164,595.89529,980.96329
1388,29.090986,16.619,90,300,88137.705,-33941.558,-45381.633,732.47489,153.72546,290.14497,0.000101172,0.10101941,572.26494,888.70476
1390,29.109777,1.617,90,700,89613.46,-35867.012,-45758.082,747.73452,259.98097,290.15583,5.99E-05,0.10213994,485.38773,1019.5012
1364,28.927159,25.619,65,810,66200.579,-35091.585,-46034.95,720.49365,68.202765,290.12083,0.000226663,0.097326612,649.14661,789.45945
1385,29.076271,1.616,90,300,87775.109,-33788.651,-45358.156,746.59705,251.61717,290.12342,6.20E-05,0.10328749,487.42992,1005.2165
1384,29.064237,30.614,90,0,86633.87,-32205.192,-45046.792,725.89895,109.94308,290.13489,0.00014058,0.097382493,613.36443,841.20123
1383,29.054704,21.615,90,0,86625.77,-32210.866,-45048.478,732.0965,147.99793,290.13615,0.00010465,0.098692387,577.80664,883.01154
1377,29.013332,9.625,90,-300,85110.67,-30537.16,-44728.11,753.79101,213.5273,290.13762,7.28E-05,0.10159543,534.37196,973.2442
1374,28.994174,25.618,90,-700,83314.794,-27986.514,-44228.686,745.33839,102.93169,290.18543,0.000150698,0.099371506,640.68296,852.59986
1391,29.113756,3.62,90,700,89513.427,-36160.861,-45822.797,738.19906,179.47081,290.14427,8.67E-05,0.10137511,552.93637,921.45757
1394,29.132639,25.618,90,700,89642.323,-35987.027,-45781.024,726.05477,98.232297,290.14483,0.000157681,0.098893418,622.98362,825.61234
1387,29.084783,9.624,90,300,87906.719,-33985.551,-45396.27,734.52269,195.53994,290.14911,7.92E-05,0.098675723,531.83699,937.66806
1373,28.986027,16.623,90,-700,83579.412,-28353.177,-44301.09,746.16154,139.57456,290.18704,0.000112121,0.10268685,606.15459,894.92622
1393,29.124493,16.621,90,700,89671.022,-36142.935,-45812.724,727.69313,141.79989,290.12413,0.000109465,0.1004688,584.50976,877.33873
1375,29.00482,1.614,90,-300,85217.652,-30441.567,-44707.881,767.18382,274.59386,290.16089,5.68E-05,0.10332497,485.80578,1054.1538
1372,28.979825,9.624,90,-700,83836.219,-28463.447,-44314.987,748.47558,199.44303,290.1575,7.79E-05,0.10078064,548.76997,961.09871
1371,28.97529,3.619,90,-700,83905.868,-28363.497,-44295.745,748.33729,202.03479,290.15096,7.70E-05,0.10211275,540.12262,957.0895
1396,29.147264,3.617,90,1070,91010.069,-38429.544,-46265.523,739.37826,171.52809,290.12593,9.04E-05,0.099257648,566.30502,921.54346
1395,29.143284,1.617,90,1070,90606.932,-37786.876,-46139.506,746.96165,262.164,290.12535,5.94E-05,0.10246569,489.08856,1033.0226
1376,29.008798,3.617,90,-300,85325.497,-30459.905,-44707.1,763.75348,220.79455,290.15691,7.06E-05,0.10325081,535.37318,989.07126
1400,29.176792,1.619,120,-1380,106096.58,-26789.743,-43483.107,741.17561,207.76662,290.1393,7.49E-05,0.10234527,532.98977,961.95973
1379,29.027681,25.62,90,-300,85311.683,-30535.597,-44726.507,735.31377,126.73777,290.12751,0.000122205,0.099082022,603.13959,865.83011
1389,29.099132,25.618,90,300,87895.659,-33755.431,-45347.384,722.95392,95.475723,290.14016,0.000162105,0.098452008,627.93861,825.40482
1404,29.199654,25.619,120,-1380,106623.06,-26557.403,-43414.98,725.58215,90.780587,290.1335,0.000170873,0.099574903,629.91889,817.67707
1380,29.038326,1.617,90,0,86613.929,-32199.436,-45048.355,756.68816,245.63217,290.12413,6.33E-05,0.10134597,508.70147,1021.3187
1397,29.151798,9.623,90,1070,91395.155,-38139.642,-46195.792,734.38267,180.82677,290.13052,8.56E-05,0.098826398,544.31369,919.41358
1409,29.233161,25.619,120,-1000,107374.18,-28608.172,-43822.059,723.81191,99.432181,290.12993,0.000156218,0.099943556,618.39281,823.59709
1399,29.166147,25.617,90,1070,91320.942,-38399.777,-46253.065,724.00855,80.319641,290.1194,0.000192311,0.097275675,640.922,806.31033
1408,29.225015,16.62,120,-1000,107374.18,-28763.052,-43848.044,730.14209,149.6593,290.13958,0.000103974,0.10074769,580.31661,888.6935
1386,29.080248,3.62,90,300,87796.037,-33889.26,-45376.576,745.73886,242.40803,290.1191,6.45E-05,0.1044265,496.16538,993.75382
1401,29.180771,3.618,120,-1380,106909.72,-26831.31,-43459.918,739.27873,198.83377,290.12278,7.79E-05,0.099219624,530.40753,941.38035
1398,29.158001,16.621,90,1070,91181.808,-38501.125,-46276.337,729.22279,132.84327,290.11906,0.000117009,0.10055251,596.4789,871.46049
1402,29.185305,9.626,120,-1380,106841.63,-26751.259,-43463.577,736.16161,184.46831,290.11943,8.43E-05,0.10126569,552.82493,934.43769
1403,29.191508,16.62,120,-1380,106829.67,-26538.654,-43408.689,729.03621,133.77873,290.12708,0.000115781,0.099324243,590.8262,867.94148
1406,29.214277,3.619,120,-1000,107374.18,-28714.331,-43860.666,741.57925,211.29634,290.13858,7.38E-05,0.10203958,531.77461,968.80114
1405,29.210299,1.617,120,-1000,107133.96,-28531.123,-43815.481,742.49869,222.95375,290.12382,6.99E-05,0.10280657,520.70361,983.03376
1392,29.118291,9.624,90,700,89327.585,-35964.003,-45782.751,736.20113,192.26967,290.13138,8.08E-05,0.10069042,535.66288,932.64015
1414,29.266668,25.618,120,-500,107374.18,-31414.799,-44366.668,723.66126,121.58211,290.13837,0.000127249,0.098151595,598.36552,850.94761
1413,29.258522,16.622,120,-500,107374.18,-31374.876,-44370.574,733.23383,161.83274,290.14535,9.61E-05,0.10102027,564.52542,897.15135
1422,29.32377,9.624,120,500,107374.18,-36840.737,-45424.516,734.23224,196.72069,290.13838,7.92E-05,0.10259352,530.97349,936.72348
1407,29.218812,9.626,120,-1000,107374.18,-28679.917,-43847.509,735.06256,194.85583,290.13389,7.96E-05,0.099934039,531.96693,933.42701
1417,29.286382,13.607,120,0,107374.18,-34133.811,-44894.544,736.51076,180.29941,290.10834,8.59E-05,0.097668912,554.6707,929.02627
1427,29.357278,9.625,120,1000,107374.18,-39882.67,-45996.056,732.97269,157.88016,290.06851,9.86E-05,0.10154325,571.89076,898.01833
1421,29.319236,3.618,120,500,107374.18,-36733.345,-45408.029,733.92523,164.66024,290.16627,9.50E-05,0.099524446,556.8881,898.22301
1429,29.371627,25.619,120,1000,107374.18,-39923.004,-46021.876,724.82163,105.95169,290.19226,0.000146227,0.099094243,619.30664,839.16811
1424,29.338119,25.619,120,500,107374.18,-36995.905,-45455.352,727.28238,111.63449,290.12122,0.000139068,0.10009249,610.0952,840.28864
1432,29.390784,9.625,120,1380,107374.18,-42142.967,-46440.92,734.40006,144.40316,290.11152,0.000107346,0.09910491,584.93818,883.07192
1411,29.247785,3.619,120,-500,107374.18,-31450.816,-44386.198,741.41123,227.23743,290.12903,6.84E-05,0.10117526,505.59732,974.56429
1431,29.386251,3.619,120,1380,107374.18,-41647.244,-46339.119,742.76107,220.84141,290.07657,7.05E-05,0.10300601,516.55749,973.51321
1437,29.424292,9.625,120,-1380,106489.06,-26162.494,-43342.576,736.74872,162.61483,290.13913,9.58E-05,0.10148878,575.76143,911.70321
1434,29.405134,25.618,120,1380,107374.18,-41672.735,-46376.616,724.16789,88.930102,290.17994,0.000173162,0.094873895,626.56401,811.22386
1430,29.382272,1.616,120,1380,107374.18,-42129.317,-46458.188,737.78169,195.15384,290.11765,7.95E-05,0.10043764,539.26366,945.81715
1420,29.315258,1.616,120,500,107374.18,-37006.883,-45454.941,738.78411,218.28554,290.12422,7.13E-05,0.10192131,524.10517,976.26857
1436,29.419757,3.618,120,-1380,106618.09,-26883.731,-43504.857,746.68416,233.69676,290.13395,6.68E-05,0.10372496,516.3016,1001.557
1438,29.430495,16.621,120,-1380,106520.27,-26624.872,-43454.943,730.36446,120.45551,290.17777,0.000128781,0.099768065,604.51979,853.21758
1439,29.438641,25.619,120,-1380,106548.23,-26581.907,-43449.023,725.25679,78.964346,290.12115,0.000196554,0.10048341,646.32947,810.53922
1442,29.4578,9.622,120,-1000,107119.2,-28538.112,-43820.044,738.1336,190.65682,290.17829,8.19E-05,0.10210899,538.61961,932.441
1441,29.453264,3.622,120,-1000,107213.6,-28885.451,-43884.554,744.43199,216.20018,290.11269,7.21E-05,0.10199535,530.4281,976.89513
1418,29.293692,21.615,120,0,107374.18,-34144.378,-44900.135,728.13864,128.66701,290.08372,0.000120389,0.098038228,595.65528,861.50634
1410,29.243806,1.617,120,-500,107374.18,-31246.31,-44337.929,742.78873,228.45625,290.11239,6.81E-05,0.10100369,516.72885,965.12974
1415,29.277314,1.618,120,0,107374.18,-34123.861,-44895.448,740.1523,198.777,290.1,7.85E-05,0.10367287,540.7494,952.37181
1412,29.252319,9.625,120,-500,107374.18,-31295.73,-44353.676,738.37674,176.13631,290.12263,8.84E-05,0.10213125,556.12281,919.46305
1425,29.348764,1.617,120,1000,107374.18,-39648.15,-45952.638,738.25445,180.75183,290.1299,8.61E-05,0.10215573,558.22506,931.05777
1416,29.281292,5.621,120,0,107374.18,-34127.973,-44894.42,737.16278,198.14042,290.10265,7.86E-05,0.10197123,542.1562,950.8943
1423,29.329974,16.62,120,500,107374.18,-37049.355,-45466.124,729.88109,159.39773,290.13032,9.75E-05,0.100158,568.93993,898.51462
1426,29.352743,3.62,120,1000,107374.18,-39744.976,-45980.637,741.54449,201.17181,290.15016,7.72E-05,0.10075132,539.38411,955.7371
1443,29.464002,16.622,120,-1000,107293.7,-28766.588,-43878.551,730.36184,134.89938,290.14616,0.000115637,0.10251147,595.02045,873.49471
1419,29.303226,30.611,120,0,107374.18,-34136.031,-44897.257,724.68092,99.682774,290.10083,0.00015557,0.099891706,626.27275,832.2525
1445,29.482794,1.617,120,-500,107374.18,-31368.298,-44372.506,751.82398,258.98841,290.11966,6.01E-05,0.10052088,484.4426,1017.1837
1433,29.396988,16.621,120,1380,107374.18,-42097.741,-46429.038,729.38888,131.82809,290.08498,0.000117158,0.098762575,595.90234,870.32998
1452,29.525369,13.611,120,0,107374.18,-34118.681,-44898.902,736.1803,154.51247,290.09337,0.000100558,0.10048624,573.51482,892.6973
1435,29.415779,1.616,120,-1380,106649.87,-26657.147,-43436.976,745.67658,252.09832,290.12513,6.18E-05,0.10260192,489.16274,1010.6251
1450,29.5163,1.621,120,0,107374.18,-34120.161,-44902.109,746.83301,255.2937,290.12192,6.14E-05,0.10267036,491.76857,1017.3021
1428,29.36348,16.621,120,1000,107374.18,-39435.051,-45935.658,730.43047,146.02921,290.12177,0.000106151,0.099162247,580.08742,883.00349
1453,29.532677,21.619,120,0,107374.18,-34133.565,-44898.737,726.33005,140.18319,290.112,0.000110873,0.10097722,584.16903,874.05319
1446,29.486772,3.619,120,-500,107374.18,-31463.479,-44385.787,743.44827,229.32865,290.11251,6.78E-05,0.10200437,507.34293,981.95
1447,29.491307,9.624,120,-500,107374.18,-31402.67,-44370.163,735.8237,197.40064,290.13361,7.87E-05,0.10085262,538.60653,947.01973
1448,29.497509,16.621,120,-500,107374.18,-31265.387,-44351.949,731.29763,160.32591,290.13066,9.71E-05,0.10189764,565.61913,896.36067
1440,29.449287,1.616,120,-1000,107374.18,-28998.928,-43897.258,747.61774,258.36528,290.1139,6.04E-05,0.1040935,490.10715,1028.0747
1449,29.505655,25.62,120,-500,107374.18,-31485.064,-44391.913,726.91088,108.64304,290.11458,0.000142392,0.098381729,618.19395,843.2707
1458,29.568961,16.62,120,500,107374.18,-36876.836,-45431.588,729.26486,122.04307,290.11342,0.00012744,0.10151173,607.89265,860.09725
1459,29.577106,25.619,120,500,107374.18,-36789.878,-45416.416,727.06442,94.089937,290.12028,0.000164975,0.10069624,630.77227,825.8641
1455,29.554243,1.621,120,500,107374.18,-36537.926,-45371.436,741.5507,238.81845,290.12114,6.54E-05,0.10450255,495.66013,985.7136
1454,29.542211,30.616,120,0,107374.18,-34133.893,-44902.191,723.59388,113.2117,290.12037,0.0001368,0.099121102,604.91646,839.55829
1457,29.562758,9.624,120,500,107374.18,-36943.936,-45445.484,736.30839,183.76937,290.10122,8.44E-05,0.099782475,544.51914,923.74349
1460,29.587752,1.617,120,1000,107374.18,-39632.732,-45976.978,747.29032,230.53624,290.11331,6.75E-05,0.10122977,509.43889,985.57121
1461,29.591731,3.617,120,1000,107374.18,-39818.695,-45984.173,747.88233,248.22345,290.09979,6.28E-05,0.10306946,495.89713,1012.82
1470,29.654767,1.615,15,-290,12858.25,-25622.036,-45076.066,749.26411,261.97907,290.13444,5.99E-05,0.10361485,488.41729,1035.1484
1444,29.472149,25.616,120,-1000,107374.18,-28569.277,-43822.635,727.72051,92.811317,290.11049,0.000167046,0.099583859,631.91748,823.25423
1456,29.558222,3.622,120,500,107374.18,-36695.766,-45395.571,743.66878,236.56043,290.13578,6.59E-05,0.1026529,496.82491,984.266
1464,29.610614,25.62,120,1000,107374.18,-39517.199,-45941.743,727.23596,81.553336,290.1148,0.000190167,0.099506424,643.09706,811.93324
1466,29.625237,3.619,120,1380,107374.18,-41732.599,-46382.29,749.68596,243.94386,290.09475,6.40E-05,0.10256686,495.94646,997.60909
1479,29.711135,25.619,15,-200,13354.425,-26098.106,-45145.181,728.37164,77.71689,290.07063,0.00019942,0.098076642,645.27477,805.62422
1480,29.721781,1.618,15,-100,13723.636,-26662.86,-45259.275,747.74783,239.77489,290.07175,6.49E-05,0.10233085,504.717,998.45472
1472,29.66328,9.623,15,-290,12783.709,-25504.037,-45041.119,733.07918,144.37321,290.11324,0.000107222,0.098829141,581.54198,880.62974
1474,29.677628,25.618,15,-290,12778.529,-25582.484,-45056.824,723.48524,49.693318,290.11371,0.000312367,0.099155932,675.04343,777.2596
1451,29.520278,5.625,120,0,107374.18,-34122.505,-44907.495,741.53635,228.45014,290.11915,6.80E-05,0.10131444,505.28188,977.10195
1476,29.692252,3.618,15,-200,13444.672,-26117.101,-45151.882,741.54573,210.5572,290.09292,7.39E-05,0.10098141,523.79864,961.17106
1469,29.644121,25.619,120,1380,107374.18,-42114.845,-46426.201,725.9951,69.002195,290.1058,0.000224235,0.098071011,651.24676,794.08657
1471,29.658745,3.619,15,-290,13096.634,-25647.939,-45063.526,740.61105,193.85048,290.05729,8.03E-05,0.10212005,538.61997,937.80427
1467,29.629772,9.625,120,1380,107374.18,-41732.023,-46378.549,735.75631,175.40213,290.1058,8.87E-05,0.10210597,560.51624,921.8171
1478,29.702989,16.621,15,-200,13431.926,-26076.027,-45147.195,731.58946,119.86845,290.15068,0.000129566,0.099052319,607.5033,856.23408
1463,29.602468,16.62,120,1000,107374.18,-39666.94,-45959.874,730.49469,113.53657,290.08321,0.000137195,0.10216495,612.89851,847.71765
1487,29.768794,13.608,15,0,14236.338,-27219.391,-45371.601,734.4382,169.42355,290.12007,9.13E-05,0.098839824,565.93001,917.171
1484,29.747692,30.612,15,-100,13807.593,-26670.096,-45272.884,727.32701,74.720292,290.12448,0.00020737,0.098673649,646.72558,800.032
1481,29.72576,5.618,15,-100,13848.091,-26661.709,-45256.191,743.00379,210.66986,290.04065,7.38E-05,0.10165417,525.20057,960.4257
1462,29.596264,9.627,120,1000,107374.18,-39610.365,-45960.532,736.54511,171.22113,290.06027,9.09E-05,0.1019709,568.43733,922.23944
1485,29.759725,1.616,15,0,14210.231,-27221.776,-45375.383,745.0867,237.02088,290.07779,6.58E-05,0.10054533,512.77358,1005.6103
1488,29.776103,21.613,15,0,14229.472,-27218.364,-45372.588,730.32646,130.66129,290.12649,0.000118639,0.099153345,596.554,866.31468
1473,29.669482,16.62,15,-290,12919.841,-25584.786,-45049.177,728.27556,90.699485,290.08737,0.000170113,0.096399518,633.925,821.95379
1483,29.738159,21.617,15,-100,13741.315,-26707.429,-45275.268,731.92254,121.00692,290.10404,0.000128245,0.099772779,605.86459,856.80208
1465,29.621259,1.617,120,1380,107374.18,-41838.593,-46386.566,746.33501,251.35606,290.11372,6.23E-05,0.10565631,490.10663,1009.0348
1490,29.797669,1.615,15,100,14648.885,-27782.254,-45482.488,744.54863,237.9704,290.10607,6.54E-05,0.10095455,509.87452,1003.0346
1486,29.763703,5.621,15,0,14223.182,-27219.556,-45378.96,744.34432,212.5036,290.12812,7.32E-05,0.10154201,532.47682,972.33126
1489,29.785636,30.614,15,0,14233.83,-27219.926,-45374.273,726.86978,102.1075,290.09165,0.000152178,0.10085667,619.46273,830.04232
1468,29.635975,16.622,120,1380,107374.18,-41632.689,-46351.33,732.4949,123.01705,290.08165,0.000126234,0.10096695,605.0277,858.90159
1491,29.801647,5.619,15,100,14747.314,-27802.853,-45486.805,740.72872,207.83848,290.12443,7.46E-05,0.099141841,531.78343,962.4691
1477,29.696786,9.626,15,-200,13426.006,-26189.956,-45173.139,739.7739,182.35383,290.07614,8.53E-05,0.1017553,554.80227,933.41996
1475,29.688274,1.617,15,-200,13201.395,-26068.297,-45168.575,748.17782,265.18484,290.10444,5.86E-05,0.10107458,474.0844,1022.259
1498,29.850329,16.62,15,200,15078.988,-28333.688,-45591.278,732.62374,124.29619,290.09733,0.000124937,0.099974534,606.08955,862.34479
1482,29.73085,13.606,15,-100,13740.617,-26647.113,-45255.451,734.47282,159.79256,290.08219,9.69E-05,0.098857853,568.77035,899.92662
1505,29.902627,1.616,25,-400,22224.795,-25730.909,-44907.166,745.19651,229.93997,290.08185,6.78E-05,0.10222238,518.88535,994.16516
1501,29.873098,3.62,15,290,15531.457,-28842.978,-45690.324,741.7828,198.43326,290.10634,7.84E-05,0.10070006,537.16812,945.61976
1496,29.839591,3.619,15,200,14954.04,-28319.75,-45588.77,745.0249,219.3175,290.12371,7.13E-05,0.1041227,529.59087,982.23741
1499,29.858474,25.619,15,200,15083.387,-28335.62,-45594.321,728.96648,83.806871,290.10186,0.00018549,0.10129648,646.46905,820.40974
1497,29.844125,9.626,15,200,15115.045,-28311.486,-45582.85,737.7601,183.34949,290.11642,8.46E-05,0.1005666,549.86602,930.82085
1492,29.806738,13.605,15,100,14743.737,-27802.195,-45485.736,734.56801,160.3654,290.13901,9.68E-05,0.09887487,570.16535,901.57202
1509,29.922983,15.61,25,-400,22285.028,-25651.022,-44886.403,730.71313,104.23855,290.10916,0.000148868,0.099511337,621.5632,837.76003
1507,29.91114,6.611,25,-400,22338.518,-25732.635,-44907.084,738.67865,188.43315,290.14924,8.23E-05,0.099373079,549.35357,939.10097
1493,29.814047,21.614,15,100,14667.921,-27787.682,-45485.654,731.73562,108.03862,290.09943,0.00014364,0.099424788,620.95449,843.55056
1511,29.934826,3.619,25,-300,22712.335,-26292.497,-45015.586,746.59174,210.54684,290.13893,7.35E-05,0.097940818,533.09858,971.47718
1514,29.952873,20.624,25,-300,22998.577,-26233.168,-44991.164,728.26162,107.9463,290.13017,0.000143696,0.099436699,616.17645,838.73264
1518,29.976846,16.622,25,-150,23371.818,-27085.604,-45167.547,734.73714,153.87023,290.11269,0.000100825,0.099362823,579.25309,897.42368
1517,29.970644,9.624,25,-150,23346.984,-27018.34,-45152.746,737.77204,179.62875,290.07858,8.64E-05,0.099591355,551.51498,920.40421
1508,29.916505,10.616,25,-400,22214.269,-25678.364,-44893.392,733.08008,139.02024,290.08886,0.000111755,0.10044058,592.56189,880.50881
1516,29.966109,3.62,25,-150,23409.027,-27123.676,-45173.797,744.63409,215.21671,290.1002,7.24E-05,0.10228946,530.03224,975.82634
1512,29.939361,8.613,25,-300,22745.474,-26285.507,-45014.435,736.5956,167.44612,290.11691,9.26E-05,0.099094316,562.93663,909.14418
1495,29.835613,1.617,15,200,15270.172,-28331.262,-45585.974,743.46993,210.96634,290.10954,7.36E-05,0.099857532,535.50863,973.10753
1520,29.995638,1.616,25,0,24030.972,-27898.569,-45329.047,741.40461,222.73495,290.09272,6.99E-05,0.10224247,512.11847,972.03304
1494,29.82358,30.613,15,100,14642.882,-27791.135,-45485.325,729.63547,93.321805,290.12796,0.000165773,0.097757229,630.34841,823.7021
1502,29.877632,9.628,15,290,15586.222,-28703.475,-45660.845,734.69403,140.55344,290.13135,0.000110514,0.10042527,587.15354,876.44242
1500,29.86912,1.617,15,290,15594.321,-28851.736,-45687.857,744.66892,223.35416,290.11791,6.97E-05,0.10223477,516.74342,981.02426
1506,29.906606,3.618,25,-400,22263.402,-25644.403,-44886.526,745.36019,225.67051,290.10519,6.92E-05,0.10485403,526.5691,991.72383
1504,29.891982,25.617,15,290,15439.73,-28854.696,-45696.368,723.6832,50.490204,290.12316,0.000307277,0.099794384,670.34465,774.67556
1523,30.012016,21.614,25,0,24023.201,-27895.362,-45328.636,737.26473,141.94066,290.09272,0.000109357,0.10009484,587.48669,880.5032
1513,29.945283,14.618,25,-300,22847.973,-26232.593,-45000.867,730.96331,129.88151,290.04547,0.000119124,0.098409515,594.16893,863.48763
1503,29.883836,16.618,15,290,15314.247,-28877.72,-45696.409,728.49945,95.582765,290.12065,0.000162333,0.10001417,629.7504,828.38091
1510,29.930848,1.616,25,-300,22876.507,-26278.477,-45004.033,751.16878,254.95026,290.09356,6.12E-05,0.1035418,488.48281,1011.8808
1527,30.042095,9.626,25,150,24641.281,-28767.162,-45495.398,759.28094,193.43788,290.1007,8.05E-05,0.10237481,564.94717,964.50737
1525,30.033582,1.617,25,150,24711.053,-28787.966,-45499.304,759.21134,257.964,290.11155,6.03E-05,0.10171084,503.00395,1037.5314
1529,30.056444,25.62,25,150,24732.351,-28720.25,-45485.119,742.95917,99.495929,290.12169,0.000156482,0.10195444,642.91384,848.28818
1528,30.048298,16.62,25,150,24746.001,-28751.127,-45488.285,755.45041,153.14854,290.17204,0.000101698,0.10239266,597.84414,915.16596
1519,29.984993,25.616,25,-150,23311.667,-27043.378,-45161.339,724.04614,112.112,290.08704,0.000138228,0.098910622,611.37364,843.18191
1526,30.03756,3.619,25,150,24647.736,-28716.92,-45486.065,762.4342,244.73697,290.20274,6.38E-05,0.10326483,518.18413,1025.8159
1536,30.102351,3.62,25,400,25588.815,-30147.308,-45769.101,746.88902,186.73645,290.11627,8.31E-05,0.10018245,552.99223,939.25019
1515,29.962131,1.616,25,-150,23392.088,-27079.066,-45157.762,747.3346,240.95774,290.04932,6.47E-05,0.10287128,502.30306,1003.303
1537,30.106885,6.611,25,400,25756.729,-30182.996,-45773.664,737.1125,159.40177,290.09738,9.72E-05,0.098750695,571.24568,897.85533
1531,30.071067,3.619,25,300,25311.413,-29529.762,-45641.027,755.26038,195.1732,290.1071,7.96E-05,0.10023202,556.97598,962.46846
1521,29.999616,5.621,25,0,24032.082,-27901.94,-45322.14,739.6932,195.86787,290.10657,7.93E-05,0.10085821,536.79498,940.64946
1539,30.118729,15.605,25,400,26073.519,-30261.936,-45782.874,730.28114,113.90612,290.12061,0.000135996,0.098608548,615.22017,850.41619
1535,30.098372,1.618,25,400,25911.444,-30195.289,-45768.525,756.94461,248.5108,290.09372,6.26E-05,0.10225836,500.22966,1012.033
1532,30.075602,8.614,25,300,25229.8,-29502.585,-45640.657,751.92502,189.88299,290.13616,8.19E-05,0.10187682,559.36856,953.33851
1540,30.126593,1.616,40,-550,36255.672,-25892.079,-44672.564,750.49503,246.77751,290.13374,6.32E-05,0.10390115,502.8833,1011.4096
1534,30.089114,20.625,25,300,25305.739,-29554.965,-45643.33,735.40081,107.08112,290.08843,0.000144122,0.096587459,623.48747,845.06809
1538,30.112251,10.615,25,400,25534.667,-30115.033,-45761.823,735.08877,147.28007,290.15417,0.000105192,0.098934873,575.98899,878.03121
1542,30.135106,8.613,40,-550,35952.325,-25848.251,-44673.962,738.46068,172.28819,290.11372,9.00E-05,0.10034192,563.04214,921.58413
1524,30.021549,30.612,25,0,24036.81,-27893.388,-45320.495,737.24755,101.09802,290.13105,0.000153283,0.099006247,635.20371,844.03872
1522,30.004707,13.606,25,0,24031.177,-27902.269,-45327.813,737.21596,176.34564,290.07183,8.81E-05,0.10081419,555.83176,920.7541
1533,30.081524,14.619,25,300,25322.72,-29547.935,-45648.51,743.55339,145.60327,290.07096,0.000106564,0.10014631,595.98448,897.20744
1530,30.067089,1.616,25,300,25319.472,-29629.507,-45669.849,765.15609,257.95295,290.13747,6.03E-05,0.10292991,502.03997,1037.859
1548,30.172591,16.621,40,-400,36979.788,-26660.064,-44833.652,729.96772,129.39812,290.13474,0.00011997,0.10003209,597.72601,865.18308
1553,30.206099,16.622,40,-200,37727.792,-27790.642,-45037.624,729.49717,119.52923,290.09409,0.000129815,0.099450983,603.29717,849.96546
1541,30.130571,3.62,40,-550,36408.084,-25921.024,-44680.334,746.61498,220.4277,290.14566,7.05E-05,0.10095889,522.98547,974.28726
1555,30.22489,1.617,40,0,38629.114,-28892.933,-45259.686,744.86626,230.3513,290.13059,6.76E-05,0.10226224,512.71647,990.55626
1554,30.214245,25.618,40,-200,37759.903,-27649.618,-45013.243,725.02938,90.526107,290.10848,0.000171183,0.099074305,633.43535,820.24142
1552,30.199896,9.625,40,-200,37904.833,-27809.144,-45049.876,735.58677,179.28713,290.08993,8.67E-05,0.10120201,558.93928,929.33345
1560,30.262834,1.615,40,200,39481.633,-30034.9,-45500.209,740.6534,231.63575,290.25784,6.78E-05,0.10392072,503.54918,983.47102
1558,30.241268,21.615,40,0,38628.703,-28895.564,-45255.862,727.95689,129.57801,290.11469,0.000119716,0.099497408,599.41217,867.70904
1557,30.23396,13.606,40,0,38630.923,-28899.429,-45265.236,732.26438,168.7903,290.14108,9.19E-05,0.099965577,565.57711,915.30168
1563,30.27755,16.622,40,200,39544.58,-30021.373,-45473.648,726.89833,138.71037,290.1161,0.000111838,0.099688058,583.44177,870.46732
1545,30.157876,1.616,40,-400,36998.002,-26764.907,-44845.164,745.83391,240.5155,290.11648,6.46E-05,0.10103502,507.72452,1007.629
1546,30.161854,3.618,40,-400,36788.562,-26653.322,-44824.031,741.08243,218.96468,290.08899,7.09E-05,0.10070732,515.65464,971.64839
1565,30.296342,1.616,40,400,40076.114,-31115.4,-45707.922,744.504,235.44292,290.11167,6.64E-05,0.10201907,502.32213,988.28393
1550,30.191384,1.615,40,-200,37883.947,-27796.48,-45046.381,743.0876,236.11643,290.12531,6.58E-05,0.10115482,502.23591,987.84489
1561,30.266812,3.619,40,200,39544.292,-30039.052,-45479.61,738.2859,217.5273,290.12106,7.21E-05,0.10415981,514.5245,966.94015
1543,30.141028,14.619,40,-550,36057.991,-25778.52,-44657.269,731.67133,127.09434,290.15868,0.00012202,0.098982589,602.46404,863.9097
1569,30.319203,25.619,40,400,40284.649,-31172.18,-45709.936,721.64085,85.07688,290.17162,0.000182674,0.10049486,638.6064,815.29259
1551,30.195362,3.619,40,-200,37628.417,-27735.014,-45028.866,743.29349,223.06253,290.14421,6.98E-05,0.1027751,523.10715,986.69083
1564,30.285696,25.619,40,200,39436.201,-29997.033,-45478.459,724.77011,110.60353,290.09549,0.000139911,0.098605283,608.85759,838.42524
1567,30.304855,9.624,40,400,40538.74,-31173.783,-45691.722,733.76459,153.66613,290.10806,0.000101101,0.10073458,581.54765,899.58366
1549,30.180737,25.619,40,-400,36926.092,-26621.17,-44816.014,724.22679,90.72759,290.06986,0.000170629,0.098383739,632.92588,820.51857
1547,30.166389,9.624,40,-400,36771.376,-26762.235,-44847.837,731.62222,155.97979,290.15514,0.000100052,0.1035128,573.97069,896.25153
1566,30.30032,3.621,40,400,40183.219,-31052.905,-45676.51,742.95627,221.95687,290.10853,6.99E-05,0.10034398,513.15148,970.36367
1544,30.148618,20.625,40,-550,36165.136,-25881.43,-44678.402,729.46034,94.257632,290.12844,0.000164038,0.09816186,633.33573,827.77538
1568,30.311057,16.62,40,400,40247.646,-31142.207,-45699.822,727.67478,119.27759,290.20334,0.000130109,0.09995385,601.80673,848.92054
1559,30.250801,30.613,40,0,38632.362,-28898.771,-45262.029,721.79708,99.265443,290.11268,0.000154996,0.095257327,619.8552,826.85187
1556,30.228869,5.621,40,0,38627.47,-28902.677,-45263.674,739.23596,204.57652,290.10542,7.59E-05,0.10068379,535.00731,960.00279
1577,30.369644,9.624,65,-810,59739.049,-26281.356,-44315.151,731.30101,170.23093,290.23468,9.13E-05,0.10087655,560.78108,910.9765
1579,30.383993,25.618,65,-810,59281.726,-25865.643,-44232.428,719.67727,74.553306,290.04209,0.00020838,0.1007051,645.94949,800.62627
1575,30.361131,1.617,65,-810,59330.694,-26077.302,-44275.927,742.41889,249.24228,290.11228,6.27E-05,0.10461425,492.84571,1005.8614
1574,30.351873,20.624,40,550,41150.325,-31875.286,-45836.077,723.29708,87.3106,290.13898,0.000177248,0.097578402,629.97509,809.15622
1562,30.271347,9.625,40,200,39560.45,-29989.427,-45470.195,731.50738,154.62786,290.12311,0.000100423,0.099873312,567.97483,885.90395
1572,30.338361,8.613,40,550,41089.229,-31906.04,-45854.497,729.87605,170.58872,290.187,9.11E-05,0.10127637,558.49538,910.19148
1582,30.403151,9.625,65,-600,60610.73,-27330.525,-44518.012,732.99165,183.11147,290.1595,8.48E-05,0.1003115,542.9118,919.83567
1578,30.375847,16.621,65,-810,59104.89,-26005.187,-44261.825,722.22424,122.68665,290.11978,0.000126555,0.10054578,592.1927,844.56488
1580,30.394639,1.618,65,-600,60136.961,-27078.532,-44473.156,738.30687,250.16295,290.11216,6.24E-05,0.10352158,481.78857,999.17102
1581,30.398617,3.616,65,-600,60104.48,-27172.809,-44493.59,738.45834,210.20355,290.12836,7.39E-05,0.10069946,520.83582,953.33589
1583,30.409354,16.62,65,-600,60083.182,-27194.846,-44497.784,726.70127,139.79218,290.11802,0.000110675,0.097887291,584.69388,873.0637
1586,30.432124,3.619,65,-300,61737.037,-28991.033,-44839.655,737.91647,211.76139,290.13799,7.33E-05,0.099401862,525.26702,962.9047
1571,30.333827,3.618,40,550,41242.012,-32045.42,-45871.436,741.46558,216.53112,290.11987,7.19E-05,0.10213855,517.92745,964.83012
1593,30.478031,21.614,65,0,62863.427,-30553.482,-45155.172,718.75942,134.85036,290.09824,0.000114928,0.099278518,577.93491,855.43882
1570,30.329849,1.617,40,550,40839.373,-31950.321,-45854.291,742.85191,240.15522,290.09794,6.49E-05,0.10254959,505.54083,1003.4491
1596,30.503575,3.62,65,300,64157.526,-32150.633,-45457.285,730.52462,186.66339,290.0837,8.34E-05,0.10234375,535.4862,918.76633
1573,30.344283,14.619,40,550,41167.882,-31910.522,-45858.074,726.5258,127.1494,290.14542,0.000121838,0.098912387,593.22874,855.26621
1592,30.470722,13.607,65,0,62862.564,-30557.429,-45152.376,727.31363,172.96207,290.10154,8.95E-05,0.098338795,546.96104,903.66522
1588,30.442861,16.621,65,-300,61710.395,-28950.041,-44824.484,724.81315,154.9829,290.09573,0.000100494,0.10208791,563.54261,882.41699
1598,30.514312,16.623,65,300,64208.796,-32226.695,-45462.465,719.97275,146.78918,290.1725,0.000105445,0.09793219,566.11221,869.85749
1590,30.461653,1.615,65,0,62862.07,-30549.042,-45154.226,734.13947,203.86688,290.10254,7.64E-05,0.10244401,523.97585,943.86254
1576,30.36511,3.618,65,-810,59150.692,-26066.859,-44279.093,736.52807,202.97651,290.12343,7.65E-05,0.10052654,535.93023,954.59502
1589,30.451007,25.619,65,-300,61516.167,-28903.335,-44814.205,717.87302,113.79675,290.04882,0.000136812,0.099151719,603.23238,839.92924
1603,30.54782,16.62,65,600,65581.302,-33914.011,-45804.789,718.77459,135.94858,290.19088,0.000114468,0.1013009,582.34982,864.72089
1601,30.537082,3.62,65,600,65353.36,-33611.035,-45749.9,727.77245,184.53589,290.14225,8.43E-05,0.10028525,544.746,926.37522
1597,30.50811,9.624,65,300,63931.105,-32067.21,-45441.455,727.14119,192.92297,290.14903,8.13E-05,0.10167247,534.44618,933.05887
1608,30.581327,16.623,65,810,66301.763,-34972.68,-46013.488,717.62788,118.36601,290.0881,0.000130808,0.098554647,595.32821,839.19704
1609,30.589474,25.617,65,810,66539.533,-35254.4,-46063.361,715.73024,78.829092,290.08508,0.000196276,0.09753934,633.39398,795.48481
1604,30.555966,25.618,65,600,65362.117,-33901.553,-45807.749,714.88102,97.714676,290.10745,0.000158637,0.098663131,611.71562,813.64802
1585,30.428146,1.617,65,-300,61556.419,-28816.952,-44807.585,740.21355,231.68006,290.05582,6.73E-05,0.10241039,506.59498,987.1222
1595,30.499596,1.617,65,300,64137.421,-32212.716,-45472.579,734.47282,246.28089,290.12826,6.32E-05,0.10249101,481.3617,989.77972
1602,30.541617,9.625,65,600,65503.43,-33967.337,-45820.207,723.04401,177.685,290.15943,8.70E-05,0.097391811,536.4185,904.01585
1584,30.417501,25.618,65,-600,60035.777,-27096.993,-44473.197,718.771,97.971919,290.10831,0.000158781,0.10127291,617.20646,819.57132
1591,30.465632,5.62,65,0,62867.21,-30553.975,-45146.455,730.54097,187.63997,290.09856,8.29E-05,0.101689,543.57415,933.74908
1607,30.575124,9.625,65,810,65871.329,-35039.04,-46027.426,722.41082,166.77548,290.10588,9.32E-05,0.10130474,549.5352,894.31328
1610,30.600119,1.616,90,-1070,82272.933,-26099.669,-43848.003,731.77942,222.8513,290.12376,6.98E-05,0.10235912,510.12096,970.53561
1594,30.487564,30.613,65,0,62855.78,-30546.78,-45146.661,712.7132,86.930362,290.09288,0.000178425,0.098427594,624.47539,804.3529
1587,30.436659,9.625,65,-300,61563.079,-28906.706,-44827.197,730.6694,181.45552,290.09468,8.57E-05,0.1013866,542.02416,915.91523
1599,30.522459,25.616,65,300,64198.065,-32385.646,-45505.965,716.2988,111.67768,290.09967,0.000138669,0.098991659,600.85231,833.3093
1618,30.648342,16.62,90,-700,83564.816,-28170.503,-44253.15,722.04842,128.81562,290.02963,0.000120801,0.099350565,592.797,859.31411
1612,30.608631,9.625,90,-1070,82484.964,-26189.711,-43861.735,723.76824,164.44372,290.0766,9.42E-05,0.099031171,551.18812,891.20582
1619,30.656488,25.618,90,-700,83648.486,-28386.151,-44297.184,716.64623,98.955533,290.05734,0.000156639,0.098407309,615.30941,818.48857
1611,30.604097,3.62,90,-1070,82587.876,-26290.401,-43886.157,733.59215,221.56454,290.1328,7.03E-05,0.10239439,506.60633,963.89872
1616,30.637604,3.62,90,-700,83931.77,-28111.586,-44236.704,730.72955,215.93886,290.09491,7.19E-05,0.10055709,514.55466,961.0716
1614,30.622981,25.618,90,-1070,82514.815,-26603.574,-43936.071,717.03021,81.093878,290.07418,0.00019128,0.098083934,628.90578,799.43766
1621,30.671112,3.618,90,-300,85659.477,-30417.68,-44689.339,733.33025,218.93663,290.1128,7.09E-05,0.10063562,513.39746,968.40052
1600,30.533104,1.617,65,600,65330.664,-33781.333,-45777.2,733.10546,246.37716,290.11336,6.34E-05,0.1030679,489.65513,998.88022
1606,30.57059,3.618,65,810,65825.609,-34848.842,-45987.504,729.47255,211.38651,290.07689,7.34E-05,0.10032983,516.0167,958.05401
1625,30.70064,1.617,90,0,86937.63,-32183.031,-45036.144,734.4611,230.87751,290.10144,6.75E-05,0.10223545,497.66175,972.914
1620,30.667133,1.618,90,-300,85738.295,-30638.837,-44732.674,736.16802,232.98432,290.08112,6.66E-05,0.10108208,495.6726,978.18599
1605,30.566611,1.618,65,810,66280.425,-35157.821,-46061.346,733.90654,241.41125,290.14105,6.47E-05,0.10225191,496.20546,998.78444
1624,30.689995,25.618,90,-300,85640.359,-30430.795,-44688.722,716.43951,104.75171,290.12366,0.00014993,0.10493053,612.13598,827.6822
1627,30.70971,13.605,90,0,86940.96,-32185.662,-45031.744,721.66361,161.78311,290.07183,9.59E-05,0.099813047,560.10805,894.68993
1613,30.614834,16.619,90,-1070,82963.588,-26331.228,-43893.065,720.27673,120.72379,290.05707,0.000128421,0.099094091,600.19644,850.22781
1628,30.717019,21.613,90,0,86934.546,-32188.047,-45034.622,716.28438,108.93441,290.09029,0.000142152,0.098821279,601.76092,827.60272
1615,30.633626,1.617,90,-700,84046.77,-28458.143,-44305.325,734.65278,237.87987,290.05511,6.56E-05,0.10238153,489.93809,981.85989
1629,30.726551,30.613,90,0,86923.199,-32190.555,-45052.548,714.5209,100.0706,289.93564,0.000155282,0.098705115,611.2176,819.7117
1632,30.747097,9.625,90,300,88278.854,-33843.458,-45358.033,722.72989,155.73606,290.23232,1.00E-04,0.1010252,565.54707,885.77616
1636,30.77607,3.619,90,700,89848.599,-36146.101,-45809.106,732.68816,222.77696,290.2292,7.16E-05,0.11175791,505.83313,965.75273
1623,30.681849,16.619,90,-300,85663.178,-30447.529,-44693.738,720.53842,140.59789,290.15782,0.000110614,0.09808249,570.76929,862.81657
1641,30.809577,3.617,90,1070,92338.18,-38615.137,-46283.203,732.2292,221.70867,290.19029,7.03E-05,0.10294766,509.6046,964.47621
1644,30.828461,25.618,90,1070,91443.589,-38504.908,-46273.13,714.54414,67.80932,290.0472,0.000228215,0.098102509,643.16355,783.64453
1617,30.642139,9.624,90,-700,83816.154,-28099.292,-44237.197,726.46606,170.20356,290.11998,9.12E-05,0.10009873,553.701,906.85456
1634,30.761446,25.619,90,300,88126.686,-33747.66,-45344.712,712.71617,114.32221,290.07042,0.000135443,0.098985626,592.75995,828.7451
1635,30.772093,1.612,90,700,90173.123,-36552.687,-45896.598,730.79645,231.1141,290.2056,6.78E-05,0.10412582,496.98831,978.86018
1626,30.704619,5.621,90,0,86937.795,-32187.636,-45037.13,727.05283,199.95339,290.28245,7.81E-05,0.1008043,518.61226,933.53925
1645,30.839106,1.617,120,-1380,106970.36,-26937.633,-43477.844,732.85108,247.06129,290.03999,6.28E-05,0.10090939,487.4938,999.74863
1622,30.675646,9.627,90,-300,85681.967,-30550.974,-44717.379,725.60422,180.89702,290.11276,8.58E-05,0.10134427,539.03769,911.59868
1646,30.843085,3.618,120,-1380,106472.41,-26220.302,-43350.347,727.98572,186.746,290.05685,8.32E-05,0.10088851,540.02858,925.53708
1649,30.861966,25.623,120,-1380,106557.07,-26858.61,-43487.219,709.53497,75.139402,290.02778,0.000205987,0.098544045,630.92128,786.40195
1640,30.805599,1.615,90,1070,91317.53,-38078.052,-46188.227,734.47055,242.69617,290.09318,6.42E-05,0.10308434,487.0113,989.63517
1642,30.814112,9.625,90,1070,91381.958,-38198.026,-46206.153,722.57698,166.49222,290.06179,9.31E-05,0.099855845,558.47525,903.51465
1650,30.872613,1.616,120,-1000,107374.18,-28540.003,-43808.614,734.51745,249.10744,290.0785,6.25E-05,0.10179552,476.04226,989.09915
1643,30.820314,16.621,90,1070,91190.195,-38085.041,-46188.227,717.19975,110.60472,290.09683,0.000140143,0.099333202,601.68728,830.0501
1631,30.742563,3.618,90,300,88300.604,-33865.742,-45348.494,730.33501,219.97631,289.96341,7.07E-05,0.10174756,504.88509,956.36743
1630,30.738585,1.616,90,300,88283.007,-33952.741,-45371.231,727.59926,183.80695,289.93907,8.46E-05,0.10147559,544.43898,924.11658
1652,30.881126,9.623,120,-1000,107374.18,-28842.897,-43886.692,721.63188,184.85731,290.03386,8.39E-05,0.10016336,534.05987,915.6876
1638,30.786807,16.622,90,700,89783.143,-36088.786,-45807.214,719.23176,113.29865,290.11467,0.000136921,0.099128561,600.49036,834.92378
1653,30.887329,16.621,120,-1000,107374.18,-28525.737,-43796.28,716.49214,142.15528,290.09071,0.00010905,0.099759242,570.41983,865.80239
1655,30.90612,1.619,120,-500,107374.18,-31381.537,-44357.294,733.48379,239.96777,290.09073,6.49E-05,0.10189453,486.52214,983.32634
1657,30.914634,9.623,120,-500,107374.18,-31407.028,-44388.788,720.83211,182.04205,290.28192,8.60E-05,0.10461307,539.29166,917.07198
1637,30.780605,9.623,90,700,90048.954,-36388.144,-45861.445,724.04946,158.23439,290.07287,9.79E-05,0.098771989,556.77749,883.40432
1658,30.920836,16.621,120,-500,107374.18,-31406.905,-44375.96,718.08794,154.79371,290.09977,0.000100252,0.10019276,561.34343,881.26263
1647,30.847619,9.625,120,-1380,106730.13,-26566.695,-43412.513,723.69085,171.14002,290.07231,9.08E-05,0.10055475,548.04613,900.64073
1648,30.853822,16.62,120,-1380,107134.95,-26764.005,-43448.242,713.59456,125.14806,290.05487,0.000124187,0.10036942,585.39383,844.63647
1639,30.794953,25.618,90,700,90445.101,-36013.464,-45765.4,716.74314,101.68417,290.10763,0.000152295,0.098653956,610.33777,820.68244
1662,30.948697,13.606,120,0,107374.18,-34116.255,-44899.724,722.38488,161.27237,290.10698,9.63E-05,0.10008341,552.5631,884.17427
1659,30.928982,25.618,120,-500,107374.18,-31226.246,-44330.898,711.73776,116.57931,290.15923,0.000132694,0.098113315,591.29889,831.80212
1661,30.943606,5.621,120,0,107374.18,-34114.117,-44882.579,724.37433,157.12923,290.11228,9.99E-05,0.099977802,557.42074,884.85198
1654,30.895475,25.618,120,-1000,107374.18,-28347.462,-43765.608,712.38274,84.782311,290.04579,0.000184363,0.099393861,625.2661,802.18844
1651,30.876592,3.619,120,-1000,107374.18,-28542.512,-43789.619,725.7988,205.56783,290.16681,7.63E-05,0.10592757,519.41317,945.89997
1670,31.011079,1.616,120,1000,107374.18,-39637.789,-45962.177,729.1474,246.53898,290.09854,6.32E-05,0.10092031,474.33286,984.46512
1665,30.977571,1.618,120,500,107374.18,-36799.787,-45417.937,732.54946,244.38654,290.13909,6.42E-05,0.10090266,481.77182,996.62212
1660,30.939627,1.617,120,0,107374.18,-34104.496,-44898.861,731.49559,238.46657,290.13968,6.55E-05,0.10225065,498.62814,991.53348
1671,31.015057,3.617,120,1000,107374.18,-39796.658,-45984.954,729.01993,229.3564,290.07524,6.79E-05,0.10298998,494.30627,967.60282
1672,31.019592,9.623,120,1000,107374.18,-39657.895,-45959.669,717.45468,179.50659,290.07907,8.64E-05,0.09900906,536.12674,907.21669
1667,30.986084,9.625,120,500,107374.18,-36849.536,-45416.54,721.717,175.93469,290.04412,8.82E-05,0.10057756,548.42392,913.7377
1669,31.000433,25.618,120,500,107374.18,-36965.973,-45430.93,709.44179,85.413592,289.98956,0.000181651,0.1003071,624.89461,801.17609
1656,30.910099,3.619,120,-500,107374.18,-31417.225,-44378.386,726.07794,187.73563,290.17339,8.25E-05,0.098527963,530.74201,918.3792
1674,31.033941,25.617,120,1000,107374.18,-40944.958,-46213.102,707.46675,93.832274,290.05877,0.000165178,0.099144334,611.20079,805.59718
1673,31.025794,16.622,120,1000,107374.18,-39794.067,-45995.562,711.63216,129.4412,290.09209,0.000119604,0.098179638,578.68882,845.38189
1677,31.053099,9.624,120,1380,107374.18,-41733.626,-46339.078,723.15106,168.59876,290.06893,9.20E-05,0.099885576,548.40423,897.06042
1680,31.078093,1.619,40,-550,35988.753,-25869.014,-44689.585,743.8097,251.52626,290.14238,6.22E-05,0.10288288,491.47459,1012.2426
1679,31.067447,25.619,120,1380,107374.18,-42001.902,-46425.913,718.19768,77.942071,290.09265,0.000199185,0.10023041,639.07862,800.1234
1666,30.981551,3.616,120,500,107374.18,-37075.38,-45464.397,729.53214,233.1431,290.07657,6.68E-05,0.10235387,496.06125,975.95896
1664,30.965539,30.611,120,0,107374.18,-34117.694,-44899.107,709.233,77.164808,290.143,0.000200469,0.098429724,629.27817,787.75214
1681,31.082072,3.618,40,-550,36237.745,-26025.785,-44707.224,740.02497,223.71231,290.02866,6.95E-05,0.10108965,517.64851,982.14947
1668,30.992287,16.621,120,500,107374.18,-36889.87,-45424.845,716.19879,137.70653,290.01995,0.000114768,0.097073798,569.01968,862.96011
1663,30.956006,21.615,120,0,107374.18,-34114.323,-44890.226,717.22224,138.99728,290.12692,0.000111652,0.10027959,572.70058,860.53174
1687,31.117889,9.624,40,-400,36821.454,-26677.99,-44834.598,730.1465,177.73526,290.06625,8.75E-05,0.10158187,545.94575,911.30677
1676,31.048564,3.619,120,1380,107374.18,-41438.421,-46314.45,721.33681,167.5342,290.05473,9.24E-05,0.098788237,548.92982,896.57523
1683,31.092528,14.618,40,-550,35650.459,-25844.756,-44677.333,729.37667,130.98719,290.07305,0.000118753,0.10184632,593.66253,863.98394
1678,31.059302,16.62,120,1380,107374.18,-41924.976,-46405.849,720.87219,123.64678,290.01197,0.000125441,0.098835898,592.06854,847.3961
1692,31.151396,9.625,40,-200,37553.753,-27778.102,-45049.712,722.80797,177.28612,290.13955,8.76E-05,0.099968939,539.79924,905.07955
1688,31.124092,16.623,40,-400,36655.35,-26748.585,-44839.696,720.77949,134.18658,290.12367,0.000115885,0.1018178,590.22174,867.86917
1689,31.132238,25.617,40,-400,36787.164,-26615.002,-44820.413,717.4044,93.133543,290.17248,0.000166502,0.09906521,623.29416,816.2513
1682,31.086606,8.613,40,-550,36241.363,-25858.242,-44674.208,736.54325,158.98321,290.18059,9.79E-05,0.10144974,575.65046,903.64247
1675,31.044587,1.614,120,1380,107374.18,-42415.601,-46474.182,729.04207,240.7773,290.05978,6.48E-05,0.10332612,493.56812,990.7248
1684,31.100118,20.624,40,-550,35686.106,-25832.545,-44667.178,725.70796,90.173272,290.07867,0.000172013,0.099120284,632.37859,819.74262
1693,31.157599,16.623,40,-200,37445.62,-27791.218,-45043.668,718.24245,148.65075,290.08418,0.000104773,0.10097083,568.47188,876.15439
1696,31.180369,5.619,40,0,38407.669,-28882.161,-45267.868,726.10988,203.44949,290.10087,7.64E-05,0.10084248,526.98935,947.11166
1700,31.214334,1.615,40,200,39411.45,-30083.497,-45495.933,728.27411,246.18028,290.10347,6.32E-05,0.10199859,484.67581,995.59692
1685,31.109376,1.617,40,-400,36636.355,-26556.743,-44804.789,740.61491,230.48708,290.08625,6.81E-05,0.10249576,507.81326,986.62108
1698,31.192768,21.613,40,0,38419.675,-28878.501,-45255.451,711.55097,109.33356,290.15877,0.000143933,0.10304974,602.88768,830.8699
1701,31.218312,3.619,40,200,39293.08,-29950.861,-45469.496,725.77431,217.16067,290.12041,7.15E-05,0.10014839,506.31268,958.77823
1695,31.17639,1.618,40,0,38405.572,-28877.679,-45259.028,725.76286,226.05491,290.09044,6.86E-05,0.10032501,496.39171,967.94162
1703,31.22905,16.621,40,200,39171.626,-29940.993,-45475.375,714.4015,151.81698,290.12237,0.000102095,0.098554078,561.72807,875.64567
1697,31.185459,13.607,40,0,38399.898,-28864.317,-45245.666,718.94247,168.7675,290.06182,9.18E-05,0.099379575,550.30498,900.4728
1690,31.142883,1.617,40,-200,37571.514,-27788.997,-45052.795,726.68051,191.81769,290.12123,8.15E-05,0.10198796,532.0249,929.23772
1704,31.237196,25.62,40,200,39244.523,-29985.521,-45491.944,707.50345,111.30948,290.09541,0.000138807,0.097577318,589.52111,817.95364
1691,31.146861,3.62,40,-200,37538.458,-27812.392,-45071.708,732.24259,227.07907,290.04667,6.96E-05,0.10399188,493.53906,962.83468
1686,31.113354,3.619,40,-400,36377.207,-26647.771,-44828.924,738.243,213.06439,290.05185,7.29E-05,0.10091008,518.72266,957.38845
1707,31.256354,9.626,40,400,40183.507,-31186.076,-45711.252,716.88661,151.78534,290.23211,0.000103352,0.10250161,558.12835,870.63932
1694,31.165745,25.617,40,-200,37665.421,-27805.279,-45052.672,711.45972,110.94269,290.11491,0.000139473,0.09707707,597.17958,826.39618
1710,31.281349,1.618,40,550,40611.39,-31912.043,-45857.991,725.98351,235.94687,290.22453,6.59E-05,0.10137696,494.63336,985.63936
1702,31.222847,9.624,40,200,39292.792,-29991.03,-45508.185,718.25555,190.99291,290.1687,8.13E-05,0.10029176,519.85621,913.40642
1699,31.202301,30.613,40,0,38424.485,-28883.517,-45267.169,708.9242,99.587345,290.09771,0.000155494,0.097853133,708.38172,708.38596
1712,31.289861,8.613,40,550,40879.172,-31959.736,-45856.511,717.14705,168.94688,290.09769,9.21E-05,0.1024107,551.57492,900.6271
1716,31.31661,3.617,65,-810,58195.013,-25376.17,-44158.174,726.59036,229.42217,290.05534,6.78E-05,0.10215461,499.30104,973.74947
1715,31.312632,1.616,65,-810,59583.141,-25944.337,-44245.091,730.65402,246.7603,290.12707,6.33E-05,0.10298058,488.16061,997.57676
1714,31.303373,20.626,40,550,41040.59,-31921.047,-45853.633,710.24465,84.825402,290.14218,0.000182151,0.096996943,625.302,799.698
1722,31.354652,9.625,65,-600,60342.701,-27170.218,-44493.015,717.0489,176.58913,290.09797,8.79E-05,0.099774544,534.85325,898.12655
1706,31.25182,3.617,40,400,40403.02,-31135.67,-45708.333,726.68334,222.6313,290.1527,7.00E-05,0.10191889,508.14837,969.29607
1720,31.346139,1.615,65,-600,60384.433,-27135.682,-44476.98,727.49765,243.78266,290.08802,6.37E-05,0.10048251,475.25094,976.73895
1705,31.247842,1.617,40,400,40275.316,-31143.235,-45696.409,725.27852,209.37056,290.11805,7.45E-05,0.10081034,512.05037,943.94963
1709,31.270703,25.619,40,400,39922.632,-31020.794,-45675.112,708.92227,95.902088,290.05716,0.000162357,0.099492265,608.16279,805.95842
1725,31.379646,1.614,65,-300,61598.027,-28919,-44816.836,728.05766,237.08451,290.06267,6.60E-05,0.099326673,484.88049,978.69527
1721,31.350117,3.618,65,-600,60203.526,-27168.533,-44499.716,726.38578,220.03822,290.11458,7.06E-05,0.10049194,499.49211,952.03314
1726,31.383624,3.619,65,-300,61387.559,-28881.503,-44824.977,727.72438,232.66269,290.11055,6.69E-05,0.10220448,488.95702,971.00258
1718,31.327348,16.619,65,-810,58370.451,-25786.661,-44242.295,711.91889,106.99552,290.16466,0.000144967,0.099664496,600.53824,821.10822
1730,31.413153,1.617,65,0,62689.346,-30536.214,-45152.705,728.3597,252.11615,290.07896,6.17E-05,0.10100798,468.39928,988.55022
1708,31.262557,16.62,40,400,40120.765,-31058.949,-45672.809,715.45758,138.92819,290.09922,0.00011163,0.099552965,573.3056,862.23986
1717,31.321145,9.624,65,-810,59365.478,-25726.716,-44202.496,717.01986,169.15377,290.06447,9.23E-05,0.10307759,541.87536,891.85191
1727,31.388159,9.624,65,-300,61599.014,-28890.795,-44820.537,720.08753,186.22691,290.07523,8.35E-05,0.10210832,539.57027,927.0358
1728,31.394361,16.622,65,-300,61372.141,-28948.397,-44844.548,716.11595,147.53009,290.07987,0.000105169,0.100004,560.64271,863.94315
1724,31.369,25.62,65,-600,60026.115,-27423.404,-44548.438,707.84281,84.566972,290.10769,0.00018325,0.099631597,622.55837,797.98709
1711,31.285327,3.618,40,550,40966.994,-31838.694,-45834.104,727.21837,221.15444,290.07055,7.05E-05,0.10272536,508.83686,967.18334
1713,31.295783,14.618,40,550,40759.363,-31859.375,-45830.198,711.65181,127.05813,290.10542,0.000121915,0.09926633,580.69681,844.08097
1729,31.402507,25.619,65,-300,61394.507,-28998.475,-44846.11,707.20086,96.143259,290.03093,0.000161232,0.099415046,611.42963,810.94411
1733,31.429531,21.616,65,0,62669.651,-30520.179,-45149.498,709.26804,127.80542,290.09696,0.000121336,0.099349946,580.61647,844.81788
1735,31.451097,1.617,65,300,63732.437,-32126.251,-45452.556,725.65547,232.96685,289.92889,6.68E-05,0.10189483,489.35718,969.34989
1736,31.455075,3.619,65,300,64048.941,-32168.764,-45457.819,726.83384,240.05857,290.06115,6.49E-05,0.10177607,483.65994,975.41077
1742,31.493117,9.627,65,600,64739.141,-33610.09,-45751.75,714.99828,165.79828,290.08924,9.30E-05,0.095157801,544.8561,889.53784
1719,31.335493,25.617,65,-810,58760.304,-25815.318,-44243.077,707.28866,76.194987,290.07674,0.000203778,0.1004649,630.28833,788.37834
1747,31.526623,9.63,65,810,66133.397,-34589.201,-45933.314,712.11677,151.53899,290.09668,0.000103398,0.1030875,559.5362,873.5042
1738,31.465812,16.622,65,300,63839.541,-32053.56,-45437.262,709.21644,122.63138,290.05903,0.00012652,0.10013681,584.34039,839.61921
1740,31.484604,1.619,65,600,64953.926,-33504.219,-45726.629,726.61574,239.07187,290.16903,6.50E-05,0.10130711,480.7338,973.41772
1739,31.473957,25.623,65,300,63932.544,-31969.974,-45420.98,708.61167,119.61395,290.13232,0.000129486,0.09806887,588.47202,837.13404
1744,31.507465,25.622,65,600,65490.767,-33551.213,-45753.97,704.67182,80.82395,290.21757,0.000191526,0.097518623,622.63651,789.78774
1723,31.360854,16.621,65,-600,59951.573,-27226.546,-44514.477,711.40419,116.09548,290.15266,0.000134039,0.09709262,592.3407,834.94212
1741,31.488581,3.624,65,600,65173.564,-33445.671,-45719.722,724.10208,230.60372,290.13674,6.76E-05,0.10216921,491.52873,972.38036
1731,31.417132,5.62,65,0,62690.744,-30539.051,-45149.827,724.11719,224.13334,290.02239,6.97E-05,0.10205496,493.24176,956.05117
1732,31.422222,13.606,65,0,62689.921,-30548.754,-45167.588,713.30066,140.2334,290.06537,0.000110677,0.099970101,569.03228,859.49297
1748,31.532827,16.618,65,810,66822.94,-35428.234,-46106.984,707.63574,107.57872,290.1566,0.000143945,0.098743284,596.94839,819.04151
1751,31.555597,3.619,90,-1070,83151.773,-26440.8,-43902.357,715.89978,201.62958,290.07585,7.72E-05,0.10212447,517.85223,936.32959
1737,31.459609,9.626,65,300,63986.281,-32182.25,-45460.615,715.79694,176.40643,290.05475,8.77E-05,0.098795243,531.73374,894.87232
1749,31.540972,25.618,65,810,66250.123,-34847.855,-45983.721,702.94765,76.390679,290.08741,0.000202531,0.098107578,624.61939,783.06748
1734,31.439064,30.612,65,0,62686.344,-30528.196,-45135.93,705.70899,108.9443,290.18689,0.000142174,0.098996712,595.10502,820.77377
1743,31.499319,16.621,65,600,65331.487,-33757.446,-45774.199,709.65361,127.17439,290.17249,0.000121611,0.097700211,579.02996,840.90943
1760,31.618633,1.617,90,-300,85419.569,-30518.576,-44738.389,717.17458,218.02659,290.21174,7.11E-05,0.099272804,496.1016,945.8479
1745,31.51811,1.62,65,810,66009.188,-34487.236,-45912.469,725.28149,228.96976,290.07774,6.78E-05,0.099964995,494.21468,964.79542
1755,31.585126,1.618,90,-700,83537.68,-28512.209,-44326.252,721.48414,241.42669,290.07738,6.45E-05,0.10149785,480.92986,978.76711
1761,31.622611,3.619,90,-300,85474.787,-30476.885,-44704.716,717.21982,202.04949,290.19605,7.69E-05,0.10096867,516.67083,932.6423
1754,31.57448,25.619,90,-1070,82374.447,-26503.459,-43932.658,700.24058,73.825148,290.04415,0.000209663,0.098842519,625.45668,778.56352
1750,31.551619,1.616,90,-1070,82197.568,-26363.874,-43908.113,724.03145,244.85238,290.04736,6.35E-05,0.10075825,482.7066,989.47522
1746,31.522089,3.622,65,810,65606.054,-34476.135,-45915.141,723.67071,225.9536,290.04101,6.89E-05,0.10203191,499.11561,965.76318
1756,31.589104,3.62,90,-700,84074.482,-28362.51,-44282.794,719.64857,208.9392,290.09866,7.44E-05,0.10091322,503.94604,934.4277
1762,31.627146,9.624,90,-300,85351.153,-30487.493,-44723.258,713.19506,189.17653,290.06711,8.22E-05,0.10119692,517.91167,907.60348
1767,31.661209,13.607,90,0,86832.868,-32180.482,-45049.67,709.19548,154.55531,290.09638,0.000100205,0.097960709,548.97938,868.50547
1769,31.678052,30.613,90,0,86822.507,-32175.507,-45038.981,702.25886,97.762119,290.1041,0.000158356,0.098195645,598.16215,799.40351
1763,31.633349,16.62,90,-300,85834.834,-30551.303,-44714.46,709.74955,153.23873,290.14187,0.000101445,0.10105095,557.96355,873.71322
1765,31.652141,1.616,90,0,86821.356,-32180.77,-45035.732,715.97724,185.52801,290.10546,8.37E-05,0.099820707,524.4998,906.78303
1766,31.656119,5.621,90,0,86820.698,-32182.126,-45065.993,711.71313,166.54019,290.04815,9.29E-05,0.097939634,538.43973,883.55017
1753,31.566334,16.621,90,-1070,82596.141,-26396.889,-43899.766,701.8964,110.39488,290.11116,0.00014006,0.09848667,593.21252,823.08041
1768,31.668518,21.615,90,0,86823.946,-32176.658,-45035.445,703.34012,135.5314,290.07037,0.000114242,0.098690536,564.57325,845.14392
1771,31.694063,3.618,90,300,88158.715,-34035.588,-45399.312,719.41626,193.2143,290.10442,8.05E-05,0.10212051,525.29208,921.33418
1774,31.712946,25.619,90,300,88129.729,-33805.015,-45367.16,703.80521,111.86162,290.0677,0.000138474,0.099069618,587.2834,818.04993
1752,31.560131,9.624,90,-1070,82725.735,-26418.351,-43906.797,709.14126,151.20071,290.2226,0.000103019,0.10038223,554.13303,867.97808
1759,31.607987,25.619,90,-700,84012.233,-28335.456,-44286.905,700.88916,91.616409,290.1716,0.000169173,0.099056254,606.15467,794.24937
1757,31.593639,9.624,90,-700,83796.624,-28314.981,-44284.027,709.88364,160.43169,290.14597,9.66E-05,0.098321326,544.15926,877.58821
1764,31.641495,25.621,90,-300,85527.621,-30426.026,-44696.575,703.51269,105.56256,290.17816,0.000146873,0.097598458,593.79375,812.55978
1775,31.723592,1.616,90,700,90154.128,-36322.114,-45824.03,724.81542,249.79356,289.97348,6.22E-05,0.10158446,474.91692,995.66894
1777,31.732104,9.627,90,700,89667.732,-35792.964,-45736.949,714.48165,186.26922,290.11315,8.35E-05,0.10042263,525.4931,907.79983
1758,31.599841,16.621,90,-700,84289.145,-28230.819,-44252.204,708.05201,138.41541,290.12648,0.00011193,0.098738904,560.39953,844.9237
1770,31.690084,1.616,90,300,88283.912,-33895.18,-45375.466,722.8755,247.31117,290.15481,6.31E-05,0.10330148,470.37472,980.19094
1783,31.771814,16.622,90,1070,90991.073,-38158.966,-46224.121,701.15119,110.25872,290.12291,0.000141094,0.10079538,589.37892,816.84331
1780,31.757098,1.617,90,1070,91533.263,-38060.743,-46194.23,714.20424,203.21116,290.17173,7.74E-05,0.10420987,712.68293,712.6908
1782,31.765612,9.624,90,1070,91836.53,-38060.784,-46177.907,706.07491,149.9097,290.1433,0.000103215,0.09857172,557.73824,868.6759
1778,31.738307,16.619,90,700,89521.937,-36007.297,-45798.087,706.88488,136.11113,290.15989,0.000113962,0.10006788,569.86423,850.97415
1787,31.799119,9.625,120,-1380,106032.39,-26340.192,-43375.632,703.27342,146.22437,290.2869,0.000105893,0.097982989,554.33057,858.48761
1791,31.828091,3.62,120,-1000,107374.18,-28786.035,-43860.543,717.43613,215.32483,290.14783,7.24E-05,0.10165723,499.54444,943.01112
1781,31.761077,3.62,90,1070,90763.869,-37237.867,-46020.149,714.27542,207.43467,290.13006,7.54E-05,0.10297877,506.84645,935.37577
1790,31.824113,1.616,120,-1000,107374.18,-28723.952,-43838.711,719.04545,232.86745,290.10846,6.66E-05,0.09994165,478.66979,960.37061
1784,31.77996,25.619,90,1070,90719.178,-37816.972,-46154.019,697.29452,78.624867,290.216,0.000196416,0.095636618,615.73778,777.97939
1789,31.813467,25.619,120,-1380,107220.63,-26602.916,-43424.23,697.04739,76.045724,290.1129,0.000203067,0.096841818,615.56423,772.08224
1792,31.832626,9.625,120,-1000,107346.45,-28853.299,-43873.658,713.14588,171.19779,290.12096,9.09E-05,0.10043188,539.20592,892.89509
1776,31.72757,3.617,90,700,89283.633,-36071.929,-45800.143,716.05201,213.29919,290.09561,7.30E-05,0.1026254,509.64917,953.73467
1788,31.805322,16.619,120,-1380,107163.15,-26177.747,-43367.204,702.54049,119.65422,290.08881,0.000129438,0.099052627,580.05753,828.41722
1772,31.698597,9.626,90,300,88140.131,-33909.488,-45372.341,713.79583,183.7039,290.19364,8.46E-05,0.1002705,522.63699,901.2822
1773,31.7048,16.621,90,300,87994.377,-33824.668,-45365.927,709.516,145.45228,290.12787,0.000106513,0.099031316,557.89091,858.35152
1793,31.838829,16.621,120,-1000,107374.18,-28532.068,-43825.842,702.23369,114.53664,290.09775,0.000135157,0.098802617,582.38477,818.93846
1779,31.746453,25.618,90,700,89914.014,-36017.534,-45781.559,700.34646,97.846393,290.04897,0.00015832,0.098803367,602.50311,803.90093
1796,31.861599,3.619,120,-500,107374.18,-31460.683,-44390.803,716.68168,231.51978,290.16075,6.69E-05,0.09935169,478.37616,959.93698
1802,31.900196,13.607,120,0,107374.18,-34124.314,-44894.914,708.60974,177.95796,289.96386,8.73E-05,0.10054089,524.78168,892.07691
1797,31.866133,9.624,120,-500,107374.18,-31325.374,-44360.912,709.01028,174.37551,290.05067,8.91E-05,0.10005833,529.34336,889.55563
1795,31.85762,1.617,120,-500,107374.18,-31368.627,-44374.274,718.11339,225.52843,290.12652,6.90E-05,0.10153184,489.18234,958.151
1786,31.794584,3.619,120,-1380,107208.96,-26741.145,-43454.614,712.96068,214.56461,290.08806,7.22E-05,0.098884121,494.90543,941.95316
1803,31.907505,21.616,120,0,107374.18,-34118.599,-44899.847,700.85984,121.5213,290.17973,0.000127611,0.09892362,572.92116,824.88692
1807,31.937585,9.622,120,500,107374.18,-36945.786,-45441.99,705.01862,147.21248,290.21315,0.000104952,0.097388907,557.54521,862.81843
1806,31.93305,3.619,120,500,107374.18,-37006.718,-45445.238,712.45158,213.38385,290.0282,7.29E-05,0.10050586,499.1315,941.05032
1794,31.846975,25.619,120,-1000,107374.18,-28876.323,-43877.235,700.43841,99.697612,290.06876,0.000154902,0.097074881,600.44688,807.29049
1808,31.943787,16.62,120,500,107374.18,-37005.074,-45440.345,706.46641,155.99212,290.09529,9.92E-05,0.097774486,543.49574,865.14062
1785,31.790606,1.617,120,-1380,106505.92,-26624.543,-43413.623,714.07263,209.76644,290.01039,7.60E-05,0.10537641,501.84248,942.01611
1799,31.880482,25.619,120,-500,107374.18,-31330.842,-44349.852,700.1485,90.126689,290.09505,0.000171513,0.097638688,606.04312,793.169
1801,31.895106,5.621,120,0,107374.18,-34093.642,-44903.137,714.53442,210.51231,290.11602,7.40E-05,0.1014607,500.48171,933.96273
1798,31.872336,16.621,120,-500,107374.18,-31337.133,-44357.582,703.26838,138.68243,290.07169,0.000112114,0.10038006,564.27781,851.41916
1810,31.962579,1.617,120,1000,107374.18,-39362.73,-45900.093,716.37398,215.9692,290.03854,7.22E-05,0.10055447,492.73171,940.26829
1818,32.010801,16.622,120,1380,107374.18,-41695.76,-46348.74,703.03304,102.08907,290.05852,0.000151424,0.097355078,596.3925,807.5166
1813,31.977294,16.622,120,1000,107374.18,-39497.875,-45932.574,700.46662,110.7157,290.07455,0.000139653,0.097191594,586.91198,815.31024
1815,31.996086,1.618,120,1380,107374.18,-42011.523,-46427.434,715.59325,205.69096,290.08892,7.54E-05,0.099717085,505.338,934.32866
1811,31.966557,3.618,120,1000,107374.18,-39720.266,-45966.288,714.30218,209.27971,290.07071,7.37E-05,0.097200223,495.33467,928.3522
1800,31.891127,1.617,120,0,107374.18,-34096.109,-44894.626,717.47938,236.80347,290.09624,6.59E-05,0.10373924,486.55273,978.7099
1814,31.985441,25.618,120,1000,107374.18,-39875.598,-46002.387,700.15319,80.90339,290.07411,0.000190984,0.097016976,617.38942,784.25704
1816,32.000064,3.618,120,1380,107374.18,-41911.367,-46379.782,714.38157,199.70708,290.04503,7.81E-05,0.102556,517.72409,931.28601
1804,31.917039,30.612,120,0,107374.18,-34114.24,-44892.899,699.59926,101.54392,290.04066,0.000152465,0.098525912,592.47391,802.50589
1805,31.929071,1.617,120,500,107374.18,-36750.942,-45400.135,713.23231,214.98621,290.07053,7.24E-05,0.10106837,492.56345,938.28503
1825,32.0631,1.617,65,-600,59993.222,-27323.33,-44529.401,716.54373,214.84036,290.095,7.22E-05,0.10059169,504.10774,950.02357
1829,32.085962,25.619,65,-600,59603.698,-27215.28,-44516.368,701.07001,84.602506,290.05676,0.000182808,0.097903974,612.68554,787.29425
1824,32.052455,25.617,65,-810,58662.122,-25895.204,-44252.122,699.08325,70.363748,290.18328,0.000219719,0.09716227,627.63708,773.45383
1821,32.033572,3.618,65,-810,58893.394,-26077.878,-44298.746,714.43475,191.96182,290.19443,8.23E-05,0.10253253,513.4231,912.66781
1823,32.044309,16.621,65,-810,58568.297,-26137.166,-44306.229,701.10395,106.68386,290.13202,0.00014515,0.098529003,592.68891,813.55351
1822,32.038106,9.625,65,-810,58593.213,-26037.462,-44301.83,709.23079,149.43833,290.05333,0.000103819,0.099550174,553.76586,860.62808
1826,32.067079,3.617,65,-600,60114.841,-27164.051,-44496.098,714.54339,199.45132,290.08119,7.77E-05,0.099428909,508.44591,919.96823
1819,32.018948,25.617,120,1380,107374.18,-42463.705,-46502.757,698.92578,68.091502,290.10408,0.000227274,0.097298041,626.31005,765.78086
1809,31.951934,25.617,120,500,107374.18,-37020.821,-45455.681,699.20341,109.93246,290.12186,0.000140728,0.097881446,587.72079,816.33981
1828,32.077817,16.619,65,-600,59526.607,-27156.938,-44507.939,703.32549,118.85097,290.12624,0.000130091,0.098017796,585.56562,830.75761
1830,32.096607,1.617,65,-300,61093.38,-28902.43,-44846.727,720.34377,217.64701,290.20025,7.15E-05,0.10151946,495.58415,943.41585
1838,32.146493,21.614,65,0,62474.601,-30525.606,-45148.182,718.58815,130.20289,290.06383,0.000119306,0.09998431,584.43056,853.1856
1812,31.971091,9.625,120,1000,107374.18,-39391.469,-45908.357,707.15057,161.18385,290.13874,9.62E-05,0.099815867,542.23052,876.09271
1832,32.105121,9.623,65,-300,60998.651,-28702.119,-44789.495,718.05373,168.98754,290.13037,9.18E-05,0.099551018,547.69358,898.24582
1820,32.029593,1.616,65,-810,58702.825,-26019.042,-44284.315,717.94758,218.43876,290.11087,7.14E-05,0.10253502,492.81747,943.96031
1817,32.004599,9.625,120,1380,107374.18,-41664.677,-46364.981,706.43792,142.15613,290.14284,0.000109673,0.10042932,565.11651,860.45925
1633,30.7533,16.621,90,300,88159.661,-33815.088,-45355.648,714.23741,0.91552979,619.43095,1.9871083,947.93391,814.33849,893.96454
1839,32.156026,30.614,65,0,62490.307,-30535.391,-45153.075,712.45496,100.69674,290.12457,0.000153506,0.097694671,608.03168,816.79661
1837,32.139184,13.605,65,0,62452.769,-30513.313,-45149.292,726.10608,161.00607,290.12153,9.64E-05,0.099784327,559.97079,891.9686
1841,32.172037,3.619,65,300,63699.627,-32124.689,-45471.017,724.40764,194.98952,290.11593,7.96E-05,0.099277165,530.91126,935.12915
1827,32.071613,9.627,65,-600,60231.238,-27314.121,-44531.868,706.76783,155.96107,289.99723,9.94E-05,0.099082263,551.71609,875.1526
1840,32.168059,1.617,65,300,63679.11,-32152.935,-45465.631,729.28638,230.68224,290.09164,6.73E-05,0.10021303,497.65283,974.16535
1831,32.100586,3.62,65,-300,61240.819,-28911.435,-44836.119,717.84515,171.4914,290.08417,9.05E-05,0.099444154,541.24064,895.94117
1844,32.190921,25.618,65,300,63948.373,-32252.885,-45490.135,703.00483,109.16976,290.1053,0.000142145,0.10034385,599.77014,827.11875
1847,32.210079,9.624,65,600,64974.607,-33970.914,-45825.305,712.22734,167.59157,290.10004,9.23E-05,0.097965494,541.10071,885.9801
1843,32.182774,16.622,65,300,63748.101,-32061.125,-45450.912,708.85639,143.44108,290.10048,0.000107867,0.098109671,559.54319,856.3457
1851,32.239051,3.619,65,810,65685.242,-34921.04,-46013.941,717.00828,207.07678,290.02879,7.53E-05,0.10286963,516.84056,943.99782
1853,32.249789,16.621,65,810,65408.784,-35020.127,-46036.307,703.8855,111.14791,290.05637,0.000138723,0.096085807,587.83465,817.6805
1848,32.216281,16.621,65,600,64907.096,-33699.597,-45788.301,702.06028,128.15539,290.03012,0.000120795,0.098692643,575.31173,840.31453
1850,32.235073,1.617,65,810,66420.299,-35177.967,-46045.024,719.78597,231.9974,290.06525,6.71E-05,0.10227063,486.14437,969.54249
1836,32.134094,5.621,65,0,62445.286,-30524.003,-45150.238,729.89336,178.10387,290.16845,8.75E-05,0.10140381,545.05467,912.05644
1856,32.272559,3.618,90,-1070,81846.074,-26172.484,-43871.808,717.07215,208.07874,290.06275,7.47E-05,0.10148209,503.70161,936.18728
1849,32.224428,25.619,65,600,65382.84,-33860.644,-45808.982,701.24914,90.393771,289.9002,0.000173992,0.10605884,607.28129,793.6278
1835,32.130115,1.616,65,0,62446.725,-30530.211,-45154.308,731.18761,215.71368,290.12012,7.21E-05,0.10110758,507.48461,952.23256
1833,32.111323,16.622,65,-300,61382.461,-28931.992,-44836.078,715.07056,137.18,290.04162,0.00011299,0.099043586,571.62885,853.93681
1834,32.11947,25.618,65,-300,61016.577,-28859.548,-44836.448,714.41702,104.6444,290.11035,0.000147817,0.097766139,609.26043,824.58806
1852,32.243586,9.625,65,810,65638.576,-34955.248,-46022.863,710.25155,145.18109,290.13385,0.000106916,0.099940282,559.70418,859.50795
1857,32.277093,9.624,90,-1070,81608.222,-25993.223,-43855.444,704.87529,152.08443,290.07387,0.0001015,0.096546558,550.56018,864.81355
1858,32.283296,16.621,90,-1070,82597.702,-26460.082,-43918.844,700.94972,110.65315,290.05203,0.000139572,0.09645017,584.68781,813.17078
1854,32.257935,25.619,65,810,65747.285,-34860.519,-46005.265,698.27687,74.206176,289.97183,0.000209534,0.10007505,625.80528,779.31594
1846,32.205544,3.619,65,600,64855.826,-33631.881,-45759.315,715.23569,190.44484,290.08529,8.13E-05,0.098769779,515.7861,909.75936
1866,32.339573,3.62,90,-300,85355.553,-30510.764,-44717.955,714.50862,215.8754,290.08518,7.19E-05,0.10049569,497.8388,943.19151
1845,32.201566,1.616,65,600,65206.62,-34014.496,-45828.265,719.79977,232.81186,290.06627,6.65E-05,0.098904306,479.35503,959.24093
1842,32.176571,9.626,65,300,63656.949,-32140.642,-45477.266,719.98138,178.72894,290.16221,8.69E-05,0.099410431,536.60903,907.47178
1864,32.32495,25.616,90,-700,83953.397,-28413.821,-44323.95,698.9284,96.24814,290.11053,0.000160526,0.09738112,597.27025,797.19439
1863,32.316804,16.619,90,-700,83773.723,-28069.772,-44237.69,703.57525,133.60407,290.108,0.000115428,0.096019841,570.23703,847.38923
1865,32.335594,1.619,90,-300,85398.765,-30631.518,-44751.011,716.76983,222.23885,290.20262,6.99E-05,0.10018937,492.07897,953.78972
1871,32.37308,5.622,90,0,86603.609,-32142.615,-45017.477,710.91771,193.3831,289.8693,8.04E-05,0.099023234,509.35541,911.17995
1868,32.350311,16.62,90,-300,85512.161,-30483.833,-44674.825,702.96806,120.00983,289.89682,0.000129044,0.098819514,581.78137,829.72368
1870,32.369102,1.617,90,0,86644.683,-32179.66,-45013.571,717.42364,220.4072,289.89647,7.05E-05,0.10115611,499.71089,956.74366
1873,32.38548,21.616,90,0,86644.354,-32179.988,-45013.942,703.03952,122.27451,289.8772,0.000126619,0.098699555,581.69223,834.24716
1860,32.302088,1.615,90,-700,83543.806,-28361.688,-44300.432,714.50807,225.0049,290.10924,6.91E-05,0.099955483,488.65291,953.73093
1872,32.378171,13.608,90,0,86648.096,-32175.754,-45018.711,707.39895,162.93683,289.7868,9.51E-05,0.098722469,545.24254,882.65645
1855,32.26858,1.618,90,-1070,82184.823,-26832.666,-43996.428,714.10291,203.45603,290.09587,7.64E-05,0.10117717,511.05092,932.62585
1874,32.395014,30.612,90,0,86659.197,-32158.526,-45022.164,699.50414,97.127922,290.09266,0.000159888,0.099253229,599.81626,800.64839
1859,32.291442,25.621,90,-1070,83113.453,-26479.818,-43911.073,695.64616,75.8409,290.05704,0.000203671,0.097462204,620.08514,777.37951
1878,32.421762,16.62,90,300,87842.99,-33859.081,-45376.494,701.36991,143.24998,290.06156,0.000108194,0.099073681,559.85803,856.4854
1875,32.407046,1.619,90,300,87848.541,-33840.086,-45365.516,713.60988,199.00091,290.17086,7.80E-05,0.10046935,508.82221,920.85456
1861,32.306066,3.62,90,-700,83578.59,-28172.477,-44219.6,715.03083,208.8565,290.13166,7.42E-05,0.099268284,508.21457,942.25007
1869,32.358457,25.618,90,-300,85426.353,-30443.089,-44672.07,701.83101,112.84046,289.92807,0.000137664,0.099714526,584.81238,817.13711
1867,32.344107,9.625,90,-300,85453.777,-30521.618,-44688.434,708.87502,172.97193,289.89597,8.98E-05,0.10048869,531.5808,888.74243
1879,32.429907,25.62,90,300,87778.892,-33736.107,-45349.234,699.66009,107.83208,290.07178,0.000143501,0.098567345,587.5284,811.11807
1876,32.411025,3.616,90,300,88038.658,-33938.269,-45378.96,713.23879,213.63859,290.03428,7.26E-05,0.099613398,494.42455,938.69666
1862,32.3106,9.625,90,-700,83562.596,-28415.219,-44324.361,707.53235,145.94923,290.10599,0.00010616,0.09905337,558.04751,861.66966
1884,32.463415,25.618,90,700,89894.73,-36370.547,-45849.727,699.42778,89.870553,290.08505,0.000172059,0.097722396,609.21707,794.31828
1888,32.488776,16.622,90,1070,91280.814,-38339.42,-46241.964,701.53676,106.48716,290.092,0.000147011,0.09906665,589.55397,810.45614
1891,32.511546,3.617,120,-1380,106394.21,-26291.677,-43377.647,711.30287,190.63917,290.09117,8.16E-05,0.10161247,519.47587,912.91807
1885,32.474061,1.616,90,1070,90488.767,-37771.17,-46142.836,714.02545,205.74602,290.0473,7.56E-05,0.09950898,508.50354,935.80959
1894,32.530429,25.618,120,-1380,106761.29,-26177.706,-43354.458,699.54276,79.281315,290.0524,0.000195362,0.099353736,617.21767,781.5298
1892,32.516081,9.624,120,-1380,106671.25,-27127.831,-43530.348,705.03407,145.37435,289.99156,0.000106712,0.09985767,560.25482,861.36134
1881,32.444532,3.614,90,700,89671.597,-36487.478,-45895.817,712.70555,204.23529,290.1557,7.64E-05,0.10344454,508.39981,928.29716
1882,32.449066,9.625,90,700,89751.69,-35986.369,-45779.914,705.14043,149.99309,290.17855,0.000103095,0.09780664,549.61088,859.51033
1877,32.415559,9.626,90,300,88043.263,-33875.98,-45369.011,707.90109,179.6357,290.12801,8.60E-05,0.096577643,526.78619,900.52694
1895,32.541075,1.616,120,-1000,107374.18,-28704.915,-43845.7,717.31508,206.24617,290.10871,7.52E-05,0.099686705,504.06134,931.80735
1893,32.522283,16.621,120,-1380,106419.33,-26397.589,-43393.518,702.96096,106.66162,290.16095,0.000144988,0.097904213,591.55649,812.02937
1897,32.549588,9.624,120,-1000,107374.18,-29035.397,-43900.177,709.97255,157.1131,290.15397,9.87E-05,0.099603615,549.82366,873.14604
1883,32.455269,16.62,90,700,89700.296,-36111.482,-45804.418,701.96282,123.96051,290.10656,0.000125559,0.099830532,576.30542,833.64407
1890,32.507567,1.62,120,-1380,106846.69,-27105.916,-43539.435,713.4742,205.48802,290.14202,7.57E-05,0.10070737,500.20012,924.74938
1903,32.589298,16.619,120,-500,107374.18,-31292.77,-44346.111,708.33122,135.42253,290.14675,0.000114186,0.097781156,567.11647,846.73202
1896,32.545053,3.619,120,-1000,107374.18,-28698.789,-43829.624,716.6703,196.6145,290.07837,7.88E-05,0.09791413,512.86184,921.27958
1899,32.563938,25.613,120,-1000,107323.46,-27731.561,-43640.043,700.66209,87.700584,290.05632,0.000176577,0.098005547,608.01405,790.03646
1901,32.57856,3.622,120,-500,107374.18,-31655.527,-44423.16,714.48758,193.14874,290.1333,8.05E-05,0.10015806,524.40444,925.19152
1880,32.440553,1.616,90,700,89661.812,-35878.36,-45760.919,715.49214,220.026,290.02814,7.05E-05,0.099622046,494.58493,954.83932
1898,32.55579,16.623,120,-1000,107374.18,-29029.435,-43909.716,704.4591,120.71869,290.1268,0.00012845,0.098953973,578.94626,828.04364
1911,32.650012,3.619,120,500,107374.18,-36824.867,-45421.35,723.82667,215.75836,290.0217,7.20E-05,0.10099881,501.41684,945.90639
1904,32.597444,25.619,120,-500,107374.18,-31317.439,-44352.73,703.86295,104.23137,290.12017,0.000148355,0.097775882,599.6337,816.18448
1908,32.624468,21.612,120,0,107374.18,-34103.222,-44898.367,708.13195,126.09082,290.09034,0.000122649,0.097936853,581.26522,842.07821
1886,32.478039,3.618,90,1070,91548.393,-38387.155,-46243.28,713.61967,183.50679,290.20263,8.43E-05,0.095990027,521.88613,905.4876
1887,32.482573,9.625,90,1070,90647.185,-37944.963,-46173.714,708.70555,154.1893,290.11717,0.000100584,0.099494407,554.1851,872.24924
1889,32.496922,25.619,90,1070,91126.014,-38091.908,-46189.049,696.48607,72.159632,290.0954,0.000214457,0.098389672,622.20921,771.50797
1909,32.634001,30.613,120,0,107374.18,-34105.689,-44895.983,704.78397,100.69279,290.02234,0.000154072,0.099603694,604.02059,811.81779
1914,32.668895,25.618,120,500,107374.18,-37098.734,-45464.973,710.14243,109.07707,290.13499,0.000142119,0.098979873,596.95212,822.2903
1907,32.617159,13.608,120,0,107374.18,-34102.482,-44886.238,710.89771,157.11276,290.16506,9.86E-05,0.09899453,546.90278,869.34975
1913,32.660749,16.622,120,500,107374.18,-36925.27,-45439.317,713.07911,143.11917,290.07513,0.000108983,0.098735228,569.6672,866.57523
1912,32.654547,9.622,120,500,107374.18,-37079.574,-45487.792,717.25459,177.91817,290.07143,8.75E-05,0.10195355,532.87295,900.5917
1915,32.67954,1.617,120,1000,107374.18,-39769.357,-45985.777,727.50441,229.41592,290.083,6.79E-05,0.10166392,491.45115,964.35693
1905,32.608089,1.617,120,0,107374.18,-34106.018,-44896.846,721.3706,223.24839,290.08431,6.96E-05,0.10146758,492.78776,956.7779
1900,32.574582,1.615,120,-500,107374.18,-31135.012,-44317.823,716.46972,215.70688,290.13538,7.21E-05,0.10081769,495.55855,939.64347
1916,32.683519,3.619,120,1000,107374.18,-39532.453,-45941.784,721.74045,186.06425,290.05185,8.33E-05,0.099565876,529.6052,916.14228
1926,32.750533,3.618,120,-1380,106439.11,-26544.245,-43452.805,726.46427,210.74081,290.12804,7.38E-05,0.10226746,513.54946,947.60205
1920,32.713048,1.615,120,1380,107374.18,-42375.267,-46490.71,724.22224,192.57874,290.052,8.07E-05,0.10067314,525.65225,923.19623
1906,32.612068,5.621,120,0,107374.18,-34103.674,-44898.573,715.0736,167.82987,290.18423,9.25E-05,0.10023698,549.80565,896.30546
1928,32.761271,16.619,120,-1380,106548.89,-26819.14,-43487.013,715.12795,113.79721,290.03042,0.000135773,0.096222942,597.25791,832.68148
1922,32.721561,9.624,120,1380,107374.18,-42198.842,-46463.657,718.04842,154.79802,290.13721,0.000100646,0.096584137,554.36909,878.17636
1921,32.717026,3.62,120,1380,107374.18,-41366.634,-46302.198,722.96165,179.13211,290.12302,8.67E-05,0.10046286,538.75805,909.42377
1902,32.583095,9.624,120,-500,107374.18,-31231.755,-44324.854,711.85764,168.05961,290.16948,9.23E-05,0.099970578,542.80717,891.29384
1931,32.784041,3.617,120,-1000,107374.18,-28288.545,-43769.267,732.00366,213.26577,290.08618,7.32E-05,0.10232959,518.91262,962.61263
1927,32.755068,9.625,120,-1380,106837.44,-26457.617,-43434.55,720.522,154.45761,290.07255,0.000100258,0.098624261,565.56392,884.72901
1925,32.746556,1.616,120,-1380,106207.26,-26008.889,-43340.931,730.5798,227.00121,290.14059,6.85E-05,0.10141055,495.82138,964.08771
1910,32.646033,1.616,120,500,107374.18,-36731.043,-45403.958,723.17713,225.39464,290.08042,6.89E-05,0.10025477,499.11992,966.072
1932,32.788575,9.626,120,-1000,107009.55,-28635.719,-43853.882,725.65168,175.54142,290.14992,8.85E-05,0.10080165,549.97564,913.14557
1917,32.688053,9.625,120,1000,107374.18,-39950.222,-46019.244,719.77073,169.0457,290.17543,9.19E-05,0.099186917,551.1817,902.29305
1940,32.847077,1.616,120,0,107374.18,-34096.232,-44903.137,730.9344,227.50864,290.11223,6.85E-05,0.10052308,506.00181,979.18001
1918,32.694256,16.622,120,1000,107374.18,-39529.986,-45964.767,712.12912,129.98193,290.06183,0.000119697,0.10092198,577.45868,845.25849
1938,32.828285,16.619,120,-500,107374.18,-31231.262,-44335.585,721.0487,148.96117,290.08627,0.000103983,0.098219677,568.54071,876.02495
1933,32.794778,16.619,120,-1000,107374.18,-28433.845,-43787.564,715.43965,133.25733,290.07824,0.000116538,0.1004971,577.88195,853.04734
1919,32.702403,25.618,120,1000,107374.18,-40341.02,-46099.172,710.77976,92.922013,290.07597,0.000166542,0.098065973,611.81989,802.44273
1941,32.851055,5.621,120,0,107374.18,-34105.853,-44906.385,729.43096,203.08011,290.06598,7.67E-05,0.1004325,529.14954,949.46662
1923,32.727763,16.62,120,1380,107374.18,-41762.078,-46393.72,714.26755,115.19549,290.11481,0.00013447,0.098810938,598.27836,835.75194
1937,32.822082,9.627,120,-500,107374.18,-31351.893,-44377.646,723.29142,150.24551,290.09776,0.000103339,0.09985955,566.15612,876.51054
1934,32.802924,25.617,120,-1000,107374.18,-28736.574,-43860.543,713.05228,97.03421,290.13044,0.00015962,0.098708086,610.48645,811.53375
1942,32.856145,13.607,120,0,107374.18,-34114.693,-44899.231,724.18823,167.85814,290.13137,9.25E-05,0.10075277,554.37641,902.84581
1947,32.893534,9.623,120,500,107374.18,-37138.903,-45488.902,727.95834,180.06344,290.11974,8.61E-05,0.099569603,546.94287,919.12784
1924,32.735909,25.62,120,1380,107374.18,-41743.741,-46368.064,708.84225,77.073623,290.08064,0.000200502,0.097280135,629.27876,788.94347
1946,32.888999,3.618,120,500,107374.18,-36854.388,-45434.836,732.96524,213.73654,290.09114,7.27E-05,0.10092956,514.75061,955.85545
1949,32.907882,25.619,120,500,107374.18,-36869.806,-45424.351,720.83805,106.65792,290.11002,0.000144877,0.097045071,607.63816,827.43255
1929,32.769416,25.621,120,-1380,106681.07,-27146.62,-43540.257,710.47055,78.359843,290.13511,0.000198185,0.10023875,629.04512,789.84377
1953,32.933243,16.621,120,1000,107374.18,-39585.902,-45961.355,725.34308,125.46361,290.10232,0.000123425,0.099210682,599.62212,860.17586
1955,32.952035,1.618,120,1380,107374.18,-41705.134,-46379.618,735.74196,200.41811,290.17213,7.84E-05,0.1052828,529.92335,943.50089
1950,32.918528,1.616,120,1000,107374.18,-39714.962,-46003.004,735.21327,230.84981,290.11903,6.75E-05,0.1021429,498.24818,974.50939
1930,32.780062,1.616,120,-1000,107374.18,-28760.297,-43865.065,726.62553,192.52268,290.08469,8.08E-05,0.10059995,531.21932,932.48775
1951,32.922506,3.62,120,1000,107374.18,-39545.65,-45964.191,734.57429,203.60313,290.13373,7.63E-05,0.10062313,530.69795,951.59498
1935,32.813569,1.618,120,-500,107374.18,-31608.615,-44429.821,731.89481,220.66021,290.1311,7.04E-05,0.10112204,506.32022,960.72019
1945,32.885021,1.615,120,500,107374.18,-37072.996,-45476.609,730.32591,192.18384,290.14177,8.10E-05,0.10184703,537.9474,936.94148
1939,32.836431,25.618,120,-500,107374.18,-31298.937,-44359.843,715.80349,112.13937,290.07432,0.00013793,0.097785135,603.61072,835.6014
1948,32.899736,16.621,120,500,107374.18,-36868.778,-45425.585,721.98745,142.99995,290.07263,0.000108416,0.099146782,575.85501,872.86216
1943,32.863454,21.616,120,0,107374.18,-34109.348,-44893.475,716.12712,107.65593,290.0868,0.000143831,0.098682708,609.58524,832.75819
1936,32.817546,3.622,120,-500,107374.18,-31613.672,-44420.693,731.26831,222.23091,290.12191,6.99E-05,0.10076948,511.7888,971.2819
1954,32.94139,25.618,120,1000,107374.18,-39552.311,-45951.446,721.03552,88.888999,290.08456,0.00017415,0.098396311,632.14279,814.92792
1959,32.974896,25.618,120,1380,107374.18,-41645.064,-46347.753,724.259,73.675556,290.21833,0.00021021,0.098459017,644.97095,795.97855
1957,32.960547,9.625,120,1380,107374.18,-41663.813,-46370.654,728.44758,127.47256,290.12093,0.000121775,0.10043738,595.81,858.86677
1944,32.872988,30.613,120,0,107374.18,-34105.524,-44920.364,716.08905,100.11449,290.01289,0.000154552,0.098013924,613.50573,820.34276
1962,32.994055,9.626,15,-290,13052.107,-25668.249,-45076.806,733.49503,126.23044,290.14026,0.000122842,0.09997885,602.33368,863.28249
1961,32.989521,3.619,15,-290,12887.977,-25507.572,-45045.271,739.71058,194.68537,290.11197,7.98E-05,0.10045615,547.27107,949.16328
1964,33.008404,25.619,15,-290,12761.425,-25587.623,-45053.535,724.87267,44.616065,290.1062,0.000347956,0.097156868,676.52152,769.99363
1971,33.056535,5.621,15,-100,13801.22,-26637.944,-45257.836,745.56422,206.7423,290.10362,7.55E-05,0.10234875,539.35273,967.59676
1966,33.023028,3.618,15,-200,13364.374,-26098.394,-45161.257,742.99903,209.53274,290.08257,7.39E-05,0.098135414,523.35915,956.30752
1956,32.956013,3.619,120,1380,107374.18,-41815.98,-46396.392,736.19106,194.9767,290.10222,7.99E-05,0.10201308,535.59319,937.95226
1975,33.090501,1.613,15,0,14215.247,-27206.07,-45374.438,752.32446,239.86506,290.06037,6.49E-05,0.10137833,511.83911,1006.8074
1968,33.033765,16.62,15,-200,13232.067,-26039.435,-45143.248,731.09912,109.78694,290.08482,0.000140769,0.097510945,616.26649,843.52139
1952,32.927041,9.624,120,1000,107374.18,-39771.865,-45994.617,729.39888,144.55238,290.09695,0.00010727,0.0996561,584.49864,883.67308
1974,33.078468,30.611,15,-100,13742.179,-26614.55,-45262.934,731.56849,88.685309,290.0884,0.000174409,0.096107893,637.21299,821.25166
1969,33.041911,25.618,15,-200,13334.813,-26093.049,-45159.447,728.37453,66.182433,290.06747,0.00023418,0.099635105,659.27061,795.52737
1972,33.061626,13.605,15,-100,13808.456,-26658.954,-45266.799,736.05008,141.0687,290.14294,0.000110066,0.10020928,596.55846,888.81528
1978,33.106878,21.615,15,0,14230.624,-27211.497,-45375.342,735.35508,121.64694,290.0655,0.000127413,0.098275174,612.73921,864.89715
1967,33.027562,9.624,15,-200,13411.903,-26152.789,-45162.49,738.2459,158.59169,290.07782,9.78E-05,0.099143037,575.94404,902.18728
1960,32.985542,1.617,15,-290,12903.765,-25665.371,-45075.408,743.57463,224.48435,290.02856,7.03E-05,0.10343692,523.94586,989.28646
1976,33.094479,5.622,15,0,14178.408,-27184.567,-45369.71,748.68478,213.70947,290.09197,7.26E-05,0.099934466,533.94709,976.36604
1958,32.96675,16.622,120,1380,107374.18,-41431.76,-46312.682,726.48827,93.280672,290.07303,0.000166082,0.098839704,633.0582,825.65897
1982,33.137513,13.606,15,100,14727.044,-27771.03,-45484.955,746.18603,161.53059,290.12741,9.60E-05,0.099437562,583.70868,917.36203
1963,33.000257,16.621,15,-290,12873.997,-25584.128,-45070.269,727.24886,87.278236,290.15493,0.000177636,0.099182857,636.58676,817.62537
1985,33.166388,1.616,15,200,15195.713,-28305.36,-45575.696,767.19161,248.36612,290.0033,6.27E-05,0.10251248,521.05868,1035.2241
1986,33.170367,3.618,15,200,15031.706,-28337.141,-45585.481,764.43778,202.88957,290.0409,7.67E-05,0.10165938,556.15204,977.88837
1970,33.052557,1.616,15,-100,13763.147,-26664.71,-45265.113,751.25955,241.11287,290.08473,6.45E-05,0.10178653,514.66771,1014.0798
1987,33.174901,9.625,15,200,14957.658,-28267.41,-45579.602,761.1434,164.13117,290.05655,9.46E-05,0.10010295,596.52836,936.85548
1965,33.019049,1.617,15,-200,13221.788,-26138.275,-45173.755,745.90792,230.83898,290.11862,6.74E-05,0.10220352,508.75142,985.09706
1991,33.203874,3.618,15,290,15388.048,-28816.13,-45676.756,762.17458,153.05516,290.1249,0.000101581,0.10135922,603.29387,917.89805
1977,33.099569,13.608,15,0,14224.621,-27209.154,-45375.918,741.64257,171.80917,290.11777,9.02E-05,0.099638705,570.05334,925.10828
1983,33.144822,21.615,15,100,14756.812,-27779.746,-45482.817,743.13567,127.14515,290.07225,0.000121839,0.096652537,615.24291,877.58537
1992,33.208408,9.626,15,290,15616.359,-28776.619,-45685.144,754.97241,144.54601,290.06016,0.000107283,0.099302384,609.21169,907.7378
1990,33.199896,1.617,15,290,15673.92,-28877.597,-45691.434,771.35888,243.39748,290.1209,6.41E-05,0.10332481,521.17677,1023.3081
1989,33.18925,25.62,15,200,15195.918,-28314.857,-45592.018,750.89612,78.961833,290.0556,0.000196109,0.098591996,666.16295,829.72594
1995,33.233402,1.617,25,-400,22223.027,-25514.809,-44882.579,764.6692,241.33682,290.12866,6.49E-05,0.10467562,530.74013,1029.5023
1998,33.247281,10.614,25,-400,21895.259,-25560.857,-44886.033,753.61305,144.85554,290.10232,0.0001067,0.097472656,603.05034,902.30319
1981,33.132422,5.622,15,100,14693.454,-27729.997,-45467.152,752.41944,191.19233,290.11559,8.12E-05,0.10045642,556.66918,950.04799
1979,33.116412,30.61,15,0,14212.369,-27177.536,-45333.569,737.12002,102.92377,290.0321,0.00015046,0.098878505,733.02171,733.95809
1973,33.068934,21.617,15,-100,13777.168,-26663.477,-45278.023,733.97489,118.09733,290.12434,0.000131222,0.099251362,616.03074,859.95916
1993,33.214611,16.621,15,290,15406.056,-28842.403,-45701.096,746.25948,92.795746,290.08481,0.000167233,0.099651016,650.52612,842.81732
1988,33.181104,16.619,15,200,15240.857,-28620.875,-45640.082,759.03587,119.9389,290.16826,0.00012942,0.098906954,639.36997,886.87245
1984,33.154356,30.61,15,100,14660.397,-27785.256,-45486.928,744.94213,91.844753,290.05481,0.000168444,0.097267496,646.36611,837.32076
1980,33.128444,1.618,15,100,14634.495,-27773.538,-45494.699,751.31694,208.15414,290.1699,7.47E-05,0.10114175,535.55039,964.55062
1999,33.253759,15.61,25,-400,22332.146,-25654.805,-44897.586,750.02131,110.82137,290.13245,0.000139762,0.099104104,634.56873,864.18885
2001,33.265602,3.62,25,-300,22657.118,-26127.709,-44990.547,764.40192,218.14457,290.22412,7.14E-05,0.1009897,546.99783,999.04257
1996,33.23738,3.621,25,-400,22200.784,-25451.78,-44856.553,762.38033,207.29758,290.23587,7.52E-05,0.1029615,557.50829,985.62303
2000,33.261624,1.617,25,-300,22586.318,-26192.094,-45011.146,767.3395,230.25793,290.18221,6.76E-05,0.10134391,531.51827,1009.613
2004,33.283648,20.624,25,-300,22789.014,-26099.175,-44978.171,749.12829,105.90325,290.13028,0.00014599,0.09788019,640.18601,859.42005
2008,33.307622,16.621,25,-150,23330.95,-27048.682,-45166.355,752.72727,140.67434,290.10908,0.000110277,0.098548256,610.00513,901.17669
2009,33.315769,25.618,25,-150,23216.774,-26986.105,-45152.129,748.42985,111.55334,290.10062,0.000138869,0.09908685,637.38705,868.06749
1997,33.241916,6.61,25,-400,22158.723,-25736.336,-44910.825,757.59732,174.42984,290.10761,8.92E-05,0.10047826,583.37913,942.98451
2006,33.296885,3.618,25,-150,23341.146,-27010.158,-45162.654,767.01862,235.72345,290.16724,6.60E-05,0.10156317,523.35903,1009.3379
1994,33.222757,25.619,15,290,15367.45,-28871.553,-45710.101,744.50841,49.998441,290.26472,0.000308619,0.096394017,689.9952,793.57045
2011,33.330392,5.621,25,0,24011.319,-27879.697,-45332.994,764.27597,221.6551,290.19901,7.01E-05,0.10092099,543.25058,1003.1838
2002,33.270137,8.611,25,-300,22839.38,-26161.012,-44994.741,757.77762,165.63616,290.10819,9.42E-05,0.10006374,592.35319,934.98014
2017,33.372871,9.622,25,150,24706.078,-28775.837,-45502.47,756.15223,167.79522,290.08744,9.24E-05,0.0996881,589.44684,936.62387
2016,33.368336,3.619,25,150,24788.144,-28708.327,-45482.241,764.2221,219.84883,290.17468,7.11E-05,0.10398794,537.74993,992.19956
2012,33.335483,13.606,25,0,24015.965,-27879.738,-45325.511,757.9015,175.00694,290.10298,8.84E-05,0.097969636,573.24416,932.30129
2024,33.419889,20.625,25,300,25294.556,-29547.071,-45647.524,748.11953,101.96019,290.122,0.000152278,0.10022165,642.69611,853.45541
2013,33.342792,21.611,25,0,24014.115,-27862.593,-45333.199,751.97765,132.1596,290.10668,0.000117149,0.098439087,615.93678,891.17433
2019,33.387219,25.619,25,150,24535.328,-28645.503,-45477.513,747.38212,109.11133,290.08611,0.000142015,0.098507579,637.20883,862.59925
2003,33.276058,14.619,25,-300,22701.933,-26183.584,-44995.275,752.83432,138.62321,290.125,0.000111931,0.099969975,615.4311,900.35678
2005,33.292907,1.618,25,-150,23305.664,-27014.516,-45165.697,767.30432,231.49078,290.08169,6.77E-05,0.10546285,529.74849,1004.9687
2020,33.397865,1.618,25,300,25230.869,-29517.674,-45638.972,764.64637,219.96371,290.04138,7.06E-05,0.10082454,536.27196,990.07148
2028,33.443026,10.614,25,400,25506.38,-30113.676,-45765.77,756.70155,126.76795,290.11503,0.000122123,0.098188846,623.0106,883.89849
2029,33.449504,15.606,25,400,26044.78,-30147.76,-45769.8,752.6296,96.894366,290.11996,0.000159729,0.098293106,657.38167,858.13348
2010,33.326415,1.613,25,0,24003.507,-27874.393,-45324.565,767.70534,250.31449,290.10121,6.22E-05,0.10192505,517.6846,1034.8204
2018,33.379073,16.621,25,150,24716.357,-28682.013,-45486.394,753.93985,147.90106,290.14996,0.000105077,0.10080503,600.64742,905.67581
2030,33.457369,1.617,40,-550,36294.196,-25957.123,-44689.174,768.83701,235.25196,290.09807,6.63E-05,0.10338549,527.54931,1012.1376
2033,33.471803,14.618,40,-550,36129.407,-25779.918,-44662.449,753.02752,116.12155,290.13456,0.000133472,0.099063502,629.98447,869.08624
2007,33.301419,9.626,25,-150,23386.044,-27040.912,-45160.023,760.45392,177.25781,290.05336,8.77E-05,0.1008076,574.28565,938.93658
2031,33.461347,3.619,40,-550,36552.727,-26046.795,-44714.789,764.81632,199.15773,290.14532,7.82E-05,0.10220713,558.89406,969.45948
2034,33.479393,20.624,40,-550,36232.77,-25872.467,-44681.403,748.49269,84.587683,290.1421,0.000182883,0.097815243,660.48055,835.80228
2023,33.4123,14.617,25,300,25250.769,-29598.341,-45665.655,753.97889,123.50619,290.12428,0.000125615,0.099647869,629.23652,884.46045
2032,33.465882,8.612,40,-550,36237.17,-25941.006,-44690.613,757.06035,165.54179,290.14626,9.44E-05,0.10217743,587.69757,931.78728
2036,33.492629,3.622,40,-400,36992.575,-26900.011,-44878.673,766.81101,209.39684,290.1128,7.42E-05,0.10068835,555.33808,986.78313
2014,33.352325,30.614,25,0,24027.765,-27882.081,-45326.374,747.69706,105.22863,290.12788,0.000147385,0.099365154,637.24025,853.66884
2025,33.429147,1.617,25,400,25595.846,-30026.224,-45755.492,762.30542,206.93222,290.14526,7.53E-05,0.10261851,550.7949,980.41722
2022,33.406378,8.611,25,300,25191.604,-29598.876,-45661.832,754.70624,157.83534,290.1198,9.83E-05,0.099568911,597.50511,924.06054
2021,33.401843,3.618,25,300,25550.825,-29668.73,-45676.222,761.44841,213.82156,290.14962,7.26E-05,0.10048145,548.62307,991.86178
2026,33.433126,3.618,25,400,25766.309,-30170.044,-45778.475,765.59463,207.40171,290.07396,7.49E-05,0.10133024,559.74496,988.13382
2015,33.364358,1.614,25,150,24627.22,-28764.901,-45503.662,766.66726,240.56551,290.09275,6.46E-05,0.1016347,518.48994,1013.3484
2044,33.54502,25.619,40,-200,37878.807,-27786.489,-45039.556,749.06366,115.89272,290.12437,0.000133695,0.099071904,631.29839,870.31777
2038,33.503366,16.625,40,-400,37260.932,-27017.97,-44903.301,753.96503,132.35863,290.15533,0.000117116,0.099097605,617.01726,890.62921
2043,33.536873,16.623,40,-200,37806.445,-27869.459,-45066.939,755.2041,153.74904,290.09549,0.000101002,0.10059074,593.98954,909.98016
2042,33.53067,9.63,40,-200,37933.244,-27907.449,-45080.548,763.29839,193.22152,290.09247,8.05E-05,0.10109785,561.63959,960.64324
2040,33.522158,1.618,40,-200,37907.136,-27884.795,-45055.139,771.02869,237.5614,290.06897,6.57E-05,0.10369273,534.92086,1024.7458
2041,33.526136,3.622,40,-200,37804.389,-27867.362,-45060.977,768.84639,222.31417,290.11843,7.00E-05,0.10231055,548.26559,1008.4718
2049,33.581577,30.612,40,0,38621.755,-28872.786,-45261.536,751.13236,104.25533,290.1022,0.000148435,0.098292866,641.69119,857.77346
2045,33.555666,1.616,40,0,38631.992,-28870.977,-45259.85,769.267,242.8489,290.12606,6.41E-05,0.10269645,526.37379,1025.5959
2037,33.497163,9.628,40,-400,37047.134,-26924.31,-44882.209,760.51186,179.58717,290.11105,8.65E-05,0.10093075,577.05033,946.89917
2035,33.48865,1.621,40,-400,37003.347,-26949.883,-44891.994,769.55656,242.00988,290.1144,6.44E-05,0.10206426,522.4796,1021.5305
2027,33.437661,6.611,25,400,25498.65,-30086.499,-45765.483,760.08063,169.95324,290.11447,9.14E-05,0.10098201,592.01504,944.27789
2048,33.572043,21.616,40,0,38636.309,-28883.887,-45257.425,753.43261,115.38441,290.1271,0.00013436,0.099522685,632.89099,871.54335
2050,33.59361,1.617,40,200,39503.876,-29939.307,-45473.689,770.55884,217.18509,290.10163,7.17E-05,0.10257346,778.85288,778.8542
2056,33.631096,3.618,40,400,40383.243,-31078.273,-45686.953,772.50421,222.86945,290.09086,7.00E-05,0.10309533,540.90768,1000.7792
2053,33.608325,16.621,40,200,39439.531,-30005.379,-45483.31,755.7479,153.18617,290.15125,0.000101502,0.1016664,604.99445,921.01565
2039,33.511512,25.624,40,-400,37209.579,-26926.16,-44880.606,750.4662,92.086734,290.12684,0.000167629,0.096427371,656.12484,847.47112
2059,33.64998,25.615,40,400,40304.714,-31179.827,-45717.255,753.86584,96.582627,290.00916,0.000160227,0.097352025,651.21428,850.33117
2054,33.616472,25.618,40,200,39440.23,-29978.12,-45483.31,753.89578,114.5999,290.10694,0.000135629,0.10006085,635.38819,872.5209
2057,33.63563,9.625,40,400,40326.916,-31071.407,-45683.376,763.89495,169.19808,290.14723,9.18E-05,0.100662,587.45966,937.22721
2046,33.559645,5.619,40,0,38626.277,-28880.845,-45262.112,764.85964,215.86091,290.04829,7.20E-05,0.10151027,549.69135,995.67228
2047,33.564735,13.607,40,0,38631.54,-28876.775,-45257.096,758.06684,176.40348,290.17251,8.80E-05,0.10036843,573.15698,936.15615
2060,33.660624,1.618,40,550,40684.123,-31806.789,-45844.136,771.96841,233.31231,290.13355,6.68E-05,0.10268019,532.31117,1013.8707
2073,33.74013,16.62,65,-600,60030.021,-27203.521,-44512.092,759.08477,129.56162,290.15702,0.000119321,0.097338671,621.91332,888.54122
2068,33.706623,16.618,65,-810,59395.82,-25866.876,-44230.783,758.66319,125.94743,290.13464,0.000123287,0.10063453,632.39436,892.83796
2052,33.602122,9.627,40,200,39592.808,-29950.778,-45473.443,763.85053,196.80982,290.0934,7.90E-05,0.10083374,561.00799,967.77989
2067,33.70042,9.625,65,-810,59802.531,-26092.597,-44263.757,764.06463,160.3882,290.11424,9.69E-05,0.10059772,601.78345,934.98423
2055,33.627117,1.616,40,400,40259.117,-31125.802,-45692.997,770.75197,214.58451,290.06438,7.25E-05,0.1018782,551.35744,995.12741
2070,33.725414,1.616,65,-600,60579.729,-27181.402,-44491.904,775.35977,235.4614,290.1132,6.62E-05,0.1033888,532.76779,1018.2221
2074,33.748276,25.619,65,-600,60339.041,-27152.539,-44479.2,754.82715,101.62101,290.06006,0.000152213,0.098227126,650.07433,860.28931
2069,33.714769,25.617,65,-810,59382.91,-25856.474,-44244.104,755.08905,82.593448,290.1104,0.000188103,0.10087263,670.79276,841.16683
2071,33.729392,3.619,65,-600,60198.017,-27157.843,-44492.398,775.52876,236.91727,290.1268,6.62E-05,0.10604647,534.69262,1019.7619
2051,33.597588,3.619,40,200,39558.025,-30028.403,-45509.131,771.03794,229.77324,290.15385,6.78E-05,0.10186238,535.53641,1012.4939
2062,33.669137,8.614,40,550,40889.698,-31792.933,-45837.557,764.32211,162.63805,290.11709,9.60E-05,0.10061139,600.52721,939.5031
2072,33.733927,9.624,65,-600,60620.351,-27256.806,-44500.21,765.28307,169.44366,290.06138,9.17E-05,0.10091897,590.81597,942.51736
2063,33.675059,14.618,40,550,41300.477,-31983.788,-45864.488,757.41102,121.32062,290.06425,0.000128031,0.10094261,630.58956,881.53166
2079,33.781783,25.619,65,-300,61526.363,-28901.526,-44789.042,753.5807,108.74703,289.83427,0.000142537,0.099285057,638.42915,862.39913
2065,33.691907,1.615,65,-810,60043.959,-25877.319,-44222.272,774.09877,237.17817,290.00346,6.58E-05,0.10245811,534.38947,1023.4287
2064,33.682649,20.625,40,550,41187.247,-32056.274,-45873.821,755.96358,95.653678,290.10479,0.000162385,0.096870363,656.0215,854.38254
2058,33.641832,16.622,40,400,40434.76,-31137.15,-45703.234,756.32984,126.40472,290.09009,0.000122703,0.099410837,626.37744,887.92559
2081,33.796408,5.62,65,0,62906.022,-30530.047,-45102.873,769.39316,213.65811,289.78918,7.32E-05,0.1035145,548.19361,991.20033
2066,33.695886,3.617,65,-810,59065.296,-25998.691,-44269.513,774.64823,214.49764,290.07253,7.28E-05,0.10432634,560.4917,1003.7002
2084,33.81834,30.611,65,0,62871.198,-30532.226,-45145.181,753.60001,108.13583,290.13929,0.000143789,0.10113062,641.77092,865.49171
2080,33.792429,1.616,65,0,62901.13,-30542.299,-45099.132,773.62305,240.06484,289.70363,6.49E-05,0.10301838,527.30415,1024.009
2078,33.773637,16.621,65,-300,61593.052,-28882.819,-44789.824,761.21293,145.37713,289.81525,0.000106902,0.10067535,607.00425,907.00585
2076,33.7629,3.619,65,-300,61637.292,-28930.923,-44800.267,777.21175,242.75885,289.80741,6.45E-05,0.10442584,539.365,1042.9986
2083,33.808806,21.615,65,0,62873.048,-30527.168,-45138.027,754.55642,130.87215,290.0709,0.000118686,0.10045139,622.53344,892.75949
2082,33.801497,13.607,65,0,62928.965,-30543.286,-45112.453,758.30384,178.54073,289.98733,8.72E-05,0.10261239,573.82816,942.10114
2061,33.664603,3.617,40,550,41363.835,-32107.997,-45886.114,772.22976,216.13532,290.06058,7.19E-05,0.10055655,550.3499,998.23596
2085,33.830372,1.617,65,300,63836.581,-32191.131,-45475.293,770.03932,238.88908,290.06398,6.52E-05,0.10224509,523.62606,1015.8285
2089,33.853234,25.619,65,300,64118.508,-32196.928,-45471.51,748.9053,117.30306,290.06596,0.000132048,0.098835606,626.99601,869.21611
2077,33.767434,9.625,65,-300,61772.972,-28894.865,-44782.135,767.65271,183.02141,289.8771,8.52E-05,0.10335519,585.69232,963.92384
2088,33.845088,16.619,65,300,64109.75,-32195.489,-45475.128,759.04014,151.70928,290.13245,0.000101826,0.095536812,601.52154,920.98351
2092,33.872392,9.627,65,600,65043.434,-33777.633,-45780.407,758.80859,153.56461,290.11467,0.000101481,0.10178851,605.04161,923.81697
2095,33.897387,1.617,65,810,66246.381,-35169.909,-46057.029,768.38964,214.92789,290.09159,7.26E-05,0.10331706,548.37043,990.63967
2075,33.758921,1.618,65,-300,61607.401,-28860.411,-44808.12,777.77949,243.53286,289.8832,6.47E-05,0.1038822,530.92708,1039.3658
2090,33.86388,1.617,65,600,65046.888,-33807.277,-45779.626,766.89102,211.78422,289.9642,7.36E-05,0.10276916,557.52684,995.79639
2096,33.901365,3.619,65,810,66315.537,-34892.218,-45997.823,768.34501,218.03201,290.09615,7.15E-05,0.10218738,546.49534,995.76728
2094,33.886741,25.619,65,600,65613.578,-33925.153,-45811.614,749.55146,95.383801,290.09419,0.00016226,0.098037723,652.34532,849.786
2087,33.838886,9.625,65,300,64302.087,-32154.374,-45459.957,760.37874,183.48392,290.06665,8.47E-05,0.099026717,576.10742,953.15521
2102,33.939407,9.624,90,-1070,82516.294,-26096.38,-43856.883,753.80832,150.00423,290.08362,0.000102971,0.097129521,595.82139,906.88568
2097,33.905899,9.625,65,810,66160.738,-34878.65,-45987.298,760.21541,140.66749,290.08704,0.000110231,0.09971774,618.69473,909.82042
2106,33.96838,3.616,90,-700,83905.005,-28022.243,-44222.642,760.31866,209.76142,289.95356,7.42E-05,0.1021579,544.96599,977.05422
2086,33.834351,3.618,65,300,64357.716,-32245.526,-45470.318,766.19147,211.91985,290.08243,7.35E-05,0.1024185,552.4477,988.49169
2108,33.979117,16.622,90,-700,83825.035,-28360.454,-44294.059,748.67761,133.3922,290.04527,0.000116471,0.10081772,609.3693,885.16605
2100,33.930894,1.616,90,-1070,82668.174,-26230.415,-43868.026,764.46648,213.36694,290.05813,7.31E-05,0.10294957,545.62032,986.77362
2112,34.006421,9.625,90,-300,85523.18,-30378.209,-44702.166,758.8486,194.07548,290.12356,8.02E-05,0.099748204,555.67454,961.09314
2109,33.987264,25.617,90,-700,84012.316,-28147.027,-44249.819,744.07801,96.995627,290.04578,0.000160256,0.10080843,643.90781,844.04169
2099,33.920249,25.617,65,810,66553.224,-35088.912,-46031.044,746.22734,67.030008,290.09425,0.000231382,0.09909256,675.18494,813.84536
2093,33.878596,16.619,65,600,65938.716,-34154.698,-45847.713,754.35453,132.15271,290.12419,0.000117473,0.10000181,614.24317,886.91845
2116,34.035394,5.62,90,0,86974.922,-32091.674,-45039.186,762.84053,209.85155,290.00572,7.42E-05,0.10064725,553.64004,987.04683
2110,33.997909,1.617,90,-300,85613.428,-30467.182,-44711.87,767.90916,254.29637,290.04832,6.18E-05,0.10720755,704.41935,830.54024
2115,34.031416,1.614,90,0,86970.563,-32082.053,-45026.605,764.92378,238.23962,290.04561,6.54E-05,0.10286398,520.82238,1015.5918
2103,33.94561,16.621,90,-1070,82217.962,-26715.776,-43981.955,746.82653,110.0059,290.01812,0.000141457,0.10000273,634.80897,863.32234
2107,33.972914,9.625,90,-700,83806.328,-28191.554,-44265.402,754.82846,166.77533,290.00614,9.33E-05,0.10027008,588.14042,933.70807
2123,34.084076,16.618,90,300,88330.783,-33849.502,-45361.117,750.83301,146.1932,290.03076,0.00010581,0.09851717,597.54588,900.09048
2091,33.867859,3.619,65,600,65855.499,-33969.64,-45802.651,767.00276,203.32847,290.06802,7.64E-05,0.10103697,-274633.96,276171.57
2118,34.047794,21.613,90,0,86979.856,-32164.735,-45027.962,750.44158,141.59919,290.17397,0.000109948,0.10162343,601.70469,892.92157
2098,33.912103,16.621,65,810,66371.495,-34797.119,-45980.103,752.44861,101.28623,290.07146,0.000153171,0.099641529,644.16108,853.48538
2120,34.06936,1.615,90,300,88298.22,-33941.764,-45375.26,764.31935,241.105,290.10301,6.47E-05,0.10346685,524.61632,1023.1716
2124,34.092221,25.62,90,300,88159.702,-33826.436,-45361.898,744.33025,111.83338,290.15532,0.000138791,0.099367548,627.82322,859.85355
2104,33.953756,25.62,90,-1070,82014.071,-26422.709,-43922.544,741.73093,75.19284,290.10357,0.000206223,0.10022647,662.87437,817.8428
2119,34.057327,30.612,90,0,86948.114,-32165.393,-45036.431,746.10532,101.79379,290.16732,0.00015267,0.1007,640.75347,851.53946
2101,33.934873,3.618,90,-1070,83153.664,-26346.647,-43878.757,766.536,223.35418,290.10328,6.98E-05,0.10307982,538.60961,1001.2793
2105,33.964402,1.617,90,-700,83613.908,-28245.127,-44264.168,763.29142,228.44647,290.03795,6.82E-05,0.10248407,537.0213,1009.5949
2122,34.077873,9.625,90,300,88185.194,-33885.23,-45374.849,755.00517,183.50279,289.97477,8.49E-05,0.10171176,573.05737,952.36688
2128,34.117583,16.618,90,700,89526.46,-36243.009,-45831.472,748.27307,129.24631,290.03169,0.00011994,0.099346979,614.37407,880.10068
2113,34.012624,16.621,90,-300,85579.467,-30364.559,-44692.052,751.25804,148.1697,290.07263,0.00010454,0.099017511,601.28853,907.59026
2111,34.001887,3.617,90,-300,85746.025,-30387.748,-44695.382,764.17195,218.28425,290.0556,7.13E-05,0.100998,544.75428,998.60935
2126,34.106845,3.619,90,700,89594.67,-35876.428,-45753.641,758.512,209.14375,289.99471,7.43E-05,0.10119901,546.67501,982.39569
2130,34.136375,1.614,90,1070,91643.369,-38262.864,-46220.379,763.50124,243.08501,290.05342,6.41E-05,0.10277208,521.78068,1024.9567
2131,34.140352,3.619,90,1070,91588.768,-38064.772,-46185.472,760.1774,199.92853,290.12503,7.78E-05,0.10159986,555.68399,966.42712
2114,34.02077,25.618,90,-300,85630.532,-30455.259,-44709.691,744.89012,113.86374,290.07882,0.000136043,0.098977516,626.35205,862.91057
2127,34.111379,9.627,90,700,90053.436,-36110.289,-45795.62,750.66361,163.68663,289.92474,9.57E-05,0.10268156,586.95232,925.69414
2133,34.15109,16.621,90,1070,91013.728,-37995.904,-46178.195,747.10719,116.53617,290.08135,0.000132931,0.098970959,625.25132,866.22343
2117,34.040485,13.606,90,0,86976.484,-32082.875,-45038.569,756.74107,168.7759,289.98553,9.23E-05,0.10218253,579.30101,926.8303
2132,34.144887,9.623,90,1070,92077.425,-38564.895,-46276.295,751.98834,156.41815,290.14141,9.94E-05,0.10122376,589.69935,912.45217
2129,34.125729,25.62,90,700,89752.595,-36030.28,-45779.215,743.8286,93.938342,289.99376,0.000165474,0.10122411,647.00928,841.18264
2125,34.102867,1.617,90,700,90092.907,-35904.057,-45743.486,761.84625,216.50759,289.93781,7.22E-05,0.10445186,539.1684,982.94271
2137,34.178394,9.625,120,-1380,106384.47,-26607.768,-43440.142,751.65216,179.96738,290.01234,8.65E-05,0.10098334,568.39419,939.00985
2138,34.184597,16.621,120,-1380,106881.88,-26636.302,-43440.389,746.75893,126.5634,290.08003,0.000122312,0.098466295,613.8003,876.1694
2136,34.17386,3.619,120,-1380,106845.54,-26182.64,-43355.075,755.10767,202.70867,290.11383,7.68E-05,0.10198776,545.96201,967.27032
2141,34.207367,3.618,120,-1000,107350.48,-28163.638,-43736.622,766.73045,221.34811,290.03537,7.04E-05,0.10216273,549.62762,1009.039
2145,34.236896,1.616,120,-500,107374.18,-31265.922,-44335.092,779.4144,229.89025,290.11758,6.82E-05,0.10710233,551.93844,1025.2737
2121,34.073338,3.62,90,300,87960.457,-33757.815,-45341.094,763.87509,231.12234,290.045,6.74E-05,0.10210101,532.08509,1013.4301
2143,34.218104,16.621,120,-1000,107374.18,-28353.63,-43781.396,761.99634,148.53718,290.0884,0.000104606,0.10091303,613.19006,920.16348
2146,34.240875,3.617,120,-500,107374.18,-30787.139,-44249.203,777.90412,224.03641,290.05832,6.98E-05,0.10320752,777.83035,777.88682
2148,34.251612,16.62,120,-500,107374.18,-31297.169,-44352.155,766.62402,143.85191,290.10196,0.000108023,0.10099525,619.39768,915.52151
2134,34.159236,25.619,90,1070,90598.463,-38057.824,-46199.575,739.63429,72.751555,290.11674,0.000213438,0.099958989,667.96651,819.03349
2151,34.274382,5.621,120,0,107374.18,-34089.202,-44884.882,774.87295,204.80978,290.05312,7.61E-05,0.10295153,569.02267,991.52279
2152,34.279472,13.606,120,0,107374.18,-34095.903,-44884.059,766.44592,163.16858,290.0331,9.54E-05,0.099692466,597.52838,935.3504
2135,34.169882,1.616,120,-1380,106469.82,-26770.542,-43464.688,759.02793,224.05028,290.05636,6.98E-05,0.10511048,542.14547,1005.8444
2155,34.308347,1.616,120,500,107374.18,-36792.181,-45411.236,776.88723,232.75152,290.07937,6.71E-05,0.1041402,538.23131,1016.3747
2139,34.192743,25.619,120,-1380,106772.93,-26950.995,-43508.269,746.22872,81.171362,290.11774,0.000191043,0.099261387,659.57224,826.11463
2157,34.31686,9.626,120,500,107374.18,-37252.791,-45495.85,770.92075,181.75014,290.06975,8.56E-05,0.10198117,586.34393,961.74698
2156,34.312326,3.617,120,500,107374.18,-36979.336,-45455.188,774.40668,201.38112,290.11512,7.75E-05,0.10343227,576.28593,993.13831
2140,34.203389,1.617,120,-1000,107374.18,-28707.012,-43846.892,764.40792,216.42059,290.16414,7.24E-05,0.090938611,533.98152,997.2609
2154,34.296314,30.614,120,0,107374.18,-34096.684,-44880.071,758.44041,93.2544,290.05609,0.000166686,0.10058237,665.1116,858.54497
2147,34.245409,9.626,120,-500,107374.18,-31388.896,-44364.242,770.90006,178.78488,290.03352,8.70E-05,0.10181415,584.7007,954.57203
2142,34.211902,9.626,120,-1000,107374.18,-29096.905,-43919.543,764.08132,168.88328,290.1363,9.29E-05,0.10449702,595.43814,946.12751
2162,34.350367,9.626,120,1000,107374.18,-39236.548,-45870.408,773.81087,173.51079,289.94021,9.00E-05,0.10329931,591.63518,949.55674
2168,34.390077,16.62,120,1380,107374.18,-42369.923,-46476.567,769.92606,104.07845,290.04599,0.000149488,0.10002008,660.31518,873.21007
2159,34.331209,25.62,120,500,107374.18,-37015.435,-45444.662,761.54408,98.252553,290.02442,0.000158278,0.10145032,658.64939,861.73445
2160,34.341855,1.615,120,1000,107374.18,-39527.313,-45946.306,774.99448,202.60342,290.07236,7.69E-05,0.10342644,566.50932,984.63209
2144,34.226251,25.619,120,-1000,107374.18,-28310.048,-43761.127,759.54139,99.936264,290.12366,0.000155587,0.10090528,654.71302,860.40819
2166,34.37934,3.62,120,1380,107374.18,-41599.715,-46347.959,778.56656,194.91814,290.16264,8.11E-05,0.10707524,575.22234,978.03019
2169,34.398224,25.616,120,1380,107374.18,-42797.765,-46575.654,765.54732,71.13047,290.01449,0.000218242,0.099974234,689.89065,837.675
2149,34.259758,25.615,120,-500,107374.18,-31084.811,-44307.504,764.11691,124.86468,290.0927,0.000124526,0.10101299,631.60644,889.06023
2171,34.412847,3.619,40,-550,36202.099,-25847.675,-44666.314,785.14154,207.5717,290.03036,7.52E-05,0.10346076,579.66347,1009.2557
2165,34.375361,1.617,120,1380,107374.18,-41784.403,-46378.877,777.13236,194.10214,290.06583,8.02E-05,0.10204979,585.70103,987.05654
2173,34.423304,14.617,40,-550,36182.775,-25863.175,-44673.715,770.91599,119.41189,290.12133,0.000130203,0.10131815,649.02866,894.73901
2167,34.383875,9.624,120,1380,107374.18,-41660.812,-46369.257,773.43834,138.1349,290.06212,0.000112508,0.10139462,629.62036,916.15742
2172,34.417382,8.611,40,-550,36118.841,-25673.718,-44633.669,778.48917,161.98612,290.04306,9.63E-05,0.1019986,607.10043,942.243
2150,34.270403,1.617,120,0,107374.18,-34079.786,-44877.604,781.02731,234.35554,290.05316,6.66E-05,0.10341898,787.16774,787.25651
2153,34.286781,21.614,120,0,107374.18,-34092.573,-44891.419,761.68809,130.15225,290.02117,0.000119356,0.10086813,623.85595,892.42688
2175,34.440152,1.615,40,-400,36492.329,-26431.548,-44800.555,792.16037,237.50871,290.14525,6.57E-05,0.10332542,557.03791,1048.4469
2163,34.35657,16.619,120,1000,107374.18,-40247.36,-46068.048,768.35964,133.25224,289.98445,0.000116579,0.10071259,632.65022,908.65282
2161,34.345833,3.617,120,1000,107374.18,-40137.501,-46053,776.41992,185.06919,290.04682,8.41E-05,0.10135595,583.68114,965.98553
2181,34.477637,3.619,40,-200,37580.066,-27799.153,-45049.547,789.5547,227.20099,289.83948,7.28E-05,0.11658255,553.6079,1030.2709
2176,34.44413,3.618,40,-400,36841.148,-26688.351,-44836.9,789.52331,221.15761,290.10613,7.06E-05,0.10317278,559.88441,1017.1459
2158,34.323062,16.621,120,500,107374.18,-36768.827,-45390.678,765.53352,135.92185,290.09628,0.000114477,0.10108154,619.71334,897.87251
2178,34.454867,16.621,40,-400,36666.656,-26754.711,-44826.622,772.52497,129.32005,290.03149,0.00012009,0.10043523,643.84694,911.88033
2188,34.523544,21.614,40,0,38315.736,-28861.973,-45223.135,771.47365,137.35288,289.73832,0.000113333,0.10205318,633.96209,918.06822
2174,34.430893,20.625,40,-550,36281.862,-25945.775,-44695.629,773.13781,90.049684,290.1027,0.00017232,0.099418803,679.63916,864.74468
2180,34.473659,1.615,40,-200,37495.822,-27712.524,-45039.926,791.88923,245.02899,290.13825,6.37E-05,0.10199971,540.14725,1051.9033
2164,34.364716,25.619,120,1000,107374.18,-39583.969,-45951.199,763.51331,80.609262,290.16632,0.000198173,0.098384001,673.79117,845.13813
2187,34.516235,13.606,40,0,38317.216,-28859.177,-45210.43,778.19099,175.72346,289.68856,8.87E-05,0.10294022,603.1307,968.02082
2191,34.549088,3.621,40,200,39212.124,-29888.037,-45457.942,784.25031,207.22629,290.03397,7.52E-05,0.1017062,573.59714,1000.3423
2170,34.408869,1.616,40,-550,35958.493,-25814.783,-44669.028,783.6763,225.74258,290.04171,6.88E-05,0.10105772,549.3208,1017.1539
2189,34.533077,30.611,40,0,38329.098,-28871.265,-45216.227,769.07753,102.56214,289.99042,0.000151841,0.1015943,667.70774,879.26195
2179,34.463013,25.62,40,-400,36687.008,-26744.843,-44838.668,769.20527,92.028221,290.04453,0.000168727,0.10057125,670.8562,859.35592
2186,34.511144,5.62,40,0,38305.704,-28871.306,-45213.226,1477.4765,208.85283,289.68836,7.45E-05,0.10219108,2087.1168,2521.0449
2196,34.582596,3.616,40,400,40141.24,-31091.841,-45687.076,788.50228,199.01547,290.1187,7.83E-05,0.10255541,583.51453,993.75819
2184,34.49652,25.619,40,-200,37482.829,-27811.282,-45006.541,769.27831,114.40107,289.74193,0.000136401,0.10239366,650.44923,886.34875
2195,34.578617,1.616,40,400,40301.712,-31170.658,-45705.948,790.01345,242.20194,290.05838,6.44E-05,0.10360246,553.0397,1054.6775
2194,34.567972,25.617,40,200,39376.584,-30076.056,-45489.56,769.54408,112.60504,290.06892,0.00013791,0.10089581,657.42714,890.88599
2192,34.553623,9.624,40,200,39244.564,-29945.516,-45470.154,779.13347,189.26364,290.07795,8.21E-05,0.10105191,581.10117,970.31298
2198,34.593333,16.621,40,400,40153.328,-31102.408,-45696.45,777.00159,132.50554,290.02534,0.000118583,0.10548611,643.63137,916.20702
2182,34.482171,9.626,40,-200,37412.194,-27698.668,-44975.088,782.40468,191.2629,289.68944,8.17E-05,0.10488974,595.60443,991.6986
2197,34.58713,9.626,40,400,40081.377,-31091.923,-45692.545,782.19741,174.2304,290.19689,8.93E-05,0.10172806,603.16005,965.09248
2177,34.448664,9.625,40,-400,36713.24,-26721.531,-44841.341,779.97365,170.83366,290.08239,9.18E-05,0.10462351,602.87367,955.02532
2199,34.601479,25.616,40,400,40291.598,-31259.014,-45735.386,768.93151,90.623182,290.09191,0.000171521,0.10080288,672.99258,861.08822
2201,34.616103,3.619,40,550,40695.799,-31884.907,-45852.893,788.37598,209.89856,290.03383,7.49E-05,0.1055091,572.61466,1008.2439
2183,34.488374,16.621,40,-200,37459.64,-27765.397,-45003.252,775.08394,151.02258,289.6861,0.000102637,0.099226609,614.14695,926.70153
2207,34.651921,9.621,65,-810,59107.233,-25506.792,-44164.794,780.50393,169.89298,290.09761,9.22E-05,0.10589896,609.00977,959.99023
2204,34.634149,20.624,40,550,41002.476,-31903.327,-45846.274,770.80984,91.307439,290.11389,0.000172185,0.10516916,677.71186,866.27804
2190,34.54511,1.618,40,200,39355.78,-30027.293,-45477.719,787.99703,246.29506,290.1066,6.33E-05,0.10350022,536.14225,1047.7264
2205,34.643407,1.616,65,-810,59437.429,-26042.149,-44271.939,789.81818,246.84565,290.12368,6.35E-05,0.10522081,547.66527,1057.2034
2185,34.507166,1.618,40,0,38291.972,-28865.427,-45214.706,791.31687,250.37774,289.70047,6.26E-05,0.10580956,536.16101,1058.4147
2210,34.676914,1.616,65,-600,60214.751,-27270.457,-44507.24,789.37853,257.98173,290.06771,6.07E-05,0.10547065,527.91376,1060.864
2212,34.685427,9.626,65,-600,60111.552,-27101.803,-44478.213,778.49179,180.22961,290.06115,8.68E-05,0.10116471,598.22019,971.20405
2208,34.658123,16.619,65,-810,59482.368,-26279.547,-44313.219,771.93944,121.34704,290.11183,0.000128806,0.10275044,648.31936,900.03417
2203,34.626559,14.619,40,550,40764.42,-31992.053,-45864.117,776.74548,127.2038,290.01744,0.00012186,0.098660097,646.33808,910.67202
2193,34.559825,16.624,40,200,39268.575,-29955.877,-45475.786,775.67416,151.69557,290.02874,0.000103059,0.10497127,625.84747,938.9202
2215,34.710422,1.616,65,-300,61479.081,-28930.512,-44824.607,786.62353,237.14243,290.02842,6.62E-05,0.10557009,542.6569,1031.838
2218,34.725137,16.62,65,-300,61443.599,-28824.805,-44811.656,772.512,149.11571,290.08715,0.000104324,0.1009652,620.95409,929.06611
2213,34.69163,16.621,65,-600,59724.083,-27271.073,-44519.698,772.49407,136.19593,290.02508,0.000114061,0.10068347,628.79025,909.81581
2222,34.752998,13.608,65,0,62682.973,-30520.056,-45144.317,770.02076,160.84713,290.03574,9.65E-05,0.099853408,604.0337,937.01681
2209,34.666268,25.62,65,-810,59522.455,-26336.82,-44327.815,767.86226,76.12085,290.06017,0.000203911,0.099500461,688.8931,844.71296
2223,34.760307,21.614,65,0,62690.415,-30519.439,-45151.594,766.30135,130.4404,290.10777,0.00011917,0.10120528,634.46474,905.05042
2206,34.647385,3.62,65,-810,59323.252,-25978.092,-44253.355,788.64202,214.03144,290.05517,7.28E-05,0.10302939,576.99439,1019.4097
2225,34.781873,1.616,65,300,63947.633,-32221.145,-45485.942,778.71134,222.69164,290.15658,7.01E-05,0.10272046,547.36233,1002.7993
2202,34.620638,8.609,40,550,40836.783,-32129.788,-45891.377,781.87564,171.75789,289.98012,9.07E-05,0.10251963,611.95018,967.99932
2200,34.612125,1.614,40,550,41053.294,-32226.737,-45911.235,790.83439,236.60382,290.08793,6.59E-05,0.10383969,545.61583,1033.2933
2217,34.718935,9.624,65,-300,61422.137,-28845.98,-44819.838,781.52028,199.39898,290.11706,7.81E-05,0.10193491,577.39253,993.01151
2221,34.747907,5.62,65,0,62677.093,-30515.574,-45132.394,780.21217,211.57313,290.00852,7.37E-05,0.10283504,572.06615,1012.8126
2220,34.743929,1.617,65,0,62681.287,-30514.423,-45144.317,783.25072,241.11967,290.01806,6.47E-05,0.10378656,543.19361,1041.4226
2230,34.815379,1.617,65,600,65054.371,-33756.418,-45786.328,782.05263,247.58029,290.22685,6.31E-05,0.1041438,534.6208,1045.8034
2231,34.819358,3.621,65,600,65552.892,-33773.028,-45767.621,777.92468,201.92272,290.05033,7.72E-05,0.10307037,572.31548,989.42189
2233,34.830096,16.62,65,600,65352.209,-33869.73,-45792.454,761.2977,118.02424,290.04014,0.0001313,0.098993113,641.43926,885.75265
2219,34.733283,25.62,65,-300,61522.17,-28932.65,-44837.229,764.68527,110.79136,290.05144,0.000140552,0.10140425,649.54623,878.6861
2216,34.7144,3.617,65,-300,61413.873,-28751.58,-44805.201,784.64485,221.47484,290.06875,7.04E-05,0.10309219,562.86059,1021.796
2214,34.699776,25.618,65,-600,60336.575,-27376.574,-44527.962,767.36902,94.595564,290.16497,0.000163975,0.098803843,667.72561,864.11277
2228,34.796589,16.62,65,300,64159.787,-32143.232,-45456.257,764.92985,135.88736,290.04387,0.000114256,0.10104463,622.78063,903.38099
2237,34.8574,9.625,65,810,65892.257,-34954.343,-46015.996,769.30039,164.95128,290.07873,9.40E-05,0.098648352,593.73239,933.92417
2211,34.680892,3.619,65,-600,59904.249,-27069.734,-44479.323,787.73107,218.69747,289.88809,7.23E-05,0.10939518,566.52293,1018.3862
2236,34.852865,3.618,65,810,66309.123,-35396.946,-46089.757,774.65678,190.91806,290.05434,8.16E-05,0.10232611,580.98348,975.68318
2227,34.790385,9.626,65,300,63997.012,-32268.55,-45493.384,773.57732,174.32666,290.05976,8.95E-05,0.10253277,601.38912,964.40886
2235,34.848887,1.616,65,810,65848.592,-34823.721,-45981.501,776.03842,210.63253,289.99247,7.39E-05,0.10183793,556.50576,992.48414
2226,34.785851,3.62,65,300,64025.999,-32153.017,-45464.891,778.71189,210.83233,290.16384,7.39E-05,0.10273122,563.52035,996.33823
2229,34.804734,25.619,65,300,64003.509,-32128.513,-45451.734,760.29356,100.79046,290.13736,0.000155263,0.10311353,656.97775,865.18387
2241,34.886373,3.618,90,-1070,82340.157,-26046.014,-43838.505,774.82129,206.42723,290.05223,7.54E-05,0.10161056,568.82801,994.02047
2242,34.890907,9.624,90,-1070,82854.632,-26485.286,-43920.406,765.6883,158.70783,290.02512,9.81E-05,0.10168512,599.12491,927.21852
2224,34.76984,30.612,65,0,62681.534,-30512.244,-45138.355,761.1832,95.041015,290.09891,0.000163625,0.10075,663.65001,860.64292
2240,34.882394,1.615,90,-1070,82892.787,-26595.597,-43930.767,774.40661,221.44301,290.01826,7.05E-05,0.10445951,557.41009,1015.4182
2239,34.871749,25.618,65,810,66672.663,-34967.911,-46001.442,755.51642,71.731008,290.04314,0.000216612,0.10030991,682.08864,830.16389
2245,34.915902,1.617,90,-700,83441.141,-28362.057,-44300.514,774.02987,232.84786,290.08518,6.71E-05,0.10367954,531.39477,1010.7769
2243,34.89711,16.623,90,-1070,82797.399,-26183.667,-43867.779,763.3226,115.866,290.06161,0.000134015,0.10050828,641.14461,881.25943
2247,34.924414,9.625,90,-700,83865.534,-28476.151,-44310.587,766.71355,174.49302,289.97539,8.88E-05,0.098959428,589.99817,951.84021
2250,34.949408,1.619,90,-300,85359.048,-30475.569,-44695.136,775.34115,241.01019,290.07525,6.45E-05,0.10152253,524.41667,1021.149
2254,34.972271,25.62,90,-300,85534.898,-30427.835,-44714.295,754.3397,114.34122,290.15298,0.000135828,0.10035791,633.70509,869.82016
2232,34.823893,9.625,65,600,65235.072,-33950.809,-45812.271,766.19734,158.49152,290.05323,9.83E-05,0.10155634,598.15838,924.26586
2251,34.953387,3.617,90,-300,85629.504,-30502.5,-44700.193,772.58305,181.03972,290.07067,8.59E-05,0.10121179,585.22027,957.4767
2238,34.863603,16.621,65,810,65748.394,-34864.383,-45987.915,760.34032,107.4719,289.97799,0.000144414,0.10023826,650.48626,873.40263
2234,34.838242,25.62,65,600,64946.731,-33715.878,-45774.898,759.74472,86.437479,290.05814,0.000180336,0.1029248,672.22207,851.14157
2253,34.964124,16.621,90,-300,85654.297,-30510.887,-44713.596,760.92558,151.25311,290.02974,0.000102829,0.10162069,608.47258,922.08297
2252,34.957921,9.627,90,-300,85590.239,-30599.366,-44722.025,768.21334,188.19673,290.01278,8.28E-05,0.10253127,575.28002,965.9422
2259,35.008826,30.617,90,0,86797.961,-32167.983,-45028.332,751.07946,89.261522,290.06377,0.000174068,0.10045193,658.7226,842.2067
2255,34.982916,1.616,90,0,86791.588,-32160.623,-45032.69,774.15754,241.272,290.07824,6.46E-05,0.10337983,525.72262,1023.5602
2248,34.930617,16.62,90,-700,83928.358,-28165.199,-44248.257,759.60843,138.2491,290.08892,0.000112106,0.098792046,614.77617,899.64807
2249,34.938764,25.618,90,-700,83803.162,-28190.485,-44258.7,756.3904,100.26134,289.97869,0.00015489,0.10015388,652.83386,859.20654
2246,34.91988,3.617,90,-700,83891.108,-28156.319,-44251.752,773.45427,219.58843,290.10168,7.10E-05,0.10249446,543.7119,996.88406
2256,34.986894,5.62,90,0,86798.29,-32169.792,-45029.072,770.14754,215.11002,290.07718,7.24E-05,0.10205827,545.682,988.78265
2260,35.02086,1.617,90,300,88060.655,-33840.826,-45361.528,772.74603,239.93999,290.11356,6.53E-05,0.10570579,527.11223,1021.4332
2264,35.043722,25.618,90,300,88121.218,-33937.2,-45378.673,750.60139,114.25161,290.0675,0.000135994,0.10062541,632.97883,869.02117
2244,34.905257,25.617,90,-1070,82624.756,-26062.131,-43831.762,754.95399,78.939059,290.0756,0.000196503,0.099776769,672.22207,835.68702
2262,35.029372,9.626,90,300,88061.436,-33769.327,-45345.986,762.11712,180.79174,290.06644,8.60E-05,0.10171761,581.93056,955.37247
2270,35.087874,1.618,90,1070,91280.773,-38321,-46246.323,766.88826,228.89808,290.12158,6.82E-05,0.1036555,542.96106,1017.1298
2267,35.06288,9.625,90,700,90111.08,-36051.536,-45778.845,759.05663,171.30068,289.99162,9.13E-05,0.102875,578.97845,931.5165
2268,35.069083,16.621,90,700,89597.137,-36210.816,-45828.06,753.49172,127.27294,290.06816,0.000121972,0.099865994,626.94256,889.57259
2272,35.096387,9.668,90,1070,91782.792,-38215.047,-46217.337,756.0549,154.11858,290.08112,0.000100903,0.10164572,603.56061,923.73232
2273,35.102602,16.619,90,1070,92996.519,-39237.741,-46395.652,753.67044,123.89055,290.06072,0.000125234,0.099737759,628.51884,884.97611
2274,35.110748,25.62,90,1070,91726.957,-38063.785,-46171.082,749.44013,79.020841,289.96,0.000195829,0.097956021,665.1241,828.8254
2283,35.169617,16.621,120,-1000,107374.18,-28683.207,-43831.31,755.70693,129.8511,290.07348,0.000119342,0.099989137,621.92011,889.98898
2282,35.163414,9.625,120,-1000,107374.18,-28811.896,-43861.447,761.58849,171.17008,290.04346,9.08E-05,0.10109304,591.43983,946.09552
2276,35.125372,3.619,120,-1380,106761.83,-26357.995,-43369.013,767.97579,215.85076,290.0325,7.20E-05,0.10098581,554.20696,1002.0961
2263,35.035576,16.62,90,300,88137.376,-33886.957,-45361.816,755.74479,137.91788,290.03045,0.000112808,0.10175642,615.7266,901.13199
2275,35.121394,1.614,120,-1380,106770.42,-26284.893,-43370.74,770.33743,227.96719,289.98914,6.84E-05,0.1028336,541.32274,1012.8389
2258,34.999294,21.615,90,0,86800.716,-32170.368,-45030.922,755.61202,131.62842,290.05789,0.000117933,0.10064391,619.40041,891.92282
2257,34.991985,13.606,90,0,86790.314,-32167.695,-45040.461,761.4722,167.01273,290.04232,9.28E-05,0.098962587,587.99784,933.82034
2261,35.024838,3.618,90,300,88012.139,-33890.74,-45368.476,766.20844,222.46048,290.09393,7.02E-05,0.10365719,540.32983,997.16512
2281,35.158879,3.618,120,-1000,107374.18,-28577.089,-43803.763,770.19134,223.30448,290.05757,6.97E-05,0.10240464,547.54819,1016.6033
2278,35.136109,16.618,120,-1380,105573.22,-26046.344,-43334.6,754.21424,111.94612,289.99978,0.000138644,0.10047418,643.14458,874.08775
2271,35.091853,3.618,90,1070,90777.191,-38118.468,-46198.3,767.77155,221.85484,290.07329,7.04E-05,0.10149332,547.38227,1006.84
2284,35.177763,25.619,120,-1000,107374.18,-28639.049,-43811.41,751.01338,93.018666,290.03732,0.000166506,0.098694462,656.39575,848.93759
2265,35.054367,1.617,90,700,89988.638,-35860.146,-45743.938,767.23445,229.75724,290.06952,6.78E-05,0.10203775,531.52125,1005.2969
2279,35.144256,25.617,120,-1380,106104.72,-26007.285,-43327.651,750.83474,85.75892,290.03768,0.000181052,0.10009656,662.88142,840.49231
2269,35.077229,25.618,90,700,89956.527,-36240.747,-45839.819,746.72244,86.024525,290.06555,0.000180933,0.10162938,660.05955,838.13237
2266,35.058345,3.619,90,700,89374.909,-35923.463,-45776.913,765.93896,209.61117,290.11027,7.43E-05,0.10255523,549.87066,982.12934
2290,35.221916,1.615,120,0,107374.18,-34076.209,-44880.976,774.28342,242.79647,290.03415,6.42E-05,0.10318966,532.17508,1035.7542
2294,35.247826,30.613,120,0,107374.18,-34085.953,-44892.652,762.13623,97.32701,290.0368,0.000159521,0.1003036,659.39235,861.1127
2293,35.238293,21.615,120,0,107374.18,-34092.038,-44884.511,762.4831,124.12197,290.03981,0.00012511,0.10045229,638.81407,895.39805
2277,35.129906,9.623,120,-1380,106966.66,-26688.682,-43434.427,760.5698,152.79162,290.05775,0.000101537,0.10009263,599.30352,914.40355
2289,35.21127,25.618,120,-500,107374.18,-31184.226,-44326.828,753.80321,111.14731,290.07401,0.000140224,0.10156387,636.95037,866.14054
2280,35.154901,1.618,120,-1000,107374.18,-28806.017,-43856.349,770.80687,231.00836,290.05579,6.75E-05,0.10324996,536.76498,1015.6997
2292,35.230985,13.604,120,0,107374.18,-34094.752,-44879.495,762.34688,160.69282,290.03645,9.66E-05,0.10056234,593.48901,924.69281
2296,35.263838,3.618,120,500,107374.18,-36866.804,-45418.554,783.94965,212.60569,290.02215,7.34E-05,0.10418682,567.81304,1009.288
2298,35.274575,16.621,120,500,107374.18,-36935.178,-45388.458,780.0109,143.94741,289.71787,0.000109827,0.10572795,634.19175,934.71734
2285,35.188408,1.617,120,-500,107374.18,-31271.308,-44356.184,771.38219,229.66042,290.10145,6.97E-05,0.10314581,538.30298,1019.8586
2299,35.282721,25.617,120,500,107374.18,-36899.203,-45374.726,771.92896,96.083539,289.58003,0.000161856,0.10181967,673.42403,871.78809
2301,35.297345,3.62,120,1000,107374.18,-39575.541,-45948.239,789.66657,206.66205,290.01615,7.54E-05,0.10321496,583.74044,1010.9363
2295,35.259859,1.618,120,500,107374.18,-36763.482,-45389.445,781.31432,223.88708,290.03114,6.98E-05,0.10438163,560.34617,1022.3306
2297,35.268372,9.625,120,500,107374.18,-37044.668,-45402.931,781.42406,189.15664,289.64577,8.26E-05,0.10263299,585.23124,977.74856
2286,35.192387,3.618,120,-500,107374.18,-31289.111,-44342.863,769.57291,225.44037,290.1021,6.91E-05,0.10187236,542.4459,1007.6753
2300,35.293366,1.617,120,1000,107374.18,-39340.857,-45840.723,792.40688,225.57332,289.67694,6.96E-05,0.1065001,560.28221,1024.435
2307,35.335386,9.627,120,1380,107374.18,-41620.149,-46331.143,780.51393,158.79999,290.09018,0.000101388,0.11454082,613.88164,942.66381
2310,35.360381,1.616,65,-810,58874.605,-25943.72,-44233.867,794.24576,245.12635,289.90894,6.39E-05,0.10549343,543.63787,1049.1904
2303,35.308082,16.62,120,1000,107374.18,-39758.832,-45980.021,776.89302,121.93716,290.03843,0.000127657,0.10189958,652.41056,903.98338
2308,35.34159,16.62,120,1380,107374.18,-41966.995,-46410.166,775.81432,116.6842,289.944,0.000133985,0.10301558,657.29021,899.51787
2288,35.203124,16.621,120,-500,107374.18,-31339.97,-44347.015,758.55042,145.08667,290.09792,0.000107714,0.10244189,606.54413,907.47607
2287,35.196921,9.626,120,-500,107374.18,-31435.356,-44371.314,763.37219,181.82851,290.0106,8.55E-05,0.10194126,584.17082,960.47565
2305,35.326874,1.618,120,1380,107374.18,-41946.356,-46385.374,790.37909,224.50021,289.99441,6.96E-05,0.10498463,564.05417,1030.4509
2311,35.364359,3.619,65,-810,58672.4,-26049.632,-44253.479,792.89412,219.12748,289.87427,7.13E-05,0.10413084,568.12406,1019.6335
2291,35.225894,5.618,120,0,107374.18,-34085.995,-44876.946,768.2968,202.52823,289.99302,7.70E-05,0.10234426,568.06425,987.16807
2319,35.41675,25.62,65,-600,59644.772,-27084.74,-44450.954,782.2221,101.03903,289.87047,0.000154265,0.10276174,682.22978,890.76012
2321,35.431374,3.619,65,-300,61048.894,-28832.412,-44792.578,802.62278,238.01872,289.84866,6.57E-05,0.10496733,555.75301,1046.9339
2316,35.397866,3.621,65,-600,60108.509,-27474.057,-44518.465,798.11726,229.33036,289.85937,6.80E-05,0.1036306,559.97695,1034.619
2304,35.316228,25.619,120,1000,107374.18,-39789.462,-45987.709,769.47579,79.510808,290.07954,0.000196776,0.10427687,688.50671,853.29127
2317,35.402401,9.624,65,-600,59501.774,-27099.048,-44457.615,790.6445,187.36495,289.85973,8.32E-05,0.10266796,598.24983,984.81077
2306,35.330853,3.616,120,1380,107374.18,-41979.947,-46425.378,788.11119,208.68153,290.05395,7.48E-05,0.10392378,576.79655,1010.6681
2315,35.393889,1.613,65,-600,59453.176,-27081.246,-44468.304,797.19196,229.1668,289.88463,6.81E-05,0.10392649,559.859,1033.343
2302,35.301879,9.625,120,1000,107374.18,-39960.254,-46022.287,784.94917,156.58575,290.03893,9.92E-05,0.1010492,619.49982,943.59109
2325,35.460902,1.618,65,0,62410.421,-30512.079,-45138.397,803.40737,245.97529,289.96857,6.46E-05,0.10762031,552.04113,1067.5851
2309,35.349736,25.618,120,1380,107374.18,-41917.575,-46394.172,772.2181,77.858001,289.8689,0.00019965,0.101446,690.19815,852.2968
2322,35.435908,9.625,65,-300,61185.355,-28873.691,-44808.12,796.30708,185.04311,289.85118,8.44E-05,0.1036809,606.90507,989.69089
2326,35.464881,5.621,65,0,62414.244,-30514.67,-45124.87,801.69927,226.05664,289.89709,6.92E-05,0.10476359,573.03133,1038.3626
2323,35.442111,16.621,65,-300,60931.757,-28846.72,-44803.022,789.40502,159.88227,289.87432,9.74E-05,0.10237669,626.12709,958.22645
2328,35.47728,21.614,65,0,62418.849,-30519.316,-45117.346,788.22438,133.5859,289.94978,0.000116605,0.10263517,650.21935,925.86146
2314,35.383243,25.618,65,-810,59228.276,-25892.614,-44211.13,775.77528,81.806278,289.89438,0.00018957,0.099732375,690.847,859.93077
2333,35.513561,16.626,65,300,63632.074,-31969.974,-45408.317,790.22507,157.12115,289.82629,9.97E-05,0.10479378,624.40313,948.20293
2330,35.498847,1.614,65,300,63769.81,-32338.076,-45470.236,807.90495,242.4275,289.84256,6.45E-05,0.10550786,555.94483,1054.2673
2312,35.368894,9.624,65,-810,58656.283,-25945.611,-44230.906,786.13719,167.25071,289.82139,9.35E-05,0.10362029,616.99192,964.89697
2318,35.408604,16.62,65,-600,59672.607,-27124.786,-44468.387,786.26162,143.04616,289.91369,0.000109078,0.10391092,641.97929,937.11162
2331,35.502824,3.623,65,300,63621.755,-31964.752,-45390.925,804.39826,223.15323,289.83445,7.01E-05,0.10496444,577.4879,1036.1788
2334,35.521707,25.62,65,300,63588.698,-32082.546,-45429.491,782.27011,110.83846,289.87636,0.000140835,0.10391766,667.10336,896.71482
2313,35.375097,16.622,65,-810,59687.039,-26348.003,-44297.389,778.12588,121.52897,289.90171,0.000128239,0.10310693,650.9851,902.40884
2320,35.427395,1.617,65,-300,61291.35,-28860.945,-44792.373,802.57422,250.49425,289.87794,6.26E-05,0.10641206,545.85018,1061.8569
2324,35.450257,25.619,65,-300,61252.989,-28900.539,-44801.747,784.74845,119.7029,289.85693,0.000130249,0.1023858,661.03849,907.71909
2332,35.507358,9.627,65,300,63749.088,-32066.635,-45406.22,799.48545,190.20333,289.76119,8.20E-05,0.10334426,609.11613,1002.5
2327,35.469972,13.605,65,0,62420.206,-30513.765,-45117.387,796.73424,182.59416,289.8921,8.55E-05,0.10392204,613.9016,992.49234
2348,35.614084,16.619,90,-1070,81451.203,-26083.593,-43836.984,787.53538,133.00526,289.94127,0.000117005,0.1009694,648.8162,923.52723
2329,35.486814,30.615,65,0,62433.404,-30515.739,-45118.209,787.32722,104.75455,289.91005,0.000148806,0.1025698,675.90093,892.69503
2346,35.603346,3.618,90,-1070,81368.232,-26343.481,-43887.226,802.52221,228.66828,289.96089,6.89E-05,0.099986697,572.30797,1051.8233
2341,35.569839,3.618,65,810,66396.616,-34979.793,-45974.676,800.01717,207.25572,289.89,7.54E-05,0.10296108,583.26082,1013.4463
2336,35.536331,3.622,65,600,65147.62,-33493.159,-45689.255,800.13595,207.45414,289.87554,7.56E-05,0.10596862,596.91512,1026.893
2342,35.574374,9.625,65,810,65842.549,-35112.759,-46018.669,795.88309,180.32225,289.83937,8.62E-05,0.10160284,617.08538,990.62169
2350,35.632876,1.618,90,-700,83278.736,-27719.267,-44137.082,801.08629,238.41037,289.83292,6.57E-05,0.10704288,560.03725,1051.4476
2340,35.56586,1.619,65,810,65530.279,-34746.425,-45944.95,801.62871,218.53206,289.84494,7.18E-05,0.10734439,589.50283,1041.7901
2353,35.647591,16.619,90,-700,83356.814,-28114.381,-44224.246,786.58905,140.31814,289.89347,0.000111098,0.10273005,642.53075,932.81269
2344,35.588723,25.617,65,810,65660.285,-35093.969,-46019.656,780.15326,82.73756,289.7946,0.000188468,0.10367767,695.75161,867.43021
2351,35.636854,3.615,90,-700,83564.076,-27874.188,-44150.444,803.18465,235.05484,289.89104,6.64E-05,0.10259339,557.00515,1044.9039
2356,35.670361,3.619,90,-300,85483.01,-30547.52,-44687.242,802.14485,235.12936,289.85704,6.69E-05,0.10701073,572.62995,1060.9559
2359,35.689245,25.617,90,-300,85084.438,-30411.923,-44665.286,782.59622,117.55662,289.78044,0.000132378,0.1015112,658.41134,900.78058
2360,35.69989,1.617,90,0,86624.619,-32153.387,-44996.92,800.70706,245.78295,289.85423,6.37E-05,0.10607867,547.70777,1053.3225
2338,35.547068,16.623,65,600,64886.95,-33489.828,-45695.628,790.55097,142.73468,289.89846,0.000109503,0.10493296,649.33166,944.52692
2339,35.555214,25.623,65,600,64521.436,-33310.238,-45664.792,782.59801,97.589283,289.85052,0.000164015,0.10599456,681.47537,882.97918
2345,35.599368,1.617,90,-1070,82557.903,-26253.85,-43847.016,800.44158,231.8764,289.84965,6.73E-05,0.10390029,563.50133,1042.4179
2352,35.641388,9.623,90,-700,84054.87,-28338.005,-44255.37,794.67823,178.55659,289.87582,8.73E-05,0.10294335,608.35721,977.6731
2355,35.666382,1.616,90,-300,85325.539,-30456.328,-44684.939,803.34825,250.84867,289.9953,6.25E-05,0.1060174,556.49459,1074.8589
2335,35.532353,1.619,65,600,64556.466,-33423.88,-45692.709,805.40895,262.01456,289.90503,5.97E-05,0.10539365,534.6526,1074.0141
2364,35.725801,30.612,90,0,86628.607,-32149.892,-44996.262,780.88171,102.11342,289.8458,0.000152656,0.1033086,678.96125,889.96804
2337,35.540866,9.629,65,600,64899.284,-33431.897,-45680.662,796.89323,185.42851,289.84762,8.40E-05,0.10202537,610.92927,994.7273
2365,35.737834,1.617,90,300,87784.483,-33815.952,-45324.36,802.14678,223.44641,289.88128,7.01E-05,0.10560958,571.05317,1030.9468
2347,35.607881,9.625,90,-1070,81972.339,-26310.136,-43863.585,792.76907,161.44349,290.01204,9.67E-05,0.10297836,628.15051,962.23333
2349,35.62223,25.619,90,-1070,82073.4,-26258.208,-43849.483,781.07987,85.402418,289.86535,0.000182137,0.10168306,692.59568,870.37402
2354,35.655737,25.62,90,-700,83417.377,-28393.798,-44278.106,782.08353,109.35528,289.87013,0.000141938,0.1000432,668.60347,896.17431
2369,35.760696,25.619,90,300,88053.378,-33861.918,-45334.104,783.20658,115.03802,289.95729,0.00013531,0.10251219,668.54519,908.23259
2343,35.580576,16.621,65,810,65955.985,-34887.901,-45964.068,787.024,126.07868,289.82196,0.000123216,0.10071602,655.96639,917.23563
2366,35.741812,3.619,90,300,87835.672,-33748.934,-45310.668,801.77404,230.14727,289.86568,6.81E-05,0.10525714,561.71016,1035.6838
2373,35.786057,16.619,90,700,89850.984,-36001.746,-45734.359,784.82984,122.43395,289.83407,0.000127387,0.10371748,662.36703,914.51175
2376,35.808827,3.618,90,1070,90640.894,-38115.631,-46176.345,802.06097,235.05876,289.82222,6.69E-05,0.10543901,567.80827,1055.0301
2372,35.779854,9.625,90,700,89233.143,-35954.834,-45748.667,791.8048,158.64549,289.83166,9.84E-05,0.10443868,631.42697,962.61344
2363,35.716268,21.613,90,0,86625.77,-32150.468,-45002.717,783.4851,121.46262,289.79465,0.000128473,0.10268337,660.27937,911.02366
2362,35.708959,13.609,90,0,86627.826,-32144.465,-45002.429,790.17878,170.97128,289.86055,9.11E-05,0.10272331,618.73125,972.37986
2368,35.752549,16.62,90,300,88008.398,-33810.895,-45323.414,786.95268,160.83672,289.78989,9.74E-05,0.10650648,621.0189,953.10231
2358,35.681098,16.621,90,-300,85318.179,-30542.299,-44682.226,789.14264,154.32487,289.8814,0.000101237,0.10395633,630.39066,950.2457
2357,35.674896,9.622,90,-300,85598.709,-30511.216,-44685.926,790.79873,175.60784,289.84428,8.86E-05,0.10169112,606.86914,970.79753
2375,35.804849,1.616,90,1070,91044.728,-38123.237,-46166.888,800.12588,229.7797,289.82437,6.81E-05,0.10542987,562.26973,1036.104
2374,35.794202,25.62,90,700,89750.292,-35965.688,-45755.862,782.93861,107.88634,289.85161,0.000144271,0.10199786,672.30069,895.46698
2384,35.861217,25.619,120,-1380,106347.46,-26901.986,-43446.515,776.33115,83.524407,289.80267,0.000186502,0.10148687,689.9617,861.67466
2379,35.82771,25.619,90,1070,91251.828,-38147.249,-46168.862,780.01179,75.748729,289.80678,0.00020569,0.10231102,696.90465,852.6408
2361,35.703869,5.62,90,0,86624.66,-32156.717,-45005.595,797.81149,217.71597,289.82171,7.19E-05,0.10515047,571.763,1021.7117
2377,35.813361,9.625,90,1070,90995.431,-38156.828,-46175.029,787.8626,162.23737,289.78705,9.66E-05,0.1058429,621.48373,957.19304
2378,35.819563,16.622,90,1070,91080.212,-37948.951,-46141.891,781.11043,111.75897,289.85685,0.000139564,0.1033883,666.44167,897.61894
2383,35.853071,16.621,120,-1380,106702.62,-26921.146,-43442.732,782.34529,123.54043,289.84404,0.000126181,0.10311239,654.738,909.86806
2371,35.77532,3.617,90,700,89712.343,-36098.572,-45770.951,800.37122,223.78751,289.84808,6.98E-05,0.10452839,578.55274,1041.6392
2386,35.875841,3.618,120,-1000,107374.18,-28431.912,-43755.864,796.68534,226.63577,289.85523,6.89E-05,0.10376465,568.86601,1036.9017
2367,35.746346,9.625,90,300,87621.255,-33803.7,-45345.123,794.38771,188.87083,289.88102,8.26E-05,0.10394173,597.18147,986.06095
2380,35.838356,1.615,120,-1380,106411.81,-26421.312,-43367.081,797.281,245.53892,289.84868,6.39E-05,0.10672137,558.94705,1069.0226
2382,35.846868,9.624,120,-1380,107265.33,-26487.959,-43372.96,789.6545,167.50953,289.87943,9.33E-05,0.10508329,619.01107,966.11014
2396,35.942855,5.622,120,0,107374.18,-34079.252,-44856.636,793.83267,206.18822,289.83142,7.59E-05,0.10577575,581.31536,1007.1493
2388,35.886578,16.621,120,-1000,107374.18,-28658.99,-43803.311,781.76645,138.78091,289.83675,0.000112178,0.10162535,638.03989,925.76819
2397,35.947946,13.608,120,0,107374.18,-34087.187,-44863.337,788.57856,163.52694,289.81127,9.57E-05,0.1041139,623.47832,960.90552
2395,35.938878,1.614,120,0,107374.18,-34078.018,-44855.32,797.05449,252.6413,289.79587,6.25E-05,0.10896546,547.13207,1070.6356
2394,35.928232,25.619,120,-500,107374.18,-31271.02,-44297.759,778.40095,113.25592,289.82948,0.000137329,0.10130911,660.60091,894.32839
2387,35.880376,9.624,120,-1000,107374.18,-28532.685,-43785.837,786.32618,182.91471,289.83115,8.55E-05,0.10521956,602.18621,980.10672
2370,35.771341,1.615,90,700,89615.187,-36254.562,-45811.367,800.38329,221.36149,289.81592,7.08E-05,0.10600416,572.84257,1031.915
2392,35.913883,9.625,120,-500,107374.18,-31297.457,-44315.069,791.02807,178.17826,289.81573,8.78E-05,0.1049638,612.25387,981.72593
2385,35.871863,1.617,120,-1000,107269.36,-28598.222,-43789.948,800.45579,253.93541,289.81918,6.15E-05,0.10390088,547.36692,1071.9765
2404,35.999683,25.617,120,500,107374.18,-36809.613,-45368.599,778.83522,103.23822,289.82049,0.000151475,0.1047069,673.92765,886.84003
2389,35.894724,25.617,120,-1000,107374.18,-28564.96,-43771.159,778.87391,99.132883,289.88541,0.000157274,0.10238653,672.81783,876.55591
2406,36.014306,3.619,120,1000,107374.18,-39619.328,-45933.191,793.81908,195.24057,289.91346,8.04E-05,0.10383192,598.88732,1003.7995
2381,35.842334,3.62,120,-1380,107281.77,-26700.194,-43405.564,799.34012,239.33939,289.82767,6.53E-05,0.1052009,562.60616,1056.9494
2400,35.976821,1.617,120,500,107374.18,-36927.202,-45402.972,800.66664,247.59806,289.86904,6.37E-05,0.10954891,556.63401,1068.4165
2410,36.043836,1.617,120,1380,107374.18,-41438.339,-46257.341,799.723,261.89731,289.81142,5.99E-05,0.10521545,543.54751,1086.6343
2405,36.010328,1.616,120,1000,107374.18,-39669.201,-45930.107,800.07139,251.86746,289.84769,6.22E-05,0.10539772,537.7342,1055.69
2408,36.025044,16.621,120,1000,107374.18,-39673.929,-45925.214,783.25231,137.35352,289.78273,0.000113322,0.10235967,644.07899,927.97151
2412,36.052349,9.623,120,1380,107374.18,-42229.104,-46411.194,787.99283,176.01423,289.74735,8.88E-05,0.10243486,612.20926,977.07357
2391,35.909348,3.618,120,-500,107374.18,-31306.297,-44310.957,795.73472,224.88999,289.79863,6.97E-05,0.1059339,573.32831,1037.5303
2401,35.980799,3.618,120,500,107374.18,-36861.13,-45385.457,799.09732,246.43706,289.79982,6.36E-05,0.1066619,553.82378,1062.4893
2409,36.03319,25.62,120,1000,107374.18,-39460.83,-45904.164,777.74355,86.474928,289.85518,0.000180018,0.10235125,689.68943,867.96713
2393,35.920086,16.619,120,-500,107374.18,-31117.003,-44284.233,784.33053,157.07998,289.87141,0.000101733,0.10213182,623.04941,953.62736
2411,36.047814,3.619,120,1380,107374.18,-42149.71,-46402.93,792.00276,191.25904,289.8059,8.18E-05,0.10477509,600.2704,996.50738
2398,35.955256,21.613,120,0,107374.18,-34087.392,-44852.072,780.17251,133.84946,289.79425,0.00011682,0.10511023,641.10604,917.00508
2390,35.90537,1.617,120,-500,107374.18,-31451.72,-44339.039,798.61753,243.64938,289.80152,6.42E-05,0.10535828,552.6763,1059.9601
2403,35.991537,16.62,120,500,107374.18,-36839.545,-45397.75,784.00435,138.61494,289.81371,0.000112678,0.10474433,642.60033,929.41987
2416,36.081321,3.619,120,-1380,106515.54,-26662.862,-43420.119,799.77038,216.75313,289.82484,7.21E-05,0.10425706,585.58167,1033.1052
2418,36.092058,16.621,120,-1380,106484.95,-26431.221,-43370,786.52249,129.28659,289.89068,0.00012131,0.09978942,652.1478,922.25624
2402,35.985334,9.622,120,500,107374.18,-37143.631,-45463.986,789.41151,177.84778,289.84496,8.77E-05,0.1028133,609.93401,977.06599
2417,36.085855,9.625,120,-1380,106354.95,-26903.631,-43454.368,789.40868,184.30641,289.77487,8.47E-05,0.10399571,600.40732,980.47146
2399,35.964788,30.613,120,0,107374.18,-34092.573,-44859.801,778.55966,97.698961,289.8686,0.000160281,0.10527247,680.27396,881.322
2420,36.11085,1.617,120,-1000,107374.18,-28546.253,-43789.989,801.76369,240.87967,289.86559,6.51E-05,0.10590461,555.92228,1051.9969
2423,36.125566,16.621,120,-1000,107374.18,-28560.972,-43776.339,789.33887,143.84856,289.74084,0.00010833,0.10198472,640.87084,937.86654
2419,36.100204,25.62,120,-1380,107128.54,-26533.268,-43378.223,783.23934,81.315338,289.78805,0.000192663,0.10482503,696.82306,865.10623
2407,36.018841,9.625,120,1000,107374.18,-39804.634,-45952.761,793.53801,187.24351,289.79155,8.32E-05,0.10210475,598.69968,983.35082
2413,36.058551,16.622,120,1380,107374.18,-41669.158,-46314.944,781.61822,121.39793,289.83128,0.000128647,0.10367384,655.97981,908.40403
2425,36.144357,1.616,120,-500,107374.18,-31281.381,-44311.821,798.37474,218.76967,289.78878,7.18E-05,0.10771296,577.63467,1029.83
2427,36.15287,9.624,120,-500,107374.18,-31335.653,-44320.208,792.27155,188.4745,289.88693,8.28E-05,0.10452867,600.28699,993.64231
2429,36.167219,25.619,120,-500,107374.18,-31366.859,-44325.512,781.30825,121.55436,289.79746,0.00012778,0.10014901,653.43584,904.01871
2424,36.133712,25.618,120,-1000,107374.18,-28353.342,-43741.515,781.89937,101.4013,289.74998,0.000153172,0.10045676,680.22986,891.14388
2432,36.186933,13.607,120,0,107374.18,-34055.117,-44855.69,788.88323,153.84328,289.8048,0.000101165,0.10220707,629.95593,947.3269
2433,36.194242,21.614,120,0,107374.18,-34082.87,-44855.197,785.30528,113.66627,289.84796,0.000136775,0.10053574,664.99478,899.92441
2431,36.181843,5.618,120,0,107374.18,-34074.236,-44857.622,794.38598,192.11076,289.91129,8.16E-05,0.1059964,599.24703,997.49035
2414,36.066697,25.621,120,1380,107374.18,-41984.51,-46358.238,776.83239,80.95393,289.82808,0.00019246,0.10232033,691.04125,857.95875
2422,36.119363,9.626,120,-1000,107374.18,-29153.602,-43894.463,792.44792,179.4145,289.79408,8.72E-05,0.10557364,614.21127,985.96045
2415,36.077344,1.613,120,-1380,106320.86,-26078.702,-43279.259,798.37736,235.21235,289.82553,6.65E-05,0.10492801,564.30736,1052.5613
2436,36.219787,3.617,120,500,107374.18,-37075.545,-45425.503,801.13981,193.64739,289.91114,8.07E-05,0.10480362,605.19138,1004.7985
2434,36.203776,30.613,120,0,107374.18,-34086.981,-44859.102,783.33646,91.637092,289.7457,0.000171336,0.10386851,689.46939,881.52051
2430,36.177864,1.617,120,0,107374.18,-34075.181,-44857.663,798.39302,206.76222,289.79248,7.54E-05,0.10266841,584.03649,1009.9736
2442,36.257828,9.624,120,1000,107374.18,-39828.85,-45963.04,792.47965,159.8553,289.84805,9.77E-05,0.10324465,626.89756,956.54689
2438,36.230524,16.622,120,500,107374.18,-36904.301,-45395.365,788.96875,153.25693,289.92006,0.000105221,0.11287056,636.85552,957.90205
2421,36.114828,3.618,120,-1000,107266.77,-28641.763,-43797.719,798.35695,214.01231,289.76761,7.32E-05,0.1057619,586.55032,1029.7527
2426,36.148336,3.618,120,-500,107374.18,-31335.447,-44325.759,800.3546,228.71481,289.81173,6.85E-05,0.10609851,573.35594,1046.9168
2441,36.253294,3.62,120,1000,107374.18,-39526.614,-45898.366,799.2419,199.01524,289.8396,7.88E-05,0.10617732,591.51708,1002.6748
2443,36.264031,16.622,120,1000,107374.18,-39609.872,-45932.944,790.70817,149.78387,289.80135,0.000104185,0.10440773,638.42407,946.51532
2445,36.282823,1.617,120,1380,107374.18,-41897.099,-46368.516,804.42137,221.55301,289.8304,7.10E-05,0.10782143,587.27858,1046.0649
2428,36.159073,16.619,120,-500,107374.18,-31230.275,-44313.959,791.5518,153.34174,289.83428,0.000103006,0.10772011,634.44536,949.56474
2452,36.324843,9.624,15,-290,12875.149,-25573.027,-45003.786,815.02835,147.08786,289.74333,0.000106004,0.10317819,661.39441,965.41367
2435,36.215809,1.617,120,500,107374.18,-36714.926,-45361.898,800.59118,236.93721,289.81736,6.59E-05,0.10416141,566.35603,1056.9672
2448,36.297539,16.618,120,1380,107374.18,-42178.532,-46408.151,799.03125,116.48758,289.7692,0.000133864,0.10300602,680.86428,921.9438
2449,36.305685,25.617,120,1380,107374.18,-42231.159,-46424.145,800.38633,79.615696,289.8268,0.000196445,0.10451977,719.05842,884.21431
2447,36.291335,9.626,120,1380,107374.18,-41989.69,-46366.625,798.56553,153.49882,289.77541,0.000102035,0.10600102,638.39592,956.10913
2437,36.224321,9.625,120,500,107374.18,-36843.903,-45380.317,796.08822,185.48302,289.81739,8.44E-05,0.10552891,597.05402,994.94598
2453,36.331046,16.622,15,-290,13062.715,-25678.446,-45023.891,810.23817,94.567528,289.73893,0.000165089,0.10374695,715.06269,910.10902
2439,36.238671,25.616,120,500,107374.18,-37018.642,-45441.825,784.45165,116.19198,289.97404,0.000135216,0.10580317,667.85239,907.83447
2457,36.35835,9.625,15,-200,13308.787,-26066.612,-45104.024,820.31528,176.0003,289.79405,8.86E-05,0.10400971,642.94168,1008.5836
2458,36.364553,16.622,15,-200,13368.733,-26220.751,-45135.847,814.25852,125.2579,289.739,0.00012704,0.10613979,684.91625,946.81102
2454,36.339191,25.619,15,-290,12866.761,-25640.086,-45018.382,803.96793,52.234358,289.69984,0.000298627,0.10358595,749.9484,858.19301
2446,36.286801,3.619,120,1380,107374.18,-41772.727,-46336.447,806.34391,216.99738,289.79365,7.21E-05,0.10527068,589.5309,1038.0449
2464,36.409255,30.614,15,-100,13801.837,-26672.111,-45223.669,811.05366,89.815833,289.88538,0.000173451,0.10237514,715.0538,901.27953
2440,36.249315,1.617,120,1000,107374.18,-39725.199,-45927.352,801.23134,208.35807,289.75476,7.50E-05,0.10404309,586.05477,1018.9048
2456,36.353816,3.617,15,-200,13257.352,-26015.3,-45093.252,827.74934,238.85886,289.74864,6.58E-05,0.10778975,585.6241,1082.9012
2444,36.272177,25.62,120,1000,107374.18,-39774.044,-45946.101,786.12043,101.47573,289.81414,0.000153469,0.10225432,677.84431,887.70115
2462,36.392413,13.608,15,-100,13791.722,-26672.193,-45218.9,819.50835,169.20181,289.79078,9.25E-05,0.10493648,643.09571,992.74267
2469,36.4472,30.611,15,0,14252.867,-27224.325,-45325.059,821.57691,104.45083,289.84538,0.000148844,0.10206535,713.87741,930.47612
2465,36.421289,1.617,15,0,14221.702,-27221.2,-45325.059,834.33274,256.14802,289.77637,6.13E-05,0.10760091,581.30443,1111.5138
2451,36.320308,3.618,15,-290,12978.553,-25743.408,-45045.107,822.66202,229.52231,289.78942,6.82E-05,0.10556247,586.97818,1064.244
2450,36.31633,1.615,15,-290,12868.858,-25540.752,-45000.826,821.22513,249.3848,289.82484,6.28E-05,0.10647853,568.79685,1089.1324
2479,36.520038,25.619,15,200,15128.367,-28297.383,-45532.813,825.66154,79.545263,289.81307,0.00019612,0.10323863,739.30034,904.83098
2466,36.425267,5.619,15,0,14223.593,-27218.487,-45329.664,831.67175,225.77711,289.85239,6.92E-05,0.10498963,597.03607,1061.9841
2475,36.497176,1.616,15,200,15171.661,-28373.98,-45554.604,841.47696,256.45316,289.84048,6.12E-05,0.10689533,576.88546,1106.0236
2459,36.372699,25.617,15,-200,13297.809,-26077.672,-45106.08,809.28652,82.277549,289.77468,0.000188973,0.10144189,724.56515,894.72777
2470,36.459232,1.616,15,100,14630.63,-27751.953,-45417.691,841.55739,253.77439,289.81831,6.17E-05,0.10633395,587.14014,1114.678
2471,36.46321,5.622,15,100,14739.338,-27778.061,-45422.419,836.03,217.66126,289.81528,7.19E-05,0.10553897,615.33394,1067.464
2473,36.47561,21.614,15,100,14696.866,-27768.81,-45436.193,825.71155,133.68545,289.80141,0.000117266,0.10628472,686.92485,962.04484
2477,36.505689,9.624,15,200,15199.989,-28426.32,-45567.473,836.34936,178.53222,289.78208,8.73E-05,0.10278957,654.35224,1024.4154
2476,36.501154,3.618,15,200,15120.02,-28331.344,-45543.42,844.60284,259.14575,289.80745,6.06E-05,0.10729144,577.39192,1110.8303
2467,36.430358,13.607,15,0,14211.341,-27208.989,-45327.978,825.27962,178.84294,289.82381,8.76E-05,0.10617894,645.65144,1015.2981
2455,36.349837,1.617,15,-200,13329.18,-26104.479,-45106.368,828.43703,257.01869,289.81479,6.10E-05,0.10687579,574.79083,1109.7445
2463,36.399722,21.613,15,-100,13789.831,-26650.608,-45212.445,812.40792,128.35038,289.77038,0.000122713,0.10363773,683.43501,949.00943
2460,36.383344,1.618,15,-100,13805.126,-26658.008,-45227.287,833.12243,258.23053,289.81456,6.35E-05,0.11571995,563.29378,1102.2618
2483,36.545399,16.619,15,290,15510.406,-28821.434,-45631.242,829.35695,94.837515,289.80686,0.000167442,0.10681005,725.01039,920.34315
2461,36.387323,5.62,15,-100,13767.136,-26643.947,-45220.75,826.69651,236.88623,289.79252,6.62E-05,0.10713063,580.54199,1068.1045
2481,36.534662,3.616,15,290,15387.966,-28859.219,-45642.138,840.94144,214.48548,289.70036,7.33E-05,0.10770054,627.63305,1071.7811
2474,36.485143,30.612,15,100,14693.084,-27793.232,-45437.344,819.05208,93.428455,289.7769,0.000167241,0.10349788,723.77235,917.13674
2482,36.539196,9.623,15,290,15510.488,-28894.372,-45649.004,833.41213,148.83514,289.8441,0.000105342,0.10632448,678.57402,986.21386
2468,36.437666,21.614,15,0,14246.905,-27227.779,-45323.085,820.57167,139.20432,289.80533,0.000112737,0.1063886,681.02447,969.28866
2485,36.564191,1.618,25,-400,22288.235,-25732.265,-44861.487,848.05628,280.84493,289.78276,5.60E-05,0.10832833,571.04622,1150.7215
2487,36.572703,6.61,25,-400,22206.211,-25595.805,-44833.652,839.87888,190.85341,289.86548,8.24E-05,0.10813805,646.69777,1044.2517
2478,36.511892,16.619,15,200,15092.473,-28279.704,-45527.879,826.72658,123.6836,289.7722,0.000126219,0.10331148,700.83394,956.45899
2490,36.592412,1.616,25,-300,22745.803,-26207.389,-44955.969,843.93696,232.59108,289.86339,7.05E-05,0.11240448,611.60366,1109.4165
2472,36.4683,13.612,15,100,14655.628,-27733.246,-45418.184,827.27355,165.72413,289.81008,9.42E-05,0.10485712,654.29303,997.58576
2496,36.627673,3.617,25,-150,23403.682,-27042.31,-45112.741,843.61933,240.02795,289.78181,6.55E-05,0.10833072,606.2083,1103.2462
2489,36.584547,15.608,25,-400,22303.982,-25593.79,-44841.834,827.00966,107.95111,289.86813,0.000145155,0.1036787,718.07031,941.82868
2491,36.59639,3.618,25,-300,22738.525,-26237.979,-44950.953,843.72948,222.64359,289.70361,7.06E-05,0.10779941,619.04599,1080.7823
2494,36.614436,20.626,25,-300,22876.671,-26412.717,-44987.916,827.50517,118.60553,289.80891,0.000131752,0.10435448,703.2852,949.38146
2480,36.530683,1.615,15,290,15515.915,-28841.663,-45644.81,846.08836,258.60095,289.86013,6.06E-05,0.10640764,590.00786,1126.4063
2495,36.623694,1.618,25,-150,23373.791,-27042.597,-45110.315,845.48986,235.86191,289.7767,6.66E-05,0.10774458,608.10709,1095.0141
2498,36.63841,16.621,25,-150,23397.021,-27098.966,-45124.952,829.51042,139.11231,289.7673,0.000112325,0.10236262,682.14494,970.02678
2484,36.553545,25.619,15,290,15669.603,-29061.504,-45677.62,821.31211,53.498259,289.82097,0.000292367,0.10475709,767.19702,878.26763
2488,36.578068,10.616,25,-400,22301.268,-25695.55,-44856.471,832.91495,149.20658,289.73475,0.000105391,0.10697463,684.00618,991.47867
2499,36.646556,25.619,25,-150,23367.789,-27068.952,-45132.517,827.02304,116.55717,289.77326,0.000133822,0.10346504,702.74714,943.6064
2493,36.606846,14.619,25,-300,22820.632,-26368.148,-44981.502,831.0447,132.90099,289.73391,0.000117645,0.10399568,689.73646,964.69788
2502,36.666271,13.606,25,0,24003.959,-27876.737,-45283.204,838.1961,197.25973,289.77369,7.91E-05,0.1033923,641.83183,1051.5015
2492,36.600924,8.614,25,-300,22634.505,-26265.896,-44985.654,832.53221,174.17554,289.84525,9.01E-05,0.10708328,659.80075,1019.8457
2500,36.657202,1.616,25,0,24004.905,-27882.369,-45281.066,844.05311,236.67644,289.81416,6.63E-05,0.10751025,603.88782,1094.7991
2501,36.66118,5.622,25,0,24011.154,-27884.466,-45278.722,839.58236,206.45522,289.8341,7.59E-05,0.10725509,630.37103,1058.9118
2507,36.703658,9.625,25,150,24598.029,-28643.242,-45433.314,834.18954,184.58493,290.0332,8.53E-05,0.10882244,643.61367,1025.0833
2486,36.56817,3.615,25,-400,22150.13,-25381.596,-44794.716,842.7639,225.23392,289.77353,6.96E-05,0.10731994,610.10157,1073.9388
2511,36.732631,3.617,25,300,25248.631,-29543.618,-45601.475,840.63809,221.94743,289.79611,7.09E-05,0.10852896,622.01633,1082.6806
2504,36.683112,30.613,25,0,24021.721,-27884.055,-45272.925,821.45848,98.798585,289.89619,0.000159092,0.10625765,722.26956,926.17489
2514,36.750677,20.625,25,300,25374.483,-29516.071,-45590.456,823.71506,111.40166,289.80689,0.000140074,0.10328753,706.09053,935.52564
2509,36.718007,25.617,25,150,24743.37,-28772.343,-45452.844,827.52159,115.86365,289.77164,0.000134463,0.10234467,705.28346,945.3529
2519,36.780291,15.608,25,400,25616.815,-30044.397,-45698.177,827.72093,106.3942,289.78257,0.000146566,0.10326405,717.50059,937.19638
2497,36.632207,9.624,25,-150,23307.679,-26942.565,-45097.734,835.17692,179.03748,289.85342,8.76E-05,0.106659,657.80565,1027.356
2508,36.709861,16.621,25,150,24667.595,-28754.17,-45451.857,829.08836,153.96071,289.78915,0.000101494,0.10395903,666.47337,983.10239
2516,36.763914,3.619,25,400,25809.767,-30032.885,-45702.618,840.55932,229.48995,289.82946,6.82E-05,0.10525375,602.42519,1076.5546
2518,36.773814,10.617,25,400,25636.55,-30114.334,-45714.089,831.04821,150.07362,289.83547,0.000104254,0.10495391,680.04193,990.07928
2513,36.743087,14.619,25,300,25211.833,-29475.079,-45601.146,828.90081,137.20626,289.80583,0.000113917,0.10424305,687.49498,970.45452
2521,36.792135,3.618,40,-550,36123.076,-25564.311,-44560.895,841.42923,229.43553,289.8154,6.84E-05,0.10663165,612.92963,1088.2724
2523,36.802592,14.615,40,-550,35633.726,-24900.552,-44426.573,826.6107,129.37647,289.79365,0.000121034,0.10529322,698.32117,965.53741
2520,36.788156,1.618,40,-550,36135.78,-25903.057,-44627.091,847.54339,263.52529,289.7087,5.96E-05,0.10715035,583.92198,1129.3204
2503,36.673579,21.613,25,0,23990.844,-27876.572,-45273.747,825.3646,125.75639,289.7865,0.00012368,0.10165382,699.37655,961.49213
2505,36.695146,1.619,25,150,24588.449,-28646.778,-45433.767,842.9402,237.59132,289.81967,6.63E-05,0.10815901,603.54457,1095.7787
2531,36.856925,3.618,40,-200,37705.056,-27776.005,-44998.729,843.52545,238.7596,289.81582,6.55E-05,0.10411359,606.18745,1101.2974
2510,36.728653,1.617,25,300,25414.118,-29628.766,-45607.478,843.83336,241.17446,289.80444,6.54E-05,0.1099391,607.97637,1109.6398
2524,36.810181,20.625,40,-550,36021.275,-25750.767,-44611.796,821.6285,97.767537,289.82852,0.000159956,0.10538424,720.98311,923.01689
2527,36.827952,9.625,40,-400,37064.115,-26763.797,-44795.21,835.21162,181.27708,289.75448,8.64E-05,0.10612383,647.51052,1022.0551
2512,36.737165,8.614,25,300,25192.344,-29462.251,-45588.565,835.52083,178.48736,289.79124,8.78E-05,0.10573527,647.58645,1013.8984
2506,36.699124,3.617,25,150,24665.457,-28756.555,-45454.283,840.81846,223.18603,289.75855,7.01E-05,0.10585473,608.21729,1067.0857
2529,36.842301,25.618,40,-400,36645.03,-26702.33,-44791.427,824.25417,94.356694,289.78511,0.000164592,0.10018496,719.73248,914.61096
2533,36.867662,16.621,40,-200,37745.184,-27792.698,-44986.929,829.56946,159.71599,289.73172,9.83E-05,0.10426507,662.51016,994.12621
2532,36.861459,9.623,40,-200,37802.169,-27798.618,-45000.744,835.06166,195.60504,289.7596,8.10E-05,0.11077557,635.06671,1038.9939
2537,36.895524,13.603,40,0,38624.427,-28903.828,-45217.378,829.71527,172.78828,289.8774,9.06E-05,0.1055264,652.22136,1008.9403
2535,36.886453,1.618,40,0,38633.555,-28887.382,-45231.769,844.75859,251.072,289.9731,6.25E-05,0.10695336,584.16968,1101.8909
2525,36.819439,1.616,40,-400,37040.391,-26780.696,-44795.826,844.39619,255.78189,289.84408,6.15E-05,0.10828108,580.88701,1109.5372
2528,36.834155,16.619,40,-400,36957.791,-26622.979,-44771.363,827.71996,140.45198,289.81714,0.000111414,0.10485266,687.40723,977.32005
2538,36.902832,21.613,40,0,38611.64,-28890.384,-45199.288,827.63795,136.28813,289.78753,0.000115161,0.10645306,693.08061,975.47495
2515,36.759936,1.615,25,400,25886.282,-30239.488,-45738.552,844.30315,246.57107,289.82712,6.38E-05,0.10900241,592.07993,1099.5766
2517,36.768448,6.611,25,400,25679.433,-30191.959,-45737.278,835.46986,196.05296,289.84162,7.97E-05,0.10460672,632.6415,1041.2373
2539,36.912365,30.613,40,0,38616.821,-28884.093,-45214.747,818.76314,101.96315,289.7811,0.000153144,0.10531742,720.54856,931.71406
2543,36.939113,16.62,40,200,39564.603,-29966.402,-45417.65,831.44779,158.87835,289.76977,9.86E-05,0.10575114,668.06449,994.8951
2522,36.796669,8.615,40,-550,36374.781,-25914.98,-44627.666,833.95592,178.42458,289.80352,8.78E-05,0.10554416,646.1693,1012.9923
2544,36.947259,25.62,40,200,39364.949,-29950.614,-45421.432,824.59063,117.85515,289.8061,0.000132513,0.10275872,699.6222,942.65052
2542,36.932911,9.624,40,200,39435.05,-30019.194,-45431.917,835.51297,206.15114,289.79914,7.60E-05,0.10642237,622.36203,1046.0622
2546,36.961883,3.619,40,400,40320.831,-31093.856,-45635.683,839.49593,218.05569,289.80479,7.18E-05,0.10561423,621.17628,1071.3692
2534,36.875809,25.619,40,-200,37808.007,-27748.376,-44985.654,820.44889,119.72725,289.71549,0.00013006,0.10262972,695.80373,942.5094
2526,36.823417,3.62,40,-400,36845.219,-26674.866,-44778.681,841.36819,233.68633,289.86814,6.70E-05,0.10624007,599.18487,1081.5525
2530,36.852947,1.617,40,-200,37752.584,-27842.776,-45003.087,843.11064,255.45549,289.75019,6.15E-05,0.10841527,592.33462,1123.3623
2545,36.957904,1.618,40,400,40287.692,-30977.13,-45610.89,844.77066,240.22411,289.76127,6.53E-05,0.10695542,603.33307,1100.6265
2552,36.999925,8.611,40,550,40746.289,-31950.074,-45809.476,835.22782,167.34597,289.84771,9.40E-05,0.10556752,665.57692,1013.0392
2547,36.966417,9.625,40,400,40116.16,-31035.02,-45639.342,837.87343,192.69717,289.79294,8.11E-05,0.10453547,640.8572,1039.3448
2540,36.924397,1.617,40,200,39360.755,-29937.951,-45425.379,843.03607,266.74199,289.88607,5.85E-05,0.10311164,573.79988,1124.089
2550,36.991412,1.617,40,550,40557.735,-31635.257,-45732.878,843.60822,236.05662,289.8063,6.61E-05,0.10243846,595.71136,1084.4503
2556,37.026673,3.619,65,-810,59761.334,-26151.474,-44243.077,843.51904,221.37973,289.80046,7.09E-05,0.10736837,613.75228,1070.7932
2553,37.005846,14.619,40,550,40775.398,-31954.72,-45811.49,831.71244,127.18372,289.81299,0.000122802,0.10419155,700.06649,963.98402
2541,36.928376,3.619,40,200,39507.083,-30041.93,-45426.366,839.87371,225.24604,289.76834,6.98E-05,0.10848552,609.50108,1075.105
2557,37.031208,9.624,65,-810,59462.386,-26329.008,-44283.451,835.66747,168.95876,289.77934,9.27E-05,0.10615037,665.35044,1015.2253
2560,37.056202,1.617,65,-600,59977.434,-27133.297,-44448.158,842.99503,232.22198,289.71509,6.76E-05,0.10553717,612.63696,1095.0701
2558,37.037411,16.62,65,-810,59510.778,-25854.83,-44174.414,826.96068,126.86635,289.74139,0.000123504,0.10608346,698.93109,960.61436
2559,37.045556,25.621,65,-810,59139.427,-25959.508,-44193.903,822.14002,76.80047,289.76178,0.00020368,0.10486669,744.01459,902.68238
2536,36.890432,5.622,40,0,38607.94,-28897.455,-45212.445,838.64671,218.37696,289.79753,7.16E-05,0.10490941,611.3405,1065.4676
2563,37.070917,16.621,65,-600,60562.543,-27297.962,-44457.943,829.19679,140.53907,289.73302,0.000111021,0.10353703,680.08339,969.71459
2551,36.99539,3.618,40,550,40949.684,-32114.328,-45835.871,843.67975,220.93855,289.84399,7.09E-05,0.10582147,621.20417,1078.5938
2566,37.093688,3.619,65,-300,61585.816,-28961.348,-44793.195,840.61119,232.11728,289.80579,6.74E-05,0.10517293,598.63785,1077.6248
2567,37.098222,9.626,65,-300,61388.011,-28836.441,-44766.306,836.08249,176.42045,289.81984,8.88E-05,0.10585145,657.2459,1021.5925
2571,37.127195,5.62,65,0,62816.844,-30528.566,-45080.836,842.16602,203.52722,289.78098,7.71E-05,0.1072622,637.50186,1056.1042
2554,37.013436,20.626,40,550,40726.718,-31857.936,-45789.329,825.19582,93.812003,289.75459,0.000166618,0.1041552,728.39202,923.19384
2548,36.972621,16.621,40,400,40541.248,-31139.247,-45640.781,827.85564,146.02805,289.70394,0.000107221,0.1057605,683.12177,986.26206
2575,37.161161,1.616,65,300,64231.739,-32180.729,-45409.509,845.76583,233.64245,289.69091,6.72E-05,0.10715742,616.11518,1101.107
2549,36.980766,25.619,40,400,40604.689,-31184.309,-45667.588,821.60684,96.0839,289.7339,0.000162573,0.10425983,720.05065,918.4544
2569,37.112571,25.619,65,-300,61637.045,-28867.853,-44765.031,825.63016,117.18351,289.81013,0.000133516,0.10555506,703.9979,945.67887
2570,37.123217,1.616,65,0,62827.904,-30541.312,-45089.223,843.20451,226.68844,289.74859,6.89E-05,0.10499846,609.75473,1081.0735
2562,37.064716,9.622,65,-600,60267.913,-27234.234,-44447.13,837.95413,183.77145,289.78059,8.50E-05,0.10421132,655.28707,1037.3796
2565,37.089709,1.615,65,-300,61559.872,-28831.63,-44758.247,841.69913,231.83131,289.71337,6.76E-05,0.10652402,602.60372,1081.4367
2555,37.022695,1.616,65,-810,59333.654,-25995.689,-44212.98,844.81577,243.24842,289.80941,6.44E-05,0.10712893,596.73314,1103.277
2577,37.169673,9.624,65,300,64298.962,-32351.356,-45445.156,839.73086,181.34063,289.84559,8.68E-05,0.10617704,650.12104,1024.9093
2576,37.165139,3.619,65,300,63963.545,-32245.156,-45431.135,844.66299,217.15669,289.7954,7.24E-05,0.10844566,628.82131,1077.5827
2581,37.198646,3.619,65,600,64967.782,-33707.203,-45728.52,844.57622,221.02604,289.87191,7.12E-05,0.10881312,615.76329,1072.6407
2564,37.079064,25.617,65,-600,60526.362,-27076.106,-44415.883,821.51793,102.63535,289.73225,0.000152107,0.10385105,713.57793,925.40187
2574,37.149128,30.61,65,0,62829.63,-30551.796,-45103.613,824.57387,106.8709,289.71236,0.000146728,0.10494326,717.13669,938.05523
2579,37.184022,25.619,65,300,64151.893,-32258.189,-45430.395,827.55132,120.84487,289.76764,0.000129551,0.10563093,705.46195,957.17442
2586,37.232154,3.617,65,810,65745.352,-34875.814,-45937.179,846.20479,202.50626,289.70177,7.76E-05,0.10815993,634.75093,1049.7137
2561,37.06018,3.62,65,-600,60249.616,-27231.808,-44448.199,843.53345,219.66218,289.78611,7.13E-05,0.10586218,615.91102,1069.6142
2583,37.209384,16.619,65,600,65197.369,-34007.507,-45793.4,834.30577,137.45258,289.88294,0.000114427,0.10919885,693.12817,976.96274
2580,37.194668,1.616,65,600,65896.409,-34062.765,-45770.786,847.26204,240.9974,289.7947,6.53E-05,0.10874983,601.91315,1100.9555
2573,37.139594,21.615,65,0,62846.858,-30558.539,-45099.79,827.20155,123.3794,289.86791,0.000127665,0.10657547,703.80126,959.19874
2585,37.228175,1.616,65,810,66437.238,-35222.289,-46026.398,848.96468,243.90218,289.91135,6.63E-05,0.11751766,608.94694,1113.9419
2584,37.217529,25.619,65,600,65109.218,-33927.456,-45760.22,828.46006,97.90404,289.79247,0.000159123,0.10224599,722.29068,925.29518
2568,37.104425,16.623,65,-300,61565.382,-28918.383,-44772.185,831.9373,158.40371,289.82462,9.87E-05,0.10451032,670.67462,999.86073
2591,37.265672,3.619,90,-1070,83129.036,-26465.798,-43866.175,849.58518,233.33062,289.74537,6.73E-05,0.10791058,618.56478,1104.2938
2578,37.175876,16.622,65,300,64004.578,-32243.059,-45431.67,832.31363,145.9791,289.79025,0.000106999,0.10359855,685.01477,989.50038
2588,37.24289,16.672,65,810,65655.433,-34821.994,-45941.537,833.30556,121.46519,289.77796,0.000128707,0.10520109,706.10678,956.82251
2572,37.132286,13.605,65,0,62827.657,-30551.138,-45096.953,835.53276,183.4006,289.79413,8.53E-05,0.10478625,642.62361,1020.6895
2592,37.270207,9.623,90,-1070,83268.91,-26689.504,-43891.173,842.57711,176.55647,289.77946,8.89E-05,0.10767341,668.58661,1033.3427
2590,37.261694,1.617,90,-1070,82210.602,-26599.667,-43897.135,852.04759,252.41857,289.70845,6.22E-05,0.1078863,590.00347,1109.744
2595,37.295202,1.617,90,-700,83692.808,-28266.136,-44218.736,855.87343,255.40104,289.7463,6.16E-05,0.10920564,598.80357,1125.1762
2598,37.309917,16.621,90,-700,84077.73,-28507.481,-44271.035,837.53318,144.13069,289.87574,0.000108002,0.10247941,690.88454,990.11546
2582,37.203181,9.625,65,600,65630.188,-33855.422,-45732.591,841.38026,177.3934,289.74366,8.85E-05,0.10660964,662.89606,1030.7807
2603,37.343424,16.62,90,-300,85822.417,-30537.201,-44661.545,852.42654,161.35611,289.70476,9.71E-05,0.10635503,684.94692,1018.7096
2597,37.303714,9.625,90,-700,84118.393,-28421.839,-44246.695,844.267,188.49326,289.7665,8.31E-05,0.10585965,648.7018,1038.3083
2587,37.236688,9.625,65,810,66616.13,-35224.016,-46005.265,838.59608,168.99978,289.77603,9.27E-05,0.10571113,660.08917,1007.8603
2602,37.337222,9.625,90,-300,85482.928,-30494.523,-44646.415,854.64409,196.9466,289.80331,7.94E-05,0.1051284,657.88061,1067.2507
2604,37.351571,25.62,90,-300,85664.37,-30603.766,-44670.508,851.53463,118.49348,289.79775,0.00013206,0.10553421,730.47813,975.45117
2589,37.251051,25.612,65,810,66516.96,-35713.572,-46111.136,826.96806,82.383011,289.77713,0.00018942,0.10384493,741.68119,912.44002
2593,37.27641,16.62,90,-1070,82158.181,-26002.556,-43770.419,838.5787,121.58289,289.69886,0.000129228,0.10665863,705.97599,955.45835
2608,37.378594,21.613,90,0,86857.167,-32190.267,-44983.516,859.37067,139.73284,289.76034,0.000111814,0.10458111,717.41579,1007.2711
2611,37.404138,3.619,90,300,87925.139,-33851.927,-45316.712,883.04311,251.55521,289.72731,6.26E-05,0.10972863,630.88829,1148.5157
2613,37.414875,16.622,90,300,88050.623,-33825.943,-45307.832,862.75693,151.42657,289.76287,0.000103675,0.10752255,712.46136,1023.7609
2607,37.371285,13.606,90,0,86849.561,-32195.078,-44972.456,862.38833,170.88124,289.76356,9.15E-05,0.10452082,680.19192,1032.3838
2614,37.423021,25.621,90,300,88082.405,-33882.229,-45316.219,858.60195,116.65386,289.76684,0.000134186,0.10598267,734.46247,975.30521
2594,37.284557,25.615,90,-1070,81873.662,-25931.139,-43765.156,829.95813,82.99037,289.87328,0.000188341,0.10491599,748.78223,920.43999
2596,37.29918,3.618,90,-700,84338.196,-28401.816,-44227.905,852.05283,239.22752,289.82466,6.57E-05,0.10819302,604.04544,1098.0152
2610,37.40016,1.616,90,300,88383.082,-33948.136,-45327.073,882.13802,248.5719,289.7569,6.39E-05,0.11089526,625.03845,1143.8302
2600,37.328709,1.615,90,-300,85371.218,-30423.271,-44642.632,856.70782,253.97725,289.73,6.18E-05,0.10710595,594.84016,1119.8164
2601,37.332687,3.62,90,-300,85480.132,-30508.708,-44660.27,859.42606,245.90317,289.75502,6.38E-05,0.10741252,607.67066,1119.0162
2622,37.475686,9.627,90,1070,91184.604,-37697.739,-46057.605,871.85902,174.90802,289.77809,9.01E-05,0.10911142,696.31632,1057.3402
2620,37.467173,1.622,90,1070,90756.675,-37648.195,-46057.687,882.06863,253.60418,289.74825,6.20E-05,0.10868918,625.1878,1152.9738
2621,37.471151,3.622,90,1070,91182.342,-37539.035,-46023.109,884.1047,246.85231,289.81183,6.42E-05,0.10842582,637.68723,1152.5148
2618,37.448382,16.621,90,700,89411.666,-36198.029,-45774.24,866.23527,144.64952,289.79779,0.000108152,0.10555098,712.84571,1012.7907
2599,37.318063,25.617,90,-700,83833.505,-28167.995,-44199.7,834.03552,103.13944,289.74696,0.000151086,0.10247681,723.21531,938.45135
2616,37.437645,3.62,90,700,89597.178,-36040.846,-45734.153,878.5011,245.44059,289.76118,6.41E-05,0.10960165,630.85868,1142.6262
2623,37.481888,16.625,90,1070,90549.535,-37297.896,-45984.913,864.54545,128.85369,289.71933,0.000121646,0.10585502,732.80676,1000.6377
2612,37.408673,9.624,90,300,88213.44,-33886.423,-45308.407,871.33384,196.66889,289.75667,7.98E-05,0.10740015,664.88494,1070.4282
2626,37.504658,3.623,120,-1380,107273.67,-27936.478,-43635.644,881.75314,237.23063,289.72542,6.64E-05,0.11122387,649.37644,1140.2094
2605,37.362216,1.616,90,0,86856.386,-32196.517,-44980.433,874.70506,254.36651,289.72512,6.20E-05,0.11014316,613.46207,1138.6995
2625,37.50068,1.62,120,-1380,106744.52,-27594.32,-43547.041,882.42261,258.4044,289.60232,6.09E-05,0.10740458,620.20004,1158.6282
2628,37.515397,16.62,120,-1380,107059.46,-26760.962,-43392.037,864.96572,131.44106,289.77322,0.000119182,0.10654727,733.4836,1005.4457
2606,37.366194,5.621,90,0,86870.406,-32191.583,-45002.265,869.51918,243.12444,289.82421,6.50E-05,0.10966529,620.96478,1127.2069
2609,37.388127,30.613,90,0,86844.915,-32201.286,-44982.612,859.49697,118.14019,289.76635,0.000132412,0.10572679,734.85876,978.8079
2617,37.44218,9.624,90,700,89994.271,-36119.787,-45740.115,871.82418,188.5091,289.64064,8.32E-05,0.10682842,683.41711,1074.7647
2615,37.433667,1.614,90,700,90328.539,-36191.82,-45765.606,878.9253,260.84271,289.77433,6.05E-05,0.10900841,622.08014,1164.9401
2635,37.567696,1.617,120,-500,107374.18,-31390.089,-44301.501,882.17464,266.26607,289.75886,5.93E-05,0.10991631,608.22451,1157.3917
2629,37.523543,25.619,120,-1380,107212.08,-26959.424,-43436.77,859.27624,84.168822,289.67586,0.000188003,0.10795467,771.60212,946.33727
2632,37.542701,9.625,120,-1000,107329.96,-28644.764,-43767.869,873.4662,182.25643,289.73468,8.60E-05,0.10696129,690.2097,1066.8913
2634,37.55705,25.618,120,-1000,107374.18,-28405.064,-43728.769,862.55511,96.961198,289.73326,0.00016177,0.10592508,759.89917,960.47457
2624,37.490034,25.623,90,1070,89867.554,-37209.827,-45984.585,861.20286,84.850667,289.76259,0.000184647,0.10624914,772.70948,947.44204
2639,37.590557,25.619,120,-500,107374.18,-31420.761,-44310.176,863.06477,115.22446,289.73839,0.000136018,0.10565133,744.85217,983.51147
2633,37.548904,16.62,120,-1000,107374.18,-28704.874,-43783.288,866.15857,141.51976,289.8512,0.000110876,0.10666498,722.06905,1015.1936
2619,37.456527,25.621,90,700,89201.607,-35953.436,-45724.655,858.9842,103.64921,289.76972,0.000151058,0.10594907,752.31406,964.90816
2636,37.571674,3.62,120,-500,107374.18,-31436.22,-44324.731,879.36743,226.47129,289.76333,6.95E-05,0.10922721,657.72171,1127.0763
2627,37.509193,9.634,120,-1380,106704.14,-27813.75,-43621.377,870.75231,186.19671,289.77666,8.43E-05,0.10724702,683.09801,1069.0131
2630,37.534189,1.616,120,-1000,107374.18,-28613.928,-43758.454,885.01786,269.92699,289.80319,5.84E-05,0.11019104,605.59611,1162.2928
2645,37.639147,1.617,120,500,107374.18,-36846.247,-45368.599,884.47951,250.8998,289.77487,6.27E-05,0.10918945,625.79343,1143.6813
2643,37.617581,21.614,120,0,107374.18,-34130.316,-44837.024,871.08443,148.69243,289.83048,0.000105906,0.10711388,718.70646,1025.6673
2642,37.610272,13.605,120,0,107374.18,-34116.42,-44844.548,874.90316,174.41749,289.72277,9.01E-05,0.10866255,693.45687,1053.1694
2647,37.64766,9.624,120,500,107374.18,-36979.254,-45391.089,880.96675,199.56748,289.79178,7.87E-05,0.10796052,680.1513,1092.4851
2644,37.627114,30.613,120,0,107374.18,-34124.19,-44834.392,863.11781,105.28944,289.75372,0.000148879,0.10658708,755.84221,973.35981
2648,37.653863,16.621,120,500,107374.18,-36987.6,-45391.172,872.59988,158.2702,289.75532,9.90E-05,0.10668647,708.17485,1034.8252
2631,37.538167,3.619,120,-1000,107374.18,-28616.025,-43772.474,882.7599,243.09505,289.77401,6.52E-05,0.11187634,637.27706,1141.026
2650,37.672654,1.617,120,1000,107374.18,-39702.71,-45935.74,886.87536,275.33332,289.76821,5.73E-05,0.11158721,604.95305,1172.2389
2653,37.68737,16.62,120,1000,107374.18,-39655.469,-45902.56,872.80032,149.51331,289.76488,0.000105057,0.10741889,720.00963,1028.6065
2638,37.582411,16.621,120,-500,107374.18,-31363.734,-44322.593,869.4531,165.24483,289.73707,9.51E-05,0.1083646,699.56539,1040.1417
2649,37.662009,25.619,120,500,107374.18,-36740.951,-45348.823,866.29914,120.15828,289.72457,0.000130348,0.10586987,738.82108,987.10821
2646,37.643125,3.62,120,500,107374.18,-36787.822,-45355.278,878.07284,213.78956,289.76924,7.34E-05,0.10870067,663.66007,1101.5925
2652,37.681167,9.624,120,1000,107374.18,-39746.045,-45935.575,878.90826,202.25321,289.71731,7.77E-05,0.10861459,668.06723,1085.3065
2641,37.605182,5.62,120,0,107374.18,-34120.613,-44840.19,882.22513,206.45773,289.75437,7.62E-05,0.10877562,673.56257,1102.5889
2640,37.601203,1.618,120,0,107374.18,-34074.359,-44825.388,885.5438,234.55917,289.73389,6.71E-05,0.109048,645.0085,1128.4056
2659,37.729023,25.618,120,1380,107374.18,-41915.971,-46344.505,867.13678,90.246667,289.75135,0.000173439,0.10595517,772.09072,959.52545
2663,37.754104,14.617,40,-550,36151.774,-25901.536,-44625.364,878.3306,135.48247,289.6772,0.00011581,0.10698611,735.65606,1016.5763
2637,37.576209,9.626,120,-500,107374.18,-31386.594,-44312.15,877.28059,207.09833,289.76584,7.57E-05,0.10712239,660.15647,1087.5203
2658,37.720877,16.621,120,1380,107374.18,-41688.852,-46283.491,875.34315,134.45403,289.83912,0.000117491,0.11007109,737.10618,1015.7524
2666,37.77493,3.618,40,-400,36762.454,-26716.721,-44783.41,900.89557,255.18292,289.65928,6.24E-05,0.11213441,645.33065,1176.0532
2661,37.743647,3.619,40,-550,36023.742,-25784.482,-44597.734,896.56642,249.06343,289.83333,6.38E-05,0.11332347,759.623,1043.9932
2660,37.739668,1.619,40,-550,35984.929,-26000.993,-44637.904,895.01297,267.79238,289.72084,5.95E-05,0.11465572,620.52304,1173.9618
2670,37.804459,1.618,40,-200,37404.546,-27803.634,-44994.741,900.29694,262.52439,289.71522,6.00E-05,0.10973895,628.82748,1170.425
2673,37.819174,16.621,40,-200,37589.851,-27817.367,-44998.359,887.45503,156.53892,289.71295,0.000100353,0.10643897,728.7808,1051.704
2669,37.793813,25.619,40,-400,36474.033,-26630.174,-44781.971,877.08415,104.66461,289.7314,0.000150107,0.10776694,768.49254,984.75999
2655,37.706162,1.615,120,1380,107374.18,-41782.965,-46358.197,887.28383,234.34818,289.83647,6.72E-05,0.10899619,643.66906,1126.9572
2671,37.808437,3.617,40,-200,37553.382,-27780.075,-44983.229,900.16175,251.95988,289.77494,6.25E-05,0.10960774,643.08487,1161.6424
2651,37.676633,3.619,120,1000,107374.18,-39691.773,-45914.196,886.87205,239.34203,289.76905,6.59E-05,0.11119171,647.16173,1144.4039
2654,37.695516,25.619,120,1000,107374.18,-39740.618,-45927.352,868.31322,107.91584,289.79808,0.000145473,0.10779388,758.16741,982.08511
2656,37.71014,3.619,120,1380,107374.18,-41900.183,-46338.585,888.56718,235.37136,289.77375,6.69E-05,0.10952176,648.05323,1132.7953
2674,37.827321,25.618,40,-200,37354.304,-27783.365,-44991.822,877.30687,115.63305,289.74235,0.000135797,0.10578052,757.28864,997.53964
2672,37.812972,9.623,40,-200,37479.581,-27773.908,-44985.202,895.09498,202.83739,289.78247,7.74E-05,0.1069619,680.04137,1099.0899
2665,37.770952,1.617,40,-400,36354.923,-26570.763,-44763.304,898.26004,267.03142,289.6743,5.89E-05,0.1085707,624.02676,1173.7813
2681,37.879888,3.619,40,200,39267.177,-30015.164,-45418.842,903.65733,241.15909,289.67491,6.55E-05,0.11008887,662.92665,1162.3663
2677,37.847035,13.606,40,0,38361.785,-28905.349,-45211.581,888.75086,204.92065,289.7634,7.66E-05,0.10754003,684.11217,1109.3525
2676,37.841944,5.621,40,0,38372.146,-28914.806,-45210.307,900.10139,243.4292,289.79235,6.64E-05,0.10948727,651.90459,1167.4186
2657,37.714674,9.625,120,1380,107374.18,-42159.537,-46405.561,876.747,158.16423,289.80816,9.92E-05,0.10627327,711.46718,1039.9874
2662,37.748182,8.612,40,-550,36342.917,-25861.613,-44615.619,884.16533,187.6384,289.70564,8.36E-05,0.10737179,697.65759,1085.3323
2667,37.779464,9.624,40,-400,36746.625,-26661.75,-44763.716,889.02697,192.13885,289.68304,8.20E-05,0.10883435,696.47923,1094.6925
2668,37.785667,16.621,40,-400,36505.362,-26655.007,-44777.695,877.93806,142.26561,289.76208,0.000110262,0.10688322,727.96948,1021.475
2689,37.932279,25.617,40,400,40480.151,-31240.924,-45646.455,886.45413,109.99737,289.62309,0.000142683,0.10738049,770.76289,997.77246
2684,37.898772,25.618,40,200,39220.553,-29909.581,-45399.765,885.08836,128.94883,289.53401,0.000121587,0.10675234,754.49178,1020.6799
2687,37.91793,9.624,40,400,39900.636,-31017.752,-45605.463,902.46503,186.7685,289.48784,8.42E-05,0.10828935,706.57757,1092.675
2685,37.909416,1.617,40,400,40026.53,-30955.093,-45601.269,907.3924,254.86312,289.49321,6.18E-05,0.11003671,649.25249,1178.9091
2690,37.942924,1.618,40,550,40966.295,-31957.023,-45789.247,911.90571,256.11666,289.67336,6.16E-05,0.10998814,650.96475,1184.4999
2688,37.924133,16.619,40,400,40205.832,-31104.011,-45627.213,891.67561,140.63813,289.66154,0.000111745,0.1083772,751.14056,1041.9402
2679,37.863877,30.612,40,0,38396.691,-28916.944,-45213.555,881.08477,118.21975,289.79843,0.000136249,0.11268481,754.26705,999.80365
2680,37.87591,1.617,40,200,39275.441,-30024.333,-45419.171,900.9004,250.69074,289.62142,6.29E-05,0.11034322,645.4994,1162.4905
2695,37.974207,1.616,65,-810,58493.55,-25848.498,-44188.517,912.91006,271.02688,289.77648,5.81E-05,0.11043741,638.23235,1197.9596
2675,37.837966,1.617,40,0,38366.842,-28915.34,-45217.091,903.45117,274.11172,289.73404,5.76E-05,0.11139369,624.86929,1189.0802
2691,37.946903,3.617,40,550,40479.041,-31920.759,-45791.591,911.15809,256.38557,289.79166,6.15E-05,0.10982894,655.69169,1186.4396
2692,37.951438,8.609,40,550,40574.675,-32137.271,-45843.437,902.8397,194.58315,289.67787,8.13E-05,0.11199344,705.02262,1105.6339
2683,37.890625,16.622,40,200,39280.005,-29920.312,-45406.179,893.29156,181.21059,289.64261,8.68E-05,0.10891215,708.30002,1083.003
2699,37.997069,25.62,65,-810,59316.263,-26279.752,-44257.056,890.32287,88.891153,289.80019,0.000178158,0.10918216,795.39984,979.63046
2686,37.913395,3.619,40,400,40053.707,-30894.489,-45588.976,912.08856,258.44312,289.60301,6.10E-05,0.1100431,643.49986,1176.2577
2693,37.957359,14.619,40,550,40539.398,-31973.633,-45805.899,895.06739,143.67527,289.78327,0.000109634,0.10996376,745.43122,1041.2051
2678,37.854344,21.615,40,0,38377.038,-28911.887,-45230.741,881.61457,138.55813,289.82038,0.000113053,0.10441089,734.90425,1022.5402
2700,38.007714,1.617,65,-600,59730.908,-27266.551,-44464.974,915.48179,264.51927,289.8441,5.96E-05,0.10985404,643.67809,1192.5239
2664,37.761693,20.626,40,-550,38288.765,-28913.614,-45228.48,871.28459,55.347389,289.6945,0.000259567,0.020436143,829.29508,971.87663
2682,37.884423,9.624,40,200,39285.967,-30081.318,-45429.039,896.88205,195.49557,289.56159,8.09E-05,0.11054569,693.17795,1097.2362
2702,38.016227,9.625,65,-600,59935.538,-27305.651,-44464.357,910.04201,187.44589,289.78344,8.39E-05,0.10871843,713.43183,1099.8106
2703,38.02243,16.622,65,-600,59770.42,-27121.621,-44419.706,899.21327,132.65917,289.7259,0.000118577,0.10722423,763.97032,1039.0196
2704,38.030576,25.618,65,-600,60118.747,-27368.68,-44466.495,890.71631,93.642915,289.518,0.000167502,0.10695682,792.11079,985.67709
2709,38.064083,25.619,65,-300,61404.868,-28931.704,-44786.041,895.71858,114.74421,289.70196,0.000136722,0.10728983,779.78799,1016.707
2711,38.078707,5.62,65,0,62623.191,-30574.738,-45099.255,919.4622,259.2696,289.78141,6.19E-05,0.11638826,663.50504,1201.8788
2696,37.978185,3.619,65,-810,59346.071,-26248.834,-44251.916,915.65133,260.14018,289.78085,6.16E-05,0.11688134,655.42305,1192.0113
2710,38.074729,1.617,65,0,62612.666,-30577.205,-45098.926,922.01731,290.33071,289.74402,5.47E-05,0.11232834,635.70085,1237.9153
2694,37.964949,20.624,40,550,40833.288,-32119.55,-45837.681,890.37378,109.64233,289.77,0.000142908,0.10656903,774.20572,1000.6428
2714,38.10064,30.614,65,0,62577.184,-30538.311,-45101.558,896.88861,123.27554,289.80805,0.000127295,0.10712498,772.30142,1026.4461
2713,38.091107,21.613,65,0,62626.645,-30560.307,-45097.158,905.18906,151.37938,289.75971,0.000103864,0.10831778,753.86644,1067.1033
2698,37.988923,16.622,65,-810,59756.112,-26314.946,-44258.33,895.34612,118.76745,289.74943,0.000132168,0.10781816,770.22538,1015.2898
2701,38.011693,3.617,65,-600,60002.884,-27058.427,-44411.401,917.38309,264.91164,289.75476,5.96E-05,0.1112012,646.61788,1194.0589
2717,38.121186,9.624,65,300,63993.682,-32304.402,-45427.558,913.31266,212.21978,289.71961,7.42E-05,0.10927666,691.32326,1128.6363
2712,38.083798,13.606,65,0,62624.178,-30567.338,-45095.925,909.77355,174.99583,289.84395,8.99E-05,0.10875905,726.80114,1088.7645
2720,38.14618,1.616,65,600,65428.272,-33870.018,-45734.852,926.50897,280.97627,289.7547,5.61E-05,0.11071809,646.49638,1228.3824
2697,37.98272,9.625,65,-810,59442.157,-26276.175,-44258.207,905.84384,170.42,289.67328,9.22E-05,0.10859881,735.20038,1087.1431
2722,38.154692,9.625,65,600,65240.458,-33817.309,-45722.764,917.14381,206.57168,289.74505,7.62E-05,0.1090405,711.73913,1138.7154
2719,38.135535,25.617,65,300,63910.383,-32268.18,-45425.708,900.93496,123.35524,289.80386,0.000127475,0.10863675,770.9793,1025.0611
2705,38.041222,1.616,65,-300,61312.688,-28919.945,-44744.104,918.54311,288.43791,289.50764,5.48E-05,0.11178577,622.94158,1216.3008
2727,38.1882,9.624,65,810,66407.183,-35063.38,-45967.234,921.5838,196.18018,289.72251,8.00E-05,0.10809243,714.93299,1120.3296
2706,38.0452,3.617,65,-300,61368.399,-28862.672,-44734.359,915.9044,258.31551,289.55187,6.11E-05,0.1111109,647.24879,1180.731
2724,38.169041,25.619,65,600,64961.779,-33647.381,-45702.207,903.85874,104.64939,289.7207,0.000150083,0.10831566,798.52951,1014.6725
2707,38.049734,9.626,65,-300,61195.551,-28968.872,-44760.385,911.04918,208.47237,289.55642,7.56E-05,0.11004685,697.06255,1126.6041
2730,38.213196,1.613,90,-1070,82194.773,-26012.3,-43783.411,937.0109,278.41335,289.7351,5.66E-05,0.10866883,647.29308,1225.5352
2729,38.202549,25.619,65,810,66044.342,-35200.704,-46008.267,907.15092,90.084595,289.73507,0.000174367,0.10780911,811.95686,997.91183
2708,38.055937,16.62,65,-300,61331.231,-28856.752,-44741.267,902.98234,162.25946,289.6416,9.68E-05,0.10812785,729.31252,1063.4451
2716,38.116651,3.621,65,300,63784.529,-32143.725,-45396.845,923.17637,273.60183,289.73172,5.76E-05,0.11036516,643.48128,1206.3773
2726,38.183665,3.619,65,810,65790.62,-35012.192,-45954.488,929.18189,238.02256,289.71288,6.61E-05,0.10910294,680.82467,1171.9026
2721,38.150159,3.617,65,600,65179.69,-34024.199,-45766.922,925.09105,236.02381,289.77688,6.79E-05,0.11448247,681.80059,1171.8156
2718,38.127388,16.621,65,300,63860.263,-32261.355,-45424.146,905.17347,162.49788,289.74751,9.66E-05,0.1076268,738.1885,1074.1347
2715,38.112673,1.616,65,300,64088.494,-32281.172,-45417.485,920.35646,274.22085,289.66253,5.76E-05,0.111267,651.13101,1217.6367
2731,38.217172,3.619,90,-1070,82460.419,-26472.335,-43860.995,935.26693,257.52825,289.7305,6.12E-05,0.1104112,666.90523,1198.0241
2732,38.221707,9.625,90,-1070,82567.319,-26503.788,-43865.435,927.15071,180.5117,289.75757,8.69E-05,0.10714743,737.56331,1114.1034
2723,38.160895,16.621,65,600,65004.498,-33774.961,-45720.051,910.39833,153.97729,289.73193,0.000102184,0.10901978,748.14611,1065.7125
2733,38.22791,16.623,90,-1070,82634.87,-26425.258,-43848.496,916.42454,145.83014,289.66165,0.000108146,0.10961367,767.16804,1068.1047
2737,38.255214,9.625,90,-700,84075.428,-28638.268,-44285.137,933.79121,222.05053,289.73399,7.13E-05,0.11193008,713.98346,1173.4004
2741,38.284187,3.62,90,-300,85404.316,-30622.391,-44672.81,941.964,252.78289,289.73125,6.24E-05,0.11161496,693.05688,1217.9128
2743,38.294924,16.621,90,-300,85294.168,-30516.068,-44645.757,930.0389,190.89126,289.61006,8.29E-05,0.11092483,737.77881,1132.0899
2738,38.261417,16.62,90,-700,83430.082,-28238.713,-44207.676,923.70003,170.73706,289.73485,9.23E-05,0.10921335,744.68374,1098.1647
2735,38.246701,1.618,90,-700,83622.994,-28315.968,-44218.12,941.84798,273.27713,289.70824,5.79E-05,0.11235717,667.40582,1235.6649
2725,38.179687,1.617,65,810,65854.349,-34858.792,-45931.793,926.68858,256.56491,289.73088,6.14E-05,0.11029331,660.40136,1189.1744
2742,38.288722,9.625,90,-300,85504.349,-30530.828,-44655.501,936.23541,205.60913,289.7311,7.72E-05,0.11290908,731.2973,1157.0764
2746,38.317694,5.622,90,0,86703.231,-32213.99,-44982.242,941.33674,235.93658,289.71813,6.70E-05,0.11108305,699.88667,1190.3558
2745,38.313716,1.617,90,0,86712.318,-32198.449,-44975.252,944.00986,258.81522,289.71637,6.13E-05,0.11414337,682.27076,1219.4666
2728,38.194402,16.622,65,810,66241.818,-35006.682,-45949.596,914.4862,137.95364,289.70869,0.000114048,0.10889087,775.03924,1059.9406
2748,38.330094,21.613,90,0,86706.726,-32217.074,-44975.705,923.93289,140.40377,289.91026,0.000111874,0.10728545,781.59592,1073.1819
2739,38.269563,25.619,90,-700,84012.274,-28411.642,-44247.722,919.80728,117.44379,289.72242,0.000133788,0.10760882,793.92595,1036.4478
2752,38.360173,9.624,90,300,87989.156,-33793.051,-45279.38,944.68182,241.46958,289.67418,6.55E-05,0.11234181,703.74848,1202.201
2750,38.35166,1.614,90,300,87992.527,-33808.263,-45293.359,942.02862,253.59177,289.71698,6.24E-05,0.11247345,689.209,1214.0738
2734,38.236056,25.617,90,-1070,81809.152,-26019.577,-43771.611,914.41861,95.791585,289.87829,0.000164111,0.10794819,813.30424,1011.9079
2740,38.280209,1.615,90,-300,85450.406,-30449.174,-44646.456,946.3704,266.12,289.72884,5.94E-05,0.11237589,682.36392,1230.8381
2753,38.366376,16.619,90,300,88045.278,-34042.618,-45334.803,936.4095,194.51405,289.70681,8.10E-05,0.11009449,738.91007,1140.3526
2761,38.422653,3.617,90,1070,91523.436,-38207.4,-46147.606,978.9304,244.44981,289.70757,6.47E-05,0.11241532,727.93983,1230.5753
2760,38.418674,1.617,90,1070,91296.643,-38211.018,-46137.861,975.3924,272.28078,289.68553,5.77E-05,0.10915531,702.62996,1266.9761
2747,38.322785,13.604,90,0,86708.165,-32212.716,-44978.953,934.08118,206.36805,289.6575,7.62E-05,0.10745082,717.81606,1146.1435
2736,38.25068,3.619,90,-700,83534.761,-28429.486,-44249.038,938.93992,253.26577,289.78748,6.32E-05,0.11660053,677.62781,1198.7055
2751,38.355638,3.619,90,300,87990.348,-33911.667,-45314.821,943.61429,244.43311,289.73748,6.47E-05,0.11246981,690.0339,1194.2792
2756,38.389146,3.618,90,700,89934.407,-36221.588,-45768.073,963.37564,263.62542,289.80755,6.01E-05,0.11314631,702.09301,1247.3514
2754,38.374521,25.619,90,300,87894.261,-33918.287,-45312.313,932.65512,130.62165,289.76309,0.000119932,0.10793149,792.42997,1061.7316
2744,38.30307,25.62,90,-300,85289.933,-30497.031,-44657.927,920.19485,144.70413,289.66816,0.00010874,0.10935988,771.92349,1072.0361
2755,38.385167,1.616,90,700,89871.459,-36307.682,-45781.559,957.64837,264.5928,289.72481,5.98E-05,0.11279691,694.32321,1241.9798
2764,38.441536,25.62,90,1070,91188.633,-38215.541,-46149.127,950.38488,103.35153,289.71924,0.000152471,0.10998209,843.77013,1057.0278
2763,38.43339,16.619,90,1070,91598.801,-38464.492,-46193.942,963.61933,155.45692,289.68963,0.000101679,0.11198087,802.53642,1124.3121
2766,38.45616,3.621,120,-1380,106692.5,-27118.703,-43469.58,972.45592,240.44212,289.73596,6.59E-05,0.11335973,724.64725,1219.8982
2749,38.339627,30.613,90,0,86661.623,-32189.28,-44981.502,916.1545,112.00643,289.83847,0.000146421,0.12624052,805.70125,1034.1371
2768,38.466897,16.622,120,-1380,106427.31,-26942.896,-43447.214,963.21775,149.57357,289.71533,0.000106058,0.11357238,806.14233,1114.3324
2770,38.485689,1.617,120,-1000,107357.34,-28565.495,-43755.165,977.38578,251.00407,289.69898,6.31E-05,0.11332849,717.69386,1235.4476
2765,38.452181,1.618,120,-1380,106746.08,-26619.65,-43367.451,973.12643,252.5675,289.58205,6.29E-05,0.11513041,722.11561,1244.743
2767,38.460694,9.623,120,-1380,107286.3,-26480.065,-43318.318,969.43785,174.6094,289.70534,9.04E-05,0.11142229,785.73856,1145.7059
2771,38.489667,3.619,120,-1000,107374.18,-28851.654,-43813.096,984.22817,288.38254,289.70287,5.53E-05,0.11664106,696.97323,1291.2288
2762,38.427187,9.625,90,1070,90800.75,-38206.207,-46160.557,967.79949,190.78741,289.77843,8.31E-05,0.11285104,776.35643,1171.2294
2774,38.50855,25.62,120,-1000,107374.18,-29011.592,-43841.589,958.52587,100.73825,289.70186,0.000156896,0.11046535,855.274,1063.9785
2772,38.494201,9.626,120,-1000,107374.18,-28481.045,-43727.823,973.06677,185.35231,289.69399,8.55E-05,0.11307619,788.50734,1171.1492
2758,38.399883,16.619,90,700,90051.38,-36388.885,-45792.207,957.36039,180.86251,289.70356,8.74E-05,0.1113924,773.43774,1146.6229
2757,38.39368,9.624,90,700,89743.549,-36109.097,-45736.867,959.26238,200.34726,289.70348,7.87E-05,0.110216,754.40473,1170.0498
2777,38.527709,9.624,120,-500,107374.18,-31328.581,-44306.764,977.86384,210.16359,289.66136,7.55E-05,0.11473239,761.49342,1196.3955
2776,38.523174,3.619,120,-500,107374.18,-31369.326,-44304.954,987.69672,295.03507,289.72585,5.38E-05,0.11482687,688.93302,1301.2589
2759,38.408029,25.62,90,700,89709.3,-36188.655,-45756.108,959.65126,124.77246,289.72208,0.000126425,0.11083137,835.30737,1092.9654
2781,38.556682,5.62,120,0,107374.18,-34131.303,-44834.803,987.73714,281.99297,289.69052,5.62E-05,0.11346928,695.11738,1276.4382
2780,38.552703,1.618,120,0,107374.18,-34123.368,-44835.338,990.3726,318.2832,289.7347,5.01E-05,0.11535373,668.51555,1325.3834
2782,38.561772,13.608,120,0,107374.18,-34134.181,-44835.996,976.67478,187.61064,289.68926,8.42E-05,0.11164885,783.02903,1170.678
2790,38.624154,1.616,120,1000,107374.18,-39794.807,-45933.684,989.81246,296.01406,289.66242,5.47E-05,0.12055878,699.57326,1312.5884
2769,38.475044,25.617,120,-1380,106299.23,-26198.552,-43294.43,954.48365,105.09249,289.78064,0.000150473,0.11207468,845.89402,1064.1868
2775,38.519196,1.616,120,-500,107374.18,-31302.432,-44288.097,984.59512,292.44416,289.68252,5.43E-05,0.11434018,696.90838,1301.4047
2778,38.533911,16.621,120,-500,107374.18,-31365.543,-44295.95,969.65368,166.1908,289.68503,9.50E-05,0.11173843,798.40748,1141.3905
2791,38.628133,3.618,120,1000,107374.18,-39551.818,-45869.874,984.73231,260.40858,289.6803,6.10E-05,0.11555953,718.22272,1254.9591
2786,38.594626,3.618,120,500,107374.18,-36879.139,-45378.179,989.3059,273.47511,289.66367,5.80E-05,0.11407086,712.23953,1276.6191
2792,38.632667,9.625,120,1000,107374.18,-40090.136,-45990.423,977.23183,208.18353,289.72241,7.60E-05,0.11291925,765.1267,1195.843
2795,38.657662,1.615,120,1380,107374.18,-42094.74,-46370.49,994.24679,290.16048,289.64591,5.47E-05,0.11372087,692.53938,1291.9657
2796,38.66164,3.617,120,1380,107374.18,-42235.722,-46416.909,988.31156,249.01364,289.67869,6.36E-05,0.11361868,740.44096,1256.5085
2794,38.647016,25.62,120,1000,107374.18,-39401.09,-45858.115,966.90626,113.23456,289.70924,0.000139595,0.1122014,850.50805,1084.8051
2797,38.666174,9.626,120,1380,107374.18,-41900.389,-46348.576,979.54683,202.70835,289.69546,7.81E-05,0.11290482,776.77033,1195.1792
2801,38.695147,3.618,65,-810,58714.708,-25815.853,-44182.925,990.41295,266.31448,289.8099,5.94E-05,0.11344601,721.11941,1274.5574
2783,38.569081,21.614,120,0,107374.18,-34133.03,-44834.269,969.9162,152.59499,289.70037,0.000103718,0.11290135,808.82094,1122.5326
2773,38.500404,16.621,120,-1000,107374.18,-29218.153,-43882.498,962.67071,142.37508,289.7056,0.000110719,0.11053348,812.15916,1105.9419
2800,38.691169,1.618,65,-810,59242.132,-26211.213,-44241.555,997.03497,313.46502,289.70575,5.05E-05,0.11364652,684.50752,1334.2703
2804,38.714031,25.619,65,-810,59097.366,-26482.037,-44301.131,960.31266,93.176007,289.60785,0.000169346,0.10972127,860.08518,1052.2785
2798,38.672377,16.619,120,1380,107374.18,-42258.089,-46419.787,969.21072,139.2352,289.6419,0.000113401,0.1114644,827.05242,1115.0991
2779,38.542057,25.619,120,-500,107374.18,-31364.515,-44293.237,961.32922,123.01419,289.68212,0.000128141,0.10996704,828.11489,1081.9154
2787,38.59916,9.625,120,500,107374.18,-36921.651,-45364.118,977.42082,217.8761,289.62552,7.27E-05,0.11372584,762.72996,1213.4923
2789,38.613509,25.619,120,500,107374.18,-36966.755,-45387.183,965.15326,132.33716,289.62395,0.000119344,0.11142381,827.20722,1099.4897
2785,38.590647,1.616,120,500,107374.18,-36850.029,-45369.792,986.46496,273.22582,289.7593,5.93E-05,0.11494307,709.35269,1284.7887
2784,38.578615,30.613,120,0,107374.18,-34136.36,-44858.691,964.95413,134.88429,289.68717,0.000116882,0.11042126,822.71535,1101.4867
2805,38.724677,1.615,65,-600,59875.346,-27012.008,-44401.575,993.79963,321.39513,289.69878,4.92E-05,0.11227252,668.49738,1331.5228
2793,38.63887,16.62,120,1000,107374.18,-39824.451,-45943.963,972.73348,158.40342,289.73882,9.99E-05,0.1123771,809.16529,1135.4711
2788,38.605362,16.621,120,500,107374.18,-37233.632,-45439.482,970.54718,173.60563,289.69022,9.09E-05,0.11083801,789.06535,1148.6417
2808,38.739391,16.62,65,-600,59470.526,-27112.534,-44431.342,974.49283,162.27354,289.70611,9.74E-05,0.11186897,809.30521,1144.1594
2809,38.747537,25.619,65,-600,59567.722,-27344.71,-44477.638,968.06077,110.60209,289.70992,0.000142959,0.11153941,855.60712,1084.605
2799,38.680523,25.619,120,1380,107374.18,-41154.974,-46198.424,968.27852,92.979801,289.68059,0.000169544,0.11027235,873.60658,1066.3934
2802,38.699682,9.624,65,-810,58619.485,-26006.338,-44225.89,979.49524,200.7871,289.71493,7.88E-05,0.11225348,768.60794,1184.0385
2814,38.781045,25.62,65,-300,61119.858,-28926.154,-44778.928,976.97876,138.37927,289.70457,0.00011403,0.11076788,832.73781,1119.7672
2807,38.733189,9.624,65,-600,59713.599,-27283.038,-44459.629,985.36205,236.14609,289.69291,6.72E-05,0.11340075,744.00413,1235.0565
2810,38.758183,1.617,65,-300,61089.392,-28964.432,-44793.442,993.6463,284.10953,289.78545,5.58E-05,0.11433434,714.23251,1302.4443
2815,38.791691,1.616,65,0,62329.958,-30567.831,-45100.119,1000.8319,278.64945,289.69317,5.67E-05,0.11138344,712.26357,1288.4233
2806,38.728654,3.619,65,-600,59794.76,-27202.329,-44443.512,991.66237,267.53215,289.62738,5.93E-05,0.11437076,715.54365,1266.5372
2816,38.795669,5.62,65,0,62340.525,-30562.733,-45098.597,1002.4299,250.18281,289.69553,6.32E-05,0.11257184,739.99046,1255.3833
2818,38.808068,21.614,65,0,62352.572,-30564.336,-45099.995,978.59988,179.52733,289.73344,8.81E-05,0.10952438,797.38699,1172.0676
2817,38.800759,13.607,65,0,62343.609,-30567.749,-45103.367,988.0011,206.41579,289.69734,7.65E-05,0.1115667,781.464,1207.4249
2803,38.705884,16.621,65,-810,58933.029,-26155.914,-44242.007,967.1294,142.81057,289.67453,0.000110292,0.10953056,821.08248,1115.6347
2826,38.86712,3.62,65,600,64822.892,-33915.162,-45743.733,1002.9557,256.59803,289.64489,6.20E-05,0.11507018,752.17148,1284.3538
2821,38.833613,3.619,65,300,63648.767,-32320.478,-45438.947,1002.7767,264.92741,289.74511,5.99E-05,0.11434099,736.49655,1282.2307
2824,38.852496,25.62,65,300,63525.915,-32079.668,-45391.089,977.37088,129.28958,289.67813,0.000121713,0.10923755,845.31929,1113.509
2820,38.829634,1.616,65,300,62381.393,-30566.104,-45112.165,1001.3745,311.29217,289.73235,5.09E-05,0.11432141,680.65641,1324.1921
2811,38.762162,3.619,65,-300,60960.25,-28808.771,-44756.973,998.67237,267.63876,289.72401,5.93E-05,0.11478186,729.34783,1283.9451
2825,38.863142,1.616,65,600,64847.192,-33808.469,-45730.083,1009.4695,327.34445,289.68001,4.91E-05,0.11948866,679.37442,1351.1508
2841,38.967642,3.621,90,-700,83309.244,-27892.731,-44146.333,1007.5539,248.93377,289.72998,6.38E-05,0.11451395,758.07327,1271.1086
2835,38.930156,1.618,90,-1070,82216.687,-26273.709,-43814.288,999.91116,252.21778,289.73548,6.28E-05,0.11365556,748.68467,1271.184
2836,38.934134,3.618,90,-1070,82053.706,-26186.504,-43812.726,1006.2374,243.93215,289.70631,6.52E-05,0.11538215,753.26466,1255.6949
2812,38.766696,9.626,65,-300,61148.639,-29030.38,-44798.129,992.73562,255.11782,289.74958,6.21E-05,0.11356682,732.78573,1261.588
2832,38.905161,9.625,65,810,65577.602,-34736.927,-45913.661,990.57408,197.73024,289.70015,8.00E-05,0.1128744,794.1901,1202.3756
2813,38.772899,16.62,65,-300,61058.021,-28833.357,-44757.877,983.57208,191.93109,289.76567,8.23E-05,0.11133737,782.54903,1179.5015
2840,38.963663,1.618,90,-700,83474.856,-28440.546,-44262.113,1006.5901,259.9883,289.7531,6.10E-05,0.11361253,749.19161,1285.9599
2844,38.986525,25.618,90,-700,83713.941,-28298.453,-44240.157,983.90192,120.39323,289.73034,0.000131531,0.11064199,858.85893,1107.929
2842,38.972176,9.625,90,-700,83318.083,-28348.777,-44239.952,992.26486,194.39832,289.83516,8.14E-05,0.11268551,789.72746,1190.5655
2839,38.953018,25.619,90,-1070,81828.353,-26059.5,-43773.42,980.69465,95.45659,289.76065,0.00016481,0.10892268,881.37818,1078.1067
2837,38.938669,9.626,90,-1070,81749.494,-26571.134,-43884.759,998.09863,204.52116,289.72225,7.72E-05,0.11129886,783.07301,1204.8563
2822,38.838147,9.626,65,300,63531.425,-32173.081,-45415.265,996.58932,226.96555,289.71418,6.98E-05,0.11363232,761.80251,1231.8844
2823,38.844349,16.621,65,300,63720.39,-32188.212,-45413.703,983.59498,175.90804,289.79574,9.00E-05,0.11080391,803.06226,1167.1701
2829,38.886003,25.622,65,600,64941.304,-33547.06,-45672.028,974.00366,104.60119,289.69498,0.000150557,0.10929738,865.06634,1081.3478
2830,38.896649,1.616,65,810,65995.743,-34891.108,-45949.143,998.62271,280.45684,289.77522,5.72E-05,0.11496077,709.44693,1292.7147
2828,38.877857,16.62,65,600,65249.38,-34139.568,-45791.878,982.78404,155.40027,289.68241,0.00010169,0.11186112,825.25993,1145.8007
2833,38.911364,16.62,65,810,65805.75,-35324.295,-46027.385,980.04973,140.44803,289.64739,0.000112625,0.11015361,834.65813,1126.8873
2827,38.871654,9.626,65,600,64790.74,-33778.414,-45721.366,992.19879,219.53518,289.62942,7.19E-05,0.11116013,770.76229,1225.571
2838,38.944872,16.619,90,-1070,81904.951,-25927.028,-43750.56,992.94937,161.74313,289.71185,9.75E-05,0.11082751,824.22153,1159.6674
2834,38.91951,25.619,65,810,65621.061,-34981.972,-45969.824,976.00814,85.876466,289.73053,0.000183575,0.11016817,886.87837,1065.455
2831,38.900626,3.619,65,810,65759.085,-34903.484,-45940.427,996.4602,230.19114,289.69551,6.89E-05,0.11393297,761.10659,1238.1358
2843,38.978378,16.624,90,-700,83827.749,-28674.86,-44307.709,987.38647,149.33056,289.71668,0.000105589,0.11013846,833.18197,1141.5251
2819,38.817601,30.613,65,0,62364.248,-30569.229,-45099.05,970.78914,22.638327,289.79479,0.000637796,0.024040698,1017.1976,1071.0853


==> anc/data_N2_1mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
0,8.8814458,1.622,15,-290,13515.225,-25864.326,-45122.074,783.19568,219.75083,290.04637,8.10E-05,0.18954695,566.20998,1023.6486
2,8.8899594,9.624,15,-290,13297.809,-25598.683,-45056.619,771.59946,151.69582,290.13828,0.00011696,0.18653251,714.48108,826.05427
3,8.8961625,16.62,15,-290,13082.738,-25621.214,-45078.985,766.75259,123.61337,289.97457,0.000146163,0.19284205,637.05683,891.72094
6,8.9189325,3.618,15,-200,13467.079,-25986.109,-45129.187,779.257,224.80133,290.14663,7.90E-05,0.18708741,553.65452,1019.1839
10,8.9484611,1.618,15,-100,14019.704,-26687.652,-45265.976,780.19734,235.60561,289.99159,7.54E-05,0.18847307,550.58296,1036.0938
8,8.9296694,16.622,15,-200,13657.318,-26158.216,-45167.506,767.40419,130.67149,290.01522,0.000135528,0.1853926,631.44725,901.17901
25,9.0622931,1.616,15,200,15343.973,-28366.374,-45587.249,780.92882,241.84228,290.00946,7.36E-05,0.18804025,546.98122,1047.2814
28,9.0770083,16.62,15,200,15406.303,-28395.072,-45601.68,770.83832,146.9226,290.0606,0.000121487,0.18745188,619.76583,922.58771
5,8.9149542,1.616,15,-200,13574.759,-26084.497,-45163.23,777.97538,218.80884,290.14069,8.26E-05,0.19570606,556.5626,1005.6192
1,8.8854267,3.613,15,-290,13012.596,-25482.945,-45033.636,781.38585,219.57562,290.01754,8.09E-05,0.18773275,562.97123,1016.9682
27,9.0708056,9.626,15,200,15231.729,-28363.866,-45586.057,775.65982,185.83264,289.99251,9.59E-05,0.18814695,584.96711,968.53794
7,8.9234672,9.623,15,-200,13802.207,-26111.838,-45151.923,771.99076,169.09738,289.96644,0.000104853,0.18635991,603.63181,953.33789
29,9.0851544,25.62,15,200,15481.626,-28371.513,-45601.105,767.48738,108.70627,289.99301,0.000162736,0.18479758,658.6948,883.89106
24,9.0502603,30.614,15,100,14860.668,-27792.698,-45490.423,765.89743,102.46158,290.00287,0.000172428,0.18431007,659.4909,871.08486
9,8.9378158,25.618,15,-200,13631.703,-26178.732,-45158.173,764.97013,86.529653,289.98325,0.000204301,0.18452584,677.51343,854.57748
13,8.9648394,21.613,15,-100,14054.2,-26647.73,-45262.975,767.58774,134.76926,289.96151,0.000131158,0.18463777,630.61502,907.92034
26,9.0662714,3.618,15,200,15341.712,-28339.403,-45586.468,780.22348,224.8123,289.95231,7.88E-05,0.18685029,552.37238,1018.5266
16,8.9903839,5.62,15,0,14483.11,-27239.127,-45369.381,777.29094,215.36058,290.12401,8.28E-05,0.18779028,568.24557,1013.1282
17,8.9954742,13.606,15,0,14482.987,-27243.032,-45372.464,772.13657,176.51049,289.92249,0.000100369,0.18516909,598.39917,963.75235
31,9.0997783,3.62,15,290,15525.043,-28784.389,-45695.217,778.25928,188.70151,290.02132,9.39E-05,0.18600299,594.05166,983.42308
11,8.95244,5.619,15,-100,14088.037,-26679.265,-45273.254,774.64161,202.03027,289.97069,8.78E-05,0.18624442,578.07688,995.58978
14,8.9743722,30.613,15,-100,14038.124,-26683.541,-45274.611,763.44137,111.90161,290.05789,0.000158778,0.18672479,647.80342,878.18648
18,9.0027833,21.614,15,0,14493.183,-27244.924,-45379.7,767.22348,124.9869,290.05418,0.000141741,0.18634946,638.38448,897.14077
30,9.0958003,1.616,15,290,15868.969,-28924.345,-45714.993,780.98717,219.68576,290.07584,8.11E-05,0.18771855,556.39314,1009.1624
21,9.0283278,5.621,15,100,14816.14,-27797.056,-45483.68,779.04035,225.41865,290.06936,7.97E-05,0.18723503,546.35056,1016.8616
22,9.0334183,13.604,15,100,14896.068,-27832.949,-45513.859,774.2141,176.82318,289.94507,0.000100444,0.1874298,600.98798,967.23424
12,8.95753,13.608,15,-100,14149.093,-26698.26,-45277.365,770.3346,174.17291,290.0448,0.000101694,0.18618766,596.56137,958.31742
19,9.0123167,30.611,15,0,14492.073,-27252.818,-45372.793,765.61415,116.01371,290.10027,0.000152674,0.18557965,643.68412,883.23507
15,8.9864053,1.615,15,0,14487.057,-27229.67,-45368.558,778.85908,239.04482,290.08944,7.46E-05,0.18862084,547.67039,1041.7539
23,9.0407269,21.615,15,100,14956.219,-27809.473,-45491.328,768.85474,143.014,289.98774,0.000123761,0.18522227,627.30445,921.87737
20,9.0243489,1.618,15,100,14967.32,-27794.342,-45487.586,781.81604,252.74802,290.02133,7.03E-05,0.18863682,530.6438,1057.9421
38,9.1431856,10.615,25,-400,22380.743,-25590.501,-44878.262,776.70955,165.88683,289.99612,0.000106693,0.18563654,609.48797,950.27971
39,9.1496639,15.607,25,-400,22559.881,-25743.079,-44906.467,773.29073,138.0048,290.12959,0.000129881,0.19012495,628.83225,913.84452
42,9.1660414,8.613,25,-300,22985.461,-26274.16,-45016.079,779.25562,188.22862,290.06382,0.000102171,0.21689212,589.77083,977.64331
48,9.2035269,16.62,25,-150,23539.69,-27049.217,-45160.064,774.63795,154.33498,289.94122,0.000114656,0.18532793,619.40585,937.42243
51,9.2262972,5.619,25,0,24244.153,-27929.364,-45351.084,784.89819,219.31501,290.02825,8.11E-05,0.18850886,561.42697,1015.4922
34,9.1186617,25.619,15,290,15876.452,-28818.515,-45680.621,767.79963,85.492267,289.98795,0.000206308,0.18326011,677.74717,854.85889
45,9.1888114,1.617,25,-150,23782.926,-27105.873,-45164.135,786.28142,237.02883,289.96716,7.50E-05,0.18822092,546.78125,1037.8147
55,9.2602625,1.617,25,150,24844.677,-28727.856,-45485.818,786.6734,237.0597,290.02558,7.53E-05,0.18934865,547.87181,1036.0373
44,9.1795533,20.623,25,-300,22793.948,-26225.48,-44995.44,771.5198,135.99014,289.94047,0.000129993,0.18478636,635.44255,915.91099
32,9.1043131,9.624,15,290,15742.212,-28944.45,-45713.554,774.5818,160.38415,289.89482,0.000110813,0.18758017,614.96962,946.35362
33,9.1105156,16.622,15,290,15557.154,-28840.306,-45687.446,770.982,117.09362,289.93137,0.000150731,0.18384886,650.21024,892.55744
43,9.1719631,14.619,25,-300,22929.093,-26187.86,-44993.836,776.18789,152.81522,290.00637,0.000116366,0.18673136,626.06618,941.7015
40,9.1575283,1.618,25,-300,23200.615,-26339.08,-45025.618,786.55435,237.55257,290.11743,7.49E-05,0.18861088,552.65825,1040.9074
41,9.1615058,3.621,25,-300,22971.688,-26387.966,-45040.666,784.26514,219.90949,290.14198,8.07E-05,0.18724512,559.75486,1011.5482
49,9.2116728,25.618,25,-150,23637.42,-27074.297,-45165.985,772.13126,134.3348,290.00746,0.000131738,0.18511403,632.96312,909.53183
35,9.1293075,1.616,25,-400,22406.564,-25667.592,-44896.435,784.98324,246.06369,290.05766,7.22E-05,0.18797221,536.51269,1046.3055
37,9.13782,6.611,25,-400,22402.904,-25631.328,-44891.994,780.986,196.089,290.09042,9.04E-05,0.18702087,589.76439,995.1649
36,9.1332856,3.619,25,-400,22613.166,-25743.901,-44909.427,781.37453,196.53957,290.01939,9.02E-05,0.18691784,590.51642,996.82702
47,9.1973242,9.624,25,-150,23685.566,-27051.437,-45157.145,778.65678,187.69337,289.94894,9.55E-05,0.19114413,590.63574,976.92991
57,9.268775,9.625,25,150,24912.311,-28698.829,-45467.974,780.61719,178.00686,289.90007,9.97E-05,0.18621265,601.14384,967.02788
46,9.19279,3.617,25,-150,23504.29,-27050.697,-45159.982,785.39185,229.72573,290.11013,7.73E-05,0.18773866,549.74429,1023.1951
54,9.2482294,30.614,25,0,24246.537,-27922.744,-45332.912,770.32873,115.26017,290.11685,0.000153397,0.18493356,654.69252,892.60041
50,9.2223186,1.617,25,0,24208.095,-27897.5,-45328.266,786.92344,244.42601,290.08364,7.28E-05,0.18830747,549.27159,1056.183
56,9.2642408,3.618,25,150,24820.542,-28729.295,-45480.473,786.66471,224.94392,289.98826,7.88E-05,0.18703112,566.03185,1032.4328
52,9.2313875,13.606,25,0,24249.21,-27927.185,-45334.844,780.81232,190.02471,290.11329,9.38E-05,0.18882073,593.9555,986.88288
64,9.3157944,20.623,25,300,25513.411,-29642.293,-45658.378,775.86777,122.1718,289.8946,0.000144952,0.18537227,654.58541,908.07116
63,9.3082047,14.618,25,300,25710.474,-29704.459,-45663.517,778.76424,145.30308,289.89522,0.000122029,0.18621486,627.85794,928.72792
53,9.2386961,21.615,25,0,24241.151,-27918.427,-45330.28,775.28769,141.95213,290.03067,0.000124833,0.1862288,628.38746,919.30951
58,9.2749764,16.624,25,150,24852.818,-28670.131,-45458.148,778.38509,169.16882,289.93869,0.00010484,0.18604872,610.49229,960.14408
62,9.3022822,8.616,25,300,25396.521,-29462.662,-45605.792,781.95951,179.85723,289.8346,9.83E-05,0.18553544,605.31508,977.26068
70,9.3532736,1.616,40,-550,36246.009,-25780.288,-44636.424,788.04139,218.1672,289.93618,8.18E-05,0.18833175,564.22663,1013.834
59,9.2831242,25.618,25,150,24867.66,-28777.77,-45492.602,772.93647,121.57066,289.91438,0.0001453,0.18417486,651.46751,902.56279
69,9.3454083,15.609,25,400,25911.937,-30074.452,-45753.025,775.80287,123.3918,289.92731,0.000143172,0.18479538,652.14267,907.74621
65,9.3250525,1.616,25,400,25823.869,-30129.382,-45755.944,789.73583,219.27138,289.91184,8.11E-05,0.18850807,573.02046,1027.2725
71,9.3572517,3.619,40,-550,36747.858,-25949.517,-44673.674,789.92447,226.26825,289.9499,7.84E-05,0.18752939,559.92647,1029.1543
66,9.3290311,3.618,25,400,26009.051,-30196.564,-45765.812,787.82701,205.27363,289.94116,8.64E-05,0.18738308,581.15762,1005.6
60,9.2937697,1.616,25,300,25456.343,-29598.547,-45647.03,786.28294,224.1478,289.86934,7.95E-05,0.18890585,558.13931,1022.9516
67,9.333565,6.612,25,400,25660.026,-29857.818,-45699.904,783.80756,180.68911,289.98812,9.80E-05,0.18569966,598.03584,970.31769
61,9.2977478,3.619,25,300,25637.372,-29568.615,-45645.098,787.44654,212.05363,289.92424,8.38E-05,0.18759656,569.33864,1006.4896
88,9.4679475,21.616,40,0,38811.171,-28878.707,-45193.367,773.84391,120.30161,289.55209,0.000147544,0.18745366,652.98913,901.38461
73,9.3677078,14.621,40,-550,36311.999,-25646.541,-44609.493,779.00752,151.94654,289.88949,0.000116605,0.18608284,627.14734,941.45872
89,9.4774808,30.617,40,0,38823.382,-28882.777,-45199.206,771.4393,114.88058,289.83641,0.000154365,0.1852357,656.7919,893.50103
68,9.3389311,10.613,25,400,25842.289,-30112.155,-45763.92,780.66968,151.27577,289.94306,0.000116973,0.18535779,623.16708,934.82282
77,9.3930692,9.623,40,-400,37087.468,-26575.45,-44791.509,782.03242,170.54644,290.01221,0.000103728,0.18528443,607.7741,960.78146
74,9.3752983,20.624,40,-550,36674.18,-25704.678,-44613.153,774.95399,110.53764,289.9134,0.000159904,0.18456918,664.91233,892.09777
72,9.3617864,8.612,40,-550,36357.842,-25707.802,-44633.299,781.36991,168.39724,289.9567,0.000105154,0.18286495,607.02798,958.30535
76,9.388535,3.618,40,-400,37401.381,-26606.697,-44784.232,788.50731,213.18152,289.96972,8.34E-05,0.18757683,571.29525,1011.6239
95,9.5230211,1.62,40,400,40393.686,-31055.454,-45671.206,790.77859,208.15595,289.89874,8.53E-05,0.18834695,577.02722,1006.3162
75,9.3845561,1.618,40,-400,37084.549,-26767.374,-44842.286,790.43627,249.47885,289.98228,7.13E-05,0.18891215,539.74475,1053.2957
93,9.5042303,16.62,40,200,39554.283,-29913.117,-45473.525,779.87336,158.77938,290.03179,0.000111227,0.17932194,619.26927,953.27618
82,9.4265764,9.625,40,-200,37891.142,-27747.636,-45023.192,780.66264,174.97929,289.92512,0.000100283,0.18592299,609.08249,970.10943
78,9.3992719,16.619,40,-400,37288.273,-26776.296,-44823.62,777.53842,138.39056,289.92382,0.000127985,0.18611359,639.81103,925.59301
83,9.4327794,16.62,40,-200,37915.646,-27701.135,-45008.679,777.64381,156.57208,289.89166,0.000113119,0.18584384,615.95175,938.74522
81,9.4220419,3.619,40,-200,37964.655,-27770.29,-45046.587,787.19679,212.8236,289.96534,8.43E-05,0.18825301,575.21232,1019.1614
96,9.5269997,3.622,40,400,40307.797,-31028.73,-45656.651,793.2301,225.95597,289.88561,7.86E-05,0.18789296,564.00746,1028.9521
97,9.5315342,9.626,40,400,40509.302,-31135.217,-45691.188,787.73548,167.78014,289.85935,0.000105433,0.18514693,614.64096,963.03581
84,9.440925,25.62,40,-200,38063.866,-27793.602,-45030.799,773.97434,122.10814,289.90261,0.000144893,0.18534327,652.01576,905.25696
90,9.4895139,1.618,40,200,39696.048,-29955.424,-45445.731,787.42295,257.41868,289.86492,6.91E-05,0.1886059,529.89605,1059.8716
98,9.5377361,16.623,40,400,40261.995,-30968.373,-45649.785,787.08277,152.91029,289.89115,0.000115761,0.18552828,629.54462,945.21296
94,9.5123753,25.62,40,200,39625.083,-29864.848,-45437.097,777.25259,126.68108,289.86092,0.000139779,0.18558638,647.09554,907.28829
80,9.4180633,1.617,40,-200,38042.157,-27805.731,-45033.965,787.19285,218.28583,289.92083,8.13E-05,0.18767849,570.19788,1022.7718
87,9.4606381,13.613,40,0,38831.4,-28874.924,-45214.254,779.75714,173.60827,289.51615,0.000102408,0.18801954,608.50156,967.76107
79,9.4074181,25.617,40,-400,37240.169,-26711.088,-44817.33,772.18354,107.96521,289.93406,0.000163821,0.18489024,660.51877,885.55194
91,9.4934914,3.622,40,200,39609.418,-29861.765,-45432.698,787.84156,227.04547,289.90471,7.84E-05,0.18853497,558.3441,1025.3024
86,9.4555494,5.62,40,0,38836.498,-28891.74,-45236.99,786.70161,214.05715,289.81262,8.31E-05,0.18809113,569.02616,1012.0041
100,9.5565292,1.616,40,550,41182.231,-31794.166,-45819.261,803.27487,237.76393,289.91447,7.58E-05,0.19047189,563.1269,1060.8832
85,9.4515711,1.617,40,0,38832.633,-28898.36,-45252.244,787.80763,232.00765,289.88362,7.66E-05,0.18834326,551.00818,1029.012
104,9.5785533,20.624,40,550,41337.851,-32123.949,-45874.108,788.59388,119.53024,289.89173,0.000148205,0.18573507,663.50166,909.90238
99,9.5458836,25.619,40,400,40361.905,-31062.855,-45669.726,786.08456,116.64673,289.89721,0.000151631,0.18484923,669.11322,910.65446
110,9.6213186,1.618,65,-600,60650.53,-27325.879,-44471.553,791.62271,231.23828,289.68093,7.69E-05,0.18983254,561.62267,1037.8723
92,9.4980267,9.627,40,200,39526.037,-29888.736,-45440.098,782.31466,192.94865,289.8793,9.19E-05,0.18690407,593.86781,991.60693
102,9.5650419,8.611,40,550,41397.303,-32175.425,-45878.055,797.28314,187.48993,289.8741,9.47E-05,0.18817415,616.14743,1003.7415
112,9.6298319,9.624,65,-600,60839.536,-27226.916,-44464.481,783.89454,182.45673,289.73181,9.76E-05,0.18858952,597.79707,974.14232
101,9.5605075,3.617,40,550,41382.255,-32244.457,-45889.65,801.95827,222.62056,289.73428,7.98E-05,0.18824022,576.36612,1037.1591
114,9.6441806,25.621,65,-600,60590.707,-27186.212,-44456.546,774.98772,118.57838,289.84224,0.000149027,0.18465292,650.21167,895.15197
118,9.6695417,16.623,65,-300,61740.779,-28849.433,-44795.292,779.05835,153.06134,289.84292,0.000115666,0.18546849,620.42582,936.20044
117,9.6633389,9.624,65,-300,61852.735,-28946.177,-44821.893,783.00979,184.22839,289.86379,9.63E-05,0.18682779,593.68248,974.35792
103,9.5709636,14.617,40,550,41311.743,-32195.201,-45895.406,791.68175,148.79024,289.91471,0.000119721,0.18710644,638.86386,945.30786
106,9.5917903,3.618,65,-810,59651.227,-25730.375,-44175.196,795.5349,222.80174,289.84641,8.00E-05,0.1901708,577.39412,1040.1008
105,9.5878119,1.616,65,-810,60078.331,-26159.368,-44260.962,800.71465,236.05035,289.8754,7.54E-05,0.18821706,567.15218,1056.1105
115,9.6548272,1.613,65,-300,61890.438,-28767.82,-44756.109,788.78142,227.34259,289.87977,7.84E-05,0.18909798,568.55509,1040.7681
111,9.6252981,3.616,65,-600,60256.154,-26840.107,-44390.72,789.82687,224.77389,289.76459,7.91E-05,0.18881726,569.06947,1034.9406
121,9.6923122,5.619,65,0,63077.226,-30535.638,-45119.443,786.35026,213.56747,289.82171,8.31E-05,0.18769409,566.45208,1007.1742
116,9.6588047,3.617,65,-300,61713.931,-28807.619,-44788.261,788.98827,229.48725,289.91228,7.74E-05,0.18806408,558.42615,1030.8769
130,9.759785,1.615,65,600,65590.8,-33916.519,-45782.052,787.91468,221.36586,289.85769,8.01E-05,0.18734168,564.56221,1024.5186
109,9.6106736,25.618,65,-810,60167.016,-26145.018,-44245.173,775.67347,104.98449,289.76587,0.000168567,0.18566393,670.57053,887.02543
128,9.7409928,16.622,65,300,64223.228,-32116.26,-45428.792,779.37716,155.14412,289.96135,0.000114098,0.18564627,621.11149,940.93902
107,9.5963253,9.622,65,-810,59370.699,-25752.7,-44174.373,789.41744,179.72446,289.82058,9.89E-05,0.18855389,606.24955,979.35651
124,9.7142442,30.614,65,0,63049.637,-30531.856,-45125.774,772.16402,113.28304,289.90338,0.000161495,0.19704875,655.06421,889.71357
108,9.6025272,16.623,65,-810,60069.286,-26076.891,-44276.832,782.91971,142.43084,289.76159,0.000124526,0.18717348,635.50686,929.70526
4,8.9043086,25.618,15,-290,13062.468,-25573.85,-45058.263,762.70527,81.501643,289.92531,0.000219954,0.19068498,681.30246,847.55612
119,9.6776886,25.615,65,-300,61746.206,-28747.18,-44770.623,773.53359,119.89807,289.87826,0.000147633,0.18554893,654.69308,902.23621
134,9.7826464,25.618,65,600,65483.325,-33896.948,-45786.328,775.16492,108.11769,289.83746,0.000163834,0.1857888,662.02751,884.32603
120,9.6883339,1.616,65,0,63046.143,-30532.061,-45124.623,788.03849,227.94928,289.92576,7.84E-05,0.19010908,561.50974,1030.3589
113,9.636035,16.62,65,-600,60476.037,-26984.626,-44431.301,777.39254,126.31433,289.79303,0.000140326,0.18661567,646.38101,905.41697
135,9.7932917,1.617,65,810,66174.471,-34748.563,-45945.977,787.45786,211.23599,289.93524,8.42E-05,0.18675219,572.24695,1009.2884
123,9.7047108,21.614,65,0,63085.408,-30524.702,-45122.321,774.75521,138.70561,289.89946,0.000127636,0.18571271,630.03213,916.70525
122,9.6974022,13.608,65,0,63063.822,-30514.217,-45116.935,781.5847,177.54719,289.86433,0.000100027,0.18748817,604.00783,968.87096
132,9.7682972,9.624,65,600,65478.186,-33725.828,-45749.324,784.68692,184.52975,289.86853,9.60E-05,0.18630548,600.84935,981.99914
127,9.7347906,9.623,65,300,64384.235,-32219.952,-45455.434,783.36564,187.65328,289.88392,9.46E-05,0.18716639,594.80297,980.70208
126,9.7302558,3.619,65,300,64315.819,-32263.493,-45435.864,787.3148,221.27325,289.82743,8.05E-05,0.18937683,572.05355,1030.5626
139,9.8161536,25.618,65,810,66448.503,-35261.348,-46049.628,775.01214,108.49742,289.8462,0.000163503,0.18568727,662.06314,885.15909
125,9.7262772,1.617,65,300,64279.843,-32111.039,-45422.83,788.29721,230.37421,289.85241,7.72E-05,0.18878704,554.28359,1027.979
129,9.7491394,25.618,65,300,64344.106,-32293.548,-45469.66,774.36115,123.2573,289.84805,0.000143609,0.18547259,650.58753,905.20035
138,9.8080072,16.623,65,810,66445.255,-35121.763,-46019.532,778.21375,125.77195,289.90703,0.000140718,0.18552251,653.5539,913.28448
137,9.8018044,9.625,65,810,66316.524,-34977.162,-46001.277,784.22824,161.65864,289.82352,0.000109456,0.18545217,623.53708,957.61444
133,9.7744994,16.623,65,600,65426.298,-33586.037,-45728.602,778.45054,154.8872,289.8313,0.000114824,0.18582566,617.89672,938.07298
136,9.79727,3.618,65,810,66461.29,-35072.836,-46014.064,787.44999,199.19123,289.81977,8.91E-05,0.18743007,591.12302,1003.7659
131,9.7637628,3.62,65,600,65665.136,-33871.005,-45779.791,787.55911,205.1768,289.85636,8.65E-05,0.18718102,577.87994,1001.9483
145,9.8603064,1.618,90,-700,84346.418,-28151.385,-44213.474,791.9313,225.272,289.86562,7.90E-05,0.18960427,565.43386,1031.5863
141,9.8307772,3.619,90,-1070,83072.708,-26675.319,-43929.122,789.76266,202.92699,289.80855,8.75E-05,0.18772899,581.78409,999.45834
147,9.8688192,9.623,90,-700,83984.727,-28216.593,-44231.729,785.1892,173.92758,289.82907,0.000102075,0.18795823,612.3255,972.11894
149,9.8831683,25.618,90,-700,84175.173,-28100.608,-44211.13,775.32529,112.33291,289.83982,0.000158448,0.1877111,661.94965,893.88874
158,9.9436989,21.612,90,0,87133.791,-32160.993,-45015.463,779.21506,143.00584,289.90191,0.000123899,0.18609981,629.82839,924.59585
142,9.8353119,9.624,90,-1070,82759.409,-26025.087,-43787.646,784.72638,166.58353,289.92892,0.000106602,0.18740038,616.25023,958.41644
155,9.9273206,1.618,90,0,87123.184,-32165.722,-45004.732,788.83922,215.34666,289.92568,8.25E-05,0.18819485,578.44041,1022.7313
153,9.9085292,16.62,90,-300,85639.331,-30483.258,-44674.249,779.72741,156.91874,289.85204,0.000112942,0.18573894,624.36995,948.27651
146,9.8642853,3.617,90,-700,84411.956,-28466.119,-44294.306,792.71493,230.49679,289.95438,7.72E-05,0.1882108,559.96654,1034.286
161,9.9692431,3.618,90,300,88259.119,-33737.381,-45323.99,787.81791,178.14435,289.8449,9.97E-05,0.18793181,604.24169,971.6674
167,10.007285,9.624,90,700,90181.963,-36261.017,-45823.249,788.38288,186.74939,289.92373,9.53E-05,0.18556207,593.57056,981.37893
140,9.8267992,1.616,90,-1070,82934.684,-26214.585,-43834.722,789.46234,212.87508,289.88113,8.36E-05,0.18880597,574.82878,1016.5248
152,9.9023267,9.624,90,-300,85860.778,-30519.48,-44689.791,785.66678,185.20437,289.856,9.60E-05,0.18814813,599.1217,980.35305
151,9.8977917,3.619,90,-300,86008.053,-30581.81,-44698.548,789.46669,214.30748,289.89653,8.29E-05,0.18812526,569.52252,1011.4876
143,9.841515,16.619,90,-1070,82673.396,-26060.281,-43818.482,778.76555,130.05643,289.91511,0.000136789,0.18733048,649.02734,917.3464
144,9.8496608,25.618,90,-1070,82568.141,-26050.948,-43805.12,776.89681,97.508627,289.94469,0.00018135,0.18492535,673.69982,874.81533
168,10.013487,16.62,90,700,89817.516,-35970.252,-45750.722,783.17609,154.95352,289.92339,0.000114374,0.18653957,627.94695,948.37628
156,9.9312994,5.62,90,0,87057.111,-32100.226,-45002.594,789.77969,214.15465,289.88459,8.28E-05,0.18627743,568.07433,1010.5418
164,9.9881261,25.62,90,300,88254.596,-33809.25,-45337.804,778.54214,127.87906,289.96208,0.000139248,0.18728745,652.24654,917.1474
150,9.8938142,1.614,90,-300,85901.811,-30407.976,-44668.74,790.49324,227.41135,289.89577,7.84E-05,0.18919437,558.00305,1027.1889
148,9.8750217,16.62,90,-700,84307.688,-28261.943,-44244.351,780.6036,144.81823,289.91175,0.000122708,0.18723124,637.51669,936.02877
172,10.040792,9.624,90,1070,91768.854,-38412.605,-46229.836,787.8317,164.87026,289.89413,0.000107632,0.18722074,620.56755,959.98801
165,9.9987731,1.613,90,700,90482.27,-36778.613,-45901.984,790.19361,200.18149,289.78194,8.90E-05,0.18925835,590.03501,1001.2882
157,9.9363894,13.607,90,0,87126.267,-32148.947,-45011.762,782.55573,173.6307,289.86365,0.000102763,0.18783896,601.25917,960.72063
154,9.9166742,25.619,90,-300,85989.469,-30594.597,-44688.969,776.04449,123.30437,289.85706,0.000143479,0.18546141,648.03641,902.44844
160,9.9652647,1.616,90,300,88456.966,-33877.994,-45344.506,790.97379,237.81787,289.85048,7.56E-05,0.19259095,555.18457,1045.0983
173,10.046994,16.622,90,1070,91169.514,-38002.4,-46160.433,783.30956,142.38087,289.9314,0.000126749,0.19148594,641.94692,936.69954
163,9.97998,16.621,90,300,88281.116,-33757.651,-45326.95,781.83598,161.36613,289.94504,0.000110512,0.18851611,613.69994,947.23946
174,10.055141,25.618,90,1070,91132.716,-37878.48,-46135.477,778.9473,105.29087,289.91134,0.000168523,0.18618745,673.66837,891.87708
176,10.069765,3.618,120,-1380,107217.84,-26663.109,-43419.749,793.66692,219.82773,289.95687,8.09E-05,0.18954813,570.09599,1024.6212
159,9.9532319,30.611,90,0,87128.981,-32164.858,-45003.992,776.13816,116.33747,289.88033,0.000152163,0.18553774,656.40683,896.79519
169,10.021633,25.62,90,700,89825.163,-35961.536,-45772.883,780.70161,118.26236,289.92508,0.000149768,0.18565149,658.04205,901.23068
170,10.032279,1.616,90,1070,91630.213,-38470.495,-46241.101,793.24969,210.67492,289.90979,8.49E-05,0.19014778,577.92647,1012.0129
162,9.9737772,9.625,90,300,88433.613,-33809.25,-45324.154,787.25969,195.53255,289.8905,9.07E-05,0.18731642,596.24664,1000.2382
171,10.036257,3.618,90,1070,91151.464,-37913.921,-46148.017,793.0905,220.60939,289.91766,8.09E-05,0.18967863,577.51609,1033.191
166,10.00275,3.619,90,700,90236.399,-36129.038,-45786.862,793.14098,225.49595,289.92569,7.90E-05,0.18954941,563.41168,1028.0631
179,10.088648,25.62,120,-1380,107057.86,-26811.246,-43443.925,778.52118,108.22338,289.8518,0.000163682,0.18605194,670.374,894.40378
175,10.065786,1.616,120,-1380,106875.51,-26561.391,-43386.117,794.17202,232.36866,290.00165,7.67E-05,0.19028752,560.07628,1041.6207
178,10.080502,16.62,120,-1380,106809.15,-26621.788,-43433.152,782.89005,143.14407,289.90013,0.000124089,0.18768453,635.30099,930.23436
182,10.107807,9.623,120,-1000,107374.18,-28281.268,-43736.458,787.70741,175.56112,289.9407,0.000101126,0.18738493,614.15608,976.18735
181,10.103272,3.616,120,-1000,107374.18,-28077.749,-43693.575,793.69941,220.35511,289.87662,8.13E-05,0.19141633,578.3122,1035.0817
188,10.147516,16.619,120,-500,107374.18,-31203.016,-44303.145,784.28363,149.12519,289.91103,0.000119126,0.18793642,633.49607,942.1605
190,10.166308,1.615,120,0,107374.18,-34066.712,-44870.697,795.96441,236.95654,289.93257,7.54E-05,0.18774272,559.93651,1055.7403
193,10.182686,21.614,120,0,107374.18,-34059.105,-44856.964,783.15968,139.95476,289.94375,0.000126631,0.18634211,640.10004,927.3141
180,10.099294,1.617,120,-1000,107374.18,-28878.832,-43835.051,792.36853,221.63631,289.90026,8.04E-05,0.18975004,573.67428,1030.4368
198,10.218967,16.62,120,500,107374.18,-36797.772,-45374.15,786.10215,153.31731,289.94211,0.000115678,0.18709925,631.26816,947.20659
183,10.114009,16.621,120,-1000,107374.18,-28595.18,-43804.38,784.98558,157.68954,289.85511,0.000112595,0.18707453,629.15467,955.03725
189,10.155662,25.62,120,-500,107374.18,-31276.653,-44325.306,781.53649,129.87711,289.94616,0.000136342,0.18583572,650.13478,918.07734
185,10.132801,1.618,120,-500,107374.18,-31423.022,-44352.36,794.87212,221.00905,289.85623,8.07E-05,0.18937851,571.05848,1026.5173
177,10.0743,9.624,120,-1380,107175.74,-26313.057,-43343.028,788.0289,181.9201,290.00417,9.77E-05,0.18815543,607.47098,984.04417
184,10.122155,25.617,120,-1000,107374.18,-28770.082,-43823.251,778.87384,119.57947,289.89695,0.000147921,0.18674714,656.66803,903.86733
204,10.260621,25.617,120,1000,107374.18,-39798.096,-45956.462,781.95558,107.26056,289.9685,0.000165281,0.18665796,673.02414,894.76373
201,10.241738,3.617,120,1000,107374.18,-39980.77,-45998.194,795.84363,210.5283,290.006,8.55E-05,0.19254924,584.37534,1019.362
186,10.136779,3.617,120,-500,107374.18,-31069.392,-44282.259,795.30246,229.23924,289.93454,7.77E-05,0.18951142,568.96571,1042.0343
187,10.141314,9.622,120,-500,107374.18,-31207.045,-44332.954,791.99027,182.12689,289.91075,9.78E-05,0.1888181,606.75167,981.90489
200,10.237759,1.617,120,1000,107374.18,-39365.238,-45912.14,796.7021,239.27462,289.94882,7.45E-05,0.19039987,556.92359,1054.4603
192,10.175377,13.607,120,0,107374.18,-34069.302,-44848.865,787.78452,175.96226,289.96817,0.000101332,0.18705333,613.1226,979.77639
208,10.285982,16.62,120,1380,107374.18,-42158.221,-46416.868,787.60277,131.44549,289.9474,0.000134855,0.18656949,650.23488,921.40149
191,10.170286,5.621,120,0,107374.18,-34077.114,-44874.808,793.79094,216.49912,289.88127,8.23E-05,0.18913314,581.00886,1030.4356
209,10.294128,25.618,120,1380,107374.18,-42015.346,-46408.933,781.6603,98.561059,289.93912,0.000179653,0.18577359,678.51899,882.06687
196,10.20823,3.618,120,500,107374.18,-36777.996,-45387.8,796.41047,221.36739,289.94502,8.12E-05,0.19107594,578.87182,1038.0878
210,10.304773,1.618,40,-550,35915.034,-25998.115,-44688.516,796.84018,230.1946,289.97736,7.74E-05,0.18950083,570.52464,1043.6976
211,10.308752,3.618,40,-550,36269.774,-25812.07,-44645.839,796.38681,215.34315,289.92298,8.26E-05,0.18894593,584.39096,1030.2757
215,10.336057,1.615,40,-400,36459.766,-26508.063,-44779.545,797.9751,237.36597,289.88639,7.49E-05,0.18861604,559.40045,1049.5996
213,10.319208,14.62,40,-550,36463.425,-25990.22,-44698.384,786.63616,145.58033,289.94332,0.000121397,0.18474214,640.96816,942.33487
194,10.19222,30.611,120,0,107374.18,-34069.22,-44863.132,779.92613,110.44342,289.90614,0.000160228,0.18564957,669.70318,898.03419
197,10.212765,9.624,120,500,107374.18,-36869.436,-45398.285,791.83308,188.93422,289.90128,9.39E-05,0.18708102,597.08079,986.08083
195,10.204252,1.616,120,500,107374.18,-36923.173,-45421.638,795.86888,227.70999,289.91964,7.82E-05,0.18905864,563.49094,1033.5697
203,10.252474,16.622,120,1000,107374.18,-39404.256,-45901.902,786.51497,140.88797,289.95462,0.000125878,0.18656277,644.64585,936.19253
212,10.313286,8.611,40,-550,36082.413,-25760.142,-44670.96,791.8397,181.11352,289.98982,9.79E-05,0.18718588,606.51373,981.27415
206,10.275244,3.62,120,1380,107374.18,-41799.904,-46360.664,796.62988,211.92089,289.93764,8.39E-05,0.1882677,578.50373,1015.6074
214,10.326798,20.627,40,-550,36123.199,-25853.431,-44656.899,783.81639,119.62292,289.90881,0.000148119,0.1861208,661.54607,909.32261
205,10.271266,1.617,120,1380,107374.18,-41691.196,-46317.082,794.85184,203.40362,289.91947,8.74E-05,0.18841513,596.30374,1016.5852
199,10.227114,25.62,120,500,107374.18,-36731.618,-45385.169,781.64305,119.00823,289.93042,0.000148962,0.18681005,659.05909,904.69848
224,10.392425,25.619,40,-200,37697.161,-27746.978,-45024.796,783.54911,128.23258,289.90781,0.000138123,0.18590026,655.01792,918.59824
217,10.344569,9.624,40,-400,36499.524,-26577.752,-44810.587,791.59146,183.49269,289.94487,9.68E-05,0.18746137,607.259,985.12484
202,10.246272,9.626,120,1000,107374.18,-39535.495,-45929.038,790.6743,187.62004,289.99469,9.61E-05,0.19310247,602.70927,989.23012
223,10.384279,16.619,40,-200,37732.438,-27789.203,-45027.057,787.6554,162.79992,289.91867,0.000108743,0.18588438,625.55841,961.71431
207,10.279779,9.624,120,1380,107374.18,-41607.445,-46339.119,791.10132,164.54231,289.92016,0.000107923,0.18785748,620.48453,959.60638
216,10.340033,3.623,40,-400,37084.631,-26920.651,-44878.139,798.68878,221.72498,289.91488,8.02E-05,0.18829486,574.10105,1030.3131
227,10.41214,13.606,40,0,38477.852,-28869.497,-45254.218,790.06953,179.64685,289.89534,9.93E-05,0.18805161,603.595,974.75854
229,10.428982,30.612,40,0,38490.968,-28872.54,-45255.862,781.3426,100.19435,289.9142,0.000176459,0.18508998,676.54079,883.44911
234,10.463876,25.619,40,200,39418.069,-29951.889,-45463.082,784.16471,124.10132,290.05904,0.000142691,0.18575887,656.90388,913.49006
235,10.474522,1.617,40,400,40361.617,-31132.093,-45705.126,800.24052,250.80472,290.01697,7.34E-05,0.20255864,557.20098,1074.6677
221,10.373542,3.618,40,-200,37628.129,-27760.217,-45037.541,796.0987,208.86871,289.89451,8.51E-05,0.18830138,590.55188,1022.9027
220,10.369563,1.618,40,-200,37544.214,-27789.943,-45066.075,798.18975,242.52149,289.95787,7.35E-05,0.18708787,558.87052,1062.0891
236,10.4785,3.619,40,400,39961.733,-31085.921,-45685.349,798.3537,204.57824,289.85615,8.67E-05,0.18640105,586.75481,1008.8411
219,10.358918,25.618,40,-400,36501.169,-26618.333,-44818.316,782.06884,111.4462,289.9621,0.00015872,0.18308823,664.93759,895.77959
241,10.512007,3.619,40,550,40727.951,-31872.49,-45839.86,798.71637,206.63075,289.90538,8.59E-05,0.18731233,585.79571,1011.0023
218,10.350772,16.622,40,-400,36961.574,-26690.777,-44833.981,786.1305,143.69307,289.86177,0.000123261,0.18612269,645.21845,943.05427
233,10.45573,16.621,40,200,39391.345,-29932.729,-45465.59,789.6403,160.0282,289.89015,0.000110713,0.18642004,629.79449,962.18531
226,10.407049,5.621,40,0,38468.848,-28868.839,-45261.125,796.74631,176.78829,289.94392,0.000100428,0.18724949,612.59275,976.86179
243,10.522464,14.617,40,550,41115.172,-32056.891,-45854.538,789.81377,148.92009,289.92649,0.00011894,0.18595283,642.70988,951.20931
247,10.547824,9.626,65,-810,58916.706,-26160.478,-44291.469,795.45006,183.5915,289.98946,9.74E-05,0.18775103,607.33186,985.66814
225,10.403071,1.616,40,0,38481.47,-28884.874,-45257.918,799.85412,247.59722,289.9199,7.18E-05,0.18835402,552.28958,1065.5084
230,10.441014,1.617,40,200,39385.958,-29955.877,-45467.234,799.10829,247.89272,289.92216,7.17E-05,0.18839414,550.42411,1066.1213
231,10.444993,3.619,40,200,39307.676,-29955.219,-45452.186,798.99221,234.66378,289.98674,7.59E-05,0.18963783,561.52298,1047.4164
222,10.378076,9.625,40,-200,37430.572,-27779.418,-45023.645,792.77149,197.39459,289.94242,9.00E-05,0.1877743,598.18155,1006.6568
240,10.508029,1.615,40,550,41311.537,-32135.256,-45890.061,800.28466,233.87317,289.92175,7.61E-05,0.18916778,561.53535,1042.5354
228,10.419448,21.614,40,0,38504.043,-28860.781,-45256.767,787.56022,149.65575,290.00565,0.000118199,0.18528837,638.24422,947.62447
238,10.489237,16.622,40,400,40169.199,-30988.601,-45657.885,788.89012,147.5206,289.94166,0.000119981,0.18537617,635.4884,940.03686
246,10.54329,3.619,65,-810,59123.556,-26006.009,-44248.668,799.18347,215.10075,289.88569,8.40E-05,0.19479818,588.63668,1033.5451
232,10.449527,9.625,40,200,39299.453,-29947.325,-45471.14,793.36329,195.75822,289.95033,9.08E-05,0.18627527,592.95983,997.44421
237,10.483035,9.623,40,400,40169.363,-31099.488,-45691.27,793.37902,193.17065,289.89956,9.20E-05,0.18814027,603.67694,1002.8382
249,10.562174,25.619,65,-810,59911.157,-26054.895,-44253.355,787.6494,100.21097,289.89835,0.000176573,0.18558985,684.42199,891.69922
245,10.539312,1.615,65,-810,58912.019,-25916.502,-44242.172,801.39937,245.50243,289.93674,7.26E-05,0.19005058,553.38576,1061.8163
253,10.587534,16.622,65,-600,60170.84,-27261.493,-44511.146,799.75197,160.56452,289.89167,0.000110805,0.18835634,634.46694,965.59367
242,10.516542,8.611,40,550,41005.436,-31948.347,-45857.128,793.534,181.871,289.94888,9.75E-05,0.18704699,609.38911,986.11594
251,10.576797,3.619,65,-600,60179.926,-27287.971,-44508.597,804.99669,209.52894,289.90212,8.48E-05,0.18758837,588.992,1021.705
254,10.595681,25.618,65,-600,60352.486,-27140.04,-44474.677,798.05118,122.15936,289.9658,0.000145009,0.18609885,674.18412,926.32093
262,10.648902,13.608,65,0,62784.527,-30527.168,-45141.316,794.05994,180.91503,289.84651,9.81E-05,0.18757017,611.28911,984.13513
239,10.497384,25.618,40,400,40449.356,-31147.346,-45699.986,784.85274,113.51039,289.9441,0.000155827,0.18471195,666.94804,902.16307
252,10.581332,9.625,65,-600,60238.926,-27316.793,-44509.461,803.00807,197.94074,289.92519,8.97E-05,0.18793311,606.86649,1016.1436
244,10.530054,20.626,40,550,41032.819,-31953.446,-45851.947,785.96993,115.78478,289.99278,0.000153073,0.1846706,668.20764,908.69135
255,10.606326,1.616,65,-300,61697.073,-28864.769,-44816.178,811.79563,228.16151,289.92278,7.76E-05,0.18464149,586.22665,1060.642
260,10.639833,1.618,65,0,62771.494,-30517.424,-45126.185,806.19561,234.75084,289.84331,7.62E-05,0.19163245,572.3778,1055.2384
258,10.621042,16.621,65,-300,61499.145,-28903.787,-44819.015,800.21603,170.1575,289.8899,0.000104382,0.18796979,625.72106,978.50116
250,10.572819,1.616,65,-600,60264.665,-27130.707,-44465.056,806.30004,252.12268,289.83019,7.07E-05,0.18962723,807.7962,823.70885
264,10.665744,30.613,65,0,62782.924,-30531.856,-45129.31,778.9224,113.73398,289.84876,0.000155413,0.18500629,665.21596,900.76384
265,10.677777,1.617,65,300,64143.588,-32217.115,-45460.82,795.30977,240.09746,289.89747,7.41E-05,0.18874515,560.45907,1057.3389
248,10.554028,16.621,65,-810,60038.49,-26209.322,-44270.788,789.59056,142.68433,289.97116,0.000125281,0.18519817,647.5868,944.06977
270,10.711286,1.615,65,600,65351.716,-34086.036,-45825.511,795.1065,234.90643,289.80773,7.67E-05,0.19404657,567.15985,1052.022
268,10.692493,16.621,65,300,64009.265,-32256.545,-45466.7,784.60229,157.52938,289.84255,0.00011255,0.18646996,621.68835,946.06922
273,10.726,16.622,65,600,65355.498,-33842.266,-45777.776,783.69334,148.02022,289.81757,0.000119962,0.18713007,629.89593,934.08387
276,10.748771,3.617,65,810,66692.851,-35126.985,-46026.892,792.90268,197.2125,289.86442,8.98E-05,0.18732307,599.96615,1007.1652
278,10.759507,16.621,65,810,66209.994,-34958.866,-46000.702,783.5549,139.1911,289.91473,0.00012733,0.18573295,639.63677,927.52484
266,10.681756,3.621,65,300,64067.525,-32177.193,-45455.558,795.38488,221.82654,289.87072,8.02E-05,0.18805771,578.22481,1036.9772
256,10.610305,3.618,65,-300,61276.795,-28762.969,-44797.265,807.86246,219.34933,289.93541,8.11E-05,0.18921528,593.69053,1048.1075
275,10.744792,1.614,65,810,66069.792,-35148.118,-46042.844,793.67458,231.26645,289.91624,7.69E-05,0.18872988,558.20832,1034.0745
259,10.629188,25.618,65,-300,61440.515,-28799.849,-44799.075,792.93482,132.8091,289.86815,0.000133472,0.18645031,656.19696,931.81314
267,10.686291,9.623,65,300,64255.051,-32236.439,-45475.54,789.33777,188.77768,289.88638,9.40E-05,0.1877927,603.68947,994.15901
282,10.786812,9.624,90,-1070,82803.855,-26158.875,-43826.952,789.31901,168.66162,289.87371,0.000105207,0.18704431,623.17393,971.66446
257,10.614839,9.624,65,-300,61493.225,-28745.454,-44784.15,808.20327,203.91137,289.88529,8.70E-05,0.18745269,607.42081,1030.2358
261,10.643812,5.619,65,0,62783.458,-30529.43,-45134.82,803.17099,209.82781,289.92481,8.48E-05,0.18891541,592.23165,1025.8997
286,10.815785,3.616,90,-700,83723.768,-28087.986,-44233.127,797.32225,227.98061,289.84399,7.86E-05,0.19300764,575.53287,1046.952
263,10.656211,21.615,65,0,62793.86,-30511.339,-45134.285,785.94696,147.10816,289.84459,0.000120504,0.1866637,633.25167,935.4554
272,10.719798,9.624,65,600,65579.617,-33946.492,-45794.715,787.783,183.37351,289.90138,9.67E-05,0.18687663,597.49989,975.59102
271,10.715264,3.618,65,600,65392.09,-33911.421,-45810.668,792.28163,193.45866,289.93388,9.27E-05,0.19171867,593.82424,991.5394
281,10.782277,3.619,90,-1070,82338.924,-26239.666,-43850.305,791.03194,200.77334,289.80053,8.90E-05,0.19080233,588.64405,1005.3761
274,10.734147,25.617,65,600,64909.728,-33843.17,-45800.43,777.97945,112.11491,289.97852,0.000158162,0.1853687,660.25208,891.88933
284,10.801161,25.618,90,-1070,82459.432,-26160.026,-43841.63,780.93013,108.36509,289.84695,0.000163691,0.18655761,667.05603,890.75205
287,10.820319,9.625,90,-700,84080.073,-28421.51,-44292.25,790.65664,182.11337,289.98338,9.73E-05,0.18617603,603.98838,980.43586
269,10.700639,25.62,65,300,63806.115,-32160.048,-45461.56,780.50566,114.59514,289.97353,0.000154346,0.18492132,665.00916,901.68781
279,10.767653,25.619,65,810,65788.852,-34879.432,-46005.635,777.92965,102.73559,289.85267,0.000172244,0.185373,675.39477,887.39311
288,10.826522,16.621,90,-700,83748.479,-28070.717,-44226.466,786.93399,149.81865,289.87992,0.00011837,0.18690332,638.30152,948.57727
290,10.845314,1.616,90,-300,85520.59,-30364.271,-44676.757,799.02035,234.11861,289.8559,7.61E-05,0.1894797,563.88574,1050.0233
277,10.753305,9.623,65,810,66177.473,-35291.527,-46075.736,790.11229,185.63172,289.94205,9.62E-05,0.18987611,603.55235,988.38704
295,10.878821,1.616,90,0,86936.767,-32174.561,-44988.82,800.06704,249.33738,289.68678,7.16E-05,0.19098838,552.36021,1065.7509
291,10.849292,3.618,90,-300,85669.838,-30541.435,-44691.6,798.4502,234.86091,289.85946,7.58E-05,0.18911849,559.16897,1045.0634
296,10.882799,5.623,90,0,86922.171,-32169.998,-44980.104,797.37502,226.21344,289.61822,7.93E-05,0.19043732,576.14633,1045.4395
294,10.868175,25.617,90,-300,85413.895,-30448.804,-44679.635,784.43309,127.35852,289.69861,0.000139251,0.18668854,652.33023,916.88189
293,10.860029,16.623,90,-300,85729.497,-30590.033,-44701.591,788.86191,159.33786,289.62119,0.000112541,0.18974079,630.98365,962.13756
280,10.778299,1.617,90,-1070,83026.042,-26334.764,-43888.748,791.64264,214.79682,289.94105,8.33E-05,0.19072799,574.22875,1019.7611
300,10.91677,1.619,90,300,87976.533,-33701.282,-45306.557,798.49841,230.19961,289.64217,7.86E-05,0.19044783,560.22738,1039.611
297,10.88789,13.627,90,0,86933.56,-32176.864,-44995.029,789.11222,145.72257,289.73679,0.000122078,0.18838233,641.03244,943.55342
285,10.811806,1.617,90,-700,84788.655,-28518.048,-44278.106,796.21989,224.68603,289.83084,7.92E-05,0.18938577,571.1048,1037.4508
303,10.931486,16.622,90,300,88325.109,-33873.307,-45340.271,789.31756,152.57426,289.88823,0.000116323,0.18663744,632.88194,946.78473
283,10.793015,16.618,90,-1070,82588.492,-26288.428,-43859.227,784.01883,150.51215,289.84343,0.000119039,0.19115895,632.90552,943.83185
310,10.983786,1.617,90,1070,91543.13,-38486.611,-46253.477,798.93247,216.81353,289.84826,8.23E-05,0.18908246,585.78936,1034.4026
289,10.834668,25.618,90,-700,84102.152,-28406.174,-44282.177,783.10291,112.21103,289.87169,0.000158013,0.18681037,666.33391,898.18124
306,10.954257,3.618,90,700,90103.967,-36035.378,-45775.474,798.20065,220.5257,289.96776,8.07E-05,0.18907378,574.19502,1027.7141
312,10.992298,9.625,90,1070,91281.841,-38133.845,-46176.304,792.56704,161.30523,289.86657,0.000109982,0.18701684,631.5623,965.81143
292,10.853826,9.625,90,-300,85677.157,-30452.545,-44693.615,791.85936,191.34008,289.81033,9.31E-05,0.18900579,604.73131,1000.8849
301,10.920749,3.618,90,300,88283.418,-33805.879,-45328.019,797.91792,220.96324,289.82496,8.04E-05,0.18774628,570.97694,1026.8311
317,11.025806,9.623,120,-1380,106713.6,-26451.202,-43329.09,794.29625,173.16401,289.36453,0.000103402,0.18873457,623.59587,983.42433
315,11.017292,1.616,120,-1380,107374.18,-26439.279,-43337.272,799.90944,224.20652,289.84852,7.95E-05,0.18969166,578.93628,1042.4476
313,10.998501,16.62,90,1070,91796.278,-37938.549,-46128.323,787.80825,128.37456,289.88726,0.000138143,0.18677752,659.02064,924.87835
316,11.021271,3.619,120,-1380,106451.98,-26705.334,-43348.908,801.31204,219.73589,289.42266,8.14E-05,0.1924153,576.08173,1028.8072
311,10.987764,3.617,90,1070,92028.416,-38157.445,-46173.426,800.5838,224.85669,289.93527,7.95E-05,0.19081408,579.55801,1043.2097
299,10.904738,30.613,90,0,86954.446,-32076.667,-44973.402,782.45841,115.32923,289.65128,0.000153779,0.18700054,664.32939,902.5999
321,11.054778,3.618,120,-1000,107374.18,-28532.438,-43729.961,801.30418,238.49256,289.40957,7.51E-05,0.1924089,566.6711,1061.7026
309,10.973139,25.62,90,700,89784.007,-36055.154,-45781.189,787.15526,116.45292,289.96284,0.000152343,0.18605303,664.27848,904.5397
305,10.950278,1.618,90,700,89731.667,-35914.5,-45749.653,797.06394,225.33999,289.87848,7.90E-05,0.18946926,572.00063,1041.5448
302,10.925283,9.625,90,300,88173.065,-33750.785,-45327.813,792.66037,193.97328,289.9488,9.17E-05,0.18820834,603.90848,1004.6875
320,11.050799,1.62,120,-1000,107374.18,-28916.616,-43798.007,800.27259,227.94464,289.39279,7.84E-05,0.19171423,571.25078,1040.5977
298,10.895204,21.616,90,0,86947.827,-32144.547,-45010.611,785.02042,141.8573,289.77613,0.000125088,0.18743551,641.38418,935.55521
323,11.065516,16.62,120,-1000,107374.18,-28754.706,-43795.704,791.37405,144.29627,289.48814,0.000123615,0.18989621,646.48857,945.91547
319,11.040154,25.619,120,-1380,106279.66,-26660.19,-43373.001,786.44896,102.88062,289.43833,0.000174037,0.19005859,683.11162,896.54495
314,11.006647,25.619,90,1070,91640.286,-38091.62,-46169.026,785.5518,114.63665,289.81892,0.000154521,0.18590032,668.43544,904.78679
304,10.939633,25.617,90,300,88143.79,-33774.467,-45322.715,783.91633,132.92835,289.96954,0.000133249,0.18538291,646.17806,922.25628
308,10.964993,16.621,90,700,90032.22,-35976.543,-45761.494,790.18713,151.9423,289.89319,0.000116707,0.18685,639.49191,953.33637
325,11.084307,1.618,120,-500,107374.18,-31261.646,-44269.226,803.55373,251.10873,289.38805,7.14E-05,0.19357038,549.2735,1067.2113
328,11.099023,16.619,120,-500,107374.18,-31298.32,-44308.038,793.18368,150.56402,289.82805,0.000117813,0.18740365,644.27691,955.16754
326,11.088286,3.618,120,-500,107374.18,-31194.217,-44249.737,802.40571,214.6072,289.55684,8.31E-05,0.19065957,593.12105,1036.8284
330,11.117814,1.616,120,0,107374.18,-34071.029,-44858.774,806.6027,246.65692,289.85352,7.24E-05,0.19080942,563.51671,1071.6348
322,11.059313,9.624,120,-1000,107374.18,-28458.349,-43713.803,795.36881,185.1224,289.46781,9.63E-05,0.19033146,612.96737,996.62859
307,10.958791,9.624,90,700,89921.25,-36025.099,-45765.277,792.12181,177.12045,289.93541,0.000100457,0.18849329,612.55777,979.40182
318,11.032008,16.621,120,-1380,106435.86,-26693.657,-43357.624,791.5778,138.45339,289.52832,0.000128468,0.18845107,650.13582,934.42984
333,11.134192,21.613,120,0,107374.18,-34076.086,-44860.87,791.21934,127.78381,289.81986,0.000138955,0.1873055,660.47961,923.37897
332,11.126884,13.603,120,0,107374.18,-34022.636,-44910.825,797.31059,170.1732,289.90064,0.000104196,0.18700565,621.29103,973.28473
327,11.092819,9.625,120,-500,107374.18,-31275.049,-44290.235,799.05711,186.06829,289.89757,9.57E-05,0.18845242,606.31693,990.73358
336,11.159736,3.621,120,500,107374.18,-36727.26,-45377.069,804.45358,204.32174,289.93045,8.71E-05,0.18986289,596.13684,1018.6712
324,11.073661,25.618,120,-1000,107374.18,-28639.461,-43787.399,787.51511,112.70417,289.42667,0.000157994,0.18944345,671.30111,902.48677
339,11.17862,25.62,120,500,107374.18,-36956.723,-45398.613,788.26004,122.67569,289.83294,0.000144457,0.18631283,667.21488,920.46189
338,11.170474,16.619,120,500,107374.18,-36834.406,-45386.484,794.04097,155.21984,289.87967,0.000114748,0.18751805,635.37401,957.09064
337,11.164271,9.623,120,500,107374.18,-36932.341,-45410.208,797.49428,158.75728,289.8494,0.00011179,0.1871951,638.60294,967.88191
329,11.107168,25.62,120,-500,107374.18,-31545.257,-44370.368,789.12898,122.87486,289.76519,0.000144282,0.1854897,666.12839,920.73019
331,11.121793,5.619,120,0,107374.18,-34078.841,-44855.197,804.57829,231.64796,289.82542,7.72E-05,0.1892672,565.96367,1046.4303
342,11.197778,9.625,120,1000,107374.18,-39899.897,-45975.827,797.21306,150.91671,289.90338,0.000119849,0.19112991,638.59684,951.42336
346,11.226751,3.617,120,1380,107374.18,-42230.501,-46424.762,803.23279,211.61894,289.79307,8.41E-05,0.18956153,587.23124,1023.6778
349,11.245634,25.618,120,1380,107374.18,-41561.067,-46305.405,786.7272,90.330229,289.86914,0.00019559,0.1841691,696.60781,883.45279
345,11.222773,1.617,120,1380,107374.18,-42111.474,-46402.889,802.42061,209.53104,289.85348,8.49E-05,0.18898874,590.66533,1025.1427
348,11.237488,16.621,120,1380,107374.18,-41467.612,-46283.244,792.48703,123.33688,289.90497,0.000144271,0.18818568,663.58599,917.44431
355,11.289787,1.616,65,-600,59948.736,-27378.918,-44524.097,805.40888,232.1925,289.87345,7.68E-05,0.18653948,572.33016,1052.8921
340,11.189266,1.615,120,1000,107374.18,-39879.586,-45977.43,801.62712,207.97256,289.86474,8.53E-05,0.18826763,588.8269,1018.7792
356,11.293765,3.618,65,-600,60215.203,-27046.339,-44425.38,803.31446,222.62178,289.67429,8.03E-05,0.19189939,574.15071,1034.3947
335,11.155758,1.616,120,500,107374.18,-36874.657,-45392.117,802.12912,199.47026,289.75172,8.91E-05,0.18805404,599.52238,1009.8716
353,11.270995,16.621,65,-810,59361.9,-26112.373,-44273.707,792.22555,136.88609,289.84438,0.00012931,0.18580585,656.368,938.72291
361,11.327272,3.62,65,-300,61293.899,-28891.329,-44815.849,801.8964,227.63984,289.86716,7.83E-05,0.18765891,567.14468,1036.4109
334,11.143726,30.612,120,0,107374.18,-34087.763,-44856.923,790.2739,122.10279,289.84515,0.00014497,0.18568836,662.53996,915.23782
354,11.279141,25.62,65,-810,59015.67,-26215.366,-44296.608,788.73176,102.46922,289.77018,0.000172827,0.18471904,681.77912,893.3623
357,11.2983,9.624,65,-600,59895.615,-27205.331,-44475.047,799.51642,204.13247,289.75441,8.73E-05,0.18868247,598.91608,1023.4071
360,11.323294,1.617,65,-300,61295.009,-28969.859,-44824.155,804.22079,240.05928,289.77705,7.41E-05,0.18866865,567.73407,1065.9831
341,11.193244,3.618,120,1000,107374.18,-39535.495,-45934.013,804.71465,235.38951,289.84027,7.58E-05,0.18968174,566.35218,1055.6175
363,11.338009,16.621,65,-300,61445.161,-28878.008,-44812.19,793.74279,162.2217,289.84535,0.0001092,0.18615855,624.01621,958.94339
344,11.212127,25.618,120,1000,107374.18,-39555.888,-45909.426,788.24017,96.481868,289.77019,0.000183668,0.18641742,689.31726,888.64234
347,11.231285,9.625,120,1380,107374.18,-41888.137,-46370.243,798.50648,164.97281,289.88764,0.000107585,0.18741573,635.74549,976.91108
365,11.356801,1.617,65,0,62554.036,-30515.985,-45131.736,803.45082,240.90751,289.86314,7.40E-05,0.19006757,568.22479,1067.452
343,11.20398,16.623,120,1000,107374.18,-39555.271,-45917.567,792.06642,122.09616,289.88258,0.0001452,0.18666277,669.01304,922.03747
352,11.264792,9.625,65,-810,58783.082,-26022.373,-44255.247,796.98303,170.73431,289.95778,0.000105703,0.18635236,619.55403,978.14294
350,11.25628,1.617,65,-810,58849.031,-26195.919,-44287.275,804.20403,256.9798,289.78648,6.96E-05,0.1915523,542.75355,1072.3172
359,11.312648,25.619,65,-600,60274.368,-27348.451,-44510.201,788.16264,114.20195,289.86864,0.000155134,0.18607055,674.14412,910.1185
367,11.365871,13.607,65,0,62557.407,-30508.461,-45122.115,793.01911,177.71785,289.79295,9.98E-05,0.1868442,612.23206,980.29319
373,11.409461,16.621,65,300,63921.566,-32249.596,-45439.029,793.55911,158.03749,289.53472,0.00011239,0.18674574,634.85009,964.0994
366,11.36078,5.619,65,0,62573.812,-30506.364,-45134.367,799.92578,215.737,289.81955,8.24E-05,0.18775328,577.94195,1022.4318
358,11.304502,16.621,65,-600,60278.52,-27153.485,-44445.938,792.44565,143.87256,289.69874,0.000127619,0.18203147,635.39867,945.77304
351,11.260258,3.618,65,-810,58994.784,-26123.556,-44279.587,801.46648,211.53869,289.88032,8.40E-05,0.18848547,586.22032,1023.5272
364,11.346156,25.618,65,-300,61125.779,-28650.026,-44779.257,788.30004,128.47897,289.81289,0.000137648,0.18471584,656.34044,920.47774
371,11.398724,3.618,65,300,63919.757,-32301.853,-45477.061,801.85688,223.25327,289.92445,7.98E-05,0.18957624,582.16585,1043.7129
370,11.394745,1.618,65,300,63775.196,-31985.803,-45421.967,802.84936,254.2658,289.94111,7.00E-05,0.18966433,547.55818,1075.4923
372,11.403258,9.623,65,300,63844.763,-32217.897,-45463.945,796.30163,192.13868,289.73965,9.24E-05,0.18672504,597.42794,993.52155
362,11.331807,9.623,65,-300,61234.734,-28895.276,-44816.548,799.24769,193.88006,289.81574,9.16E-05,0.18747519,610.61365,1010.255
380,11.46176,1.617,65,810,65450.104,-34624.231,-45948.65,801.54752,220.40569,289.94851,8.08E-05,0.18940741,585.10497,1041.693
374,11.417607,25.618,65,300,63690.458,-32124.319,-45446.8,787.47124,121.81249,289.95775,0.000147603,0.19152752,665.86096,917.18955
379,11.451114,25.62,65,600,65166.08,-33882.805,-45793.975,788.10857,111.31168,289.78331,0.000158836,0.18437914,675.89895,905.39398
377,11.436766,9.623,65,600,65303.158,-33971.161,-45769.717,797.44999,176.60794,289.51436,9.89E-05,0.17414163,615.22452,988.60376
375,11.428252,1.617,65,600,65028.139,-33568.522,-45723.586,801.75231,228.15225,289.79581,7.79E-05,0.18889962,574.97933,1049.0611
382,11.470273,9.624,65,810,65638.412,-34859.08,-45968.509,797.64147,164.86959,289.86982,0.000109162,0.19205771,635.70525,975.53718
383,11.476475,16.623,65,810,66187.546,-34687.754,-45871.189,794.22072,140.63261,289.23135,0.000128251,0.19785637,648.77501,942.86135
376,11.432231,3.62,65,600,65109.383,-33862.042,-45775.35,802.29763,212.6189,289.51965,8.32E-05,0.18287723,590.19297,1032.2212
386,11.499244,3.622,90,-1070,82712.127,-26941.785,-43907.537,804.72679,223.7946,289.26371,7.92E-05,0.18595893,575.9525,1035.4515
369,11.382713,30.611,65,0,62606.663,-30470.389,-45078.657,785.92564,114.0556,289.87021,0.00015514,0.18553094,666.38905,902.85338
384,11.484621,25.619,65,810,66435.881,-35038.094,-45898.49,788.42833,102.77304,289.78851,0.000172469,0.18578778,685.92209,896.9668
389,11.518129,25.619,90,-1070,82235.23,-25956.302,-43721.163,788.09139,117.20792,289.76385,0.000151129,0.18583339,665.95156,907.48279
381,11.465738,3.619,65,810,66241.694,-35125.422,-46024.672,803.01014,203.65979,289.47474,8.95E-05,0.19229339,599.41022,1030.9433
392,11.537285,9.629,90,-700,84143.391,-28688.428,-44328.308,797.80018,183.64249,289.79796,9.67E-05,0.18765865,613.11344,991.50273
394,11.551635,25.621,90,-700,83959.523,-28565.823,-44307.421,788.80894,113.53098,289.86755,0.000156062,0.18611075,674.4939,909.87983
390,11.528773,1.62,90,-700,84025.596,-28454.936,-44284.479,803.39019,224.88451,289.78483,7.91E-05,0.18914846,575.1516,1040.4646
396,11.56626,3.618,90,-300,85386.019,-30528.69,-44701.467,804.3377,220.20242,289.84266,8.09E-05,0.18945527,587.71191,1043.0356
395,11.562281,1.618,90,-300,85508.831,-30447.159,-44680.047,802.58187,227.09083,289.90914,7.84E-05,0.1892132,582.00518,1051.4898
368,11.37318,21.612,65,0,62568.796,-30514.094,-45116.606,789.92585,170.41765,289.66193,0.00053973,0.66878571,641.70794,937.06984
400,11.595788,1.618,90,0,86753.145,-32131.021,-45012.667,801.19734,217.91236,289.76701,8.17E-05,0.18918789,582.08151,1034.8579
378,11.442968,16.62,65,600,65060.538,-33692.69,-45715.775,792.99027,148.39813,289.81621,0.000119819,0.18795008,639.84208,946.83469
402,11.604857,13.605,90,0,86756.27,-32130.075,-45007.281,795.0358,171.20192,289.80575,0.000103653,0.18729073,617.35722,970.22864
385,11.495266,1.62,90,-1070,82799.99,-26801.377,-43966.085,804.2312,223.15568,289.80645,7.97E-05,0.18895325,577.68164,1039.7931
405,11.633732,1.617,90,300,88138.939,-33862.124,-45340.312,807.84846,205.11554,289.83598,8.68E-05,0.18893712,607.34653,1031.9767
404,11.6217,30.61,90,0,86758.285,-32142.985,-45002.224,793.532,97.679366,289.95686,0.000196197,0.19863372,691.65243,899.30716
387,11.503779,9.626,90,-1070,82581.873,-26672.235,-43882.005,797.68444,170.22865,289.17196,0.00010337,0.18207126,628.73177,980.40964
401,11.599767,5.621,90,0,86756.723,-32137.435,-44995.974,799.65237,199.6471,289.72764,8.90E-05,0.18829233,604.37897,1016.7523
391,11.532752,3.62,90,-700,83694.494,-28586.874,-44327.321,803.85715,223.18227,289.7521,7.96E-05,0.18849154,576.32392,1037.5549
388,11.509982,16.623,90,-1070,82337.895,-26405.934,-43839.533,792.02745,135.1088,289.83963,0.000131271,0.18688675,653.20055,933.61764
408,11.648448,16.622,90,300,88021.143,-33830.054,-45326.58,805.52994,157.31459,289.96542,0.000115349,0.18936154,639.52023,969.702
407,11.642245,9.625,90,300,88326.466,-33760.858,-45348.453,809.1256,165.83074,289.84296,0.00010715,0.187995,636.33688,978.56211
406,11.637711,3.619,90,300,87941.667,-33749.716,-45312.683,810.94199,196.23636,289.79957,9.06E-05,0.18861018,617.81368,1023.6308
409,11.656595,25.618,90,300,88090.587,-33925.77,-45375.795,802.20906,131.37336,289.82789,0.00013464,0.18480924,671.90289,943.70317
397,11.570794,9.625,90,-300,85346.302,-30445.227,-44673.427,796.53801,180.33546,289.74559,9.85E-05,0.1877862,618.91459,992.21673
399,11.585143,25.617,90,-300,85452.955,-30415.912,-44673.592,786.91737,123.40089,289.7909,0.000143503,0.18582667,662.7882,918.11079
415,11.700747,1.615,90,1070,91622.565,-38606.421,-46267.867,803.62698,200.1613,289.80531,8.88E-05,0.18804738,608.0784,1021.8812
418,11.715463,16.62,90,1070,91055.255,-37848.878,-46153.403,789.16326,124.68313,289.85815,0.000142654,0.18663748,666.11497,922.25877
398,11.576996,16.621,90,-300,85566.433,-30582.468,-44698.836,793.64816,154.70969,289.79786,0.000114842,0.18700631,639.68836,960.02881
393,11.543489,16.621,90,-700,83871.578,-28391.29,-44269.76,791.55939,145.47818,289.82782,0.000121744,0.18622962,646.49777,946.46182
412,11.675752,9.625,90,700,89397.111,-35788.236,-45709.32,807.21334,160.03188,289.79712,0.000111044,0.18803687,647.24256,978.30289
420,11.734254,1.615,120,-1380,106529.52,-26164.426,-43326.952,798.50655,211.36206,289.8377,8.58E-05,0.18745619,583.10636,1026.934
403,11.612166,21.616,90,0,86772.634,-32148.412,-45008.761,792.00924,124.19831,289.82884,0.000142531,0.18589231,664.43281,921.11264
419,11.723609,25.619,90,1070,91271.234,-38326.839,-46220.831,782.81528,94.729583,289.78475,0.000186713,0.18301403,682.54041,878.85353
421,11.738233,3.618,120,-1380,106768.32,-26550.371,-43401.494,798.00269,201.61814,289.81354,8.83E-05,0.18892058,597.66375,1013.0534
417,11.70926,9.623,90,1070,91739.456,-38479.416,-46249.653,796.97386,157.38036,289.81091,0.000112803,0.18769531,633.03784,957.71974
423,11.74897,16.623,120,-1380,107173.31,-27421.473,-43554.195,784.36115,133.10005,289.81627,0.000134685,0.18922761,649.44816,925.80436
427,11.776274,9.625,120,-1000,107374.18,-28481.127,-43762.196,794.13671,182.38942,289.74377,9.79E-05,0.18882692,606.19051,983.19333
410,11.667239,1.619,90,700,89914.795,-36022.632,-45772.596,811.66257,203.2337,289.81969,8.77E-05,0.18947183,610.24538,1030.5223
428,11.782477,16.621,120,-1000,107374.18,-29178.23,-43897.423,786.27976,145.31364,289.7095,0.000122766,0.18599566,640.21777,942.41859
430,11.801268,1.617,120,-500,107374.18,-31460.313,-44370.492,797.29666,230.37997,289.88771,7.74E-05,0.18998298,567.20764,1040.6509
411,11.671218,3.618,90,700,89587.352,-35929.014,-45741.841,812.28363,200.93067,289.83772,8.94E-05,0.19074249,608.90972,1023.8075
425,11.767761,1.618,120,-1000,107374.18,-28898.032,-43833.53,797.1385,239.54676,289.76229,7.44E-05,0.18933313,564.02917,1060.7688
434,11.82413,25.618,120,-500,107374.18,-31287.672,-44305.53,784.05587,119.9322,289.81689,0.000147869,0.18676948,663.65468,911.28471
414,11.690101,25.619,90,700,89790.585,-36174.758,-45797.1,790.59588,117.43804,289.88893,0.000151323,0.1869349,667.98808,910.7998
435,11.834776,1.616,120,0,107374.18,-34070.371,-44852.195,798.89785,225.6465,289.80915,7.90E-05,0.19006007,580.69746,1046.1005
413,11.681955,16.621,90,700,89597.836,-35925.519,-45736.908,799.06898,128.18599,289.82449,0.00013801,0.18521949,664.71813,930.595
436,11.838754,5.618,120,0,107374.18,-34043.441,-44873.739,794.24548,202.19022,289.92299,8.85E-05,0.18917603,596.05144,1015.5546
416,11.704725,3.619,90,1070,91428.253,-37848.918,-46103.53,803.49414,201.33491,289.83645,8.96E-05,0.19287233,596.47174,1011.104
440,11.872719,1.617,120,500,107374.18,-36828.238,-45381.468,796.4013,198.06758,289.75016,8.96E-05,0.18647701,592.76311,1000.9844
422,11.742767,9.625,120,-1380,106593,-26646.58,-43414.733,792.22093,163.84937,289.83286,0.000108548,0.18713948,631.69194,970.36866
439,11.860687,30.612,120,0,107374.18,-34092.696,-44855.854,784.91771,105.97217,289.86733,0.000166656,0.18367291,676.58736,894.0389
433,11.815985,16.618,120,-500,107374.18,-31226.575,-44286.576,787.62878,154.90524,289.79071,0.000114535,0.18649719,626.78515,946.33607
448,11.920942,16.621,120,1000,107374.18,-39464.736,-45880.399,794.03759,140.85071,289.75568,0.000125699,0.18558633,647.91769,938.66817
446,11.910205,3.62,120,1000,107374.18,-39606.048,-45911.276,802.44434,199.80241,289.8313,8.90E-05,0.18850735,602.36369,1014.4444
443,11.887436,16.619,120,500,107374.18,-36765.291,-45398.285,793.92295,145.26669,289.86083,0.000122494,0.18825152,649.73706,948.99021
444,11.895581,25.62,120,500,107374.18,-36614.811,-45342.121,787.32673,114.81411,289.7159,0.000154344,0.18613812,671.99948,908.47527
437,11.843844,13.609,120,0,107374.18,-34020.827,-44862.926,789.8855,163.57692,289.90761,0.000111452,0.19276255,626.73614,966.08204
447,11.91474,9.623,120,1000,107374.18,-39804.264,-45949.39,797.76749,173.14998,289.86797,0.000102525,0.18742468,621.18026,979.60762
450,11.939734,1.617,120,1380,107374.18,-41644.777,-46319.877,801.62664,203.33778,289.78133,8.75E-05,0.18933775,598.74221,1019.8437
432,11.809781,9.625,120,-500,107374.18,-31194.464,-44289.577,794.22941,177.26417,289.7997,9.98E-05,0.18525153,618.10994,984.20319
449,11.929089,25.618,120,1000,107374.18,-39488.213,-45898.325,789.23541,102.29737,289.74781,0.00017329,0.18603114,682.59721,893.38259
426,11.77174,3.618,120,-1000,107374.18,-28627.619,-43782.959,795.54283,209.78963,289.79834,8.47E-05,0.18788926,582.58392,1017.709
452,11.948247,9.625,120,1380,107374.18,-41893.441,-46384.592,801.52925,183.29841,289.75241,9.70E-05,0.18791088,616.67047,997.0063
429,11.790623,25.618,120,-1000,107374.18,-28879.736,-43833.818,782.73093,111.62171,289.90673,0.000158449,0.18532683,667.48832,897.13794
431,11.805247,3.619,120,-500,107374.18,-31134.313,-44330.939,796.87943,213.45169,289.79063,8.36E-05,0.18814632,586.85119,1028.1488
455,11.973242,1.615,120,-1380,106514.02,-26242.503,-43371.768,804.33191,215.39227,290.01406,8.24E-05,0.18715318,587.67129,1030.3893
453,11.95445,16.62,120,1380,107374.18,-42023.281,-46368.804,795.49303,134.51975,289.88494,0.00013179,0.18635851,659.33895,936.61055
458,11.987956,16.62,120,-1380,105564.21,-26493.099,-43414.281,795.10905,145.82595,289.76518,0.000121529,0.18659724,650.46713,952.15914
438,11.851153,21.615,120,0,107374.18,-34059.393,-44851.455,786.59981,121.50938,289.85054,0.000145474,0.18481668,658.38097,910.51802
442,11.881232,9.626,120,500,107374.18,-36775.488,-45365.475,795.18623,175.00013,289.80208,0.000101123,0.18562408,615.13781,978.0339
441,11.876698,3.619,120,500,107374.18,-36801.144,-45367.818,797.54352,208.97056,289.70532,8.54E-05,0.18897993,586.75196,1017.7733
460,12.006748,1.616,120,-1000,107374.18,-28506.001,-43799.117,806.21327,218.64926,289.92161,8.13E-05,0.18806313,590.94202,1044.3307
456,11.97722,3.618,120,-1380,106075.07,-26571.299,-43394.587,806.05152,212.81135,289.92784,8.44E-05,0.18805815,591.68293,1037.9736
462,12.015261,9.624,120,-1000,107374.18,-28454.073,-43777.696,799.04559,174.43511,289.77158,0.000101963,0.18879145,624.93079,986.10961
445,11.906227,1.616,120,1000,107374.18,-39620.192,-45932.039,803.58008,237.42279,289.77049,7.50E-05,0.18945622,572.41117,1063.5686
465,12.040256,1.616,120,-500,107374.18,-31325.538,-44328.925,807.11615,216.58411,289.78199,8.31E-05,0.193331,596.30833,1043.7018
464,12.029611,25.617,120,-1000,107354.51,-28438.079,-43778.847,794.32418,117.25841,289.84294,0.000150833,0.18491381,669.73452,912.70992
467,12.048768,9.626,120,-500,107374.18,-31479.144,-44362.392,801.55021,179.03074,289.90357,9.90E-05,0.18569743,616.78183,986.89494
424,11.757117,25.613,120,-1380,106603.57,-25688.809,-43212.283,779.69472,0.19859353,890.79704,0.11680524,0.40955531,608.942,1176.1388
454,11.962596,25.619,120,1380,107374.18,-41826.258,-46341.504,790.79632,98.732649,289.94079,0.000186341,0.19249649,691.05298,895.78541
468,12.054971,16.623,120,-500,107374.18,-31369.161,-44354.621,799.52607,155.32565,289.87891,0.000113917,0.1848744,645.58555,966.60637
451,11.943713,3.618,120,1380,107374.18,-42001.449,-46388.868,801.51324,191.42992,289.70378,9.30E-05,0.18967215,608.15947,1003.8102
466,12.044234,3.619,120,-500,107374.18,-31381.537,-44358.322,805.26576,200.38416,289.79963,8.92E-05,0.18221881,603.99043,1028.8783
461,12.010727,3.619,120,-1000,107374.18,-28591.356,-43790.236,806.14443,217.15185,289.78394,8.20E-05,0.18859064,590.50087,1038.3577
479,12.134568,25.62,120,500,107374.18,-36833.172,-45380.029,799.85274,109.17674,289.80976,0.00016238,0.18571179,689.59319,914.39671
476,12.115685,3.617,120,500,107374.18,-36964.206,-45435.658,810.12712,189.00123,289.84548,9.40E-05,0.18781886,614.03629,1005.095
457,11.981754,9.626,120,-1380,106917.04,-27135.19,-43493.879,802.03594,186.76563,289.73218,9.51E-05,0.18787338,608.60147,993.29752
471,12.077741,5.62,120,0,107374.18,-34060.586,-44846.151,806.66368,186.02105,289.75504,9.54E-05,0.18787892,615.40358,998.60652
472,12.082832,13.607,120,0,107374.18,-34068.027,-44843.396,799.01538,164.55228,289.72421,0.000108028,0.18765454,629.52942,969.89482
463,12.021464,16.621,120,-1000,107151.03,-28609.364,-43790.359,797.07298,146.17344,289.80953,0.000121218,0.18607413,651.8591,954.27221
459,11.996103,25.621,120,-1380,106831.93,-26834.599,-43435.208,791.52504,103.65982,289.82799,0.000175269,0.19615154,682.66637,894.9801
486,12.1827,3.617,120,1380,107374.18,-41699.871,-46342.902,815.7399,195.62339,289.71126,9.10E-05,0.18894845,618.17546,1021.4104
474,12.099674,30.614,120,0,107374.18,-34063.628,-44868.435,796.72858,99.266538,289.93876,0.000178117,0.1847015,693.82077,896.66408
481,12.149192,3.618,120,1000,107374.18,-39625.619,-45947.252,812.27576,193.01042,289.75679,9.20E-05,0.1874263,617.15789,1018.63
485,12.178721,1.616,120,1380,107374.18,-41550.541,-46291.673,816.05408,209.61338,289.74772,8.50E-05,0.19012616,610.44709,1043.9974
480,12.145213,1.62,120,1000,107374.18,-39106.666,-45825.058,811.81929,197.93049,289.75123,9.07E-05,0.19286677,610.15094,1017.0915
487,12.187234,9.625,120,1380,107374.18,-41600.29,-46313.834,811.71037,163.81289,289.72488,0.000108432,0.18789915,648.24248,987.18176
469,12.063118,25.617,120,-500,107374.18,-31054.468,-44280.861,794.52683,124.29547,289.82435,0.000142338,0.18486426,666.6069,924.97896
470,12.073763,1.617,120,0,107374.18,-34044.386,-44866.626,806.06477,200.76467,289.81568,8.93E-05,0.18824943,594.90487,1015.8123
489,12.201583,25.618,120,1380,107374.18,-41973.903,-46384.798,803.8686,98.496113,289.69058,0.000180904,0.18761062,700.30103,903.16362
490,12.212229,1.617,15,-290,12823.015,-25575.083,-45027.139,819.9322,227.10467,289.76205,7.82E-05,0.18661023,596.7913,1068.7744
475,12.111707,1.615,120,500,107374.18,-36792.263,-45405.069,809.95661,200.77554,289.79511,8.84E-05,0.18703631,606.34013,1017.8215
473,12.090141,21.615,120,0,107374.18,-34052.609,-44832.953,797.74831,121.45944,289.9036,0.00014538,0.18437039,670.49802,923.00703
477,12.120219,9.625,120,500,107374.18,-36651.115,-45378.385,806.54704,187.42029,289.8278,9.49E-05,0.18880776,619.68956,1004.0377
491,12.216207,3.618,15,-290,12886.291,-25573.192,-45034.828,818.98627,219.13935,289.77317,8.12E-05,0.18889033,601.47135,1056.0034
494,12.23509,25.619,15,-290,13074.844,-25677.87,-45056.043,805.67278,78.383944,289.81851,0.000226265,0.18557744,723.09546,884.19747
478,12.126422,16.621,120,500,107374.18,-36863.474,-45419.171,801.52635,148.95367,289.7681,0.000119239,0.18775692,650.64333,959.43748
483,12.159929,16.623,120,1000,107374.18,-39633.637,-45940.55,804.20072,129.97274,289.86022,0.000136276,0.1862064,670.28895,939.95348
488,12.193437,16.622,120,1380,107374.18,-41687.66,-46343.436,808.23617,128.06964,289.76079,0.000138451,0.18660603,674.2233,938.33226
499,12.268597,25.619,15,-200,13424.896,-26059.211,-45120.47,811.82473,102.34153,289.82114,0.000173071,0.1862514,709.18454,921.12859
498,12.260452,16.619,15,-200,13436.901,-26067.434,-45134.162,814.75121,138.48012,289.73551,0.000127798,0.18535656,676.78549,962.36603
482,12.153727,9.624,120,1000,107374.18,-39871.363,-45971.017,808.70348,160.86646,289.78046,0.000110155,0.1865775,646.6279,980.3519
493,12.226944,16.62,15,-290,13190.829,-25638.03,-45050.657,808.84736,116.93511,289.75034,0.000151415,0.18557546,687.57912,928.17846
484,12.168076,25.619,120,1000,107374.18,-39721.088,-45950.13,802.92833,111.71262,289.74527,0.000158438,0.18572218,687.94217,919.37097
502,12.288312,13.606,15,-100,13770.713,-26592.718,-45218.119,821.2281,168.74881,289.685,0.000105024,0.18652506,647.57818,995.1996
508,12.333565,21.612,15,0,14324.818,-27200.232,-45340.271,824.00614,135.79619,289.71284,0.000130483,0.18547545,684.74156,963.95541
501,12.283221,5.621,15,-100,13796.163,-26653.938,-45243.281,825.55987,202.75975,289.68003,8.75E-05,0.18719753,619.20222,1040.9089
506,12.321165,5.621,15,0,14315.608,-27210.881,-45346.233,831.51538,220.52035,289.68904,8.07E-05,0.18823759,612.12503,1068.0265
509,12.343097,30.614,15,0,14338.386,-27200.15,-45338.133,818.19065,110.14553,289.7444,0.00016086,0.1855023,705.50824,932.66348
495,12.245736,1.617,15,-200,13429.788,-26118.334,-45142.508,822.57539,235.62242,289.65927,7.52E-05,0.18794585,583.10451,1069.2995
505,12.317187,1.615,15,0,14289.911,-27189.953,-45330.774,832.57746,239.84537,289.56572,7.40E-05,0.18764832,598.73568,1095.1734
510,12.355131,1.616,15,100,14802.285,-27796.11,-45449.39,832.35833,226.87711,289.73916,7.87E-05,0.18952476,609.67963,1079.5426
492,12.220741,9.626,15,-290,12950.43,-25639.592,-45038.117,813.41771,159.71157,289.71762,0.000111324,0.18816344,652.89113,983.47251
514,12.381042,30.613,15,100,14773.669,-27717.087,-45442.483,816.31756,99.131655,289.74898,0.000178354,0.18507924,712.59066,917.48005
496,12.249714,3.619,15,-200,13374.612,-26120.801,-45140.247,823.64519,218.93763,289.71909,8.11E-05,0.18733321,598.45765,1049.7141
515,12.393074,1.617,15,200,15162.245,-28286.611,-45562.868,832.7112,240.15523,289.73166,7.43E-05,0.18876103,587.92529,1083.8828
503,12.295621,21.613,15,-100,13872.39,-26617.017,-45243.281,818.02421,133.61798,289.7544,0.000133068,0.18664156,683.79349,960.26712
513,12.371508,21.615,15,100,14694.481,-27751.089,-45469.537,825.6983,140.9964,289.77712,0.000125602,0.18620604,685.23435,977.2606
518,12.407789,16.624,15,200,15223.671,-28260.174,-45555.344,820.45082,135.1572,289.75968,0.000130856,0.18527081,684.09868,963.83062
504,12.305154,30.613,15,-100,13912.23,-26673.591,-45255.492,815.35384,103.29302,289.73965,0.000172212,0.18739727,708.11297,920.85673
521,12.43056,3.617,15,290,15812.6,-28848.981,-45670.137,833.13754,200.65184,289.90722,8.86E-05,0.1878483,627.66878,1040.5736
500,12.279243,1.614,15,-100,13896.935,-26612.289,-45225.56,826.58284,223.84968,289.84327,7.97E-05,0.18929972,597.08449,1058.1175
497,12.254248,9.626,15,-200,13395.005,-26128.777,-45145.715,821.53821,177.01191,289.81606,0.00010007,0.18581405,646.30948,1011.4885
512,12.364199,13.608,15,100,14752.083,-27709.317,-45475.211,830.6812,167.42328,289.73177,0.00010597,0.1862953,665.42782,1011.4813
523,12.441297,16.621,15,290,15625.692,-28780.895,-45662.037,820.14602,122.48786,289.68731,0.000144517,0.18551846,695.50155,947.66007
519,12.415936,25.619,15,200,15048.974,-28290.147,-45559.866,819.36336,94.743684,289.78594,0.000186813,0.18484426,719.33702,914.13773
517,12.401588,9.624,15,200,15426.326,-28355.355,-45580.136,825.43158,181.51027,289.78108,9.77E-05,0.18674851,639.6221,1013.3779
528,12.473968,10.613,25,-400,22457.752,-25627.792,-44859.925,824.65099,173.0238,289.8092,0.000102758,0.18683891,645.15236,1002.7971
522,12.435095,9.624,15,290,15710.677,-28785.417,-45653.526,826.30335,172.88444,289.74062,0.000102525,0.18675149,649.49456,1007.6267
507,12.326256,13.607,15,0,14307.097,-27206.111,-45363.46,827.08994,161.78353,289.74924,0.00010974,0.18676441,658.31936,991.94327
524,12.449444,25.618,15,290,15500.415,-28822.914,-45663.106,814.91792,74.725853,289.80148,0.000238418,0.18812635,737.91665,893.16416
511,12.359109,5.62,15,100,14816.88,-27767.618,-45454.489,832.54166,200.88208,289.72649,8.83E-05,0.18694208,633.92158,1049.1491
532,12.496823,8.613,25,-300,22643.139,-26195.26,-44975.992,825.6425,186.92814,289.773,9.63E-05,0.19375095,633.36377,1018.3837
516,12.397053,3.62,15,200,15243.817,-28307.703,-45562.416,830.94192,228.35209,289.80766,7.80E-05,0.18938795,609.50298,1082.0324
529,12.480444,15.61,25,-400,22241.652,-25750.603,-44879.619,820.44441,138.32342,289.89016,0.000138505,0.20451948,674.14853,964.88177
534,12.510335,20.624,25,-300,22792.345,-26160.97,-44972.827,815.10746,124.51571,289.77021,0.000142356,0.18582445,686.47745,944.23973
531,12.492289,3.618,25,-300,22900.806,-26159.326,-44962.753,832.98572,233.01896,289.70568,7.63E-05,0.1884706,600.00564,1079.0954
530,12.48831,1.616,25,-300,22684.788,-26290.606,-45008.185,832.43654,229.23716,289.94911,8.00E-05,0.19378546,607.67513,1087.8703
537,12.528106,9.623,25,-150,23360.511,-26990.094,-45122.28,824.13685,181.292,289.73381,9.80E-05,0.18766868,643.28224,1017.2228
535,12.519593,1.617,25,-150,23422.06,-27046.38,-45140.206,828.94489,231.33456,289.75171,7.70E-05,0.18967021,592.15412,1069.361
525,12.460089,1.617,25,-400,22498.949,-25666.564,-44867.572,833.69058,228.25159,289.83006,7.86E-05,0.19060431,611.21022,1084.5373
520,12.426582,1.616,15,290,15521.836,-28794.545,-45664.011,837.83308,218.33582,289.73326,8.15E-05,0.18879558,616.18459,1067.3407
541,12.557078,5.623,25,0,24109.83,-27882.41,-45307.626,823.84625,204.5013,289.75342,8.69E-05,0.18812275,624.69042,1047.5823
539,12.542455,25.618,25,-150,23531.837,-27038.65,-45135.272,812.36274,123.36696,289.67058,0.00014354,0.18576198,687.32361,943.31275
544,12.579011,30.612,25,0,24129.195,-27879.738,-45304.912,806.25921,104.7425,289.80596,0.000170882,0.18800709,695.67714,912.18144
542,12.56217,13.606,25,0,24115.175,-27872.625,-45308.736,817.08374,174.37215,289.82131,0.0001017,0.18681183,636.60846,995.31073
527,12.468602,6.612,25,-400,22566.377,-25766.638,-44890.596,828.3068,189.08943,289.80679,9.40E-05,0.18837582,644.0652,1034.2984
548,12.60576,16.621,25,150,24784.485,-28739.574,-45479.857,813.85039,155.19662,289.67933,0.000114333,0.18700285,659.31446,981.56433
526,12.464068,3.618,25,-400,22197.412,-25696.002,-44880.688,832.71341,207.86243,289.71531,8.55E-05,0.18814432,626.73059,1056.3906
551,12.628529,3.619,25,300,25290.403,-29565.038,-45627.048,823.09436,228.17539,289.74418,7.80E-05,0.18980046,590.65333,1061.4376
554,12.646576,20.625,25,300,25262.898,-29542.836,-45630.872,814.5549,118.3165,289.75311,0.000149771,0.18607817,692.37551,937.11944
549,12.613906,25.619,25,150,24822.393,-28746.893,-45464.069,808.50248,126.82417,289.74715,0.000139509,0.18555063,676.15026,937.60731
556,12.659813,3.618,25,400,25650.652,-30117.212,-45746.94,826.49903,227.43859,289.6781,7.82E-05,0.18860255,599.8648,1073.3271
540,12.5531,1.617,25,0,24120.232,-27881.917,-45298.457,825.18858,226.05604,289.7471,7.89E-05,0.19018009,603.17743,1070.4791
552,12.633064,8.611,25,300,25416.338,-29580.045,-45623.965,817.68672,180.87062,289.80599,9.82E-05,0.18816164,633.93292,1011.0974
543,12.569478,21.614,25,0,24126.728,-27875.668,-45295.004,810.90468,132.88957,289.76696,0.000133281,0.18582512,673.74937,947.28093
533,12.502744,14.619,25,-300,22786.589,-26187.818,-44973.525,819.62022,148.94259,289.67745,0.000119019,0.18687734,822.10958,822.11264
560,12.684055,1.617,40,-550,36613.659,-25747.807,-44612.001,836.29439,236.65816,289.77334,7.52E-05,0.18941596,599.96358,1086.1576
559,12.676191,15.607,25,400,25572.246,-30208.857,-45758.205,821.98786,138.46524,289.81357,0.00012819,0.18725422,676.99108,962.7867
536,12.523571,3.62,25,-150,23551.038,-27065.745,-45140.411,829.49924,230.72267,289.73724,7.72E-05,0.18956046,603.52091,1081.1963
545,12.591044,1.614,25,150,24662.127,-28711.945,-45464.151,822.56608,224.72632,289.76218,7.92E-05,0.1889858,601.5817,1067.4587
558,12.669713,10.616,25,400,26034.09,-30166.714,-45746.775,823.02711,161.47121,289.83979,0.000110114,0.18831401,661.29471,994.88711
561,12.688033,3.618,40,-550,36004.089,-25813.468,-44631.12,838.08574,224.39952,289.76351,7.97E-05,0.19104659,614.90402,1076.1263
563,12.698489,14.619,40,-550,36355.869,-25851.704,-44643.166,824.44337,149.04908,289.82789,0.00012068,0.18592859,673.28907,984.3776
538,12.534309,16.62,25,-150,23602.678,-27057.029,-45133.298,817.80404,145.85159,289.82792,0.000122369,0.18768551,667.6958,970.02137
550,12.624551,1.616,25,300,25519.085,-29517.181,-45615.865,822.2272,225.41852,289.73744,7.91E-05,0.18730324,591.17569,1059.7031
546,12.595022,3.619,25,150,24684.781,-28663.306,-45466.248,822.62195,213.58988,289.80859,8.45E-05,0.19472364,614.43163,1054.9825
553,12.638986,14.617,25,300,25138.073,-29529.844,-45627.83,814.78583,151.18038,289.73515,0.00011715,0.18599161,661.69992,974.38088
562,12.692568,8.613,40,-550,36402.452,-25819.717,-44614.139,833.36253,188.31142,289.76187,9.45E-05,0.18873109,638.1113,1026.4039
566,12.719316,3.619,40,-400,37016.586,-26701.508,-44796.443,831.37529,228.94709,289.73125,7.81E-05,0.19102949,598.90808,1071.7586
547,12.599557,9.624,25,150,24806.152,-28754.088,-45475.005,817.71106,170.98824,289.79058,0.000103815,0.18750111,641.83715,994.6477
567,12.723851,9.626,40,-400,37022.671,-26655.377,-44796.32,825.54201,190.04211,289.77369,9.37E-05,0.18870454,629.5989,1020.9567
557,12.664347,6.612,25,400,25939.032,-29991.935,-45720.421,825.59546,205.53214,289.71784,8.64E-05,0.18765738,614.33953,1039.3877
569,12.738199,25.62,40,-400,36890.651,-26670.508,-44796.196,811.27314,118.62225,289.78888,0.000150893,0.18986579,687.93131,931.37172
555,12.655834,1.617,25,400,26093.213,-30100.149,-45748.338,828.7997,235.0045,289.7797,7.63E-05,0.19116857,596.86523,1085.7711
568,12.730053,16.621,40,-400,36953.721,-26634.779,-44789.659,818.33018,145.10648,289.5449,0.000123906,0.19041775,666.61915,968.00711
564,12.706079,20.626,40,-550,36445.17,-25971.883,-44660.64,818.90702,123.66235,289.72317,0.00014533,0.18831657,693.89276,951.39007
575,12.782352,1.617,40,0,38728.037,-28888.903,-45228.233,818.67533,232.56096,289.78406,7.67E-05,0.18943802,583.03463,1064.9856
574,12.771707,25.618,40,-200,37760.643,-27747.184,-45000.209,805.5727,127.22534,289.75017,0.000139549,0.18740864,676.11302,939.90718
572,12.757358,9.626,40,-200,37962.723,-27781.597,-45019.698,815.51697,189.66446,289.72014,9.41E-05,0.18826262,629.91599,1023.3466
576,12.786331,5.618,40,0,38726.351,-28884.175,-45221.449,818.91778,223.76171,289.61259,7.95E-05,0.18882936,600.09626,1062.3482
573,12.763561,16.621,40,-200,37750.323,-27792.204,-45027.057,811.74859,158.69163,289.78316,0.00011189,0.18778743,648.79404,976.28677
586,12.857782,3.617,40,400,40657.192,-31168.52,-45666.272,818.69375,224.46976,289.7094,7.94E-05,0.19013586,598.95446,1063.0859
578,12.798731,21.614,40,0,38755.461,-28871.183,-45244.679,805.53352,133.3711,289.71571,0.000133151,0.18662489,672.2439,949.00862
571,12.752824,3.617,40,-200,37945.085,-27717.951,-44990.259,823.84356,238.68509,289.73196,7.47E-05,0.19053713,586.88543,1078.6398
581,12.824275,3.617,40,200,39749.415,-30068.285,-45470.647,818.08912,212.46061,289.75724,8.37E-05,0.18784451,601.96916,1038.6773
585,12.853804,1.618,40,400,40404.335,-31204.702,-45685.308,818.37019,217.21957,289.74495,8.19E-05,0.18893236,604.90033,1055.0694
582,12.828809,9.624,40,200,39439.12,-29970.144,-45438.002,815.97945,206.23456,289.71648,8.90E-05,0.20000506,608.79723,1033.0614
592,12.895823,8.614,40,550,41172.733,-31886.881,-45822.838,812.91682,175.32991,289.81623,0.000101618,0.18829096,639.182,1001.2725
565,12.715338,1.617,40,-400,37024.521,-26633.011,-44788.138,834.32211,243.00109,289.73156,7.33E-05,0.19050074,598.76785,1100.2019
587,12.862316,9.625,40,400,40573.071,-31161.901,-45660.228,811.94937,170.91465,289.89958,0.000108202,0.20536983,644.35476,994.55433
577,12.79142,13.611,40,0,38717.265,-28873.198,-45217.378,812.25514,180.57531,289.74588,9.86E-05,0.18879012,625.49484,997.93951
593,12.901745,14.619,40,550,40638.855,-31821.179,-45834.021,808.96717,146.58639,289.79482,0.000121057,0.18715876,663.92544,966.17557
570,12.748846,1.617,40,-200,37897.432,-27740.728,-45006.911,825.18071,239.77739,289.83412,7.61E-05,0.1961373,588.78494,1085.7908
595,12.918594,1.617,65,-810,59290.113,-25858.407,-44187.078,819.14161,232.8477,289.79993,7.66E-05,0.1911033,585.05694,1068.1855
579,12.808263,30.614,40,0,38738.562,-28900.827,-45226.671,802.966,107.46931,289.70406,0.000165349,0.18593878,696.1373,919.24654
599,12.941456,25.619,65,-810,59147.239,-25909.924,-44215.2,800.66982,110.46298,289.87606,0.000160774,0.18703592,689.77108,916.92589
597,12.927106,9.626,65,-810,59817.867,-26140.414,-44256.686,811.63981,172.17033,289.81271,0.000103261,0.18840594,635.17867,991.43749
584,12.843158,25.618,40,200,39700.365,-30107.837,-45468.961,805.07463,128.39446,289.87508,0.000139163,0.18947712,678.30441,943.36226
580,12.820296,1.618,40,200,39567.604,-29994.319,-45452.392,820.6652,253.60683,289.85595,7.12E-05,0.19425996,571.63564,1096.7785
601,12.956079,3.619,65,-600,60257.058,-27157.226,-44451.858,819.95089,239.14833,289.73491,7.46E-05,0.1906458,584.31467,1077.7257
598,12.933309,16.62,65,-810,59348.62,-26229.222,-44282.177,804.95275,137.01559,289.7605,0.00012961,0.18721437,663.23911,946.04372
583,12.835012,16.621,40,200,39623.603,-29996.704,-45444.58,809.75348,161.46176,289.77544,0.000109867,0.18724864,646.17004,980.56733
604,12.974962,25.619,65,-600,60661.59,-27357.785,-44492.028,801.6145,113.98143,289.81477,0.000155864,0.18582703,681.38846,916.61154
591,12.891289,3.619,40,550,40765.9,-31982.843,-45848.124,818.54525,219.40159,289.78582,8.13E-05,0.19059221,606.2511,1060.7287
611,13.023094,5.621,65,0,62970.491,-30554.51,-45121.539,816.2599,223.10463,289.76123,8.09E-05,0.19288297,589.59418,1052.0927
607,12.994121,9.624,65,-300,61710.847,-28879.653,-44783.204,813.0936,186.79164,289.75754,9.51E-05,0.18818448,618.85187,1004.9865
605,12.985608,1.616,65,-300,61572.125,-28885.244,-44789.659,818.77783,236.01386,289.72532,7.56E-05,0.19029575,585.06057,1076.1111
603,12.966816,16.621,65,-600,60674.705,-27458.434,-44516.45,806.88598,149.50021,289.76739,0.000118711,0.18739837,654.84832,964.47491
588,12.868519,16.621,40,400,40625.616,-31108.575,-45662.777,807.28673,158.08596,289.73378,0.000112124,0.18386978,643.26064,973.1131
602,12.960614,9.624,65,-600,60573.439,-27101.598,-44433.192,814.23665,171.39233,289.79641,0.000103771,0.18878341,637.85163,991.92615
589,12.876665,25.619,40,400,40557.406,-31162.065,-45676.016,802.39205,121.0362,289.74765,0.000146648,0.18696937,675.0986,924.52766
610,13.019115,1.617,65,0,62987.718,-30557.1,-45123.677,817.29528,248.03241,289.85539,7.19E-05,0.19043636,575.14745,1090.0344
594,12.909335,20.626,40,550,41282.263,-32452.293,-45921.925,803.89819,128.74764,289.85636,0.000137785,0.18682522,675.64802,941.39239
612,13.028184,13.607,65,0,62970.779,-30546.205,-45118.908,809.26893,174.66081,289.73227,0.000101639,0.18720218,626.24741,986.24754
606,12.989587,3.617,65,-300,61629.192,-28839.977,-44774.611,817.05318,236.15295,289.75827,7.53E-05,0.18870803,574.32075,1062.0631
590,12.887311,1.613,40,550,41503.092,-32376.642,-45923.118,817.38833,217.91595,289.84298,8.18E-05,0.18951819,595.42739,1045.6231
609,13.00847,25.619,65,-300,61684.04,-28997.406,-44808.86,801.72431,125.76541,289.78754,0.000140915,0.18646695,671.2424,931.24245
614,13.045026,30.613,65,0,62977.604,-30545.053,-45110.109,799.64906,118.53382,289.72831,0.000149796,0.18756475,675.92428,920.17673
596,12.922572,3.619,65,-810,59513.574,-26263.224,-44289.701,819.95882,228.96232,289.88524,7.79E-05,0.18991275,587.83901,1061.0398
600,12.952101,1.616,65,-600,60312.769,-27048.395,-44429.615,817.77445,222.20537,289.85061,8.03E-05,0.19006233,599.65405,1059.154
608,13.000323,16.622,65,-300,61836.947,-28956.784,-44805.653,805.43137,137.79673,289.83622,0.000128845,0.18679852,661.97377,947.21815
613,13.035493,21.617,65,0,62968.97,-30534.158,-45101.352,804.81149,123.71994,289.78715,0.000143362,0.18636434,675.64362,931.38668
618,13.071774,16.622,65,300,64280.748,-32206.508,-45432.533,804.18782,149.98698,289.82665,0.000120646,0.18566247,644.20236,960.12087
616,13.061037,3.619,65,300,64089.028,-32099.198,-45417.609,816.59443,219.9486,289.74634,8.10E-05,0.18977054,601.34292,1054.6268
621,13.094544,3.619,65,600,65607.863,-33939.297,-45788.63,817.08277,233.95906,289.75012,7.61E-05,0.19012141,577.91572,1061.2055
620,13.090566,1.617,65,600,65705.265,-33916.684,-45773.664,815.82218,221.69407,289.74516,8.05E-05,0.19040069,595.87177,1054.9161
624,13.113428,25.62,65,600,65269.197,-33868.99,-45754.053,797.93613,106.04999,289.71914,0.000168324,0.18907045,692.40391,911.75771
617,13.065572,9.624,65,300,64283.297,-32222.378,-45433.068,810.05828,165.4111,289.75568,0.000107791,0.18829104,639.25905,979.53893
627,13.132586,9.626,65,810,66352.006,-34995.17,-45989.189,807.86019,175.92103,289.81024,0.000101262,0.18915034,629.8538,995.0957
638,13.205804,16.619,90,-700,84440.12,-28225.227,-44213.72,801.84922,154.74003,289.81952,0.000115015,0.18800193,640.86613,959.78034
615,13.057059,1.617,65,300,64261.342,-32231.094,-45440.057,814.80356,213.31913,289.70337,8.36E-05,0.19012935,602.18328,1042.7561
629,13.146935,25.619,65,810,66372.276,-34716,-45915.717,797.70527,100.96595,289.75723,0.000175686,0.18702278,695.58349,905.14378
630,13.157581,1.617,90,-1070,82628.005,-26567.598,-43902.11,813.4929,257.34427,289.89091,6.94E-05,0.19213813,553.70701,1084.293
632,13.166094,9.624,90,-1070,82283.747,-26106.166,-43792.744,807.28176,181.23592,289.70338,9.81E-05,0.18849906,626.55985,1001.026
636,13.195066,3.62,90,-700,84164.607,-28274.976,-44232.674,812.26666,221.30163,289.71042,8.10E-05,0.19171439,585.73482,1042.2955
639,13.213949,25.621,90,-700,84383.093,-28532.849,-44314.781,797.13974,118.9322,289.82842,0.000149033,0.18630854,677.21987,922.5074
631,13.161559,3.619,90,-1070,82510.086,-26140.455,-43816.591,814.64961,222.62423,289.72982,8.01E-05,0.19069286,586.6927,1044.5901
622,13.099079,9.626,65,600,65519.835,-33979.384,-45816.136,808.28273,173.44429,289.75483,0.000103244,0.18920964,630.40427,988.69674
641,13.228574,3.619,90,-300,85774.312,-30464.551,-44675.976,810.83901,218.43984,289.84071,8.15E-05,0.18919833,594.04116,1043.5548
634,13.180443,25.617,90,-1070,83076.902,-26430.727,-43859.844,797.28901,105.49476,289.8472,0.000168259,0.18729046,686.96267,903.57268
626,13.128052,3.617,65,810,66518.317,-35207.241,-46021.341,812.1234,201.63163,289.80437,8.84E-05,0.18996401,604.73901,1019.7963
619,13.079921,25.618,65,300,64319.437,-32201.492,-45439.358,800.29742,131.63002,289.78391,0.000134728,0.18656895,668.38005,940.31692
628,13.138789,16.621,65,810,65526.907,-34855.503,-45957.49,802.15299,134.48143,289.74779,0.000132582,0.18828997,662.947,940.63886
642,13.233108,9.624,90,-300,85877.019,-30605.739,-44694.478,806.14167,202.07146,289.89903,8.85E-05,0.19164771,607.86255,1026.2082
647,13.267171,13.606,90,0,87070.926,-32174.274,-44991.328,806.57594,169.64589,289.87536,0.000104555,0.18670174,631.94709,985.14382
648,13.274481,21.613,90,0,87087.331,-32150.345,-44999.592,801.05642,153.3136,289.78254,0.000115837,0.187541,644.34319,961.24267
623,13.105282,16.62,65,600,65565.35,-33843.047,-45747.721,802.8566,138.05121,289.80264,0.000130983,0.19862714,664.12674,948.97427
650,13.296046,1.619,90,300,88419.51,-33812.539,-45297.799,815.24086,256.79626,289.67365,7.00E-05,0.19302405,557.75136,1086.7032
651,13.300025,3.62,90,300,88383.575,-33994.267,-45345.74,814.65085,202.9739,289.75024,8.78E-05,0.18948395,605.02353,1023.3906
625,13.124074,1.615,65,810,66747.082,-35399.906,-46043.42,813.56394,226.21729,289.72989,7.88E-05,0.19002466,582.40289,1047.3547
637,13.199601,9.621,90,-700,83817.552,-27998.026,-44172.4,808.15506,189.44939,289.66883,9.46E-05,0.19129597,610.64584,1002.2128
649,13.284014,30.612,90,0,87049.711,-32190.391,-44998.606,795.3397,103.74768,289.67052,0.000171124,0.18702582,687.02045,901.31289
654,13.318907,25.619,90,300,88253.404,-33796.916,-45300.719,800.28142,115.61235,289.79748,0.000153404,0.18678501,682.89178,921.77489
653,13.310762,16.621,90,300,88529.946,-33896.331,-45345.287,803.78694,150.54566,289.73694,0.000118293,0.18930358,654.31185,965.75886
646,13.262081,5.62,90,0,87051.52,-32185.333,-44996.838,810.59519,202.33851,289.79859,8.82E-05,0.18999998,603.0761,1019.732
633,13.172297,16.619,90,-1070,82297.725,-25931.756,-43765.896,800.14616,141.40257,289.75743,0.000125605,0.1877387,658.69777,951.0194
644,13.247457,25.619,90,-300,85752.604,-30422.038,-44643.907,796.79942,123.12581,289.7561,0.000144293,0.18753506,667.38272,921.49607
635,13.191088,1.617,90,-700,84132.331,-28398.526,-44245.543,812.80177,236.76807,289.75328,7.53E-05,0.19109421,261.8792,1379.4137
645,13.258102,1.616,90,0,87059.044,-32175.795,-44996.303,812.76611,223.35358,289.77578,8.02E-05,0.19097146,584.86975,1045.7666
658,13.344269,16.613,90,700,90682.214,-36777.503,-45881.345,805.25873,145.90589,289.72843,0.000122188,0.18949226,659.76521,961.12368
661,13.367045,3.619,90,1070,91793.359,-38425.803,-46257.259,815.99234,197.32754,289.7766,8.99E-05,0.18636623,610.38751,1020.1377
640,13.224595,1.616,90,-300,85742.736,-30432.728,-44655.172,811.05884,229.79749,289.78259,7.76E-05,0.19078554,581.91655,1058.4774
660,13.363067,1.616,90,1070,90856.626,-37928.147,-46126.185,817.80763,256.30336,289.75508,6.97E-05,0.19124301,560.72375,1088.9732
659,13.352421,25.619,90,700,89920.592,-36010.216,-45736.332,799.44123,105.18646,289.86766,0.00016875,0.18688954,692.9686,912.74858
657,13.338066,9.624,90,700,89898.554,-35886.007,-45716.844,811.67878,205.55713,289.74645,8.66E-05,0.1893219,610.10914,1035.2848
664,13.385928,25.619,90,1070,91607.188,-38501.043,-46224.902,799.78225,94.468231,289.74787,0.000187902,0.18750154,704.67193,898.84323
656,13.333532,3.619,90,700,89900.528,-36096.393,-45768.484,814.28687,198.00111,289.84265,9.00E-05,0.19022149,613.5469,1023.4127
643,13.239311,16.621,90,-300,85738.09,-30465.208,-44666.684,802.17575,167.37513,289.7201,0.000106467,0.18969164,628.52632,973.81712
663,13.377782,16.621,90,1070,91311.691,-37991.094,-46153.115,804.20886,135.13286,289.7502,0.000131311,0.18733137,661.71461,942.3763
668,13.41129,16.62,120,-1380,107026.28,-26332.668,-43323.663,807.71748,155.23828,289.75762,0.000115077,0.19048379,652.35999,974.05415
672,13.438594,9.625,120,-1000,107374.18,-28838.21,-43809.683,816.72313,180.7292,289.76101,9.84E-05,0.18811623,632.86982,1006.1807
670,13.430081,1.618,120,-1000,107374.18,-28450.62,-43753.315,819.88916,228.23325,289.79986,7.80E-05,0.18911657,588.01162,1055.8167
669,13.419435,25.62,120,-1380,106562.29,-26667.22,-43396.889,803.61705,97.329018,289.79882,0.000183244,0.18891128,701.27111,904.18344
662,13.371579,9.625,90,1070,91419.414,-37813.19,-46125.157,812.33963,184.28086,289.9453,0.000100391,0.20085939,625.07079,1008.8989
652,13.30456,9.621,90,300,88552.231,-34244.534,-45393.063,811.75845,210.21469,289.75732,8.53E-05,0.19258805,596.3342,1030.09
673,13.444797,16.621,120,-1000,107374.18,-28556.121,-43771.364,810.12822,162.64711,289.83298,0.000109118,0.18713443,641.50599,975.98896
655,13.329554,1.614,90,700,89971.123,-36023.578,-45732.755,813.62691,208.91419,289.80472,8.53E-05,0.18981467,600.41557,1032.7157
665,13.396574,1.617,120,-1380,107098.07,-27234.482,-43511.065,815.89805,225.87109,289.90641,7.90E-05,0.19107822,592.45381,1059.7583
667,13.405087,9.626,120,-1380,106858.53,-26848.701,-43434.838,813.72576,196.93104,289.56389,9.06E-05,0.19031674,610.8533,1015.8639
685,13.535039,1.617,120,500,107374.18,-36914.086,-45377.028,820.56049,195.25534,289.78241,9.15E-05,0.18927088,627.52934,1034.107
666,13.400552,3.618,120,-1380,106647.32,-26240.695,-43297.596,818.98931,212.81227,289.65503,8.39E-05,0.19058163,611.70341,1050.3471
677,13.472101,9.626,120,-500,107374.18,-31473.429,-44312.972,815.14878,157.09423,289.72935,0.000113262,0.18930707,654.47182,979.08374
674,13.452943,25.62,120,-1000,107374.18,-28865.428,-43823.827,807.09036,123.82684,289.82659,0.00014322,0.18860822,683.13918,940.04263
678,13.478303,16.624,120,-500,107374.18,-31688.131,-44379.784,811.40585,151.35003,289.82661,0.000117805,0.18834859,661.25333,974.83758
684,13.523006,30.615,120,0,107374.18,-34109.677,-44833.241,806.01814,97.656329,289.76027,0.000181434,0.18632542,702.33851,903.87361
687,13.543553,9.623,120,500,107374.18,-36985.133,-45396.928,820.49083,204.822,289.73938,8.70E-05,0.18992398,614.67807,1036.1906
690,13.568547,1.618,120,1000,107374.18,-39438.011,-45873.081,824.6912,206.03344,289.79033,8.76E-05,0.19475279,613.38652,1037.3711
671,13.434059,3.618,120,-1000,107374.18,-28626.55,-43776.421,818.12181,196.06854,289.72278,9.09E-05,0.19031865,625.42029,1031.2161
693,13.583263,16.621,120,1000,107374.18,-39929.829,-45969.742,816.34205,163.98991,289.69343,0.000109091,0.19218809,654.9998,993.52546
689,13.557901,25.618,120,500,107374.18,-36850.852,-45368.723,812.83501,115.7461,289.69632,0.000153359,0.18749675,696.93765,936.47649
683,13.513473,21.613,120,0,107374.18,-34129.946,-44834.228,809.9413,116.13255,289.62701,0.000152539,0.1854712,691.19569,928.45077
691,13.572525,3.619,120,1000,107374.18,-39668.872,-45920.856,824.65871,197.59214,289.71872,9.03E-05,0.19068823,624.37431,1033.3429
676,13.467566,3.623,120,-500,107374.18,-31877.794,-44401.164,818.51131,197.20979,289.76822,9.04E-05,0.19070977,622.87442,1032.065
675,13.463587,1.621,120,-500,107374.18,-31583.082,-44360.378,819.72831,197.06335,289.76308,9.05E-05,0.18993633,616.4097,1024.5499
696,13.606032,3.619,120,1380,107374.18,-41678.984,-46320.453,821.26238,202.81727,289.76609,8.76E-05,0.18827936,616.21991,1032.8811
688,13.549756,16.617,120,500,107374.18,-37211.882,-45446.06,816.6256,156.27691,289.78145,0.000113851,0.18888232,656.44927,979.278
694,13.591409,25.619,120,1000,107374.18,-39856.891,-45962.136,809.84432,117.71477,289.70796,0.000150779,0.18741032,687.38591,930.76561
679,13.486449,25.625,120,-500,107374.18,-31695.408,-44353.799,808.43468,117.73325,289.8412,0.000150126,0.18400338,681.9689,923.32403
695,13.602054,1.616,120,1380,107374.18,-41727.5,-46318.233,821.99966,215.8817,289.76261,8.28E-05,0.19206663,610.1007,1056.6771
680,13.497096,1.615,120,0,107374.18,-34100.508,-44878.015,821.15588,199.28073,290.04889,9.50E-05,0.21565002,618.75863,1027.1808
686,13.539018,3.617,120,500,107374.18,-37083.521,-45404.986,822.65781,185.46565,289.69257,9.59E-05,0.18875875,635.46256,1017.8405
697,13.610567,9.625,120,1380,107374.18,-41592.355,-46289.493,814.72141,165.03692,289.73076,0.00010795,0.18881544,651.33587,993.93686
682,13.506164,13.61,120,0,107374.18,-34082.253,-44872.999,814.10112,165.72861,289.62962,0.000107235,0.18843708,642.77415,984.7107
681,13.501073,5.624,120,0,107374.18,-34076.744,-44831.555,818.99841,174.01236,289.863,0.000102706,0.18994338,640.3097,1000.7711
708,13.681559,16.619,40,-400,36931.848,-26760.138,-44811.368,814.76093,142.5758,289.75261,0.000124093,0.1850675,661.79842,963.14097
692,13.577059,9.625,120,1000,107374.18,-39528.135,-45882.208,821.66209,166.55511,289.75083,0.00010708,0.19033952,649.52058,992.50972
704,13.657586,20.623,40,-550,35766.486,-25878.922,-44650.896,809.69989,113.82756,289.74458,0.000156504,0.18620862,486.25274,1122.0402
707,13.675357,9.624,40,-400,36790.083,-26549.506,-44784.808,818.09581,177.96397,289.70705,9.97E-05,0.18763648,641.88781,1011.0819
706,13.670822,3.618,40,-400,36649.594,-26661.586,-44795.621,823.36253,209.19945,289.70614,8.48E-05,0.18737844,607.89669,1038.871
709,13.689706,25.621,40,-400,36930.697,-26809.476,-44824.812,810.88695,107.74281,289.71523,0.000165821,0.18908639,698.86513,921.53891
698,13.61677,16.621,120,1380,107374.18,-41670.803,-46311.86,811.17692,130.40829,289.68924,0.000136547,0.1885118,674.25323,942.35283
711,13.70433,3.618,40,-200,37617.111,-27830.482,-45013.859,831.9531,214.72445,289.84499,8.28E-05,0.18791222,610.43459,1053.8179
702,13.644074,8.613,40,-550,36343.246,-25911.568,-44656.323,818.40661,181.39439,289.74908,9.79E-05,0.18657371,640.61652,1015.2926
718,13.750236,21.614,40,0,38497.752,-28932.28,-45246.735,835.7241,131.61484,289.8,0.000135624,0.18829787,702.79311,975.2978
721,13.775781,3.618,40,200,39255.336,-29980.422,-45449.76,842.56442,219.20613,289.79892,8.10E-05,0.18832188,622.84787,1075.2531
703,13.649995,14.62,40,-550,36077.52,-25912.267,-44671.865,812.59615,143.95373,289.83189,0.000123393,0.18729925,666.29723,961.73307
705,13.666845,1.615,40,-400,36702.18,-26556.825,-44776.749,823.62678,233.46093,289.75985,7.64E-05,0.19077487,598.36282,1082.5261
713,13.715067,16.62,40,-200,37651.812,-27858.317,-45033.965,827.37591,149.76436,289.8424,0.00012093,0.19265296,672.83194,985.72361
699,13.624916,25.619,120,1380,107374.18,-41910.421,-46347.548,808.36874,102.84387,289.68298,0.000172565,0.18725411,704.87196,917.57249
716,13.737836,5.621,40,0,38490.762,-28920.973,-45220.133,850.09829,225.17579,289.80968,7.93E-05,0.19129363,623.59343,1091.2551
720,13.771802,1.618,40,200,39433.981,-29974.625,-45448.28,841.49724,214.45619,289.892,8.29E-05,0.18861032,631.48141,1076.3267
719,13.75977,30.613,40,0,38519.337,-28911.393,-45238.265,828.80825,114.99921,289.78684,0.000153804,0.18562175,710.08886,947.88084
723,13.786518,16.621,40,200,39289.873,-29989.344,-45442.648,829.00621,140.33283,289.72923,0.000126462,0.18456835,682.13959,971.22405
710,13.700352,1.614,40,-200,37603.049,-27721.733,-44991.863,829.7968,243.47707,289.68487,7.38E-05,0.19381328,582.51765,1084.9874
726,13.809288,3.62,40,400,40439.941,-31055.865,-45656.692,836.48958,221.83494,289.76268,7.99E-05,0.18523371,618.33144,1077.5675
701,13.63954,3.616,40,-550,35999.32,-25821.526,-44655.994,823.29211,214.38787,289.81817,8.25E-05,0.1848002,601.32612,1043.4517
714,13.723213,25.618,40,-200,37743.95,-27892.36,-45053.782,828.97841,118.11012,289.76194,0.000150011,0.18617663,709.14409,953.20944
722,13.780315,9.625,40,200,39520.034,-30061.09,-45469.619,832.81991,169.30103,289.83195,0.000104952,0.18787463,653.86488,1000.9331
729,13.82817,25.62,40,400,40192.305,-30989.876,-45643.659,820.85019,100.79938,289.77062,0.000175452,0.18412397,713.53937,921.55153
712,13.708864,9.623,40,-200,37676.234,-27679.591,-45027.921,829.45737,183.98242,289.91251,9.61E-05,0.18351761,644.9215,1026.9775
734,13.860842,20.624,40,550,40903.841,-32071.898,-45842.779,817.48338,108.03385,289.81487,0.000162253,0.18208523,709.51925,933.9656
731,13.842796,3.618,40,550,40850.515,-31868.379,-45809.722,833.39316,215.31119,289.8772,8.25E-05,0.18849434,613.28582,1056.8758
700,13.635561,1.617,40,-550,35850.895,-25859.968,-44641.152,825.5569,232.31872,289.66975,7.66E-05,0.18904791,590.84881,1073.8179
733,13.853252,14.618,40,550,40889.122,-31949.786,-45825.387,826.98158,143.51348,289.87298,0.000124516,0.18653471,684.05495,983.24808
724,13.794664,25.618,40,200,39332.632,-30013.191,-45453.42,824.79659,111.04472,289.79386,0.000159591,0.18611514,712.40119,942.63922
732,13.847329,8.612,40,550,40926.208,-31887.538,-45861.034,829.02718,178.01577,289.78938,9.92E-05,0.18421877,643.76962,1010.1698
717,13.742927,13.609,40,0,38500.959,-28931.745,-45235.592,841.43006,163.18498,289.8094,0.000109107,0.18962078,675.90907,1014.9091
715,13.733859,1.615,40,0,38491.256,-28932.156,-45244.926,848.49221,246.83046,289.83066,7.22E-05,0.19042836,599.30056,1112.0833
736,13.874078,3.619,65,-810,58965.387,-25992.112,-44224.534,827.45337,203.42906,289.70811,8.71E-05,0.18703048,629.59458,1054.1731
738,13.884815,16.621,65,-810,58602.135,-26121.542,-44254.013,815.18175,123.58669,289.79933,0.000143832,0.18761824,691.62721,947.03946
725,13.805309,1.617,40,400,40303.933,-31127.077,-45669.109,836.30101,223.53072,289.78192,7.96E-05,0.18901787,616.90121,1079.2604
727,13.813822,9.625,40,400,40395.454,-31238.539,-45689.543,831.71582,171.24023,289.79451,0.000103656,0.18718099,663.35985,1018.2058
742,13.912119,9.624,65,-600,60499.802,-27202.124,-44471.141,818.44565,171.08079,289.83771,0.000103948,0.18639573,649.75032,1004.9567
739,13.892961,25.619,65,-810,59521.55,-26333.407,-44289.084,813.60181,87.151532,289.76126,0.000202902,0.18493056,726.74389,906.91267
728,13.820025,16.62,40,400,40253.772,-31114.989,-45680.786,824.2021,131.77948,289.86587,0.000133737,0.18284109,688.02016,961.17176
745,13.937114,1.619,65,-300,61399.729,-28908.474,-44791.427,819.73838,230.2198,289.76976,7.72E-05,0.18871089,595.91183,1072.9468
749,13.959976,25.618,65,-300,61540.548,-28881.996,-44790.44,808.88729,114.38592,289.79884,0.000155509,0.18605043,694.44772,930.13814
747,13.945627,9.625,65,-300,61718.453,-28978.945,-44811.245,814.78176,173.99093,289.80329,0.000102134,0.18833048,635.49991,995.58089
746,13.941093,3.616,65,-300,61465.719,-28685.385,-44748.626,817.61788,178.4637,289.84805,9.96E-05,0.18853256,639.66548,1009.6881
744,13.926469,25.616,65,-600,59878.224,-27081.575,-44432.37,806.42054,91.578969,289.75437,0.00019375,0.1859667,709.39827,898.79364
737,13.878613,9.622,65,-810,59030.102,-25801.339,-44186.132,820.33156,170.91679,289.80261,0.000103526,0.18659418,643.94034,997.95865
730,13.838817,1.619,40,550,40619.449,-31917.223,-45822.509,832.95337,229.54162,289.75655,7.73E-05,0.18794561,598.48434,1071.2126
735,13.8701,1.615,65,-810,59632.479,-25944.83,-44189.997,830.93785,229.50854,289.75983,7.76E-05,0.18990422,606.87042,1082.8063
740,13.903607,1.616,65,-600,60190.205,-27215.157,-44469.867,827.4811,221.04796,289.77158,8.03E-05,0.18753902,600.54178,1056.64
753,13.987,21.612,65,0,62799.452,-30565.652,-45118.168,813.83715,131.96549,289.73176,0.000134429,0.18606575,682.23157,955.78864
748,13.951829,16.623,65,-300,61569.082,-28908.556,-44802.405,809.78335,144.80195,289.85228,0.000122172,0.18560932,666.64873,967.93713
741,13.907585,3.619,65,-600,60299.078,-27197.806,-44463.371,822.07974,183.47893,289.75544,9.70E-05,0.1888896,636.8297,1014.4127
756,14.012544,3.619,65,300,64311.79,-32209.879,-45452.844,829.88385,195.70024,289.76838,9.07E-05,0.18685523,626.88491,1031.206
757,14.017078,9.624,65,300,63991.133,-32287.792,-45465.631,836.41109,179.5122,289.75462,9.91E-05,0.18770105,653.62798,1021.8569
755,14.008565,1.616,65,300,63851.547,-32174.479,-45435.452,829.52642,221.15176,289.76787,8.02E-05,0.18732154,602.32509,1056.9476
763,14.056788,16.62,65,600,65609.919,-33999.941,-45779.133,827.95875,143.61181,289.88034,0.000123438,0.18639207,681.52777,977.27021
758,14.023281,16.619,65,300,64199.463,-32231.094,-45441.949,835.86646,138.63232,289.76629,0.000127869,0.1862337,693.96655,982.43749
750,13.970621,1.618,65,0,62795.34,-30560.801,-45120.142,822.64961,191.51105,289.77917,9.30E-05,0.18871703,626.46395,1021.627
768,14.090295,16.621,65,810,66297.776,-35112.348,-46016.284,826.91654,137.62526,289.77024,0.000128803,0.18617794,686.49189,971.89195
760,14.042072,1.617,65,600,65233.263,-33790.461,-45738.264,842.70051,206.38759,289.77061,8.61E-05,0.18879303,633.98277,1062.0677
767,14.084093,9.622,65,810,65871.658,-35116.5,-46023.644,829.04325,165.64811,289.77546,0.000107102,0.18721303,663.72809,1006.5446
743,13.918323,16.619,65,-600,59957.617,-27074.215,-44434.467,811.20948,123.46213,289.75767,0.000143348,0.18589532,685.42791,941.6529
764,14.064934,25.619,65,600,65885.061,-33947.15,-45766.469,818.47275,100.41806,289.82566,0.000179619,0.18083954,708.6267,922.00966
752,13.97969,13.609,65,0,62794.765,-30562.98,-45132.27,817.63036,146.45742,289.73707,0.000121311,0.18800021,666.60293,968.26575
751,13.9746,5.62,65,0,62799.863,-30562.568,-45116.935,821.13926,169.94773,289.70694,0.000104447,0.18765922,647.6406,1000.915
770,14.109087,1.616,90,-1070,82357.795,-26568.502,-43906.633,833.2899,222.11747,289.79455,8.01E-05,0.18960024,614.43728,1072.6435
754,13.996532,30.614,65,0,62800.48,-30563.226,-45128.159,815.16775,95.831391,289.78792,0.000185388,0.18598739,712.44293,910.26414
771,14.113065,3.619,90,-1070,83203.742,-26492.892,-43862.393,832.84419,209.7732,289.79845,8.48E-05,0.18902101,627.20498,1061.1082
773,14.123802,16.622,90,-1070,83060.332,-26296.034,-43828.391,824.45103,131.59219,289.70116,0.000135249,0.18800797,689.87828,963.24293
780,14.176101,1.616,90,-300,85514.669,-30512.737,-44677.621,860.08208,227.69237,289.74684,7.79E-05,0.1877712,632.03165,1102.1199
759,14.031427,25.619,65,300,64184.867,-32223.118,-45451.364,829.5578,110.80401,289.74641,0.00015976,0.18535424,714.12863,941.66935
772,14.117599,9.625,90,-1070,82809.693,-26631.203,-43923.366,827.71293,169.33754,289.7644,0.000104984,0.18826608,654.52802,1005.7346
765,14.07558,1.615,65,810,66073.451,-35004.997,-45988.86,830.53711,215.66455,289.89888,8.60E-05,0.19731903,605.55914,1057.3702
783,14.190817,16.621,90,-300,85733.156,-30562.733,-44681.856,837.29287,143.6622,289.68513,0.000123426,0.18672954,688.40096,985.03338
779,14.165456,25.617,90,-700,83918.449,-28156.812,-44214.789,841.9969,114.33421,289.80404,0.000154905,0.18566768,725.61338,961.15429
766,14.079558,3.62,65,810,65890.941,-35199.676,-46020.313,832.31777,201.29395,289.68157,8.83E-05,0.18837967,633.59619,1050.5351
782,14.184614,9.626,90,-300,85587.937,-30530.211,-44676.922,843.40006,174.71913,289.71586,0.000101699,0.18827952,664.90587,1025.3669
761,14.046051,3.619,65,600,65389.048,-33967.05,-45796.483,842.70899,199.43191,289.7716,8.92E-05,0.18877572,646.81071,1058.4822
762,14.050585,9.624,65,600,65039.651,-33913.436,-45775.515,834.73148,176.68906,289.87062,0.000100383,0.18576391,650.76471,1016.4878
774,14.131949,25.618,90,-1070,81825.147,-26232.882,-43842.534,825.04352,97.309692,289.90994,0.000181978,0.1864517,723.33518,922.98806
785,14.209609,1.617,90,0,86900.174,-32193.228,-45012.338,865.8546,213.90031,289.7255,8.44E-05,0.19468826,657.18773,1099.984
784,14.198963,25.618,90,-300,85821.924,-30534.98,-44666.232,855.06511,109.65874,289.92268,0.00016177,0.18702797,746.02148,971.6957
769,14.098441,25.62,65,810,66448.545,-35018.935,-45988.244,817.79038,102.13246,289.89128,0.000173366,0.18604983,711.53743,923.43226
789,14.235519,30.613,90,0,86915.058,-32200.834,-44997.578,848.33191,112.92184,289.82117,0.000157043,0.18686447,730.2373,963.23745
781,14.18008,3.618,90,-300,85522.81,-30402.467,-44650.814,857.68154,218.42297,289.84036,8.33E-05,0.19651339,636.23619,1086.3396
775,14.142594,1.616,90,-700,83830.462,-28291.998,-44242.912,844.82798,220.84174,289.77774,8.06E-05,0.18851432,616.63482,1072.0925
786,14.213587,5.619,90,0,86906.67,-32197.216,-45001.401,867.16968,213.48179,289.77223,8.41E-05,0.19214372,651.48915,1090.5715
792,14.256066,9.623,90,300,88249.827,-33935.391,-45338.133,864.10236,168.68313,289.78111,0.00010589,0.18894177,696.72386,1045.6701
776,14.146572,3.619,90,-700,84129.371,-28337.964,-44250.477,852.14678,213.61954,289.79007,8.37E-05,0.19106685,635.63076,1075.5309
788,14.225986,21.615,90,0,86913.084,-32196.887,-45000.003,856.29273,125.05158,289.72571,0.000142118,0.18683635,727.83416,987.13554
778,14.157309,16.622,90,-700,84220.606,-28502.712,-44273.502,835.01662,146.13166,289.73867,0.000121332,0.18663887,686.08929,988.08243
790,14.247553,1.616,90,300,88448.168,-33938.351,-45321.564,864.64223,208.1831,289.75745,8.57E-05,0.19017341,650.38344,1080.1519
777,14.151107,9.624,90,-700,83852.541,-28388.906,-44256.891,846.59215,172.42098,289.71159,0.000103201,0.18773053,673.97605,1030.7916
791,14.251531,3.619,90,300,87950.672,-33821.256,-45316.671,864.31418,213.00474,289.76506,8.36E-05,0.18977153,650.47495,1090.3634
801,14.318546,3.618,90,1070,91119.765,-38300.155,-46204.55,855.6872,211.91051,289.76494,8.41E-05,0.18986803,648.45509,1087.4035
798,14.295775,16.622,90,700,89423.014,-35726.276,-45689.091,846.9173,138.72935,289.76318,0.00012803,0.18795337,710.09013,996.30381
797,14.289573,9.622,90,700,90066.839,-36255.795,-45789.453,858.84922,168.16354,289.77697,0.000105479,0.18751102,685.80723,1032.7281
787,14.218677,13.608,90,0,86912.385,-32206.59,-44991.534,854.72976,152.10219,289.85271,0.000117062,0.18953543,700.37297,1015.6169
799,14.303922,25.618,90,700,89812.253,-36210.98,-45772.554,835.79645,100.98248,289.85873,0.000175284,0.18623393,733.58241,943.19537
803,14.329282,16.622,90,1070,91255.322,-38208.387,-46251.174,858.25659,128.71727,290.10364,0.000136221,0.17778375,720.85195,990.09754
806,14.352052,3.62,120,-1380,106377.68,-26235.349,-43326.048,867.88743,218.18487,289.78189,8.17E-05,0.19030752,653.97589,1106.8221
811,14.385559,3.619,120,-1000,107260.64,-28656.153,-43798.459,863.20955,214.68038,289.76333,8.31E-05,0.19069182,643.92659,1085.9017
795,14.28106,1.616,90,700,90458.176,-36101.409,-45760.261,860.78887,207.09971,289.78371,8.63E-05,0.19180811,659.94398,1088.753
810,14.381581,1.617,120,-1000,107374.18,-28765.889,-43793.936,863.22458,228.51089,289.68572,7.85E-05,0.19360695,640.18598,1111.9857
804,14.337429,25.618,90,1070,91087.202,-38102.762,-46162.571,844.5747,99.567059,290.22205,0.000178949,0.18793313,611.0366,1071.8826
793,14.262268,16.622,90,300,88076.855,-33847.693,-45332.829,857.67037,160.62175,289.73367,0.000110681,0.18852976,693.89447,1025.1762
813,14.396297,16.62,120,-1000,107374.18,-28592.754,-43767.006,846.26749,129.31157,289.79746,0.000137674,0.18766012,710.15198,977.87832
809,14.370936,25.619,120,-1380,107199.54,-26587.868,-43400.302,856.27383,87.119802,289.74749,0.000204045,0.18793793,765.14909,945.38626
816,14.419066,3.622,120,-500,107374.18,-31581.849,-44356.266,843.70424,177.76391,289.80443,0.000100646,0.19113414,668.10365,1034.7145
817,14.423601,9.626,120,-500,107374.18,-31447.896,-44324.813,833.57939,179.3,289.72626,9.91E-05,0.18865378,655.12208,1028.9688
794,14.270415,25.616,90,300,88403.681,-34035.094,-45362.761,854.04352,127.08988,289.84017,0.000140834,0.18979355,724.8996,988.90848
819,14.43795,25.618,120,-500,107374.18,-31372.409,-44292.702,819.28204,107.60493,289.73262,0.000165415,0.18831371,706.44295,927.73887
796,14.285038,3.619,90,700,89799.877,-36442.581,-45835.543,858.05642,222.44528,289.80767,8.00E-05,0.18874252,628.58677,1088.2314
821,14.452574,5.623,120,0,107374.18,-34117.489,-44840.066,828.79466,205.92392,289.75831,8.65E-05,0.18937295,623.95758,1048.497
805,14.348073,1.62,120,-1380,106680.66,-27039.269,-43501.033,865.56242,210.85645,289.97647,8.46E-05,0.18997677,653.45165,1086.4372
802,14.32308,9.623,90,1070,92199.168,-38294.564,-46253.847,857.04966,160.82884,289.82517,0.000110501,0.18831747,694.53657,1027.2008
800,14.314567,1.615,90,1070,91570.225,-38315.491,-46190.53,850.55373,209.72482,289.69883,8.49E-05,0.18992207,641.40747,1075.7844
807,14.356587,9.624,120,-1380,106023.88,-26272.147,-43323.54,874.15312,163.94197,289.76679,0.000109493,0.19287467,705.59262,1043.872
808,14.36279,16.62,120,-1380,107292.26,-26602.917,-43376.455,863.03787,126.24795,290.08483,0.000141117,0.18692405,737.54314,994.50736
814,14.404443,25.619,120,-1000,107374.18,-28540.044,-43767.294,842.39757,98.479729,289.75937,0.000180242,0.1872039,741.72242,945.79273
825,14.48654,1.617,120,500,107374.18,-36926.791,-45379.002,830.73741,234.06278,289.66115,7.63E-05,0.19109889,599.29163,1082.3649
820,14.448596,1.614,120,0,107374.18,-34113.788,-44848.412,829.12919,210.0592,289.73883,8.48E-05,0.1885166,612.30428,1045.8472
824,14.474507,30.615,120,0,107374.18,-34131.632,-44842.533,817.08649,98.397622,289.69732,0.000180405,0.18668077,716.85024,920.41238
812,14.390094,9.625,120,-1000,107314.34,-28725.514,-43796.897,862.12029,179.30825,289.88255,9.96E-05,0.19044251,681.74093,1053.3096
826,14.490518,3.619,120,500,107374.18,-36926.626,-45375.26,829.97751,219.90146,289.73431,8.13E-05,0.19166286,615.49894,1071.4809
828,14.501255,16.621,120,500,107374.18,-36918.445,-45374.602,820.8019,142.9315,289.75027,0.000124362,0.18832618,673.14877,966.99264
829,14.509401,25.618,120,500,107374.18,-37050.876,-45404.657,816.51945,115.54568,289.65878,0.000153658,0.18763198,701.1501,939.55697
831,14.524025,3.62,120,1000,107374.18,-39559.26,-45882.414,827.54435,205.46545,289.67754,8.69E-05,0.19113903,623.37623,1046.149
832,14.52856,9.625,120,1000,107374.18,-40074.348,-46002.058,822.67554,185.75036,289.63721,9.56E-05,0.18721743,638.39372,1022.9295
837,14.562067,9.625,120,1380,107374.18,-41620.93,-46293.07,811.38467,146.61683,289.78335,0.000120769,0.18599702,661.01226,962.45238
833,14.534763,16.618,120,1000,107374.18,-39920.372,-45956.503,815.3028,143.06668,289.57743,0.000125015,0.19134572,673.63529,969.11218
830,14.520047,1.617,120,1000,107374.18,-39340.651,-45868.476,829.59553,234.70004,289.76713,7.60E-05,0.19045233,590.34687,1073.7844
822,14.457665,13.604,120,0,107374.18,-34132.989,-44852.565,822.67037,148.2592,289.74697,0.000119575,0.18590973,671.62058,977.83397
834,14.542909,25.617,120,1000,107374.18,-40071.182,-45975.786,808.66278,109.72356,289.60498,0.000161209,0.18523421,697.25266,923.05037
818,14.429804,16.62,120,-500,107374.18,-31459.779,-44339.162,832.028,150.90711,289.72062,0.000118263,0.18896342,675.68018,989.43093
815,14.415088,1.618,120,-500,107374.18,-31396.749,-44318.605,851.69851,218.79074,289.7483,8.15E-05,0.18965033,630.05819,1081.5883
836,14.557533,3.617,120,1380,107374.18,-42039.563,-46338.009,818.97469,205.82111,289.6719,8.64E-05,0.18837928,616.83648,1040.9615
823,14.464974,21.612,120,0,107374.18,-34135.045,-44836.037,818.61298,137.80195,289.78465,0.000129351,0.1889049,675.33912,960.24674
841,14.59104,3.618,65,-810,58916.378,-26076.891,-44240.445,813.68561,214.72444,289.69737,8.29E-05,0.18937848,592.82203,1035.5921
843,14.601777,16.622,65,-810,58873.33,-26313.548,-44300.103,806.93061,133.79086,289.67811,0.000133435,0.18941469,668.19543,944.57225
838,14.56827,16.62,120,1380,107374.18,-41873.582,-46343.642,805.9889,139.49587,289.87527,0.000126417,0.1792375,657.87918,949.98951
827,14.495052,9.625,120,500,107374.18,-36909.852,-45375.589,825.61871,175.57764,289.71969,0.000101422,0.18919648,645.65046,1008.3495
850,14.654076,1.617,65,-300,61143.417,-28926.976,-44794.429,818.23017,225.98886,289.70779,7.89E-05,0.19017898,590.77817,1060.9491
855,14.687583,1.617,65,0,62535.411,-30568.201,-45126.062,811.17402,224.29777,289.7976,7.93E-05,0.1889826,590.47813,1056.1683
856,14.691561,5.62,65,0,62571.674,-30538.516,-45122.28,810.35101,200.54204,289.74774,8.86E-05,0.18798163,602.12094,1016.2932
835,14.553554,1.616,120,1380,107374.18,-42315.157,-46416.95,817.7828,191.93376,289.64445,9.29E-05,0.1903136,624.31288,1022.5558
854,14.676938,25.618,65,-300,61267.503,-28866.208,-44811.245,799.38743,127.69756,289.70653,0.00013932,0.18869068,669.31259,931.89953
859,14.713494,30.613,65,0,62555.598,-30563.473,-45130.297,795.12898,110.04723,289.80437,0.00016117,0.18510431,683.38756,911.68315
852,14.662589,9.623,65,-300,61239.586,-28847.46,-44762.03,807.81128,181.81683,289.7101,9.90E-05,0.19453164,621.39963,995.48926
844,14.609924,25.616,65,-810,58295.581,-25752.577,-44185.392,802.65506,105.80185,289.70143,0.000167467,0.18630773,691.27657,909.14767
860,14.725527,1.617,65,300,63788.929,-32217.938,-45464.85,808.46206,199.90431,289.82927,8.95E-05,0.18934987,610.26183,1029.2432
863,14.740243,16.619,65,300,64017.529,-32306.746,-45458.97,805.72431,161.78477,289.76016,0.000111402,0.19215784,644.20475,979.49222
842,14.595574,9.624,65,-810,59905.113,-26230.825,-44254.054,809.40171,170.77788,289.75948,0.000104101,0.18869701,642.38828,995.19758
845,14.620569,1.615,65,-600,59655.38,-27161.05,-44492.233,816.35426,218.37437,289.69027,8.17E-05,0.19049978,602.09037,1054.0813
858,14.703961,21.614,65,0,62576.608,-30530.499,-45126.884,797.96496,122.17619,289.77079,0.000144812,0.18464818,673.89875,925.26287
857,14.696652,13.607,65,0,62544.538,-30529.265,-45117.634,804.37026,179.74051,289.82916,9.91E-05,0.19004279,625.96005,1000.04
840,14.587062,1.614,65,-810,59372.96,-25925.794,-44187.571,816.8646,225.28784,289.68141,7.91E-05,0.19003094,590.58516,1058.6674
861,14.729505,3.621,65,300,63901.173,-32084.52,-45441.291,809.71141,199.54339,289.89266,8.92E-05,0.18968009,606.37573,1019.6041
869,14.781896,25.618,65,600,65517.944,-33925.071,-45784.025,815.53145,118.19551,289.82559,0.000150132,0.18723947,692.25195,936.48542
848,14.635284,16.621,65,-600,59903.139,-27259.561,-44451.571,806.73893,149.46862,289.65741,0.00011932,0.18979765,658.25175,967.76845
870,14.792541,1.618,65,810,66163.575,-34933.827,-45978.664,827.51807,210.23782,289.72694,8.49E-05,0.19095546,614.21175,1051.9802
849,14.64343,25.619,65,-600,59828.145,-27350.877,-44486.847,806.3217,115.12228,289.85991,0.00015401,0.18671284,686.65923,923.28016
847,14.629082,9.622,65,-600,60490.962,-27279.378,-44469.456,812.77535,168.27144,289.65086,0.00010572,0.18882031,642.62916,990.81528
868,14.773749,16.621,65,600,64969.961,-33727.267,-45736.291,818.54711,155.25504,289.79037,0.00011462,0.18933312,655.21078,978.68821
846,14.624547,3.62,65,-600,60372.386,-27335.295,-44471.799,817.0031,218.21747,289.69633,8.17E-05,0.19080613,599.17467,1052.2193
851,14.658054,3.619,65,-300,61265.036,-28923.358,-44817.987,817.96275,228.8673,289.70535,7.79E-05,0.19075599,591.39126,1065.1441
865,14.759035,1.615,65,600,65078.505,-34055.57,-45829.992,819.14568,219.32797,289.6615,8.12E-05,0.18952194,599.2866,1051.1376
853,14.668792,16.62,65,-300,61391.177,-28929.484,-44793.688,801.67313,137.7133,289.63375,0.000129135,0.18817692,663.16642,948.57096
864,14.748389,25.619,65,300,63911.452,-32256.627,-45446.348,804.92082,127.3597,289.74425,0.000139485,0.18783043,673.80963,936.74592
876,14.830027,3.615,90,-1070,82654.236,-25837.439,-43753.849,808.25459,214.05102,289.798,8.74E-05,0.19348235,582.75231,1047.581
862,14.73404,9.623,65,300,63716.648,-32192.652,-45469.948,807.62912,196.87791,289.69465,9.04E-05,0.18868037,611.3717,1017.5879
874,14.815404,25.614,65,810,66643.801,-35389.093,-46075.942,801.89874,93.43598,289.81795,0.000189206,0.18298655,707.23678,903.26827
872,14.801054,9.625,65,810,66320.347,-35092.243,-46015.503,816.75976,172.80019,289.88233,0.000102883,0.18876108,639.80207,996.35955
873,14.807257,16.62,65,810,65816.852,-34840.742,-45956.832,810.89861,130.40017,289.76876,0.000136122,0.18748318,679.37716,949.69355
885,14.893063,1.616,90,-300,85564.953,-30574.369,-44689.955,798.00766,232.18435,289.76243,7.67E-05,0.18975077,563.33031,1042.6596
839,14.576416,25.62,120,1380,107374.18,-41921.81,-46369.133,801.48924,101.12674,289.74965,0.000176301,0.18936485,698.07238,908.98823
867,14.767547,9.624,65,600,65126.898,-34033.738,-45796.607,817.87785,167.59036,289.67171,0.000106956,0.19183186,649.91394,996.4699
878,14.840764,16.621,90,-1070,82763.891,-26773.008,-43967.359,791.14919,133.91127,289.81745,0.000132794,0.1888175,654.7904,932.25
877,14.834561,9.625,90,-1070,82003.792,-26182.845,-43854.704,798.53732,146.8725,289.82734,0.000120885,0.18709444,649.36622,957.97721
880,14.859556,1.616,90,-700,83927.084,-28413.986,-44275.393,794.83053,230.57595,289.81182,7.76E-05,0.19235889,566.48254,1045.2346
884,14.882417,25.619,90,-700,84488.102,-28529.025,-44235.635,782.5796,95.236776,289.66871,0.000186292,0.18720865,682.07597,878.78261
881,14.863532,3.623,90,-700,84160.659,-28662.813,-44322.017,796.17816,213.80095,289.81325,8.31E-05,0.1879737,575.94796,1019.547
887,14.901576,9.624,90,-300,85394.53,-30525.771,-44680.992,791.51938,185.17708,289.84514,9.58E-05,0.18703867,608.77694,990.49579
875,14.826048,1.617,90,-1070,81955.112,-26483.395,-43940.47,811.08891,208.24925,289.94202,8.71E-05,0.18720861,600.86647,1045.6386
888,14.907779,16.62,90,-300,85533.335,-30495.14,-44691.6,783.55221,140.44324,289.88477,0.000126098,0.18270419,636.19108,930.28366
871,14.79652,3.616,65,810,65612.879,-35067.738,-46012.008,826.11388,226.71441,289.80473,7.98E-05,0.19671184,600.89179,1067.1284
893,14.942948,21.614,90,0,86716.923,-32179.125,-44992.151,780.85812,141.15404,289.72861,0.000125947,0.18823357,634.78645,924.57718
890,14.92657,1.616,90,0,86718.979,-32180.441,-45002.923,791.80025,231.96282,289.81857,7.67E-05,0.18939875,557.4931,1040.0423
882,14.868069,9.624,90,-700,83674.841,-28323.78,-44251.505,787.39868,161.83661,289.81434,0.000109654,0.1872905,621.70484,955.59819
879,14.84891,25.619,90,-1070,81912.886,-26331.475,-43841.465,784.91137,98.446773,289.84035,0.000180951,0.18973461,683.09949,887.65808
883,14.874271,16.621,90,-700,84310.73,-28425.169,-44247.435,785.57284,122.53594,289.72871,0.000144842,0.18609816,663.47429,917.58632
886,14.897041,3.618,90,-300,85422.9,-30465.825,-44676.757,793.47448,178.37693,289.80803,9.93E-05,0.18607543,619.7863,983.1834
901,15.001999,3.621,90,700,89849.504,-36139.604,-45763.386,785.13547,192.14373,289.66586,9.37E-05,0.19024129,586.01497,983.30826
899,14.987376,25.62,90,300,87827.942,-33746.056,-45300.061,774.42751,112.15409,289.62824,0.000157812,0.18460169,655.77836,886.61558
903,15.012737,16.619,90,700,89838.197,-36239.555,-45782.833,777.29397,141.88493,289.65194,0.000124715,0.1853659,627.07205,921.65522
904,15.020883,25.616,90,700,89479.301,-35968.525,-45752.984,771.59822,102.71934,289.75537,0.000172307,0.18181894,667.05383,883.19869
902,15.006535,9.623,90,700,90064.291,-36333.955,-45815.725,782.81135,180.44096,289.68879,9.85E-05,0.18818202,605.22026,978.57772
910,15.065036,1.614,120,-1380,106656.08,-26875.056,-43442.362,785.75652,224.61245,289.71836,7.94E-05,0.191193,568.10527,1032.5008
889,14.915924,25.62,90,-300,85589.746,-30630.367,-44681.157,776.86481,107.55693,289.71018,0.000164829,0.18686146,670.63535,893.90001
891,14.930549,5.619,90,0,86726.544,-32196.023,-44995.769,786.19623,176.89886,289.75071,0.000100758,0.19050107,614.30933,981.47855
905,15.031529,1.616,90,1070,90825.297,-37871.943,-46129.556,786.20444,236.61354,289.57727,7.51E-05,0.18770042,553.38173,1042.8405
908,15.046244,16.621,90,1070,91387.549,-38337.282,-46200.274,773.62954,130.58976,289.70677,0.000135698,0.18668856,644.2134,913.98862
897,14.973027,9.625,90,300,88191.155,-33854.723,-45347.631,784.67154,172.97159,289.84864,0.000104511,0.19587021,608.24726,967.60122
896,14.968492,3.619,90,300,88009.713,-33828.327,-45307.256,790.00428,225.2197,289.69238,7.91E-05,0.18970353,561.93993,1029.1207
909,15.05439,25.618,90,1070,91404.571,-38296.167,-46179.922,773.17237,94.837651,289.89342,0.000188266,0.18929766,673.8484,869.88898
898,14.979229,16.621,90,300,87810.18,-33844.979,-45360.623,779.65547,144.84751,289.81342,0.000124734,0.19508135,636.63057,931.63206
914,15.087897,25.62,120,-1380,107374.18,-26682.474,-43379.374,767.44992,93.700692,289.75838,0.000188541,0.18483925,669.81308,863.83338
892,14.935639,13.606,90,0,86718.115,-32201.45,-44998.523,782.33115,153.07246,289.7404,0.000116369,0.18986981,634.57789,951.08878
911,15.069014,3.62,120,-1380,106464.52,-26676.759,-43395.984,781.58256,195.12272,289.79363,9.14E-05,0.19055297,588.9579,993.54715
900,14.998022,1.617,90,700,89445.792,-35873.344,-45701.837,791.31204,239.87625,289.56638,7.40E-05,0.1878109,555.12256,1054.4431
895,14.964515,1.614,90,300,88127.879,-33919.767,-45334.967,789.75252,237.4033,289.71472,7.53E-05,0.19134456,557.73453,1049.2554
917,15.107056,9.624,120,-1000,107374.18,-29020.925,-43847.674,775.90143,184.94355,289.75534,9.61E-05,0.18823674,590.84256,973.97563
912,15.073549,9.624,120,-1380,106619.61,-26845.947,-43429.37,776.7083,173.99086,289.74717,0.000102892,0.19121978,598.17417,957.39148
915,15.098544,1.613,120,-1000,107374.18,-28088.644,-43692.012,781.32625,214.79344,289.80041,8.96E-05,0.21697428,574.35042,1016.9021
907,15.040041,9.625,90,1070,90824.022,-37977.567,-46150.196,778.78425,180.60617,289.73823,0.000100558,0.1970191,594.3679,964.51089
916,15.102521,3.62,120,-1000,107374.18,-28693.568,-43757.097,780.3137,188.88294,289.55205,9.36E-05,0.18506415,587.05417,974.6428
906,15.035507,3.62,90,1070,91356.096,-38212.498,-46193.778,785.28652,191.3978,289.70063,9.32E-05,0.18970992,592.46169,983.31609
924,15.154912,25.619,120,-500,107374.18,-31347.124,-44304.461,758.90212,123.47615,289.73395,0.000143289,0.18577911,634.83616,892.02243
923,15.146765,16.621,120,-500,107374.18,-31418.664,-44312.972,766.04525,156.99155,289.73072,0.000112752,0.18566344,611.48611,937.54419
925,15.165558,1.617,120,0,107374.18,-34119.092,-44836.242,769.64616,186.61167,289.80822,9.53E-05,0.188268,583.55741,970.86684
922,15.140563,9.625,120,-500,107374.18,-31387.129,-44310.464,772.88571,149.80119,289.69338,0.000118702,0.1881465,624.95696,935.07334
913,15.079751,16.621,120,-1380,106339.61,-26394.629,-43364.449,773.91633,144.26895,289.79891,0.000124183,0.19140482,623.76948,921.28103
918,15.113258,16.622,120,-1000,107374.18,-28722.677,-43801.584,771.76017,150.74352,289.71666,0.000117646,0.18678244,617.0725,927.60427
927,15.174627,13.605,120,0,107374.18,-34115.515,-44838.298,765.03552,171.95684,289.76235,0.000103169,0.18684559,587.60881,942.36089
919,15.121405,25.619,120,-1000,107374.18,-28448.77,-43739.541,765.84619,115.39251,289.69878,0.000153856,0.18822086,651.85069,893.32103
931,15.20748,3.619,120,500,107374.18,-37001.045,-45414.772,769.3924,177.17636,289.91049,0.000101491,0.1916097,589.92947,957.37356
934,15.226363,25.618,120,500,107374.18,-37139.479,-45437.179,752.49441,114.36877,289.7711,0.000154402,0.18395708,636.87268,870.9859
926,15.169536,5.623,120,0,107374.18,-34130.07,-44849.029,766.38136,179.16871,289.7022,9.90E-05,0.18696267,581.51146,951.22591
920,15.13205,1.616,120,-500,107374.18,-31203.386,-44272.844,776.91833,191.03476,289.74225,9.33E-05,0.18922934,584.54475,979.22293
932,15.212015,9.621,120,500,107374.18,-36931.56,-45414.895,762.77935,185.06381,289.80394,9.63E-05,0.18933303,581.808,963.49503
921,15.136028,3.619,120,-500,107374.18,-31565.855,-44373.534,776.41675,183.28932,289.77556,9.70E-05,0.18871563,597.04559,975.90391
938,15.251724,16.621,120,1000,107374.18,-39649.548,-45898.037,757.66009,143.64485,289.92238,0.000123378,0.18633998,-390.02069,1912.354
930,15.203501,1.617,120,500,107374.18,-36927.284,-45375.836,768.5071,188.528,289.64627,9.47E-05,0.18949101,582.11401,968.15872
941,15.274494,3.621,120,1380,107374.18,-41509.838,-46283.326,762.63078,169.31961,289.724,0.000104842,0.18783398,590.16807,940.66022
936,15.240987,3.619,120,1000,107374.18,-39452.936,-45891.665,764.53945,186.44876,289.72974,9.55E-05,0.18895191,580.04995,958.81873
942,15.279029,9.622,120,1380,107374.18,-42195.964,-46420.609,758.53166,149.34042,289.9731,0.000121379,0.19479283,604.01848,911.8098
943,15.285231,16.62,120,1380,107374.18,-41716.811,-46318.562,755.49779,132.14994,289.85351,0.000133683,0.18444861,618.09712,883.64025
929,15.191468,30.613,120,0,107374.18,-34119.914,-44836.571,758.39074,96.655237,289.60513,0.000184404,0.18948075,661.75899,860.0693
948,15.318739,16.619,120,-1380,106617.35,-26561.719,-43370.041,756.04276,126.5763,289.78662,0.000140041,0.18623224,624.1256,884.98551
947,15.312536,9.623,120,-1380,106629.06,-25899.893,-43247.436,756.72376,132.77475,289.77755,0.000133538,0.18653426,617.9316,891.11891
945,15.304024,1.615,120,-1380,106251.5,-25838.879,-43212.694,760.99496,172.0798,289.73697,0.000103817,0.18936062,592.24951,949.11412
935,15.237009,1.615,120,1000,107374.18,-40309.855,-46074.38,763.7132,188.07153,290.02428,9.42E-05,0.18597541,578.91312,965.53132
950,15.33753,1.616,120,-1000,107374.18,-28571.785,-43787.728,766.20389,184.94457,289.72663,9.70E-05,0.19262844,577.95066,953.72611
933,15.218217,16.621,120,500,107374.18,-37038.459,-45417.937,758.3446,154.78576,289.83307,0.000114193,0.18446087,596.30237,918.14207
949,15.326884,25.619,120,-1380,106573.89,-26933.809,-43448.242,753.00069,102.14799,289.7249,0.000174874,0.19058064,649.64266,863.38764
953,15.352246,16.62,120,-1000,107374.18,-28775.921,-43836.12,756.20575,112.66363,289.78318,0.00015734,0.18658265,642.09072,874.90928
928,15.181935,21.615,120,0,107374.18,-34070.248,-44842.369,761.2152,112.05776,289.78213,0.000157786,0.18493752,650.18655,881.3387
955,15.371037,1.617,120,-500,107374.18,-31513.557,-44353.141,767.05773,212.45768,289.76561,8.38E-05,0.18942781,553.7732,995.04498
937,15.245522,9.622,120,1000,107374.18,-39518.021,-45887.183,760.42433,179.41481,289.68323,9.95E-05,0.18924645,575.66241,945.4689
956,15.375016,3.618,120,-500,107374.18,-31258.891,-44293.936,765.66299,214.12746,289.74052,8.32E-05,0.19001846,549.82281,993.00547
957,15.379551,9.623,120,-500,107374.18,-31249.64,-44299.075,761.04552,153.66723,289.77658,0.000115245,0.18595861,604.26847,921.40829
946,15.308002,3.617,120,-1380,106674.95,-26613.401,-43394.628,763.79101,191.18314,289.73084,9.36E-05,0.18709669,574.25856,972.26669
939,15.259871,25.617,120,1000,107374.18,-39984.347,-45989.395,752.45448,111.89313,289.85785,0.000158062,0.18558935,640.04668,868.99372
940,15.270516,1.617,120,1380,107374.18,-42145.928,-46422.994,765.4362,191.12575,289.90218,9.45E-05,0.19171103,571.96179,969.67457
961,15.408524,5.619,120,0,107374.18,-34081.061,-44855.114,764.8944,207.5818,289.87692,8.61E-05,0.18996899,768.11221,768.24133
959,15.393899,25.619,120,-500,107374.18,-31489.628,-44353.1,755.61181,100.41047,289.95924,0.00017634,0.18061854,652.20547,861.5218
962,15.413614,13.602,120,0,107374.18,-34102.441,-44874.397,757.03463,141.82793,289.96755,0.000125213,0.1854077,608.47693,904.67458
944,15.293377,25.621,120,1380,107374.18,-41857.465,-46367.53,751.14809,99.297208,289.71159,0.000178448,0.18644942,649.85465,854.41808
963,15.420922,21.615,120,0,107374.18,-34117.776,-44844.712,757.07229,119.4252,289.9259,0.000145892,0.17377669,628.0495,885.9505
964,15.430456,30.612,120,0,107374.18,-34104.373,-44916.787,753.3186,110.37214,290.0674,0.000160984,0.188905,637.61535,867.41495
954,15.360392,25.619,120,-1000,107374.18,-28799.603,-43821.689,753.43378,88.28852,289.85345,0.000203688,0.18952464,662.31802,844.68198
966,15.446467,3.618,120,500,107374.18,-36696.671,-45397.462,766.27749,213.26489,290.09839,8.38E-05,0.18852228,553.37814,994.47034
965,15.442488,1.617,120,500,107374.18,-36888.02,-45446.882,763.5487,201.97179,290.06217,8.83E-05,0.19059789,563.29321,979.33305
952,15.346042,9.626,120,-1000,107374.18,-28729.995,-43803.146,762.85274,147.8351,289.76417,0.000119411,0.18347653,615.26499,923.6037
951,15.341508,3.619,120,-1000,107374.18,-28591.561,-43794.43,766.77411,212.31163,289.79843,8.38E-05,0.18905595,554.68835,996.06923
968,15.457204,16.62,120,500,107374.18,-36887.526,-45395.859,756.1585,132.35285,289.79299,0.00013448,0.18390823,616.71637,893.14222
969,15.46535,25.618,120,500,107374.18,-36861.418,-45387.677,749.56297,106.20601,289.78118,0.000168359,0.19022051,639.08932,857.99148
974,15.498856,25.624,120,1000,107374.18,-38896.568,-45782.052,751.29839,95.589858,289.75359,0.000185232,0.1852348,654.23889,851.95303
958,15.385753,16.62,120,-500,107374.18,-31391.775,-44352.401,758.19961,129.97038,289.88896,0.000137659,0.19062798,628.60615,894.56557
975,15.509502,1.62,120,1380,107374.18,-40804.428,-46160.516,764.90723,222.78424,289.7831,8.01E-05,0.19009767,538.8331,999.37902
970,15.475996,1.616,120,1000,107374.18,-39826.589,-45971.88,762.33225,206.77472,289.69218,8.58E-05,0.18717819,559.59487,988.96069
972,15.484508,9.625,120,1000,107374.18,-39821.532,-45993.013,758.02331,155.60217,289.74867,0.000114176,0.18776385,600.92986,922.73681
960,15.404545,1.615,120,0,107374.18,-34084.967,-44892.323,769.31584,231.07126,289.9941,7.78E-05,0.19260671,532.76103,1009.0875
967,15.451001,9.625,120,500,107374.18,-36836.215,-45427.846,763.11574,163.22944,289.77712,0.000108899,0.18775021,601.64117,939.076
977,15.518015,9.627,120,1380,107374.18,-41127.921,-46195.299,757.18651,168.69076,289.71438,0.000105117,0.18748533,590.92325,940.75351
976,15.51348,3.622,120,1380,107374.18,-41330.864,-46255.532,762.44917,199.80209,289.79685,8.90E-05,0.18852137,564.5675,976.32139
980,15.54301,1.618,15,-290,13133.638,-25782.384,-45044.49,762.82253,227.25972,289.74997,7.85E-05,0.19047244,534.3495,1002.398
984,15.565872,25.618,15,-290,13047.831,-25794.76,-45087.784,749.14919,68.347528,289.85176,0.000258766,0.18495892,679.95638,820.47796
979,15.532363,25.622,120,1380,107374.18,-40824.492,-46135.97,754.28163,82.896532,289.82021,0.000214156,0.18744704,669.1573,841.40835
988,15.591233,16.621,15,-200,13443.027,-26175.237,-45153.157,757.70858,131.75725,289.73848,0.000134104,0.1838734,623.95736,897.45678
986,15.580496,3.619,15,-200,13461.57,-26158.462,-45147.771,761.81225,190.02479,289.83852,9.31E-05,0.18554287,574.60569,968.51553
992,15.619094,13.606,15,-100,13914.286,-26733.454,-45267.991,759.6425,144.94612,289.80252,0.000122553,0.18509726,617.46441,916.22246
985,15.576517,1.617,15,-200,13334.607,-26234.278,-45162.49,765.84474,232.55449,289.91281,7.66E-05,0.18956721,536.76861,1019.292
989,15.599379,25.62,15,-200,13396.485,-26135.027,-45165.944,751.09174,84.98657,289.92861,0.000212,0.18038876,662.77829,843.34292
971,15.479974,3.618,120,1000,107374.18,-39649.63,-45929.696,763.88302,218.33635,289.82087,8.19E-05,0.19033501,546.93348,999.8746
995,15.647969,1.617,15,0,14332.876,-27261.534,-45362.597,765.1803,225.86435,289.80614,7.88E-05,0.1892177,537.33411,1003.1507
991,15.614003,5.622,15,-100,13870.498,-26675.523,-45248.503,763.06022,180.05398,289.92677,9.83E-05,0.18538943,583.37621,957.745
973,15.49071,16.624,120,1000,107374.18,-38893.814,-45775.72,754.55939,123.37542,289.80355,0.000143811,0.18729044,629.45499,885.00966
982,15.551524,9.623,15,-290,13059.302,-25677.5,-45044.449,755.58636,151.60023,289.66639,0.000116464,0.18434281,601.45802,915.56218
983,15.557725,16.624,15,-290,13081.669,-25788.511,-45089.1,750.38654,103.66703,289.95492,0.00017,0.18255885,642.85308,858.74288
978,15.524217,16.624,120,1380,107374.18,-40888.425,-46151.265,753.43358,112.43852,289.79895,0.000158211,0.18563436,641.12803,874.97298
999,15.67388,30.611,15,0,14334.891,-27256.395,-45366.832,752.68568,103.39792,289.75971,0.000171795,0.18533047,643.82593,858.33569
997,15.657038,13.605,15,0,14318.075,-27249.57,-45369.956,757.05097,148.98537,289.83824,0.000118628,0.1849969,610.92759,918.43605
894,14.952482,30.611,90,0,86752.323,-32186.32,-44989.889,772.54518,97.901762,289.79317,0.000180767,0.18468702,672.2593,876.00333
996,15.651947,5.619,15,0,14286.54,-27256.847,-45355.237,762.77059,202.88768,289.805,8.74E-05,0.18701725,558.11732,979.30692
981,15.546988,3.62,15,-290,13126.484,-25697.071,-45064.965,758.77397,187.92147,289.77061,9.52E-05,0.1889587,571.15384,963.1593
1000,15.685913,1.615,15,100,14822.266,-27842.077,-45478.911,764.71299,209.16043,289.8908,8.50E-05,0.1887594,555.30679,987.88512
1001,15.689891,5.621,15,100,14767.995,-27773.456,-45479.98,761.86777,179.64505,289.92487,9.86E-05,0.18605055,582.44632,956.59409
990,15.610025,1.616,15,-100,13852.285,-26703.564,-45273.624,763.41951,200.4868,289.90723,8.84E-05,0.18645489,568.60241,983.32688
1006,15.727835,3.618,15,200,15156.571,-28392.564,-45602.585,764.05753,198.40324,289.92828,8.95E-05,0.18807848,562.55215,972.64987
987,15.585029,9.628,15,-200,13463.215,-26273.337,-45175.4,760.82467,176.30339,289.87054,0.000100736,0.187002,584.5975,949.34189
1007,15.732369,9.624,15,200,15137.247,-28303.715,-45564.142,757.62995,159.1202,289.88373,0.000111252,0.18487018,597.99548,927.07523
1004,15.711824,30.613,15,100,14783.002,-27796.933,-45483.228,754.91875,86.219452,289.88159,0.0002104,0.19286647,666.52236,836.91199
1002,15.694981,13.607,15,100,14699.744,-27768.152,-45467.687,756.36039,154.94931,289.84184,0.000114005,0.1844999,599.20089,919.39507
994,15.635936,30.614,15,-100,13826.711,-26679.758,-45294.305,751.34915,89.111591,289.76076,0.000200365,0.1861703,660.61931,845.77463
1009,15.746718,25.619,15,200,15288.016,-28399.677,-45592.512,752.42461,80.673989,289.79021,0.00021935,0.18497865,667.27703,833.77347
993,15.626402,21.617,15,-100,13852.531,-26758.904,-45251.093,757.76886,127.8255,289.77749,0.000138394,0.18531166,625.68901,890.3918
1010,15.757363,1.617,15,290,15620.183,-28930.018,-45677.085,764.50579,210.09136,289.84175,8.45E-05,0.18762395,560.10642,995.17641
998,15.664346,21.616,15,0,14316.759,-27258.821,-45367.654,755.06249,121.81567,289.82637,0.000145141,0.18479281,627.92818,879.73849
1008,15.738572,16.619,15,200,15182.268,-28417.603,-45614.344,754.19844,123.97045,289.83538,0.00014325,0.18679372,627.28167,883.4456
1003,15.702291,21.613,15,100,14711.338,-27784.886,-45475.17,754.86646,119.57008,289.83448,0.000147925,0.18540713,638.15468,884.71401
1016,15.794849,3.619,25,-400,22630.27,-25867.575,-44908.523,770.60339,194.20405,289.84227,9.14E-05,0.18725916,572.02443,971.48062
1011,15.761342,3.618,15,290,15592.636,-28900.334,-45671,761.73341,147.55689,289.75087,0.000119938,0.18529925,608.61903,912.41127
1005,15.723857,1.616,15,200,15240.24,-28346.639,-45592.018,768.06077,233.38708,289.85709,7.67E-05,0.19074879,537.26467,1017.2707
1013,15.772079,16.621,15,290,15590.457,-28821.228,-45661.297,754.21444,103.68826,289.90005,0.000171584,0.18741197,648.36695,862.01689
1012,15.765877,9.623,15,290,15432.781,-28818.227,-45662.777,758.45875,158.51032,289.82789,0.000112176,0.1875599,595.48989,922.28789
1015,15.790871,1.616,25,-400,22341.438,-25638.359,-44860.583,769.81653,183.20143,289.79637,9.69E-05,0.18694671,581.75833,959.71642
1021,15.82307,3.619,25,-300,22765.291,-26228.07,-44983.845,787.1045,222.29379,289.8583,8.01E-05,0.18846544,569.13527,1028.6021
1022,15.827605,8.613,25,-300,22890.075,-26270.953,-44988.204,783.87322,171.53422,290.01498,0.000103398,0.18729104,616.05711,970.35703
1024,15.841116,20.625,25,-300,22615.51,-26027.84,-44958.477,774.51828,107.41392,289.99549,0.000164977,0.18654624,662.81767,883.95001
866,14.763013,3.618,65,600,64992.41,-33764.353,-45738.018,813.84101,0.008340878,619.69005,0.39762088,2017.0633,1004.1313,1004.1313
1019,15.811226,15.61,25,-400,22557.044,-25811.412,-44881.181,771.34315,109.53601,289.86915,0.000161549,0.18540504,657.65568,883.69785
1026,15.854352,3.623,25,-150,23537.84,-27196.285,-45213.473,786.62995,200.59239,290.01295,9.00E-05,0.19537369,584.25379,994.94823
1029,15.873237,25.619,25,-150,23425.349,-27083.671,-45173.632,759.59629,105.96795,289.94313,0.000166967,0.18459497,651.39039,871.22577
1027,15.858888,9.623,25,-150,23509.306,-27101.063,-45166.643,775.77066,176.35282,290.0093,0.000100626,0.18778077,601.7021,964.2878
1031,15.887859,5.624,25,0,24120.767,-27948.112,-45331.637,765.15506,200.2543,290.00426,8.91E-05,0.18988108,566.4201,982.16576
1032,15.892951,13.606,25,0,24121.671,-27938.697,-45338.544,755.3724,148.94937,289.96838,0.000118634,0.18425718,602.43101,910.80131
1020,15.819092,1.617,25,-300,22776.598,-26323.95,-44989.848,784.46151,217.59353,289.83368,8.17E-05,0.18889351,572.96654,1024.0537
1014,15.780225,25.62,15,290,15832.582,-28914.271,-45675.646,754.55394,71.588497,289.7999,0.000246654,0.18070057,678.84194,828.10755
1025,15.850375,1.614,25,-150,23508.155,-27070.555,-45168.452,788.12278,220.3913,290.03948,8.24E-05,0.19432684,570.66316,1027.3671
1039,15.944687,25.619,25,150,24730.172,-28773.782,-45496.919,748.76707,106.82567,289.98761,0.000165169,0.18425316,640.93209,861.9366
1018,15.804749,10.614,25,-400,22137.22,-25671.621,-44876.617,771.65499,147.91293,289.83,0.000119655,0.18559935,618.99575,923.07496
1037,15.930339,9.624,25,150,24867.619,-28833.892,-45516.737,753.45917,163.47868,289.99816,0.00010818,0.18489618,585.86319,921.93479
1042,15.963846,8.613,25,300,25441.131,-29627.615,-45666.354,751.22079,157.91742,289.96317,0.000111933,0.18452034,590.80168,917.89529
1046,15.990594,3.62,25,400,25990.22,-30337.999,-45798.375,752.12905,181.99788,290.15247,9.81E-05,0.18789174,564.15514,940.76405
1017,15.799383,6.611,25,-400,22396.778,-25795.377,-44892.57,770.44385,154.36728,289.82851,0.000115804,0.18876467,610.73488,928.86108
1035,15.921826,1.617,25,150,24712.575,-28822.38,-45518.71,759.7848,207.16571,290.10374,8.57E-05,0.18737107,553.87259,984.24862
1045,15.986616,1.614,25,400,25711.749,-30279.04,-45794.386,753.06939,208.11875,290.04239,8.57E-05,0.19008016,541.50219,970.46751
1041,15.959311,3.618,25,300,25518.673,-29645.377,-45662.572,753.56242,204.03088,290.02744,8.83E-05,0.18949686,543.9462,969.64976
1028,15.865091,16.619,25,-150,23315.532,-27105.298,-45199.041,765.9391,143.80959,290.10911,0.00012462,0.18996357,615.9563,911.81137
1044,15.977357,20.626,25,300,25443.556,-29611.416,-45694.189,741.88171,106.54518,290.14467,0.000167214,0.18917822,637.07145,857.15077
1023,15.833526,14.618,25,-300,22586.195,-26222.149,-45012.626,780.97151,141.74618,290.05074,0.000128832,0.19844369,633.75886,923.42296
1033,15.90026,21.615,25,0,24119.821,-27950.209,-45341.998,750.92509,130.60536,289.95447,0.000135814,0.18587082,622.16838,892.89223
1048,16.000494,10.614,25,400,25745.504,-30290.429,-45807.79,746.60105,145.79928,289.99769,0.000121198,0.18362117,597.45278,897.67853
1036,15.925804,3.62,25,150,24794.681,-28760.214,-45491.492,760.74831,208.99313,290.00627,8.54E-05,0.18923518,550.24,980.20444
1049,16.006972,15.606,25,400,26253.273,-30312.796,-45791.056,742.98579,124.65418,289.92723,0.000141821,0.18472894,617.28812,874.924
1047,15.995129,6.612,25,400,25672.731,-30215.805,-45800.759,751.75741,179.742,289.99565,9.85E-05,0.18613104,571.03584,944.16618
1034,15.909793,30.612,25,0,24118.341,-27956.294,-45339.983,746.91413,97.996254,290.01679,0.000180537,0.18516741,648.31326,849.54532
1030,15.883882,1.617,25,0,24109.46,-27944.371,-45321.235,769.82301,236.90712,289.93318,7.52E-05,0.18976209,534.75141,1027.1577
1038,15.936541,16.62,25,150,24727.828,-28766.011,-45487.586,749.76624,133.86186,289.98207,0.000132211,0.18578148,614.50169,891.03367
1040,15.955333,1.617,25,300,25217.753,-29570.26,-45657.885,757.33163,217.97975,289.99086,8.19E-05,0.19047817,535.71595,985.20324
1043,15.969767,14.619,25,300,25420.162,-29696.195,-45682.718,744.14809,134.21279,289.93323,0.000131592,0.18331836,602.93842,880.63733
1052,16.02335,8.611,40,-550,36180.102,-25872.55,-44687.447,747.30177,150.995,290.02082,0.000117472,0.18646333,591.12148,902.6765
1055,16.046119,1.616,40,-400,36937.44,-26608.424,-44807.709,747.89654,190.38413,289.98783,9.30E-05,0.18497053,553.35926,947.88316
1053,16.029271,14.619,40,-550,36117.731,-25873.495,-44659.695,741.50014,122.96515,290.0304,0.000144093,0.18605628,614.5221,869.23548
1056,16.050098,3.618,40,-400,37063.169,-26752.861,-44843.931,750.87688,206.2828,290.01491,8.60E-05,0.18744058,548.51396,974.81937
1051,16.018815,3.619,40,-550,36474.403,-25943.144,-44672.194,751.96696,200.50557,289.9907,8.93E-05,0.18964266,555.69857,970.04891
1060,16.079627,1.616,40,-200,37920.251,-27774.731,-45041.242,747.73858,190.75875,290.06272,9.39E-05,0.19147819,561.57775,955.8667
1054,16.036861,20.625,40,-550,36302.008,-26036.022,-44706.977,738.40481,102.48156,290.21737,0.000194318,0.19906613,624.17124,850.47522
1063,16.094342,16.621,40,-200,37943.728,-27890.387,-45050.822,740.22231,123.48747,290.08866,0.000143305,0.18567358,616.89227,871.835
1050,16.014837,1.616,40,-550,36256.535,-25916.995,-44670.672,751.74921,194.50205,290.08899,9.16E-05,0.18898374,559.27089,960.16345
1064,16.102489,25.617,40,-200,37970.74,-27832.661,-45037.048,736.89185,98.765518,289.97633,0.00017908,0.18464291,638.52816,841.99709
1066,16.117113,5.62,40,0,38712.66,-28957.278,-45254.752,744.85812,195.60449,289.9715,9.08E-05,0.18708704,546.12742,948.65035
1062,16.088139,9.625,40,-200,37837.692,-27856.261,-45046.34,743.16451,151.56183,290.01391,0.000116881,0.18620791,591.56708,905.54403
1068,16.129512,21.615,40,0,38733.135,-28977.342,-45275.227,730.82122,114.17016,290.10324,0.000162473,0.20012652,611.66729,847.36301
1073,16.165794,16.619,40,200,39507.124,-30108.701,-45493.589,728.33163,136.94379,289.95346,0.000129061,0.18462597,588.05596,870.41878
1067,16.122203,13.607,40,0,38734.821,-28973.189,-45256.232,738.51904,160.41432,290.00809,0.000110136,0.18453246,571.43883,902.83389
1070,16.151078,1.617,40,200,39622.904,-30072.396,-45480.268,736.30418,191.7825,289.99227,9.20E-05,0.18523887,541.45924,938.28823
1058,16.060835,16.622,40,-400,37354.592,-26885.867,-44848.988,740.5836,116.82039,290.10874,0.000151707,0.18582391,619.2024,859.70669
1075,16.184585,1.618,40,400,40581.376,-31177.072,-45695.382,733.80225,193.78518,290.01104,9.14E-05,0.18599215,538.20393,940.35162
1059,16.068982,25.618,40,-400,37034.676,-26725.643,-44829.541,738.04621,109.46305,289.98666,0.000161308,0.18402362,628.46126,855.16501
1057,16.054633,9.622,40,-400,36886.991,-26732.714,-44823.99,744.64547,148.56409,289.96208,0.000119853,0.18495499,594.23929,900.75061
1076,16.188564,3.618,40,400,40057.53,-31086.784,-45685.555,732.83763,184.64149,290.03482,9.57E-05,0.1844044,542.80488,923.47795
1065,16.113134,1.617,40,0,38726.598,-28970.105,-45267.087,748.15154,217.23082,289.99145,8.16E-05,0.18626582,533.07376,980.08785
1082,16.226605,8.613,40,550,41112.911,-31962.655,-45847.671,723.86115,146.58824,289.84632,0.000121162,0.18480786,571.18701,874.97461
1078,16.199301,16.62,40,400,40172.365,-31204.332,-45706.729,724.85398,129.17395,290.00137,0.000136639,0.18420411,593.89792,860.50612
1083,16.232527,14.619,40,550,41130.22,-31896.049,-45830.814,720.66244,116.97404,290.02818,0.000151392,0.1840855,600.45732,843.53258
1084,16.240117,20.625,40,550,41452.685,-32028.151,-45856.347,716.34791,101.89804,290.0752,0.000173202,0.18359951,616.16027,826.17306
1061,16.083605,3.619,40,-200,37792.918,-27831.469,-45048.149,749.22265,208.1807,290.09363,8.52E-05,0.18645202,535.87313,965.06627
1072,16.159589,9.629,40,200,39574.018,-30006.53,-45476.938,730.80653,155.29423,290.04342,0.00011401,0.18507842,571.08643,892.10549
1071,16.155056,3.619,40,200,39549.432,-30065.571,-45483.886,732.70686,177.55411,290.01632,9.96E-05,0.18550795,559.49132,927.20565
1069,16.139046,30.611,40,0,38739.508,-28963.568,-45262.153,727.58946,99.593193,289.96593,0.000178416,0.18483564,624.33452,831.34225
1089,16.272236,25.618,65,-810,59799.324,-26109.002,-44261.455,715.79673,73.651845,289.9974,0.000239722,0.18345155,640.23524,793.05769
1087,16.257888,9.625,65,-810,59487.713,-26332.215,-44321.729,720.59891,129.08592,290.02811,0.000136951,0.18481015,592.5987,859.07807
1085,16.249376,1.615,65,-810,59508.887,-25891.463,-44219.353,723.01497,189.89655,290.02402,9.34E-05,0.18658452,530.12195,922.54471
1093,16.297598,16.62,65,-600,60065.75,-27228.848,-44486.93,716.9991,114.1515,290.01522,0.00015474,0.18429874,601.5744,836.97106
1088,16.264091,16.62,65,-810,59970.938,-26319.181,-44303.187,717.57787,103.20785,290.02187,0.00017099,0.18368688,614.66779,828.2615
1080,16.218092,1.618,40,550,40980.808,-31977.457,-45859.019,728.49503,164.3235,290.02922,0.000107713,0.18548013,562.61728,902.54433
1092,16.291395,9.625,65,-600,60555.924,-27214.993,-44471.923,721.53131,135.62871,290.1267,0.000140057,0.20253014,579.75216,864.43976
1095,16.31639,1.617,65,-300,62012.467,-29027.05,-44833.364,721.91468,200.81433,290.00091,8.86E-05,0.18815177,518.51132,932.90282
1096,16.320368,3.618,65,-300,61711.094,-28913.408,-44821.359,720.31184,172.25749,289.90133,0.000103294,0.18704097,544.83575,900.03294
1074,16.173939,25.62,40,200,39556.298,-30073.383,-45486.394,724.49055,106.37396,290.00029,0.000165892,0.18369619,614.03962,834.06139
1097,16.324903,9.624,65,-300,61808.619,-28967.721,-44825.183,716.42233,156.66674,290.09739,0.000116512,0.18711326,559.32315,892.12129
1077,16.193098,9.624,40,400,40731.693,-31203.016,-45713.513,727.67871,151.19693,290.0434,0.000116783,0.18417339,574.72807,888.77698
1091,16.286861,3.619,65,-600,60135.81,-27282.997,-44504.033,726.01635,183.66094,289.96177,9.70E-05,0.18853117,538.83265,917.26836
1094,16.305744,25.619,65,-600,60680.338,-27237.277,-44464.481,713.90219,86.444938,290.04622,0.000204173,0.18347135,623.76372,801.30698
1081,16.222071,3.617,40,550,40897.715,-31925.241,-45854.168,728.73652,175.55318,290.0354,0.000100981,0.18653522,556.52116,918.36772
1079,16.207448,25.616,40,400,40308.414,-31360.568,-45738.511,720.57436,93.030589,290.07314,0.000190473,0.1859722,623.81618,815.08281
1099,16.339251,25.619,65,-300,61541,-28878.707,-44815.027,709.4015,98.725828,289.94249,0.000178717,0.18277432,607.81777,810.9499
1090,16.282882,1.617,65,-600,60873.332,-27272.348,-44511.886,727.54973,196.44894,290.20747,9.34E-05,0.20243363,531.47863,934.97592
1086,16.253353,3.618,65,-810,59596.421,-26251.383,-44292.867,724.44137,177.83472,289.95539,9.97E-05,0.18635325,545.10634,910.50982
1104,16.375808,30.614,65,0,62997.01,-30581.892,-45137.698,708.20355,91.869229,289.99557,0.000192165,0.18364751,613.73023,802.97684
1102,16.358966,13.608,65,0,63005.603,-30568.612,-45133.093,712.37253,137.89322,290.03231,0.000128073,0.18435806,571.36257,857.53642
1113,16.436062,16.625,65,600,65512.188,-33457.224,-45696.204,708.25079,117.94951,289.90721,0.000150087,0.18521053,587.29914,830.50894
1114,16.444209,25.62,65,600,65468.688,-33832.357,-45775.802,704.36633,87.264127,290.12655,0.000202441,0.18300046,617.16425,797.15898
1107,16.396353,9.627,65,300,64298.14,-32219.13,-45467.851,713.53518,155.14437,289.98282,0.000114692,0.1879261,562.93922,883.03047
1112,16.429861,9.624,65,600,65404.22,-34005.615,-45806.968,710.90371,159.6448,289.92651,0.000111099,0.1863504,549.07983,877.63734
1098,16.331105,16.622,65,-300,61470.036,-28954.893,-44867.737,714.53138,135.55345,290.20813,0.000129151,0.17816761,574.20801,852.83239
1106,16.391819,3.619,65,300,64382.796,-32227.641,-45507.28,715.56366,173.6663,289.99417,0.000102444,0.18707372,539.36846,899.06589
1115,16.454856,1.616,65,810,65703.99,-35030.817,-46034.046,713.88109,189.07664,290.04553,9.37E-05,0.18556543,519.22246,909.57552
1116,16.458835,3.614,65,810,67304.275,-35564.653,-46118.743,713.65188,170.36523,289.9991,0.000103943,0.18587671,543.56477,896.93018
1119,16.477717,25.618,65,810,66387.858,-35108.236,-46034.663,700.40778,77.80974,289.9516,0.000226489,0.18287272,618.6836,778.99316
1100,16.349898,1.615,65,0,63003.383,-30574.533,-45136.629,717.20893,183.98693,289.98032,9.63E-05,0.18601032,538.44144,919.23533
1118,16.469571,16.619,65,810,67102.07,-35286.182,-46068.295,702.1654,118.15638,289.93277,0.000149624,0.18488208,584.0111,829.12021
1124,16.511225,25.616,90,-1070,81590.666,-25781.276,-43793.854,700.78438,90.96957,289.97584,0.000194339,0.18403643,610.55555,798.03031
1125,16.52187,1.616,90,-700,83837.452,-28228.434,-44242.665,709.47048,173.34635,289.93254,0.000102212,0.18612605,540.70936,899.44215
1122,16.496875,9.626,90,-1070,83123.567,-26223.384,-43841.712,706.05304,154.53109,289.95911,0.000114689,0.18644815,549.59065,868.8639
1105,16.387841,1.616,65,300,64183.305,-32236.193,-45492.027,719.251,206.24364,290.25663,8.60E-05,0.18630564,520.48036,947.80247
1103,16.366275,21.613,65,0,63004.658,-30579.097,-45132.476,710.36846,123.61499,289.86852,0.000143109,0.1840414,580.66722,836.28228
1120,16.488362,1.618,90,-1070,82954.254,-26749.901,-43956.834,709.42295,173.13056,289.91525,0.000102312,0.18612453,531.33799,888.26807
1101,16.353874,5.623,65,0,63005.644,-30572.6,-45124.418,714.1972,162.70167,289.88624,0.000108577,0.18441355,547.79922,884.60482
1108,16.402557,16.618,65,300,64123.4,-32278.582,-45483.516,708.71189,127.97961,290.05561,0.000137979,0.18403829,581.00689,845.99311
1131,16.559355,3.618,90,-300,85974.298,-30515.656,-44684.446,709.00131,194.1166,289.94693,9.15E-05,0.1870182,520.29974,921.75077
1109,16.410702,25.618,65,300,63949.483,-32166.585,-45470.811,705.49724,98.92245,289.91841,0.00017835,0.18347602,607.85823,812.43469
1128,16.536586,16.62,90,-700,84321.421,-28136.995,-44213.679,704.19382,132.16943,289.90845,0.000134086,0.18577426,571.77507,845.52796
1117,16.463368,9.626,65,810,66482.629,-35124.723,-46040.213,708.04311,150.95585,290.06223,0.000117162,0.18477816,554.53818,865.00727
1133,16.570093,16.622,90,-300,86010.109,-30615.648,-44737.484,703.9262,136.01946,289.96722,0.00012992,0.18153068,569.11656,851.02486
1123,16.503078,16.621,90,-1070,81954.125,-26334.97,-43891.338,703.13409,121.47132,290.03664,0.000145929,0.18426709,578.04776,829.38658
1111,16.425326,3.618,65,600,65812.781,-33934.158,-45791.385,713.4373,176.05433,289.99639,0.000101412,0.18769588,533.07489,897.14733
1132,16.56389,9.624,90,-300,85856.995,-30513.847,-44702.125,703.96406,142.07838,289.99464,0.000124252,0.18412519,559.82875,854.85811
1110,16.421348,1.616,65,600,65426.422,-34068.274,-45830.321,716.35053,203.49749,289.99425,8.72E-05,0.18728593,511.97455,934.72242
1134,16.578239,25.617,90,-300,85623.09,-30539.092,-44701.015,701.9073,107.27535,289.99275,0.000164765,0.18422465,591.64137,813.37883
1121,16.492341,3.618,90,-1070,82678.372,-26498.936,-43891.256,708.71568,165.28484,289.95287,0.000107056,0.18541755,537.89166,879.60329
1135,16.588884,1.616,90,0,87090.456,-32222.666,-45014.928,710.0567,181.98055,289.96506,9.79E-05,0.18770823,527.13619,905.18705
1126,16.525848,3.619,90,-700,83916.27,-27934.915,-44186.091,708.6016,170.05297,289.98611,0.00010399,0.18520016,539.7839,891.31711
1127,16.530383,9.625,90,-700,84178.915,-28300.015,-44257.343,708.18106,162.13223,289.95267,0.000109409,0.18638631,549.05196,883.96824
1140,16.626828,1.616,90,300,88304.51,-33889.506,-45351.084,711.45661,180.49528,289.98533,9.81E-05,0.18585163,535.19163,907.76797
1136,16.592863,5.618,90,0,87093.663,-32222.049,-45017.477,709.18271,167.60937,289.9798,0.000105618,0.1857114,544.5634,891.28508
1145,16.660335,1.617,90,700,90213.95,-36131.628,-45787.397,710.43965,185.12786,290.00639,9.61E-05,0.18740457,521.52907,904.1881
1138,16.605263,21.612,90,0,87077.751,-32224.146,-45005.431,703.96358,111.05339,289.95375,0.000159042,0.18442033,591.69688,821.24252
1144,16.64969,25.617,90,300,88442.37,-33952.207,-45370.696,700.74424,109.49111,289.9452,0.000161497,0.18533989,592.24614,817.98618
1139,16.614796,30.612,90,0,87061.346,-32215.06,-45008.925,701.97089,94.65332,290.03116,0.00018635,0.18341541,605.39945,801.02479
1141,16.630806,3.619,90,300,88301.345,-33830.342,-45358.773,709.43261,173.69875,290.03215,0.000102365,0.18325467,537.32464,901.18041
1129,16.544731,25.62,90,-700,84190.797,-28460.363,-44284.932,700.32508,102.59822,289.96704,0.000172303,0.1846737,594.99243,805.90656
1143,16.641543,16.622,90,300,88345.338,-33898.716,-45346.85,704.18368,130.04786,289.87319,0.000135626,0.18336652,567.39402,835.8181
1146,16.664313,3.62,90,700,90201.534,-35986.246,-45755.821,707.91689,178.72678,289.92178,9.93E-05,0.18710828,527.9706,898.28193
1130,16.555376,1.618,90,-300,85763.088,-30583.948,-44698.754,709.00614,176.867,289.98578,0.000100061,0.18566721,535.41425,902.1211
1149,16.683197,25.618,90,700,90389.637,-36184.338,-45783.738,701.9851,91.800424,289.95172,0.000193758,0.18328456,606.4052,798.71601
1152,16.702356,9.624,90,1070,92004.856,-38580.765,-46277.858,702.63995,117.31535,289.96574,0.000150753,0.18452508,583.05236,825.41229
1154,16.716704,25.619,90,1070,91300.015,-37926.297,-46141.849,699.33936,82.361338,289.95267,0.000213995,0.1829211,615.37431,785.65599
1137,16.597953,13.608,90,0,87080.259,-32217.855,-45014.106,707.11671,146.86916,289.99245,0.000120808,0.18669495,560.9085,865.33392
1142,16.635341,9.625,90,300,88346.037,-33970.955,-45360.253,705.68265,158.68649,289.86675,0.000111439,0.18493774,544.5722,872.16517
1148,16.675051,16.621,90,700,89834.291,-35953.148,-45754.217,704.03276,121.363,289.91247,0.000145586,0.18332124,576.36457,826.05967
1156,16.731328,3.619,120,-1380,107354.14,-26365.067,-43384.513,706.13843,180.46221,289.90733,9.82E-05,0.18624993,531.43248,903.84025
1161,16.764835,3.619,120,-1000,107374.18,-28372.995,-43743.488,708.23748,186.51899,289.94903,9.53E-05,0.18752813,517.601,902.42931
1159,16.750212,25.617,120,-1380,106608.18,-26836.326,-43444.253,698.37143,81.842829,290.10715,0.000215674,0.18363728,613.32017,781.3566
1155,16.727349,1.617,120,-1380,106538.73,-26745.298,-43426.039,708.92185,192.86603,290.01886,9.19E-05,0.18631076,516.46879,914.31909
1147,16.668848,9.624,90,700,90095.497,-36353.937,-45820.865,705.64705,141.09274,289.93072,0.00012523,0.18441106,567.38447,859.43371
1150,16.693843,1.615,90,1070,92297.968,-38497.96,-46240.69,708.07567,151.8945,289.9362,0.000116392,0.18520496,552.2897,865.26585
1167,16.802877,9.624,120,-500,107374.18,-31493.041,-44367.696,702.24776,162.00808,289.98213,0.00010917,0.18546768,538.21307,875.393
1171,16.831849,5.621,120,0,107374.18,-34149.887,-44874.027,708.67064,184.25703,290.01844,9.60E-05,0.18564212,522.42236,904.78976
1163,16.775572,16.62,120,-1000,107374.18,-28675.97,-43783.123,701.01386,113.33051,289.94537,0.000155863,0.18445978,587.42067,822.17529
1166,16.798343,3.618,120,-500,107374.18,-31369.244,-44329.007,704.47351,165.65815,289.95088,0.000106754,0.18498688,541.85122,884.25989
1157,16.735862,9.625,120,-1380,106368.35,-26494.743,-43384.883,701.03552,125.91122,290.07707,0.000142551,0.19195899,572.3918,831.81022
1168,16.80908,16.622,120,-500,107374.18,-31361.391,-44330.117,698.84729,125.44842,290.00403,0.000142121,0.18638326,570.94798,831.39545
1153,16.708558,16.62,90,1070,91167.952,-37858.087,-46110.026,700.84529,102.23691,289.95813,0.000172753,0.18415572,597.95894,808.47541
1169,16.817226,25.616,120,-500,107374.18,-31239.238,-44320.29,698.00628,96.988177,290.07416,0.000187721,0.1847629,598.07731,804.49845
1158,16.742066,16.62,120,-1380,107248.76,-26706.526,-43384.267,699.20396,97.385925,289.93164,0.000181001,0.18303541,601.54388,802.60763
1151,16.697821,3.618,90,1070,90733.486,-37920.541,-46142.918,708.62091,173.13582,289.98587,0.000102591,0.18716955,529.89023,886.88755
1172,16.836939,13.609,120,0,107374.18,-34160.742,-44872.506,706.72679,136.2337,289.98626,0.000130122,0.18474342,570.78891,853.58483
1170,16.827871,1.617,120,0,107374.18,-34152.395,-44870.45,708.45427,203.50564,289.95085,8.71E-05,0.18641084,504.6083,927.04827
1174,16.853783,30.611,120,0,107374.18,-34165.881,-44869.052,711.41178,82.274187,289.95728,0.000215419,0.18403413,624.81379,795.22662
1178,16.880531,16.619,120,500,107374.18,-36931.437,-45409.221,721.69085,123.14055,289.98078,0.000145777,0.18553206,598.0877,855.58907
1162,16.76937,9.624,120,-1000,107374.18,-28732.092,-43808.162,703.54118,140.49706,289.8794,0.000126297,0.18675182,559.18699,848.32816
1177,16.874328,9.625,120,500,107374.18,-37015.969,-45418.842,723.39109,151.8128,290.06973,0.000118896,0.19327407,573.38546,887.45292
1160,16.760857,1.619,120,-1000,107374.18,-28916.287,-43854.663,708.42564,196.13945,290.05595,9.18E-05,0.19256988,514.44659,918.60391
1183,16.914038,16.62,120,1000,107374.18,-39960.542,-46006.499,709.73472,110.7795,289.96021,0.000160196,0.18592809,596.49991,824.95464
1175,16.865816,1.616,120,500,107374.18,-36966.837,-45407.042,722.44199,190.80572,290.02017,9.29E-05,0.18687541,533.21236,929.01997
1165,16.794364,1.617,120,-500,107374.18,-31617.167,-44375.343,710.55746,202.19093,289.93708,8.77E-05,0.18676106,511.22004,928.04259
1179,16.888677,25.619,120,500,107374.18,-36916.594,-45406.302,715.4682,89.458402,289.93206,0.000197517,0.18462137,623.08997,807.28376
1185,16.93283,1.617,120,1380,107374.18,-41553.584,-46323.989,716.03214,194.50938,289.93026,9.13E-05,0.18743735,519.14543,920.94548
1184,16.922184,25.619,120,1000,107374.18,-39555.066,-45911.688,706.40426,73.033709,289.90169,0.00024742,0.18611439,632.71645,784.7886
1189,16.955691,25.619,120,1380,107374.18,-42239.135,-46446.265,700.2848,75.178171,289.90477,0.000234329,0.18261441,624.55907,779.73386
1164,16.783718,25.62,120,-1000,107374.18,-28526.97,-43796.403,700.46331,84.541275,290.05403,0.000209656,0.18412185,610.88888,785.9798
1176,16.869793,3.622,120,500,107374.18,-36608.068,-45345.452,725.0567,198.23571,289.93767,8.96E-05,0.18578832,526.23415,935.68505
1173,16.844249,21.614,120,0,107374.18,-34157.946,-44869.875,708.74721,124.36448,289.888,0.000142045,0.1844505,583.94189,841.9672
1192,16.97485,8.61,40,-550,36006.145,-25962.632,-44686.214,703.5987,160.17575,289.99853,0.000110274,0.18434924,541.72892,872.17007
1190,16.966337,1.615,40,-550,35877.085,-25686.505,-44639.178,710.20975,207.0032,290.15943,9.72E-05,0.22801155,508.14928,937.31537
1181,16.903301,3.62,120,1000,107374.18,-39850.559,-45971.304,720.74886,183.32585,290.04505,9.67E-05,0.18610569,534.79936,913.54408
1180,16.899323,1.616,120,1000,107374.18,-39592.686,-45926.242,724.67209,207.71203,289.89791,8.58E-05,0.18846677,521.5085,952.42079
1201,17.035105,3.619,40,-200,37727.217,-27840.391,-45061.964,706.54559,170.80366,290.04995,0.000103495,0.1839385,530.52811,883.5325
1196,17.001598,3.619,40,-400,36730.59,-26815.232,-44855.772,705.58422,164.40579,290.06376,0.000107402,0.18364056,539.20949,879.15415
1191,16.970315,3.62,40,-550,35973.006,-25974.597,-44698.261,706.54366,163.36839,289.9768,0.000108323,0.18574976,547.30195,885.44553
1199,17.020481,25.618,40,-400,36759.001,-26633.956,-44839.696,700.2897,99.040658,290.06962,0.000179338,0.18634496,602.82333,807.10596
1182,16.907836,9.624,120,1000,107374.18,-39646.095,-45926.283,716.32494,146.30575,290.12064,0.000121207,0.18654336,566.65412,868.99235
1202,17.03964,9.623,40,-200,37607.654,-27757.257,-45059.291,706.52876,169.86827,289.99927,0.00010453,0.18598951,533.31431,883.97862
1194,16.988361,20.625,40,-550,36262.044,-26250.56,-44747.804,698.94682,87.164491,290.01584,0.000202085,0.18240183,609.72014,789.75461
1200,17.031127,1.616,40,-200,37602.844,-27777.444,-45053.864,706.70913,174.71199,290.00426,0.000101198,0.1845266,536.03482,897.66215
1187,16.941343,9.623,120,1380,107374.18,-41823.216,-46345.081,708.18354,153.25074,290.04205,0.000122931,0.2088489,555.47752,871.14875
1188,16.947546,16.617,120,1380,107374.18,-42609.951,-46518.093,703.87805,105.97258,290.07038,0.000167559,0.18471903,598.44472,818.17144
1207,17.073703,13.605,40,0,38520.447,-28916.492,-45287.644,702.68947,152.20551,289.95568,0.000116197,0.18478615,547.97628,861.49847
1206,17.068613,5.62,40,0,38532.247,-28927.51,-45280.449,705.28721,163.20969,290.02371,0.000108626,0.1856418,536.84407,873.8933
1186,16.936808,3.618,120,1380,107374.18,-42180.629,-46431.094,713.04904,184.88797,289.96899,9.58E-05,0.1864624,528.44142,912.47778
1204,17.053989,25.618,40,-200,37686.143,-27780.322,-45045.312,698.78597,108.45812,290.10671,0.000162374,0.18269141,589.42287,813.08218
1210,17.102578,1.616,40,200,39445.575,-30109.975,-45504.279,708.99407,203.35177,289.98331,8.82E-05,0.18619477,510.38375,933.57584
1197,17.006132,9.624,40,-400,36734.455,-26779.585,-44852.73,704.16285,162.87271,289.98252,0.000108337,0.18408506,541.26761,879.86371
1198,17.012335,16.623,40,-400,36703.66,-26729.302,-44847.755,702.72845,130.66503,290.00133,0.000135056,0.18369128,569.03258,838.6947
1209,17.090546,30.612,40,0,38557.245,-28940.626,-45287.027,697.76155,90.781775,289.92383,0.000193733,0.18127829,603.81494,791.30627
1211,17.106556,3.618,40,200,39435.461,-30087.568,-45499.633,706.7688,176.59969,290.00761,0.000100215,0.18527981,526.67683,889.06054
1193,16.980771,14.619,40,-550,36084.839,-26073.766,-44700.399,700.09546,108.08323,290.02202,0.000163088,0.18309655,588.58529,812.90966
1216,17.140064,3.619,40,400,40217.427,-30980.584,-45676.099,705.4491,152.69755,290.1384,0.000115425,0.18297393,547.49321,862.55729
1212,17.111091,9.626,40,200,39378.064,-29963.894,-45480.843,704.81025,163.04077,290.04258,0.000108444,0.18498131,543.21614,880.95558
1195,16.99762,1.617,40,-400,36802.171,-26815.273,-44855.361,708.72189,208.18795,289.92854,8.50E-05,0.18555723,496.02387,926.58219
1208,17.081012,21.615,40,0,38503.385,-28894.536,-45257.178,699.88536,122.67321,290.01473,0.00014396,0.18406374,578.81609,831.57785
1217,17.144598,9.624,40,400,40236.011,-31040.817,-45686.788,702.72313,153.888,290.00856,0.000115337,0.18574765,549.50953,866.49047
1215,17.136086,1.614,40,400,40357.135,-31346.671,-45761.453,708.69775,199.2734,290.06708,8.87E-05,0.18492987,506.15007,915.77922
1205,17.064634,1.616,40,0,38527.807,-28928.456,-45273.213,707.78632,182.56484,290.03013,9.72E-05,0.18600114,527.45248,904.15358
1213,17.117293,16.621,40,200,39395.826,-30068.12,-45490.629,701.5756,134.63047,290.16109,0.000133471,0.19206967,565.24075,840.96127
1203,17.045842,16.623,40,-200,37648.769,-27866.499,-45070.927,700.82673,140.30411,290.02978,0.000125609,0.18245274,554.93622,845.37691
1219,17.158946,25.62,40,400,40187.289,-31100.434,-45711.622,697.51931,88.527667,290.04935,0.000199095,0.18280957,604.74572,787.86034
1214,17.125439,25.62,40,200,39422.057,-30095.297,-45508.555,698.39192,86.46976,290.03611,0.000204142,0.18264002,607.70693,786.77791
1218,17.150801,16.62,40,400,40420.37,-31266.415,-45734.564,701.09705,125.14945,290.00249,0.000141063,0.18388086,573.54219,833.3568


==> anc/data_N2_2mbar_1a.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
14,14.802795,30.613,15,-100,14031.216,-26800.102,-45260.508,1266.4496,152.16855,289.99469,0.000122197,0.21678481,1103.6271,1415.4234
27,14.899229,9.624,15,200,15291.963,-28496.256,-45590.785,1314.734,257.04137,290.01192,7.26E-05,0.21895973,1059.6919,1588.2374
25,14.890717,1.614,15,200,15316.961,-28497.325,-45590.949,1313.9162,343.02519,289.99078,5.45E-05,0.2201578,968.69333,1672.0541
9,14.766239,25.618,15,-200,13751.265,-26208.088,-45144.399,1267.7564,150.06041,290.01313,0.000124267,0.21869768,1109.1212,1416.3233
26,14.894694,3.62,15,200,15321.689,-28384.917,-45567.103,1329.1845,355.19131,290.0399,5.27E-05,0.22138292,969.54485,1703.2834
29,14.913578,25.618,15,200,15242.913,-28380.394,-45588.318,1299.583,150.07831,289.93697,0.000124012,0.21645735,1141.7367,1447.7583
30,14.924224,1.614,15,290,15646.291,-28967.762,-45688.31,1326.5332,356.56664,290.0007,5.24E-05,0.22044853,964.79075,1699.5224
31,14.928202,3.617,15,290,15610.685,-28948.685,-45681.115,1331.5675,318.03627,290.03141,5.88E-05,0.22113814,1014.6658,1670.0211
0,14.70987,1.617,15,-290,13245.635,-25593.42,-45025.659,1323.4089,369.47219,290.11022,5.08E-05,0.22331331,960.55626,1717.9185
4,14.732731,25.62,15,-290,13295.137,-25755.66,-45055.221,1274.5994,132.89911,290.07191,0.000140311,0.21820785,1132.8264,1404.113
20,14.852772,1.617,15,100,14846.442,-27849.601,-45473.566,1309.069,396.52301,290.09985,4.76E-05,0.22421364,924.19239,1741.3733
2,14.718383,9.625,15,-290,13272.647,-25645.924,-45038.569,1303.4214,249.60446,290.02131,7.46E-05,0.21738776,1043.5866,1554.3023
5,14.743377,1.616,15,-200,13595.933,-26183.789,-45136.259,1295.8785,362.9583,289.92639,5.15E-05,0.22148603,943.66641,1690.0407
24,14.878684,30.611,15,100,14965.264,-27886.727,-45462.095,1279.7602,137.0124,290.08301,0.000135369,0.21455523,1139.169,1419.74
7,14.75189,9.624,15,-200,13553.215,-26092.761,-45119.114,1293.1314,273.9857,290.00552,6.81E-05,0.21860424,1006.7981,1568.8988
23,14.86915,21.614,15,100,14834.066,-27826.001,-45449.226,1288.9259,202.19346,289.98902,9.21E-05,0.21799013,1082.1506,1498.5464
12,14.785953,13.606,15,-100,14005.067,-26739.992,-45250.353,1286.8673,260.22259,290.02503,7.17E-05,0.21935526,1025.1883,1559.5491
1,14.713849,3.616,15,-290,13075.46,-25621.995,-45031.251,1317.4584,368.76732,290.03725,5.12E-05,0.22559117,953.9065,1705.1743
16,14.818806,5.622,15,0,14447.258,-27301.333,-45357.539,1299.0991,309.31585,290.10734,6.04E-05,0.21985525,986.57786,1617.806
17,14.823897,13.606,15,0,14451.575,-27304.211,-45366.873,1285.1232,257.85299,290.02321,7.25E-05,0.2203094,1031.2766,1562.188
10,14.776885,1.615,15,-100,14026.283,-26740.362,-45253.889,1298.467,381.80398,290.09758,4.90E-05,0.22086414,907.30745,1690.0865
11,14.780862,5.621,15,-100,14052.473,-26748.173,-45246.735,1295.865,332.15754,290.00656,5.63E-05,0.22023583,968.11741,1653.3371
28,14.905432,16.62,15,200,15331.022,-28391.619,-45597.034,1308.641,202.54394,290.02173,9.24E-05,0.21906965,1100.8947,1515.6003
15,14.814828,1.616,15,0,14444.133,-27304.993,-45355.648,1298.903,350.70739,290.01664,5.33E-05,0.2204516,939.15629,1656.9649
21,14.85675,5.62,15,100,14892.532,-27892.566,-45462.177,1307.3636,301.6845,289.93263,6.19E-05,0.21776206,995.59867,1617.2195
8,14.758093,16.621,15,-200,13525.791,-26174.908,-45137.615,1278.9926,209.71789,290.03452,8.89E-05,0.21869534,1059.8677,1490.0212
22,14.861841,13.606,15,100,14865.807,-27863.744,-45460.327,1294.8255,232.5514,290.01332,8.00E-05,0.21730554,1061.7971,1539.708
13,14.793262,21.615,15,-100,14030.147,-26743.897,-45251.627,1277.5712,186.54752,290.01093,9.98E-05,0.21782225,1081.1577,1465.4079
19,14.840739,30.613,15,0,14415.353,-27275.76,-45363.83,1279.9762,144.43939,290.07492,0.000128803,0.21721292,1130.448,1427.7036
3,14.724585,16.622,15,-290,13265.205,-25703.937,-45042.722,1286.1418,193.95994,289.97792,9.62E-05,0.2193697,1084.7924,1484.3288
6,14.747355,3.62,15,-200,13635.198,-26203.771,-45143.988,1297.4606,367.03082,290.02533,5.10E-05,0.22167488,924.8754,1679.569
18,14.831206,21.615,15,0,14452.438,-27308.282,-45358.814,1279.1563,186.6646,289.97176,9.98E-05,0.21735245,1082.4667,1464.6343
32,14.932736,9.625,15,290,15640.658,-28928.292,-45676.427,1321.3723,255.06152,290.10761,7.49E-05,0.22658925,1071.4558,1595.3725
35,14.957731,1.617,25,-400,22619.498,-25880.855,-44904.946,1338.9361,395.73454,290.00958,4.75E-05,0.22355893,953.10585,1767.783
34,14.947085,25.619,15,290,15696.533,-28820.201,-45657.391,1311.1002,135.13889,290.07842,0.000137495,0.21619506,1173.2593,1451.7407
33,14.938939,16.621,15,290,15807.625,-29048.923,-45693.901,1311.7046,190.30995,290.05998,9.78E-05,0.21748749,1116.1514,1507.5254
37,14.966243,6.61,25,-400,22554.166,-25752.412,-44877.275,1339.6404,292.93458,290.07731,6.37E-05,0.2191473,1038.3149,1638.5538
36,14.961709,3.618,25,-400,22409.113,-25739.255,-44886.197,1344.1878,330.84317,290.03164,5.66E-05,0.22138849,1007.4851,1683.8684
39,14.978087,15.609,25,-400,22453.928,-25804.504,-44884.512,1328.8796,217.52006,290.10064,8.62E-05,0.2210655,1114.0464,1561.5294
38,14.971609,10.615,25,-400,22609.548,-25861.161,-44900.094,1337.0874,263.71114,290.0118,7.06E-05,0.21851184,1070.2168,1614.6923
43,15.000386,14.616,25,-300,22759.165,-26245.256,-44973.279,1336.2682,215.14653,289.99073,8.63E-05,0.21533327,1113.2359,1554.2086
41,14.98993,3.617,25,-300,22998.042,-26374.11,-45001.895,1350.2668,341.7758,290.04792,5.47E-05,0.22096591,1000.6203,1702.2787
65,15.153475,1.617,25,400,25931.878,-30209.597,-45758.287,1451.5849,347.13142,290.05135,5.39E-05,0.2208566,1111.5037,1825.5772
64,15.144217,20.625,25,300,25547.742,-29581.361,-45634.326,1426.408,198.8492,290.03286,9.37E-05,0.21857596,1226.7651,1636.144
40,14.985952,1.617,25,-300,22810.23,-26163.561,-44956.504,1353.7999,363.62304,290.00299,5.16E-05,0.21977076,984.50181,1736.8315
69,15.173832,15.609,25,400,25631.164,-30098.135,-45736.209,1450.2786,203.53159,290.01905,9.12E-05,0.21533297,1234.2925,1650.859
67,15.161988,6.611,25,400,25653.941,-30216.545,-45756.766,1458.7499,313.00218,290.02093,5.98E-05,0.22097629,1153.9238,1797.9853
68,15.167354,10.613,25,400,25840.439,-30176.87,-45748.42,1452.9186,258.95578,289.97413,7.20E-05,0.21825819,1194.8405,1727.0585
50,15.050742,1.616,25,0,24145.559,-27974.097,-45313.546,1359.0655,318.06046,290.0503,5.87E-05,0.21979518,1031.3248,1684.7358
44,15.007976,20.625,25,-300,22815.204,-26301.255,-44989.19,1332.5163,206.49357,290.01736,9.01E-05,0.21705912,1116.7622,1540.0863
45,15.017234,1.617,25,-150,23445.455,-27124.457,-45154.966,1353.7452,329.86612,290.0849,5.67E-05,0.22084546,1031.6852,1711.2643
62,15.130705,8.612,25,300,25602.219,-29699.936,-45658.09,1423.9577,271.90211,290.00104,6.84E-05,0.21769126,1147.7422,1704.9245
66,15.157453,3.62,25,400,25527.965,-29939.308,-45700.809,1454.1678,324.34713,290.01724,5.75E-05,0.21930536,1134.3824,1801.8095
53,15.067119,21.615,25,0,24143.75,-27969.492,-45315.191,1350.3641,175.1723,290.03544,0.000106287,0.21794973,1169.8898,1530.5849
47,15.025747,9.623,25,-150,23404.874,-27112.328,-45147.195,1351.3699,251.26986,290.0205,7.47E-05,0.22148596,1090.1127,1605.7155
55,15.088685,1.617,25,150,24856.888,-28805.81,-45467.44,1384.1213,323.08112,290.03537,5.78E-05,0.21977054,1055.3302,1718.2051
48,15.03195,16.622,25,-150,23480.937,-27143.904,-45154.76,1337.8008,229.4894,290.02988,8.12E-05,0.21787574,1102.106,1570.9647
56,15.092664,3.619,25,150,24726.513,-28794.38,-45477.225,1396.9421,303.00054,290.11025,6.19E-05,0.21970014,1089.8514,1712.0678
49,15.040094,25.621,25,-150,23609.668,-27222.639,-45167.876,1327.6508,175.53959,289.96862,0.000106229,0.21872278,1152.1284,1514.2352
70,15.181697,1.616,40,-550,36306.818,-25959.795,-44657.475,1480.4199,367.97635,289.99314,5.09E-05,0.22273325,1108.3323,1865.3344
42,14.994464,8.613,25,-300,22840.984,-26335.051,-45004.649,1348.0858,268.3579,290.00593,6.94E-05,0.21796406,1067.0976,1617.4074
59,15.111547,25.618,25,150,24777.248,-28841.662,-45486.723,1389.2322,177.98099,290.02005,0.000104445,0.21668496,1210.1779,1575.3877
46,15.021212,3.62,25,-150,23413.508,-27148.509,-45157.721,1357.6571,339.17034,290.00474,5.51E-05,0.22087539,1012.5523,1709.5285
52,15.05981,13.608,25,0,24146.094,-27971.465,-45310.668,1354.8539,274.32421,289.93447,6.79E-05,0.21852605,1070.6427,1633.5594
63,15.136627,14.619,25,300,25362.067,-29535.312,-45622.485,1425.3326,222.91321,290.0284,8.35E-05,0.21712366,1191.014,1647.3295
71,15.185675,3.619,40,-550,36146.059,-25833.326,-44645.592,1486.6016,335.56402,289.99506,5.59E-05,0.2228416,1157.8942,1848.4897
51,15.05472,5.62,25,0,24149.218,-27973.562,-45311.943,1364.2638,315.10773,289.96092,5.93E-05,0.22070788,1041.5253,1689.4545
57,15.097199,9.631,25,150,24715,-28785.705,-45482.036,1388.6266,261.64264,290.23167,7.12E-05,0.21777394,1114.7501,1652.2095
60,15.122193,1.617,25,300,25465.553,-29733.157,-45657.597,1420.3612,334.76331,289.97058,5.59E-05,0.22045847,1079.7418,1768.3289
54,15.076652,30.613,25,0,24138.323,-27974.59,-45333.898,1355.6578,152.8455,289.9954,0.000121224,0.21464034,1198.258,1511.8935
58,15.103403,16.612,25,150,24853.804,-28943.463,-45507.034,1392.77,253.44555,290.17466,7.34E-05,0.21724141,1128.7116,1649.5005
61,15.126171,3.618,25,300,25248.384,-29559.241,-45627.747,1438.1211,346.64614,290.04692,5.38E-05,0.21933041,1096.4551,1807.8782
74,15.203721,20.627,40,-550,36523.782,-25953.916,-44658.173,1484.186,190.1018,290.0596,9.90E-05,0.22183209,1285.5392,1674.1174
75,15.212979,1.616,40,-400,36928.065,-26784.725,-44853.511,1516.2576,372.17029,290.09455,5.27E-05,0.23348882,1144.7342,1919.9223
84,15.269348,25.618,40,-200,37814.75,-27825.137,-45027.838,1538.8022,183.05528,290.05621,0.000101411,0.21552221,1345.4429,1721.3955
72,15.190209,8.611,40,-550,36491.918,-25908.484,-44644.852,1486.4894,283.21896,290.02745,6.59E-05,0.21915732,1199.2001,1778.0424
79,15.235841,25.618,40,-400,37005.238,-26806.31,-44840.436,1516.7145,178.84516,289.91038,0.000105447,0.22251159,1335.7611,1701.855
78,15.227695,16.621,40,-400,36863.556,-26711.088,-44807.75,1515.6318,236.35086,290.06448,7.86E-05,0.21653609,1265.373,1749.7179
77,15.221493,9.624,40,-400,37195.477,-26796.689,-44819.385,1518.6688,266.5776,290.09435,7.07E-05,0.21776091,1249.0652,1803.3388
91,15.321916,3.619,40,200,39484.059,-30078.975,-45471.099,1609.1924,317.54611,290.04474,5.89E-05,0.22098365,1299.0553,1951.9346
97,15.359958,9.624,40,400,40113.693,-31149.114,-45674.125,1660.0677,301.67789,290.03817,6.21E-05,0.22104253,1362.2228,1980.1004
76,15.216958,3.618,40,-400,37022.835,-26648.429,-44803.762,1517.8289,338.30175,289.99776,5.53E-05,0.22030332,1178.7398,1871.3107
102,15.393465,8.61,40,550,41029.612,-32143.15,-45869.997,1698.8465,265.69921,289.9878,7.04E-05,0.21868458,1418.4372,1961.7749
86,15.283972,5.621,40,0,38655.798,-28970.434,-45253.971,1576.4012,309.99554,290.02019,6.02E-05,0.21966212,1267.9879,1904.8909
80,15.246487,1.618,40,-200,37730.629,-27879.08,-45033.923,1551.3712,352.57561,290.05378,5.31E-05,0.22193349,1194.6358,1918.1925
94,15.340799,25.619,40,200,39557.737,-30018.413,-45441.455,1604.9323,166.74109,289.99438,0.000111311,0.21489817,1434.8784,1777.1013
73,15.196131,14.619,40,-550,36481.721,-25897.63,-44642.55,1483.3706,232.90047,290.08086,8.02E-05,0.21969493,1241.117,1718.0648
104,15.406977,20.623,40,550,40725.608,-32140.642,-45871.066,1688.9578,186.28416,290.0317,9.96E-05,0.21543963,1487.5859,1869.7576
88,15.296372,21.613,40,0,38655.387,-28975.245,-45247.022,1563.2762,213.89083,290.02274,8.69E-05,0.21685346,1347.0792,1787.3248
81,15.250465,3.618,40,-200,37876.834,-27847.504,-45009.871,1554.9006,336.26773,289.98093,5.58E-05,0.22246925,1211.3413,1900.9415
83,15.261202,16.619,40,-200,37734.165,-27785.914,-45019.122,1553.6026,236.46049,290.04422,8.06E-05,0.225903,1317.537,1803.6348
98,15.36616,16.622,40,400,40433.486,-31231.262,-45690.53,1653.9023,237.11866,290.0396,7.85E-05,0.21678221,1404.191,1891.8191
93,15.332653,16.621,40,200,39471.724,-30046.864,-45463.041,1607.4203,231.32639,290.03983,8.04E-05,0.21735,1371.9097,1845.9186
87,15.289062,13.608,40,0,38651.727,-28968.831,-45261.125,1566.1132,267.4612,289.95972,6.95E-05,0.21759346,1289.5624,1838.2962
99,15.374307,25.618,40,400,40571.55,-31319.453,-45716.432,1655.3458,170.50718,290.04471,0.000109653,0.21827971,1473.686,1823.7786
95,15.351445,1.618,40,400,40290.323,-31093.897,-45663.97,1646.504,378.39634,289.98091,4.94E-05,0.21904447,1273.9177,2057.2036
90,15.317938,1.617,40,200,39374.2,-30031.693,-45458.724,1599.1978,372.73259,290.07095,5.02E-05,0.21877685,1229.5486,2003.1585
100,15.384952,1.616,40,550,41148.228,-31949.622,-45838.297,1685.0258,334.58381,290.01966,5.58E-05,0.21886719,1347.777,2031.9301
105,15.416235,1.617,65,-810,58810.917,-26275.969,-44291.716,1719.1331,342.8308,289.98206,5.46E-05,0.22158613,1369.4224,2071.8503
92,15.326451,9.623,40,200,39414.862,-30110.921,-45471.798,1610.2644,302.541,290.02699,6.19E-05,0.22152441,1302.9872,1923.8007
89,15.305905,30.613,40,0,38660.444,-28975.533,-45255.615,1564.5226,149.1354,290.04069,0.000124561,0.21671522,1407.703,1714.4889
85,15.279994,1.618,40,0,38658.059,-28966.611,-45243.034,1568.8521,346.09883,289.99814,5.40E-05,0.22080996,1232.2862,1944.34
106,15.420213,3.621,65,-810,59974.269,-26422.421,-44303.68,1732.8278,323.94386,290.02916,5.79E-05,0.22260385,1416.4534,2083.7486
82,15.255,9.623,40,-200,37796.947,-27855.768,-45038.816,1549.6323,282.06756,290.01766,6.61E-05,0.21935414,1258.2003,1836.0118
108,15.43095,16.621,65,-810,59860.503,-26215.407,-44270.624,1721.323,206.2629,290.01083,8.98E-05,0.21510646,1511.6034,1935.3764
109,15.439096,25.62,65,-810,59612.456,-26219.108,-44279.833,1717.1583,160.75385,290.00496,0.00011569,0.21689738,1552.026,1883.6912
101,15.38893,3.621,40,550,40869.757,-31900.572,-45837.681,1697.8976,311.00528,290.05763,6.06E-05,0.22155386,1379.2438,2021.6855
96,15.355424,3.617,40,400,40311.95,-31332.076,-45702.371,1655.8042,316.35463,289.96599,5.89E-05,0.21851422,1333.1312,1984.6264
111,15.453721,3.618,65,-600,60700.361,-27455.515,-44514.394,1757.1804,342.41028,290.05083,5.47E-05,0.22196859,1407.6711,2111.8239
110,15.449742,1.618,65,-600,60089.103,-27285.875,-44487.875,1745.6991,324.58028,290.0135,5.77E-05,0.22189956,1410.7332,2074.883
112,15.458255,9.623,65,-600,59990.015,-27257.958,-44486.272,1754.2836,273.07442,290.07403,6.82E-05,0.21811753,1480.685,2041.1635
107,15.424748,9.624,65,-810,59070.394,-26164.507,-44275.393,1723.8642,260.67397,290.03312,7.14E-05,0.21782228,1455.726,1989.1629
113,15.464457,16.621,65,-600,60528.747,-27363.993,-44508.72,1735.4694,229.23357,290.00424,8.12E-05,0.21794675,1505.2151,1976.9162
114,15.472604,25.619,65,-600,60470.404,-27218.57,-44468.017,1724.9136,166.46584,289.97348,0.000111827,0.21752038,1548.7737,1890.8627
103,15.399387,14.618,40,550,40714.836,-32085.301,-45864.652,1691.1349,213.241,290.02659,8.73E-05,0.21759657,1465.3843,1903.05
119,15.506111,25.618,65,-300,61610.814,-28928.991,-44824.031,1719.5976,172.16474,290.10308,0.000108179,0.21785104,1537.5243,1890.8595
134,15.61107,25.616,65,600,65110.698,-34204.694,-45849.069,1621.4793,157.20077,289.96861,0.000118145,0.21659228,1461.5815,1784.6205
136,15.625693,3.619,65,810,66428.275,-35178.173,-46025.329,1651.2098,341.08164,289.99204,5.49E-05,0.22217825,1302.6501,2002.1378
137,15.630228,9.625,65,810,66282.645,-35100.918,-46012.666,1637.8861,258.7375,290.01026,7.20E-05,0.21870384,1368.8315,1898.8654
130,15.588208,1.616,65,600,65480.817,-34167.197,-45825.634,1674.0704,313.40049,289.92342,5.96E-05,0.21927791,1360.0796,2006.9002
120,15.516757,1.617,65,0,62768.04,-30615.936,-45126.514,1729.7751,304.75554,290.0126,6.14E-05,0.220944,1420.0386,2048.0624
124,15.542668,30.614,65,0,62764.381,-30618.115,-45140.329,1699.437,149.98427,290.05701,0.000124142,0.21778517,1546.7459,1854.8703
141,15.6592,3.619,90,-1070,82960.38,-27020.89,-43998.031,1640.4185,308.27999,290.03564,6.09E-05,0.22217144,1324.4232,1959.2636
140,15.655222,1.616,90,-1070,82780.584,-26245.956,-43836.161,1641.1806,351.11868,290.0373,5.34E-05,0.22274954,1289.7509,2007.8854
122,15.525825,13.609,65,0,62769.315,-30614.702,-45137.369,1722.5063,244.29325,290.02472,7.64E-05,0.2196865,1477.8842,1980.7623
117,15.491763,9.622,65,-300,61355.448,-28838.908,-44784.602,1741.1482,240.47912,290.04485,7.78E-05,0.22100795,1495.4297,1991.0753
116,15.487228,3.619,65,-300,61647.406,-29075.606,-44827.238,1755.7799,332.85845,290.03719,5.66E-05,0.22417778,1428.2768,2110.5111
133,15.602924,16.619,65,600,65092.197,-34127.973,-45824.195,1649.4499,210.753,290.02088,8.90E-05,0.2222451,1435.5672,1867.4732
123,15.533135,21.612,65,0,62770.137,-30610.591,-45128.981,1715.0832,174.14267,289.99442,0.000107109,0.218653,1539.4416,1895.5079
115,15.483249,1.618,65,-300,61469.666,-28914.395,-44816.466,1753.1257,316.75814,290.01094,5.93E-05,0.22358256,1445.5376,2096.4321
118,15.497965,16.621,65,-300,61548.442,-28984.29,-44815.109,1726.296,197.34628,289.99021,9.45E-05,0.21765629,1516.2785,1921.5094
142,15.663735,9.625,90,-1070,82192.389,-26166.234,-43832.913,1637.1603,270.5821,290.02057,6.91E-05,0.22096175,1369.4081,1924.9354
121,15.520735,5.62,65,0,62771.781,-30614.826,-45133.709,1732.8301,306.43595,290.01881,6.11E-05,0.221256,1423.3526,2055.102
145,15.68873,1.616,90,-700,84133.523,-28315.68,-44257.097,1633.7223,333.31337,290.05896,5.62E-05,0.22139956,1302.8961,1989.1847
144,15.678084,25.618,90,-1070,82470.615,-26368.437,-43865.065,1604.2049,154.4204,290.07122,0.000120882,0.21932381,1444.8816,1761.6235
132,15.59672,9.627,65,600,65752.341,-33921.782,-45787.438,1665.3767,257.0886,290.02395,7.43E-05,0.2292727,1406.6204,1931.5816
127,15.563213,9.625,65,300,63906.025,-32159.39,-45436.275,1702.4458,245.41929,290.01071,7.66E-05,0.22111144,1459.9389,1965.4955
125,15.5547,1.616,65,300,64148.275,-32342.105,-45474.388,1716.8945,304.53192,290.10282,6.14E-05,0.22083894,1404.7047,2029.2145
131,15.592186,3.619,65,600,65152.677,-33868.867,-45762.892,1680.6734,341.71601,289.96577,5.54E-05,0.22524669,1331.9923,2032.7148
138,15.63643,16.621,65,810,65933.289,-34953.109,-45988.655,1626.6871,202.38443,289.9939,9.22E-05,0.21918945,1423.0924,1839.7055
126,15.558679,3.618,65,300,63852.986,-32261.52,-45451.2,1714.6544,293.53764,289.99614,6.37E-05,0.22061002,1412.7506,2014.4009
139,15.644577,25.62,65,810,65550.877,-34895.96,-45984.256,1612.1515,152.29351,289.94157,0.000122316,0.21792191,1451.1761,1762.8946
147,15.697242,9.625,90,-700,83927.659,-28431.213,-44274.406,1626.127,274.76352,290.03774,6.82E-05,0.22166414,1342.995,1905.0858
129,15.577563,25.618,65,300,64354.837,-32297.742,-45460.492,1654.5513,172.37983,290.00613,0.000108009,0.21793251,1346.3821,1951.7795
128,15.569416,16.621,65,300,63889.949,-32306.499,-45474.676,1673.259,226.40036,290.03906,8.26E-05,0.22102777,1445.772,1912.6725
135,15.621715,1.617,65,810,66168.016,-35133.522,-46017.6,1650.455,332.52885,290.00354,5.63E-05,0.22128155,1321.4297,2005.2269
148,15.703445,16.622,90,-700,83739.268,-28611.543,-44320.29,1616.593,217.86013,290.01125,8.56E-05,0.21834661,1399.3171,1846.2688
149,15.711591,25.619,90,-700,83636.85,-28435.941,-44279.381,1615.4027,163.75354,290.10572,0.000113712,0.21823175,1442.3495,1777.6404
151,15.726215,3.622,90,-300,85433.302,-30665.315,-44717.955,1650.1079,325.98511,290.03611,5.75E-05,0.22194328,1316.8229,1987.7932
150,15.722236,1.618,90,-300,85541.764,-30646.813,-44713.72,1644.7891,352.96462,290.0879,5.31E-05,0.22251646,1292.7669,2021.7584
143,15.669937,16.621,90,-1070,82083.597,-26493.098,-43901.123,1615.904,208.56632,290.01734,8.95E-05,0.21977042,1396.9101,1823.9081
155,15.755744,1.617,90,0,86689.581,-32256.174,-45033.019,1665.6065,341.67292,290.03202,5.49E-05,0.22296817,1328.7627,2035.9039
146,15.692708,3.617,90,-700,83241.897,-28316.749,-44270.911,1639.2626,321.03833,290.07348,5.82E-05,0.22112974,1310.7233,1969.9232
166,15.831174,3.616,90,700,90476.431,-36501.375,-45860.582,1682.0308,309.21409,289.99859,6.02E-05,0.21806118,1367.9775,2002.0225
165,15.827195,1.618,90,700,89475.107,-36150.459,-45793.523,1672.9788,371.66085,290.13916,5.14E-05,0.23007794,1293.6755,2055.5872
163,15.808403,16.621,90,300,87922.631,-33894.687,-45346.027,1649.0733,210.5449,290.02057,8.89E-05,0.2210852,1440.6658,1873.7181
174,15.883564,25.62,90,1070,91179.628,-38033.36,-46153.937,1671.2654,150.98435,290.04598,0.000124296,0.22374875,1522.7777,1832.495
167,15.835707,9.626,90,700,89438.185,-36101.039,-45765.606,1677.1831,288.63588,290.05144,6.50E-05,0.22264198,1379.083,1970.5836
154,15.745098,25.62,90,-300,85357.896,-30662.025,-44723.999,1638.0221,172.40733,290.08368,0.00010826,0.21939302,1462.0885,1815.5983
153,15.736952,16.62,90,-300,85239.936,-30614.497,-44711.13,1644.6459,235.74801,290.12278,7.94E-05,0.22150716,1407.9589,1893.4048
158,15.772122,21.615,90,0,86674.574,-32259.011,-45029.853,1641.7903,208.32528,290.18758,9.16E-05,0.22781178,1436.5013,1865.1452
159,15.781655,30.614,90,0,86669.969,-32273.895,-45014.558,1628.4714,144.17846,290.04989,0.000129426,0.21920247,1479.4964,1774.8874
178,15.908925,16.621,120,-1380,105775.71,-26812.192,-43472.006,1688.5145,220.98963,290.04224,8.46E-05,0.2203477,1466.4814,1921.7712
161,15.797666,3.618,90,300,88127.098,-33918.945,-45364.981,1664.9207,304.9107,290.08006,6.10E-05,0.2186237,1350.6933,1977.9834
160,15.793687,1.617,90,300,87722.975,-33913.189,-45351.167,1659.2574,348.10716,290.0255,5.40E-05,0.22441648,1304.8861,2019.0432
181,15.931695,3.618,120,-1000,107315.53,-27720.995,-43623.761,1711.4325,310.1667,290.02388,6.04E-05,0.22143667,1392.0075,2029.9521
162,15.802201,9.625,90,300,88016.991,-33916.313,-45369.052,1653.8474,271.23201,290.03736,6.90E-05,0.22157103,1373.0811,1929.6057
152,15.73075,9.623,90,-300,85533.952,-30620.047,-44705.373,1645.3978,272.47852,290.08088,6.91E-05,0.22348096,1363.291,1922.1737
169,15.850056,25.622,90,700,89077.356,-35758.962,-45724.121,1655.4842,162.16787,290.04335,0.000114608,0.21709841,1480.6397,1815.027
179,15.917071,25.619,120,-1380,106248.5,-26927.395,-43476.529,1686.3383,162.57158,290.00687,0.000114989,0.22007684,1518.9835,1853.1882
172,15.869213,9.629,90,1070,90667.495,-37858.539,-46126.555,1681.3788,279.14397,290.14086,6.70E-05,0.22082698,1405.4204,1980.4483
156,15.759722,5.621,90,0,86684.688,-32265.549,-45019.492,1668.2116,293.94105,289.96719,6.37E-05,0.22091533,1367.0695,1974.1022
183,15.942432,16.621,120,-1000,107300.44,-28736.574,-43812.479,1704.3121,219.55958,290.05716,8.50E-05,0.21985822,1475.9836,1926.38
170,15.860702,1.616,90,1070,91450.62,-38512.308,-46263.92,1682.9111,372.0672,290.09221,5.05E-05,0.22279493,1310.8517,2072.421
157,15.764813,13.607,90,0,86680.618,-32262.958,-45022.329,1652.7592,248.4769,289.85849,7.57E-05,0.22458289,1405.4158,1917.9984
168,15.841911,16.621,90,700,89601.166,-36074.766,-45766.757,1662.1352,219.67842,290.02374,8.52E-05,0.22139287,1443.5845,1895.7287
180,15.927716,1.616,120,-1000,107374.18,-28822.011,-43847.55,1709.1528,346.77311,290.09358,5.41E-05,0.2231801,1359.9942,2075.2381
171,15.86468,3.62,90,1070,91010.933,-38402.079,-46232.919,1683.5032,307.57115,290.10676,6.10E-05,0.2221937,1367.6459,1996.2632
182,15.93623,9.624,120,-1000,107374.18,-28481.661,-43773.996,1720.6008,278.46866,290.01931,6.73E-05,0.22239361,1433.8184,2003.6968
164,15.816549,25.618,90,300,87866.92,-33953.646,-45345.246,1643.9914,163.74896,290.04383,0.000113745,0.21800468,1470.4149,1805.6356
188,15.975939,16.622,120,-500,107374.18,-31512.118,-44361.652,1728.9907,224.69418,290.04991,8.31E-05,0.21959418,1493.9596,1952.4142
173,15.875418,16.619,90,1070,91821.153,-38307.268,-46195.093,1675.6486,219.33651,290.0542,8.55E-05,0.22138181,1443.3234,1895.1715
186,15.965202,3.619,120,-500,107374.18,-31438.275,-44340.067,1741.2636,303.60379,289.98546,6.15E-05,0.22018021,1440.4719,2065.5584
177,15.902722,9.625,120,-1380,107148.76,-26568.298,-43390.105,1690.7927,285.07746,290.01949,6.58E-05,0.22352835,1399.4624,1985.6892
187,15.969737,9.623,120,-500,107374.18,-31365.995,-44343.52,1735.9377,233.76392,290.05522,8.02E-05,0.22147453,1497.9703,1977.5348
185,15.961224,1.616,120,-500,107374.18,-31396.996,-44384.964,1727.2069,312.87299,290.25702,6.58E-05,0.25746132,1425.8033,2063.4088
176,15.898188,3.619,120,-1380,105992.68,-26785.713,-43450.914,1695.7959,309.00901,290.09887,6.06E-05,0.2220563,1392.9684,2028.3144
175,15.894209,1.617,120,-1380,106927.93,-26474.72,-43390.434,1697.2439,345.17904,290.07186,5.43E-05,0.22174282,1361.082,2069.2211
189,15.984086,25.618,120,-500,107374.18,-30943.622,-44274.858,1726.5849,169.96496,290.11233,0.000110543,0.21918597,1551.8884,1903.2127
190,15.994731,1.615,120,0,107374.18,-34181.957,-44876.33,1747.909,306.65746,289.99669,6.12E-05,0.22259526,1445.0523,2074.2204
184,15.950578,25.619,120,-1000,107374.18,-28773.865,-43831.762,1703.9399,167.85391,290.13943,0.00011095,0.21746825,1525.1254,1869.7635
197,16.041188,9.622,120,500,107374.18,-36984.886,-45442.894,1761.7383,235.39819,290.09533,7.94E-05,0.22027483,1528.2275,2011.3786
194,16.020643,30.611,120,0,107374.18,-34193.346,-44884.388,1725.641,136.55166,290.06547,0.000136244,0.21756943,1579.9777,1860.901
214,16.155221,20.624,40,-550,35835.641,-25900.056,-44656.858,1720.6651,181.17296,290.10751,0.000102484,0.21588442,1527.9928,1898.3607
209,16.122551,25.621,120,1380,107374.18,-42062.793,-46407.452,1718.7833,135.61864,290.04233,0.000137566,0.21927917,1574.1484,1852.9526
212,16.141709,8.613,40,-550,35600.094,-25963.414,-44687.201,1742.9441,281.4702,290.0927,6.67E-05,0.22181545,1465.8268,2045.3752
201,16.070161,3.618,120,1000,107374.18,-39696.501,-45948.773,1769.7963,317.6132,290.09303,5.91E-05,0.22317246,1452.643,2109.357
191,15.998709,5.621,120,0,107374.18,-34181.217,-44884.183,1752.6291,279.46871,290.00387,6.71E-05,0.22221573,1470.0518,2044.9684
208,16.114405,16.621,120,1380,107374.18,-41856.355,-46397.379,1723.1435,186.32125,290.04077,0.000100439,0.21943801,1532.7571,1915.9399
204,16.089044,25.62,120,1000,107374.18,-39772.276,-45966.288,1727.5033,138.1109,290.0858,0.000135468,0.22101221,1581.0111,1864.2616
196,16.036653,3.618,120,500,107374.18,-36886.457,-45430.724,1765.9343,298.21982,290.04175,6.27E-05,0.22121846,1463.467,2076.3411
192,16.0038,13.607,120,0,107374.18,-34184.465,-44883.607,1748.1427,243.75914,290.04673,7.68E-05,0.22083856,1499.0938,1997.9567
199,16.055537,25.617,120,500,107374.18,-37037.555,-45430.765,1735.1911,175.15313,290.0863,0.000108182,0.22247515,1557.84,1918.9983
195,16.032674,1.617,120,500,107374.18,-36945.992,-45421.35,1759.3554,308.54955,290.00346,6.08E-05,0.22164373,1440.9668,2072.1342
213,16.147631,14.62,40,-550,35872.727,-25975.09,-44685.104,1729.9914,239.80358,290.08298,7.75E-05,0.21621522,1483.8885,1975.1418
220,16.197986,1.617,40,-200,37472.098,-27899.596,-45049.67,1708.32,358.94722,290.08454,5.21E-05,0.22054906,1344.283,2081.8382
216,16.168457,3.619,40,-400,36496.769,-26762.194,-44829.911,1736.893,327.1985,290.01123,5.73E-05,0.22123394,1397.397,2067.9666
202,16.074695,9.625,120,1000,107374.18,-39773.674,-45960.738,1749.9454,256.17243,290.03427,7.33E-05,0.22215969,1485.5203,2011.2575
193,16.011109,21.614,120,0,107374.18,-34191.454,-44885.21,1740.5613,168.50936,290.08459,0.000110938,0.2207463,1561.447,1906.755
217,16.172992,9.625,40,-400,36347.193,-26787.192,-44838.38,1720.596,276.28547,289.96252,6.76E-05,0.21947576,1445.4272,2013.7142
205,16.099689,1.617,120,1380,107374.18,-41601.031,-46307.625,1752.2564,342.32141,290.06452,5.54E-05,0.22667524,1407.1913,2109.3541
198,16.04739,16.621,120,500,107374.18,-36931.437,-45419.623,1750.1913,228.75064,290.05557,8.19E-05,0.22218927,1513.2803,1981.8005
211,16.137175,3.619,40,-550,36045.656,-25970.074,-44670.96,1746.2417,315.86473,290.04372,5.92E-05,0.22040494,1427.0232,2074.2596
203,16.080897,16.621,120,1000,107374.18,-39654.482,-45953.954,1737.6149,184.71708,290.07587,0.000101782,0.22213872,1543.3939,1923.7778
207,16.108202,9.626,120,1380,107374.18,-41653.041,-46330.321,1744.5312,264.3846,290.04466,7.09E-05,0.22233416,1486.7007,2028.0266
221,16.201965,3.619,40,-200,37382.015,-27872.831,-45048.231,1709.1437,320.00459,289.97451,5.83E-05,0.21911237,1381.0259,2038.1155
206,16.103668,3.618,120,1380,107374.18,-41451.29,-46312.436,1758.8122,321.97657,290.00984,5.84E-05,0.2244284,1436.1344,2091.7141
200,16.066182,1.616,120,1000,107374.18,-39782.925,-45976.649,1756.5898,329.70566,290.04901,5.70E-05,0.22357537,1435.2496,2112.2353
215,16.164479,1.616,40,-400,36398.505,-26744.597,-44831.021,1743.0043,366.88463,290.09898,5.13E-05,0.22434787,1383.2103,2133.9514
218,16.179194,16.621,40,-400,36731.248,-26827.936,-44839.408,1707.3011,212.65399,290.11326,8.73E-05,0.21636282,1482.2176,1918.1157
224,16.220848,25.618,40,-200,37587.343,-27896.842,-45054.481,1667.6205,162.84268,290.03884,0.000114435,0.21798045,1501.1835,1835.3922
219,16.187341,25.619,40,-400,36709.005,-26814.903,-44840.847,1685.002,153.80752,290.07813,0.000121373,0.21600908,1525.7517,1842.1574
223,16.212702,16.621,40,-200,37373.463,-27842.036,-45045.312,1684.7074,224.85422,290.2604,8.30E-05,0.21930088,1459.454,1921.9096
226,16.235472,5.621,40,0,38236.754,-28963.65,-45260.385,1681.8409,332.28709,290.16561,5.72E-05,0.22769632,1356.8471,2038.7589
225,16.231494,1.617,40,0,38227.544,-28961.924,-45255.944,1689.3852,371.74787,290.01383,5.03E-05,0.22137071,1322.7806,2090.4214
210,16.133197,1.617,40,-550,35617.814,-25817.373,-44644.647,1749.8306,359.17558,289.94688,5.22E-05,0.22280909,1388.012,2126.5335
227,16.240562,13.607,40,0,38241.647,-28958.922,-45251.751,1658.7936,227.39602,290.11185,8.20E-05,0.21818282,1425.2176,1890.5602
230,16.269438,1.615,40,200,39101.484,-30101.3,-45492.068,1640.4367,353.83606,290.07615,5.27E-05,0.21895751,1294.1285,2023.114
222,16.206499,9.624,40,-200,37302.951,-27819.669,-45041.406,1699.6521,279.36499,290.04482,6.69E-05,0.21948551,1412.9638,1984.7231
228,16.247872,21.614,40,0,38248.02,-28966.857,-45253.066,1645.2434,198.6366,290.03233,9.35E-05,0.21511067,1440.2438,1849.5643
231,16.273416,3.617,40,200,39035.988,-30096.12,-45481.871,1649.8278,355.01218,290.03299,5.27E-05,0.22045069,1287.3223,2019.6474
237,16.311458,9.625,40,400,40251.511,-31178.758,-45680.95,1568.5526,276.5038,290.02646,6.70E-05,0.21464668,1296.6352,1872.4961
241,16.340431,3.619,40,550,40880.282,-32115.274,-45886.155,1520.9941,307.12506,290.06734,6.07E-05,0.21867299,1219.0699,1850.415
238,16.317661,16.62,40,400,39834.399,-31212.966,-45700.151,1541.9179,202.64863,290.05641,9.20E-05,0.21806976,1341.6444,1757.2142
233,16.284153,16.621,40,200,39010.62,-30020.756,-45461.602,1595.5028,207.1538,290.0906,9.03E-05,0.22112778,1395.3865,1822.0882
229,16.257405,30.615,40,0,38255.379,-28960.855,-45259.891,1617.1495,136.56534,290.10189,0.000135813,0.21478384,1470.1427,1749.9785
256,16.438727,3.618,65,-300,61112.704,-28925.907,-44834.557,1393.1365,290.95344,290.07515,6.44E-05,0.22023518,1103.6729,1705.1756
232,16.277951,9.624,40,200,39027.888,-29990.413,-45452.104,1637.4139,275.37889,290.05039,6.78E-05,0.21962011,1364.7194,1931.8968
254,16.424104,25.619,65,-600,60059.418,-27426.2,-44526.235,1368.9322,155.68978,290.05886,0.000119912,0.21950155,1209.5167,1529.9783
255,16.434749,1.617,65,-300,61312.236,-28978.904,-44825.923,1394.5957,346.13937,290.04546,5.39E-05,0.21870997,1039.9208,1748.16
234,16.2923,25.618,40,200,39162.992,-30082.428,-45491.78,1573.647,154.1472,290.01322,0.000121046,0.21577767,1416.3861,1734.0078
252,16.409755,9.626,65,-600,60067.6,-27579.312,-44552.878,1406.9551,277.99348,290.10337,6.74E-05,0.22068773,1134.6582,1706.5236
258,16.449464,16.62,65,-300,60961.853,-28916.163,-44820.125,1387.595,229.2166,290.04555,8.14E-05,0.21923853,1150.6556,1619.405
235,16.302945,1.619,40,400,39979.042,-31106.19,-45666.807,1596.6884,356.86548,289.96893,5.23E-05,0.220526,1250.404,1987.2424
236,16.306923,3.618,40,400,39699.83,-31106.067,-45676.427,1587.2355,346.80182,290.14604,5.43E-05,0.22317091,1247.1916,1959.5457
261,16.472235,5.622,65,0,62407.666,-30606.849,-45150.896,1405.8091,272.58453,290.09921,6.86E-05,0.22018027,1138.555,1698.0814
244,16.358476,20.625,40,550,41018.141,-32012.692,-45850.714,1457.8366,175.83624,290.04967,0.000105468,0.21746064,1284.8109,1643.7346
259,16.457611,25.618,65,-300,61049.428,-28960.896,-44838.545,1372.8526,174.01749,290.10765,0.000106865,0.21708602,1197.3991,1555.4696
260,16.468255,1.619,65,0,62401.951,-30599.942,-45149.991,1398.3053,297.11834,290.10812,6.28E-05,0.21875651,1106.1531,1719.3318
245,16.367735,1.616,65,-810,59394.382,-26163.15,-44272.515,1477.9239,368.39826,290.07369,5.08E-05,0.22107721,1115.2581,1871.4388
247,16.376247,9.628,65,-810,59275.066,-26573.23,-44367.984,1450.1471,276.91157,289.99338,6.75E-05,0.21940181,1172.8202,1744.2909
239,16.325806,25.619,40,400,39946.643,-31135.793,-45688.968,1500.485,152.08594,289.99466,0.000121753,0.21441349,1342.068,1654.3764
242,16.344965,8.611,40,550,41005.56,-32008.869,-45853.798,1504.1424,286.98715,290.03915,6.52E-05,0.22044683,1219.0052,1808.4999
248,16.38245,16.621,65,-810,58663.478,-26085.566,-44275.516,1423.722,205.95853,290.12116,9.03E-05,0.21712516,1204.3916,1625.972
264,16.494167,30.615,65,0,62410.503,-30600.723,-45144.029,1410.6649,137.23243,290.07804,0.000134951,0.21445665,1263.1764,1543.4498
246,16.371713,3.619,65,-810,58755.206,-26173.388,-44283.657,1468.1257,320.688,290.07088,5.85E-05,0.22150246,1143.394,1802.4039
240,16.336452,1.617,40,550,40526.036,-31794.701,-45809.928,1525.4296,364.41351,289.9966,5.11E-05,0.2177285,1166.6691,1915.7451
263,16.484634,21.616,65,0,62406.104,-30594.227,-45160.064,1401.1743,184.57164,290.07226,0.000100532,0.21599095,1209.5518,1587.8724
262,16.477325,13.61,65,0,62406.268,-30600.147,-45146.743,1406.941,218.60168,290.07204,8.48E-05,0.2150627,1172.5271,1626.6143
243,16.350887,14.618,40,550,40850.597,-32013.432,-45845.081,1480.7502,209.65289,289.99415,8.89E-05,0.21789652,1267.3774,1696.9761
250,16.401242,1.617,65,-600,59737.322,-27085.357,-44460.328,1418.4768,347.80839,290.04649,5.39E-05,0.22163681,1083.9338,1797.5713
257,16.443262,9.625,65,-300,61330.121,-29014.756,-44835.708,1390.7812,271.05773,290.07253,6.88E-05,0.21922061,1115.2062,1673.2484
249,16.390596,25.619,65,-810,59481.586,-26214.42,-44281.231,1402.0035,147.00481,290.08537,0.000125989,0.21477231,1251.521,1552.8023
265,16.506201,1.617,65,300,63493.804,-32222.378,-45461.807,1445.4191,357.13893,290.03372,5.22E-05,0.21915366,1087.4277,1825.6531
251,16.40522,3.619,65,-600,59636.056,-27477.429,-44564.226,1415.7841,288.86485,290.09811,6.62E-05,0.22792346,1119.307,1712.7334
253,16.415958,16.62,65,-600,60022.743,-27409.137,-44517.026,1386.0905,222.01661,290.0944,8.39E-05,0.21821758,1160.1457,1618.3493
270,16.539707,1.617,65,600,65186.844,-33982.221,-45811.984,1466.3074,321.69815,290.13311,5.80E-05,0.21931856,1151.2197,1812.0025
274,16.562568,25.62,65,600,65113.988,-33945.217,-45795.825,1432.4932,163.20394,290.02259,0.000113848,0.21655641,1267.7925,1603.0459
268,16.520916,16.622,65,300,63601.279,-32204.658,-45457.778,1444.2089,217.23683,290.03381,8.58E-05,0.21851557,1226.8934,1671.8844
273,16.554423,16.62,65,600,65068.802,-33958.374,-45795.373,1447.6617,227.65135,290.05576,8.17E-05,0.21728528,1217.9387,1685.4149
271,16.543686,3.62,65,600,64969.262,-33703.256,-45751.75,1471.016,315.91762,290.04528,5.91E-05,0.21991428,1147.5916,1795.57
277,16.581727,9.626,65,810,65638.083,-34980.944,-46009.089,1456.5263,249.11868,290.06701,7.48E-05,0.21800986,1198.5573,1708.7861
280,16.606722,1.617,90,-1070,81586.348,-26204.553,-43857.253,1463.3821,338.4476,290.09184,5.51E-05,0.21952176,1131.2464,1829.2788
279,16.596077,25.616,65,810,66180.268,-35408.293,-46086.714,1440.3415,163.04124,290.07102,0.00011493,0.22106973,1269.007,1603.0132
266,16.510179,3.618,65,300,63746.046,-32241.168,-45471.88,1458.5493,303.27605,290.16447,6.17E-05,0.22102773,1167.6563,1791.0507
282,16.615235,9.624,90,-1070,81888.299,-26023.36,-43818.893,1462.142,261.19631,290.07367,7.16E-05,0.22000906,1204.6211,1741.5203
286,16.644208,3.619,90,-700,83335.845,-28511.058,-44311.492,1468.3753,324.66952,290.01644,5.78E-05,0.22148539,1147.1076,1815.1348
281,16.6107,3.619,90,-1070,82277.292,-26656.53,-43937.099,1467.391,334.1076,290.11293,5.60E-05,0.22140833,1139.3491,1826.7923
292,16.682249,9.624,90,-300,85024.903,-30510.065,-44696.41,1448.0217,256.66434,289.94107,7.25E-05,0.21828435,1186.1733,1714.7156
289,16.663091,25.617,90,-700,83019.257,-28161.828,-44240.527,1435.2017,172.12515,290.31131,0.000109156,0.22034824,1257.5866,1612.0801
290,16.673737,1.615,90,-300,84957.639,-30514.135,-44687.612,1461.8919,352.92988,289.98673,5.30E-05,0.2204662,1112.1902,1837.2542
269,16.529061,25.621,65,300,63608.474,-32195.242,-45463.616,1446.3047,169.42168,290.18383,0.00010904,0.21308924,1262.9963,1611.4179
275,16.573215,1.618,65,810,65740.048,-35100.424,-46036.883,1460.3992,326.69597,290.06787,5.72E-05,0.21923817,1127.1165,1797.2371
267,16.514713,9.624,65,300,63692.678,-32282.036,-45476.65,1450.86,283.62698,290.07797,6.58E-05,0.21829449,1167.4179,1752.774
295,16.707244,1.618,90,0,86384.505,-32223.529,-45026.317,1438.21,350.73541,290.06856,5.32E-05,0.21996732,1095.6603,1818.6629
276,16.577193,3.618,65,810,65841.603,-35122.626,-46030.345,1461.6239,320.37355,290.11455,5.84E-05,0.22112394,1133.213,1788.6456
272,16.548221,9.625,65,600,64870.792,-33795.929,-45776.337,1464.6309,283.03157,290.08846,6.57E-05,0.21703925,1178.7003,1761.0067
278,16.587931,16.621,65,810,66221.507,-35091.05,-46017.23,1445.8927,211.44782,290.07946,8.79E-05,0.21669911,1226.4912,1661.8623
285,16.64023,1.615,90,-700,83177.058,-28215.154,-44256.151,1470.235,336.03011,290.05607,5.55E-05,0.21975272,1126.3874,1815.8449
283,16.621438,16.619,90,-1070,81418.352,-26325.226,-43898.656,1453.1642,206.42907,289.99086,8.96E-05,0.21394536,1234.2557,1657.5625
300,16.745187,1.617,90,300,87540.834,-33865.536,-45353.51,1412.8496,307.23143,290.03547,6.09E-05,0.22051702,1115.1327,1746.0694
304,16.768049,25.619,90,300,87750.563,-33884.161,-45355.977,1392.0661,185.45183,290.05201,0.000100292,0.21762363,1202.2833,1583.4137
298,16.723622,21.613,90,0,86385.163,-32231.423,-45035.732,1405.747,177.51015,290.14836,0.000106289,0.22282719,1230.3364,1593.8454
284,16.629584,25.619,90,-1070,81775.643,-26478.05,-43909.469,1436.5682,154.2925,290.20634,0.000120067,0.21436442,1273.0382,1588.9719
301,16.749166,3.621,90,300,87553.497,-33826.189,-45346.48,1414.6571,319.30421,290.09536,5.85E-05,0.21942463,1092.7986,1752.5347
302,16.753701,9.624,90,300,87613.69,-33975.272,-45383.524,1407.0741,243.5524,290.07304,7.66E-05,0.21933825,1165.507,1665.6951
299,16.733155,30.613,90,0,86378.996,-32235.247,-45037.007,1397.3851,160.57236,290.02329,0.000115272,0.21391864,1228.1784,1558.9731
294,16.696598,25.619,90,-300,85193.928,-30642.784,-44724.985,1412.4341,154.73292,290.06227,0.000119983,0.21526358,1255.9779,1573.5676
287,16.648742,9.622,90,-700,83435.097,-28110.64,-44228.645,1457.0759,253.27866,290.07179,7.37E-05,0.21812125,1196.666,1718.5259
291,16.677715,3.619,90,-300,85357.444,-30626.009,-44712.774,1457.6813,340.08147,290.03233,5.49E-05,0.22003887,1111.7705,1813.0174
307,16.787208,9.626,90,700,89024.4,-36073.327,-45789.247,1400.9989,246.35971,290.07066,7.58E-05,0.21937924,1146.5872,1650.2613
288,16.654945,16.621,90,-700,83600.998,-28508.303,-44302.529,1446.0059,204.75497,290.14241,9.08E-05,0.21634881,1235.1464,1658.7526
293,16.688452,16.622,90,-300,85221.846,-30610.714,-44715.159,1433.4061,205.37703,290.12115,9.09E-05,0.21935222,1227.8065,1647.7187
303,16.759903,16.62,90,300,87739.914,-33857.396,-45358.403,1394.5017,198.60425,290.01757,9.38E-05,0.21831324,1191.5015,1600.8419
308,16.793411,16.62,90,700,89149.638,-36028.841,-45777.858,1396.5902,200.47462,290.08965,9.28E-05,0.21743466,1195.3453,1606.1092
305,16.778695,1.616,90,700,89475.066,-36159.257,-45798.21,1410.508,337.03944,290.05534,5.52E-05,0.21734242,1067.2945,1762.6853
297,16.716313,13.606,90,0,86397.251,-32224.968,-45032.361,1421.0155,260.10567,290.08207,7.17E-05,0.21857208,1160.8471,1697.9105
296,16.711222,5.618,90,0,86395.524,-32234.507,-45024.467,1438.5453,313.30266,290.03419,5.96E-05,0.21970716,1116.8065,1760.7086
310,16.812202,1.617,90,1070,91299.398,-38162.174,-46181.813,1408.4252,331.93284,290.04526,5.68E-05,0.22501523,1074.8218,1752.2792
311,16.816181,3.619,90,1070,90489.054,-38093.388,-46179.223,1416.7297,350.04472,290.09016,5.35E-05,0.21990538,1053.5198,1773.0762
312,16.820715,9.626,90,1070,90965.458,-38178.455,-46196.203,1404.4287,247.68666,290.09981,7.48E-05,0.2149165,1154.5463,1665.4335
316,16.849688,3.616,120,-1380,106940.64,-26110.401,-43314.988,1399.1215,317.7608,290.10093,5.89E-05,0.22110262,1083.7102,1733.5625
322,16.88773,9.622,120,-1000,107374.18,-28671.818,-43817.989,1367.0827,278.1842,290.00562,6.72E-05,0.2200901,1094.7835,1667.5296
324,16.902078,25.618,120,-1000,107374.18,-28757.049,-43839.122,1342.8496,136.40653,290.16854,0.000136307,0.21642995,1201.9937,1482.5114
306,16.782673,3.62,90,700,88699.26,-35913.719,-45774.98,1412.9601,333.54194,290.05621,5.60E-05,0.22018624,1069.42,1755.6608
328,16.927439,16.622,120,-500,107374.18,-31380.674,-44353.347,1346.7626,211.51735,290.06104,8.82E-05,0.21858496,1137.0773,1571.155
323,16.893932,16.621,120,-1000,107374.18,-28783.691,-43852.936,1354.9982,188.58064,290.10373,9.85E-05,0.21625263,1155.8112,1543.1282
327,16.921236,9.625,120,-500,107374.18,-31512.858,-44385.17,1362.4541,282.43976,290.01376,6.65E-05,0.22180272,1074.7043,1653.0331
309,16.801556,25.618,90,700,89545.25,-36026.004,-45777.447,1389.6903,150.89399,290.06791,0.000123064,0.2160069,1230.3458,1541.2602
326,16.916702,3.618,120,-500,107374.18,-31362.583,-44342.986,1366.0717,269.44612,290.04234,6.98E-05,0.22356699,1023.5873,1718.6451
313,16.826918,16.622,90,1070,90563.555,-38117.769,-46187.651,1381.3585,205.40756,290.07312,9.08E-05,0.21823156,1177.4748,1597.3232
332,16.9553,13.608,120,0,107374.18,-34156.137,-44885.95,1358.3465,218.87904,290.06774,8.52E-05,0.21803139,1139.8091,1589.0596
314,16.835064,25.62,90,1070,90513.395,-38016.626,-46172.809,1360.1406,144.82101,290.04698,0.000128025,0.21540031,1207.9989,1504.5769
336,16.988154,3.617,120,500,107374.18,-36989.121,-45425.708,1359.9768,287.24225,290.12581,6.58E-05,0.22269165,1074.7483,1665.7871
337,16.992688,9.626,120,500,107374.18,-37044.298,-45439.317,1351.6378,258.03021,290.07525,7.23E-05,0.21827168,1094.6385,1622.3716
325,16.912723,1.619,120,-500,107374.18,-31576.586,-44383.608,1365.5037,351.3489,290.19912,5.54E-05,0.23117461,1008.426,1739.9983
335,16.984175,1.615,120,500,107374.18,-36935.425,-45425.174,1357.3666,340.34899,290.08962,5.49E-05,0.22012973,1020.8483,1718.3133
320,16.879217,1.616,120,-1000,107327.74,-28846.967,-43842.986,1379.8532,355.80484,290.08974,5.25E-05,0.21945061,1020.8822,1750.0067
315,16.845709,1.618,120,-1380,106278.92,-26821.73,-43448.2,1387.3323,318.23458,290.04562,5.86E-05,0.21972644,1059.7146,1712.3258
319,16.868571,25.618,120,-1380,106340.51,-26682.885,-43438.292,1356.176,134.69066,290.05406,0.000138668,0.2183533,1213.2168,1489.5812
318,16.860424,16.622,120,-1380,106899.97,-27410.906,-43572.779,1372.6075,185.33387,290.01956,0.000101013,0.22116325,1189.2191,1569.6395
334,16.972142,30.612,120,0,107374.18,-34151.655,-44879.413,1329.0539,133.63522,290.07095,0.000138788,0.2154871,1187.9927,1462.8861
317,16.854223,9.622,120,-1380,105878.01,-25950.629,-43298.748,1389.2444,262.40199,290.24216,7.16E-05,0.22180762,1117.7464,1657.7081
330,16.946231,1.619,120,0,107374.18,-34150.668,-44891.789,1363.9446,353.42686,290.03949,5.29E-05,0.22005518,1020.8331,1747.2982
340,17.017682,1.617,120,1000,107374.18,-39418.77,-45900.833,1348.8668,361.26996,290.04652,5.17E-05,0.22001857,978.7587,1719.2817
342,17.026195,9.624,120,1000,107374.18,-39690.869,-45963.205,1337.1746,270.96336,290.0785,6.90E-05,0.21932335,1059.6398,1614.8451
331,16.95021,5.619,120,0,107374.18,-34119.133,-44892.734,1360.3143,253.70184,290.29654,7.34E-05,0.21800243,1091.3118,1609.1629
341,17.021661,3.618,120,1000,107374.18,-39866.964,-46019.162,1344.0228,292.67144,290.09483,6.35E-05,0.21723293,1044.4205,1647.5795
321,16.883195,3.619,120,-1000,107374.18,-28659.977,-43819.222,1380.4343,317.42335,290.11181,5.96E-05,0.22593439,1064.2931,1718.1816
329,16.935585,25.619,120,-500,107374.18,-31514.174,-44360.213,1335.4763,150.72287,290.09148,0.00012338,0.21693487,1177.3172,1487.7535
344,17.040544,25.618,120,1000,107374.18,-39787.735,-45996.384,1305.7584,151.33318,289.98081,0.000122781,0.21635998,1146.2487,1458.3069
343,17.032398,16.621,120,1000,107374.18,-39694.692,-45962.382,1325.0178,207.66824,290.12822,9.03E-05,0.21891095,1109.6828,1537.4586
349,17.074051,25.618,120,1380,107374.18,-41846.652,-46392.322,1299.4224,151.4186,290.08575,0.000123995,0.21928523,1142.2324,1453.2928
333,16.962609,21.613,120,0,107374.18,-34154.081,-44894.174,1334.0923,198.8614,290.08362,9.36E-05,0.21745565,1127.4966,1535.3418
347,17.059702,9.625,120,1380,107374.18,-41605.512,-46351.742,1319.15,243.66153,290.09743,7.66E-05,0.21984484,1067.531,1568.3276
348,17.065905,16.622,120,1380,107374.18,-41996.433,-46409.837,1310.3425,203.43521,290.09448,9.14E-05,0.2169346,1105.0429,1522.5127
351,17.088675,3.618,65,-810,58302.282,-26122.652,-44303.187,1321.3578,319.71172,290.05907,5.83E-05,0.21905307,995.58279,1654.498
345,17.051189,1.617,120,1380,107374.18,-41578.088,-46329.498,1323.6686,307.70943,290.05229,6.06E-05,0.21823031,1008.4957,1646.1003
355,17.118204,1.619,65,-600,59693.37,-27273.129,-44504.732,1306.4654,332.55669,289.99913,5.61E-05,0.21871269,966.90791,1648.1527
353,17.099412,16.62,65,-810,58260.838,-25960.742,-44253.232,1296.8334,211.08229,290.10267,8.85E-05,0.21871732,1078.1413,1511.99
358,17.132919,16.62,65,-600,59335.669,-27265.441,-44505.431,1279.7149,222.01631,290.13049,8.37E-05,0.21642772,1058.2592,1516.7105
356,17.122183,3.616,65,-600,59239.994,-27152.21,-44491.74,1307.0308,312.32715,290.09903,5.96E-05,0.21762807,999.31494,1642.3719
338,16.998891,16.621,120,500,107374.18,-37049.56,-45453.091,1346.9868,211.49446,290.10835,8.85E-05,0.22041041,1119.1348,1562.9562
339,17.007037,25.618,120,500,107374.18,-36845.013,-45434.671,1325.7613,157.26923,290.13811,0.000117885,0.21488833,1164.3296,1486.6502
357,17.126716,9.626,65,-600,59773.38,-27379.082,-44519.328,1286.7334,250.01976,290.07561,7.39E-05,0.21360785,1041.3172,1558.7232
363,17.166426,16.621,65,-300,60716.725,-28996.419,-44837.147,1267.0325,201.57158,290.10512,9.27E-05,0.21358682,1067.0379,1484.2954
354,17.107558,25.62,65,-810,58480.886,-26037.832,-44270.336,1280.2637,145.44219,290.08633,0.000128556,0.21654171,1128.7921,1427.1675
346,17.055167,3.62,120,1380,107374.18,-41887.109,-46388.169,1332.4721,290.33729,290.05794,6.42E-05,0.21858516,1046.3217,1643.6682
366,17.189196,5.621,65,0,62070.563,-30606.232,-45162.243,1279.2089,279.82243,290.11583,6.68E-05,0.21930412,1003.5796,1577.8951
352,17.093209,9.624,65,-810,58874.605,-26317.948,-44319.633,1313.1314,258.49482,290.08351,7.21E-05,0.21521911,1038.5841,1569.4765
369,17.211129,30.614,65,0,62097.247,-30596.242,-45151.965,1251.9167,143.40684,290.14243,0.000129886,0.21595583,1104.6366,1399.0503
367,17.194288,13.606,65,0,62070.481,-30606.315,-45164.546,1272.3916,235.55572,290.13977,7.95E-05,0.2200159,1033.0159,1518.1457
361,17.155689,3.618,65,-300,60900.468,-28990.827,-44839.367,1293.8701,309.41441,290.10448,6.04E-05,0.21928982,1300.6651,1300.6783
350,17.084696,1.617,65,-810,58361.323,-26054.689,-44274.447,1319.8385,338.95175,290.04397,5.52E-05,0.22079955,975.4066,1669.9671
377,17.265183,9.623,65,600,64674.302,-33890.617,-45795.127,1268.0657,246.68149,290.07808,7.55E-05,0.21874879,1016.4089,1523.6214
362,17.160224,9.625,65,-300,60766.145,-28948.15,-44838.175,1277.5112,253.64505,290.12295,7.35E-05,0.21886127,1019.5454,1539.2121
364,17.174573,25.62,65,-300,60718.493,-28947.616,-44853.017,1260.0266,155.70233,290.05648,0.000118651,0.21253334,1094.7959,1413.5576
365,17.185219,1.617,65,0,62035.985,-30592.829,-45147.73,1279.9769,317.41242,289.98558,5.86E-05,0.21709627,966.00696,1618.5385
379,17.279531,25.618,65,600,64743.705,-34062.436,-45837.187,1243.5054,167.49757,290.09714,0.00011007,0.21098475,1068.5184,1413.3503
378,17.271385,16.621,65,600,64751.064,-33905.336,-45804.172,1255.3298,196.83296,290.07418,9.52E-05,0.21663817,1060.1229,1462.8872
374,17.246023,25.62,65,300,63356.768,-32240.14,-45482.652,1254.8029,161.01835,290.08128,0.000115311,0.21411503,1089.8283,1422.798
376,17.260648,3.619,65,600,64450.677,-33919.644,-45819.302,1275.0728,304.53474,290.11818,6.12E-05,0.21851448,976.76734,1604.9599
373,17.237877,16.62,65,300,63472.096,-32315.997,-45493.959,1262.0094,233.13815,290.03938,7.96E-05,0.21612344,1030.2926,1510.4346
360,17.151711,1.617,65,-300,60729.635,-28916.409,-44814.082,1289.2682,317.4486,290.02914,5.90E-05,0.21895793,962.0678,1612.407
372,17.231675,9.625,65,300,63384.931,-32229.902,-45471.223,1270.5921,246.91658,290.15556,7.64E-05,0.22212007,1029.5786,1536.0174
370,17.223162,1.616,65,300,63428.555,-32301.113,-45490.382,1274.4316,308.29805,290.11226,6.03E-05,0.21710148,963.17861,1594.0739
359,17.141065,25.62,65,-600,59268.117,-27188.103,-44498.976,1261.2788,162.98137,290.03803,0.000113706,0.21479937,1097.1206,1432.5157
382,17.29869,9.624,65,810,66053.551,-35798.803,-46180.58,1254.1223,225.80833,290.07995,8.23E-05,0.21647526,1018.3816,1481.6083
386,17.327662,3.618,90,-1070,81667.51,-26497.497,-43925.545,1256.7512,329.16067,290.17371,5.69E-05,0.21847746,921.45879,1597.2483
383,17.304893,16.619,65,810,65649.225,-35093.229,-46043.502,1237.6591,193.17925,290.10887,9.60E-05,0.2153723,1037.9412,1432.0285
380,17.290177,1.615,65,810,65202.426,-35158.068,-46061.469,1267.6334,290.3277,290.17379,6.41E-05,0.21707571,979.36454,1573.7567
390,17.357191,1.62,90,-700,83081.341,-28383.972,-44289.002,1243.0557,292.08388,290.1378,6.38E-05,0.21796594,952.3128,1551.1114
368,17.201596,21.614,65,0,62091.203,-30599.695,-45162.284,1252.9091,173.06976,290.09686,0.000107043,0.21523897,1075.0544,1430.895
387,17.332197,9.624,90,-1070,81394.422,-25853.556,-43797.801,1243.2033,224.53106,290.03482,8.31E-05,0.21822159,1020.5274,1483.1897
381,17.294155,3.62,65,810,65125.007,-34973.955,-46014.927,1264.7756,289.2398,290.19026,6.44E-05,0.2176125,964.99155,1557.0691
371,17.22714,3.62,65,300,63352.286,-32141.711,-45467.645,1276.4005,305.29889,290.0515,6.09E-05,0.2170356,967.03593,1595.2974
385,17.323684,1.615,90,-1070,81517.521,-26016.247,-43826.746,1251.9588,300.14316,290.0296,6.21E-05,0.21766626,951.10406,1566.5929
375,17.256669,1.616,65,600,64637.381,-33894.893,-45779.873,1269.1829,307.67619,290.1133,6.03E-05,0.21598405,955.93317,1588.3295
393,17.371906,16.62,90,-700,83381.648,-28756.226,-44389.405,1233.0864,182.93963,290.14477,0.000101638,0.21658983,1050.1825,1424.6054
400,17.424206,1.616,90,0,86083.335,-32219.418,-45039.844,1226.5621,312.90723,290.13633,5.92E-05,0.21568067,910.04641,1547.7213
391,17.36117,3.618,90,-700,83268.992,-28480.222,-44314.329,1248.2053,329.64753,290.20956,5.65E-05,0.21809801,909.67206,1588.7623
392,17.365704,9.626,90,-700,83197.451,-28299.357,-44276.667,1238.0714,228.02676,290.0942,8.15E-05,0.21742368,1003.0034,1472.0673
401,17.428184,5.619,90,0,86099.494,-32237.755,-45042.105,1227.3474,280.94608,290.11201,6.63E-05,0.2170265,939.52596,1515.5751
396,17.394676,3.619,90,-300,84871.461,-30618.732,-44724.492,1239.8996,271.14191,290.16558,6.90E-05,0.21954372,972.05747,1527.0031
404,17.450116,30.613,90,0,86105.414,-32238.536,-45036.843,1195.7558,131.50842,290.09303,0.000140702,0.21399725,1060.0465,1330.6201
403,17.440583,21.615,90,0,86112.938,-32243.552,-45044.449,1203.991,175.28487,290.08682,0.000105785,0.21421547,1027.9175,1387.9714
407,17.470663,9.622,90,300,87430.768,-34020.869,-45392.898,1222.5331,244.90266,290.19448,7.57E-05,0.21514551,966.30957,1466.9733
388,17.338399,16.621,90,-1070,81850.556,-26768.444,-43982.325,1231.1361,174.36064,290.11398,0.000106448,0.21581512,1053.413,1411.789
384,17.313038,25.619,65,810,65732.483,-35111.361,-46039.679,1224.4313,143.25812,290.0248,0.00012943,0.21257345,1075.0315,1369.4331
406,17.466128,3.618,90,300,87383.526,-33921.946,-45380.893,1223.5603,302.78439,290.23157,6.22E-05,0.22238207,914.89067,1532.9881
402,17.433274,13.607,90,0,86104.51,-32237.591,-45050.493,1207.1675,211.66208,290.10973,8.82E-05,0.21532584,990.16548,1429.6729
410,17.495656,1.617,90,700,89083.442,-36072.752,-45797.141,1212.7885,318.08529,290.28497,5.84E-05,0.21577058,894.19815,1546.0544
409,17.485011,25.617,90,300,87418.31,-33918.369,-45372.341,1189.1844,154.02449,290.0937,0.000120084,0.21299077,1026.9837,1343.6426
389,17.346546,25.617,90,-1070,81486.151,-26340.808,-43900.959,1220.5988,144.5316,290.12185,0.000128617,0.21481247,1066.9099,1363.6558
395,17.390698,1.616,90,-300,84816.284,-30606.808,-44727.822,1243.2322,348.93095,290.09569,5.33E-05,0.21709657,904.69521,1627.83
413,17.510372,16.621,90,700,88966.468,-36034.597,-45778.722,1196.9624,195.96065,290.12544,9.40E-05,0.21121033,990.78025,1393.9369
398,17.405414,16.621,90,-300,84760.819,-30476.926,-44702.454,1228.5616,188.20113,290.1513,9.86E-05,0.21469439,1029.2492,1415.1952
397,17.399211,9.623,90,-300,84719.293,-30473.514,-44695.506,1230.6615,235.23987,290.23006,7.88E-05,0.21528214,993.14627,1473.985
412,17.504169,9.626,90,700,88899.327,-36037.023,-45794.962,1206.587,248.94895,290.19055,7.70E-05,0.22273408,959.08291,1476.7151
399,17.41356,25.619,90,-300,84850.78,-30599.366,-44722.231,1208.3675,145.54073,290.08817,0.000127448,0.21436371,1056.4283,1353.6626
411,17.499635,3.618,90,700,89175.458,-36327.664,-45838.009,1214.3414,290.461,290.1311,6.41E-05,0.2173048,927.23117,1524.9911
415,17.529164,1.615,90,1070,90749.438,-38468.028,-46263.468,1205.4975,322.04869,290.09684,5.78E-05,0.21762822,887.38002,1548.1149
421,17.566649,3.619,120,-1380,106575.98,-26421.435,-43381.717,1202.9808,287.68594,290.13132,6.46E-05,0.21655172,912.4522,1502.3256
394,17.380052,25.618,90,-700,83227.959,-28638.226,-44346.44,1218.1431,138.49105,290.11896,0.00013389,0.21543178,1073.6006,1358.7529
420,17.562671,1.616,120,-1380,106395.12,-26957.08,-43497.909,1200.0688,309.02307,290.13948,6.04E-05,0.2181182,899.21882,1534.4276
424,17.585533,25.618,120,-1380,106209.31,-26629.189,-43451.202,1183.3762,140.70356,290.14042,0.000131738,0.21483818,1040.3771,1328.2896
423,17.577387,16.621,120,-1380,106751.75,-26646.251,-43433.975,1193.0622,181.88799,290.1606,0.000102231,0.2169498,1011.1383,1383.6698
405,17.462149,1.617,90,300,87558.801,-33914.381,-45390.719,1212.6336,315.87358,290.09969,5.88E-05,0.21664688,889.65635,1538.1517
408,17.476865,16.62,90,300,87503.09,-33884.778,-45354.703,1204.2601,200.57949,290.17724,9.22E-05,0.21392744,995.28796,1407.6211
414,17.518519,25.618,90,700,88754.889,-36221.834,-45822.427,1182.4359,148.23692,290.13799,0.000124648,0.21287463,1031.3193,1337.206
428,17.610894,16.622,120,-1000,107374.18,-28603.279,-43817.454,1181.5952,217.59929,290.18274,8.53E-05,0.21575939,957.38561,1405.5437
432,17.638198,9.625,120,-500,107374.18,-31598.13,-44407.125,1175.8282,226.98014,290.16315,8.22E-05,0.21655798,947.25093,1413.143
425,17.596178,1.618,120,-1000,107336.62,-28820.243,-43875.92,1201.6093,302.44569,290.07668,6.15E-05,0.21700392,902.37529,1525.4025
427,17.604691,9.626,120,-1000,107374.18,-29038.563,-43901.37,1189.106,236.0669,290.06156,7.91E-05,0.21739231,944.94541,1429.8526
426,17.600156,3.618,120,-1000,107374.18,-28645.628,-43827.692,1204.5964,288.4332,290.0865,6.46E-05,0.21822815,916.78494,1512.7706
431,17.633664,3.619,120,-500,107374.18,-31374.301,-44346.81,1188.4211,274.90392,290.10437,6.75E-05,0.21544268,913.14497,1479.4914
434,17.652547,25.619,120,-500,107374.18,-31357.32,-44361.488,1157.2875,157.08157,290.05076,0.000117651,0.21290913,996.95497,1319.8834
416,17.533142,3.619,90,1070,91421.757,-39625.866,-46480.473,1205.7018,283.66732,290.08178,6.61E-05,0.21788002,914.25163,1498.4554
433,17.644401,16.621,120,-500,107374.18,-31389.842,-44379.66,1163.9298,183.75916,290.14912,0.000101266,0.21716094,975.32221,1350.7485
418,17.543879,16.621,90,1070,90900.537,-38052.52,-46170.26,1180.6564,184.92149,290.16145,1.00E-04,0.21285659,992.19381,1369.8466
437,17.672261,13.611,120,0,107374.18,-34152.025,-44900.176,1170.74,223.49385,290.05858,8.27E-05,0.21291349,934.76154,1394.2284
422,17.571184,9.624,120,-1380,106294.26,-26492.893,-43400.754,1192.1598,216.82564,290.12836,8.56E-05,0.21550656,968.11809,1415.4375
419,17.552026,25.62,90,1070,90406.906,-38014.242,-46158.172,1176.7506,136.51065,290.11111,0.000137247,0.21667094,1035.7441,1317.5185
417,17.537677,9.623,90,1070,90883.31,-38543.309,-46275.185,1201.4231,244.4501,290.14007,7.57E-05,0.21349249,944.27509,1444.4522
430,17.629686,1.616,120,-500,107374.18,-31343.382,-44350.387,1181.7999,286.75737,290.0846,6.61E-05,0.21982672,883.29748,1477.3995
442,17.70965,9.622,120,500,107374.18,-37076.367,-45463,1165.6341,255.18111,290.15343,7.26E-05,0.21464624,909.74984,1436.1491
429,17.61904,25.618,120,-1000,107374.18,-28770.165,-43871.931,1163.1075,148.74961,290.13339,0.000124146,0.21265875,1007.657,1312.4845
443,17.715852,16.621,120,500,107374.18,-36836.132,-45419.87,1153.7871,191.81651,290.11311,9.70E-05,0.21633936,958.93455,1355.3988
448,17.749359,16.62,120,1000,107374.18,-39800.851,-45988.778,1142.9349,184.08816,290.13282,0.000100143,0.21139231,955.23277,1335.2521
440,17.701136,1.619,120,500,107374.18,-36715.213,-45412.757,1165.0504,308.89455,290.23222,6.45E-05,0.23980753,852.65027,1489.0871
435,17.663193,1.618,120,0,107374.18,-34157.206,-44901.204,1182.0278,285.84305,290.11068,6.48E-05,0.21491605,893.10317,1482.5231
436,17.667171,5.621,120,0,107374.18,-34157.535,-44905.275,1181.2867,254.65339,290.13804,7.48E-05,0.22003429,924.7769,1449.9403
444,17.723997,25.622,120,500,107374.18,-36759.617,-45398.367,1144.2849,145.61838,290.04649,0.000126912,0.21284905,994.18692,1294.1969
438,17.679571,21.613,120,0,107374.18,-34165.634,-44902.15,1159.9792,160.87481,290.0974,0.00011537,0.21519638,999.80038,1329.9976
447,17.743157,9.624,120,1000,107374.18,-39641.695,-45948.732,1155.998,226.07431,290.08475,8.23E-05,0.21719692,936.81498,1400.4173
439,17.689104,30.613,120,0,107374.18,-34156.096,-44883.854,1140.6644,131.96501,290.21846,0.000141724,0.21847494,1009.3731,1280.4451
445,17.734644,1.617,120,1000,107374.18,-39574.39,-45947.704,1161.3627,281.45507,290.18305,6.57E-05,0.21531343,880.75722,1456.6468
446,17.738621,3.623,120,1000,107374.18,-39537.551,-45931.669,1165.5088,268.96174,290.05645,6.91E-05,0.21700952,888.66623,1439.3843
450,17.768151,1.617,120,1380,107374.18,-41360.96,-46295.743,1156.7211,269.10644,290.10135,6.90E-05,0.21576614,876.96988,1429.4241
452,17.776664,9.624,120,1380,107374.18,-41700.57,-46354.044,1143.3611,225.34441,290.24321,8.33E-05,0.22029741,911.52528,1371.9596
454,17.791013,25.62,120,1380,107374.18,-42136.594,-46451.322,1119.6785,135.65354,290.13688,0.000135706,0.20992412,974.43129,1253.7404
453,17.782866,16.622,120,1380,107374.18,-41917.246,-46403.012,1135.8791,185.69787,290.10339,9.96E-05,0.21247566,949.94757,1331.4161
460,17.835165,1.617,120,-1000,106970.82,-27948.524,-43688.805,1122.0725,266.15558,289.97856,6.96E-05,0.21425724,847.17551,1393.673
457,17.810171,9.625,120,-1380,106135.51,-26581.701,-43459.63,1137.0746,207.18714,290.05177,8.95E-05,0.21514102,923.30699,1347.5213
455,17.801659,1.614,120,-1380,106575.78,-26298.707,-43366.957,1140.6722,271.13665,290.0948,6.84E-05,0.21548776,868.98593,1427.7211
458,17.816374,16.622,120,-1380,106096.12,-26602.999,-43437.223,1128.1762,185.95784,290.15333,9.95E-05,0.21391771,939.22319,1321.2819
441,17.705116,3.615,120,500,107374.18,-37237.867,-45506.088,1170.4314,265.30001,290.14156,6.99E-05,0.21486916,896.95907,1439.6066
456,17.805637,3.62,120,-1380,106451.44,-27036.679,-43516.328,1138.1155,257.27929,290.02033,7.24E-05,0.21824118,883.45202,1415.0025
449,17.757505,25.62,120,1000,107374.18,-39664.678,-45968.097,1131.127,131.83967,290.15519,0.000140596,0.21522501,998.25816,1268.6004
451,17.77213,3.617,120,1380,107374.18,-42155.549,-46443.757,1155.2853,251.14651,290.09278,7.40E-05,0.2165728,897.15559,1411.8444
470,17.90218,1.616,120,0,107374.18,-34138.128,-44908.728,1087.6421,287.37282,290.16651,6.42E-05,0.21221869,790.84801,1381.4449
467,17.877185,9.627,120,-500,107374.18,-31562.73,-44401.123,1108.752,217.8203,290.1115,8.49E-05,0.21362766,882.8707,1329.9172
472,17.911249,13.607,120,0,107374.18,-34135.209,-44900.752,1075.386,198.31929,290.18707,9.26E-05,0.20913816,865.39414,1275.1008
469,17.891534,25.62,120,-500,107374.18,-31597.431,-44390.474,1072.1431,137.44895,290.14253,0.000133886,0.20980597,926.04426,1208.9254
466,17.872651,3.621,120,-500,107374.18,-31722.709,-44436.522,1111.5505,279.50044,290.08753,6.67E-05,0.21514395,835.64263,1413.9028
463,17.849881,16.62,120,-1000,107367.42,-28874.268,-43874.275,1100.3456,168.91156,290.12434,0.000109624,0.21446475,927.84431,1275.5193
461,17.839144,3.619,120,-1000,107374.18,-29036.959,-43919.83,1124.2743,259.87285,290.07783,7.16E-05,0.2149626,866.52326,1403.002
459,17.82452,25.617,120,-1380,105888.49,-26097.409,-43341.219,1108.5899,142.76457,290.16467,0.000129876,0.21324129,962.57229,1256.4883
480,17.973631,1.618,120,1000,107374.18,-39628.744,-45956.38,1064.0968,285.26472,290.09484,6.49E-05,0.21441222,785.43691,1370.8863
479,17.962985,25.618,120,500,107374.18,-36930.902,-45445.073,1052.3708,145.55508,290.21001,0.000128607,0.21626972,899.04926,1197.1326
464,17.858027,25.618,120,-1000,107253.9,-28629.552,-43839.903,1083.288,127.15043,290.14588,0.000144993,0.21052735,944.36398,1202.3532
468,17.883388,16.622,120,-500,107374.18,-31628.967,-44402.274,1088.9459,178.97428,290.02315,0.000103451,0.21418387,909.87129,1277.0782
476,17.944102,3.619,120,500,107374.18,-36758.261,-45407.33,1080.1557,268.34043,290.10531,6.90E-05,0.21420619,807.17598,1357.127
462,17.843678,9.625,120,-1000,106850.39,-28508.756,-43806.476,1115.7308,210.91573,290.01225,8.77E-05,0.21375614,905.82322,1340.1364
477,17.948636,9.626,120,500,107374.18,-36904.63,-45426.654,1071.3412,227.99258,290.08791,8.21E-05,0.215711,832.91217,1302.6737
483,17.988346,16.622,120,1000,107374.18,-39376.504,-45922.583,1058.5857,180.05565,290.15265,0.000102448,0.21181141,875.62603,1246.4043
487,18.01565,9.628,120,1380,107374.18,-41239.835,-46272.143,1063.9514,219.27725,290.128,8.43E-05,0.21285709,835.39889,1284.5405
482,17.982144,9.626,120,1000,107374.18,-39466.874,-45933.273,1068.5128,226.28429,290.11027,8.18E-05,0.21424534,835.99735,1300.5178
486,18.011117,3.617,120,1380,107374.18,-41533.725,-46325.222,1070.4411,267.489,290.05477,6.93E-05,0.21471755,808.87342,1359.1367
471,17.906158,5.621,120,0,107374.18,-34145.118,-44905.48,1088.4797,259.21926,290.12557,7.14E-05,0.21625251,822.97298,1355.6533
481,17.977609,3.619,120,1000,107374.18,-39435.257,-45922.46,1066.0446,260.64989,290.11961,7.10E-05,0.21418905,795.16556,1330.8546
484,17.996492,25.619,120,1000,107374.18,-39631.129,-45978.212,1052.0884,137.72555,290.04779,0.000133873,0.21135386,910.95606,1193.3369
465,17.868672,1.618,120,-500,107374.18,-31438.604,-44379.167,1104.5977,272.36091,290.14765,6.77E-05,0.21261708,833.26148,1393.1426
475,17.940124,1.617,120,500,107374.18,-36885.84,-45436.151,1072.9988,282.49944,290.11207,6.54E-05,0.21312669,780.96915,1359.1117
485,18.007137,1.621,120,1380,107374.18,-40979.948,-46215.815,1065.96,286.42802,290.10741,6.45E-05,0.21361364,782.24245,1373.9495
489,18.029999,25.621,120,1380,107374.18,-41371.033,-46294.222,1038.0198,126.89811,290.14768,0.000145308,0.21223539,906.39342,1168.4551
478,17.95484,16.619,120,500,107374.18,-36973.251,-45462.917,1061.4245,186.62482,290.07164,9.89E-05,0.21240987,870.90826,1253.8594
473,17.918558,21.615,120,0,107374.18,-34148.9,-44907.412,1069.6518,159.72131,290.03945,0.00011592,0.21335161,905.86149,1234.088
474,17.928091,30.612,120,0,107374.18,-34149.229,-44916.335,1056.1346,132.78349,290.13498,0.000139271,0.20930362,917.32535,1192.4524
492,18.049158,9.626,15,-290,12744.691,-25613.238,-45057.071,1059.3201,206.95453,290.1584,8.92E-05,0.21082985,853.15389,1279.5734
488,18.021853,16.624,120,1380,107374.18,-41152.466,-46243.774,1049.2753,170.30309,290.20935,0.000108525,0.21115057,878.81505,1230.1546
493,18.055361,16.62,15,-290,12577.313,-25653.119,-45081.37,1045.1168,159.85759,290.15112,0.000115708,0.21073675,885.24939,1213.5284
495,18.074153,1.617,15,-200,13237.946,-26207.43,-45172.399,1059.3873,291.92335,290.17924,6.36E-05,0.21544668,761.18838,1358.4783
494,18.063507,25.618,15,-290,12885.427,-25748.259,-45096.747,1033.7524,110.93975,290.09092,0.00016777,0.2129207,919.77714,1147.1926
501,18.111638,5.62,15,-100,13577.843,-26700.768,-45259.974,1063.2205,260.69532,290.14297,7.10E-05,0.21439092,808.58803,1344.4423
500,18.10766,1.617,15,-100,13606.212,-26753.847,-45277.036,1055.0096,288.87284,290.10227,6.43E-05,0.21469719,773.781,1369.8251
504,18.133571,30.612,15,-100,13608.679,-26727.164,-45283.121,1022.0908,118.75715,290.17055,0.000155396,0.21120179,896.51573,1139.2014
512,18.192617,13.605,15,100,14491.251,-27845.613,-45487.545,1038.3598,202.39118,290.09622,9.12E-05,0.21215437,836.51743,1255.3917
490,18.040645,1.619,15,-290,12846.862,-25769.844,-45079.191,1056.5954,298.3325,290.12576,6.18E-05,0.21299893,756.29114,1375.1432
506,18.149582,5.62,15,0,14042.605,-27285.093,-45388.705,1050.0714,265.98666,290.15769,6.92E-05,0.21039056,779.18786,1328.0849
509,18.171515,30.613,15,0,14072.372,-27286.614,-45390.39,1024.283,130.22837,290.07645,0.000141745,0.21169541,896.38563,1164.6043
507,18.154673,13.607,15,0,14054.693,-27285.052,-45378.385,1053.6344,207.73035,290.01412,8.85E-05,0.20992894,839.55489,1265.8794
513,18.199926,21.613,15,100,14458.729,-27800.674,-45501.894,1023.4686,163.1173,290.12387,0.000113591,0.21400242,862.85505,1196.0136
508,18.161982,21.615,15,0,14065.506,-27284.23,-45384.799,1038.7046,168.05455,290.10004,0.000110216,0.21096201,868.51928,1214.8444
496,18.078131,3.619,15,-200,13110.285,-26159.079,-45168.369,1057.077,271.70139,290.11438,6.80E-05,0.21136941,777.026,1335.2972
510,18.183548,1.616,15,100,14564.024,-27836.115,-45483.68,1044.2202,290.06429,290.08293,6.38E-05,0.21313705,752.06371,1352.5323
516,18.22547,3.619,15,200,14915.145,-28328.055,-45587.784,1041.8778,270.4342,290.10759,6.79E-05,0.20837761,774.77311,1331.8633
498,18.088868,16.62,15,-200,13146.877,-26182.391,-45161.873,1046.7326,178.12005,290.13528,0.000103545,0.20987908,864.16556,1231.4001
521,18.258977,3.618,15,290,15260.674,-28972.202,-45721.119,1042.9193,251.01207,290.02977,7.33E-05,0.20854589,790.60907,1307.1081
505,18.145604,1.618,15,0,14051.157,-27289.78,-45396.023,1049.6122,296.1171,290.16138,6.24E-05,0.21369202,750.96855,1360.9203
491,18.044623,3.62,15,-290,12653.622,-25775.189,-45100.53,1073.4813,275.98626,290.16386,6.73E-05,0.21435606,799.83394,1364.9842
499,18.097014,25.619,15,-200,13265.493,-26210.308,-45164.792,1032.0598,130.26958,290.14205,0.000141751,0.21106543,895.88015,1162.2209
502,18.116729,13.606,15,-100,13639.68,-26718.817,-45265.36,1048.929,201.25422,290.1298,9.15E-05,0.2097408,846.90738,1261.2744
523,18.269714,16.62,15,290,15200.77,-28886.971,-45693.901,1018.6724,156.43271,290.12424,0.000116782,0.20636178,859.05535,1182.1366
517,18.230004,9.627,15,200,14875.058,-28356.507,-45590.045,1052.2159,218.6294,290.07325,8.40E-05,0.20884217,830.79711,1281.9504
511,18.187526,5.621,15,100,14473.16,-27833.977,-45490.464,1047.3338,259.31377,289.96213,7.11E-05,0.21209478,786.58503,1323.6574
497,18.082666,9.624,15,-200,13157.279,-26114.963,-45154.514,1053.0792,225.86876,290.04499,8.15E-05,0.21086604,822.55498,1288.8289
503,18.124038,21.615,15,-100,13667.227,-26764.455,-45276.79,1033.814,163.11118,290.12878,0.000112511,0.20897953,875.13117,1212.5658
524,18.27786,25.619,15,290,15540.297,-28935.405,-45699,1016.1328,105.28563,290.16751,0.000174407,0.20833672,908.73676,1126.041
528,18.302384,10.616,25,-400,22072.875,-25767.336,-44912.429,1024.8992,191.24778,290.01357,9.68E-05,0.21147146,833.55441,1225.5466
514,18.209459,30.614,15,100,14549.839,-27846.764,-45491.328,1023.5233,121.31966,290.13019,0.000152327,0.21070521,900.12134,1149.7978
526,18.292484,3.62,25,-400,22125.79,-25662.247,-44877.522,1032.0539,250.08815,290.25365,7.40E-05,0.21095149,781.28729,1298.7733
525,18.288506,1.617,25,-400,22092.734,-25875.674,-44933.767,1042.3382,269.53252,290.05338,6.83E-05,0.21121985,765.74491,1318.5985
531,18.320706,3.617,25,-300,22513.421,-26317.495,-45012.05,1038.3849,279.36636,290.05897,6.60E-05,0.21146043,756.31203,1326.3849
533,18.331161,14.62,25,-300,22548.41,-26322.182,-45023.398,1023.4327,188.90862,290.14216,9.69E-05,0.2066609,828.52942,1215.0261
534,18.338751,20.625,25,-300,22325.156,-26218.984,-44997.372,1006.2987,145.47863,290.14179,0.000125695,0.20627274,850.14528,1147.8345
519,18.244353,25.62,15,200,14943.267,-28333.893,-45592.471,1020.7796,122.83259,290.10261,0.000149999,0.21003591,896.17352,1148.0992
527,18.297019,6.61,25,-400,22256.248,-25817.25,-44922.954,1027.2075,224.38166,290.03355,8.20E-05,0.21107111,803.55096,1267.4187
537,18.356523,9.625,25,-150,23104.078,-27097.445,-45171.124,1018.4637,218.46029,290.14423,8.43E-05,0.20995732,799.5499,1248.1471
515,18.221491,1.617,15,200,14827.447,-28328.507,-45585.769,1042.3619,287.26333,290.15227,6.49E-05,0.21358048,750.24375,1340.1906
532,18.32524,8.614,25,-300,22544.257,-26373.288,-45027.016,1029.2287,220.27718,290.15564,8.35E-05,0.21095989,802.01654,1255.2158
522,18.263511,9.625,15,290,15232.757,-28851.53,-45676.099,1035.3468,198.62008,290.10069,9.23E-05,0.20780825,835.20686,1243.4295
518,18.236207,16.62,15,200,15049.344,-28372.5,-45593.951,1036.7624,168.44813,290.08003,0.000108888,0.20821437,862.39025,1207.7714
529,18.308862,15.608,25,-400,22223.191,-25657.436,-44884.265,1019.171,159.89403,290.06662,0.00011471,0.20853256,858.42971,1186.045
520,18.254999,1.615,15,290,15205.539,-28847.501,-45680.457,1039.6146,291.09234,290.13549,6.34E-05,0.21209155,744.37996,1341.5897
535,18.348011,1.614,25,-150,23150.003,-27050.944,-45160.804,1026.0841,279.4046,290.11153,6.60E-05,0.21129462,740.35517,1314.2307
538,18.362726,16.621,25,-150,23184.169,-27171.904,-45177.045,1007.5922,184.55083,290.15457,9.98E-05,0.21143206,823.46187,1203.9523
530,18.316727,1.617,25,-300,22546.642,-26228.399,-45011.845,1031.1878,267.2399,290.06557,6.88E-05,0.20927436,767.8827,1317.8042
545,18.419461,1.616,25,150,24488.745,-28753.183,-45497.659,1022.1155,291.81678,290.17048,6.32E-05,0.21147208,733.75257,1333.0353
540,18.381517,1.617,25,0,23798.59,-27952.758,-45350.015,1025.9932,276.10895,290.13539,6.62E-05,0.20317247,743.60582,1324.6265
536,18.351988,3.618,25,-150,23073.694,-27136.709,-45183.294,1034.1539,261.83972,290.10178,7.07E-05,0.21376668,770.79028,1308.6542
546,18.423439,3.62,25,150,24391.878,-28721.566,-45490.752,1033.2238,277.22978,290.21118,6.66E-05,0.21206077,750.82588,1321.659
539,18.370872,25.618,25,-150,23240.579,-27141.766,-45176.551,1002.182,137.54227,290.13154,0.000132244,0.20237843,850.54497,1132.2631
543,18.397895,21.617,25,0,23804.182,-27946.92,-45329.869,1010.1408,161.68957,290.1735,0.000113269,0.20817739,848.00095,1180.3829
553,18.467402,14.62,25,300,25023.198,-29490.25,-45640.287,1009.2224,158.20985,290.20532,0.000116485,0.20660669,843.83142,1173.9464
550,18.452969,1.615,25,300,25207.845,-29702.65,-45677.579,1017.884,291.68893,290.12723,6.33E-05,0.21239238,719.14557,1317.1676
555,18.484251,1.617,25,400,25524.758,-30080.825,-45752.038,1015.6576,253.36461,290.10929,7.28E-05,0.21048285,761.07662,1280.3779
554,18.474993,20.624,25,300,25033.189,-29525.486,-45645.715,999.72693,153.8339,290.13233,0.000118967,0.20670896,839.73443,1154.609
551,18.456947,3.619,25,300,25050.498,-29559.159,-45642.343,1017.2233,250.23853,290.11494,7.33E-05,0.20794033,750.73255,1262.5503
542,18.390586,13.607,25,0,23802.99,-27945.522,-45330.691,1016.1416,205.33736,290.1131,8.92E-05,0.20763466,810.5816,1234.0851
560,18.512471,1.62,40,-550,36294.484,-26414.814,-44773.378,1027.7202,284.23661,290.19364,6.47E-05,0.20943945,745.83162,1329.7946
556,18.488228,3.622,25,400,25617.144,-30052.908,-45732.508,1016.2231,263.95902,290.26465,6.98E-05,0.21007605,755.97546,1299.5094
544,18.407428,30.612,25,0,23798.837,-27947.249,-45342.944,1001.6544,126.95407,290.11035,0.000144719,0.20888154,869.34847,1128.995
557,18.492763,6.611,25,400,25600.615,-30039.916,-45750.188,1012.2373,235.59147,290.1764,7.82E-05,0.21117928,771.48747,1254.0378
562,18.520985,8.611,40,-550,36223.643,-25967.443,-44686.543,1019.8813,225.82134,290.15867,8.14E-05,0.20968341,786.52855,1248.5523
559,18.504606,15.61,25,400,25435.334,-29985.438,-45731.028,1006.823,156.42122,290.18647,0.000117872,0.21141216,846.61601,1169.1517
568,18.55847,16.621,40,-400,36576.204,-26748.955,-44837.64,988.96358,166.56981,290.10581,0.000109997,0.20763563,824.98875,1167.2032
541,18.385496,5.62,25,0,23823.794,-27944.165,-45341.834,1027.3853,255.71548,290.19972,7.23E-05,0.21269144,1034.9349,1034.9439
548,18.434177,16.62,25,150,24389.946,-28756.637,-45508.02,1011.8263,185.70296,290.18407,9.87E-05,0.20748899,822.17439,1203.7044
567,18.552267,9.624,40,-400,36665.341,-26817.863,-44871.889,1004.7833,217.76027,290.05951,8.47E-05,0.2108383,788.08026,1237.3036
552,18.461481,8.612,25,300,25069.904,-29591.393,-45645.016,1012.0135,196.02266,290.13624,9.32E-05,0.20555678,804.92632,1207.6191
570,18.577262,1.618,40,-200,37321.782,-27895.937,-45056.866,1011.3268,282.71601,290.10789,6.54E-05,0.2125043,735.39155,1317.8004
565,18.543755,1.619,40,-400,36513.092,-26888.211,-44875.918,1016.5152,282.69571,290.15502,6.50E-05,0.20995926,731.13881,1317.0329
549,18.442322,25.619,25,150,24429.91,-28810.662,-45500.414,997.14519,142.72603,290.21043,0.000128526,0.20759799,845.50189,1139.4274
547,18.427974,9.623,25,150,24510.742,-28764.202,-45490.135,1016.6091,232.20231,290.11949,7.95E-05,0.21306404,783.73956,1259.6443
571,18.581241,3.616,40,-200,37533.442,-27788.34,-45040.995,1011.019,275.51944,290.12646,6.70E-05,0.21195943,735.31462,1304.1904
563,18.526906,14.623,40,-550,36155.639,-26221.821,-44758.905,1007.6822,183.98965,290.12114,9.98E-05,0.20861101,824.34197,1201.3247
558,18.498129,10.618,25,400,25542.315,-30126.257,-45764.537,1009.5828,207.14872,290.13204,8.88E-05,0.21024513,796.32503,1221.2002
564,18.534496,20.626,40,-550,36415.526,-26174.169,-44729.714,989.62588,150.4632,290.13746,0.000122189,0.20944019,835.61123,1145.0655
561,18.516449,3.624,40,-550,36404.014,-26217.668,-44748.462,1030.0549,272.22445,290.17077,6.79E-05,0.21216819,752.50168,1307.4074
579,18.63668,30.616,40,0,38310.391,-28948.52,-45266.758,988.95034,126.52705,290.10929,0.000145231,0.20785139,852.86529,1112.4175
577,18.619838,13.607,40,0,38306.691,-28943.668,-45272.719,999.55863,189.69984,290.11231,9.71E-05,0.21067242,809.0582,1199.0529
573,18.591978,16.62,40,-200,37544.214,-27828.468,-45050.123,992.02538,177.66298,290.20769,0.000102928,0.20518237,803.91675,1170.1742
583,18.663429,16.619,40,200,39237.821,-30131.355,-45502.223,991.44565,177.18718,290.15091,0.000103668,0.21091355,814.97321,1176.8955
576,18.614748,5.621,40,0,38297.029,-28933.801,-45260.919,1007.4687,257.90911,290.17534,7.21E-05,0.2104048,742.34805,1278.9651
582,18.657226,9.626,40,200,38997.299,-29995.84,-45480.021,1016.011,221.1905,290.14115,8.31E-05,0.20864552,786.18485,1238.2293
578,18.627147,21.616,40,0,38315.489,-28943.627,-45272.308,989.48924,161.60182,290.11438,0.000114064,0.2108584,822.41274,1155.2539
566,18.547733,3.617,40,-400,36699.384,-26655.83,-44819.591,1011.9921,263.95858,290.13472,6.97E-05,0.20994998,743.49594,1289.2818
585,18.68222,1.618,40,400,40092.108,-31072.147,-45687.857,1008.9466,281.0776,290.12336,6.57E-05,0.20933587,734.54635,1314.0597
591,18.719706,3.619,40,550,40320.091,-31921.705,-45853.551,1011.48,256.20199,290.13318,7.17E-05,0.21085674,753.46056,1278.1657
574,18.600123,25.62,40,-200,37468.562,-27870.61,-45062.786,982.267,131.91163,290.04267,0.000139645,0.20997977,849.80895,1119.2517
569,18.566617,25.619,40,-400,36473.211,-26732.591,-44842.656,987.65175,134.08446,290.16371,0.000137709,0.21081143,851.25624,1125.2589
580,18.648714,1.615,40,200,39172.448,-30068.984,-45494.576,1010.6848,270.90552,290.14633,6.82E-05,0.21298617,737.31647,1294.2492
588,18.696936,16.622,40,400,40167.431,-31087.072,-45683.17,1008.6048,175.36939,290.12152,0.000105416,0.21094397,832.36953,1191.5497
586,18.686199,3.618,40,400,39898.004,-31263.003,-45722.887,1018.6099,265.36539,290.07592,6.93E-05,0.21022344,754.15513,1301.8651
593,18.730162,14.617,40,550,40351.626,-31945.798,-45885.292,999.93537,172.75257,290.1222,0.000106003,0.20993105,827.47025,1182.1964
587,18.690733,9.625,40,400,39917.575,-31039.584,-45671.165,1017.5767,224.2241,290.0508,8.33E-05,0.21773259,798.85094,1257.6036
584,18.671575,25.618,40,200,39264.217,-30091.803,-45499.51,995.64781,146.7414,290.14005,0.00012496,0.20901639,851.55383,1154.7492
597,18.755523,9.626,65,-810,58763.964,-26204.183,-44310.998,998.9471,208.15773,290.19365,8.84E-05,0.20998749,792.77781,1222.0707
581,18.652691,3.618,40,200,39199.872,-30081.647,-45487.381,1013.9306,276.25899,290.1058,6.67E-05,0.21090558,737.94759,1305.8302
594,18.737752,20.625,40,550,40564.889,-31908.343,-45851.331,985.9164,146.35187,290.04343,0.00012494,0.20534182,825.52883,1123.3399
572,18.585775,9.624,40,-200,37473.208,-27876.367,-45057.523,1000.6782,221.50567,290.20397,8.28E-05,0.20886338,779.90049,1234.1702
603,18.795233,16.62,65,-600,60304.382,-27375.012,-44519.123,973.50483,163.08521,290.13722,0.000112539,0.20854901,802.57299,1137.3967
575,18.610769,1.616,40,0,38295.096,-28958.264,-45268.402,1008.3929,286.56508,290.29886,6.43E-05,0.20493609,711.75052,1310.4313
602,18.78903,9.625,65,-600,59358.241,-27241.1,-44518.753,983.41516,207.14667,290.1566,8.88E-05,0.20998736,774.93274,1200.2188
605,18.814023,1.62,65,-300,61269.641,-29103.03,-44862.597,983.86929,271.07072,290.10605,6.78E-05,0.20827867,702.71362,1259.9834
589,18.705082,25.618,40,400,40184.863,-31208.813,-45703.646,990.42461,131.39516,290.16281,0.000139778,0.20866179,863.20196,1134.1314
590,18.715728,1.617,40,550,41053.253,-31928.407,-45840.6,1005.4341,275.01329,290.12693,6.72E-05,0.2123978,724.55058,1288.0151
599,18.769872,25.62,65,-810,59142.428,-26195.425,-44286.206,979.61008,114.45099,290.21268,0.000160805,0.20991133,862.31427,1097.413
595,18.74701,1.617,65,-810,59085.484,-26024.223,-44261.989,1000.1481,268.20387,290.11508,6.85E-05,0.21030024,737.47128,1291.7004
592,18.724241,8.614,40,550,40877.075,-32000.193,-45863.871,1004.0488,214.89664,290.10821,8.56E-05,0.20927712,782.76445,1225.1042
606,18.818003,3.619,65,-300,61215.163,-29014.427,-44874.027,988.02456,247.19185,290.13489,7.43E-05,0.20883681,729.57111,1233.9036
607,18.822538,9.624,65,-300,61064.6,-28960.444,-44832.624,985.76155,222.0453,290.17943,8.34E-05,0.21482527,762.87727,1217.0116
610,18.847533,1.614,65,0,62376.953,-30587.854,-45157.104,983.1494,264.72906,290.13633,6.96E-05,0.21113138,720.09306,1260.9372
596,18.750989,3.62,65,-810,59667.879,-26272.516,-44297.225,1003.9314,250.12523,290.14892,7.35E-05,0.20987949,748.31986,1258.3973
604,18.803379,25.618,65,-600,60192.425,-27280.735,-44513.243,966.54166,122.04228,290.11147,0.000150017,0.20680631,840.95041,1091.3728
616,18.889454,3.619,65,300,63395.21,-32148.741,-45467.317,985.23038,253.73937,290.13534,7.27E-05,0.21019048,732.25987,1253.4371
601,18.784496,3.618,65,-600,59952.56,-27321.809,-44509.255,990.25776,262.16199,290.09769,7.05E-05,0.21189355,724.76983,1261.4019
618,18.900191,16.624,65,300,63381.56,-32151.907,-45469.537,973.57836,178.15178,290.23501,0.000102791,0.20742572,793.05622,1158.0953
598,18.761726,16.618,65,-810,59282.959,-25917.036,-44239.253,979.76148,160.16717,290.1026,0.000114868,0.21046081,817.12441,1144.9968
608,18.82874,16.621,65,-300,61198.553,-29003.696,-44848.906,974.41937,177.66155,290.12601,0.000103767,0.21147465,800.4084,1164.6219
615,18.885476,1.617,65,300,63822.767,-32325.535,-45486.97,981.82536,281.96787,290.15237,6.55E-05,0.21119354,693.76701,1271.9603
611,18.85151,5.622,65,0,62386.409,-30588.8,-45161.627,984.80342,237.83193,290.16153,7.73E-05,0.21011227,739.53258,1227.5886
617,18.893989,9.626,65,300,63653.578,-32135.05,-45447.869,977.12229,222.76947,290.18103,8.23E-05,0.20843676,754.30149,1212.143
600,18.780518,1.614,65,-600,59577.138,-26863.912,-44425.627,992.47958,268.89333,290.1136,6.84E-05,0.20901525,718.76649,1267.6072
614,18.873444,30.611,65,0,62377.282,-30599.161,-45161.503,960.5687,118.1604,290.1255,0.000154967,0.20719025,835.93833,1079.7687
620,18.918983,1.616,65,600,65196.259,-33925.359,-45804.789,988.90254,227.66039,290.12577,8.09E-05,0.21116584,758.58291,1225.7908
624,18.941845,25.618,65,600,64491.422,-33846.912,-45806.022,961.50738,132.59558,290.30841,0.000138223,0.20725448,819.38919,1093.3684
626,18.956469,3.618,65,810,66512.849,-35277.507,-46052.178,984.43303,252.76411,290.09243,7.27E-05,0.20721333,731.57371,1250.2647
622,18.927496,9.625,65,600,65298.883,-34070.412,-45829.334,980.37909,220.6728,290.17497,8.43E-05,0.21408179,753.52323,1206.8606
609,18.836887,25.62,65,-300,61195.757,-29043.825,-44853.346,965.77031,135.43695,290.18966,0.000136454,0.20963589,824.66861,1102.8263
613,18.86391,21.615,65,0,62380.119,-30589.046,-45161.914,971.61733,160.18235,290.16817,0.000114592,0.20882602,808.91629,1136.912
619,18.908338,25.617,65,300,63692.144,-32372.859,-45519.121,972.8097,135.82612,290.17446,0.000135866,0.21063037,833.0943,1111.1986
634,19.008859,25.618,90,-1070,81435.455,-26016.124,-43838.998,951.92227,122.71547,290.10032,0.00014996,0.20793637,823.9507,1076.1806
635,19.019505,1.617,90,-700,83548.74,-28393.017,-44290.564,977.97758,258.9817,290.12486,7.12E-05,0.21131546,716.86173,1244.8554
627,18.961003,9.624,65,810,66249.794,-35182.901,-46055.22,977.24383,194.94065,290.1536,9.48E-05,0.21178419,771.43807,1169.6427
612,18.856601,13.607,65,0,62379.255,-30597.639,-45154.226,978.63443,201.55949,290.12029,9.10E-05,0.20885855,768.82771,1182.5056
633,19.000713,16.621,90,-1070,81722.933,-26503.582,-43916.253,962.68934,166.88123,290.18827,0.000109768,0.20763123,786.48854,1129.37
621,18.922961,3.619,65,600,65077.354,-33889.795,-45800.019,978.92909,249.79275,290.16783,7.36E-05,0.20996324,723.99208,1238.9978
628,18.967206,16.621,65,810,65966.839,-35110.251,-46026.44,963.46765,156.79412,290.25142,0.000117088,0.20717131,806.7104,1131.1785
629,18.975352,25.619,65,810,65595.364,-35060.543,-46035.238,954.34894,124.92515,290.15884,0.000146564,0.20729188,825.36751,1081.8143
638,19.03422,16.621,90,-700,83246.543,-28356.343,-44283.246,970.56442,180.56976,290.16576,0.000101884,0.20964175,787.46064,1157.6101
642,19.061525,9.625,90,-300,85279.901,-30645.21,-44736.744,962.70582,199.57037,290.12583,9.21E-05,0.20944694,761.42551,1172.4836
637,19.028018,9.626,90,-700,83857.968,-28462.501,-44296.814,974.10684,199.02389,290.17961,9.22E-05,0.20882593,775.33499,1184.1095
644,19.075874,25.619,90,-300,84979.347,-30620.828,-44736.909,949.8446,139.59768,290.15153,0.000131212,0.20698715,804.93615,1091.377
623,18.933699,16.618,65,600,64534.1,-34078.307,-45850.837,968.53359,176.56523,290.07593,0.000103864,0.20851508,794.48593,1158.3222
643,19.067728,16.621,90,-300,84977.127,-30589.129,-44726.095,955.09546,162.24662,290.14478,0.000113576,0.21004958,784.25734,1116.3487
640,19.053012,1.617,90,-300,85101.131,-30590.65,-44725.068,963.80521,254.75812,290.24111,7.30E-05,0.21274475,700.36632,1224.27
625,18.952491,1.617,65,810,65727.632,-35180.969,-46060.976,977.25942,243.38837,290.11751,7.56E-05,0.20992303,724.42914,1222.3789
649,19.11243,30.614,90,0,86268.313,-32237.426,-45059.826,949.74886,118.77251,290.16404,0.000154166,0.20600264,822.45288,1067.4966
645,19.086519,1.617,90,0,86275.591,-32223.324,-45053.042,967.65506,268.92966,290.20917,6.83E-05,0.21009778,705.30565,1259.2095
648,19.102898,21.613,90,0,86284.759,-32221.843,-45043.256,959.51069,145.34294,290.11022,0.000126451,0.20935975,809.78722,1107.0815
632,18.99451,9.625,90,-1070,81989.361,-26353.677,-43908.565,981.16795,220.71201,290.15774,8.31E-05,0.20804321,757.3686,1210.4395
647,19.095589,13.606,90,0,86290.433,-32239.358,-45044.079,966.59381,200.24734,290.05706,9.15E-05,0.2085345,758.91681,1172.4872
650,19.124463,1.617,90,300,87477.105,-33937.816,-45384.881,964.63954,254.97428,290.10104,7.23E-05,0.21093537,710.03523,1234.8436
636,19.023483,3.619,90,-700,83303.035,-28404.858,-44296.197,973.31784,260.35679,290.05955,7.13E-05,0.21500234,715.48542,1247.6358
655,19.15797,1.618,90,700,89000.759,-36062.103,-45796.977,965.76045,258.83423,290.17105,7.11E-05,0.20867474,700.68653,1231.7579
631,18.989976,3.616,90,-1070,80967.81,-26018.961,-43842.041,973.34198,249.78055,290.10165,7.40E-05,0.21320336,718.75953,1230.2708
630,18.985997,1.618,90,-1070,81592.516,-26464.852,-43918.391,975.02869,265.89343,290.12789,6.91E-05,0.20938976,706.25334,1257.2012
646,19.090497,5.62,90,0,86275.673,-32231.505,-45039.885,968.44806,240.50221,290.14564,7.66E-05,0.20995147,734.25399,1231.0187
651,19.128441,3.62,90,300,87530.884,-33796.134,-45352.935,963.11002,247.9899,290.16617,7.46E-05,0.21367257,722.33944,1228.8929
657,19.166483,9.624,90,700,88988.137,-36045.78,-45796.319,961.89185,204.44279,290.21694,8.96E-05,0.20728399,752.78351,1171.368
656,19.161949,3.618,90,700,89552.692,-36013.012,-45780.325,972.80501,256.67673,290.16448,7.17E-05,0.20990245,708.95369,1236.9049
639,19.042367,25.619,90,-700,83235.195,-28394.621,-44284.356,947.62484,135.0921,290.19938,0.00013591,0.20903163,807.45575,1084.6857
641,19.056991,3.617,90,-300,84871.05,-30519.727,-44703.811,970.93289,266.06858,290.07629,6.91E-05,0.20988424,702.83081,1247.2399
659,19.180832,25.619,90,700,88732.316,-35834.655,-45756.643,949.99538,129.3402,290.10094,0.000142645,0.21130982,815.54638,1080.1304
664,19.21434,25.618,90,1070,91439.684,-38383.824,-46233.659,948.32494,119.87216,290.13499,0.000153401,0.20914369,820.92677,1067.3258
663,19.206193,16.623,90,1070,91586.466,-38074.475,-46174.577,957.98793,157.22373,290.08657,0.000116565,0.20733524,797.74517,1119.5175
653,19.139179,16.619,90,300,87232.551,-33829.602,-45366.832,959.1674,178.92151,290.1766,0.000102847,0.21057339,778.30343,1144.3026
668,19.2397,16.622,120,-1380,105844.74,-26903.343,-43498.649,950.79977,147.94233,290.17972,0.000125053,0.21332252,797.33451,1099.12
665,19.224985,1.618,120,-1380,107135.2,-27131.202,-43528.416,962.55028,238.72382,290.17979,7.77E-05,0.21512974,722.31262,1211.4955
666,19.228963,3.619,120,-1380,106299.32,-26907.002,-43489.521,970.40888,249.96607,290.18693,7.35E-05,0.20923952,714.19991,1227.9213
669,19.247846,25.62,120,-1380,105591.47,-26880.812,-43498.237,936.09381,110.83407,290.17121,0.000165019,0.20618127,816.80668,1044.0923
652,19.132976,9.625,90,300,87650.612,-33896.126,-45370.655,957.91847,220.384,290.10223,8.39E-05,0.21452859,747.94737,1203.4769
671,19.26247,3.619,120,-1000,107374.18,-28844.007,-43846.975,956.42392,251.48708,290.10355,7.34E-05,0.21173315,703.03752,1224.3463
673,19.273208,16.62,120,-1000,107200.24,-28703.929,-43831.762,940.54539,157.15745,290.15002,0.000117935,0.21520552,796.44662,1120.5433
675,19.291999,1.617,120,-500,107374.18,-31447.938,-44389.446,951.10664,267.2387,290.17408,6.92E-05,0.21331984,688.41596,1233.675
672,19.267005,9.623,120,-1000,107374.18,-28675.765,-43828.391,950.04594,189.49533,290.0943,9.70E-05,0.21019951,755.22334,1144.807
660,19.191478,1.616,90,1070,89660.373,-37804.103,-46156.363,967.2919,223.25282,290.17849,8.21E-05,0.20754359,739.70014,1198.0271
676,19.295978,3.618,120,-500,107374.18,-31382.606,-44365.147,951.984,241.67687,290.17548,7.66E-05,0.21169344,712.01297,1209.9466
662,19.19999,9.626,90,1070,90828.585,-38031.222,-46180.909,971.54194,172.82989,290.18961,0.000106867,0.21304362,802.15751,1156.8627
658,19.172686,16.621,90,700,89521.321,-36018.603,-45772.308,955.47358,150.19768,290.16337,0.000122171,0.20770637,805.13509,1113.2285
678,19.306715,16.621,120,-500,107374.18,-31458.093,-44389.323,939.16561,163.73395,290.18967,0.000111805,0.20640499,772.12146,1111.121
661,19.195456,3.618,90,1070,91170.625,-38242.553,-46230.329,975.79597,248.79375,290.15201,7.48E-05,0.21305454,722.6609,1237.4502
654,19.147325,25.616,90,300,87477.064,-34008.041,-45390.267,945.26473,135.12368,290.08308,0.000137256,0.2112688,807.45431,1085.1315
683,19.341884,21.616,120,0,107374.18,-34145.94,-44904.493,925.46689,148.83418,290.07789,0.000123742,0.21095352,777.76607,1082.9006
684,19.351418,30.612,120,0,107374.18,-34110.992,-44893.598,916.81949,112.0359,290.18924,0.000163081,0.20570917,798.78226,1028.5915
682,19.334575,13.607,120,0,107374.18,-34145.611,-44895.448,935.76769,184.71856,290.16869,9.98E-05,0.21186277,745.29862,1123.5196
688,19.378166,16.621,120,500,107374.18,-36827.375,-45424.105,924.67175,164.39443,290.13588,0.00011176,0.2089432,760.55709,1097.2712
687,19.371964,9.623,120,500,107374.18,-37126.198,-45480.103,930.982,200.45636,290.13283,9.15E-05,0.20810477,721.63035,1131.6222
674,19.281354,25.618,120,-1000,107027.31,-28769.507,-43870.575,932.07104,121.76215,290.21888,0.000152505,0.21579133,816.61551,1066.2532
680,19.325507,1.617,120,0,107374.18,-34146.351,-44911.894,934.41875,211.43,290.20739,8.75E-05,0.21361088,722.40017,1158.7917
693,19.411673,16.62,120,1000,107374.18,-39558.643,-45943.881,908.60422,159.66716,290.21409,0.000118956,0.21831306,742.99366,1071.5316
667,19.233497,9.625,120,-1380,106705.62,-26587.087,-43441.416,961.20327,183.69322,290.16413,0.000100008,0.20967193,781.01033,1159.9998
670,19.258492,1.617,120,-1000,107337.44,-28799.809,-43874.892,956.10546,261.31851,290.1134,7.07E-05,0.21317627,703.17921,1240.5784
694,19.419819,25.619,120,1000,107374.18,-39681.412,-45967.892,908.29121,115.24772,290.12849,0.000159008,0.20765466,787.92694,1023.6589
692,19.405471,9.625,120,1000,107374.18,-39821.655,-46003.621,922.36695,202.89365,290.15274,9.10E-05,0.21170966,727.23157,1145.8391
689,19.386312,25.619,120,500,107374.18,-36969.879,-45450.377,913.64699,124.76053,290.13922,0.000147109,0.20852853,786.409,1040.3284
691,19.400936,3.62,120,1000,107374.18,-39396.074,-45924.433,925.45275,217.76502,290.15623,8.40E-05,0.20721686,707.00114,1157.2918
679,19.314861,25.62,120,-500,107374.18,-31423.68,-44385.129,928.48745,127.7425,290.19922,0.000144929,0.2119314,798.69062,1059.8952
685,19.363451,1.615,120,500,107374.18,-36973.909,-45444.95,921.82618,261.27501,290.15214,7.11E-05,0.2177603,672.765,1212.932
677,19.300512,9.625,120,-500,107374.18,-31336.722,-44358.404,943.11746,211.00332,290.15562,8.65E-05,0.20571806,727.70105,1165.5818
681,19.329485,5.62,120,0,107374.18,-34146.598,-44904.576,940.23355,190.79628,290.17074,9.68E-05,0.21205542,742.66732,1132.7771
697,19.438978,9.624,120,1380,107374.18,-42014.771,-46423.816,916.77569,183.72703,290.15363,0.000100373,0.20875328,728.40024,1105.8624
699,19.453327,25.617,120,1380,107374.18,-42065.383,-46428.503,894.00731,112.66728,290.11976,0.00016255,0.20742051,783.07935,1014.3954
701,19.46795,3.62,40,-550,35620.117,-25945.076,-44696.863,913.74231,237.50608,290.07686,7.74E-05,0.20979279,672.16559,1161.1071
696,19.434443,3.618,120,1380,107374.18,-41863.961,-46401.655,914.87916,215.69929,290.17654,8.61E-05,0.21310255,703.34763,1153.0463
690,19.396958,1.616,120,1000,107374.18,-39852.615,-45999.879,928.64919,266.29223,290.21842,6.91E-05,0.21031741,660.45191,1203.9117
698,19.445181,16.623,120,1380,107374.18,-41765.367,-46407.082,909.2012,154.20593,290.12493,0.000119593,0.21128135,746.07014,1059.7682
704,19.485996,20.625,40,-550,35451.216,-25922.792,-44701.098,896.72458,130.88322,290.11612,0.000139595,0.20553932,759.61876,1025.2701
707,19.503768,9.624,40,-400,36050.796,-26740.979,-44867.367,897.13816,205.95733,290.13655,8.85E-05,0.20392369,689.85188,1114.3905
709,19.518116,25.619,40,-400,36480.858,-26729.754,-44839.162,888.56787,118.79385,290.15734,0.00015369,0.20465394,764.28635,1007.4308
686,19.367429,3.619,120,500,107374.18,-36938.468,-45448.527,932.05311,258.05853,290.19819,7.18E-05,0.21466205,669.0123,1194.22
708,19.509971,16.621,40,-400,36288.604,-26637.78,-44818.111,890.50973,166.54013,290.23236,0.000111078,0.21241381,725.90164,1067.765
711,19.532741,3.618,40,-200,37105.682,-27809.39,-45058.263,903.40295,232.78862,290.17158,7.90E-05,0.20923525,680.06431,1158.8246
702,19.472485,8.612,40,-550,35385.761,-25823.212,-44675.442,905.95213,175.02105,290.19782,0.000103774,0.2016827,721.62425,1080.8404
700,19.463972,1.616,40,-550,35520.824,-26118.417,-44724.451,911.32246,263.1688,290.10213,7.07E-05,0.21740417,663.68092,1202.9554
710,19.528762,1.618,40,-200,37172.247,-27835.909,-45057.976,901.81591,243.67307,290.17704,7.59E-05,0.20921051,664.94141,1169.796
695,19.430465,1.617,120,1380,107374.18,-41508.563,-46313.71,914.17596,242.67728,290.14415,7.59E-05,0.21160233,665.16508,1159.4713
717,19.571338,13.608,40,0,38096.141,-28947.41,-45268.937,888.93992,174.75543,290.11931,0.000104696,0.20602383,712.87354,1071.3588
705,19.495255,1.617,40,-400,36308.011,-26821.111,-44863.337,903.9871,220.17414,290.13319,8.32E-05,0.20800387,675.77541,1124.962
703,19.478406,14.62,40,-550,35734.211,-25997.292,-44702.948,901.90895,161.69774,290.18511,0.000113204,0.20752308,743.91952,1075.8078
720,19.600213,1.616,40,200,39008.194,-30059.569,-45493.013,885.20286,256.40371,290.12551,7.16E-05,0.20590665,623.94188,1149.2298
706,19.499233,3.619,40,-400,36365.9,-26789.535,-44857.828,909.64499,234.28192,290.14819,7.82E-05,0.2072456,669.55643,1152.5749
714,19.551624,25.616,40,-200,37194.202,-27675.972,-45041.776,886.08691,131.72817,290.13616,0.000137869,0.20252623,752.67061,1026.0769
718,19.578647,21.614,40,0,38102.678,-28936.761,-45269.019,881.12519,128.36823,290.25878,0.000142042,0.20433659,753.7026,1018.2974
719,19.588181,30.612,40,0,38111.23,-28946.875,-45281.559,870.94868,105.56203,290.18098,0.000171693,0.20181674,763.84852,981.86866
713,19.543478,16.621,40,-200,37231.658,-27863.21,-45090.621,891.43213,171.27618,290.18316,0.000106826,0.20679129,719.46917,1071.0763
727,19.642233,9.624,40,400,40104.443,-31169.178,-45714.418,875.76514,194.6462,290.25669,9.33E-05,0.20212229,674.29144,1074.5772
730,19.667228,1.617,40,550,40238.395,-31969.686,-45867.571,870.50476,215.08332,290.14597,8.52E-05,0.20641362,654.83157,1095.8957
725,19.63372,1.618,40,400,39814.5,-31066.473,-45688.885,881.15043,228.55021,290.1626,8.00E-05,0.20654095,660.97808,1132.1835
726,19.637699,3.619,40,400,39826.67,-31192.161,-45716.227,886.97807,211.65504,290.18816,8.66E-05,0.20723891,667.26436,1099.4831
728,19.648436,16.621,40,400,39635.197,-31123.458,-45704.756,873.50228,141.41054,290.1818,0.000127998,0.19998607,725.47079,1017.0747
716,19.566247,5.622,40,0,38086.972,-28949.671,-45283.985,890.15471,216.04781,290.24352,8.79E-05,0.21742894,678.74209,1124.763
732,19.675741,8.613,40,550,40515.592,-32001.468,-45881.304,872.9582,170.62926,290.08844,0.000106522,0.20281728,693.13565,1044.228
733,19.681662,14.619,40,550,40625.082,-31882.563,-45843.519,863.91771,139.23984,290.16729,0.00013085,0.2030522,715.3302,998.92233
723,19.614929,16.619,40,200,38864.456,-30012.204,-45491.574,873.63947,150.92289,290.25691,0.000121404,0.20604585,718.51472,1029.8287
731,19.671206,3.619,40,550,40707.435,-32028.933,-45878.713,880.22817,206.5686,290.18433,8.80E-05,0.20327273,674.94437,1099.7526
712,19.537275,9.625,40,-200,37118.962,-27893.758,-45075.491,898.79328,175.68063,290.11536,0.000103764,0.20353521,713.45609,1069.2914
724,19.623075,25.619,40,200,38900.185,-30017.097,-45491.41,864.20458,111.82842,290.14606,0.000163469,0.20678683,754.73596,985.42566
735,19.69851,1.617,65,-810,58324.937,-26009.421,-44283.287,876.52373,224.06861,290.16429,8.19E-05,0.20873323,646.99079,1104.686
722,19.608726,9.625,40,200,39018.72,-30023.716,-45479.939,890.23279,204.89802,290.15744,8.96E-05,0.20778623,689.71069,1114.3499
715,19.562269,1.616,40,0,38070.855,-28952.426,-45277.53,900.54359,244.69266,290.15697,7.49E-05,0.20708412,653.91135,1157.8361
741,19.735996,3.619,65,-600,59584.703,-27224.778,-44518.177,871.00007,213.44115,290.11742,8.61E-05,0.20823229,655.97432,1090.5206
739,19.721372,25.619,65,-810,58806.888,-26114.676,-44292.373,849.4113,112.16831,290.21332,0.000163616,0.20869802,739.84859,970.54535
721,19.604191,3.619,40,200,38976.371,-30065.407,-45491.04,890.57649,232.00559,290.17026,7.89E-05,0.20684337,653.42827,1127.9859
736,19.702489,3.619,65,-810,58973.856,-26168.043,-44298.705,871.24714,204.79059,290.1375,8.91E-05,0.20419617,656.02878,1075.6985
729,19.656582,25.619,40,400,39821.037,-31123.294,-45700.48,866.35867,106.87357,290.15769,0.000170496,0.20391374,753.79045,972.24996
746,19.769503,3.621,65,-300,60993.347,-29000.818,-44855.279,872.75955,222.79813,290.1481,8.25E-05,0.20882996,646.99809,1103.1231
747,19.774038,9.624,65,-300,61138.648,-28970.887,-44855.238,860.73541,185.77756,290.18943,9.81E-05,0.20312092,674.1379,1058.3267
744,19.754879,25.619,65,-600,59824.28,-27388.538,-44541.9,855.01786,119.90473,290.18243,0.000152015,0.20442968,730.5664,974.24168
734,19.689252,20.624,40,550,40859.314,-32028.974,-45865.186,867.56228,116.80855,290.12448,0.000155987,0.20296942,746.0564,984.15572
737,19.707023,9.627,65,-810,58948.53,-26376.537,-44337.189,871.3924,175.0931,290.12195,0.000104248,0.20513843,693.21791,1049.9235
748,19.780241,16.62,65,-300,60902.976,-28896.428,-44846.932,863.14864,152.78964,290.15681,0.00011948,0.20481079,711.02578,1026.2571
750,19.799032,1.615,65,0,62225.978,-30584.771,-45166.396,856.99993,235.41092,290.17593,7.70E-05,0.19864823,610.83871,1093.535
751,19.80301,5.622,65,0,62219.893,-30587.649,-45163.353,859.85357,216.44415,290.16135,8.44E-05,0.2062915,640.29871,1080.8427
753,19.815411,21.613,65,0,62232.31,-30585.716,-45158.255,851.4662,135.35252,290.18167,0.000133836,0.20050582,707.01113,984.55452
740,19.732018,1.615,65,-600,59873.372,-27153.608,-44500.374,868.64016,224.96489,290.20748,8.12E-05,0.20587105,648.6418,1112.3481
738,19.713227,16.617,65,-810,58692.711,-25807.424,-44218.202,864.45841,138.00251,290.20016,0.000131866,0.20200723,725.69155,1009.5004
752,19.8081,13.612,65,0,62231.858,-30586.58,-45170.507,854.48662,179.02972,290.18627,0.000101605,0.20332562,674.46884,1044.8241
743,19.746733,16.622,65,-600,59595.228,-27379.617,-44553.741,851.1156,143.62814,290.18417,0.000126721,0.20377162,705.46683,1000.1796
762,19.878996,9.624,65,600,64624.183,-33722.909,-45778.393,852.12126,180.57993,290.18002,0.000100838,0.20368167,662.888,1031.9403
756,19.840954,3.617,65,300,63744.278,-32359.538,-45511.186,859.6652,225.15092,290.17758,8.16E-05,0.20844247,641.80671,1101.9509
754,19.824943,30.615,65,0,62240.04,-30584.647,-45153.897,845.36812,106.53115,290.15811,0.000171062,0.20397691,742.12492,962.87508
757,19.845489,9.625,65,300,63344.926,-32239.934,-45491.821,851.9344,186.74794,290.22091,9.75E-05,0.20347829,666.82656,1050.8805
759,19.859838,25.618,65,300,63474.562,-32266.001,-45483.187,844.51179,115.23916,290.17886,0.000157743,0.20246659,720.28626,956.75415
742,19.740531,9.624,65,-600,60014.479,-27355.976,-44527.017,858.58946,177.45995,290.19858,0.00010399,0.20979926,683.54588,1051.5551
765,19.90399,1.618,65,810,65569.215,-35032.42,-46042.063,858.86343,228.27954,290.23823,8.04E-05,0.20699079,630.80355,1098.5096
768,19.918706,16.621,65,810,65689.066,-35036.614,-46036.225,851.72272,138.06668,290.26525,0.000132322,0.2049013,709.91408,991.8435
749,19.788386,25.619,65,-300,61030.967,-29032.436,-44869.011,843.15437,117.13101,290.14963,0.000155667,0.20341903,722.07244,961.28109
745,19.765525,1.616,65,-300,61130.836,-28972.778,-44856.759,871.15871,235.20088,290.27046,7.80E-05,0.20834752,629.03258,1109.7452
766,19.907969,3.619,65,810,65531.471,-34928.934,-46020.026,861.24348,230.64879,290.29241,7.93E-05,0.20600534,631.43061,1108.9835
758,19.851691,16.621,65,300,63608.022,-32253.79,-45482.611,843.6485,138.75319,290.15763,0.000132382,0.2094053,708.61032,990.90483
770,19.937497,1.618,90,-1070,81488.124,-26386.035,-43915.431,862.68203,230.57165,290.18348,7.95E-05,0.20790431,634.97442,1107.2478
761,19.874462,3.618,65,600,64878.645,-34002.861,-45829.458,858.77183,223.35129,290.20765,8.17E-05,0.20486598,637.39101,1095.2555
772,19.94601,9.626,90,-1070,81853.844,-26291.84,-43884.842,860.51855,180.84199,290.12265,0.000101774,0.21091574,688.55044,1061.9041
777,19.979518,9.625,90,-700,83478.227,-28480.181,-44321.195,867.03856,188.77983,290.23563,9.66E-05,0.20356318,667.91223,1054.0474
771,19.941477,3.616,90,-1070,81348.579,-26542.888,-43959.342,864.78728,189.87432,290.18197,9.56E-05,0.2017574,668.77182,1061.9251
760,19.870483,1.616,65,600,64813.477,-34079.869,-45844.629,851.9562,230.62578,290.18271,7.87E-05,0.20163101,615.15882,1092.8816
755,19.836976,1.616,65,300,63294.519,-32183.319,-45482.858,859.44585,236.00358,290.21601,7.77E-05,0.20770696,625.87986,1103.6252
776,19.974983,3.62,90,-700,83878.074,-28670.378,-44347.591,869.27073,214.93211,290.14766,8.47E-05,0.20463621,650.50756,1094.5429
769,19.926852,25.619,65,810,66170.113,-35163.125,-46051.931,846.20203,101.00843,290.14013,0.00017939,0.20024581,738.7582,944.98928
778,19.98572,16.622,90,-700,83558.69,-28675.805,-44355.403,858.34191,151.61394,290.2496,0.000120015,0.20363002,709.80488,1021.3668
764,19.893345,25.62,65,600,65007.993,-33922.275,-45809.887,837.3635,96.556329,290.17299,0.000188226,0.20251145,736.82876,934.98943
784,20.027374,25.618,90,-300,85109.19,-30559.608,-44726.918,854.35226,118.56142,290.23886,0.000154638,0.20847359,736.77279,980.97468
775,19.971005,1.615,90,-700,83102.146,-28347.544,-44304.297,864.58463,236.92701,290.13191,7.69E-05,0.20403506,617.4796,1103.581
783,20.019227,16.623,90,-300,84824.219,-30534.158,-44725.808,853.27783,154.13734,290.10942,0.000119288,0.20952068,699.47489,1016.7978
785,20.038019,1.617,90,0,86185.219,-32224.722,-45041.201,863.06822,204.12816,290.08362,8.93E-05,0.20329233,656.58789,1074.3313
763,19.885199,16.62,65,600,64995.576,-33916.519,-45806.639,847.82211,145.38581,290.10369,0.00012514,0.20314212,695.72519,993.69906
781,20.008491,3.616,90,-300,84778.006,-30476.186,-44730.248,869.92433,212.77494,290.207,8.61E-05,0.20707865,650.87028,1086.5035
767,19.912504,9.623,65,810,65159.626,-34982.054,-46028.413,851.67202,171.09996,290.1806,0.000106192,0.20244423,676.90589,1030.9325
787,20.047088,13.608,90,0,86180.779,-32219.747,-45036.144,851.5887,160.31754,290.15814,0.000113851,0.20503146,692.92676,1023.9621
774,19.960358,25.623,90,-1070,82444.507,-27212.609,-44074.998,851.11305,104.92637,290.07852,0.000174246,0.20509593,745.34696,962.64294
773,19.952212,16.625,90,-1070,82568.963,-27453.131,-44120.431,856.38598,141.62537,290.17301,0.000128924,0.20492396,714.21162,1004.4146
786,20.041998,5.622,90,0,86192.497,-32227.641,-45051.109,863.45586,181.93641,290.1682,0.000100474,0.20566923,684.47603,1058.9987
779,19.993867,25.618,90,-700,82914.701,-28327.439,-44296.279,852.50566,110.2878,290.15189,0.000165241,0.20427092,741.92219,969.19902
790,20.075963,1.617,90,300,87341.63,-33847.364,-45370.08,854.70844,222.846,290.15278,8.18E-05,0.20514288,636.75749,1097.0708
793,20.090679,16.62,90,300,87517.274,-33808.181,-45352.811,842.58146,135.57316,290.19923,0.000134137,0.20239715,705.90226,985.97653
795,20.10947,1.617,90,700,89456.153,-36101.368,-45797.676,861.77183,245.93533,290.13874,7.47E-05,0.20927518,612.92768,1119.0824
780,20.004513,1.618,90,-300,84747.539,-30511.01,-44732.962,867.80142,254.04939,290.25791,7.29E-05,0.21088111,611.47942,1136.8337
789,20.06393,30.613,90,0,86182.958,-32227.23,-45047.697,840.2092,100.85205,290.16961,0.000179427,0.19881484,733.12541,941.9756
782,20.013024,9.626,90,-300,84917.592,-30640.564,-44738.101,863.43165,191.35196,290.12042,9.57E-05,0.20666474,674.3027,1067.7781
799,20.132332,25.619,90,700,89074.561,-36159.627,-45819.014,835.24334,98.1341,290.25308,0.0001872,0.20903415,740.4775,942.66392
797,20.117983,9.626,90,700,89311.632,-36136.603,-45820.618,847.32018,166.62798,290.16715,0.000110556,0.2112992,690.04544,1034.3687
791,20.079942,3.619,90,300,87346.81,-33801.397,-45358.238,853.01386,195.29168,290.16779,9.41E-05,0.20820963,664.71732,1062.5453
798,20.124186,16.621,90,700,88875.398,-35883.335,-45772.637,845.42592,128.80076,290.13542,0.000140954,0.20206567,709.3223,974.607
788,20.054398,21.612,90,0,86179.34,-32216.54,-45056.866,849.17071,128.05504,290.14513,0.000142114,0.20258774,718.01152,982.64505
809,20.199346,25.619,120,-1380,106735.51,-27039.557,-43517.027,834.22672,99.327035,290.22238,0.000185111,0.2075278,732.51271,936.11355
808,20.191201,16.62,120,-1380,106920.98,-26332.668,-43382.293,838.15043,131.59256,290.15128,0.000138499,0.20348206,703.81302,973.71223
802,20.15149,9.626,90,1070,90782.454,-38091.168,-46185.596,851.14133,185.53854,290.1747,9.90E-05,0.20843799,656.40521,1033.4938
815,20.243499,1.617,120,-500,107374.18,-31319.001,-44355.814,843.32894,219.11897,290.14346,8.30E-05,0.20419991,624.85169,1075.4513
806,20.180463,3.62,120,-1380,107137.66,-26822.881,-43453.957,848.63229,196.59616,290.10981,9.34E-05,0.20844687,657.69125,1060.9047
811,20.213971,3.618,120,-1000,107374.18,-28403.584,-43784.439,846.08567,199.231,290.17409,9.16E-05,0.2051438,649.88836,1062.849
807,20.184998,9.623,120,-1380,105905.55,-26415.309,-43403.303,842.8975,161.84284,290.15156,0.000112858,0.20554045,676.01886,1006.1832
804,20.165839,25.619,90,1070,89954.143,-38117.769,-46216.514,837.53718,91.396352,290.18462,0.000199261,0.20282102,741.34112,928.68918
813,20.224708,16.621,120,-1000,107374.18,-28362.963,-43781.479,832.17492,139.52839,290.20214,0.000129892,0.20060041,691.96917,981.07124
792,20.084476,9.624,90,300,87272.186,-33903.444,-45382.661,856.41668,174.54954,290.14376,0.000104272,0.20344574,668.62747,1026.4634
794,20.098825,25.619,90,300,87569.45,-33873.718,-45366.009,843.233,106.48721,290.17365,0.000171697,0.20673607,735.28076,954.67883
818,20.258215,16.621,120,-500,107374.18,-31392.227,-44376.125,831.46965,131.43092,290.20482,0.000139637,0.20742464,695.79924,964.01894
796,20.113449,3.62,90,700,89331.82,-36181.13,-45820.124,860.93275,216.7397,290.18018,8.44E-05,0.2071635,639.7513,1083.4608
800,20.142978,1.616,90,1070,90684.476,-38372.559,-46252.613,855.49772,204.87725,290.15276,9.10E-05,0.21396464,648.71597,1067.779
819,20.266361,25.62,120,-500,107374.18,-31394.858,-44368.642,825.34805,105.16019,290.21604,0.000175099,0.20977082,722.43877,937.38951
822,20.286075,13.608,120,0,107374.18,-34134.757,-44905.603,828.10139,134.24527,290.15324,0.000136499,0.2081237,697.16993,973.79977
812,20.218505,9.625,120,-1000,107180.3,-28704.422,-43836.819,838.13009,153.21604,290.17479,0.000119596,0.20790215,685.3679,998.6321
810,20.209992,1.618,120,-1000,107363.88,-29100.688,-43920.2,846.3415,213.90998,290.13487,8.61E-05,0.2063697,627.11852,1067.3057
816,20.247478,3.619,120,-500,107374.18,-31413.031,-44375.837,848.40137,211.79573,290.13783,8.66E-05,0.20755194,644.0822,1081.2208
820,20.277007,1.616,120,0,107374.18,-34128.795,-44906.755,840.68768,223.06586,290.17874,8.20E-05,0.20676033,621.33282,1078.5662
803,20.157693,16.62,90,1070,90408.715,-38186.102,-46223.175,843.28618,129.13041,290.13278,0.000141179,0.20460961,714.4327,980.5572
814,20.232854,25.619,120,-1000,107374.18,-28481.045,-43810.136,829.95268,107.74103,290.16311,0.000169383,0.2046108,719.06962,940.34452
801,20.146956,3.619,90,1070,90456.203,-38266.03,-46245.089,855.29101,185.72243,290.14179,9.83E-05,0.20579255,669.26039,1052.3356
805,20.176486,1.614,120,-1380,106008.63,-26480.806,-43416.624,844.71879,209.13399,290.18621,8.71E-05,0.20445936,629.46748,1061.3507
824,20.302918,30.61,120,0,107374.18,-34150.956,-44906.097,814.49628,98.828962,290.16586,0.000185344,0.2067047,710.6511,914.3186
827,20.323464,9.624,120,500,107374.18,-37033.649,-45475.334,825.84936,154.96948,290.23457,0.000117577,0.20421683,666.54479,985.94006
817,20.252012,9.623,120,-500,107374.18,-31479.432,-44388.459,835.7728,175.66626,290.17758,0.000103665,0.20434664,662.60069,1022.3387
829,20.337812,25.619,120,500,107374.18,-36843.698,-45425.626,812.22106,102.08174,290.14118,0.000177775,0.2004808,701.73152,910.4503
825,20.31495,1.62,120,500,107374.18,-36582.741,-45379.289,828.62409,195.53709,290.174,9.27E-05,0.20109485,634.0877,1037.5083
821,20.280985,5.62,120,0,107374.18,-34132.372,-44907.33,838.05511,198.85062,290.1814,9.18E-05,0.20455111,641.70754,1049.2723
831,20.352436,3.621,120,1000,107374.18,-39673.888,-45974.47,834.70217,207.70148,290.11937,8.80E-05,0.20569384,628.93899,1056.2125
833,20.363173,16.621,120,1000,107374.18,-39883.328,-46002.84,817.23065,116.44455,290.18776,0.000156891,0.20572306,697.58666,936.84768
832,20.356971,9.624,120,1000,107374.18,-39591.412,-45953.09,818.58449,166.33142,290.21523,0.000109667,0.20552011,659.55756,1003.6243
837,20.390478,9.624,120,1380,107374.18,-41631.168,-46366.42,819.69375,160.8396,290.1085,0.00011325,0.20303609,652.07579,982.93431
840,20.415472,1.615,65,-810,58812.767,-26163.931,-44301.172,823.6814,218.251,290.1466,8.38E-05,0.20544378,607.28929,1054.7612
834,20.371319,25.619,120,1000,107374.18,-39860.92,-46028.783,813.29473,104.96067,290.13504,0.000173351,0.20393848,709.39336,925.84906
835,20.381965,1.619,120,1380,107374.18,-41685.439,-46381.427,827.56829,208.28055,290.13615,8.78E-05,0.20630324,615.97434,1043.7024
830,20.348458,1.616,120,1000,107374.18,-39466.545,-45938.495,832.69761,215.37339,290.15814,8.50E-05,0.20657355,612.91375,1053.359
844,20.438334,25.618,65,-810,58480.064,-26067.27,-44288.632,811.72134,98.411101,290.17375,0.000184277,0.19990208,704.79046,905.86611
841,20.41945,3.619,65,-810,58397.34,-26340.355,-44342.369,819.39633,211.42272,290.14141,8.75E-05,0.21446072,621.20467,1054.6842
823,20.293385,21.614,120,0,107374.18,-34138.992,-44909.633,821.84653,127.35674,290.10839,0.000143661,0.20700788,696.28056,956.41641
836,20.385943,3.617,120,1380,107374.18,-41945.985,-46417.854,827.40102,195.90878,290.1637,9.33E-05,0.20613944,625.6568,1027.4139
828,20.329666,16.62,120,500,107374.18,-36852.496,-45434.137,820.20058,132.96157,290.17951,0.000138212,0.20880248,679.60693,948.41328
826,20.318929,3.619,120,500,107374.18,-37041.461,-45466.165,835.94806,210.08307,290.1553,8.72E-05,0.20733126,622.19196,1052.7474
843,20.430188,16.62,65,-810,58171.536,-26005.927,-44269.596,808.03607,132.12708,290.14991,0.000137597,0.20251,670.81754,942.32387
848,20.463695,16.62,65,-600,59196.206,-27168.985,-44505.061,814.18009,135.81957,290.16284,0.000133977,0.20322286,676.91508,954.17583
838,20.39668,16.621,120,1380,107374.18,-41960.746,-46405.849,810.85129,128.25064,290.16128,0.000142949,0.20795206,685.34228,947.80923
853,20.4972,16.625,65,-300,60848.17,-29144.885,-44902.109,813.40619,144.18205,290.21327,0.000125447,0.19966785,660.2901,955.56849
839,20.404827,25.619,120,1380,107374.18,-41858.287,-46391.705,807.98138,80.125067,290.13289,0.000227084,0.20323473,724.14998,888.39548
854,20.505347,25.622,65,-300,60745.67,-29061.463,-44893.639,807.29059,110.05911,290.19387,0.000164591,0.20118463,697.18093,924.55644
860,20.553938,1.617,65,300,63374.077,-32295.727,-45502.593,814.99207,208.66806,290.17461,8.68E-05,0.20045355,599.67811,1027.3017
857,20.525062,13.611,65,0,62011.111,-30587.895,-45171.7,809.05649,155.53389,290.15928,0.000117147,0.20482103,658.70694,978.29306
861,20.557916,3.619,65,300,63282.925,-32128.307,-45466.042,817.56946,200.96142,290.15208,9.08E-05,0.2052657,615.55713,1028.4025
842,20.423985,9.624,65,-810,58927.561,-26448.282,-44359.72,818.8397,167.98967,290.16158,0.00010871,0.20512558,654.92039,1001.4028
859,20.541905,30.613,65,0,62029.695,-30597.228,-45189.79,794.11236,93.519093,290.1582,0.000194474,0.20338321,700.8108,893.63364
855,20.515993,1.617,65,0,61995.076,-30584.195,-45179.512,821.91337,202.26605,290.27851,8.98E-05,0.20125271,611.1041,1023.31
851,20.486465,3.618,65,-300,60722.851,-29053.445,-44871.725,822.8724,181.81678,290.1808,1.00E-04,0.20256954,639.0526,1010.5333
847,20.457492,9.625,65,-600,59419.749,-27379.822,-44545.847,823.10001,177.11059,290.15736,0.000102757,0.20351282,646.72025,1011.2999
863,20.568653,16.622,65,300,63317.215,-32149.152,-45468.016,802.81515,134.36911,290.18035,0.000136242,0.20773854,670.48497,946.04029
852,20.490999,9.626,65,-300,60873.455,-28992.883,-44860.007,821.11188,181.03655,290.11679,0.000100848,0.20482386,637.12162,1010.1208
862,20.562451,9.627,65,300,63133.389,-32151.578,-45478.13,818.64154,168.44272,290.18525,0.000108031,0.203285,641.45148,984.95256
850,20.482487,1.617,65,-300,60670.347,-28843.019,-44824.072,824.498,224.31648,290.1622,8.15E-05,0.2058415,604.37458,1066.8577
864,20.576799,25.618,65,300,63388.55,-32333.018,-45512.05,798.28052,110.05106,290.17748,0.000164746,0.20112708,684.20684,909.86387
845,20.448979,1.617,65,-600,59624.338,-27288.3,-44525.907,823.29528,225.06304,290.21192,8.15E-05,0.20645403,593.74494,1057.0934
867,20.595958,9.625,65,600,64646.508,-33953.111,-45822.715,806.79997,156.55658,290.21403,0.000116327,0.20425435,647.18399,967.97763
856,20.519971,5.623,65,0,61995.281,-30576.794,-45160.188,817.13043,196.79439,290.11679,9.39E-05,0.20934159,621.41472,1028.7974
870,20.620952,1.616,65,810,65589.526,-35233.76,-46070.679,812.11926,202.62672,290.14946,9.06E-05,0.20888343,611.2634,1026.4538
868,20.60216,16.622,65,600,64653.991,-33828.081,-45801.129,806.036,126.47828,290.17308,0.000143608,0.20149673,674.73491,933.91156
849,20.471841,25.619,65,-600,59149.623,-27108.135,-44499.387,803.30584,103.86905,290.17746,0.00017541,0.20452943,695.8436,908.79276
865,20.587445,1.616,65,600,64668.669,-33966.022,-45823.29,812.48952,202.03455,290.1748,8.98E-05,0.20190173,615.88589,1033.8717
846,20.452958,3.619,65,-600,59379.703,-27507.854,-44570.969,828.33343,176.99155,290.17106,0.000102038,0.19863331,645.30966,1010.8015
858,20.532372,21.614,65,0,62018.182,-30590.485,-45169.315,806.67133,122.77408,290.15639,0.000147715,0.20103455,682.96931,935.50544
866,20.591423,3.619,65,600,64559.714,-33690.552,-45773.13,814.97269,195.12493,290.15687,9.38E-05,0.20293776,620.60745,1020.8976
874,20.643814,25.619,65,810,65643.099,-35047.14,-46034.704,800.32253,91.90298,290.16389,0.000196838,0.19945052,702.79372,892.34769
873,20.635668,16.62,65,810,65197.082,-35055.856,-46049.793,804.34046,122.14345,290.15884,0.000148152,0.19959765,681.27006,931.83095
869,20.610306,25.618,65,600,64830.499,-34021.239,-45835.419,804.08974,97.381712,290.13868,0.000186119,0.2005327,703.09684,903.59003
876,20.658438,3.619,90,-1070,81583.142,-26437.14,-43925.915,814.03807,197.40234,290.14347,9.24E-05,0.20509521,617.64482,1022.1936
880,20.687967,1.614,90,-700,82892.499,-28161.951,-44261.455,809.15733,192.3127,290.14529,9.44E-05,0.20095478,610.79826,1006.1916
879,20.677321,25.618,90,-1070,81605.508,-26496.675,-43935.783,795.3168,97.887254,290.12527,0.000186,0.20373384,696.62458,897.93097
881,20.691945,3.619,90,-700,83178.99,-28454.319,-44321.771,816.08705,200.85179,290.19624,9.03E-05,0.20027649,611.69324,1023.6906
871,20.62493,3.618,65,810,65273.35,-34594.464,-45950.747,815.6774,185.87573,290.17889,9.79E-05,0.20237851,631.10965,1015.5267
883,20.702682,16.621,90,-700,83258.836,-28593.534,-44340.601,797.60615,137.80209,290.13574,0.000132053,0.20244896,650.74971,931.98766
872,20.629465,9.625,65,810,65530.196,-35117.487,-46051.972,802.54132,152.76352,290.17163,0.000118636,0.20093261,651.12666,966.09556
878,20.669174,16.621,90,-1070,82214.673,-26621.171,-43957.533,800.56822,128.89385,290.15603,0.000141034,0.20303782,672.76514,937.6389
898,20.807641,16.62,90,300,87274.159,-33755.143,-45352.606,793.23258,124.69362,290.19294,0.000145848,0.20314749,666.2836,920.98913
895,20.792925,1.617,90,300,87363.092,-33886.834,-45372.834,801.37612,178.81928,290.17183,0.000102046,0.20502585,623.66934,992.15894
887,20.729986,9.625,90,-300,84768.96,-30598.585,-44735.305,811.31239,161.25441,290.1629,0.000113374,0.20512269,641.08855,968.4064
896,20.796903,3.619,90,300,87275.393,-33810.607,-45367.654,809.6465,208.4374,290.17762,8.73E-05,0.20287718,597.36029,1023.6094
893,20.771359,21.615,90,0,86073.961,-32229.039,-45075.655,797.54056,114.02991,290.14614,0.000159577,0.20378925,682.68417,916.41685
875,20.65446,1.615,90,-1070,81042.764,-25816.264,-43802.982,815.69416,198.93086,290.12928,9.21E-05,0.20586433,619.51829,1026.5524
891,20.758959,5.62,90,0,86075.523,-32218.513,-45056.002,802.44551,196.25639,290.18815,9.27E-05,0.20355416,605.69327,1010.5694
905,20.859939,1.617,90,1070,90572.436,-38228.862,-46232.179,805.89371,207.15132,290.1952,8.76E-05,0.20086103,590.40492,1014.8779
877,20.662972,9.624,90,-1070,81520.811,-26097.12,-43860.296,810.94806,163.67382,290.14262,0.000111672,0.20572899,640.01846,972.19366
889,20.744335,25.618,90,-300,85018.448,-30686.242,-44757.836,797.745,92.86803,290.24438,0.000197125,0.20631243,696.6306,886.50071
906,20.863918,3.618,90,1070,90411.922,-38088.002,-46199.78,799.27093,197.93616,290.1754,9.26E-05,0.2074204,598.03515,1002.2275
892,20.76405,13.607,90,0,86071.165,-32214.731,-45051.438,801.76004,158.1877,290.21996,0.000115158,0.20343928,637.96209,959.76519
885,20.721474,1.615,90,-300,84733.848,-30525.73,-44734.976,812.54214,217.14597,290.20137,8.37E-05,0.20177437,597.14037,1043.496
902,20.834945,9.625,90,700,88986.163,-36145.936,-45814.821,795.48614,142.46404,290.18633,0.000127989,0.20431216,654.50883,947.58208
884,20.710828,25.62,90,-700,83302.83,-28749.73,-44374.768,789.1812,104.97229,290.23498,0.000172509,0.20102218,689.59799,907.2606
904,20.849294,25.619,90,700,89243.38,-35901.59,-45762.687,790.34667,103.59937,290.11823,0.000176116,0.20508998,689.29134,903.64805
903,20.841148,16.621,90,700,89348.143,-36161.56,-45821.687,799.10332,133.68691,290.13986,0.000136006,0.20295864,659.67255,934.28705
897,20.801437,9.626,90,300,87470.239,-34105.072,-45421.638,798.5529,147.75212,290.27007,0.000125802,0.20750909,644.45018,950.43871
882,20.696479,9.624,90,-700,83165.874,-28332.208,-44298.828,806.96234,154.15537,290.19667,0.000118309,0.20556177,659.74381,977.59963
886,20.725452,3.618,90,-300,84773.442,-30483.258,-44714.049,803.54373,203.50226,290.15441,8.95E-05,0.20353772,598.01441,1020.3593
907,20.868452,9.626,90,1070,90302.35,-37711.471,-46126.185,798.05994,132.44695,290.18108,0.000137233,0.20198803,664.19916,935.53821
890,20.754981,1.618,90,0,86070.055,-32223.529,-45056.989,807.13829,221.15616,290.20659,8.28E-05,0.20715868,585.67523,1037.749
908,20.874655,16.621,90,1070,90479.022,-38235.687,-46225.395,790.16713,107.29876,290.13539,0.000169717,0.20425223,689.32568,910.71472
888,20.736189,16.621,90,-300,84856.248,-30596.242,-44732.756,796.17775,123.09422,290.17807,0.000147718,0.2033811,670.61069,925.58123
910,20.893447,1.616,120,-1380,106407.98,-26802.94,-43487.26,800.52607,211.39302,290.17319,8.64E-05,0.20301305,590.53307,1024.2245
914,20.916309,25.617,120,-1380,106647.07,-26317.291,-43384.061,783.29121,83.638728,290.14278,0.000215719,0.19831292,696.85685,870.24416
912,20.901959,9.627,120,-1380,106364.24,-26835.874,-43479.201,793.22727,159.93853,290.14,0.000114069,0.20485634,635.29916,962.71094
899,20.815787,25.617,90,300,87384.924,-33897.647,-45385.744,789.17464,110.28053,290.11421,0.000164927,0.20315651,677.78838,904.70657
894,20.780892,30.612,90,0,86085.144,-32229.491,-45059.661,791.94185,98.821319,290.06783,0.000183834,0.20240322,693.31598,895.57291
913,20.908162,16.62,120,-1380,106019.77,-26450.298,-43414.445,781.48096,110.32087,290.15583,0.000165199,0.20387765,672.32665,897.99658
917,20.935467,9.624,120,-1000,107374.18,-28811.403,-43877.153,799.34232,166.43403,290.13644,0.000109239,0.20256786,634.46914,976.53086
901,20.830411,3.618,90,700,88844.89,-35866.313,-45768.566,805.89702,204.25679,290.18454,8.95E-05,0.20735678,606.75622,1025.3347
915,20.926954,1.614,120,-1000,107374.18,-28975.657,-43899.972,793.74052,216.22334,290.17723,8.40E-05,0.202309,582.34248,1027.607
900,20.826432,1.615,90,700,89106.631,-36155.516,-45815.273,803.25721,185.81685,290.15744,9.91E-05,0.20690548,619.6021,1001.4989
919,20.949816,25.618,120,-1000,107175.32,-28465.709,-43804.215,794.20561,92.364812,290.09494,0.000196602,0.20171344,699.58574,888.12133
916,20.930932,3.618,120,-1000,107304.06,-28516.404,-43812.52,797.1474,206.20901,290.12955,8.84E-05,0.20496071,598.60969,1023.8651
928,21.010346,21.613,120,0,107374.18,-34152.93,-44909.263,806.99628,123.05873,290.14108,0.00014745,0.20103182,680.96603,935.10468
929,21.019879,30.613,120,0,107374.18,-34151.244,-44914.114,803.28769,94.069888,290.20799,0.00019415,0.20328985,699.77881,892.3121
911,20.897425,3.618,120,-1380,106581.66,-26491.742,-43405.03,801.5727,205.6964,290.17248,8.90E-05,0.20628302,599.37526,1021.4429
909,20.882801,25.618,90,1070,90939.473,-38005.607,-46174.536,787.75755,100.21096,290.14125,0.000182113,0.2049647,687.67082,895.42009
918,20.941669,16.622,120,-1000,107374.18,-28663.43,-43839.286,797.00835,136.113,290.15183,0.000133618,0.2026387,654.05206,933.66511
920,20.960462,1.614,120,-500,107374.18,-31614.946,-44415.184,809.30439,221.38448,290.18321,8.26E-05,0.20634559,584.78634,1041.8601
926,20.997946,5.621,120,0,107374.18,-34147.05,-44909.345,819.85998,194.25563,290.18325,9.38E-05,0.2046394,619.40361,1020.1721
922,20.968974,9.625,120,-500,107374.18,-31384.949,-44372.794,809.26238,177.29435,290.12479,0.000103238,0.20716824,638.94031,1003.0496
923,20.975177,16.619,120,-500,107374.18,-31265.428,-44350.716,808.32632,142.96853,290.17847,0.000127445,0.20428885,660.67908,954.73506
935,21.065419,1.615,120,1000,107374.18,-40168.131,-46081.369,813.52614,203.21418,290.17374,8.99E-05,0.20634354,604.91492,1022.3578
933,21.046627,16.621,120,500,107374.18,-37042.571,-45472.127,800.30025,130.76558,290.24731,0.00013924,0.20270278,659.07423,926.21869
937,21.073932,9.624,120,1000,107374.18,-39669.653,-45982.488,805.33853,152.23538,290.11519,0.000120677,0.20882654,656.72687,967.14182
938,21.080136,16.618,120,1000,107374.18,-40190.046,-46079.807,804.30094,122.94647,290.22079,0.000147861,0.2022577,672.34728,924.17798
939,21.088281,25.619,120,1000,107374.18,-39519.542,-45945.772,798.49724,97.642335,290.13596,0.000186493,0.20332778,693.31053,892.54806
943,21.113642,16.619,120,1380,107374.18,-42204.887,-46473.606,796.92378,127.89893,290.16712,0.000143439,0.20788254,673.60205,937.25654
942,21.107439,9.625,120,1380,107374.18,-41295.176,-46295.825,808.24438,158.20842,290.1759,0.000114581,0.20055203,638.33182,960.8601
925,20.993968,1.617,120,0,107374.18,-34124.067,-44892.488,820.79459,215.9399,290.15816,8.43E-05,0.20387918,608.52317,1055.295
947,21.140947,9.623,120,-1380,105746.35,-26630.669,-43470.033,807.36826,167.33489,290.15762,0.000109062,0.2053842,641.30509,985.07874
945,21.132434,1.616,120,-1380,105916.45,-26460.906,-43423.326,813.98427,216.07924,290.16482,8.49E-05,0.20789708,592.72184,1034.1064
930,21.031912,1.616,120,500,107374.18,-36833.666,-45427.065,815.00717,208.13421,290.16448,8.70E-05,0.19968106,604.27466,1033.9072
934,21.054774,25.619,120,500,107374.18,-36908.001,-45446.019,796.1543,90.942374,290.16233,0.000200353,0.20458765,709.08889,895.75959
927,21.003037,13.605,120,0,107374.18,-34152.436,-44907.947,817.88357,159.83746,290.1685,0.000114011,0.20356542,650.43544,977.9585
921,20.964439,3.619,120,-500,107374.18,-31509.281,-44390.597,808.97338,171.37705,290.06555,0.000106471,0.20516917,639.14502,991.72366
950,21.165941,1.616,120,-1000,107374.18,-28487.87,-43809.108,805.83205,185.22056,290.1875,9.84E-05,0.20260624,620.11832,1001.2049
931,21.035891,3.619,120,500,107374.18,-36985.791,-45456.133,820.83736,196.82429,290.12618,9.31E-05,0.20812617,625.99126,1034.1198
948,21.147149,16.621,120,-1380,106362.43,-26730.702,-43461.111,798.96448,133.92963,290.17206,0.00013584,0.20322504,663.1446,940.51197
924,20.983322,25.619,120,-500,107374.18,-31320.892,-44356.924,807.30646,111.76788,290.15539,0.000162291,0.20082403,768.29989,848.24556
932,21.040425,9.624,120,500,107374.18,-36852.62,-45434.959,808.96524,164.73403,290.09134,0.00011123,0.20351561,641.65324,984.48817
941,21.102905,3.619,120,1380,107374.18,-41669.323,-46370.408,812.66747,157.76339,290.1249,0.000115988,0.2065437,661.79042,984.62372
936,21.069398,3.619,120,1000,107374.18,-39778.361,-46002.346,818.08718,192.44805,290.16482,9.50E-05,0.20676475,629.14842,1024.1849
954,21.188803,25.619,120,-1000,107333.33,-28825.382,-43873.905,794.52297,107.86168,290.12546,0.000169444,0.20384091,689.10324,913.36141
949,21.155295,25.62,120,-1380,106211.82,-26621.583,-43441.458,787.88578,99.716678,290.16076,0.00018187,0.20116687,683.25148,888.64751
946,21.136412,3.618,120,-1380,106464.72,-27107.684,-43533.144,809.57546,174.30937,290.15639,0.000104616,0.20422493,632.45369,991.26348
940,21.098927,1.616,120,1380,107374.18,-41782.224,-46368.64,813.12802,204.36182,290.1032,8.92E-05,0.20446431,613.34131,1034.7395
955,21.199448,1.617,120,-500,107374.18,-31393.378,-44384.471,805.40709,199.79052,290.15113,9.13E-05,0.20564782,599.36587,1007.0887
956,21.203426,3.62,120,-500,107374.18,-31495.096,-44403.26,807.83729,212.06432,290.1695,8.61E-05,0.20542582,590.61572,1026.9297
957,21.207961,9.625,120,-500,107374.18,-31457.6,-44393.516,797.01345,145.47756,290.14616,0.00012518,0.20483848,651.3398,952.77132
959,21.222311,25.615,120,-500,107374.18,-31179.128,-44335.544,784.67071,111.9222,290.20596,0.000162232,0.20121605,666.55963,896.96562
958,21.214164,16.623,120,-500,107374.18,-31571.159,-44419.46,792.36605,119.25307,290.15612,0.000151988,0.20057746,671.62638,917.73725
961,21.236934,5.621,120,0,107374.18,-34145.488,-44912.84,795.1772,188.19199,290.17372,9.68E-05,0.20455908,610.31039,997.99264
960,21.232956,1.616,120,0,107374.18,-34144.337,-44918.596,804.49407,219.37786,290.1735,8.34E-05,0.20620803,592.95398,1044.3389
953,21.180656,16.622,120,-1000,107374.18,-29103.113,-43928.917,797.19403,140.59641,290.15877,0.000129222,0.20196685,652.91471,942.68125
962,21.242024,13.608,120,0,107374.18,-34149.106,-44918.349,795.28728,159.18683,290.20985,0.000114482,0.20308318,636.55563,963.67669
944,21.121788,25.619,120,1380,107374.18,-42178.038,-46471.345,799.16651,94.369609,290.14678,0.000193012,0.20446513,708.48554,903.00941
964,21.258867,30.613,120,0,107374.18,-34145.406,-44914.854,780.36267,95.654174,290.15328,0.00019077,0.20436574,679.79759,875.91958
967,21.279412,9.625,120,500,107374.18,-36710.979,-45413.333,790.18085,161.86102,290.1607,0.000113326,0.20855586,632.07267,963.33137
963,21.249333,21.615,120,0,107374.18,-34134.305,-44907.865,785.96034,111.53809,290.17987,0.00016377,0.20584584,673.90113,903.56351
952,21.174454,9.624,120,-1000,107374.18,-28552.667,-43821.154,801.97813,174.193,290.13866,0.000104626,0.2043002,623.29171,982.55678
972,21.312919,9.625,120,1000,107374.18,-40604.073,-46173.097,791.71934,165.98856,290.16272,0.000109825,0.2051004,623.44093,965.7813
966,21.274878,3.617,120,500,107374.18,-36915.567,-45452.597,790.9491,188.94113,290.16276,9.67E-05,0.20687652,610.18146,1000.6973
951,21.169919,3.619,120,-1000,107374.18,-29175.681,-43939.401,805.88729,204.0546,290.16488,8.93E-05,0.20481938,605.71033,1025.3907
974,21.327268,25.619,120,1000,107374.18,-39616.368,-45977.677,780.90171,104.83356,290.17827,0.000174682,0.20641497,672.05367,886.34027
968,21.285615,16.62,120,500,107374.18,-36873.054,-45446.389,790.62547,143.37622,290.17667,0.00012696,0.20317928,642.16652,935.35873
979,21.360775,25.619,120,1380,107374.18,-41499.888,-46346.15,776.62664,100.91661,290.17679,0.000180329,0.20327967,671.22433,878.35143
971,21.308385,3.618,120,1000,107374.18,-39543.142,-45953.584,800.43516,194.44224,290.17978,9.39E-05,0.20552285,601.40751,999.86522
984,21.394282,25.619,15,-290,12639.026,-25754.303,-45093.992,771.05663,86.843939,290.15519,0.000208295,0.19935176,684.10039,863.30365
980,21.371421,1.615,15,-290,12817.012,-25677.171,-45072.654,793.79204,209.38777,290.14871,8.69E-05,0.20247361,577.58024,1005.9955
987,21.413441,9.624,15,-200,13209.783,-26149.54,-45168.287,788.10477,161.3005,290.15585,0.000112247,0.20012548,625.83346,955.82311
970,21.304406,1.618,120,1000,107374.18,-39703.82,-45979.075,788.08891,150.22249,290.18959,0.000122153,0.20761223,635.07052,941.72746
973,21.319122,16.622,120,1000,107374.18,-39373.461,-45918.102,786.13016,134.89037,290.16309,0.000134745,0.20148937,641.92875,917.67731
989,21.427789,25.62,15,-200,13312.364,-26246.119,-45182.883,769.82101,98.897501,290.17115,0.000182714,0.19859782,672.08918,877.19365
983,21.386136,16.621,15,-290,12602.023,-25644.279,-45075.121,781.41206,102.61777,290.16537,0.00017643,0.20047411,679.17108,890.89962
991,21.442414,5.621,15,-100,13641.9,-26746.693,-45286.369,783.55456,197.07692,290.21359,9.22E-05,0.20254964,582.53934,987.34955
988,21.419644,16.619,15,-200,13035.702,-26104.52,-45161.339,777.35384,116.05827,290.169,0.000156354,0.20101048,659.67893,896.12915
975,21.337914,1.616,120,1380,107374.18,-42052.145,-46449.472,790.60484,140.62402,290.16092,0.000128962,0.20094784,649.00645,937.64001
986,21.408906,3.62,15,-200,13191.322,-26193.122,-45170.919,786.9173,207.31072,290.1761,8.76E-05,0.20246063,575.7521,1003.2479
985,21.404928,1.617,15,-200,13255.954,-26216.763,-45178.895,788.4084,207.94274,290.16945,8.73E-05,0.20214214,583.71373,1009.2055
969,21.293761,25.62,120,500,107374.18,-36927.942,-45448.239,783.15547,111.06727,290.17531,0.000163747,0.20254939,668.76476,897.73019
993,21.454813,21.614,15,-100,13634.664,-26734.482,-45279.75,778.60664,119.24487,290.15837,0.000151261,0.19716274,652.7518,898.70274
995,21.476379,1.617,15,0,14078.54,-27285.216,-45391.418,785.12209,198.98248,290.19224,9.15E-05,0.20323531,588.79566,996.54777
965,21.270899,1.617,120,500,107374.18,-36925.599,-45459.793,793.42792,198.60453,290.1842,9.16E-05,0.20254005,589.3038,999.61539
994,21.464346,30.611,15,-100,13571.347,-26695.958,-45271.445,776.25597,93.085312,290.15627,0.000192471,0.19295016,668.29735,859.2077
977,21.346427,9.624,120,1380,107374.18,-42211.3,-46471.222,789.52504,110.3315,290.1606,0.000165609,0.20621978,679.19544,904.55203
982,21.379934,9.625,15,-290,12900.064,-25688.272,-45076.231,785.8457,134.31633,290.14985,0.000135531,0.20393211,658.09892,933.94149
978,21.352629,16.622,120,1380,107374.18,-41628.824,-46368.516,785.04207,134.61264,290.14505,0.000135204,0.20348975,650.72438,927.35643
992,21.447505,13.605,15,-100,13626.153,-26690.9,-45273.459,778.95303,153.6249,290.16557,0.000117708,0.19827812,622.34802,938.94491
981,21.375399,3.619,15,-290,12616.331,-25705.87,-45086.057,795.6423,207.19592,290.16751,8.79E-05,0.20345364,591.7242,1017.9627
998,21.492758,21.612,15,0,14085.57,-27284.517,-45388.458,768.12995,120.19295,290.14781,0.000150069,0.19731113,642.80612,889.99186
976,21.341893,3.618,120,1380,107374.18,-41862.028,-46387.018,794.80797,189.37785,290.1661,9.71E-05,0.20946822,606.39579,993.90724
997,21.485448,13.608,15,0,14088.448,-27286.902,-45387.06,777.86895,146.19385,290.06449,0.000124685,0.20403659,628.20179,927.99013
1000,21.514323,1.617,15,100,14533.763,-27827.111,-45487.833,784.9382,209.47156,290.07174,8.63E-05,0.19884797,569.64832,1003.0082
990,21.438436,1.615,15,-100,13556.915,-26698.671,-45279.586,789.97006,221.40454,290.21354,8.21E-05,0.20262953,577.03843,1035.901
1004,21.540235,30.612,15,100,14628.862,-27920.359,-45509.377,764.20844,90.883857,290.1555,0.000198326,0.19681584,668.71437,854.85129
1002,21.523392,13.605,15,100,14503.955,-27836.444,-45494.905,778.26624,139.8343,290.16156,0.000129298,0.19869532,627.80932,911.53412
1009,21.575128,25.619,15,200,15065.831,-28358.809,-45591.278,765.80018,78.70693,290.15304,0.000230331,0.20082647,687.92107,849.51327
1006,21.556246,3.618,15,200,15004.241,-28443.259,-45609.616,781.57353,200.39914,290.17064,9.10E-05,0.20531525,588.99798,1000.5778
1014,21.608636,25.619,15,290,15547.615,-28953.577,-45708.744,768.67754,73.244627,290.12088,0.000246982,0.19899972,695.08525,845.52082
1011,21.589752,3.619,15,290,15408.236,-28873.198,-45695.094,781.75769,197.41816,290.15193,9.21E-05,0.20223526,579.16922,986.44694
1003,21.530701,21.616,15,100,14554.65,-27841.994,-45492.109,772.50897,118.394,290.15125,0.000153029,0.20029909,653.20595,895.19809
1005,21.552267,1.617,15,200,14892.614,-28392.276,-45607.724,782.09774,193.01152,290.16518,9.42E-05,0.20249679,592.40944,989.14611
1012,21.594287,9.625,15,290,15206.855,-28808.442,-45690.53,776.09525,138.35402,290.16153,0.000131599,0.2023633,631.69403,914.51809
996,21.480358,5.618,15,0,14088.037,-27284.476,-45379.783,788.50704,194.52647,290.10993,9.31E-05,0.19973312,595.14105,994.3438
1010,21.585774,1.617,15,290,15345.289,-28801.74,-45677.579,779.11374,211.41737,290.15687,8.58E-05,0.20184052,564.619,999.31029
1001,21.518302,5.621,15,100,14498.076,-27827.686,-45491.081,779.46689,187.87674,290.12074,9.63E-05,0.19970987,585.92698,970.60837
1018,21.63316,10.615,25,-400,21904.633,-25742.174,-44911.318,777.52255,159.13533,290.17495,0.000114228,0.20263736,622.67384,951.22515
1017,21.627794,6.611,25,-400,21922.436,-25709.036,-44913.785,776.4224,162.59798,290.18278,0.000111084,0.19889344,609.53738,943.91716
999,21.50229,30.614,15,0,14095.027,-27286.244,-45387.183,768.78838,88.266627,290.13328,0.000203724,0.19567677,674.31075,855.14379
1008,21.566983,16.619,15,200,15128.86,-28469.655,-45614.755,769.42661,102.31487,290.17003,0.000177572,0.20199237,664.67387,873.29583
1007,21.56078,9.626,15,200,14972.706,-28361.152,-45594.115,772.39985,150.31494,290.17822,0.000120332,0.19813103,610.54266,916.48765
1020,21.647502,1.617,25,-300,22659.297,-26306.517,-45017.971,780.40813,196.68926,290.18507,9.27E-05,0.20424406,578.79694,979.46569
1013,21.60049,16.62,15,290,15390.762,-28947.492,-45704.838,773.14202,115.28917,290.17047,0.000157388,0.20162184,658.36594,893.89669
1026,21.682764,3.618,25,-150,23020.08,-27102.707,-45180.663,786.55573,212.46417,290.15037,8.58E-05,0.20420015,580.46809,1016.2693
1029,21.701647,25.62,25,-150,23206.824,-27162.858,-45188.228,763.17258,100.00017,290.18067,0.000181075,0.19957167,655.36787,860.08668
1033,21.728671,21.615,25,0,23833.826,-27949.263,-45339.408,762.9791,110.67502,290.1472,0.000164104,0.20211031,655.81128,883.24932
1031,21.716271,5.62,25,0,23830.372,-27957.198,-45342.327,777.60174,193.36544,290.16218,9.35E-05,0.1993314,578.80219,976.54124
1028,21.693501,16.62,25,-150,23116.412,-27130.665,-45181.937,772.82211,127.49659,290.18571,0.000142124,0.20008543,641.23993,902.0934
1015,21.619282,1.616,25,-400,21873.139,-25711.173,-44902.849,781.80404,216.31069,290.13649,8.39E-05,0.20216217,572.50426,1020.5866
1019,21.639637,15.609,25,-400,22161.642,-25642.676,-44888.623,773.56718,133.60735,290.16647,0.000135777,0.20077666,643.07541,917.82358
1023,21.661938,14.617,25,-300,22394.435,-26309.847,-45023.809,773.67692,141.60839,290.23745,0.00012814,0.20100267,630.57403,920.85021
1036,21.754215,3.617,25,150,24391.138,-28760.584,-45500.62,776.58125,197.4342,290.15696,9.18E-05,0.20048818,575.21037,981.76943
1038,21.764952,16.62,25,150,24416.547,-28781.717,-45504.813,767.86302,139.23819,290.19233,0.000129044,0.19452181,622.62912,908.27997
1032,21.721361,13.609,25,0,23836.704,-27950.497,-45343.314,771.32335,147.31152,290.18493,0.000122948,0.20021038,623.82668,928.45615
1034,21.738204,30.612,25,0,23844.557,-27948.893,-45342.944,761.56332,96.280809,290.1927,0.000187741,0.19895972,665.80362,864.79233
1016,21.62326,3.618,25,-400,22228.454,-25674.252,-44896.517,781.98627,176.76878,290.12639,0.000102618,0.20030919,606.78801,969.89886
1022,21.656015,8.614,25,-300,22461.37,-26261.044,-45021.219,778.76576,172.12983,290.27118,0.000105704,0.20233321,612.29537,966.89655
1039,21.773098,25.618,25,150,24453.057,-28799.766,-45505.142,761.61643,104.03525,290.14703,0.000175163,0.2027914,656.65625,870.42456
1035,21.750237,1.617,25,150,24487.882,-28820.776,-45511.885,779.00414,210.38254,290.16968,8.63E-05,0.2012645,569.62902,1001.7043
1037,21.758749,9.626,25,150,24537.425,-28784.389,-45502.799,775.16851,167.481,290.17964,0.000108257,0.20091804,602.78038,947.68426
1041,21.787722,3.62,25,300,25244.766,-29591.434,-45661.503,775.84343,194.54093,290.20098,9.32E-05,0.20048428,582.84389,980.0046
1025,21.678785,1.617,25,-150,23248.638,-27141.643,-45184.445,783.10022,199.73717,290.16861,9.13E-05,0.20344509,588.8547,999.76146
1024,21.669527,20.625,25,-300,22608.479,-26380.277,-45041.036,772.91123,120.82572,290.16309,0.000150341,0.20192321,651.55712,899.5944
1021,21.651481,3.619,25,-300,22442.334,-26374.357,-45036.925,783.01193,201.12589,290.17914,9.02E-05,0.20157122,574.65633,986.01034
1027,21.687298,9.625,25,-150,23216.239,-27093.785,-45173.056,774.64961,156.42376,290.2668,0.000116043,0.20178662,614.77495,937.84121
1050,21.843248,1.617,40,-550,36116.703,-25940.471,-44674.743,774.01062,219.3883,290.16761,8.29E-05,0.20158135,560.99121,1016.1805
1048,21.828905,10.615,25,400,25650.282,-30194.138,-45779.791,767.06235,127.72637,290.13511,0.000142436,0.20175128,640.33751,901.8241
1043,21.798178,14.619,25,300,25083.76,-29572.891,-45655.294,766.20982,133.55592,290.14746,0.00013625,0.2022554,628.81263,903.62171
1044,21.805768,20.625,25,300,25201.349,-29519.606,-45645.468,761.34398,118.99928,290.16257,0.000152636,0.20239902,647.03163,892.79666
1030,21.712293,1.616,25,0,23833.168,-27956.006,-45341.751,779.014,216.21103,290.21755,8.42E-05,0.2033523,556.62634,996.14133
1042,21.792257,8.612,25,300,25240.202,-29610.429,-45664.956,771.48531,162.91629,290.15361,0.000111466,0.20166743,609.55602,944.40357
1053,21.857682,14.62,40,-550,36254.438,-25885.419,-44670.919,764.0656,142.48149,290.16724,0.000127272,0.2008807,622.12835,916.09388
1058,21.889246,16.621,40,-400,36727.137,-26794.757,-44860.048,758.06987,129.62426,290.17689,0.000140117,0.20230013,626.42877,892.36921
1040,21.783744,1.615,25,300,25226.634,-29712.764,-45686.007,772.08546,176.07227,290.18081,0.000102333,0.19686539,594.80671,958.12258
1051,21.847226,3.619,40,-550,36242.638,-25873.084,-44671.618,774.6814,167.32164,290.15335,0.000108635,0.20239055,610.60633,954.41387
1052,21.851759,8.618,40,-550,36306.531,-26244.845,-44746.653,767.19258,172.81678,290.15835,0.000104231,0.19716702,586.98781,943.69906
1059,21.897392,25.618,40,-400,36598.077,-26783.245,-44855.402,756.35777,97.588434,290.1619,0.000185163,0.19942182,658.74957,860.69487
1054,21.865272,20.624,40,-550,36100.997,-25830.9,-44664.176,756.44951,108.08904,290.2177,0.000167431,0.19940591,646.32184,869.76907
1049,21.835383,15.609,25,400,25693.329,-30104.631,-45751.874,764.38785,108.99165,290.07737,0.00016693,0.20245238,654.92246,877.13814
1047,21.82354,6.609,25,400,25724.042,-30195.248,-45776.666,768.09422,175.44936,290.20029,0.000103562,0.20211117,595.0995,956.38535
1046,21.819005,3.619,25,400,25496.471,-30057.595,-45752.408,771.36198,189.16325,290.17717,9.59E-05,0.20114399,587.11412,975.75457
1064,21.930899,25.62,40,-200,37637.709,-27861.113,-45054.769,754.68885,99.308036,290.16519,0.000183246,0.20406456,656.94962,859.07058
1045,21.815027,1.615,25,400,25585.156,-30193.809,-45780.777,772.90026,189.83334,290.08452,9.52E-05,0.19812734,572.7931,961.66144
1067,21.950614,13.606,40,0,38383.123,-28948.602,-45274.857,763.70003,138.10645,290.17368,0.000131196,0.2004688,624.18293,906.00899
1061,21.912016,3.619,40,-200,37437.808,-27642.957,-45022.206,771.69886,197.25686,290.15052,9.19E-05,0.20040946,568.58201,972.95334
1065,21.941545,1.615,40,0,38378.19,-28953.618,-45274.282,765.84639,192.49539,290.14802,9.44E-05,0.20209577,575.89848,969.58637
1060,21.908038,1.616,40,-200,37462.601,-27825.877,-45059.25,770.79721,216.68018,290.19379,8.39E-05,0.20222214,548.73633,993.05155
1066,21.945523,5.621,40,0,38379.3,-28951.439,-45275.721,764.94199,172.5935,290.1891,0.000104918,0.20019642,587.86675,941.6383
1062,21.91655,9.625,40,-200,37575.461,-27858.399,-45061.882,766.7559,170.68505,290.17026,0.000106043,0.20035717,595.05926,945.76902
1075,22.012996,1.616,40,400,40414.943,-31206.593,-45707.963,796.70955,218.2772,290.17299,8.33E-05,0.20294252,571.88991,1020.9081
1056,21.878509,3.62,40,-400,36921.24,-26820.454,-44855.443,770.34432,171.74148,290.19021,0.000105897,0.20284503,604.25487,957.03806
1055,21.87453,1.617,40,-400,36537.268,-26705.291,-44842.204,772.85032,219.02866,290.15438,8.28E-05,0.20062221,556.60629,1008.7978
1073,21.994204,16.621,40,200,39317.132,-30043.41,-45485.489,776.62471,127.85298,290.16547,0.000141775,0.20053564,649.1644,911.99722
1057,21.883043,9.624,40,-400,36511.488,-26712.733,-44841.053,761.41944,171.23126,290.24253,0.000105545,0.19894348,590.061,945.61577
1072,21.988002,9.624,40,200,39085.696,-29998.718,-45477.678,776.4244,155.27659,290.14427,0.000116824,0.20110855,614.68177,934.19701
1082,22.055016,8.612,40,550,40882.173,-31958.955,-45856.265,804.15195,143.11138,290.15956,0.000126732,0.20154396,657.5072,949.60391
1074,22.002351,25.617,40,200,39505.973,-30150.35,-45502.963,778.48827,98.959535,290.16932,0.000183156,0.20064442,675.1852,878.49157
1071,21.983467,3.617,40,200,39255.501,-30088.801,-45496.467,772.25652,184.27641,290.15673,9.86E-05,0.2010682,587.27029,964.32567
1068,21.957922,21.615,40,0,38377.902,-28946.382,-45267.415,759.89895,123.48852,290.15151,0.000146947,0.20120995,633.89404,888.31808
1079,22.035857,25.619,40,400,40105.018,-31199.809,-45710.018,792.59215,96.075414,290.16209,0.000187314,0.19626112,686.91579,884.35694
1069,21.967456,30.613,40,0,38385.59,-28946.629,-45272.884,757.5149,73.095436,290.17262,0.000247703,0.19967318,681.05713,831.53883
1078,22.027711,16.621,40,400,39956.264,-31039.337,-45682.554,802.55249,130.13742,290.17872,0.000139218,0.20035534,666.92144,935.13917
1083,22.060938,14.618,40,550,41011.069,-32135.297,-45893.885,797.14043,118.20132,290.14756,0.000153523,0.20181395,673.48346,915.25391
1063,21.922753,16.621,40,-200,37655.718,-27884.631,-45065.829,761.44523,140.86081,290.09283,0.000128616,0.20043649,619.71986,910.72458
1081,22.050482,3.618,40,550,40306.441,-31928.407,-45862.802,803.80108,165.76886,290.17578,0.000109711,0.20304298,638.7409,980.56213
1088,22.092501,16.621,65,-810,59760.676,-26341.794,-44319.221,798.64167,140.58533,290.17511,0.000129692,0.20392693,654.80858,942.45404
1092,22.119806,9.624,65,-600,59619.075,-27175.522,-44489.89,800.72555,157.06064,290.15629,0.000115882,0.202788,638.67062,961.96574
1076,22.016974,3.62,40,400,39897.305,-31205.072,-45715.363,798.4991,188.05209,290.16933,9.66E-05,0.20201613,605.99555,990.63071
1091,22.115271,3.619,65,-600,59855.035,-27344.463,-44518.588,807.4055,209.62751,290.13526,8.73E-05,0.20607466,596.19199,1026.9696
1084,22.068528,20.624,40,550,40576.155,-31893.377,-45846.808,790.988,111.71894,290.15456,0.000162552,0.20136332,674.16226,903.60541
1093,22.126008,16.621,65,-600,59757.51,-27159.611,-44492.562,796.51766,127.90977,290.17213,0.000142342,0.20320184,665.48801,928.49179
1070,21.979489,1.616,40,200,39299.494,-30069.436,-45491.081,774.70658,213.12862,290.15274,8.53E-05,0.20278573,565.84405,1005.3984
1080,22.046503,1.618,40,550,40817.664,-31963.395,-45859.266,801.9422,197.87032,290.18,9.21E-05,0.20382413,606.1513,1011.9598
1090,22.111294,1.615,65,-600,59910.746,-27096.911,-44475.376,802.98731,200.72786,290.14843,9.09E-05,0.20548897,602.95455,1016.3485
1089,22.100648,25.617,65,-810,59206.527,-26089.883,-44277.983,792.71189,100.60338,290.14067,0.000180523,0.20171461,689.27343,895.18112
1077,22.021509,9.625,40,400,40234.942,-31202.317,-45709.361,800.71665,172.80758,290.19186,0.000105127,0.20217984,629.92823,986.49601
1094,22.134155,25.617,65,-600,60320.54,-27271.402,-44499.84,792.0389,111.44137,290.1717,0.000162687,0.20101368,674.81274,904.09635
1096,22.148779,3.619,65,-300,61151.065,-28902.513,-44830.733,807.32384,210.77138,290.17954,8.64E-05,0.20342573,601.58053,1037.6316
1085,22.077786,1.618,65,-810,59214.667,-26195.631,-44297.759,804.5489,185.84811,290.17919,9.78E-05,0.20250355,620.42105,1002.7406
1086,22.081764,3.618,65,-810,59255.782,-26166.398,-44290.77,805.58139,201.58095,290.1683,9.03E-05,0.20246151,601.91597,1014.8719
1087,22.086299,9.624,65,-810,58963.166,-26245.503,-44313.424,801.45599,147.99844,290.14805,0.000122957,0.20325763,650.02277,952.82572
1099,22.167662,25.619,65,-300,61330.08,-28950.74,-44828.143,797.27231,108.18225,290.16102,0.000168029,0.20291695,688.47368,911.26369
1101,22.182286,5.62,65,0,62496.639,-30584.606,-45147.647,812.17865,199.36377,290.16546,9.16E-05,0.20529322,616.64762,1025.3019
1102,22.187377,13.605,65,0,62498.736,-30587.607,-45153.732,807.4162,158.94143,290.22391,0.000114663,0.20444057,644.10067,970.5761
1103,22.194686,21.613,65,0,62504.492,-30590.568,-45160.229,805.7808,115.41905,290.14065,0.000157933,0.204003,691.77229,927.95498
1095,22.1448,1.618,65,-300,61448.985,-28953.125,-44835.132,805.78094,220.58473,290.17232,8.26E-05,0.20380204,586.04469,1037.3391
1105,22.21625,1.621,65,300,63757.229,-32101.459,-45463.123,812.79245,192.07135,290.22279,9.48E-05,0.2035733,614.4294,1008.1161
1108,22.230967,16.62,65,300,63542.69,-32201.903,-45480.391,806.0827,149.65327,290.16588,0.000121077,0.20105492,649.11388,958.51239
1111,22.253737,3.619,65,600,65399.82,-34431.278,-45907.165,814.90502,198.36292,290.1322,9.22E-05,0.20702535,822.1509,822.95011
1113,22.264474,16.621,65,600,65217.145,-33947.438,-45815.273,801.72051,113.92393,290.17565,0.000159002,0.20015285,678.00481,910.32852
1106,22.22023,3.618,65,300,63693.418,-32257.984,-45489.971,816.76569,205.01282,290.16018,8.91E-05,0.20562641,607.82548,1030.5988
1112,22.258272,9.624,65,600,65374.904,-33872.732,-45796.278,803.97131,142.94361,290.19024,0.00012734,0.20290574,661.54427,954.35472
1097,22.153313,9.625,65,-300,61329.093,-28929.361,-44835.256,806.9244,162.80317,290.15356,0.000111689,0.20265947,639.47885,973.79388
1116,22.287245,3.617,65,810,66564.572,-35283.509,-46071.872,810.11367,206.77186,290.15151,8.83E-05,0.20483872,599.32507,1023.0386
1120,22.316773,1.62,90,-1070,82485.622,-26538.982,-43935.372,802.02124,210.33432,290.15899,8.67E-05,0.20442671,595.64987,1028.7643
1098,22.159516,16.622,65,-300,61130.055,-28941.243,-44837.764,799.99552,131.6415,290.16653,0.00013808,0.20253082,661.74111,931.84475
1117,22.291779,9.625,65,810,65796.335,-35144.787,-46051.849,800.24252,136.13562,290.17042,0.00013375,0.20302012,663.66509,943.47633
1123,22.331488,16.621,90,-1070,82071.18,-26559.046,-43942.773,790.80508,115.31378,290.1687,0.000156961,0.199297,668.05726,903.5488
1115,22.283266,1.616,65,810,65490.274,-35189.932,-46067.801,807.52773,204.60064,290.17986,8.88E-05,0.20227207,599.75519,1022.7297
1104,22.204219,30.613,65,0,62503.217,-30600.6,-45161.955,801.78128,99.562456,290.14392,0.000183146,0.20427177,698.53729,901.82635
1109,22.239113,25.619,65,300,63685.524,-32197.462,-45477.184,800.33218,109.02804,290.17661,0.000165915,0.19941525,684.03971,907.33403
1121,22.320752,3.618,90,-1070,81910.79,-26235.595,-43879.373,806.25686,215.8911,290.17064,8.44E-05,0.20444318,588.21725,1030.8939
1100,22.178307,1.617,65,0,62501.778,-30591.226,-45161.215,809.57298,221.01963,290.17569,8.25E-05,0.20475843,589.81387,1046.4791
1110,22.249759,1.616,65,600,64974.114,-33980.371,-45826.867,815.31756,183.26705,290.17161,9.99E-05,0.20623756,630.90648,1005.4572
1124,22.339635,25.618,90,-1070,81836.247,-26282.178,-43888.953,782.21955,88.583637,290.18653,0.000205062,0.20267628,698.38735,881.0975
1107,22.224764,9.626,65,300,63645.272,-32189.157,-45479.24,811.16264,181.2599,290.16775,0.000100779,0.2055215,624.37184,996.18371
1129,22.373142,25.618,90,-700,83509.023,-28475.535,-44315.891,782.5527,102.94077,290.16492,0.000175616,0.19950578,677.31268,890.40449
1131,22.387766,3.618,90,-300,85284.67,-30561.582,-44718.983,797.59394,184.1378,290.1548,9.91E-05,0.20540952,617.78549,994.90138
1130,22.383788,1.618,90,-300,85390.418,-30695.493,-44744.309,798.23058,207.93415,290.16137,8.75E-05,0.20338799,583.04425,1009.0366
1128,22.364996,16.619,90,-700,83199.753,-28368.348,-44301.254,790.09919,134.61555,290.15813,0.00013511,0.20298995,649.43384,925.72778
1118,22.297981,16.622,65,810,66015.15,-35014.206,-46021.3,796.53945,110.29911,290.1571,0.00016458,0.20106166,687.47733,914.8762
1119,22.306127,25.619,65,810,65559.511,-34958.989,-46019.45,788.67996,82.885455,290.18456,0.00021949,0.20249443,702.3144,872.47348
1122,22.325286,9.624,90,-1070,82319.476,-26428.342,-43907.948,799.18816,164.21805,290.17827,0.000111079,0.20481076,636.19186,972.4546
1114,22.272621,25.618,65,600,65004.333,-34107.005,-45845.163,798.30287,111.78454,290.13652,0.000162472,0.20174681,683.56218,913.42771
1138,22.433673,21.615,90,0,86476.151,-32239.605,-45039.063,790.95875,112.15686,290.14081,0.000161781,0.20062167,671.18252,900.98919
1136,22.421274,5.619,90,0,86477.261,-32236.028,-45045.559,795.69485,170.23012,290.18126,0.000106924,0.20331129,629.78038,979.29033
1140,22.455239,1.617,90,300,87472.376,-33837.496,-45362.597,803.11202,192.16984,290.12089,9.50E-05,0.20537087,609.86734,1003.3448
1137,22.426364,13.606,90,0,86479.194,-32228.299,-45047.121,791.3944,119.21463,290.16386,0.000152479,0.20277233,667.0934,912.9369
1126,22.354259,3.62,90,-700,83598.449,-28198.996,-44259.81,799.92447,215.80731,290.16795,8.50E-05,0.20806054,591.578,1035.7755
1125,22.350281,1.615,90,-700,83756.537,-28352.067,-44287.111,800.7479,214.68287,290.14417,8.50E-05,0.20522043,583.58254,1024.8316
1145,22.488745,1.62,90,700,89249.301,-35824.582,-45747.762,808.09339,198.93285,290.17285,9.17E-05,0.20403592,609.89524,1017.8522
1141,22.459217,3.62,90,300,87715.944,-33871.292,-45367.901,805.82032,188.99648,290.1677,9.67E-05,0.20612841,618.53226,1007.1142
1148,22.503461,16.622,90,700,89654.534,-35946.446,-45764.373,795.48351,107.85743,290.17841,0.000167853,0.20024213,680.0379,900.9823
1143,22.469954,16.624,90,300,87769.6,-33731.296,-45337.188,798.78956,105.84961,290.17064,0.0001715,0.20135002,691.4158,909.14985
1144,22.478099,25.622,90,300,87656.491,-33734.585,-45344.177,791.33025,83.245187,290.15231,0.000218001,0.20150567,700.72606,871.53657
1127,22.358793,9.624,90,-700,83816.319,-28460.774,-44316.796,793.38874,167.40003,290.19825,0.000110288,0.20944973,623.00135,966.20067
1135,22.417295,1.616,90,0,86473.314,-32226.161,-45049.67,799.23031,202.13,290.17426,9.08E-05,0.20816907,601.46518,1016.2924
1133,22.398503,16.621,90,-300,85112.232,-30563.638,-44712.24,784.53304,132.2475,290.10425,0.000137954,0.20478029,652.39359,924.14176
1151,22.526231,3.62,90,1070,90914.928,-37776.638,-46124.992,801.54656,171.7388,290.15376,0.000106227,0.20511792,628.39423,983.99971
1134,22.406649,25.621,90,-300,85111.492,-30532.555,-44713.103,785.3008,88.499311,290.16475,0.000204954,0.20114043,694.17414,875.95718
1132,22.3923,9.625,90,-300,85342.478,-30624.775,-44734.565,792.87295,162.82688,290.20821,0.000111622,0.20223077,622.03157,956.7159
1147,22.497258,9.628,90,700,88608.189,-35761.84,-45750.558,801.63781,152.36237,290.15506,0.000119962,0.20589346,645.18797,957.4686
1153,22.536967,16.624,90,1070,90471.046,-37410.962,-46061.346,795.26252,123.71486,290.14843,0.000147937,0.20502602,665.58712,918.74622
1139,22.443206,30.613,90,0,86476.809,-32232.986,-45053.124,790.49165,88.708388,290.11211,0.000205837,0.20313017,697.48867,879.61234
1142,22.463752,9.624,90,300,87658.794,-33906.24,-45376.37,805.72093,154.85827,290.17784,0.000117887,0.2055656,653.31876,971.00447
1146,22.492724,3.621,90,700,89349.911,-35862.777,-45758.616,804.21424,187.7654,290.16663,9.73E-05,0.20547989,615.52447,999.07149
1161,22.593246,3.617,120,-1000,107374.18,-28688.058,-43822.223,805.31259,203.50318,290.18072,9.00E-05,0.20729892,603.64473,1020.527
1164,22.612129,25.619,120,-1000,107211.88,-28813.377,-43859.72,797.33356,106.48457,290.17114,0.000170852,0.20308373,687.845,906.07419
1154,22.545115,25.62,90,1070,90906.705,-38187.418,-46215.116,789.95172,82.371881,290.16068,0.000220866,0.20388043,708.32475,877.50353
1162,22.59778,9.625,120,-1000,107374.18,-28819.05,-43861.488,802.30108,144.27249,290.13233,0.000126442,0.20491542,652.42198,948.72954
1155,22.555761,1.617,120,-1380,107043.43,-26747.394,-43455.108,809.42371,229.50337,290.1705,7.97E-05,0.2068244,574.35909,1045.0955
1156,22.559739,3.619,120,-1380,106437.34,-26851.867,-43464.646,803.89081,180.88038,290.13719,0.000100634,0.20365153,619.70481,992.64872
1149,22.511608,25.616,90,700,89973.713,-36556.716,-45889.691,789.49103,84.586266,290.16527,0.000214703,0.2023668,699.92783,873.3954
1163,22.603984,16.619,120,-1000,107305.99,-28724.856,-43838.176,802.21769,139.70244,290.15939,0.000130278,0.20378271,657.7303,945.49192
1150,22.522252,1.622,90,1070,90544.107,-37327.169,-46037.253,806.79418,203.75649,290.17236,8.96E-05,0.2057718,600.63977,1020.6734
1168,22.63749,16.622,120,-500,107374.18,-31466.11,-44366.01,809.3457,129.67175,290.15103,0.000140757,0.20469404,673.72976,940.32074
1167,22.631288,9.623,120,-500,107374.18,-31257.617,-44337.353,813.10574,153.32555,290.16073,0.000118863,0.20434719,654.58122,968.56019
1158,22.570476,16.622,120,-1380,106232.59,-27240.362,-43557.196,792.92627,132.33991,290.11311,0.000137617,0.20372176,660.88394,932.59081
1171,22.660261,5.62,120,0,107374.18,-34150.956,-44901.574,819.83391,193.02895,290.14804,9.48E-05,0.20498257,618.48456,1014.7074
1175,22.694226,1.616,120,500,107374.18,-37078.341,-45463.616,817.82736,176.38228,290.16059,0.000103458,0.2049475,636.97496,998.25737
1169,22.645637,25.619,120,-500,107374.18,-31472.606,-44373.822,800.20382,100.92766,290.13083,0.000180236,0.20322679,697.94398,905.16713
1157,22.564273,9.626,120,-1380,107331.36,-27273.788,-43551.111,798.94337,164.1433,290.1433,0.000111206,0.20501439,629.98803,964.84026
1152,22.530767,9.622,90,1070,90129.541,-38244.65,-46232.631,798.12609,152.48593,290.15671,0.000119113,0.20193481,637.58724,949.29155
1170,22.656282,1.616,120,0,107374.18,-34154.739,-44898.696,817.38219,215.26209,290.1331,8.49E-05,0.20594927,597.11886,1037.8407
1178,22.708941,16.621,120,500,107374.18,-36829.513,-45417.321,814.42151,140.92361,290.22342,0.000130707,0.20893985,671.55624,960.13063
1159,22.578622,25.62,120,-1380,106063.52,-26865.6,-43485.615,787.46758,98.872315,290.17075,0.000184446,0.20461053,687.19575,890.85476
1166,22.626752,3.621,120,-500,107374.18,-31448.719,-44378.139,815.61333,206.8614,290.17782,8.84E-05,0.20596806,605.0945,1029.2186
1160,22.589267,1.619,120,-1000,107374.18,-28902.39,-43891.297,802.00531,190.29661,290.1726,9.59E-05,0.20508096,607.75683,1000.1523
1179,22.717088,25.618,120,500,107374.18,-36981.309,-45447.006,809.93503,109.01609,290.17419,0.000167416,0.20490452,701.93003,925.45381
1184,22.750595,25.618,120,1000,107374.18,-39699.585,-45973.73,816.89661,106.83965,290.16805,0.000170674,0.20455515,704.56923,924.30956
1183,22.742449,16.62,120,1000,107374.18,-39919.221,-46027.632,819.3915,139.10543,290.15722,0.000131191,0.20544341,677.17119,963.49547
1187,22.769753,9.626,120,1380,107374.18,-41561.478,-46323.824,829.18382,139.04019,290.17061,0.000131599,0.20578722,690.79808,976.15142
1185,22.761241,1.616,120,1380,107374.18,-41777.62,-46361.691,831.14995,175.85888,290.16481,0.000104053,0.20643898,649.53397,1009.8196
1174,22.682193,30.616,120,0,107374.18,-34162.386,-44904.041,805.2988,95.882302,290.15716,0.000190242,0.20431527,705.33253,901.73818
1181,22.731711,3.619,120,1000,107374.18,-39688.731,-45994.658,824.24921,192.90032,290.16914,9.49E-05,0.20718075,635.15687,1032.429
1173,22.67266,21.614,120,0,107374.18,-34157.452,-44907.7,808.33218,104.71946,290.15327,0.000173564,0.20202481,699.30208,914.5666
1186,22.765219,3.619,120,1380,107374.18,-41985.044,-46419.992,832.27183,202.4286,290.16269,9.01E-05,0.20568184,633.03331,1050.2495
1165,22.622775,1.617,120,-500,107374.18,-31494.767,-44386.239,812.37509,196.05027,290.17448,9.34E-05,0.20767197,621.70815,1024.5141
1188,22.775956,16.619,120,1380,107374.18,-41844.719,-46418.841,824.504,111.65303,290.14128,0.000163128,0.20388152,705.80507,935.21513
1176,22.698204,3.618,120,500,107374.18,-36844.232,-45423.652,821.80018,186.29455,290.15458,9.81E-05,0.2062221,631.07437,1012.865
1192,22.80326,8.613,40,-550,35925.354,-25993.304,-44701.755,833.60974,179.03026,290.16449,0.000101774,0.20408901,649.44486,1019.545
1190,22.794748,1.616,40,-550,35711.515,-25902.111,-44685.762,833.53173,200.43642,290.13395,9.13E-05,0.20691693,629.35134,1040.5072
1193,22.809182,14.618,40,-550,35575.425,-25857.214,-44678.895,826.39164,145.90151,290.17476,0.000125153,0.20455011,678.59941,977.71373
1172,22.665351,13.607,120,0,107374.18,-34153.053,-44901.739,811.35232,144.17065,290.1705,0.000126405,0.20437075,661.05491,956.63196
1177,22.702739,9.624,120,500,107374.18,-36970.332,-45447.499,821.14664,173.44243,290.24497,0.000107164,0.21108243,641.74072,998.84514
1201,22.863516,3.62,40,-200,37294.605,-27915.878,-45092.841,840.29342,205.06042,290.16268,8.91E-05,0.20552146,633.18249,1052.9488
1196,22.830009,3.619,40,-400,36256.658,-26670.878,-44826.663,837.1921,211.51553,290.13488,8.61E-05,0.20385383,619.08851,1054.3054
1180,22.727733,1.617,120,1000,107374.18,-39687.333,-45977.266,820.61208,174.8036,290.16869,0.000104591,0.20618242,649.73708,1008.8993
1195,22.826031,1.616,40,-400,36657.159,-26780.696,-44846.974,840.20879,225.68444,290.15422,8.10E-05,0.20674594,613.98852,1081.1125
1197,22.834543,9.624,40,-400,36426.504,-26733.742,-44844.137,838.55959,176.08668,290.12526,0.000103721,0.20528622,659.15922,1020.3054
1182,22.736246,9.626,120,1000,107374.18,-39567.112,-45949.842,822.02766,187.32619,290.16128,9.76E-05,0.20586958,636.38026,1020.5086
1205,22.893045,1.616,40,0,38177.507,-28944.696,-45279.257,840.47531,216.87739,290.16363,8.43E-05,0.20674621,623.28247,1071.9499
1200,22.859538,1.616,40,-200,37316.684,-27844.749,-45054.645,839.06318,217.20979,290.13302,8.40E-05,0.20523398,615.57632,1060.4439
1206,22.897023,5.62,40,0,38185.936,-28945.601,-45283.327,840.63464,193.90892,290.13047,9.54E-05,0.21015837,650.01928,1048.8898
1208,22.909423,21.616,40,0,38191.445,-28942.517,-45266.717,832.41337,123.38254,290.14743,0.000147842,0.20457556,710.19274,963.83756
1209,22.918956,30.612,40,0,38200.285,-28938.981,-45273.048,828.534,96.176502,290.11394,0.000188587,0.20141783,730.77248,928.92449
1207,22.902114,13.608,40,0,38190.623,-28944.203,-45268.978,834.20706,151.96076,290.15093,0.000120412,0.20556916,684.59275,995.80119
1203,22.874253,16.622,40,-200,37283.422,-27858.153,-45066.939,827.26059,120.99243,290.14757,0.000150443,0.20387005,703.45643,952.14963
1215,22.964496,1.617,40,400,39759.57,-30991.562,-45675.77,847.98345,221.08725,290.16259,8.27E-05,0.20585106,626.23967,1078.629
1213,22.945704,16.62,40,200,39047.336,-30099.779,-45501.236,838.5089,120.36911,290.1513,0.000151147,0.20259424,717.12659,963.24715
1211,22.934967,3.619,40,200,39140.996,-30110.798,-45501.853,848.75521,202.0971,290.12873,9.06E-05,0.20687473,641.01867,1055.2844
1194,22.816772,20.626,40,-550,35467.457,-25917.488,-44696.287,824.508,118.44497,290.15364,0.000153831,0.20310745,704.7749,948.03318
1189,22.784102,25.619,120,1380,107374.18,-41542.236,-46343.93,817.92682,104.46945,290.11652,0.000174923,0.20470147,708.36468,923.25148
1191,22.798726,3.618,40,-550,35438.224,-25730.333,-44654.185,836.08374,212.4278,290.12993,8.61E-05,0.20681964,617.957,1052.7501
1217,22.973009,9.625,40,400,39864.126,-31101.339,-45696.656,849.2999,169.32902,290.14423,0.000107718,0.20318593,680.2446,1028.2908
1202,22.86805,9.625,40,-200,37376.383,-27901.241,-45085.276,836.80515,174.78838,290.11309,0.000104247,0.20383576,662.18623,1022.9754
1219,22.987358,25.619,40,400,39955.195,-31053.563,-45682.184,834.87943,95.110735,290.15117,0.000191545,0.20373673,736.44859,931.53121
1199,22.848892,25.62,40,-400,36731.454,-26832.747,-44862.515,821.41916,98.469813,290.16468,0.000185934,0.20499476,722.2198,924.57818
1222,23.006515,8.613,40,550,40407.583,-31808.433,-45837.31,848.37998,178.27973,290.14155,0.000102593,0.20667707,666.54155,1029.2463
1216,22.968475,3.618,40,400,40057.9,-31234.469,-45722.394,850.92992,204.67129,290.12184,8.96E-05,0.20744447,643.48312,1063.0926
1198,22.840746,16.621,40,-400,36458.944,-26710.019,-44840.025,829.62278,130.47952,290.15422,0.00013962,0.20398583,699.2101,967.85051
1214,22.95385,25.62,40,200,39019.624,-30020.468,-45489.354,836.85088,106.13515,290.17363,0.000171831,0.20405417,725.38908,941.91395
1218,22.979211,16.621,40,400,39815.939,-31107.177,-45697.273,839.59643,123.02596,290.14072,0.000147911,0.20323789,711.10678,964.14574
1204,22.8824,25.617,40,-200,37258.917,-27825.919,-45057.976,824.60112,106.86459,290.10042,0.00017049,0.20418396,713.82676,932.12273
1229,23.052148,25.619,65,-810,59175.731,-26070.724,-44275.105,848.32839,99.895379,290.15344,0.000182618,0.20470905,744.16718,950.11565
1223,23.012438,14.617,40,550,40856.929,-32022.436,-45868.887,838.64036,144.49039,290.15489,0.000126121,0.20458792,690.32214,986.75866
1226,23.033264,3.619,65,-810,58639.591,-26220.834,-44310.341,855.64126,215.16781,290.1425,8.50E-05,0.20647719,642.54046,1085.6414
1230,23.062794,1.616,65,-600,59829.009,-27127.459,-44482.201,866.25335,237.12694,290.11933,7.73E-05,0.20757387,626.51772,1112.3712
1225,23.029286,1.618,65,-810,59029.074,-25973.939,-44252.204,849.82908,227.63827,290.14045,8.03E-05,0.20594414,621.80047,1089.6036
1212,22.939502,9.623,40,200,39192.513,-30084.484,-45498.071,842.54207,145.03504,290.15345,0.00012582,0.20495025,692.13546,990.4403
1220,22.998003,1.618,40,550,40514.482,-31960.147,-45866.667,849.04083,221.40105,290.14515,8.27E-05,0.20743923,633.62675,1087.3834
1228,23.044001,16.621,65,-810,58597.365,-26182.022,-44305.407,850.64788,144.52165,290.14912,0.000126365,0.20555057,699.63829,995.3011
1210,22.930989,1.616,40,200,39054.079,-30038.353,-45490.588,842.68203,209.16623,290.13165,8.75E-05,0.20690818,631.90586,1062.7507
1236,23.100279,3.618,65,-300,61159.452,-28996.337,-44849.399,871.26666,206.32268,290.14705,8.86E-05,0.20632209,662.13401,1084.2397
1233,23.077509,16.621,65,-600,59636.056,-27395.61,-44539.927,865.13423,153.09828,290.13936,0.000119155,0.20457497,709.27417,1024.2612
1231,23.066771,3.618,65,-600,59652.831,-27364.856,-44532.732,870.3664,204.84976,290.13923,8.95E-05,0.20837012,666.04096,1088.9085
1232,23.071306,9.624,65,-600,59939.362,-27330.525,-44523.111,869.21762,189.04423,290.14582,9.66E-05,0.20597695,673.62997,1063.7943
1237,23.104813,9.625,65,-300,61139.84,-28910.242,-44831.103,865.7212,173.73782,290.11929,0.000105286,0.20591207,683.07412,1038.8855
1245,23.167752,1.615,65,300,63396.485,-32179.084,-45475.128,854.89474,225.33845,290.15476,8.17E-05,0.20997015,626.0355,1086.7423
1235,23.096301,1.616,65,-300,60988.825,-28870.155,-44824.771,866.02352,212.67752,290.13416,8.62E-05,0.20842464,649.2827,1087.6769
1241,23.133786,5.621,65,0,62355.162,-30586.374,-45161.585,860.95696,190.97909,290.15694,9.61E-05,0.20846959,674.61929,1066.0575
1221,23.001982,3.619,40,550,40650.778,-31950.938,-45858.361,853.28845,211.496,290.1541,8.64E-05,0.20617654,645.61584,1082.5559
1227,23.037799,9.624,65,-810,59479.942,-26186.133,-44292.62,855.04097,180.40624,290.12772,0.00010133,0.2059337,677.31212,1046.9505
1224,23.020027,20.624,40,550,40558.763,-31996.657,-45868.188,834.57898,108.73058,290.12904,0.000168211,0.2064238,722.1993,945.49767
1243,23.146186,21.611,65,0,62355.861,-30590.938,-45157.351,842.51435,127.26086,290.15675,0.000143051,0.20375266,772.08754,906.35691
1249,23.190614,25.618,65,300,63696.707,-32307.239,-45496.179,832.84646,101.44643,290.07602,0.000179302,0.20296233,726.62716,936.13042
1254,23.22412,25.619,65,600,65190.421,-33970.956,-45814.574,831.1385,106.63428,290.09949,0.000170642,0.20281082,718.45659,936.33129
1252,23.209772,9.625,65,600,64519.216,-33980.247,-45831.76,845.7272,182.03269,290.16695,0.000100509,0.20666778,657.60809,1030.3414
1253,23.215975,16.621,65,600,65149.1,-33957.963,-45806.515,838.76528,146.21964,290.14712,0.000124552,0.20418866,692.74538,993.86069
1251,23.205237,3.62,65,600,64724.71,-33814.636,-45792.577,848.51752,177.04163,290.18998,0.000103213,0.20575758,670.49834,1034.2996
1239,23.119162,25.62,65,-300,60988.208,-28965.871,-44843.561,846.06911,119.81682,290.10742,0.000152449,0.20543027,723.37341,969.81851
1258,23.249481,16.622,65,810,65386.129,-34773.684,-45981.419,836.22134,140.60068,290.16487,0.000129896,0.20497114,690.98272,978.62334
1234,23.085655,25.618,65,-600,59687.737,-27261.37,-44515.176,856.81425,115.61837,290.13225,0.000157465,0.20335656,735.29134,973.57735
1255,23.234766,1.617,65,810,65949.283,-35302.093,-46080.506,844.27638,191.77688,290.13781,9.53E-05,0.20660388,713.18717,983.46939
1263,23.282989,16.622,90,-1070,81819.225,-26472.252,-43925.998,833.78659,141.10805,290.14197,0.000128929,0.20414096,690.79962,980.93775
1248,23.182467,16.621,65,300,63659.58,-32195.612,-45463.287,842.16306,147.42083,290.0734,0.000124859,0.20787774,696.48291,999.16356
1261,23.272252,3.617,90,-1070,82942.537,-26503.582,-43911.936,841.92102,214.34403,290.15941,8.56E-05,0.20898058,633.76567,1076.4262
1238,23.111016,16.621,65,-300,61046.879,-29043.907,-44856.677,854.97786,155.07367,290.15609,0.000117775,0.20591116,694.1953,1012.8653
1260,23.268273,1.617,90,-1070,81541.122,-26238.103,-43890.31,842.61305,198.74301,290.17699,9.24E-05,0.20799238,640.45681,1048.028
1240,23.129807,1.617,65,0,62350.269,-30595.707,-45163.765,866.24921,213.48564,290.15134,8.58E-05,0.20709602,645.06183,1081.2109
1250,23.201259,1.615,65,600,64848.877,-34086.118,-45837.763,851.23051,230.10194,290.14304,7.97E-05,0.20849936,621.71513,1097.2142
1242,23.138877,13.605,65,0,62357.464,-30594.761,-45161.832,850.91868,167.35494,290.11708,0.000109506,0.208366,683.64767,1028.2917
1246,23.17173,3.618,65,300,63739.549,-32235.206,-45482.118,851.74541,184.20299,290.14031,9.94E-05,0.20714669,662.75372,1040.8119
1247,23.176264,9.626,65,300,63443.767,-32066.717,-45444.251,846.81729,179.79859,290.09527,0.00010163,0.20590614,671.02264,1042.6945
1267,23.310294,9.623,90,-700,83289.714,-28149.905,-44253.89,838.02531,164.1081,290.16218,0.000111369,0.20596252,671.27401,1006.3725
1244,23.155719,30.615,65,0,62367.62,-30593.939,-45162.696,836.61719,92.285242,290.11742,0.000197499,0.20424566,744.42045,933.63006
1262,23.276786,9.625,90,-1070,82399.28,-26411.937,-43902.603,836.19975,152.73813,290.15651,0.000119499,0.20526671,684.11796,997.76083
1264,23.291135,25.618,90,-1070,81726.963,-26557.689,-43945.445,823.24293,104.9374,290.16886,0.000173809,0.20452118,718.16158,934.81822
1259,23.257628,25.619,65,810,66037.023,-35061.9,-46028.207,822.63919,103.6718,290.16893,0.000175464,0.20342969,715.55727,928.03869
1265,23.301781,1.616,90,-700,83270.143,-28376.53,-44299.157,841.68313,205.05355,290.16403,8.89E-05,0.20353165,628.9483,1048.3749
1266,23.305759,3.62,90,-700,83295.223,-28238.631,-44270.582,844.27742,217.45149,290.15656,8.46E-05,0.21089221,629.08038,1078.253
1257,23.243279,9.625,65,810,65663.327,-35265.049,-46077.175,846.26797,178.02694,290.1548,0.000102773,0.20717616,669.63336,1034.7404
1271,23.339266,3.619,90,-300,85250.873,-30568.53,-44723.258,837.75679,206.83645,290.1344,8.87E-05,0.20818211,628.89761,1054.0216
1272,23.343801,9.623,90,-300,85147.674,-30545.465,-44721.943,833.67327,155.43392,290.12376,0.000117281,0.20508434,672.01363,992.80456
1274,23.358149,25.618,90,-300,85110.464,-30611.783,-44731.687,813.87722,103.47096,290.1453,0.00017585,0.20301836,710.53308,923.83055
1256,23.238744,3.618,65,810,65510.79,-34958.29,-46018.093,846.07249,187.45667,290.17289,9.76E-05,0.20662626,654.30832,1038.8129
1273,23.350003,16.621,90,-300,85256.424,-30566.803,-44723.423,822.48965,139.56314,290.1271,0.000130706,0.20432004,679.80202,964.32929
1275,23.368795,1.617,90,0,86390.878,-32228.381,-45045.271,829.39357,210.61159,290.13442,8.69E-05,0.20609707,609.93772,1039.7592
1281,23.410717,3.618,90,300,87683.751,-33863.234,-45354.908,833.41151,198.6496,290.0857,9.19E-05,0.20486953,626.61802,1032.0689
1270,23.335288,1.616,90,-300,85085.261,-30641.591,-44739.088,835.88026,218.75901,290.15469,8.35E-05,0.20595639,619.68749,1069.9287
1268,23.316496,16.621,90,-700,83765.788,-28464.269,-44306.435,829.81218,132.51602,290.16063,0.000137145,0.20246519,693.35724,966.24882
1283,23.421454,16.621,90,300,87676.062,-33882.065,-45363.131,818.09498,139.19647,290.10926,0.000131084,0.20454785,670.64559,957.16249
1269,23.324642,25.618,90,-700,83790.786,-28539.016,-44322.963,823.71258,109.03679,290.13625,0.000166818,0.20313213,709.11458,933.48138
1280,23.406739,1.617,90,300,87765.817,-33956.113,-45381.962,826.80349,177.47448,290.12217,0.000103273,0.20797424,653.81162,1019.4712
1278,23.385173,21.614,90,0,86398.156,-32228.34,-45048.807,818.07698,101.13949,290.13326,0.000179957,0.20321579,709.54461,917.66751
1291,23.477731,3.62,90,1070,90687.6,-37899.325,-46152.293,821.07311,203.92986,290.0964,8.94E-05,0.20419472,612.98375,1031.6728
1276,23.372773,5.62,90,0,86392.852,-32226.942,-45052.59,829.11471,190.56506,290.1675,9.57E-05,0.20521659,635.99052,1031.3327
1293,23.488469,16.622,90,1070,90869.742,-38141.657,-46203.44,808.32515,121.18687,290.15467,0.000150455,0.20398315,685.9935,934.76408
1285,23.440247,1.615,90,700,89681.095,-36415.363,-45859.636,823.84888,183.32027,290.12471,9.98E-05,0.20703348,638.55992,1016.0057
1282,23.415252,9.625,90,300,87711.01,-33966.35,-45382.579,823.50352,131.49834,290.12573,0.000138673,0.20458326,684.49731,954.57339
1294,23.496615,25.618,90,1070,90972.325,-38232.274,-46218.447,804.37722,82.027945,290.03204,0.000221808,0.20288592,718.25647,887.93545
1277,23.377864,13.609,90,0,86397.991,-32234.589,-45055.632,820.76335,152.01663,290.14892,0.000120023,0.20522139,672.09885,985.21428
1296,23.511239,3.616,120,-1380,106752.99,-26186.053,-43331.064,825.22382,211.3827,290.12476,8.66E-05,0.20700453,609.95642,1044.2658
1299,23.530122,25.62,120,-1380,106817.21,-26649.746,-43439.32,806.37929,94.962276,290.14181,0.000192253,0.20546318,707.53821,902.17896
1284,23.429601,25.619,90,300,87669.689,-33838.154,-45361.363,810.99703,109.84774,290.11819,0.000165735,0.20374088,702.97166,928.80612
1300,23.540768,1.617,120,-1000,107374.18,-28979.275,-43895.079,823.87178,227.44004,290.10662,8.06E-05,0.20817669,601.76268,1070.1262
1303,23.555484,16.62,120,-1000,107374.18,-28378.586,-43773.749,811.77749,145.29334,290.13148,0.000125841,0.2062729,665.60722,962.91803
1288,23.454962,16.622,90,700,89540.11,-36312.246,-45843.026,811.70086,117.88119,290.12013,0.000154514,0.20370852,694.3362,936.39108
1287,23.448759,9.625,90,700,89358.586,-36166.083,-45817.205,822.98765,149.19931,290.1235,0.000122179,0.2036552,670.1741,975.7754
1297,23.515773,9.626,120,-1380,106467.23,-27150.814,-43535.775,822.33287,160.77335,290.17281,0.000113499,0.2046633,658.08029,987.14193
1279,23.394706,30.613,90,0,86393.674,-32229.738,-45048.766,812.18554,95.945575,290.13021,0.000189798,0.20369423,710.38927,906.91376
1301,23.544746,3.619,120,-1000,107345.21,-28411.314,-43786.618,822.82115,186.44236,290.1019,9.79E-05,0.2050269,639.67423,1022.6995
1305,23.574275,1.619,120,-500,107374.18,-31400.368,-44366.01,822.91399,200.6188,290.13653,9.12E-05,0.20698308,622.09038,1035.0207
1304,23.563629,25.618,120,-1000,107374.18,-28759.886,-43849.565,811.06684,99.282906,290.1519,0.000183442,0.20317283,708.04213,912.52353
1292,23.482266,9.625,90,1070,91002.216,-38102.845,-46194.477,815.29666,151.2746,290.06227,0.000120825,0.20582834,664.94824,974.88004
1308,23.588991,16.62,120,-500,107374.18,-31326.361,-44351.291,822.53669,150.38756,290.14135,0.00012132,0.20492027,670.27281,979.67668
1289,23.463108,25.618,90,700,89321.335,-35863.929,-45754.875,804.56635,106.37878,290.11409,0.000170923,0.2034039,696.34662,915.8049
1290,23.473753,1.616,90,1070,91016.442,-37968.604,-46163.394,819.69265,216.5722,290.12944,8.45E-05,0.20669857,599.09016,1043.627
1286,23.444223,3.621,90,700,89153.091,-35874.66,-45751.627,829.61436,202.49304,290.08931,9.07E-05,0.20876637,626.85276,1043.319
1298,23.521976,16.62,120,-1380,106612.9,-26303.148,-43365.929,812.47303,128.44457,290.14969,0.000141891,0.2037875,684.56851,947.81533
1295,23.507261,1.618,120,-1380,106425.79,-26689.628,-43444.459,821.4771,224.44853,290.04018,8.16E-05,0.20631979,591.10376,1053.4518
1314,23.633694,30.612,120,0,107374.18,-34157.247,-44903.877,823.75845,103.21325,290.15804,0.000176828,0.20504964,715.73796,927.10042
1310,23.607782,1.616,120,0,107374.18,-34138.169,-44897.216,835.05835,218.1622,290.12265,8.39E-05,0.2067374,609.30261,1056.5459
1315,23.645726,1.616,120,500,107374.18,-36791.687,-45409.632,842.57187,228.07968,290.10576,8.05E-05,0.20854137,615.33914,1082.3578
1311,23.61176,5.621,120,0,107374.18,-34139.855,-44895.201,828.44792,159.2385,290.13908,0.000114811,0.20626851,664.23051,990.83009
1302,23.549281,9.624,120,-1000,107374.18,-28859.631,-43858.281,818.27445,180.35747,290.15105,0.000101534,0.20736897,643.35987,1015.6603
1312,23.616851,13.608,120,0,107374.18,-34145.981,-44900.711,826.64367,157.70814,290.08251,0.000115859,0.20607999,663.59647,986.40353
1316,23.649705,3.617,120,500,107374.18,-37185.692,-45487.216,847.67533,218.74185,290.16568,8.38E-05,0.20877233,633.07548,1083.6316
1313,23.62416,21.615,120,0,107374.18,-34153.382,-44901.656,825.05684,129.56186,290.14334,0.00014077,0.20533662,690.46051,957.55969
1319,23.668588,25.618,120,500,107374.18,-37002.113,-45458.354,830.70927,95.953474,290.14602,0.000190568,0.20616018,736.5766,933.94865
1322,23.687746,9.625,120,1000,107374.18,-39243.209,-45887.882,834.56711,181.51804,290.17335,0.000100321,0.20302953,644.32697,1016.37
1307,23.582788,9.626,120,-500,107374.18,-31392.72,-44369.3,826.29294,173.44083,290.14315,0.000105387,0.20646794,656.00695,1013.9122
1317,23.654239,9.627,120,500,107374.18,-36759.453,-45407.124,844.38398,149.89461,290.13671,0.000121869,0.20580362,688.2742,994.82681
1320,23.679234,1.615,120,1000,107374.18,-39576.076,-45965.425,847.57325,233.20773,290.15123,7.91E-05,0.21241124,613.35615,1090.6236
1330,23.746248,1.616,65,-810,58351.25,-25979.12,-44268.486,830.36936,229.8633,290.13903,7.97E-05,0.207667,595.49369,1067.5366
1323,23.693949,16.619,120,1000,107374.18,-40193.171,-46072.612,831.36108,135.71652,290.14141,0.000134844,0.20665187,696.69171,975.379
1309,23.597137,25.618,120,-500,107374.18,-31237.511,-44334.804,816.39468,116.21713,290.13939,0.000156698,0.20390878,700.94604,939.69032
1306,23.578254,3.617,120,-500,107374.18,-31227.891,-44332.173,825.12305,174.26167,290.13983,0.000104919,0.20634108,646.37131,1003.8509
1329,23.735602,25.616,120,1380,107374.18,-42855.49,-46577.956,812.48483,100.25769,290.10904,0.000181216,0.20132971,708.44874,915.80379
1328,23.727456,16.621,120,1380,107374.18,-41972.793,-46418.06,820.66595,140.72704,290.11411,0.000130146,0.20708103,680.4548,970.17146
1332,23.75476,9.625,65,-810,58487.012,-26286.618,-44331.309,822.24776,175.92176,290.10192,0.000104095,0.2057926,645.68403,1008.4675
1338,23.794471,16.62,65,-600,59774.161,-27448.443,-44550.205,809.992,142.63398,290.13828,0.000128075,0.20583588,666.5055,959.48439
1340,23.813262,1.616,65,-300,60858.078,-28891.288,-44834.762,812.63554,188.5234,290.1267,9.65E-05,0.20335624,618.45937,1006.6012
1344,23.836124,25.618,65,-300,60982.904,-28990.786,-44850.468,798.45889,110.33294,290.16455,0.000165115,0.20294861,682.00418,907.92511
1345,23.846769,1.618,65,0,62187.659,-30573.752,-45156.035,812.96972,202.67753,290.06053,9.05E-05,0.2079345,617.22477,1032.1793
1325,23.71274,1.616,120,1380,107374.18,-41690.62,-46345.78,836.10746,229.91115,290.12206,7.97E-05,0.20735975,609.05059,1081.909
1321,23.683212,3.618,120,1000,107374.18,-39753.076,-45981.049,837.89074,151.09597,290.11294,0.000120493,0.20399039,680.86847,991.25274
1318,23.660442,16.62,120,500,107374.18,-36855.991,-45431.711,841.32384,121.24038,290.15506,0.000150325,0.20448299,712.3277,961.38947
1341,23.81724,3.619,65,-300,60943.022,-28899.141,-44833.57,815.21568,207.59646,290.1576,8.79E-05,0.20526934,603.19598,1029.2384
1346,23.850747,5.621,65,0,62192.346,-30582.468,-45159.859,813.16747,196.04743,290.14363,9.32E-05,0.20613293,619.86935,1024.2418
1334,23.76911,25.617,65,-810,58569.736,-25837.397,-44237.279,801.17485,102.93589,290.14149,0.000176763,0.20277634,694.95365,906.34938
1339,23.802616,25.62,65,-600,59698.057,-27331.43,-44525.619,799.87371,105.79311,290.12791,0.000171718,0.20226125,691.87608,909.17442
1326,23.716719,3.618,120,1380,107374.18,-41754.637,-46382.824,831.94199,155.1687,290.19403,0.000117902,0.20626759,678.86099,997.98749
1343,23.827976,16.626,65,-300,61115.952,-29196.361,-44894.42,805.29963,130.9792,290.13205,0.000138562,0.2013488,673.59685,941.8173
1350,23.884712,1.618,65,300,63546.103,-32254.16,-45482.858,804.32087,192.21981,290.07294,9.52E-05,0.20544867,616.86627,1010.8913
1331,23.750226,3.619,65,-810,58872.096,-26478.954,-44358.815,829.90164,189.29506,290.10797,9.65E-05,0.20466585,636.51046,1024.7522
1335,23.779755,1.618,65,-600,59720.712,-27287.149,-44521.014,819.27762,205.0424,290.09815,8.91E-05,0.20562465,616.38751,1036.5014
1347,23.855838,13.607,65,0,62204.311,-30581.44,-45163.6,807.98531,156.9317,290.13982,0.000116358,0.20520915,652.2393,974.7607
1324,23.702095,25.618,120,1000,107374.18,-40061.397,-46043.913,823.05435,91.959616,290.13847,0.000197489,0.20138518,723.41839,910.77353
1349,23.87268,30.614,65,0,62208.299,-30587.196,-45170.713,792.43309,97.598113,290.14885,0.000185766,0.20073928,688.83775,888.54608
1337,23.788268,9.625,65,-600,59732.429,-27296.153,-44516.162,818.50352,175.85981,290.11229,0.000103626,0.20410708,636.97095,998.30178
1327,23.721253,9.624,120,1380,107374.18,-41738.149,-46371.6,833.58305,176.76081,290.121,0.000103081,0.20468788,650.63968,1016.4916
1333,23.760963,16.621,65,-810,58727.166,-26083.963,-44286.864,809.77307,138.22777,290.15135,0.00013172,0.20360261,666.63525,951.40515
1336,23.783733,3.619,65,-600,59774.367,-27540.705,-44561.019,822.68161,210.48412,290.11939,8.66E-05,0.20339455,612.6988,1045.0891
1357,23.926733,9.624,65,600,65233.551,-33953.482,-45813.752,790.85122,143.14391,290.1289,0.000126541,0.2010449,647.26955,942.04358
1351,23.888692,3.618,65,300,63359.193,-32152.195,-45470.482,808.68306,192.22715,290.1131,9.50E-05,0.20481436,617.94441,1014.3586
1355,23.918221,1.614,65,600,64774.377,-34190.263,-45873.327,799.14974,177.76747,290.15523,0.000102906,0.20667727,625.72538,991.60796
1356,23.922199,3.62,65,600,64845.999,-33729.529,-45773.459,800.26038,203.6723,290.15609,8.96E-05,0.20507525,598.64919,1016.7448
1352,23.893226,9.626,65,300,63439.697,-32282.283,-45495.069,800.88812,173.70902,290.13135,0.000104723,0.20313932,620.05312,974.96708
1348,23.863148,21.613,65,0,62210.807,-30576.342,-45162.654,792.78935,95.687004,290.11295,0.000191264,0.20709344,697.50747,893.41172
1358,23.932936,16.621,65,600,64916.717,-33793.627,-45786.904,788.63181,139.21683,290.14409,0.000130446,0.20263724,649.74215,936.85381
1342,23.821775,9.626,65,-300,60998.733,-28969.653,-44848.454,808.21969,163.98232,290.11853,0.000110973,0.20387346,638.71333,975.88263
1353,23.899429,16.619,65,300,63453.265,-32251.981,-45495.069,795.89047,142.65648,290.19685,0.00012776,0.20412257,649.66155,940.7728
1366,23.989213,3.618,90,-1070,82096.877,-26256.564,-43877.893,798.14292,210.46197,290.13552,8.69E-05,0.20628626,585.15658,1016.2576
1359,23.941082,25.618,65,600,64683.06,-33920.631,-45806.145,785.60974,106.67713,290.15254,0.000170072,0.20133113,674.3266,893.76431
1360,23.951728,1.617,65,810,65578.26,-35071.726,-46041.57,795.98014,183.69407,290.13739,9.92E-05,0.20369109,615.66293,993.09464
1361,23.955706,3.619,65,810,65826.554,-34982.424,-46015.01,797.37681,206.78143,290.15772,8.80E-05,0.20337816,595.7388,1022.5743
1365,23.985235,1.616,90,-1070,82141.693,-26469.827,-43916.048,794.93185,216.25355,290.11278,8.42E-05,0.20452011,575.39514,1020.0897
1370,24.018742,1.618,90,-700,83708.679,-28694.019,-44355.608,801.67837,224.68281,290.11527,8.12E-05,0.20475313,582.61107,1046.5202
1368,23.999951,16.62,90,-1070,81449.106,-26105.096,-43858.076,792.45772,127.00586,290.1496,0.000143265,0.20332388,661.83241,922.94536
1376,24.056228,3.62,90,-300,85027,-30493.989,-44713.638,797.39357,177.49919,290.12748,0.000102759,0.20477706,622.89822,988.44521
1354,23.907575,25.619,65,300,63510.703,-32326.399,-45502.717,787.46034,110.42889,290.15068,0.000163974,0.2004342,675.58496,902.42514
1374,24.041604,25.619,90,-700,83780.343,-28616.682,-44341.67,782.27473,93.009005,290.1178,0.000195395,0.20292664,690.52473,881.83891
1371,24.022721,3.618,90,-700,83273.021,-28312.843,-44287.563,804.34129,193.67687,290.12245,9.42E-05,0.20471782,605.56602,1004.3633
1385,24.123701,1.614,90,300,87523.031,-33964.747,-45385.58,840.77735,220.05223,290.11818,8.30E-05,0.20518317,624.02415,1076.2789
1364,23.974589,25.622,65,810,65863.106,-34909.816,-46002.716,778.61381,84.712123,290.12466,0.000214806,0.20422982,697.52646,872.57455
1381,24.089735,5.619,90,0,86309.716,-32215.265,-45049.218,814.18968,199.25931,290.08764,9.15E-05,0.20469425,617.14564,1027.7635
1367,23.993748,9.624,90,-1070,81821.117,-26210.063,-43870.41,794.37281,158.31613,290.14468,0.000114982,0.20333907,635.36866,960.48993
1383,24.102134,21.614,90,0,86310.539,-32218.554,-45050.493,814.39819,126.60206,290.08346,0.000143838,0.20411773,683.13702,943.32762
1369,24.008096,25.619,90,-1070,81777.411,-26624.008,-43961.192,785.66113,91.284642,290.14164,0.000198805,0.20168926,689.85787,878.09163
1363,23.966443,16.621,65,810,65795.266,-34895.302,-45997.495,788.86143,115.62366,290.13525,0.000157023,0.20142167,669.3748,906.48378
1362,23.960241,9.625,65,810,65558.031,-35219,-46070.433,793.05049,145.43487,290.15353,0.000125021,0.20209512,642.11941,938.72907
1384,24.111668,30.613,90,0,86308.36,-32220.446,-45046.505,822.35212,105.80057,290.12856,0.000171748,0.20229413,712.94187,930.31065
1382,24.094825,13.607,90,0,86308.565,-32215.676,-45046.422,810.13547,134.35171,290.11785,0.000135539,0.2036598,677.15553,952.0667
1372,24.027255,9.624,90,-700,83530.362,-28367.69,-44293.113,795.70568,170.44674,290.13458,0.000106638,0.20475259,622.74245,973.55048
1387,24.132213,9.625,90,300,87525.95,-33903.033,-45376.247,833.28714,155.33721,290.11492,0.000117314,0.20395314,673.50732,994.08864
1373,24.033457,16.62,90,-700,83386.622,-28567.18,-44338.217,783.1652,124.8148,290.1095,0.000145878,0.20390311,656.22082,909.89029
1375,24.052249,1.617,90,-300,84793.218,-30512.532,-44720.956,798.51497,222.97373,290.12091,8.20E-05,0.2059777,568.93739,1027.4768
1377,24.060762,9.623,90,-300,85134.023,-30574.245,-44726.835,793.2092,172.11359,290.11726,0.000105663,0.20339005,623.11037,979.04114
1380,24.085757,1.615,90,0,86305.687,-32217.938,-45046.751,810.69706,223.16932,290.13283,8.19E-05,0.20569485,592.86617,1052.4773
1378,24.066965,16.619,90,-300,84986.83,-30504.144,-44712.774,789.91013,137.38241,290.13093,0.000132115,0.20176464,651.85536,933.89211
1391,24.161186,3.62,90,700,89510.754,-36201.277,-45822.345,835.04911,220.14707,290.13921,8.30E-05,0.20622048,619.14708,1072.4994
1390,24.157207,1.618,90,700,88841.19,-35814.509,-45756.232,831.48262,225.17208,290.107,8.16E-05,0.20946281,614.39951,1076.9338
1379,24.075111,25.619,90,-300,85018.9,-30616.964,-44736.826,792.14443,96.268824,290.15078,0.000189032,0.2030539,692.92339,890.70288
1392,24.165721,9.625,90,700,89126.202,-36107.37,-45804.295,825.52187,176.64621,290.17563,0.000103631,0.20699716,642.34144,1004.9313
1394,24.18007,25.62,90,700,89314.675,-36118.8,-45811.655,815.07546,92.783703,290.11472,0.00019591,0.20145718,718.6325,908.75134
1393,24.171923,16.62,90,700,89680.273,-36167.316,-45812.271,816.07298,119.40315,290.09926,0.000152718,0.2042854,693.67731,939.08026
1396,24.194693,3.621,90,1070,90331.295,-37910.55,-46158.501,829.30859,217.44227,290.13567,8.42E-05,0.20746618,615.88071,1063.7557
1395,24.190715,1.616,90,1070,91516.487,-38237.825,-46210.964,829.14595,232.81979,290.08658,7.92E-05,0.21187657,599.76631,1080.1731
1397,24.199228,9.621,90,1070,90657.504,-38527.562,-46290.603,822.37578,168.72333,290.1421,0.000108389,0.20643959,649.96918,996.59647
1401,24.2282,3.62,120,-1380,106624.01,-26779.793,-43470.033,822.63457,186.58997,290.15018,9.79E-05,0.20566365,632.55868,1016.6433
1386,24.127679,3.619,90,300,87605.344,-33915.039,-45370.655,847.85081,226.56197,290.07975,8.09E-05,0.20825422,622.84007,1094.7963
1400,24.224222,1.617,120,-1380,106693.61,-26784.685,-43460.905,825.62719,227.61726,290.11517,8.03E-05,0.20666975,600.26694,1066.9957
1399,24.213576,25.619,90,1070,91318.106,-38138.368,-46189.543,807.96158,90.052639,290.12765,0.000202658,0.20551488,717.53822,901.96683
1405,24.25773,1.615,120,-1000,107374.18,-28543.991,-43810.423,828.19665,203.05309,290.12165,8.99E-05,0.2053508,627.03069,1045.4643
1389,24.146563,25.618,90,300,87416.295,-33745.727,-45341.587,816.98379,92.576156,290.16045,0.000195865,0.2011429,723.09633,913.08549
1388,24.138416,16.622,90,300,87744.971,-33814.266,-45352.277,826.19672,119.08988,290.10222,0.000153161,0.20446645,707.64168,952.126
1409,24.280591,25.619,120,-1000,107374.18,-28467.271,-43794.8,813.3913,100.518,290.1489,0.000181007,0.20284918,712.21902,918.21533
1412,24.299749,9.624,120,-500,107374.18,-31530.62,-44404.823,821.14402,161.65887,290.09048,0.000113177,0.20679949,661.45997,992.62084
1410,24.291237,1.617,120,-500,107374.18,-31208.443,-44336.49,830.25203,203.4401,290.13318,8.97E-05,0.2050904,629.29012,1047.2856
1403,24.238937,16.621,120,-1380,106053.36,-26745.339,-43464.4,815.29949,129.47176,290.12044,0.000141295,0.20615016,678.33754,943.77357
1419,24.350655,30.613,120,0,107374.18,-34140.719,-44905.727,805.48758,91.356042,290.12136,0.000199402,0.20369948,712.63813,900.52348
1398,24.205431,16.619,90,1070,91457.323,-38593.182,-46282.956,819.48903,133.56654,290.14823,0.000136641,0.20496077,688.01018,962.87871
1421,24.366666,3.62,120,500,107374.18,-36812.368,-45426.366,815.93744,165.15673,290.13134,0.000110471,0.20473253,645.0549,983.61177
1407,24.266243,9.623,120,-1000,107374.18,-28864.441,-43878.962,826.90316,180.29245,290.10551,0.000101536,0.20755144,650.98473,1022.2981
1422,24.371201,9.624,120,500,107374.18,-36965.603,-45445.32,821.70727,182.0335,290.10681,0.000100451,0.20588223,636.10634,1008.3785
1418,24.341122,21.616,120,0,107374.18,-34142.815,-44898.449,811.03614,129.5044,290.15077,0.000141206,0.20493159,675.62675,940.35304
1424,24.385549,25.619,120,500,107374.18,-36820.961,-45431.259,805.86915,109.24386,290.12822,0.000167328,0.20531163,691.66928,914.21961
1402,24.232735,9.624,120,-1380,106864.24,-26918.391,-43491.207,820.41054,178.15318,290.13701,0.000102942,0.20843711,649.27901,1016.923
1425,24.396195,1.616,120,1000,107374.18,-39597.743,-45930.066,824.42558,183.21664,290.12739,9.94E-05,0.20400073,640.98222,1017.4218
1427,24.404708,9.623,120,1000,107374.18,-39847.846,-45999.591,817.45924,179.59668,290.10966,0.000101556,0.20474606,637.62502,1007.1225
1426,24.400173,3.618,120,1000,107374.18,-39599.635,-45962.218,821.42247,175.11585,290.10964,0.000104662,0.20801568,650.87841,1011.5761
1406,24.261708,3.618,120,-1000,107374.18,-28740.891,-43841.876,828.97151,171.84767,290.12905,0.000106626,0.20784846,659.06288,1012.1998
1423,24.377403,16.62,120,500,107374.18,-36978.596,-45451.364,816.97207,136.91998,290.11428,0.000133,0.20364391,680.87856,961.71739
1417,24.333813,13.608,120,0,107374.18,-34134.921,-44904,814.66478,147.26547,290.11694,0.000124036,0.2056027,665.1851,967.95631
1408,24.272445,16.62,120,-1000,107374.18,-28633.581,-43818.729,821.49648,145.26153,290.14627,0.000125764,0.20602554,672.84682,972.75924
1411,24.295215,3.618,120,-500,107374.18,-31414.511,-44374.028,829.35991,189.34395,290.12566,9.63E-05,0.2049838,643.54076,1034.1057
1404,24.247084,25.62,120,-1380,106392.94,-26458.521,-43406.387,810.71651,98.664834,290.14702,0.00018445,0.20340141,709.25821,911.97411
1429,24.419057,25.619,120,1000,107374.18,-39784.035,-45994.164,805.61146,107.86664,290.13458,0.000169012,0.20426746,696.59334,919.21474
1413,24.305952,16.622,120,-500,107374.18,-31520.999,-44387.678,820.32122,146.15507,290.1082,0.000124912,0.20507468,668.78491,968.94236
1430,24.429702,1.617,120,1380,107374.18,-41804.262,-46389.65,814.45986,186.45361,290.13567,9.79E-05,0.20504134,621.05862,1002.2747
1431,24.43368,3.619,120,1380,107374.18,-41655.878,-46351.865,816.29997,197.36886,290.1265,9.27E-05,0.20705394,616.35704,1022.3096
1436,24.467188,3.619,120,-1380,106449.43,-26845.124,-43499.224,813.21948,208.57086,290.13292,8.77E-05,0.20637885,610.25348,1040.4738
1416,24.328722,5.621,120,0,107374.18,-34137.183,-44901.327,815.36833,151.85976,290.13025,0.000120348,0.20633142,659.378,971.05634
1415,24.324744,1.615,120,0,107374.18,-34137.47,-44911.976,820.219,162.53806,290.12368,0.000112382,0.20556832,653.68047,987.34984
1414,24.314098,25.619,120,-500,107374.18,-31333.35,-44355.156,810.26279,114.18091,290.13083,0.000159413,0.20366087,694.69145,929.26814
1435,24.463209,1.617,120,-1380,106054.1,-26820.25,-43481.339,811.89619,207.36985,290.11045,8.82E-05,0.20584108,604.68856,1030.5236
1420,24.362687,1.618,120,500,107374.18,-36733.756,-45404.822,819.14202,225.17104,290.13307,8.12E-05,0.2071307,591.81881,1056.1004
1434,24.452564,25.619,120,1380,107374.18,-41778.319,-46391.705,797.89612,106.66534,290.12304,0.000170689,0.20351804,683.30106,902.19389
1438,24.477925,16.621,120,-1380,106891.67,-26934.755,-43501.033,804.09429,122.66072,290.14858,0.000149065,0.2062278,675.92123,925.99796
1437,24.471722,9.624,120,-1380,105882.57,-26707.348,-43470.115,809.99703,153.46029,290.14431,0.000119185,0.20642721,656.8058,974.61845
1428,24.41091,16.622,120,1000,107374.18,-39738.644,-45991.985,809.58753,146.67731,290.03893,0.000124999,0.20749498,665.14678,966.09564
1447,24.538735,9.629,120,-500,107374.18,-31813.326,-44452.434,819.01462,173.79984,290.06704,0.000105453,0.20736957,643.42329,998.69793
1432,24.438215,9.626,120,1380,107374.18,-41909.681,-46395.693,813.63581,147.96797,290.10508,0.000123644,0.2067085,665.13086,967.92975
1440,24.496716,1.619,120,-1000,107374.18,-28876.652,-43873.617,813.14747,201.85068,290.11919,9.06E-05,0.20676556,607.32189,1021.1731
1443,24.511432,16.62,120,-1000,107374.18,-29138.266,-43933.81,802.34308,126.02288,290.13135,0.000144165,0.20241839,672.12048,932.83912
1448,24.544938,16.623,120,-500,107374.18,-31472.278,-44393.886,815.19306,121.34245,290.09631,0.000150242,0.20411594,694.22636,944.00596
1446,24.534202,3.619,120,-500,107374.18,-31569.35,-44413.087,819.28563,214.82789,290.09638,8.54E-05,0.20798753,608.51035,1053.8432
1444,24.519577,25.622,120,-1000,107374.18,-29506.779,-44005.391,803.49,94.549413,290.09847,0.00019224,0.20233819,704.8953,899.1148
1433,24.444418,16.621,120,1380,107374.18,-41792.503,-46385.579,804.767,121.8322,290.02768,0.000150074,0.20638217,678.2079,928.60018
1439,24.486071,25.62,120,-1380,106770.67,-26624.42,-43443.76,802.87991,100.42158,290.112,0.000181469,0.20430638,701.85414,908.03475
1450,24.56373,1.619,120,0,107374.18,-34129.412,-44909.715,827.94082,219.53319,290.14018,8.35E-05,0.20779396,613.29129,1065.5976
1441,24.500695,3.618,120,-1000,107374.18,-28837.182,-43887.473,813.72486,208.16719,290.12633,8.82E-05,0.20786135,610.52751,1035.1392
1442,24.505229,9.626,120,-1000,107020.73,-28657.592,-43843.233,809.43427,156.11937,290.12942,0.000117321,0.20737496,659.4939,979.5061
1457,24.610188,9.623,120,500,107374.18,-37005.279,-45452.186,825.8764,146.1497,290.14085,0.000124895,0.2048408,679.8565,980.28492
1463,24.649898,16.619,120,1000,107374.18,-40045.609,-46035.69,821.88536,118.95609,290.15312,0.000153657,0.2054572,698.40408,941.80804
1455,24.601675,1.617,120,500,107374.18,-36881.359,-45442.236,825.40054,179.94677,290.12463,0.000101488,0.20598507,642.83,1012.7761
1465,24.668689,1.618,120,1380,107374.18,-41668.912,-46388.827,831.35715,206.06616,290.15249,8.88E-05,0.20733752,625.38925,1047.5097
1458,24.616391,16.619,120,500,107374.18,-36955.119,-45452.556,822.95372,118.6332,290.12625,0.00015333,0.20343903,701.82836,946.28275
1459,24.624536,25.62,120,500,107374.18,-36849.372,-45435.411,819.43123,114.18939,290.15901,0.000159375,0.20393121,702.59573,939.09113
1466,24.672668,3.617,120,1380,107374.18,-42076.032,-46435.822,836.31791,221.39526,290.13469,8.29E-05,0.20874725,621.28087,1077.7696
1456,24.605653,3.619,120,500,107374.18,-36825.196,-45424.845,832.40123,207.35613,290.11966,8.82E-05,0.20668662,625.12607,1050.2376
1451,24.567709,5.621,120,0,107374.18,-34133.071,-44907.906,825.034,197.74396,290.11715,9.24E-05,0.20577362,623.54616,1031.0397
1445,24.530224,1.617,120,-500,107374.18,-31471.003,-44387.966,820.91047,221.61501,290.06972,8.29E-05,0.20931729,592.87829,1046.2025
1460,24.635182,1.617,120,1000,107374.18,-39917.207,-46033.594,833.9084,215.58155,290.1277,8.50E-05,0.20957784,618.46726,1059.4822
1467,24.677202,9.625,120,1380,107374.18,-41760.516,-46386.525,832.85784,161.26687,290.13461,0.000113765,0.20884198,670.5932,1003.1745
1469,24.691549,25.622,120,1380,107374.18,-41498.037,-46311.737,818.91557,90.596695,290.14839,0.000201845,0.20648509,728.62254,914.83201
1454,24.589643,30.61,120,0,107374.18,-34138.91,-44911.442,811.72431,106.01628,290.12099,0.000171589,0.20330293,701.2064,920.11683
1462,24.643695,9.626,120,1000,107374.18,-39824.287,-46008.678,825.97103,144.19657,290.12475,0.000126904,0.20613896,676.09347,970.43179
1472,24.710709,9.625,15,-290,12799.168,-25694.81,-45074.093,834.95489,160.02868,290.13715,0.000114278,0.20635241,669.67013,997.21876
1453,24.580109,21.614,120,0,107374.18,-34142.158,-44907.371,815.50062,107.09323,290.12478,0.000170294,0.20503916,704.42024,924.71108
1449,24.553085,25.619,120,-500,107374.18,-31490.245,-44398.45,812.02118,94.405097,290.1216,0.000192977,0.20362942,715.97839,909.70848
1471,24.706175,3.619,15,-290,12739.47,-25702.046,-45082.316,837.92999,218.17538,290.16519,8.39E-05,0.20612906,611.72966,1060.038
1452,24.5728,13.606,120,0,107374.18,-34133.153,-44904.288,819.49262,129.63674,290.11016,0.000140315,0.20276621,682.93232,949.3101
1474,24.725059,25.618,15,-290,12623.731,-25587.089,-45059.744,820.99262,74.399531,290.14746,0.000243985,0.20137674,742.27902,894.46845
1473,24.716912,16.621,15,-290,12814.751,-25693.658,-45083.138,824.98262,107.12365,290.10709,0.000169936,0.20336759,713.56887,934.46144
1478,24.75042,16.62,15,-200,13002.111,-26054.113,-45149.21,827.99138,129.41453,290.1127,0.000140805,0.20351515,696.10525,960.93516
1461,24.639161,3.616,120,1000,107374.18,-40063.083,-46038.61,833.22576,210.11085,290.11186,8.72E-05,0.20786311,618.73626,1051.2637
1483,24.785589,21.614,15,-100,13691.649,-26717.831,-45279.051,827.89302,119.52177,290.12362,0.000152577,0.20461781,710.88835,955.74802
1481,24.773189,5.621,15,-100,13736.464,-26734.318,-45278.27,837.29411,189.29182,290.13691,9.63E-05,0.20460956,650.06285,1041.0887
1475,24.735704,1.617,15,-200,13221.336,-26176.101,-45171.247,836.31349,213.38834,290.1464,8.58E-05,0.20701675,622.85026,1060.0083
1480,24.769211,1.617,15,-100,13622.452,-26710.553,-45277.9,841.58891,215.2766,290.11616,8.53E-05,0.2085204,631.44283,1073.2541
1464,24.658044,25.618,120,1000,107374.18,-39520.529,-45963.821,820.89164,90.088052,290.14844,0.00020252,0.2048317,726.99394,912.06666
1468,24.683405,16.622,120,1380,107374.18,-41590.011,-46355.236,824.36846,116.86912,290.15034,0.000156033,0.20422677,703.99172,945.29111
1482,24.77828,13.607,15,-100,13791.681,-26744.884,-45279.586,834.99069,131.57171,290.12167,0.000138248,0.20309757,699.1698,968.66859
1470,24.702197,1.615,15,-290,12881.151,-25621.091,-45061.183,834.91606,217.66924,290.12416,8.40E-05,0.20691831,613.28869,1062.5901
1484,24.795122,30.612,15,-100,13670.31,-26731.81,-45279.051,821.96358,88.602844,290.14593,0.000204551,0.20090064,730.31221,912.87971
1485,24.807155,1.615,15,0,14138.732,-27262.274,-45378.673,841.46489,217.1416,290.11696,8.43E-05,0.20751386,622.22637,1067.7332
1487,24.816224,13.609,15,0,14135.648,-27258.039,-45381.756,835.76735,155.00979,290.1325,0.000117471,0.20348245,680.51401,998.83952
1486,24.811133,5.621,15,0,14136.799,-27260.547,-45380.646,838.21713,193.32568,290.13292,9.46E-05,0.20726274,652.57325,1051.5783
1479,24.758566,25.616,15,-200,13099.512,-26097.078,-45155.295,825.29094,95.689852,290.11703,0.000189834,0.20196615,730.88135,926.40147
1493,24.861477,21.615,15,100,14704.76,-27835.416,-45489.149,833.6672,126.09729,290.05602,0.000144444,0.2039998,703.59565,963.59627
1492,24.854167,13.605,15,100,14621.174,-27849.436,-45493.548,840.67506,159.39901,290.12917,0.000114187,0.20357407,670.29747,996.35909
1496,24.887021,3.619,15,200,14996.265,-28373.569,-45602.42,844.35495,192.28655,290.15617,9.48E-05,0.20403661,645.98398,1039.8039
1476,24.739682,3.618,15,-200,13253.447,-26129.805,-45161.914,838.10208,200.83688,290.12818,9.09E-05,0.20514062,633.78464,1047.5891
1477,24.744217,9.623,15,-200,13372.803,-26149.787,-45160.804,831.61836,163.57908,290.1012,0.00011174,0.20586504,665.30016,1002.1847
1499,24.905904,25.618,15,200,15158.052,-28373.199,-45596.664,832.44675,104.44741,290.12665,0.000173773,0.2013863,723.44605,936.71557
1503,24.931266,16.62,15,290,15373.247,-28882.325,-45697.643,840.72548,117.88601,290.12957,0.000154657,0.20385878,715.87593,957.63922
1501,24.920528,3.62,15,290,15286.577,-28754.581,-45665.779,844.29714,179.71052,290.07509,0.000101198,0.20305397,666.27208,1036.3744
1502,24.925063,9.625,15,290,15296.074,-28819.707,-45680.292,842.09581,142.24911,290.13652,0.000128177,0.20425102,692.33313,984.62647
1490,24.845099,1.615,15,100,14639.305,-27830.441,-45490.053,845.70327,199.90823,290.0791,9.20E-05,0.20885299,640.8114,1049.6027
1489,24.833066,30.613,15,0,14154.438,-27253.558,-45372.588,829.42744,99.092563,290.05853,0.000183735,0.20289516,728.05829,931.68918
1488,24.823534,21.612,15,0,14135.895,-27253.517,-45385.909,833.49269,111.74365,290.12156,0.000162451,0.20151223,721.04149,950.61508
1495,24.883043,1.615,15,200,15097.983,-28450.947,-45616.893,845.33805,227.10387,290.16577,8.05E-05,0.20552087,608.39632,1071.1996
1506,24.954036,3.616,25,-400,22472.265,-25674.499,-44891.008,854.99483,216.34881,290.09737,8.47E-05,0.20693137,639.94783,1085.0118
1491,24.849076,5.625,15,100,14576.482,-27769.18,-45487.545,843.44896,191.20255,290.06283,9.61E-05,0.20853651,657.58842,1048.2601
1505,24.950057,1.616,25,-400,21798.474,-25638.112,-44895.695,850.63416,213.12233,290.14018,8.56E-05,0.20516967,630.01121,1066.0797
1513,24.992713,14.618,25,-300,22517.368,-26223.342,-45006.335,840.66582,148.98582,290.11079,0.000122362,0.20379438,683.37496,988.44322
1514,25.000303,20.625,25,-300,22581.343,-26293.772,-45020.725,836.13912,112.08935,290.14885,0.000162445,0.20358016,719.03193,949.36201
1500,24.91655,1.617,15,290,15606.245,-28872.416,-45694.025,845.28445,195.70748,290.14104,9.37E-05,0.2078153,646.57927,1049.0268
1507,24.95857,6.611,25,-400,21970.705,-25711.79,-44908.029,847.30342,191.88956,290.11558,9.49E-05,0.20385125,655.37022,1053.1348
1511,24.982256,3.62,25,-300,22515.025,-26241.103,-45009.542,856.03987,211.34715,290.12525,8.65E-05,0.20631882,644.11382,1078.1084
1497,24.891555,9.625,15,200,14946.269,-28344.912,-45591.936,837.50497,172.11951,290.11042,0.000105859,0.2034951,657.33462,1011.7866
1515,25.009561,1.616,25,-150,23328.154,-27088.605,-45173.92,853.15595,227.16761,290.15492,8.05E-05,0.20658395,625.57051,1093.1871
1494,24.87101,30.614,15,100,14532.736,-27821.108,-45491.41,830.62981,89.940047,290.15563,0.000201888,0.20169273,735.25798,919.00464
1519,25.032422,25.618,25,-150,23267.838,-27083.836,-45171.864,836.90281,102.0766,290.15712,0.000178669,0.20404141,729.00964,938.09137
1510,24.978278,1.617,25,-300,22727.753,-26262.154,-45008.638,853.02235,231.35968,290.1331,7.91E-05,0.20699096,615.30776,1087.6821
1508,24.963935,10.615,25,-400,21979.997,-25682.516,-44898.861,846.90681,154.40977,290.13312,0.000118679,0.20761296,698.31837,1015.4796
1498,24.897758,16.622,15,200,15086.347,-28341.253,-45594.526,835.82894,139.96991,290.10081,0.000130554,0.20532154,694.01933,982.01097
1518,25.024277,16.619,25,-150,23116.042,-27025.494,-45165.779,842.50917,145.98682,290.12876,0.000124832,0.20412618,697.30475,997.60434
1504,24.939411,25.62,15,290,15406.056,-28801.123,-45680.827,835.2141,91.403131,290.13737,0.00019876,0.20200253,742.9789,930.56656
1516,25.013539,3.622,25,-150,23186.595,-27128.24,-45184.486,852.22914,215.37095,290.15287,8.48E-05,0.20580046,630.96782,1076.6584
1520,25.043069,1.615,25,0,23911.204,-27921.552,-45336.53,854.54718,233.9566,290.13771,7.81E-05,0.20662312,623.60159,1105.2166
1523,25.059447,21.611,25,0,23925.759,-27914.85,-45331.061,838.33129,133.45083,290.13892,0.000137404,0.20617709,706.83512,980.27599
1524,25.068979,30.612,25,0,23924.978,-27923.484,-45330.404,835.1823,104.29664,290.14953,0.000175064,0.205638,730.92332,945.05648
1512,24.986791,8.615,25,-300,22737.251,-26301.296,-45018.546,850.6067,184.14108,290.12112,9.92E-05,0.20489218,659.30918,1036.004
1509,24.970414,15.607,25,-400,22319.153,-25698.263,-44902.355,841.55256,127.43959,290.09814,0.000142732,0.20281774,705.69386,967.9122
1525,25.081012,1.617,25,150,24499.435,-28741.301,-45495.398,854.18196,232.48059,290.1599,7.89E-05,0.20839496,628.88028,1106.9177
1526,25.084991,3.618,25,150,24549.02,-28753.677,-45497.947,854.28763,221.01776,290.09813,8.28E-05,0.20685783,626.9525,1081.8152
1533,25.128954,14.619,25,300,25150.818,-29554.184,-45654.267,854.8326,152.22933,290.13207,0.00011995,0.20599072,704.5123,1016.6695
1531,25.118498,3.619,25,300,25411.487,-29578.73,-45652.827,859.1732,214.65354,290.12283,8.53E-05,0.20737536,643.84461,1083.812
1535,25.145803,1.613,25,400,25380.404,-30308.684,-45814.903,872.61084,226.34454,290.24987,8.10E-05,0.2076457,644.62148,1108.8735
1538,25.159681,10.614,25,400,25698.633,-30220.41,-45797.511,884.40323,165.48852,290.10993,0.000110597,0.20642234,712.47212,1052.5077
1540,25.174023,1.619,40,-550,36025.345,-26037.174,-44705.456,892.98262,220.71289,290.14488,8.32E-05,0.20871705,667.32821,1119.7425
1517,25.018074,9.625,25,-150,23302.868,-27075.201,-45170.425,844.25693,181.03135,290.14169,0.000100939,0.20613692,660.02083,1034.6054
1534,25.136544,20.625,25,300,25244.314,-29604.262,-45659.817,856.88847,116.6899,290.14162,0.000156434,0.20515932,734.57357,973.67896
1521,25.047046,5.622,25,0,23906.394,-27916.207,-45335.749,852.62381,209.52659,290.14221,8.73E-05,0.20683172,648.03502,1081.4195
1537,25.154315,6.61,25,400,25463.292,-30124.366,-45767.004,880.91557,186.19687,290.1416,9.82E-05,0.20624273,694.94289,1076.2288
1529,25.103874,25.617,25,150,24526.365,-28776.331,-45504.073,838.16837,101.85636,290.06399,0.000179211,0.20488361,737.86156,946.6839
1546,25.209284,3.619,40,-400,36738.155,-26632.517,-44822.305,877.91944,209.38201,290.16502,8.77E-05,0.20910749,670.91152,1101.937
1542,25.182537,8.611,40,-550,36152.719,-25843.276,-44675.154,881.65223,157.62911,290.11183,0.000116336,0.2077347,716.00156,1040.0893
1522,25.052138,13.607,25,0,23922.511,-27927.842,-45339.038,845.85067,143.89623,290.14727,0.000127134,0.20655276,700.05699,994.91271
1527,25.089525,9.623,25,150,24677.134,-28755.897,-45493.342,844.54159,157.73175,290.12471,0.000115435,0.20367528,686.80293,1011.0254
1528,25.095728,16.62,25,150,24583.145,-28792.407,-45502.799,839.62402,130.63151,290.1228,0.000139575,0.20450165,708.32087,975.10337
1550,25.238814,1.616,40,-200,37586.603,-27796.192,-45045.847,870.28121,189.18744,290.14554,9.67E-05,0.2045521,682.48156,1072.0134
1544,25.196048,20.623,40,-550,36283.465,-25697.852,-44631.983,869.76804,118.22219,290.13505,0.000154706,0.20622322,744.72861,987.55422
1530,25.114519,1.617,25,300,25195.839,-29574.741,-45655.335,857.04966,226.82567,290.08784,8.09E-05,0.20768234,627.58723,1092.1602
1548,25.220021,16.624,40,-400,36898.832,-26891.048,-44869.875,862.51938,138.87887,290.10617,0.00013143,0.20519514,720.57022,1007.6318
1549,25.228168,25.619,40,-400,36994.959,-26748.873,-44838.545,856.24969,105.48317,290.13991,0.000173289,0.20622678,752.73292,969.94384
1532,25.123032,8.614,25,300,25192.632,-29490.291,-45641.439,856.34543,183.30602,290.133,9.98E-05,0.20612482,674.57757,1052.5436
1554,25.261675,25.621,40,-200,37671.218,-27848.532,-45060.813,849.37929,112.99435,290.14926,0.00016163,0.2055433,733.56255,966.56877
1541,25.178002,3.617,40,-550,36066.296,-25805.409,-44660.229,884.50255,210.4438,290.12884,8.72E-05,0.20820754,673.71362,1106.65
1539,25.166158,15.611,25,400,25538.614,-30072.355,-45755.697,879.66582,142.16706,290.10751,0.000128049,0.20340211,734.87653,1029.0932
1558,25.288699,21.614,40,0,38478.551,-28938.241,-45270.746,855.99869,115.25303,290.15932,0.000158477,0.20528121,735.31496,972.01838
1536,25.149781,3.616,25,400,25977.31,-30267.035,-45804.336,879.15478,215.56699,290.16197,8.50E-05,0.20789117,657.34558,1099.21
1547,25.213819,9.624,40,-400,36615.797,-26681.444,-44832.583,869.95344,172.73231,290.13058,0.000106096,0.20827235,694.36456,1049.1506
1555,25.272321,1.613,40,0,38474.851,-28933.842,-45270.335,864.17582,220.81229,290.14849,8.31E-05,0.20909065,642.04067,1095.5553
1562,25.318777,9.625,40,200,39406.023,-30065.9,-45492.685,859.75659,165.82768,290.12649,0.000110382,0.20707733,693.01566,1032.1258
1560,25.310264,1.617,40,200,39376.625,-30004.68,-45478.829,866.05718,205.69429,290.16356,8.91E-05,0.20798196,658.67016,1082.6228
1557,25.281389,13.609,40,0,38479.538,-28938.94,-45268.813,860.38122,158.59865,290.14351,0.000114928,0.20436526,702.18062,1028.6376
1564,25.333126,25.619,40,200,39299.823,-29994.401,-45474.224,845.10526,116.9406,290.18055,0.000157461,0.20874758,722.73184,961.41968
1543,25.188457,14.62,40,-550,36157.736,-25882.664,-44669.439,877.62857,130.29088,290.10904,0.000141072,0.20915692,749.81298,1017.7325
1556,25.276299,5.621,40,0,38479.045,-28930.8,-45267.703,865.89957,196.3681,290.15274,9.31E-05,0.20658141,666.28853,1071.5094
1559,25.298231,30.613,40,0,38484.513,-28931.704,-45272.514,852.4055,101.52555,290.13778,0.000180008,0.20627271,747.38639,956.4924
1545,25.205306,1.616,40,-400,36502.361,-26680.293,-44839.737,880.45868,191.02431,290.19129,9.60E-05,0.20919727,685.31282,1076.8791
1551,25.242791,3.62,40,-200,37533.853,-27779.623,-45044.161,876.15768,210.26899,290.14212,8.72E-05,0.20776319,668.00989,1099.7477
1566,25.34775,3.619,40,400,40311.703,-31171.851,-45703.111,865.44606,216.08501,290.17086,8.50E-05,0.20805409,653.70101,1098.7838
1571,25.381257,3.619,40,550,41043.303,-32058.206,-45877.233,859.55601,218.02756,290.10889,8.43E-05,0.20957253,636.24462,1082.1796
1574,25.399303,20.625,40,550,40962.019,-32000.604,-45865.68,846.71824,108.79934,290.05816,0.000167932,0.20600244,734.10624,957.2574
1572,25.385791,8.613,40,550,40648.846,-31940.042,-45854.579,857.94192,183.70355,290.15349,9.96E-05,0.20661015,676.25658,1054.3192
1567,25.352284,9.625,40,400,40289.296,-31162.23,-45707.716,857.71906,167.78984,290.12734,0.000108515,0.20367597,683.06215,1029.7257
1561,25.314243,3.617,40,200,39211.754,-30014.877,-45485.983,870.20451,216.73864,290.12948,8.45E-05,0.20700226,645.20175,1087.2023
1552,25.247326,9.626,40,-200,37525.918,-27854.165,-45061.306,870.18465,153.41136,290.13137,0.000119299,0.20677533,713.76804,1029.7168
1563,25.32498,16.62,40,200,39407.667,-30008.545,-45479.898,859.85136,150.43523,290.12083,0.000121628,0.20610538,701.79384,1008.2769
1577,25.417074,9.627,65,-810,59365.807,-26170.304,-44291.304,859.29749,180.70615,290.10331,0.000101362,0.20726468,676.03074,1045.7268
1553,25.253529,16.621,40,-200,37562.346,-27843.804,-45059.168,863.88129,146.82236,290.16116,0.00012466,0.20693026,712.28336,1011.8581
1575,25.408562,1.617,65,-810,59401.001,-26278.272,-44310.752,864.40957,235.99258,290.11127,7.78E-05,0.20952778,634.84536,1120.9728
1565,25.343772,1.616,40,400,40404.13,-31156.556,-45698.753,861.16637,209.55383,290.12907,8.74E-05,0.20715604,654.36359,1085.3132
1580,25.442069,1.617,65,-600,59838.136,-26675.442,-44390.885,858.89323,232.36005,290.12133,7.91E-05,0.20927249,627.49363,1102.9609
1583,25.456784,16.622,65,-600,60027.512,-27249.858,-44506.582,849.50676,134.4245,290.14906,0.00013641,0.20834548,714.32193,989.33463
1584,25.464931,25.619,65,-600,60518.386,-27290.315,-44505.925,837.93654,98.591833,290.13373,0.000185196,0.20470542,736.57403,939.01183
1569,25.366633,25.619,40,400,39873.705,-31040.365,-45690.324,846.79245,111.06888,290.12638,0.000164225,0.20440763,735.54038,963.86366
1587,25.484089,9.625,65,-300,61466.993,-28966.117,-44840.272,852.63167,181.78078,290.13052,0.000100963,0.20740076,675.45292,1049.9511
1568,25.358487,16.621,40,400,40065.507,-31051.384,-45684.034,849.0836,135.54234,290.19111,0.000135045,0.20639934,706.9339,982.69236
1573,25.391713,14.619,40,550,40989.895,-32007.347,-45865.68,851.20099,150.45554,290.18537,0.000121813,0.20684003,699.03897,1007.0418
1585,25.475576,1.616,65,-300,61421.479,-28877.761,-44822.921,854.82384,226.40404,290.13355,8.10E-05,0.20875383,622.75406,1087.1651
1576,25.41254,3.618,65,-810,59086.183,-25992.523,-44259.07,864.7012,200.36675,290.13287,9.20E-05,0.21137232,660.6812,1071.2077
1570,25.377278,1.617,40,550,40671.5,-31843.34,-45838.708,861.15519,215.7209,290.11364,8.48E-05,0.20694526,639.33849,1081.3484
1590,25.509083,1.617,65,0,62642.351,-30573.628,-45155.542,851.95613,231.39025,290.12697,7.95E-05,0.21041646,629.12939,1106.5979
1592,25.518152,13.605,65,0,62651.849,-30572.929,-45154.308,839.45882,138.30356,290.13689,0.000132,0.20530447,696.88705,979.5574
1589,25.498438,25.618,65,-300,61308.207,-28882.161,-44822.798,837.81446,104.04717,290.13099,0.000175317,0.20501306,733.38285,946.74847
1586,25.479554,3.618,65,-300,61271.326,-28921.384,-44829.541,855.59394,182.93127,290.13249,0.000100313,0.20885891,670.32518,1048.1092
1578,25.423277,16.619,65,-810,59222.849,-25863.669,-44230.413,852.36805,129.83408,290.13552,0.00014103,0.20688618,721.51757,987.86627
1595,25.547027,1.617,65,300,63786.585,-32150.509,-45464.027,849.12691,230.62948,290.13572,7.95E-05,0.2078062,620.49225,1094.5886
1582,25.450581,9.625,65,-600,60288.594,-27360.663,-44527.592,854.37364,182.07221,290.139,0.000100707,0.20637232,674.01902,1049.0416
1597,25.55554,9.622,65,300,64052.518,-32295.069,-45487.874,842.39847,177.72058,290.11242,0.000102855,0.20624977,664.56469,1029.8394
1579,25.431423,25.618,65,-810,59471.637,-26186.873,-44291.674,844.17623,94.049126,290.09379,0.000194378,0.20517525,745.72324,937.83232
1593,25.525461,21.616,65,0,62647.86,-30580.577,-45155.665,832.22838,131.73237,290.1451,0.00013821,0.20367025,699.65074,970.82401
1594,25.534995,30.611,65,0,62646.545,-30580.536,-45157.145,829.34156,84.733369,290.14144,0.000214311,0.20197306,740.70411,914.19488
1596,25.551005,3.62,65,300,63956.432,-32242.894,-45480.103,851.44351,219.16535,290.12736,8.37E-05,0.20877217,626.11523,1075.6221
1601,25.584513,3.618,65,600,65244.281,-33954.962,-45812.354,842.01966,210.04115,290.12644,8.73E-05,0.2082963,626.06573,1057.1969
1581,25.446047,3.619,65,-600,60024.306,-27253.928,-44507.487,859.52014,198.68641,290.10056,9.24E-05,0.20895924,666.2827,1074.4749
1588,25.490292,16.62,65,-300,61223.345,-28819.008,-44812.396,842.09118,148.88859,290.11813,0.000123071,0.20735372,689.21907,994.57891
1605,25.614041,1.617,65,810,66235.815,-35162.59,-46046.216,838.38571,218.50197,290.1063,8.40E-05,0.20873655,623.55427,1074.1629
1591,25.513062,5.62,65,0,62647.86,-30580.042,-45152.54,849.62215,208.22037,290.12194,8.82E-05,0.20868208,646.43249,1075.6786
1603,25.59525,16.623,65,600,65304.515,-33961.293,-45814.697,833.22265,132.12385,290.12899,0.000138467,0.20673386,695.77626,966.53688
1608,25.628757,16.62,65,810,66377.744,-35225.003,-46057.235,823.95296,132.3899,290.23195,0.000137872,0.20457756,685.38836,957.64194
1609,25.636903,25.618,65,810,66242.064,-35255.222,-46065.828,819.99655,98.839632,290.16048,0.000184684,0.20495567,715.70559,919.35502
1599,25.569889,25.618,65,300,63889.866,-32336.39,-45499.88,833.84805,102.14993,290.12176,0.000178136,0.20259524,724.91945,933.32297
1615,25.681056,1.617,90,-700,83661.561,-28251.746,-44268.198,837.1554,206.32791,290.12169,8.86E-05,0.20642279,634.10095,1057.8081
1606,25.61802,3.618,65,810,66411.048,-35180.27,-46049.628,840.35336,194.53072,290.12466,9.42E-05,0.20704472,650.15692,1049.0451
1612,25.656061,9.624,90,-1070,82704.849,-26414.527,-43903.343,833.51876,167.97042,290.12519,0.000109063,0.20763889,668.2468,1013.9956
1617,25.689569,9.625,90,-700,83926.137,-28258.859,-44267.17,831.95399,161.34375,290.1187,0.00011335,0.20683902,675.56516,1007.8187
1618,25.695771,16.621,90,-700,83782.111,-28620.629,-44338.093,832.05966,138.79268,290.13614,0.000131787,0.20607097,692.26227,976.74783
1602,25.589047,9.623,65,600,65287.247,-33801.48,-45781.189,837.36571,176.32282,290.12879,0.000103477,0.20490096,657.74829,1020.4436
1616,25.685034,3.618,90,-700,84267.354,-28279.91,-44261.619,835.76542,174.22918,290.11442,0.000105064,0.20702499,664.93633,1023.7
1607,25.622554,9.625,65,810,65682.652,-34846.581,-45994.164,833.13402,166.50407,290.18068,0.000111116,0.21020466,662.08132,1005.2621
1620,25.714563,1.617,90,-300,85368.257,-30602.409,-44728.809,836.67244,181.20047,290.12825,0.000101392,0.20992307,660.34024,1032.9022
1598,25.561743,16.619,65,300,63905.819,-32356.783,-45503.046,840.02711,128.91658,290.1292,0.000141397,0.20435473,704.73893,967.74592
1610,25.647549,1.617,90,-1070,82618.794,-26245.298,-43868.19,835.22417,214.82601,290.13596,8.50E-05,0.20601142,616.37555,1059.1194
1600,25.580534,1.616,65,600,64693.914,-33777.921,-45788.795,842.04387,224.75641,290.1404,8.13E-05,0.20619036,609.74091,1071.5318
1624,25.737425,25.619,90,-300,85353.908,-30593.323,-44727.493,829.99159,112.33995,290.12127,0.000162624,0.20607706,715.04158,945.08973
1611,25.651528,3.616,90,-1070,81803.931,-26082.648,-43847.591,837.16326,171.13686,290.14154,0.000107111,0.20795531,661.93826,1011.9405
1622,25.723076,9.626,90,-300,85399.505,-30519.028,-44713.268,832.25521,138.58841,290.11384,0.000132159,0.20773168,696.24842,981.19603
1614,25.670411,25.619,90,-1070,82287.611,-26391.133,-43904.166,822.92985,99.972835,290.13225,0.000182023,0.20333513,715.98441,921.59135
1625,25.74807,1.618,90,0,86668.818,-32212.017,-45042.105,840.40668,188.49996,290.13308,9.71E-05,0.20695376,656.41611,1045.6142
1627,25.757139,13.606,90,0,86676.589,-32213.99,-45041.694,836.4164,159.13655,290.14336,0.000115142,0.20765896,675.83071,1001.0885
1604,25.603396,25.617,65,600,65113.659,-34082.089,-45842.902,823.29887,97.970481,290.12716,0.000185521,0.20247824,718.75309,920.71156
1626,25.752049,5.618,90,0,86672.436,-32213.908,-45041.941,840.07463,197.46583,290.12287,9.28E-05,0.20757843,645.15345,1053.3617
1613,25.662264,16.62,90,-1070,81945.573,-26318.072,-43892.078,829.53635,136.06581,290.12239,0.000134953,0.2092686,693.01301,972.0476
1630,25.786014,1.618,90,300,87803.026,-33900.977,-45376.288,840.6494,224.43134,290.12121,8.18E-05,0.20991525,619.1767,1082.6011
1619,25.703917,25.619,90,-700,83669.784,-28470.519,-44313.26,824.49027,106.24911,290.13011,0.000172119,0.20622155,716.70079,934.47093
1621,25.718541,3.617,90,-300,85506.035,-30514.341,-44705.127,841.87012,204.06014,290.13565,9.00E-05,0.20849739,633.0422,1051.5942
1634,25.808876,25.619,90,300,87920.123,-33817.391,-45355.319,825.40702,117.33643,290.13112,0.000155687,0.2059949,709.78184,950.21816
1632,25.794527,9.626,90,300,87904.828,-33854.6,-45364.282,834.92433,179.39938,290.14054,0.000101996,0.20724726,651.60313,1021.3464
1636,25.8235,3.618,90,700,89625.342,-36082.002,-45796.442,839.70265,194.82758,290.13971,9.42E-05,0.20834799,644.25564,1041.8959
1633,25.80073,16.621,90,300,87920.986,-33801.89,-45351.619,827.94827,148.30126,290.13062,0.000123342,0.20645315,672.87505,976.15526
1628,25.764448,21.615,90,0,86667.872,-32215.347,-45042.434,828.17878,107.93407,290.13342,0.000168995,0.20475477,718.97274,940.401
1629,25.773982,30.611,90,0,86664.665,-32215.553,-45041.982,824.30846,90.192598,290.12764,0.000201946,0.2032968,727.27994,911.75036
1639,25.842383,25.619,90,700,89606.882,-35986.945,-45780.531,830.93123,112.69298,290.12115,0.000162089,0.2055047,710.89687,941.7698
1623,25.729279,16.621,90,-300,85465.084,-30705.607,-44744.556,828.82708,144.0684,290.1157,0.000127038,0.20740177,680.0294,975.50595
1638,25.834237,16.621,90,700,89214.518,-35927.986,-45772.966,831.00959,146.36543,290.12158,0.000125003,0.20717149,684.65426,986.21442
1637,25.828034,9.624,90,700,89798.192,-36416.226,-45864.118,838.57987,148.7984,290.11302,0.000122851,0.20672848,684.13966,991.15327
1640,25.853029,1.619,90,1070,91303.016,-38175.783,-46207.222,843.80128,208.27833,290.1195,8.82E-05,0.20935934,632.15489,1058.7946
1631,25.789993,3.617,90,300,87971.106,-33852.709,-45364.159,840.16947,193.02587,290.13607,9.49E-05,0.20755622,649.6956,1045.6377
1635,25.819521,1.617,90,700,89559.722,-36085.374,-45800.06,839.42006,207.12256,290.12049,8.86E-05,0.20879621,631.6761,1055.7279
1650,25.920043,1.617,120,-1000,107374.18,-29071.332,-43913.293,846.78507,231.79232,290.13455,7.94E-05,0.21042408,621.00728,1096.5382
1642,25.861542,9.624,90,1070,91226.253,-38434.354,-46256.149,835.40343,147.90311,290.13477,0.000123754,0.2073754,684.45704,989.14902
1644,25.875891,25.618,90,1070,91105.991,-38011.323,-46177.003,826.05546,94.341157,290.11617,0.000193192,0.20453836,732.79037,927.32075
1648,25.901251,16.622,120,-1380,106892.2,-27156.899,-43534.706,831.26569,118.38606,290.12536,0.00015476,0.20744812,707.79805,951.15144
1641,25.857007,3.619,90,1070,91336.073,-38473.085,-46267.661,845.04249,215.57332,290.13609,8.49E-05,0.20814131,630.35877,1071.5806
1653,25.934759,16.62,120,-1000,107374.18,-28613.147,-43817.495,832.08298,124.04694,290.12529,0.000147417,0.20641474,706.10106,959.80803
1652,25.928556,9.624,120,-1000,107374.18,-28828.342,-43862.804,838.88598,153.2606,290.1434,0.000119513,0.20691631,685.96661,999.42733
1655,25.953551,1.616,120,-500,107374.18,-31517.422,-44388.706,843.64878,227.75005,290.12159,8.09E-05,0.211382,624.54111,1093.0346
1643,25.867744,16.621,90,1070,91124.698,-38141.986,-46204.92,831.65492,113.62246,290.11744,0.000160825,0.20556119,714.27434,946.1095
1657,25.962063,9.625,120,-500,107374.18,-31453.899,-44370.862,842.47958,183.10416,290.13702,0.000100224,0.20900075,849.17474,849.1889
1646,25.890514,3.62,120,-1380,106933.77,-26623.392,-43430.028,843.61222,218.23896,290.13245,8.40E-05,0.20814608,627.0024,1075.1693
1662,25.996126,13.607,120,0,107374.18,-34154.286,-44895.448,836.15064,128.99998,290.12191,0.000142259,0.20846382,707.74099,971.23881
1647,25.895049,9.623,120,-1380,106336.94,-26149.132,-43338.3,837.82066,154.54419,290.13977,0.000118361,0.2064458,677.03657,994.23616
1661,25.991036,5.622,120,0,107374.18,-34151.778,-44896.106,844.76211,208.38391,290.10749,8.81E-05,0.20926241,639.88038,1068.4428
1663,26.003436,21.615,120,0,107374.18,-34164.319,-44897.298,830.41219,123.51772,290.10803,0.000147682,0.20445205,706.71898,959.72546
1668,26.039717,16.621,120,500,107374.18,-36746.502,-45399.312,831.97869,121.8959,290.11074,0.000150374,0.20748544,710.27463,960.56376
1654,25.942905,25.618,120,-1000,107374.18,-28765.848,-43851.785,826.14581,87.538044,290.10624,0.00020871,0.20534002,738.87245,917.85482
1656,25.957529,3.619,120,-500,107374.18,-31403.575,-44361.899,845.63919,219.06236,290.12465,8.38E-05,0.20928763,627.53154,1076.9533
1670,26.058509,1.617,120,1000,107374.18,-39291.56,-45893.844,842.01186,228.54886,290.11881,8.05E-05,0.21026387,616.14428,1085.7749
1660,25.987057,1.617,120,0,107374.18,-34150.216,-44896.106,841.28742,231.92671,290.11824,7.93E-05,0.2099241,613.22751,1092.6008
1645,25.886536,1.616,120,-1380,106596.5,-26934.221,-43491.453,842.1194,229.70094,290.13001,7.98E-05,0.20773977,608.65609,1081.0308
1669,26.047863,25.619,120,500,107374.18,-36898.874,-45428.668,823.25176,94.067301,290.12378,0.000195619,0.2101169,730.56675,923.08981
1649,25.909398,25.618,120,-1380,106711.66,-27197.315,-43543.875,830.09788,87.499091,290.13235,0.000208514,0.20491276,737.76065,917.60298
1666,26.02898,3.619,120,500,107374.18,-36891.185,-45428.011,842.63257,219.76306,290.11905,8.38E-05,0.21124708,618.24666,1067.9958
1659,25.976412,25.619,120,-500,107374.18,-31385.648,-44359.309,829.87357,97.188689,290.11147,0.000187911,0.20508715,726.43878,925.45011
1651,25.924022,3.617,120,-1000,107374.18,-28627.29,-43824.115,843.68416,212.28829,290.13178,8.62E-05,0.20708503,623.08074,1058.0809
1674,26.08137,25.619,120,1000,107374.18,-39413.342,-45918.43,828.97496,93.912689,290.09571,0.000194817,0.20671792,733.39011,926.52908
1680,26.125523,1.617,40,-550,35739.802,-25924.231,-44687.858,849.52104,229.0639,290.10307,7.99E-05,0.20671252,620.86463,1091.196
1664,26.012969,30.611,120,0,107374.18,-34164.894,-44898.285,822.84681,103.59337,290.12492,0.000176348,0.20559596,718.93492,932.07518
1679,26.114877,25.62,120,1380,107374.18,-41768.409,-46374.149,833.75272,70.772273,290.08466,0.000258334,0.20634046,760.03643,905.39791
1673,26.073224,16.62,120,1000,107374.18,-39774.373,-45984.379,833.6254,119.21723,290.1024,0.000153262,0.20594895,708.61003,953.14754
1675,26.092016,1.616,120,1380,107374.18,-41547.005,-46318.685,846.3724,223.93329,290.10013,8.20E-05,0.20939886,618.23221,1078.0001
1676,26.095994,3.619,120,1380,107374.18,-42198.802,-46451.24,845.7708,209.01177,290.11119,8.78E-05,0.20894821,633.00348,1063.148
1665,26.025002,1.614,120,500,107374.18,-37078.834,-45461.314,841.42323,223.42152,290.11958,8.21E-05,0.20823817,621.27844,1080.1559
1678,26.106732,16.62,120,1380,107374.18,-42283.334,-46475.21,836.09029,116.81053,290.10234,0.000156747,0.20729338,717.63047,957.98569
1658,25.968267,16.62,120,-500,107374.18,-31399.874,-44362.433,837.81563,124.40356,290.12669,0.000147065,0.20712823,710.73604,966.40537
1667,26.033514,9.625,120,500,107374.18,-36991.753,-45446.718,839.56339,156.97638,290.11953,0.000116473,0.20618783,676.38363,997.39415
1686,26.160784,3.619,40,-400,36560.662,-26688.927,-44836.695,854.63436,206.88053,290.10373,8.83E-05,0.20545118,642.11026,1065.8594
1682,26.134036,8.614,40,-550,35765.581,-26058.266,-44715.118,843.81984,181.30042,290.09541,0.000100961,0.20716052,655.77123,1028.2389
1687,26.165319,9.623,40,-400,36705.716,-26867.654,-44865.804,851.50855,181.3589,290.09629,0.000100932,0.20705299,671.1282,1044.2354
1684,26.147548,20.625,40,-550,36023.249,-26036.475,-44707.594,838.46558,98.567373,290.09043,0.000185233,0.20543026,737.13503,939.86497
1691,26.194291,3.62,40,-200,37474.606,-27908.313,-45072.695,876.94047,187.35892,290.09812,9.79E-05,0.20899984,691.54435,1074.7082
1671,26.062487,3.619,120,1000,107374.18,-39590.836,-45950.5,840.53663,214.20001,290.11685,8.56E-05,0.20807681,625.93994,1067.0096
1688,26.171521,16.621,40,-400,36549.561,-26696.698,-44835.174,849.29135,145.95159,290.10491,0.000125326,0.20670034,700.59793,999.7657
1672,26.067022,9.625,120,1000,107374.18,-39816.557,-45992.972,837.75045,149.53394,290.12117,0.000122504,0.20761446,682.26288,989.31288
1694,26.213175,25.619,40,-200,37423.213,-27802.031,-45049.506,871.70748,123.40303,290.09194,0.000148296,0.20726539,749.42729,1003.0778
1692,26.198826,9.622,40,-200,37450.39,-27804.415,-45053.206,879.41937,194.45412,290.09939,9.43E-05,0.2083855,677.81038,1075.826
1681,26.129501,3.619,40,-550,35918.734,-25955.067,-44692.422,845.91502,199.6106,290.1118,9.16E-05,0.20590102,640.81948,1049.4533
1677,26.100529,9.624,120,1380,107374.18,-41658.551,-46351.536,841.51724,172.63382,290.10283,0.000106102,0.20806458,663.59143,1018.6106
1696,26.227799,5.62,40,0,38291.026,-28934.253,-45270.705,876.36453,185.77891,290.07939,9.86E-05,0.20782027,685.39616,1067.0887
1700,26.261764,1.618,40,200,39172.037,-29973.638,-45471.469,860.8786,242.26444,290.09281,7.59E-05,0.2103792,624.01632,1123.8019
1683,26.139958,14.618,40,-550,35930.576,-25870.165,-44672.399,840.51993,148.20931,290.1007,0.00012328,0.20610807,686.461,989.70062
1685,26.156806,1.618,40,-400,36610.699,-26702.289,-44834.351,852.2601,228.18202,290.08644,8.04E-05,0.20826551,619.17523,1087.7541
1702,26.270277,9.625,40,200,39190.21,-29990.578,-45473.813,859.50359,193.44082,290.08494,9.47E-05,0.20714829,665.06754,1062.2153
1704,26.284626,25.62,40,200,39213.399,-30051.387,-45489.313,840.87985,119.42063,290.09717,0.000153017,0.2058487,718.69769,964.2417
1690,26.190314,1.615,40,-200,37337.118,-27774.237,-45047.615,872.94247,219.80138,290.09372,8.35E-05,0.20841576,754.9234,992.01599
1703,26.27648,16.621,40,200,39182.851,-30067.792,-45492.685,843.76755,152.1897,290.0872,0.000120044,0.20579438,685.46952,997.02543
1699,26.249731,30.612,40,0,38299.66,-28927.469,-45271.815,843.69858,95.718029,290.10081,0.000190457,0.20488814,748.26342,944.9285
1693,26.205029,16.621,40,-200,37449.773,-27849.272,-45057.482,876.45668,157.65921,290.09129,0.000116156,0.20733916,719.58035,1043.1368
1707,26.303784,9.625,40,400,40324.819,-31166.588,-45699.329,848.38019,186.9509,290.09277,9.80E-05,0.20726931,655.2758,1038.1585
1705,26.295271,1.617,40,400,40049.636,-31070.379,-45685.308,851.69182,207.98359,290.09335,8.85E-05,0.21110336,643.15292,1071.5946
1697,26.232889,13.607,40,0,38294.233,-28927.88,-45270.54,869.68154,165.68939,290.102,0.000109992,0.203756,695.46251,1035.4769
1689,26.179668,25.622,40,-400,36729.521,-26793.359,-44853.305,853.92965,92.671481,290.09197,0.000196742,0.20458513,755.97946,946.6367
1695,26.223821,1.617,40,0,38279.144,-28934.048,-45273.13,880.51317,206.12015,290.09048,8.88E-05,0.20732055,673.76222,1095.7024
1701,26.265743,3.616,40,200,39213.646,-30121.282,-45503.868,865.0029,201.19948,290.08849,9.11E-05,0.20722621,659.71515,1070.002
1714,26.350803,20.625,40,550,40793.694,-32014.995,-45869.874,836.99393,122.67055,290.08765,0.000148696,0.20410273,707.44045,958.0444
1710,26.328778,1.618,40,550,40748.509,-32020.956,-45871.559,847.43027,217.79242,290.09108,8.45E-05,0.21120274,635.54258,1083.6089
1713,26.343214,14.618,40,550,40496.679,-31917.84,-45854.99,838.36646,133.15433,290.09029,0.000137326,0.20624043,705.09658,978.38827
1716,26.36404,3.62,65,-810,59023.441,-26233.333,-44309.642,848.15968,215.7657,290.08797,8.52E-05,0.20950705,629.82736,1070.0211
1718,26.374777,16.622,65,-810,59523.606,-26372.59,-44327.65,830.65706,140.60133,290.10532,0.000130113,0.20583903,683.21243,970.72697
1711,26.332757,3.618,40,550,40469.174,-31824.591,-45835.666,851.15361,210.34407,290.10094,8.68E-05,0.20576369,635.31015,1066.8111
1708,26.309987,16.62,40,400,40042.852,-31206.634,-45714.993,843.61457,151.80724,290.08073,0.000120591,0.20725987,692.59752,1003.453
1706,26.29925,3.619,40,400,39889.864,-31076.67,-45690.571,856.30025,201.28966,290.09266,9.08E-05,0.20610969,658.35956,1072.3374
1698,26.240198,21.615,40,0,38291.273,-28933.39,-45269.841,861.474,139.17163,290.10681,0.000131228,0.20550164,714.20766,1000.8731
1712,26.337291,8.614,40,550,40782.182,-31978.649,-45862.062,845.19444,164.29684,290.09764,0.000110814,0.20346254,670.9444,1006.2172
1719,26.382924,25.618,65,-810,59155.955,-25952.642,-44249.902,826.47227,105.31944,290.10125,0.000172829,0.20355388,721.44628,938.53352
1726,26.431054,3.618,65,-300,61110.032,-28970.722,-44843.931,834.49738,214.34874,290.09583,8.58E-05,0.20984296,619.95222,1058.7548
1723,26.408285,16.619,65,-600,60238.392,-27404.861,-44532.444,826.44696,123.1695,290.1052,0.000149145,0.20940925,702.48263,953.65878
1709,26.318133,25.62,40,400,39921.07,-31189.489,-45713.02,836.24569,111.29503,290.0983,0.000163306,0.20238032,721.80034,950.45218
1722,26.402082,9.626,65,-600,59859.228,-27138.519,-44483.846,836.0638,151.03283,290.08977,0.000120907,0.20551688,680.92263,991.82484
1727,26.435589,9.624,65,-300,61223.592,-28826.409,-44812.19,828.84784,154.26914,290.08145,0.000118491,0.20634006,670.8258,987.95198
1730,26.460583,1.616,65,0,62517.608,-30571.778,-45154.719,830.80577,216.64135,290.09869,8.46E-05,0.20736968,609.72777,1052.747
1721,26.397549,3.613,65,-600,59659.245,-26907.576,-44438.825,841.51717,210.36863,290.09493,8.78E-05,0.21281919,637.02256,1067.6744
1720,26.393569,1.614,65,-600,59837.15,-26914.278,-44437.92,843.56415,203.9081,290.10016,9.00E-05,0.20818048,640.72628,1057.9202
1729,26.449938,25.619,65,-300,61252.455,-28968.749,-44840.025,814.72776,94.263535,290.10381,0.000193705,0.20575446,721.12994,914.61754
1733,26.476961,21.614,65,0,62535.205,-30577.246,-45154.925,816.49338,109.65179,290.10847,0.000165435,0.20127725,703.67018,929.53184
1732,26.469652,13.608,65,0,62522.172,-30581.769,-45155.829,823.60698,167.89006,290.0983,0.000108948,0.20667813,657.81261,1003.6924
1740,26.532034,1.618,65,600,64919.554,-33912.12,-45809.846,829.04801,199.56761,290.09016,9.17E-05,0.20703428,632.45557,1041.3929
1715,26.360062,1.616,65,-810,59012.957,-26048.44,-44273.132,845.14085,206.09506,290.0873,8.93E-05,0.21061205,640.01492,1064.5204
1741,26.536012,3.619,65,600,65043.969,-33780.388,-45778.516,828.32267,201.50799,290.09637,9.10E-05,0.20788386,635.34483,1051.8673
1728,26.441791,16.621,65,-300,61097.163,-28958.306,-44845.164,824.79549,125.21103,290.09164,0.000145348,0.20336765,697.77137,955.35995
1717,26.368574,9.625,65,-810,59361.612,-26023.483,-44259.605,839.03911,157.2158,290.09052,0.000115949,0.20478345,675.6638,998.80085
1738,26.513242,16.624,65,300,63561.768,-32019.723,-45439.317,818.97538,152.22824,290.09539,0.000120457,0.20892771,665.43577,978.60464
1734,26.486493,30.616,65,0,62532.286,-30572.066,-45156.117,814.47986,99.570603,290.07741,0.000182879,0.2037016,712.65831,916.82654
1739,26.521388,25.62,65,300,63626.976,-32119.755,-45457.983,811.06849,116.16283,290.09597,0.000157049,0.2053206,697.89033,936.11977
1748,26.580257,16.62,65,810,66444.68,-35180.557,-46046.791,820.22265,124.3826,290.0977,0.000146598,0.20399626,687.52545,942.46445
1725,26.427075,1.618,65,-300,61383.324,-29000.243,-44845.576,837.49179,194.2412,290.09434,9.41E-05,0.20633469,644.6575,1043.3324
1742,26.540547,9.625,65,600,65043.311,-33911.051,-45806.639,822.54573,155.50374,290.10533,0.000117125,0.20382165,660.96942,977.86897
1749,26.588403,25.618,65,810,65466.468,-34892.26,-46005.964,813.03607,92.50811,290.10232,0.000197204,0.20458115,719.26085,908.2745
1743,26.546749,16.622,65,600,65414.251,-33900.361,-45799.402,820.96413,127.64984,290.09047,0.000143045,0.20535382,687.92099,948.9275
1731,26.464561,5.621,65,0,62519.335,-30578.192,-45156.734,830.31356,200.16301,290.09091,9.14E-05,0.2063806,629.53363,1040.0219
1724,26.41643,25.62,65,-600,60270.626,-27461.353,-44544.573,825.2332,113.64193,290.09929,0.000160631,0.20534049,712.03592,944.52974
1750,26.599049,1.62,90,-1070,82874.82,-26601.107,-43932.165,823.81225,202.02242,290.10767,9.06E-05,0.2071629,625.7979,1041.7476
1747,26.574055,9.623,65,810,66089.938,-35547.385,-46130.543,823.91247,138.82846,290.0912,0.000131803,0.20707335,681.06929,966.8095
1736,26.502504,3.625,65,300,63647.41,-31945.51,-45422.46,828.09222,186.86218,290.08735,9.79E-05,0.20704305,645.46465,1029.8889
1752,26.607561,9.625,90,-1070,82258.255,-26567.804,-43937.017,822.31004,158.3425,290.10442,0.000115507,0.20635263,665.69488,991.65866
1735,26.498526,1.619,65,300,63786.996,-32135.256,-45460.121,825.53938,192.31333,290.09444,9.54E-05,0.20818518,641.01314,1034.3808
1754,26.621911,25.618,90,-1070,81579.441,-26173.923,-43870.821,815.52352,80.416743,290.10465,0.000226569,0.20363548,732.96885,898.73822
1746,26.56952,3.62,65,810,66296.583,-34939.665,-45999.427,832.13154,196.36633,290.09015,9.33E-05,0.20777286,635.55335,1039.1739
1753,26.613764,16.622,90,-1070,81719.48,-26275.189,-43889.652,818.0049,110.89564,290.11344,0.000164698,0.2058844,702.17266,929.07986
1744,26.554896,25.619,65,600,64655.471,-33605.773,-45751.257,815.61008,109.70734,290.08615,0.000166238,0.20472266,702.26671,927.70298
1737,26.507039,9.625,65,300,63898.871,-32171.354,-45464.356,821.70003,152.95774,290.08382,0.000119395,0.20539783,663.03903,975.53673
1758,26.647271,16.622,90,-700,83407.016,-28425.374,-44309.025,816.35115,114.32286,290.09242,0.000159491,0.20444297,702.03091,936.26202
1760,26.666063,1.616,90,-300,85386.389,-30617.786,-44731.687,832.82522,227.87034,290.10231,8.02E-05,0.20646184,601.00418,1071.3595
1757,26.641069,9.622,90,-700,83974.325,-28192.664,-44247.27,825.43634,162.14243,290.10471,0.00011268,0.2062625,659.46312,993.45607
1759,26.655418,25.618,90,-700,83481.147,-28437.915,-44306.64,818.42164,90.555817,290.09163,0.000201168,0.20438782,728.10431,914.87549
1751,26.603027,3.617,90,-1070,81636.715,-26151.227,-43864.037,829.10539,211.85038,290.10431,8.66E-05,0.20847974,620.55163,1054.8726
1745,26.565542,1.617,65,810,65680.801,-35050.634,-46034.868,828.63174,172.87733,290.09167,0.000105783,0.20698217,653.74076,1009.6936
1762,26.674576,9.626,90,-300,85553.646,-30629.298,-44726.753,826.62802,170.8118,290.0859,0.000107258,0.2072601,655.41078,1004.2256
1768,26.715948,21.616,90,0,86609.16,-32217.074,-45040.625,813.12512,126.82137,290.08035,0.000142924,0.20030691,683.39429,944.58551
1767,26.708639,13.606,90,0,86607.063,-32221.679,-45042.845,819.87467,143.85347,290.07929,0.000127232,0.20707253,680.4884,975.29948
1772,26.746027,9.625,90,300,87772.149,-33932.184,-45379.043,821.54159,161.12783,290.07487,0.000113707,0.20720218,657.57906,987.75427
1770,26.737515,1.614,90,300,87735.597,-33972.764,-45389.239,825.84081,215.31007,290.08646,8.47E-05,0.20440306,613.11465,1056.7944
1771,26.741492,3.62,90,300,87931.142,-33854.6,-45358.28,825.78694,219.13124,290.07738,8.35E-05,0.2069753,611.74943,1063.7354
1765,26.699571,1.616,90,0,86613.065,-32215.676,-45041.982,830.17789,231.23014,290.07389,7.95E-05,0.2097198,597.98737,1075.1237
1776,26.775,3.618,90,700,89633.484,-36184.666,-45818.315,821.62416,185.67869,290.08527,9.86E-05,0.20663999,631.09115,1010.2927
1775,26.771022,1.618,90,700,89372.4,-35981.065,-45777.899,826.03159,222.49775,290.09359,8.26E-05,0.2087974,605.53558,1061.0806
1756,26.636534,3.619,90,-700,83759.292,-28310.253,-44275.804,831.66761,213.30002,290.09293,8.60E-05,0.20816656,621.66137,1060.9245
1755,26.632556,1.617,90,-700,84121.682,-28471.793,-44303.228,826.84957,203.11526,290.1031,9.03E-05,0.20878486,620.66552,1037.8294
1780,26.804529,1.618,90,1070,91394.991,-38043.022,-46172.316,822.62305,215.06209,290.0919,8.51E-05,0.20726777,605.42486,1046.4741
1761,26.670042,3.617,90,-300,85258.767,-30470.43,-44700.645,830.42785,172.07094,290.1026,0.000106585,0.20785654,656.19377,1009.0487
1769,26.725481,30.613,90,0,86609.735,-32225.338,-45043.092,811.39605,88.92023,290.09442,0.000205044,0.20423,720.0259,903.52966
1773,26.75223,16.621,90,300,88132.772,-33886.258,-45363.213,813.79045,131.64999,290.08336,0.00013855,0.20486152,680.72478,951.13381
1778,26.785737,16.622,90,700,89660.003,-36008.242,-45778.228,811.2252,138.55106,290.08097,0.000131939,0.20610725,669.64926,955.70428
1782,26.813042,9.625,90,1070,91647.522,-38575.749,-46278.187,813.88419,163.80093,290.08276,0.000111813,0.20746569,652.04138,988.31216
1786,26.842014,3.618,120,-1380,106937.14,-26815.686,-43449.023,817.8804,182.82348,290.07388,0.000100165,0.20710735,631.13327,1006.7758
1763,26.680779,16.619,90,-300,85252.518,-30564.172,-44720.997,824.88316,140.60211,290.10203,0.000129928,0.20571092,680.68244,969.44887
1788,26.852751,16.621,120,-1380,106404.74,-26884.924,-43476.817,811.57822,132.15797,290.08231,0.000138031,0.20503995,672.69377,943.83148
1785,26.838036,1.616,120,-1380,106908.77,-26986.107,-43508.722,816.70672,184.58702,290.08545,9.94E-05,0.20848429,628.49311,1007.214
1764,26.688925,25.619,90,-300,85216.665,-30496.99,-44707.881,817.67989,110.15357,290.08821,0.000166003,0.20636988,702.56394,927.7593
1766,26.703548,5.623,90,0,86608.872,-32220.158,-45039.474,825.87826,170.04939,290.08543,0.000107547,0.20653596,651.73694,1000.9095
1777,26.779534,9.625,90,700,89044.793,-35908.292,-45771.485,817.62464,170.41112,290.09348,0.000107487,0.20766919,649.30426,999.37251
1787,26.846549,9.626,120,-1380,107148.15,-27169.398,-43532.116,815.37543,165.91616,290.08836,0.000110448,0.20756738,643.53619,984.60523
1779,26.793883,25.621,90,700,89358.092,-35990.892,-45780.983,806.763,94.035079,290.09849,0.000193665,0.20385151,708.65303,902.69041
1795,26.905051,1.616,120,-500,107374.18,-31211.568,-44324.772,818.24417,181.98722,290.06784,0.000100639,0.20726577,632.42389,1005.1014
1792,26.880056,9.624,120,-1000,107374.18,-28585.641,-43826.294,811.2421,141.82299,290.09595,0.000128861,0.20609907,663.15436,953.70423
1783,26.819244,16.622,90,1070,91015.908,-38147.537,-46203.357,807.60443,129.1572,290.09171,0.000140899,0.20258621,678.59897,943.20911
1774,26.760376,25.618,90,300,87980.727,-33879.145,-45364.488,809.5696,102.02849,290.09367,0.000178338,0.20374993,708.4597,918.84333
1793,26.886259,16.621,120,-1000,107374.18,-28766.3,-43835.915,807.44227,138.69994,290.08981,0.000131715,0.2063124,667.13637,955.37878
1796,26.909029,3.619,120,-500,107374.18,-31423.351,-44371.479,818.5658,204.56093,290.08253,8.95E-05,0.20717482,616.87557,1039.2052
1794,26.894405,25.618,120,-1000,107256.03,-28642.339,-43823.128,805.37198,106.6693,290.09144,0.000171282,0.20598657,693.10959,912.34496
1791,26.875522,3.619,120,-1000,107374.18,-28880.558,-43856.554,818.06263,199.49767,290.08478,9.19E-05,0.20825446,613.20749,1021.7117
1799,26.927912,25.619,120,-500,107374.18,-31409.701,-44357.376,801.97331,117.42511,290.10113,0.00015519,0.20384566,682.63575,924.73799
1798,26.919766,16.62,120,-500,107374.18,-31375.657,-44357.787,804.7121,116.20478,290.07786,0.000157356,0.20657196,685.0064,922.80169
1797,26.913563,9.626,120,-500,107374.18,-31367.846,-44357.047,809.46096,139.9107,290.07892,0.000130482,0.20543118,670.74082,957.18848
1781,26.808507,3.618,90,1070,90724.152,-38383.166,-46259.109,817.56994,178.97687,290.07978,0.000102104,0.20598123,636.53088,1003.8429
1789,26.860898,25.62,120,-1380,105884.13,-26760.263,-43465.839,799.38316,99.792581,290.09639,0.000182704,0.20480209,700.92509,906.80219
1807,26.985014,9.625,120,500,107374.18,-36830.253,-45411.647,810.71306,166.09049,290.07454,0.000110271,0.20738963,643.60453,984.42578
1802,26.947627,13.607,120,0,107374.18,-34134.675,-44892.899,809.27018,152.34439,290.08109,0.000120009,0.20621534,649.90106,962.08884
1790,26.871543,1.618,120,-1000,107115.3,-28584.613,-43821.483,813.3306,176.51934,290.08178,0.00010372,0.20775519,643.98748,1007.6994
1784,26.827391,25.618,90,1070,92034.378,-38675.987,-46290.727,805.54463,96.835974,290.08225,0.000188101,0.20399163,703.79626,902.88051
1810,27.010008,1.617,120,1000,107374.18,-39640.379,-45957.079,817.29921,188.07781,290.07616,9.73E-05,0.20648503,626.6122,1010.7716
1808,26.991217,16.62,120,500,107374.18,-36897.805,-45431.917,805.94185,136.07157,290.08985,0.000134047,0.20491597,667.63489,948.69844
1806,26.98048,3.619,120,500,107374.18,-36930.368,-45436.645,815.28928,175.66418,290.07979,0.000103918,0.20526808,643.68116,1005.3794
1815,27.043516,1.618,120,1380,107374.18,-41818.776,-46372.176,817.27611,187.51871,290.08607,9.77E-05,0.20756442,630.68859,1014.5235
1800,26.938558,1.616,120,0,107374.18,-34130.563,-44889.939,816.29818,204.42602,290.08543,8.96E-05,0.20758261,616.15544,1034.5213
1811,27.013987,3.62,120,1000,107374.18,-39581.544,-45953.872,816.45779,156.82387,290.08847,0.000116758,0.20742375,657.24545,981.56263
1805,26.976502,1.616,120,500,107374.18,-36933.534,-45429.737,813.84356,179.80624,290.07801,0.000101658,0.20530967,636.75389,1005.236
1821,27.081002,3.617,65,-810,58722.684,-26073.355,-44284.973,815.24914,186.27787,290.08183,9.81E-05,0.20487414,629.19426,1010.3209
1803,26.954935,21.614,120,0,107374.18,-34142.939,-44893.269,803.62126,103.60397,290.06424,0.000175839,0.20390609,695.19661,907.14683
1818,27.058231,16.621,120,1380,107374.18,-42013.414,-46413.537,809.60622,123.12859,290.06975,0.000148243,0.2053506,686.10443,938.55213
1822,27.085536,9.625,65,-810,58592.884,-26170.181,-44308.038,809.74686,135.07368,290.07933,0.000135132,0.20537698,672.09284,950.45262
1824,27.099885,25.618,65,-810,59511.025,-26189.381,-44293.319,801.70244,89.939427,290.08228,0.00020201,0.20155056,702.68979,886.189
1804,26.964469,30.613,120,0,107374.18,-34141.459,-44893.927,804.52014,94.639971,290.07961,0.000192651,0.20402237,707.39726,902.2088
1823,27.091739,16.619,65,-810,58628.859,-25821.938,-44236.457,805.33522,103.75847,290.0877,0.000175369,0.2027447,701.25151,915.41516
1817,27.052029,9.627,120,1380,107374.18,-42078.581,-46420.28,812.44261,145.11463,290.06501,0.000125878,0.20598751,663.25929,961.15485
1827,27.119043,9.625,65,-600,59988.207,-27345.902,-44527.428,809.99193,159.08052,290.09333,0.000114824,0.20517006,647.5007,972.76193
1814,27.032871,25.616,120,1000,107374.18,-39815.077,-45988.12,804.20348,98.742899,290.08574,0.000184589,0.20546034,703.01344,905.3502
1801,26.942536,5.621,120,0,107374.18,-34129.124,-44891.542,812.70237,188.90759,290.09147,9.68E-05,0.20721319,618.56503,1008.0309
1826,27.114509,3.618,65,-600,59402.111,-27249.94,-44518.382,814.1503,189.59925,290.0921,9.66E-05,0.20688378,619.96472,1008.4191
1812,27.018522,9.624,120,1000,107374.18,-40024.846,-46020.519,814.71975,162.78755,290.07368,0.000112536,0.20781498,648.28158,983.4962
1825,27.11053,1.617,65,-600,60023.853,-27430.764,-44544.079,816.4075,202.26201,290.08857,9.05E-05,0.20694742,610.89442,1025.7318
1813,27.024724,16.62,120,1000,107374.18,-39561.439,-45948.239,809.43613,129.81114,290.08629,0.000141331,0.20834684,678.57819,945.18949
1809,26.999363,25.619,120,500,107374.18,-36855.785,-45417.773,802.63395,100.26396,290.0837,0.000182032,0.20551495,700.16653,907.45974
1830,27.144037,1.617,65,-300,61139.799,-28896.921,-44832.337,813.41433,208.16583,290.085,8.77E-05,0.20519765,608.34123,1036.6285
1816,27.047495,3.618,120,1380,107374.18,-42211.424,-46454.447,817.00152,171.49448,290.07142,0.000106914,0.20802262,639.85029,991.36183
1820,27.077023,1.617,65,-810,59000.992,-26144.648,-44294.84,814.26286,175.03994,290.07333,0.000104794,0.20818988,643.14072,1002.7684
1831,27.148016,3.618,65,-300,60786.333,-28888.122,-44837.147,813.34798,197.40697,290.08008,9.27E-05,0.20716385,616.61084,1022.9851
1819,27.066378,25.62,120,1380,107374.18,-41768.286,-46380.152,800.26804,91.473301,290.07262,0.000200346,0.20756823,709.80415,897.27666
1834,27.166899,25.619,65,-300,60901.66,-28883.024,-44835.215,798.60236,97.083544,290.08912,0.000187585,0.20284092,699.12674,897.81266
1835,27.177545,1.618,65,0,62332.343,-30558.498,-45158.995,813.30846,211.40647,290.0844,8.65E-05,0.20604716,600.58595,1031.5252
1836,27.181524,5.619,65,0,62335.057,-30563.185,-45159.735,813.34577,191.04749,290.07703,9.56E-05,0.20550847,620.04086,1012.5753
1841,27.219467,3.62,65,300,63741.235,-32171.971,-45470.441,825.98869,205.38344,290.10044,8.92E-05,0.20794308,626.5815,1049.3377
1843,27.230204,16.621,65,300,63802.127,-32269.414,-45487.257,826.81618,133.08213,290.09867,0.000137202,0.20546336,692.17107,966.536
1837,27.186614,13.606,65,0,62343.814,-30562.116,-45158.378,803.84191,138.85816,290.08243,0.000131258,0.20494436,663.03616,949.23657
1833,27.158754,16.619,65,-300,60877.649,-28878.46,-44834.187,801.31846,136.17492,290.08294,0.000133988,0.2049721,661.8899,941.94848
1848,27.263712,16.62,65,600,65323.593,-34124.684,-45848.864,838.12353,126.91239,290.08548,0.000144012,0.205774,712.19541,973.74399
1845,27.248996,1.617,65,600,64479.088,-33668.432,-45770.704,848.93965,223.47034,290.09557,8.19E-05,0.20737172,626.48575,1085.5345
1839,27.203456,30.614,65,0,62360.795,-30557.758,-45158.214,806.44151,97.904584,290.0988,0.000185891,0.20346381,705.06397,906.65321
1844,27.238351,25.618,65,300,63413.548,-32233.15,-45490.464,829.89916,102.99436,290.08829,0.000177534,0.20608528,719.40421,929.90892
1849,27.271857,25.62,65,600,64936.74,-33869.936,-45802.404,833.91626,97.280079,290.09008,0.000187625,0.20483067,737.33246,937.13219
1847,27.257509,9.625,65,600,64924.365,-33801.439,-45788.589,848.08325,175.97489,290.08842,0.000103907,0.20667319,667.85889,1028.9593
1854,27.305365,25.617,65,810,66331.901,-35395.383,-46096.253,818.78128,98.914713,290.08518,0.000184677,0.2059451,714.91622,917.43732
1852,27.291016,9.623,65,810,65313.52,-35284.496,-46090.826,834.80225,166.50646,290.08857,0.000109956,0.20707948,664.46157,1003.9829
1857,27.324523,9.624,90,-1070,82547.666,-26435.414,-43906.345,826.58767,167.84405,290.0946,0.00010915,0.20747767,654.30619,998.6029
1828,27.125246,16.621,65,-600,59779.054,-27394.171,-44542.435,803.54283,111.48563,290.07935,0.000163628,0.20459749,694.1727,923.65558
1829,27.133392,25.619,65,-600,59725.316,-27249.406,-44515.052,801.60105,89.634647,290.09034,0.000203275,0.20399904,706.24275,890.07038
1832,27.15255,9.625,65,-300,61212.902,-28986.14,-44847.96,808.3328,164.93441,290.09763,0.000110812,0.2061417,644.05069,983.23214
1846,27.252974,3.621,65,600,65112.22,-33781.169,-45779.421,851.27349,196.14235,290.09656,9.33E-05,0.20733722,656.89575,1061.0739
1840,27.21549,1.614,65,300,63694.323,-32248.568,-45485.572,823.52938,216.02305,290.09711,8.48E-05,0.20722617,602.77508,1044.8916
1850,27.282503,1.618,65,810,65430.287,-34967.664,-46022.945,840.96841,203.64537,290.08493,8.97E-05,0.2067752,632.60659,1057.8176
1838,27.193922,21.615,65,0,62347.35,-30559.567,-45159.324,803.0438,123.11049,290.09624,0.000148079,0.20444668,680.25857,933.68083
1842,27.224002,9.624,65,300,63712.002,-32154.95,-45466.124,827.34432,174.48013,290.09493,0.000104696,0.20554512,646.61631,1004.1514
1853,27.297219,16.623,65,810,65945.336,-34744.122,-45965.754,828.50524,132.2527,290.0951,0.000138285,0.20610466,689.46356,960.81926
1863,27.364233,16.622,90,-700,83647.952,-28559.902,-44328.678,813.97338,139.945,290.10945,0.000130479,0.20532754,674.08214,962.3926
1864,27.37238,25.617,90,-700,83021.765,-28212.975,-44269.883,806.03821,107.36129,290.11209,0.000170149,0.20594131,699.6164,920.07046
1865,27.383025,1.618,90,-300,84842.228,-30236.938,-44663.888,817.14105,182.05342,290.10963,0.000100901,0.20861236,641.24072,1015.0825
1862,27.35803,9.626,90,-700,83596.146,-28270.824,-44273.666,819.30087,172.20105,290.08933,0.000106084,0.20595224,643.25207,999.05096
1858,27.330726,16.622,90,-1070,82114.763,-26544.697,-43938.497,819.37357,132.03442,290.09423,0.000138705,0.20692794,684.08339,956.56307
1860,27.349518,1.617,90,-700,83206.085,-28241.221,-44274.118,827.74252,219.50872,290.12049,8.36E-05,0.20884774,611.91975,1063.1207
1867,27.391539,9.623,90,-300,85169.876,-30420.845,-44694.56,811.38481,172.82148,290.10613,0.000105748,0.20580599,641.10465,997.4105
1855,27.316011,1.615,90,-1070,81853.639,-26067.024,-43844.878,830.72893,216.27552,290.0856,8.49E-05,0.20970424,832.82417,842.67078
1872,27.425601,13.607,90,0,86494.53,-32212.634,-45041.982,803.99655,150.1003,290.08651,0.000121678,0.20532047,649.08179,956.8172
1866,27.387003,3.619,90,-300,85421.296,-30630.408,-44733.167,816.99655,195.36106,290.10294,9.38E-05,0.20753447,622.36552,1024.0587
1859,27.338872,25.618,90,-1070,81660.685,-26316.386,-43898.903,807.97393,98.892752,290.09498,0.000183908,0.20467487,711.36274,915.75847
1876,27.458454,3.618,90,300,87752.701,-33835.152,-45361.98,812.49145,180.00232,290.11863,0.000101368,0.20479593,629.1697,996.87071
1869,27.405887,25.616,90,-300,85046.365,-30530.622,-44719.435,795.18796,109.00766,290.09612,0.000167131,0.20424025,680.56796,903.29062
1870,27.416532,1.617,90,0,86483.264,-32209.92,-45045.024,807.22313,182.89362,290.09607,9.97E-05,0.20476846,617.83814,990.98004
1851,27.286482,3.618,65,810,66047.96,-34873.1,-45989.683,839.82363,183.77619,290.09146,9.95E-05,0.20636179,649.63385,1024.6995
1871,27.42051,5.622,90,0,86494.283,-32210.085,-45043.38,807.66175,165.26059,290.0877,0.000110381,0.20488466,636.5553,975.20227
1875,27.454477,1.615,90,300,87776.918,-33964.623,-45387.101,811.58649,207.38774,290.10278,8.83E-05,0.20748723,607.69882,1035.7557
1856,27.319989,3.62,90,-1070,82070.482,-26636.959,-43955.601,829.88164,181.52493,290.0872,0.000100875,0.20766483,650.08423,1024.8451
1873,27.43291,21.616,90,0,86497.449,-32202.314,-45042.763,801.39833,121.78534,290.10246,0.000150155,0.2063781,678.00676,928.30637
1877,27.462988,9.626,90,300,87564.845,-33853.695,-45371.025,806.28611,165.47742,290.10758,0.000110594,0.20728183,638.30284,979.72747
1874,27.442444,30.612,90,0,86502.424,-32203.506,-45044.737,797.28514,87.171202,290.11472,0.000209769,0.20627614,708.01986,887.01044
1861,27.353496,3.617,90,-700,83301.308,-28561.136,-44336.243,828.19368,179.56812,290.11187,0.000101876,0.20642959,641.07509,1009.1774
1888,27.536206,16.621,90,1070,90227.232,-37971.606,-46179.264,798.86633,118.10591,290.09901,0.000154231,0.20333552,675.29121,917.36535
1868,27.397741,16.62,90,-300,85368.216,-30533.911,-44713.679,808.99903,141.47889,290.10224,0.000129123,0.20595266,669.58574,961.19204
1880,27.487983,1.618,90,700,89663.333,-36087.224,-45796.812,807.69361,199.67335,290.09053,9.18E-05,0.20724739,615.30868,1024.0651
1887,27.530003,9.625,90,1070,90763.499,-38158.679,-46210.511,802.54897,153.47235,290.09673,0.000119065,0.2057408,647.71895,962.74569
1878,27.469191,16.622,90,300,87889.944,-33818.789,-45357.54,801.17182,132.30627,290.10341,0.000137862,0.20474004,669.03418,941.17794
1895,27.588505,1.616,120,-1000,107362.57,-28758.817,-43847.263,800.8019,177.79484,290.07773,0.000102936,0.20738737,623.90994,988.19107
1892,27.563511,9.621,120,-1380,105757.62,-25614.309,-43246.901,799.10057,127.26597,290.10762,0.000143364,0.20517551,668.97086,930.98873
1879,27.477338,25.619,90,300,87839.331,-33850.982,-45363.748,796.40495,101.83727,290.10097,0.00017903,0.20438835,693.52361,902.51679
1889,27.544353,25.618,90,1070,91286.365,-37872.601,-46143.576,789.91889,87.02923,290.10005,0.000209561,0.20470574,697.79231,876.2986
1899,27.611367,25.617,120,-1000,107374.18,-28798.452,-43844.097,784.78997,87.522525,290.08551,0.000208796,0.20485848,695.36142,875.15373
1890,27.554998,1.617,120,-1380,106190.94,-26736.869,-43463.084,802.47903,168.76568,290.11078,0.000108437,0.20699174,628.17383,973.87668
1896,27.592483,3.62,120,-1000,107374.18,-28906.132,-43873.864,803.36508,189.45307,290.08332,9.66E-05,0.2069453,620.3334,1011.909
1893,27.569713,16.624,120,-1380,106621,-26505.68,-43416.419,794.52683,124.41234,290.10281,0.000146891,0.20591753,666.96525,922.74183
1883,27.502699,16.62,90,700,89426.427,-36083.894,-45801.335,801.65161,125.03464,290.08453,0.000146055,0.20536448,677.05683,934.53913
1882,27.496496,9.626,90,700,89345.634,-36068.476,-45799.731,801.78935,152.68893,290.1044,0.000119333,0.20361798,647.89271,963.178
1902,27.630525,9.625,120,-500,107374.18,-31469.646,-44377.194,787.45358,163.9277,290.09888,0.000111341,0.20513725,617.62376,953.70957
1886,27.525469,3.619,90,1070,90316.534,-38137.998,-46212.444,808.00841,178.96727,290.08696,0.000102479,0.20822076,630.16781,997.04431
1898,27.60322,16.622,120,-1000,107374.18,-29080.5,-43910.785,792.48545,116.94476,290.09686,0.000155809,0.20402489,670.39524,909.52395
1900,27.622012,1.617,120,-500,107374.18,-31523.836,-44389.61,796.34301,203.14802,290.09777,9.00E-05,0.20654287,589.46012,1008.0045
1903,27.636728,16.62,120,-500,107374.18,-31195.204,-44328.513,787.3964,124.59975,290.1001,0.000145936,0.20260271,663.06784,918.74024
1881,27.491961,3.619,90,700,89333.917,-36077.233,-45800.883,807.52559,164.69002,290.09566,0.000111176,0.20752586,641.43193,980.90141
1905,27.655519,1.615,120,0,107374.18,-34125.547,-44894.461,798.4362,207.44839,290.09781,8.80E-05,0.20553729,595.82764,1023.2431
1906,27.659498,5.621,120,0,107374.18,-34130.07,-44895.119,797.50228,184.9884,290.09657,9.86E-05,0.20456481,605.19052,984.87009
1907,27.664588,13.608,120,0,107374.18,-34135.374,-44892.776,792.1205,136.08556,290.10488,0.000134021,0.20437862,655.95109,935.58427
1891,27.558976,3.619,120,-1380,107229.19,-26682.762,-43426.697,802.69851,183.33528,290.10978,9.98E-05,0.20669657,612.26624,988.1883
1894,27.577859,25.619,120,-1380,106620.59,-26950.05,-43491.042,789.58808,94.277851,290.09604,0.000193452,0.20447743,691.56817,885.1086
1884,27.510845,25.62,90,700,89408.254,-36047.713,-45794.386,794.33784,93.64297,290.09341,0.000194597,0.20433001,695.4061,888.01814
1885,27.521491,1.615,90,1070,91452.512,-38562.14,-46280.736,808.45061,198.81904,290.08646,9.20E-05,0.20633687,604.89771,1010.577
1897,27.597018,9.622,120,-1000,107374.18,-28557.971,-43813.137,794.69003,141.56626,290.09396,0.000129215,0.20662064,653.59654,946.24185
1912,27.701976,9.626,120,500,107374.18,-36937.234,-45435.617,791.28149,152.5464,290.09395,0.000119673,0.20502323,639.73906,952.02861
1909,27.68143,30.613,120,0,107374.18,-34137.758,-44898.285,781.35363,94.282832,290.08872,0.000193152,0.20443335,683.45496,877.25211
1901,27.625991,3.618,120,-500,107374.18,-31332.857,-44356.759,796.03125,194.21582,290.08164,9.41E-05,0.20601811,597.62392,997.82052
1915,27.72697,1.617,120,1000,107374.18,-39404.133,-45919.582,795.91392,202.58523,290.08752,9.03E-05,0.20650552,587.67133,1002.6721
1919,27.749832,25.618,120,1000,107374.18,-39223.227,-45877.151,779.74252,73.624648,290.10349,0.000247876,0.20458742,702.31238,853.15227
1918,27.741686,16.619,120,1000,107374.18,-39993.968,-46036.389,783.59077,114.51648,290.08546,0.000158939,0.20330072,668.33035,903.49793
1914,27.716325,25.62,120,500,107374.18,-36716.57,-45398.942,780.52628,93.60446,290.09285,0.000194248,0.20272003,679.89859,871.55596
1920,27.760478,1.616,120,1380,107374.18,-41410.792,-46312.765,794.16154,197.85413,290.08025,9.25E-05,0.20647267,595.9808,1000.6758
1917,27.735483,9.624,120,1000,107374.18,-39668.05,-45963.657,789.18023,161.17671,290.09045,0.00011294,0.20332296,619.83766,950.7785
1904,27.644874,25.619,120,-500,107374.18,-31422.076,-44372.383,784.19961,97.417869,290.10358,0.000186808,0.20323121,681.79509,882.48774
1908,27.671897,21.614,120,0,107374.18,-34123.861,-44894.132,785.94254,121.62685,290.08914,0.000150077,0.2053079,663.96559,913.98391
1927,27.802498,9.625,120,-1380,106293.89,-27010.16,-43519.042,788.31025,162.1093,290.09631,0.000112949,0.20771278,628.77108,963.32993
1924,27.783339,25.618,120,1380,107374.18,-42133.922,-46455.187,780.06256,78.292643,290.07832,0.000233819,0.20692916,702.5576,861.94745
1928,27.8087,16.622,120,-1380,106716.23,-27074.258,-43527.594,779.90261,128.04559,290.09972,0.000142434,0.20471514,651.80678,914.0316
1931,27.83147,3.619,120,-1000,107322.19,-28972.039,-43905.07,787.50904,154.96804,290.07364,0.000117779,0.20452659,636.01457,954.08644
1930,27.827492,1.615,120,-1000,107374.18,-28528.697,-43808.573,786.86191,211.15471,290.08696,8.70E-05,0.20918349,583.85565,1019.1039
1921,27.764456,3.619,120,1380,107374.18,-41793.86,-46372.834,794.74872,187.08019,290.09386,9.79E-05,0.20748416,610.72527,995.9111
1932,27.836005,9.625,120,-1000,107374.18,-28717.414,-43854.869,783.51731,165.50114,290.07362,0.00011012,0.20408963,613.55365,953.34534
1910,27.693464,1.615,120,500,107374.18,-36870.71,-45421.021,790.27631,191.69024,290.09601,9.53E-05,0.20632912,602.16215,997.54492
1926,27.797963,3.618,120,-1380,106198.34,-26551.276,-43429.781,790.94772,159.37553,290.08164,0.000114661,0.20557554,625.26391,950.94821
1911,27.697441,3.621,120,500,107374.18,-36767.224,-45410.825,797.68768,196.63498,290.08657,9.29E-05,0.205622,606.50128,1011.9129
1913,27.708179,16.62,120,500,107374.18,-36892.501,-45432.081,785.71231,122.11766,290.09294,0.000149152,0.20380356,657.05811,907.14391
1925,27.793985,1.617,120,-1380,106505.51,-26263.266,-43374.358,794.16395,206.90417,290.08769,8.86E-05,0.20796907,585.92563,1009.1047
1938,27.875715,16.621,120,-500,107374.18,-31499.619,-44394.051,784.20989,137.74324,290.09515,0.000132591,0.20534119,643.1173,925.38775
1939,27.883861,25.62,120,-500,107374.18,-31348.686,-44365.846,775.30211,105.85463,290.09268,0.000172104,0.20400382,665.18799,882.7514
1941,27.898485,5.619,120,0,107374.18,-34109.06,-44899.025,786.97186,165.1494,290.08014,0.000110953,0.20701672,618.19609,955.15745
1916,27.730949,3.619,120,1000,107374.18,-39800.563,-45990.053,795.85791,195.27351,290.09483,9.35E-05,0.20576573,598.07613,1001.0956
1933,27.842206,16.625,120,-1000,107374.18,-29347.336,-43974.555,782.32805,135.80567,290.09103,0.000134434,0.20548615,648.54953,928.85451
1946,27.936429,3.618,120,500,107374.18,-36886.416,-45434.178,788.60891,167.54575,290.08568,0.000109072,0.20628695,626.84563,971.79074
1945,27.93245,1.619,120,500,107374.18,-36907.344,-45439.276,789.31142,199.45066,290.10037,9.15E-05,0.20670978,588.16532,999.94579
1922,27.76899,9.626,120,1380,107374.18,-41561.725,-46340.147,787.60498,142.0167,290.08667,0.000128809,0.20694798,641.96834,932.80943
1929,27.816846,25.619,120,-1380,107215.62,-26722.437,-43456.136,776.57091,81.203066,290.07709,0.000224926,0.20562532,692.73759,858.28261
1923,27.775193,16.62,120,1380,107374.18,-41987.594,-46412.51,783.49165,111.76544,290.08265,0.000163075,0.20425028,665.39262,894.51647
1942,27.903576,13.606,120,0,107374.18,-34122.875,-44899.724,783.42578,145.16647,290.08788,0.000125591,0.20470443,631.80774,929.94984
1950,27.965957,1.617,120,1000,107374.18,-39756.899,-45989.436,788.50745,195.53647,290.08474,9.38E-05,0.20747922,597.25264,1000.7575
1943,27.910884,21.615,120,0,107374.18,-34123.533,-44899.477,776.75866,119.39992,290.09563,0.000152858,0.20494992,654.62517,900.93039
1944,27.920418,30.612,120,0,107374.18,-34127.027,-44900.875,777.22651,85.412147,290.07865,0.000213076,0.20344645,687.07988,863.25345
1952,27.974471,9.624,120,1000,107374.18,-39507.496,-45943.058,781.06449,152.58566,290.0855,0.000119658,0.20578032,628.16722,941.94389
1954,27.988819,25.62,120,1000,107374.18,-39888.385,-46015.256,771.17099,94.343972,290.07918,0.000193323,0.20517985,676.93711,870.95178
1934,27.850354,25.619,120,-1000,107374.18,-28530.588,-43815.727,780.73679,100.74637,290.0936,0.000180577,0.20356217,678.62551,886.58661
1937,27.869512,9.624,120,-500,107374.18,-31335.283,-44359.843,789.68458,169.20143,290.10353,0.000108049,0.20595138,623.29937,970.72083
1949,27.955311,25.623,120,500,107374.18,-36549.89,-45370.861,773.84453,100.15762,290.08612,0.000181638,0.2032244,668.97022,875.37321
1957,28.007978,9.624,120,1380,107374.18,-41854.381,-46395.529,781.02635,149.9986,290.0909,0.00012172,0.20519878,625.04937,932.95063
1951,27.969936,3.618,120,1000,107374.18,-39653.454,-45970.276,789.04697,178.28238,290.08325,0.000102498,0.20620448,609.5695,976.15778
1936,27.864978,3.619,120,-500,107374.18,-31452.213,-44380.853,788.75645,167.92205,290.10751,0.000108549,0.2048042,617.06066,960.92924
1955,27.999465,1.617,120,1380,107374.18,-42095.233,-46442.071,779.70617,164.79037,290.07912,0.000110911,0.20620732,613.62311,949.84153
1953,27.980673,16.62,120,1000,107374.18,-39733.998,-45984.749,775.74776,123.52236,290.0883,0.000147436,0.2038064,647.19732,902.0047
1935,27.860999,1.616,120,-500,107374.18,-31244.378,-44344.219,789.74665,168.5866,290.0897,0.000108658,0.20738529,619.63511,967.24368
1961,28.036951,3.617,15,-290,12909.644,-25643.704,-45066.363,785.83198,188.49956,290.08154,9.68E-05,0.20406142,591.10398,976.56269
1962,28.041485,9.624,15,-290,12893.321,-25533.023,-45044.819,776.9702,138.4493,290.08321,0.000131077,0.20136503,631.7676,916.86877
1940,27.894507,1.618,120,0,107374.18,-34112.719,-44900.135,788.44772,171.86767,290.10011,0.000105989,0.20409292,613.78353,968.84273
1963,28.047688,16.621,15,-290,12951.828,-25664.714,-45071.831,774.09139,114.50315,290.08384,0.00015855,0.20174305,653.40608,889.50301
1947,27.940963,9.624,120,500,107374.18,-36695.643,-45399.518,785.27638,160.36974,290.08503,0.000114111,0.20708319,622.79308,953.0352
1967,28.074992,9.625,15,-200,13357.919,-26139.755,-45165.08,777.75921,142.95597,290.09126,0.000127108,0.20227358,630.78062,924.63352
1971,28.103965,5.621,15,-100,13784.527,-26685.884,-45271.527,781.98752,188.20806,290.09803,9.69E-05,0.20450554,587.92299,973.9659
1948,27.947166,16.621,120,500,107374.18,-36821.29,-45422.46,779.69817,130.2195,290.08934,0.00014005,0.20485626,651.50423,919.06142
1966,28.070457,3.619,15,-200,13249.335,-26155.297,-45166.56,782.70299,194.56214,290.08288,9.41E-05,0.2073277,588.5866,990.28208
1975,28.137931,1.617,15,0,14205.132,-27238.592,-45378.056,779.66857,191.56031,290.11689,9.49E-05,0.20243259,585.84808,978.23273
1956,28.003443,3.619,120,1380,107374.18,-41120.808,-46250.886,780.05359,142.78406,290.06839,0.000127784,0.20483562,634.12235,929.15038
1976,28.141909,5.621,15,0,14205.502,-27234.111,-45377.275,780.56532,173.7532,290.10349,0.000104822,0.203752,607.03144,963.27159
1960,28.032972,1.616,15,-290,12826.633,-25582.073,-45054.316,783.65168,173.50068,290.07978,0.000105118,0.20461367,604.90471,959.90338
1958,28.014181,16.621,120,1380,107374.18,-41808.908,-46386.854,775.86005,120.04767,290.07713,0.000151919,0.20487526,655.65579,902.85936
1959,28.022327,25.617,120,1380,107374.18,-42213.439,-46466.864,776.25624,91.84868,290.07034,0.00019852,0.20472056,682.50549,870.51471
1972,28.109056,13.605,15,-100,13757.515,-26640.329,-45261.413,777.87598,150.09128,290.102,0.000120842,0.20140268,622.1316,931.30275
1973,28.116364,21.615,15,-100,13775.729,-26679.1,-45267.786,774.8297,107.16532,290.10452,0.000169462,0.20227534,665.81917,886.01921
1974,28.125898,30.612,15,-100,13820.791,-26730.782,-45275.885,766.92723,91.43142,290.10047,0.000198137,0.20043236,673.76577,862.42615
1981,28.179852,5.621,15,100,14660.562,-27802.565,-45488.491,781.47255,173.39909,290.0949,0.000104913,0.20305071,605.17902,961.60886
1980,28.175874,1.617,15,100,14683.422,-27790.025,-45482.077,784.35329,214.90173,290.08941,8.51E-05,0.20650597,565.41657,1003.9673
1979,28.163842,30.612,15,0,14225.731,-27235.385,-45378.96,771.56849,85.725724,290.10082,0.000211483,0.20072615,685.09813,860.87157
1964,28.055834,25.618,15,-290,12935.464,-25653.777,-45067.062,771.23948,81.814238,290.08162,0.000221675,0.20069025,684.919,853.32342
1983,28.192252,21.615,15,100,14692.837,-27768.152,-45480.021,774.85515,115.87917,290.10647,0.000156709,0.20211871,655.20393,892.49304
1986,28.217797,3.618,15,200,15006.379,-28271.152,-45578.985,787.09953,200.20902,290.10251,9.11E-05,0.20451767,583.39029,995.03395
1969,28.089341,25.619,15,-200,13350.231,-26141.811,-45163.189,769.87916,80.600042,290.08944,0.000225151,0.20121976,684.19619,849.37957
1984,28.201785,30.613,15,100,14695.797,-27799.441,-45485.818,771.22858,89.098017,290.1081,0.000203934,0.20266179,676.66618,863.06109
1965,28.066479,1.617,15,-200,13312.076,-26137.124,-45162.86,781.8517,181.75909,290.0909,0.000100085,0.20298265,597.38731,970.03693
1968,28.081195,16.621,15,-200,13235.192,-26113.77,-45161.257,773.74079,113.61356,290.09502,0.000160065,0.20257327,662.2228,895.55497
1978,28.154309,21.613,15,0,14220.386,-27235.632,-45377.316,774.35591,123.1387,290.1053,0.000147493,0.20141395,646.3388,898.01474
1987,28.222331,9.625,15,200,15046.713,-28324.314,-45590.744,781.99034,136.6809,290.10189,0.000132922,0.20186718,647.68015,927.63298
1977,28.146999,13.608,15,0,14206.736,-27237.729,-45379.618,777.42675,150.47211,290.09779,0.000120663,0.20168806,628.61232,938.36748
1970,28.099986,1.617,15,-100,13782.184,-26716.885,-45276.831,784.41509,211.91927,290.08424,8.60E-05,0.20463801,574.14289,1013.0894
1991,28.251304,3.618,15,290,15627.049,-28953.66,-45709.936,786.63829,194.99952,290.09938,9.35E-05,0.20467953,593.10777,993.04374
1985,28.213818,1.618,15,200,15083.346,-28349.517,-45593.951,782.89185,183.89566,290.10194,9.90E-05,0.2037798,603.45252,981.64849
1989,28.23668,25.619,15,200,15125.818,-28294.505,-45581.164,773.06566,95.805553,290.09651,0.000189311,0.20117211,676.87956,874.39317
1997,28.289346,6.61,25,-400,22363.27,-25714.956,-44903.095,811.49897,187.73314,290.11262,9.76E-05,0.2082294,628.42796,1015.0165
1982,28.184943,13.606,15,100,14669.36,-27801.949,-45485.695,779.29252,133.10137,290.09193,0.000136559,0.20298092,642.96755,916.44659
2001,28.313032,3.619,25,-300,22676.031,-26295.951,-45020.232,825.45255,200.12309,290.10773,9.13E-05,0.20618791,631.14972,1041.6483
1992,28.255838,9.624,15,290,15497.578,-28916.204,-45703.358,785.65464,133.25784,290.10022,0.000136394,0.20262532,649.51364,923.76919
1994,28.270187,25.617,15,290,15437.386,-28862.837,-45692.997,790.98096,70.287337,290.10774,0.000257781,0.20031674,717.46813,861.22884
1995,28.280832,1.619,25,-400,22553.303,-25994.291,-44957.532,809.43158,206.00348,290.11642,8.86E-05,0.2048363,596.87382,1018.4898
2004,28.331078,20.626,25,-300,22667.438,-26260.962,-45012.955,797.39323,121.16803,290.10532,0.000150613,0.20485583,673.35485,921.46333
2005,28.340337,1.617,25,-150,23325.769,-27019.162,-45158.707,806.38481,190.53451,290.10654,9.58E-05,0.20486673,613.21714,1002.4192
2002,28.317566,8.613,25,-300,22502.608,-26230.085,-45008.72,813.11891,153.89752,290.10579,0.000119089,0.20738076,657.57453,970.95072
2003,28.323488,14.619,25,-300,22705.757,-26341.259,-45028.167,804.88405,124.62408,290.1184,0.00014649,0.20510652,675.15203,931.40353
2011,28.377822,5.621,25,0,24007.948,-27911.643,-45333.569,791.61836,182.17814,290.09478,1.00E-04,0.20324701,603.98185,976.78582
2008,28.355052,16.622,25,-150,23340.365,-27111.999,-45174.537,792.55049,141.64762,290.08442,0.000128772,0.20480778,653.07095,945.4038
2009,28.363199,25.617,25,-150,23384.851,-27071.46,-45165.779,785.00779,109.62595,290.10417,0.000166399,0.20437068,675.6383,900.82634
1993,28.262041,16.622,15,290,15523.193,-28783.279,-45677.702,786.95448,99.449549,290.09716,0.000182519,0.20162471,687.16821,890.73078
2006,28.344315,3.617,25,-150,23317.711,-27066.238,-45170.302,804.9224,200.49504,290.09471,9.13E-05,0.20687404,604.33973,1018.2158
1988,28.228534,16.621,15,200,15159.943,-28338.992,-45588.524,778.82191,109.61861,290.09873,0.00016572,0.20199766,664.84309,890.21751
1996,28.284811,3.619,25,-400,22249.628,-25764.458,-44917.691,813.20755,208.5947,290.1034,8.77E-05,0.20673293,609.74719,1038.768
1990,28.247325,1.618,15,290,15536.391,-28778.428,-45674.495,783.27907,183.17788,290.08893,9.94E-05,0.20369878,604.15223,980.28211
2015,28.411788,1.618,25,150,24719.317,-28709.684,-45487.093,785.01545,206.88103,290.09813,8.80E-05,0.20383999,573.13285,998.67523
2000,28.309054,1.615,25,-300,22600.585,-26128.901,-44987.463,823.66761,190.06769,290.11392,9.64E-05,0.20724894,639.11505,1029.9658
2019,28.434649,25.618,25,150,24655.918,-28731.516,-45494,777.26824,96.099004,290.12335,0.000189313,0.20299256,677.73525,875.31526
2018,28.426503,16.621,25,150,24608.389,-28724.691,-45492.643,776.52911,133.72938,290.11188,0.000135715,0.20138911,637.28451,913.02863
2021,28.449273,3.619,25,300,25304.136,-29511.507,-45644.152,783.2041,174.21741,290.10611,0.0001045,0.20471976,614.17396,972.51291
2020,28.445295,1.616,25,300,25338.837,-29605.331,-45665.08,784.29128,191.85811,290.11988,9.53E-05,0.2054897,591.04137,981.81722
1999,28.301189,15.609,25,-400,21984.314,-25502.557,-44868.929,816.0389,138.93235,290.12173,0.000131234,0.2048169,674.81192,961.06686
1998,28.294711,10.615,25,-400,22395.997,-25799.982,-44921.926,813.17727,159.37279,290.10988,0.000114487,0.20501309,655.98519,983.78248
2007,28.348849,9.624,25,-150,23316.642,-27036.101,-45162.983,798.48248,151.36795,290.09945,0.000120305,0.20382574,649.67174,960.68179
2016,28.415766,3.619,25,150,24574.511,-28706.682,-45487.052,784.91861,154.08233,290.10595,0.000118162,0.20397124,631.2402,948.89112
2025,28.476577,1.617,25,400,25830.242,-30129.505,-45763.632,779.30928,159.01973,290.11876,0.000114396,0.20298948,619.29674,945.0669
2026,28.480556,3.618,25,400,25758.373,-30089.788,-45759.274,782.63285,178.05756,290.13618,0.00010244,0.20444199,601.06965,965.97075
2027,28.48509,6.611,25,400,25532.57,-30104.425,-45766.88,780.98462,160.503,290.12464,0.000113493,0.20376182,616.60129,944.61083
2028,28.490456,10.613,25,400,25858.159,-30302.681,-45802.198,775.34101,135.83614,290.12537,0.000133872,0.20267086,635.29287,914.69703
2010,28.373844,1.616,25,0,24005.234,-27914.48,-45331.473,793.93682,193.90999,290.09506,9.42E-05,0.20560833,598.25525,997.13869
2029,28.496934,15.61,25,400,25717.998,-30046.946,-45751.01,771.43434,124.97417,290.12126,0.000145119,0.20131572,646.68914,904.65429
2014,28.399755,30.611,25,0,24016.212,-27915.837,-45332.706,774.96317,86.604203,290.0963,0.000209756,0.20211357,686.6457,864.3846
2023,28.45973,14.616,25,300,25363.382,-29612.444,-45666.025,773.61919,114.38606,290.12219,0.000159001,0.20301917,658.2264,893.10693
2031,28.508777,3.619,40,-550,36131.71,-25836.903,-44669.48,781.09519,176.67112,290.11984,0.000102935,0.20301863,605.34027,967.05367
2012,28.382912,13.607,25,0,24001.04,-27908.93,-45332.994,781.01517,152.05342,290.104,0.00011959,0.203135,626.87455,940.89313
2033,28.519234,14.617,40,-550,36291.071,-25696.085,-44635.725,769.8248,134.18629,290.10841,0.000135251,0.20140787,636.62035,912.03622
2030,28.504799,1.617,40,-550,36245.886,-25909.224,-44682.267,782.64009,209.60662,290.10992,8.73E-05,0.20699166,578.90413,1011.2676
2032,28.513312,8.612,40,-550,36468.811,-25827.118,-44661.339,777.34094,165.30557,290.10463,0.0001103,0.20456403,616.42574,957.66517
2013,28.390221,21.616,25,0,24008.605,-27920.771,-45333.158,776.34736,110.62976,290.10822,0.000164509,0.20328091,667.68637,894.9601
2017,28.4203,9.625,25,150,24575.415,-28701.049,-45487.833,781.02814,164.45573,290.09095,0.000110634,0.20348329,618.30297,957.25258
2035,28.536081,1.62,40,-400,36850.276,-26948.115,-44890.144,780.37681,210.13685,290.11134,8.69E-05,0.20517931,576.16034,1008.577
2022,28.453808,8.614,25,300,25331.765,-29567.875,-45656.857,779.94034,127.78692,290.10961,0.000142338,0.2022227,652.69853,915.07925
2039,28.558942,25.623,40,-400,37053.754,-26829.252,-44858.403,765.13588,91.015499,290.11002,0.000198805,0.19989109,672.37009,858.80163
2041,28.573566,3.622,40,-200,37919.593,-27918.427,-45070.269,775.47958,177.6762,290.114,0.000102723,0.20514074,593.65709,958.36311
2042,28.578101,9.626,40,-200,37851.137,-27932.735,-45075.079,774.35295,170.89337,290.11225,0.000106737,0.20482955,606.27996,958.3059
2044,28.592449,25.622,40,-200,37796.865,-27886.645,-45068.378,768.66271,97.196864,290.11702,0.000186956,0.20228256,671.38128,870.58842
2043,28.584305,16.62,40,-200,37811.831,-27781.638,-45047.615,772.72631,135.81661,290.12983,0.000133971,0.20344877,632.88811,911.90987
2024,28.467319,20.625,25,300,25520.811,-29642.951,-45668.163,769.88205,111.98367,290.11288,0.000162054,0.20195266,654.18245,885.16099
2054,28.663902,25.618,40,200,39530.93,-29979.764,-45472.662,767.52338,92.033816,290.11592,0.000197725,0.2031671,676.83566,866.17444
2034,28.526823,20.628,40,-550,36660.489,-26159.655,-44723.999,767.44365,99.110004,290.12296,0.000183038,0.20115261,666.56308,870.55813
2051,28.645019,3.617,40,200,39554.283,-30104.26,-45501.689,779.83425,190.31626,290.11238,9.56E-05,0.20357626,585.74293,979.55
2036,28.540059,3.621,40,-400,37165.093,-26878.672,-44865.928,778.19334,171.57737,290.10603,0.000106158,0.20365687,608.52788,962.04787
2040,28.569588,1.617,40,-200,37734.206,-27910.492,-45073.476,778.96689,213.2379,290.1148,8.57E-05,0.20642653,564.14519,1001.6225
2049,28.629007,30.612,40,0,38621.302,-28907.446,-45266.717,767.74127,84.549172,290.12639,0.000214598,0.20140442,678.56008,851.43992
2050,28.64104,1.619,40,200,39433.241,-29970.966,-45473.278,781.45937,208.11415,290.10806,8.77E-05,0.2058826,577.82499,1006.6498
2052,28.649552,9.624,40,200,39378.476,-29994.484,-45480.802,776.06697,165.91449,290.11956,0.000109722,0.20369622,613.60369,954.44681
2056,28.678525,3.619,40,400,40182.109,-31174.318,-45713.349,777.466,166.87235,290.11225,0.000108948,0.2032201,606.47738,950.27009
2046,28.607075,5.618,40,0,38615.053,-28910.242,-45267.539,778.55415,169.71715,290.13443,0.000107305,0.20358039,603.65764,952.23125
2060,28.708054,1.616,40,550,41436.28,-32005.579,-45860.746,778.77287,211.12268,290.11576,8.66E-05,0.20605271,575.1506,1009.6676
2038,28.550796,16.625,40,-400,37063.662,-26974.676,-44890.309,767.59698,128.35468,290.10674,0.000141542,0.20217421,641.22339,904.85742
2061,28.712032,3.619,40,550,40667.224,-31863.198,-45848.782,778.70403,156.76836,290.1395,0.000116015,0.20247017,621.71469,944.58834
2037,28.544593,9.628,40,-400,37067.486,-26989.888,-44893.927,774.32073,158.78517,290.11011,0.000114635,0.2033412,611.19451,936.31054
2057,28.68306,9.625,40,400,40273.014,-31071.9,-45687.94,776.35246,158.83158,290.11752,0.000114428,0.20267507,612.32849,937.70182
2059,28.697409,25.619,40,400,40445.738,-31099.612,-45690.612,765.90599,95.487032,290.11287,0.000190203,0.20209444,665.7884,861.98938
2066,28.743316,3.618,65,-810,60006.75,-26090.952,-44271.364,775.03925,163.73625,290.1352,0.000110816,0.20108567,605.32506,940.84665
2053,28.655755,16.622,40,200,39539.153,-29992.633,-45480.72,770.1783,133.82751,290.11843,0.000135907,0.20360565,636.97256,912.32037
2048,28.619474,21.613,40,0,38609.543,-28907.816,-45265.401,767.68837,124.45795,290.11744,0.000146147,0.20285222,639.24261,893.8584
2064,28.730079,20.623,40,550,40682.56,-32054.342,-45887.553,765.7232,102.61193,290.12568,0.000177345,0.20317695,663.12954,873.33511
2047,28.612164,13.609,40,0,38615.094,-28903.129,-45265.935,774.3795,149.96741,290.11728,0.00012147,0.20388684,627.52009,935.75263
2045,28.603096,1.618,40,0,38609.914,-28903.088,-45266.223,781.63402,186.38048,290.13545,9.80E-05,0.20609722,591.8372,976.36482
2055,28.674547,1.615,40,400,40283.005,-31097.063,-45695.299,780.76162,206.02045,290.10866,8.87E-05,0.20651129,578.17547,1000.5013
2069,28.762199,25.618,65,-810,59331.64,-25921.353,-44245.749,764.5469,93.42148,290.13331,0.000194712,0.20295994,671.46376,864.1928
2070,28.772844,1.617,65,-600,60242.915,-27137.491,-44482.366,774.65795,175.80133,290.12887,0.00010376,0.2053505,604.08098,966.06044
2067,28.74785,9.625,65,-810,59224.617,-26177.828,-44303.557,772.97344,164.91934,290.12357,0.000110665,0.20531285,610.8908,950.64455
2072,28.781357,9.625,65,-600,60192.425,-27339.612,-44529.977,773.245,135.83265,290.12678,0.000134106,0.20346231,633.22781,911.31764
2068,28.754053,16.621,65,-810,59603.822,-26323.293,-44324.279,764.35633,123.16082,290.12294,0.00014796,0.20448465,636.26559,888.26977
2063,28.722489,14.621,40,550,40447.958,-31643.398,-45804.624,768.15326,136.3693,290.1258,0.000133729,0.20475774,634.31692,915.8548
2077,28.814864,9.625,65,-300,61390.355,-28948.232,-44843.438,767.77369,144.96586,290.10747,0.000125732,0.20354158,618.4505,914.75152
2074,28.795707,25.615,65,-600,60375.634,-26857.169,-44424.024,761.72707,96.861903,290.11343,0.000187302,0.20147432,658.6175,857.78654
2078,28.821067,16.62,65,-300,61667.429,-28919.123,-44827.978,765.82184,138.78895,290.12997,0.000131224,0.2036346,622.21886,905.90235
2058,28.689262,16.621,40,400,40380.324,-31151.91,-45706.4,769.85612,128.83137,290.12044,0.000141238,0.20341207,642.43194,907.15392
2065,28.739337,1.616,65,-810,59128.408,-25987.507,-44265.279,776.96786,171.09408,290.12514,0.000106374,0.20358845,601.83999,951.76608
2079,28.829213,25.619,65,-300,61805.329,-28963.815,-44836.777,760.93254,106.47992,290.1211,0.000170716,0.20267546,653.99714,873.24529
2062,28.716567,8.611,40,550,40883.489,-31936.506,-45857.621,774.34694,133.28264,290.10667,0.000136533,0.20338205,636.545,909.54591
2080,28.839859,1.615,65,0,62847.433,-30563.514,-45153.116,771.70761,193.10146,290.11841,9.44E-05,0.20517791,578.93596,977.79131
2087,28.886316,9.624,65,300,64188.979,-32237.55,-45480.473,767.42399,163.4303,290.12436,0.000111527,0.20413732,599.65224,934.7821
2084,28.86577,30.612,65,0,62848.543,-30559.32,-45153.445,756.72293,82.869909,290.12918,0.000219363,0.20248878,673.13309,842.96792
2082,28.848928,13.607,65,0,62853.354,-30563.144,-45156.282,768.8019,137.85075,290.12751,0.000132157,0.20368732,626.23814,908.44873
2075,28.806352,1.617,65,-300,61566.286,-28868.511,-44822.592,771.80728,178.7356,290.10978,0.000101987,0.20451656,594.81669,960.91059
2088,28.892518,16.62,65,300,63934.929,-32240.551,-45486.394,764.32232,120.84924,290.10753,0.000150735,0.20349816,644.21796,891.49921
2091,28.915289,3.617,65,600,65267.265,-33998.42,-45827.073,771.26783,165.44912,290.12696,0.000110178,0.20433896,607.49547,947.71665
2071,28.776823,3.619,65,-600,60481.752,-27341.832,-44522.247,774.96951,185.77877,290.12218,9.84E-05,0.20643897,596.4176,977.07735
2086,28.881781,3.618,65,300,64197.736,-32218.102,-45473.114,768.29749,141.92443,290.11634,0.000128052,0.2028819,623.25703,915.53085
2097,28.95333,9.624,65,810,66397.397,-35115.39,-46039.884,761.4533,116.309,290.12275,0.000156639,0.20368734,641.2346,880.04823
2098,28.959533,16.621,65,810,66511.368,-35238.982,-46065.047,759.54194,108.50176,290.09703,0.000167851,0.20360003,652.11015,875.14238
2073,28.78756,16.621,65,-600,60688.479,-27312.188,-44511.352,768.28976,127.88365,290.13615,0.000142228,0.20272876,635.55034,897.26784
2076,28.81033,3.619,65,-300,61653.985,-28912.75,-44829.664,771.6085,185.54741,290.10915,9.84E-05,0.20607179,590.21972,974.37624
2089,28.900664,25.62,65,300,64068.676,-32214.114,-45477.02,759.30163,91.594323,290.12632,0.000198702,0.20315923,665.84048,853.59386
2083,28.856237,21.614,65,0,62853.107,-30563.843,-45155.007,761.76831,105.6588,290.11435,0.000171751,0.20127205,656.60095,874.72228
2085,28.877803,1.616,65,300,64192.844,-32263.945,-45484.79,771.79301,182.41207,290.12256,9.99E-05,0.20474365,592.25141,966.29404
2096,28.948795,3.619,65,810,66354.473,-34940.446,-45999.797,764.59781,165.37254,290.07829,0.000110238,0.20480478,596.0133,935.89579
2090,28.91131,1.617,65,600,65694.822,-33965.652,-45815.108,768.72244,179.67293,290.11596,0.000101712,0.20568187,588.97826,956.97123
2099,28.967679,25.618,65,810,65991.591,-34875.978,-45997.947,752.69134,95.312834,290.10421,0.000191329,0.20476831,654.45347,849.72835
2081,28.843837,5.62,65,0,62846.652,-30572.272,-45155.665,771.85219,172.24705,290.12276,0.000105697,0.2036561,599.84653,955.02216
2095,28.944817,1.617,65,810,66547.345,-35037.395,-46022.493,765.02387,146.5284,290.11898,0.00012438,0.20415845,615.58546,916.49535
2101,28.982302,3.619,90,-1070,81867.988,-26351.539,-43910.95,761.3017,177.06478,290.10224,0.000103102,0.20550195,590.99768,955.89121
2103,28.99304,16.621,90,-1070,82464.818,-26452.682,-43932.864,753.56249,104.95929,290.1239,0.000173536,0.20370842,646.39244,861.50655
2106,29.01581,3.619,90,-700,83918.12,-28292.573,-44279.998,764.20217,184.29886,290.09253,9.89E-05,0.20408482,574.11692,951.33762
2108,29.026547,16.62,90,-700,83612.675,-28313.172,-44289.413,754.13747,116.2942,290.20381,0.000156617,0.20346321,638.74161,878.47051
2092,28.919823,9.625,65,600,65415.115,-33752.923,-45775.062,767.05628,142.09047,290.12042,0.000128224,0.20364295,627.88746,919.36507
2110,29.045339,1.617,90,-300,85865.26,-30625.844,-44729.426,761.2999,196.96805,290.11422,9.27E-05,0.20494812,561.87996,965.34227
2102,28.986837,9.625,90,-1070,82328.11,-26538.283,-43937.263,758.44703,136.74758,290.12023,0.000133378,0.20495369,625.13278,906.43288
2100,28.978324,1.616,90,-1070,83186.556,-26270.543,-43858.61,763.46579,188.53009,290.11549,9.70E-05,0.20666548,579.63935,967.31014
2109,29.034693,25.62,90,-700,83537.68,-28228.681,-44273.049,748.79556,87.663861,290.13361,0.000207224,0.20208851,656.07192,836.1503
2114,29.068201,25.618,90,-300,85498.429,-30518.123,-44713.679,751.22541,91.817821,290.1067,0.000197636,0.20160264,655.51255,844.21472
2111,29.049317,3.62,90,-300,85624.283,-30584.771,-44726.465,762.86377,199.14147,290.1256,9.17E-05,0.20527019,568.79225,978.53098
2094,28.934172,25.618,65,600,65069.994,-33990.65,-45830.157,756.58311,89.585103,290.10689,0.000202851,0.2017079,664.11466,846.97625
2116,29.082824,5.621,90,0,86927.886,-32203.26,-45044.284,762.0091,155.87289,290.13461,0.000117305,0.20526096,601.33347,921.45441
2093,28.926026,16.621,65,600,64867.955,-33736.189,-45776.871,758.30239,128.93307,290.11189,0.000141121,0.20242876,622.66008,887.1682
2113,29.060055,16.619,90,-300,85504.637,-30515.451,-44715.488,755.07208,129.10966,290.12997,0.000141524,0.20478178,619.57895,884.32004
2107,29.020344,9.624,90,-700,83944.517,-28508.714,-44322.757,757.73051,153.50645,290.11564,0.000118736,0.20452109,601.93824,916.85974
2104,29.001186,25.62,90,-1070,82199.295,-26171.538,-43867.08,751.07636,78.044565,290.13354,0.000233086,0.20295328,672.87999,832.27152
2117,29.087915,13.606,90,0,86927.475,-32204.041,-45041.9,756.97593,127.28143,290.10955,0.000142926,0.20322687,628.47553,891.8275
2115,29.078846,1.617,90,0,86931.997,-32200.71,-45040.954,762.27383,169.62703,290.10977,0.000107639,0.20352001,596.02308,946.8052
2126,29.154275,3.621,90,700,90307.077,-35989.165,-45772.225,761.63733,181.87054,290.11904,0.00010034,0.20488243,575.61255,948.69048
2118,29.095224,21.615,90,0,86925.748,-32209.098,-45041.406,752.71437,111.52527,290.11188,0.000162835,0.20142187,639.08991,869.11211
2131,29.187782,3.62,90,1070,91537.991,-38144.494,-46199.493,759.13085,195.24611,290.10206,9.36E-05,0.20626286,566.29437,967.98846
2128,29.165013,16.621,90,700,90180.77,-36118.677,-45799.855,753.62774,103.07868,290.12472,0.000176351,0.20233944,648.63061,860.64212
2112,29.053852,9.624,90,-300,85928.331,-30570.915,-44716.968,758.56829,157.4811,290.12595,0.000115175,0.20055284,596.80765,921.57619
2124,29.139652,25.618,90,300,88038.864,-33847.446,-45363.748,751.89985,82.338012,290.12804,0.000220968,0.20312528,662.89527,831.7916
2105,29.011831,1.617,90,-700,84288.528,-28395.772,-44295.539,762.41433,194.79316,290.12166,9.35E-05,0.20370228,570.21712,973.84349
2130,29.183805,1.615,90,1070,91700.519,-38506.388,-46272.019,759.23148,189.20614,290.11423,9.64E-05,0.20471584,565.46997,953.91386
2129,29.173159,25.618,90,700,89961.543,-36360.433,-45853.633,747.93482,77.578296,290.10479,0.000234195,0.20229953,667.52563,826.63599
2122,29.125303,9.623,90,300,88286.461,-33898.634,-45370.285,759.90723,153.19061,290.10649,0.000118887,0.20349265,601.90921,916.26251
2132,29.192317,9.625,90,1070,90319.7,-37925.146,-46177.085,756.98276,148.11902,290.10254,0.000123141,0.20463457,611.45199,916.3662
2134,29.206666,25.617,90,1070,92008.269,-38485.666,-46258.822,750.76728,83.264436,290.11003,0.000218381,0.20278238,663.91963,834.88845
2139,29.240173,25.62,120,-1380,106648.92,-26764.046,-43466.003,748.29349,91.343251,290.09719,0.000199526,0.20389118,653.07638,840.60038
2121,29.120768,3.618,90,300,88348.874,-33912.531,-45370.696,761.22272,173.68913,290.10956,0.000105066,0.20485165,584.15491,940.59256
2138,29.232027,16.622,120,-1380,106384.75,-26882.58,-43477.228,752.80487,121.9178,290.07402,0.000149506,0.20402562,627.99144,879.4631
2125,29.150297,1.617,90,700,89500.146,-36038.379,-45798.128,763.83412,187.19347,290.12748,9.76E-05,0.20618281,581.9676,967.55765
2137,29.225824,9.625,120,-1380,107344.89,-26883.896,-43469.292,756.02449,151.94502,290.10971,0.000119934,0.20494662,600.96137,914.37196
2120,29.11679,1.615,90,300,88103.21,-33897.483,-45374.15,760.87722,191.08194,290.11874,9.52E-05,0.20300303,568.93685,963.44698
2135,29.217312,1.615,120,-1380,107245.76,-26273.586,-43358.159,762.994,196.44905,290.11059,9.32E-05,0.20711312,570.40152,974.18434
2127,29.158811,9.622,90,700,90036.826,-36160.984,-45813.587,756.88281,146.05946,290.11365,0.000124776,0.20383383,614.11332,914.1089
2141,29.254797,3.619,120,-1000,107374.18,-28869.54,-43858.405,760.29852,159.32064,290.07797,0.00011448,0.20503326,599.3784,927.6519
2119,29.104757,30.611,90,0,86918.511,-32207.823,-45043.544,750.34998,82.589097,290.11553,0.00021994,0.20228378,665.98048,836.8175
2143,29.265534,16.621,120,-1000,107374.18,-28789.859,-43848.003,751.48876,122.27501,290.10713,0.000149302,0.2055975,626.92985,878.41359
2123,29.131506,16.621,90,300,88185.317,-33872.732,-45368.435,754.82418,110.38103,290.11114,0.000164625,0.20254138,639.78757,866.22253
2133,29.19852,16.621,90,1070,92020.193,-38026.494,-46170.507,754.30363,111.16514,290.1284,0.000163958,0.20374056,638.86957,867.57487
2149,29.307188,25.617,120,-500,107374.18,-31409.413,-44372.178,757.38895,94.554515,290.14179,0.000192424,0.20353201,660.45694,856.05821
2140,29.250819,1.616,120,-1000,107374.18,-28562.041,-43817.043,758.33929,158.30614,290.10132,0.000115315,0.20537025,601.23128,927.48589
2146,29.288304,3.619,120,-500,107374.18,-31211.403,-44321.976,758.68568,177.43031,290.07528,0.000103106,0.20722423,582.58135,950.65098
2136,29.22129,3.619,120,-1380,106656.08,-26869.752,-43467.36,759.18002,155.02262,290.11891,0.000117692,0.20486799,607.11458,924.82481
2155,29.355777,1.617,120,500,107374.18,-36987.024,-45450.542,787.21872,185.83981,290.14956,9.84E-05,0.20642404,605.12172,987.56514
2148,29.299042,16.621,120,-500,107374.18,-31429.641,-44366.175,753.90854,121.29285,290.12248,0.000150031,0.20340751,632.25089,882.26427
2156,29.359756,3.618,120,500,107374.18,-36775.241,-45414.772,789.27273,172.1354,290.11124,0.000106434,0.20736953,614.02675,966.18537
2159,29.378639,25.619,120,500,107374.18,-36882.346,-45420.363,768.88661,89.984054,290.12753,0.000202721,0.20468759,675.5986,859.70443
2158,29.370493,16.619,120,500,107374.18,-36973.744,-45440.839,775.36288,114.77132,290.09909,0.000159091,0.2053032,661.12705,896.99416
2153,29.334211,21.615,120,0,107374.18,-34126.616,-44897.01,776.53649,107.77421,290.13178,0.000169207,0.20460246,669.58636,890.11061
2160,29.389284,1.616,120,1000,107374.18,-39730.709,-45976.033,777.64816,179.19692,290.1265,0.000101976,0.20599897,599.3615,965.53749
2151,29.321812,5.621,120,0,107374.18,-34119.914,-44892.447,772.02407,159.45503,290.12607,0.000114261,0.20435595,607.93427,935.88391
2145,29.284326,1.616,120,-500,107374.18,-31412.332,-44369.012,757.71203,170.91645,290.12701,0.000106636,0.20400015,586.2378,935.97432
2142,29.259331,9.624,120,-1000,107374.18,-28565.7,-43813.918,754.3137,152.24606,290.10692,0.000119972,0.20598457,600.26356,914.40311
2154,29.343745,30.611,120,0,107374.18,-34126.534,-44895.777,777.1025,81.437243,290.1206,0.000224057,0.20498018,693.81701,861.95067
2150,29.317833,1.616,120,0,107374.18,-34120.86,-44895.53,770.05463,175.46771,290.12221,0.000104085,0.2054846,599.91988,960.27203
2144,29.27368,25.62,120,-1000,107347.52,-28696.405,-43834.229,747.87453,92.901869,290.11263,0.000195728,0.20274372,652.31689,843.94574
2166,29.42677,3.618,120,1380,107374.18,-42041.29,-46442.565,768.20589,163.78541,290.07841,0.000111451,0.2053649,601.04331,936.34053
2162,29.397797,9.625,120,1000,107374.18,-39936.613,-46010.364,766.74872,135.3319,290.09505,0.000134823,0.2048912,627.55458,905.05148
2152,29.326902,13.606,120,0,107374.18,-34117.941,-44907.577,771.87378,130.99863,290.13909,0.000139312,0.2052076,642.23901,911.98321
2168,29.437507,16.62,120,1380,107374.18,-41907.378,-46401.244,758.43696,115.54764,290.10318,0.000157894,0.2045833,638.60264,876.16504
2164,29.412146,25.619,120,1000,107374.18,-39572.54,-45950.418,757.536,87.304049,290.07398,0.000208603,0.20409837,670.0914,849.83789
2147,29.292839,9.625,120,-500,107374.18,-31306.214,-44347.015,754.24665,132.97878,290.05301,0.000136883,0.20346997,622.69598,896.1828
2170,29.456299,1.616,40,-550,35942.663,-25792.088,-44662.902,763.48193,165.01176,290.06692,0.000110569,0.20456387,602.28395,940.39282
2175,29.487582,1.615,40,-400,36511.653,-26728.397,-44847.59,759.77121,195.30525,290.0847,9.29E-05,0.20303999,563.35786,963.51083
2173,29.470733,14.618,40,-550,35836.463,-25729.511,-44652.253,753.24376,125.63407,290.10463,0.000144908,0.2031979,624.21579,882.09734
2180,29.521089,1.617,40,-200,37505.196,-27799.975,-45062.128,756.60091,195.60164,290.10663,9.29E-05,0.20323072,560.58799,961.70494
2165,29.422791,1.618,120,1380,107374.18,-41775.358,-46356.593,766.83136,144.25368,290.06707,0.000126544,0.20535775,621.26419,917.45298
2177,29.496094,9.625,40,-400,36550.054,-26741.02,-44849.687,755.60022,141.43697,290.10032,0.000128688,0.20363702,617.38748,907.86504
2157,29.364289,9.626,120,500,107374.18,-36792.016,-45415.388,782.97986,142.97562,290.13703,0.000128932,0.20975263,643.52074,937.14593
2181,29.525067,3.618,40,-200,37410.508,-27703.026,-45041.201,754.3995,163.99775,290.12014,0.000110862,0.20291959,591.24005,928.37611
2163,29.404,16.621,120,1000,107374.18,-39570.813,-45943.716,761.17644,110.87949,290.1072,0.000164458,0.20460191,650.12122,876.97979
2161,29.393263,3.618,120,1000,107374.18,-39962.063,-46033.964,773.32425,161.71006,290.10192,0.000113039,0.20609568,613.60382,946.05275
2178,29.502297,16.621,40,-400,36744.528,-26646.99,-44830.98,748.69948,113.48321,290.1044,0.000159949,0.20217591,631.84187,864.8248
2179,29.510443,25.62,40,-400,36553.467,-26639.219,-44832.583,745.36046,86.268203,290.11269,0.000209898,0.19990727,657.94732,835.53753
2188,29.570974,21.614,40,0,38448.496,-28893.508,-45274.076,739.83887,111.51415,290.11634,0.000162654,0.20114646,628.44391,857.23286
2183,29.535804,16.621,40,-200,37618.92,-27777.691,-45050.534,745.45848,117.96415,290.09741,0.00015421,0.20294683,624.78476,867.70009
2172,29.464811,8.613,40,-550,35956.313,-25940.883,-44698.836,757.17492,151.06897,290.10702,0.000120074,0.20079541,603.55144,913.13543
2191,29.596518,3.618,40,200,39259.407,-30020.633,-45486.229,747.91633,181.12988,290.12937,0.000100406,0.20284831,566.52352,937.19365
2182,29.529602,9.624,40,-200,37564.771,-27764.698,-45049.999,750.27756,156.12641,290.10919,0.000116302,0.20225997,592.18103,912.60685
2167,29.431304,9.625,120,1380,107374.18,-42086.516,-46423.734,764.01062,144.04869,290.10765,0.000126553,0.20453348,619.84845,916.61619
2184,29.543951,25.619,40,-200,37488.996,-27705.575,-45034.252,741.0498,91.721784,290.08086,0.000197649,0.20077333,648.97197,838.12904
2169,29.445653,25.62,120,1380,107374.18,-41562.3,-46334.268,753.25852,85.671784,290.10957,0.000212874,0.20488494,669.22197,844.61641
2176,29.49156,3.62,40,-400,36589.401,-26649.827,-44836.037,759.33625,185.28531,290.09992,9.85E-05,0.20515985,579.64565,961.34424
2185,29.554596,1.616,40,0,38427.898,-28894.125,-45267.621,752.84908,194.37073,290.11588,9.40E-05,0.20531858,557.94484,955.33799
2196,29.630026,3.618,40,400,40287.199,-31275.954,-45733.577,747.9622,177.74676,290.16276,0.000102595,0.20417803,566.77714,929.89963
2171,29.460278,3.616,40,-550,36014.039,-25637.825,-44632.271,762.70741,180.47467,290.09209,0.000101146,0.20539032,583.00586,954.6406
2193,29.607256,16.621,40,200,39381.518,-30047.07,-45494.288,738.35508,107.50062,290.1155,0.000168383,0.2001925,626.22286,846.28219
2197,29.63456,9.625,40,400,40292.132,-31092.91,-45699.904,744.54449,128.0435,290.18081,0.000143495,0.20600253,613.92676,876.71971
2198,29.640763,16.621,40,400,40106.786,-31206.141,-45727.575,738.98048,100.19495,290.1308,0.000181065,0.20103729,637.27772,842.71218
2174,29.478323,20.625,40,-550,35924.408,-25838.136,-44675.154,751.03021,103.59764,290.09573,0.000175039,0.20084179,640.89949,853.81768
2187,29.563665,13.608,40,0,38442.535,-28894.742,-45263.098,742.51862,131.71909,290.1161,0.000137775,0.2013062,606.06722,877.80147
2194,29.615402,25.617,40,200,39244.646,-29958.837,-45471.963,736.29528,96.087541,290.12027,0.000188539,0.20046185,638.74466,836.76039
2190,29.59254,1.617,40,200,39364.949,-29974.872,-45481.625,748.39067,172.06621,290.14467,0.000105705,0.20327421,581.86828,936.07111
2186,29.558574,5.622,40,0,38441.836,-28890.507,-45271.527,750.18403,175.54803,290.14597,0.000103624,0.20288734,572.87549,932.52855
2189,29.580507,30.614,40,0,38448.332,-28897.784,-45268.567,739.84708,87.035519,290.12027,0.000208295,0.20062321,648.44649,826.59391
2199,29.648909,25.617,40,400,40333.494,-31235.414,-45723.052,736.95972,73.709583,290.1142,0.000245965,0.20096996,659.6654,811.68813
2207,29.69935,9.624,65,-810,59980.724,-26094.858,-44269.842,743.82004,145.62516,290.12551,0.000124702,0.20178403,593.95795,892.32488
2206,29.694816,3.618,65,-810,58994.003,-25911.28,-44240.281,745.54166,180.4885,290.10923,0.000101064,0.20419831,568.55385,940.13302
2201,29.663533,3.62,40,550,41040.836,-31990.367,-45868.188,745.6803,179.31659,290.09874,0.000101412,0.2030693,562.19436,930.37129
2203,29.673989,14.618,40,550,41020.937,-31977.375,-45858.238,738.92682,124.84045,290.09663,0.000145555,0.20258579,610.89048,867.30144
2209,29.713699,25.618,65,-810,59083.921,-25845.661,-44236.909,732.30818,78.704867,290.12558,0.000230854,0.20237499,650.4339,811.32368
2208,29.705553,16.62,65,-810,59259.565,-26018.837,-44269.267,734.66609,114.65658,290.12827,0.000158187,0.20121119,621.61056,857.38944
2211,29.728323,3.618,65,-600,60092.803,-27311.16,-44520.479,741.92047,164.10012,290.05244,0.000111151,0.20441787,581.52266,919.36623
2192,29.601053,9.624,40,200,39401.747,-30029.925,-45502.264,743.58587,133.45995,290.18022,0.00013591,0.20141041,613.0374,886.39695
2212,29.732857,9.627,65,-600,60096.175,-27169.848,-44494.248,740.06132,149.60565,290.08934,0.000121524,0.20272595,592.09913,899.90087
2200,29.659554,1.617,40,550,40897.879,-31865.213,-45848.576,749.13878,192.97772,290.10901,9.45E-05,0.20455574,558.917,956.84058
2202,29.668067,8.611,40,550,40970.653,-31941.81,-45851.577,744.11657,150.36503,290.16943,0.00012279,0.20471378,594.19747,906.75202
2195,29.626047,1.618,40,400,40029.243,-30999.209,-45680.58,748.10636,188.28197,290.13408,9.68E-05,0.20423185,556.70722,942.4645
2221,29.795337,5.62,65,0,62733.38,-30546.657,-45154.39,737.40461,159.15092,290.11916,0.000114409,0.20350333,578.47238,903.64883
2214,29.747206,25.617,65,-600,60480.56,-27140.903,-44475.993,732.38619,91.511586,290.11225,0.000198659,0.20242145,639.4673,828.18926
2220,29.791359,1.617,65,0,62730.913,-30543.902,-45154.061,740.21327,174.16296,290.10311,0.000104634,0.20389467,570.81772,927.17218
2205,29.690837,1.618,65,-810,59392.284,-26390.886,-44340.478,749.86171,196.18252,290.08829,9.31E-05,0.20542385,550.52115,952.45865
2222,29.800427,13.607,65,0,62739.629,-30552.084,-45151.965,733.68906,129.64357,290.11886,0.000140031,0.20176077,600.0952,865.99571
2218,29.772567,16.621,65,-300,61479.739,-28965.706,-44849.44,733.45303,117.28335,290.13362,0.000155014,0.20269304,612.64101,853.41959
2204,29.681579,20.625,40,550,40961.443,-31889.224,-45854.003,736.84515,87.216039,290.16648,0.000208218,0.20091518,649.75104,829.39038
2225,29.829302,1.617,65,300,63946.811,-32110.422,-45457.12,736.18975,175.56912,290.08425,0.000103617,0.20320337,563.67137,925.73268
2226,29.833281,3.62,65,300,64015.761,-32161.076,-45466.988,734.85301,159.68704,290.11323,0.000113806,0.2022542,573.16268,901.56459
2216,29.76183,3.621,65,-300,61583.719,-28954.153,-44840.477,742.20851,167.03351,290.11065,0.000108987,0.2035231,577.07822,918.76016
2230,29.862811,1.614,65,600,65411.867,-34115.351,-45850.755,736.21168,180.3908,290.14129,0.000101212,0.20464619,555.05239,924.38196
2229,29.852164,25.622,65,300,64028.137,-32255.188,-45482.529,725.47413,73.484531,290.11604,0.000246529,0.20057372,652.81013,803.71512
2213,29.739061,16.618,65,-600,59834.929,-26891.13,-44438.455,737.70072,120.89748,290.0967,0.00015017,0.20192285,617.09547,866.70251
2227,29.837816,9.624,65,300,63987.967,-32118.604,-45458.847,732.73507,140.32687,290.09802,0.000129412,0.20182214,586.86092,874.45221
2231,29.866788,3.619,65,600,65279.97,-33728.254,-45770.91,731.62009,126.14987,290.11295,0.00014449,0.20302777,608.24533,867.87588
2210,29.724344,1.616,65,-600,60403.304,-27135.353,-44485.532,744.65347,191.15737,290.12014,9.53E-05,0.20397204,555.49088,950.51922
2215,29.757852,1.616,65,-300,61387.682,-28798.78,-44812.478,743.58256,184.22275,290.10176,9.88E-05,0.20349676,558.36314,936.60656
2233,29.877526,16.621,65,600,65317.59,-33812.992,-45787.931,727.62112,114.29949,290.14403,0.000158582,0.2008226,609.72579,845.24391
2223,29.807736,21.615,65,0,62744.399,-30541.641,-45155.87,730.4951,104.05031,290.11233,0.000174562,0.20230522,623.7665,838.62744
2242,29.938337,9.625,90,-1070,82305.373,-25908.814,-43814.453,728.54642,121.98962,290.05246,0.000148844,0.20199922,601.73539,852.1131
2235,29.896317,1.617,65,810,66242.681,-35270.353,-46081.451,735.54325,180.78018,290.1288,0.000100534,0.20213243,549.79721,920.96037
2217,29.766364,9.625,65,-300,61439.569,-28912.504,-44830.939,737.54814,148.06745,290.12335,0.000122764,0.20260869,589.72823,894.77682
2234,29.885671,25.618,65,600,65275.241,-34091.34,-45852.646,724.62871,74.187098,290.14144,0.000243743,0.19910217,646.7704,800.05788
2219,29.780713,25.619,65,-300,61403.059,-28897.455,-44833.94,730.38509,92.311547,290.10941,0.000196873,0.20230288,633.62347,823.33613
2236,29.900295,3.619,65,810,65978.352,-34687.672,-45980.103,734.71231,166.28936,290.13308,0.000109391,0.20323342,567.55727,910.96798
2238,29.911033,16.619,65,810,66175.663,-35034.969,-46032.895,727.92744,111.36008,290.11548,0.000162769,0.20066255,615.95538,845.50927
2228,29.844017,16.625,65,300,63922.388,-32088.755,-45450.295,728.30825,114.63238,290.09881,0.000158475,0.20244067,616.29553,852.58325
2224,29.817269,30.616,65,0,62754.102,-30544.396,-45157.227,724.63126,80.11162,290.06275,0.000226162,0.20053687,641.72165,806.04603
2232,29.871322,9.626,65,600,65162.545,-33664.238,-45766.634,732.31149,138.74313,290.09451,0.000131011,0.2024562,595.84773,881.4553
2243,29.94454,16.621,90,-1070,82115.05,-26585.442,-43954.778,726.84156,119.08302,290.09808,0.000152759,0.2029724,604.65118,847.91448
2244,29.952686,25.619,90,-1070,82608.023,-26496.223,-43924.846,722.0996,88.088747,290.11365,0.000206362,0.20217995,632.94743,814.09298
2247,29.971844,9.626,90,-700,83568.64,-28241.55,-44274.529,726.53959,134.7508,290.19566,0.000134735,0.20153996,590.72541,866.66853
2250,29.996839,1.617,90,-300,85652.159,-30603.313,-44731.564,732.04863,190.00239,290.11586,9.57E-05,0.20279596,537.00617,927.57968
2246,29.96731,3.617,90,-700,83906.197,-28157.47,-44260.016,731.76431,179.33368,290.12723,0.000101429,0.20327937,548.99237,917.80561
2237,29.90483,9.625,65,810,66233.224,-35179.982,-46058.509,731.35667,140.61894,290.11823,0.000129228,0.20244307,591.49105,881.9736
2249,29.986193,25.619,90,-700,84205.722,-28671.118,-44351.661,720.79328,94.215854,290.16233,0.000193267,0.20263206,623.91,818.04959
2253,30.011554,16.621,90,-300,85659.272,-30530.088,-44713.185,723.8915,103.57625,290.1025,0.000175371,0.20166259,617.14158,828.61599
2240,29.929824,1.617,90,-1070,82706.781,-26457.328,-43923.079,732.94448,167.69159,290.17254,0.000109971,0.20845513,564.04981,906.43504
2252,30.005351,9.625,90,-300,85632.3,-30545.958,-44729.344,726.55415,131.58825,290.10047,0.000137798,0.20118606,594.30408,866.22117
2241,29.933802,3.619,90,-1070,81999.722,-26356.884,-43909.264,732.91206,176.8733,290.13737,0.000103018,0.20411356,557.75967,919.61406
2239,29.919179,25.618,65,810,66304.23,-35130.973,-46054.686,725.25879,85.394108,290.10876,0.000212486,0.2014809,638.74659,814.59685
2259,30.056257,30.613,90,0,86882.165,-32195.694,-45041.16,720.34087,84.294055,290.09761,0.000215221,0.20137823,636.82338,809.90389
2256,30.034324,5.621,90,0,86884.016,-32204.37,-45030.634,731.92289,170.55766,290.1217,0.000106677,0.2030349,564.90517,914.53927
2264,30.091152,25.618,90,300,88079.034,-33819.447,-45362.556,722.2699,95.816632,290.10847,0.000189449,0.20147869,622.90817,819.55648
2251,30.000818,3.617,90,-300,85642.086,-30503.939,-44706.771,732.5638,181.01586,290.0919,0.000100694,0.20407102,553.13405,923.87606
2248,29.978048,16.619,90,-700,84116.419,-28589.587,-44330.117,723.37764,101.70611,290.11368,0.000178521,0.20204761,619.54626,829.62545
2267,30.110309,9.626,90,700,89615.187,-36057.909,-45804.213,727.09194,106.66642,290.14138,0.000170191,0.20154512,615.7953,835.09359
2262,30.076802,9.625,90,300,88205.052,-33833.467,-45358.156,726.81901,111.05752,290.13043,0.000163217,0.20057062,610.16923,837.89138
2272,30.143817,9.622,90,1070,91553.738,-38665.256,-46308.077,727.76604,134.40842,290.11277,0.000135315,0.20267193,588.33815,862.76286
2266,30.105776,3.618,90,700,89697.911,-36139.44,-45812.888,730.98455,173.70407,290.12136,0.000104804,0.20331627,555.55184,911.11483
2261,30.072268,3.618,90,300,88417.084,-33883.051,-45364.57,729.43296,168.9517,290.12897,0.000107705,0.20320019,557.25242,905.32333
2254,30.0197,25.622,90,-300,85746.395,-30692.492,-44750.107,723.026,88.001085,290.1097,0.000206553,0.20225059,628.68092,809.36959
2245,29.963332,1.617,90,-700,83893.163,-28268.069,-44276.256,733.85343,189.82915,290.14932,9.62E-05,0.20487919,540.30557,929.64392
2273,30.15002,16.622,90,1070,91083.254,-38120.894,-46204.344,725.65099,118.29372,290.09588,0.000153673,0.20249823,602.8732,845.92478
2270,30.135304,1.617,90,1070,91561.755,-37995.781,-46170.054,733.47848,182.91185,290.10408,9.95E-05,0.20390835,548.80904,926.98894
2255,30.030346,1.615,90,0,86882.782,-32194.584,-45034.252,730.23762,190.37338,290.05486,9.58E-05,0.20476456,544.85004,936.71562
2258,30.046724,21.613,90,0,86883.111,-32204.534,-45043.092,722.52552,90.170816,290.11144,0.000200894,0.20034296,632.12818,817.32637
2271,30.139283,3.62,90,1070,91622.935,-38175.988,-46201.178,732.37978,177.82376,290.13216,0.000102619,0.20509869,551.71088,917.39013
2257,30.039415,13.609,90,0,86884.715,-32195.941,-45040.872,724.78907,136.81916,290.09431,0.000132982,0.20312475,586.71648,866.92999
2278,30.183528,16.62,120,-1380,106468.34,-26157.848,-43347.181,724.83818,101.15478,290.11828,0.000179414,0.20095091,622.56776,829.36153
2260,30.06829,1.618,90,300,88057.448,-33817.966,-45358.362,729.61809,153.68767,290.0783,0.000118172,0.20236293,576.81277,892.43975
2275,30.168812,1.616,120,-1380,106981.83,-27206.113,-43538.695,733.36667,190.71223,290.1249,9.57E-05,0.20533692,547.52314,939.9213
2274,30.158166,25.617,90,1070,91865.228,-38486.447,-46269.511,722.43923,66.569616,290.18934,0.000272438,0.19991572,655.01249,792.40165
2265,30.101797,1.617,90,700,89752.8,-36066.543,-45803.761,731.13726,161.64592,290.12795,0.00011239,0.20177198,568.66998,899.47143
2277,30.177324,9.626,120,-1380,106873.45,-26907.455,-43485.327,728.49234,142.11477,290.13752,0.000127828,0.20245786,580.15638,872.6315
2283,30.217035,16.62,120,-1000,107369.55,-28074.295,-43716.27,725.23783,113.99881,290.11613,0.000159437,0.20242364,607.05961,841.26362
2280,30.202319,1.617,120,-1000,107374.18,-28908.311,-43883.444,733.0698,187.55039,290.11243,9.74E-05,0.20491648,544.38691,932.63329
2269,30.124659,25.618,90,700,90008.127,-36032.541,-45799.115,722.14926,94.041559,290.12575,0.000192964,0.20172823,628.15613,821.71256
2263,30.083005,16.622,90,300,88084.461,-33839.017,-45365.393,725.17278,122.30143,290.08665,0.000148907,0.20378365,598.78209,849.32903
2285,30.235826,1.616,120,-500,107374.18,-31390.87,-44365.065,731.97986,184.59111,290.10013,9.89E-05,0.20518534,553.60256,934.0439
2284,30.225181,25.619,120,-1000,107374.18,-28459.87,-43798.541,723.26652,91.227911,290.11547,0.000199178,0.20206892,630.47414,818.52586
2268,30.116513,16.62,90,700,89994.148,-35945.706,-45769.594,726.72051,121.55185,290.15341,0.00014963,0.20314974,606.14492,856.86518
2281,30.206297,3.617,120,-1000,107374.18,-28438.203,-43781.479,732.08325,178.88926,290.1348,0.000101947,0.20477691,549.75598,917.46624
2289,30.258688,25.618,120,-500,107374.18,-31256.589,-44338.134,723.31811,87.554775,290.09823,0.000207505,0.20212648,635.81654,815.6077
2290,30.269333,1.617,120,0,107374.18,-34100.385,-44885.334,733.58236,180.92063,290.08761,0.00010082,0.20478027,548.08004,919.50582
2296,30.311256,3.618,120,500,107374.18,-37565.018,-45560.524,733.81335,171.18362,290.1033,0.000106414,0.20389938,559.6841,911.73004
2291,30.273311,5.622,120,0,107374.18,-34107.333,-44897.052,729.29197,145.89865,290.08716,0.00012465,0.20268961,585.49552,885.01963
2279,30.191674,25.617,120,-1380,106599.67,-26692.753,-43449.845,722.38171,78.202963,290.13657,0.000232113,0.20155607,643.68486,803.82019
2292,30.278402,13.608,120,0,107374.18,-34109.43,-44892.282,727.54959,120.12331,290.08498,0.000151151,0.2018458,602.19345,848.63484
2299,30.330139,25.619,120,500,107374.18,-36852.537,-45417.732,724.6205,69.909951,290.07357,0.000260071,0.20232104,653.00511,795.65146
2288,30.250542,16.621,120,-500,107374.18,-31300.952,-44344.713,726.36205,111.35148,290.19762,0.000162992,0.20185379,615.82186,845.13773
2301,30.344763,3.618,120,1000,107374.18,-39777.498,-45995.233,735.60257,135.09449,290.12883,0.000134697,0.20326791,600.45406,877.56614
2276,30.17279,3.619,120,-1380,107084.09,-26593.131,-43420.037,730.77583,177.14998,290.14375,0.000102978,0.20511596,558.06535,924.22758
2295,30.307277,1.617,120,500,107374.18,-36727.466,-45393.351,734.44406,179.18462,290.10843,0.000101877,0.20544178,551.92584,919.07416
2303,30.3555,16.621,120,1000,107374.18,-39700.736,-45967.686,738.35805,113.91528,290.11992,0.000159854,0.20356697,622.36792,855.77349
2306,30.37827,3.618,120,1380,107374.18,-41898.786,-46410.7,752.74376,135.36928,290.1151,0.000135317,0.20464347,618.78943,897.70552
2294,30.295244,30.613,120,0,107374.18,-34112.925,-44888.088,723.95565,70.04085,290.10159,0.000259513,0.20218258,651.80542,796.26528
2304,30.363646,25.619,120,1000,107374.18,-39823.711,-45998.934,741.11381,91.416271,290.13805,0.000199681,0.20352834,650.98789,838.33534
2282,30.210832,9.623,120,-1000,107374.18,-28637.816,-43817.454,729.49993,147.62988,290.14465,0.000123178,0.20316651,584.30361,889.01962
2286,30.239804,3.618,120,-500,107374.18,-31381.619,-44366.874,731.21548,158.16959,290.14458,0.000115471,0.20498093,574.47396,898.95028
2293,30.285711,21.613,120,0,107374.18,-34114.405,-44891.213,726.90647,104.28901,290.13,0.000174249,0.20302642,621.57043,837.20734
2307,30.382805,9.622,120,1380,107374.18,-41875.432,-46404.41,754.71851,150.19251,290.18824,0.00012144,0.204258,599.34229,908.29407
2311,30.411777,3.617,65,-810,59335.135,-26157.929,-44304.585,759.16851,167.1273,290.10146,0.000109404,0.20448592,596.21883,939.48824
2298,30.321993,16.622,120,500,107374.18,-36890.486,-45427.229,727.27349,104.27789,290.10816,0.000174233,0.20209707,617.20387,831.02846
2300,30.340784,1.617,120,1000,107374.18,-39623.604,-45955.886,735.51842,180.71873,290.11892,0.000100947,0.20485465,558.4405,930.36758
2308,30.389007,16.62,120,1380,107374.18,-42045.936,-46438.494,755.8337,122.27434,290.10586,0.000149132,0.2048034,634.44434,885.29303
2287,30.244338,9.627,120,-500,107374.18,-31557.961,-44400.999,729.83922,146.49721,290.11834,0.000124073,0.20266604,579.30937,880.84215
2297,30.31579,9.626,120,500,107374.18,-36737.621,-45406.055,731.12719,133.90411,290.12443,0.000135942,0.20358021,595.69122,869.78352
2302,30.349297,9.625,120,1000,107374.18,-39496.312,-45928.01,736.19651,145.2354,290.12873,0.000125564,0.2045257,588.70278,888.74167
2317,30.449819,9.624,65,-600,59883.116,-27096.458,-44495.111,743.31418,136.08877,290.13292,0.000133618,0.20278343,606.24011,884.8306
2315,30.441306,1.618,65,-600,60092.721,-27176.673,-44503.581,749.28756,178.95306,290.1202,0.000102022,0.20498297,567.81426,934.23625
2318,30.456021,16.621,65,-600,59619.404,-27177.907,-44512.503,738.40123,127.88982,290.10926,0.000142406,0.20363069,612.82046,874.7452
2312,30.416312,9.622,65,-810,58321.401,-25601.109,-44205.991,752.46786,155.44314,290.12072,0.000117608,0.20562776,594.47533,914.02972
2320,30.474813,1.617,65,-300,61337.727,-28891.823,-44845.905,745.34274,192.49059,290.11899,9.48E-05,0.20436024,558.5895,953.93575
2316,30.445284,3.618,65,-600,59656.202,-27319.753,-44546.793,748.53414,184.33623,290.12861,9.87E-05,0.20289697,558.72045,937.33005
2325,30.50832,1.617,65,0,62524.515,-30541.518,-45160.229,742.46227,167.05288,290.10589,0.000108804,0.20257879,576.39681,919.98703
2309,30.397153,25.619,120,1380,107374.18,-42092.437,-46434.095,752.98841,90.001158,290.09127,0.000202354,0.20365807,659.21577,843.91554
2321,30.478791,3.619,65,-300,61259.033,-28906.09,-44843.397,745.90026,184.80468,290.06556,9.85E-05,0.20373115,557.14548,936.08685
2326,30.512299,5.621,65,0,62524.104,-30534.816,-45162.778,740.08801,169.7532,290.10083,0.000107293,0.20329018,575.07912,924.18351
2322,30.483326,9.624,65,-300,61206.2,-28824.6,-44829.088,739.77618,136.29548,290.1582,0.000133488,0.20326968,599.51845,879.33003
2305,30.374291,1.617,120,1380,107374.18,-41581.501,-46341.545,754.20258,191.16156,290.11001,9.57E-05,0.20624331,558.24645,952.11718
2313,30.422514,16.621,65,-810,59382.211,-26224.535,-44313.794,748.1156,124.90447,290.0815,0.000145775,0.20337035,621.56155,877.41824
2323,30.489529,16.62,65,-300,61282.181,-28954.893,-44862.474,735.55684,120.95587,290.24509,0.000150399,0.20309589,610.5928,859.4274
2329,30.534232,30.613,65,0,62561.231,-30533.665,-45159.447,733.29052,83.795474,290.13323,0.00021704,0.20233421,651.83354,823.5806
2327,30.517389,13.609,65,0,62539.522,-30539.38,-45159.324,737.83191,135.64549,290.16112,0.000134066,0.20299053,597.3473,876.26886
2334,30.569124,25.623,65,300,63570.648,-31983.994,-45446.677,734.721,100.88136,290.06459,0.00018056,0.2015643,633.66053,841.6728
2314,30.430661,25.618,65,-810,59144.484,-25864.368,-44242.542,741.61595,93.315374,290.18459,0.000194949,0.202912,648.28306,840.18159
2333,30.56098,16.62,65,300,63696.913,-32166.256,-45481.625,736.76555,128.33205,290.0637,0.000141507,0.20199013,607.97474,873.07577
2319,30.464168,25.618,65,-600,60329.38,-27367.734,-44549.548,735.04752,97.031094,290.05419,0.000187098,0.20153408,633.47529,833.00956
2310,30.407799,1.618,65,-810,58651.884,-26214.544,-44327.198,760.51345,180.08854,290.07452,0.000101106,0.20387716,577.93968,948.91891
2337,30.588285,9.624,65,600,65376.343,-33948.178,-45816.506,738.72182,123.72128,290.12405,0.000146787,0.20227921,617.6842,871.86126
2328,30.524698,21.616,65,0,62544.579,-30535.433,-45156.734,733.72231,90.748751,290.1368,0.000200288,0.20231037,640.67332,826.48829
2342,30.621791,9.626,65,810,66164.562,-35151.571,-46057.522,738.64105,119.58787,290.14016,0.000152149,0.20223625,622.35343,867.74758
2324,30.497674,25.621,65,-300,61365.398,-29072.482,-44873.616,733.69472,94.625262,290.11665,0.000191843,0.20173389,636.76765,831.26265
2344,30.636141,25.618,65,810,66525.676,-35279.233,-46081.451,733.58249,91.07962,290.13228,0.000199636,0.20264652,644.91563,831.93285
2345,30.646786,1.616,90,-1070,83092.608,-26560.773,-43939.442,743.98427,188.30142,290.16119,9.71E-05,0.20427623,561.60917,948.03729
2330,30.546263,1.619,65,300,63890.154,-32059.028,-45455.229,742.29211,152.24537,290.12831,0.000119531,0.20319437,589.81822,901.3939
2341,30.617258,3.616,65,810,66383.583,-35145.528,-46053.945,742.61636,176.24018,290.13234,0.000103367,0.20390156,571.20962,934.59846
2346,30.650764,3.62,90,-1070,81770.546,-26299.2,-43908.894,742.22251,176.52194,290.1103,0.000103626,0.20658552,569.21011,931.77979
2343,30.627994,16.621,65,810,66320.758,-34953.027,-46014.311,736.70913,97.049386,290.1221,0.000187157,0.20150221,636.17038,835.29427
2331,30.550242,3.619,65,300,63786.996,-32165.228,-45474.635,742.68575,168.61005,290.10225,0.000107876,0.2026422,574.57187,919.79176
2332,30.554776,9.628,65,300,63686.84,-32040.403,-45452.474,740.71196,157.73479,290.07787,0.00011551,0.20422592,584.55078,909.36841
2349,30.669647,25.619,90,-1070,82682.523,-26729.878,-43975.336,733.34032,78.767236,290.15523,0.000230615,0.2014711,654.55774,815.51297
2350,30.680293,1.618,90,-700,84014.207,-28451.565,-44316.385,743.34805,179.738,290.12525,0.000101509,0.20440142,565.8865,937.15391
2347,30.655299,9.623,90,-1070,82211.343,-26163.973,-43868.683,738.38702,145.32663,290.13589,0.00012517,0.20323412,594.60025,893.88459
2357,30.722313,9.625,90,-300,85576.342,-30540.12,-44721.819,739.01221,138.03062,290.09752,0.000131707,0.2026225,596.8924,881.71366
2336,30.58375,3.621,65,600,65310.929,-33828.821,-45796.977,741.84322,172.07538,290.10831,0.000105989,0.20423857,567.70907,921.21012
2354,30.703155,25.617,90,-700,83589.403,-28298.617,-44295.21,733.54076,86.954276,290.15365,0.000208836,0.20159004,642.31719,820.32928
2351,30.684272,3.619,90,-700,83758.922,-28229.832,-44271.775,744.19741,185.21298,290.14924,9.85E-05,0.20547314,563.83382,945.51972
2335,30.579772,1.616,65,600,64961.409,-34032.587,-45843.478,741.08912,148.2238,290.09292,0.000122598,0.20239164,596.42326,900.24341
2355,30.7138,1.618,90,-300,85426.189,-30572.518,-44731.605,743.20637,173.87285,290.15314,0.000104832,0.20462486,566.6612,923.73274
2340,30.613279,1.618,65,810,65849.497,-34823.104,-45997.001,740.75459,154.14292,290.17374,0.00011867,0.20464843,589.1515,905.11112
2359,30.736661,25.62,90,-300,85392.145,-30651.377,-44749.408,733.98462,85.651653,290.15363,0.000212386,0.20292271,646.04597,821.6005
2339,30.602633,25.618,65,600,64866.392,-33814.39,-45802.979,732.93516,96.970489,290.13792,0.000187567,0.20306607,632.59498,832.66764
2356,30.717779,3.618,90,-300,85621.405,-30476.392,-44719.681,743.54759,181.1543,290.19699,0.000100737,0.20458525,-4095.0575,5584.108
2338,30.594487,16.62,65,600,65459.601,-33981.645,-45822.057,734.08822,124.28978,290.14982,0.000146961,0.20416705,610.34602,866.47217
2364,30.773219,30.614,90,0,86783.447,-32183.195,-45045.024,733.94682,85.424883,290.17291,0.000212553,0.20166925,643.73184,818.14695
2348,30.661502,16.62,90,-1070,82129.564,-26539.969,-43946.802,735.01938,106.90423,290.14117,0.000170074,0.20254157,625.37934,843.72167
2362,30.756377,13.607,90,0,86771.442,-32184.141,-45049.3,736.22031,99.263536,290.16037,0.000183352,0.20308502,637.5594,841.88504
2369,30.808113,25.621,90,300,88049.061,-33744.412,-45345.657,733.25583,82.138405,290.11441,0.000221267,0.20223619,649.89668,817.73968
2366,30.78923,3.619,90,300,88179.643,-33848.433,-45362.802,742.31273,167.26607,290.12708,0.000108945,0.20383336,579.27438,923.12966
2370,30.818759,1.616,90,700,89171.84,-35939.416,-45785.423,740.79576,179.85122,290.10254,0.000101337,0.20419768,557.68548,927.1226
2367,30.793764,9.625,90,300,87852.817,-33831.452,-45363.008,739.69161,136.4109,290.11683,0.000133411,0.20348974,602.28241,883.47517
2360,30.747308,1.615,90,0,86766.015,-32182.538,-45048.396,743.70189,189.39684,290.16836,9.63E-05,0.20409981,555.25904,944.48844
2352,30.688806,9.623,90,-700,84184.589,-28265.931,-44272.227,739.89109,140.21574,290.14469,0.000129769,0.20349204,602.65257,892.12521
2353,30.695009,16.621,90,-700,83435.591,-28530.464,-44342.616,735.52207,122.07045,290.14974,0.000148727,0.2016868,613.93732,863.63844
2358,30.728516,16.621,90,-300,85483.134,-30460.439,-44706.73,737.13892,112.02398,290.1483,0.00016247,0.20338921,620.12241,850.42304
2375,30.852266,1.617,90,1070,91276.62,-37721.626,-46123.183,740.24293,185.04542,290.12237,9.85E-05,0.20444342,557.8554,937.46783
2371,30.822737,3.618,90,700,89707.286,-36162.547,-45822.55,742.12816,183.44967,290.12313,9.93E-05,0.20440441,555.00627,932.33716
2361,30.751286,5.623,90,0,86769.098,-32183.36,-45047.82,741.95627,168.35452,290.15201,0.00010811,0.20339563,576.06884,922.99176
2382,30.894286,9.624,120,-1380,107126.52,-26567.475,-43440.389,734.2012,146.40743,290.14082,0.000124511,0.20402617,584.97501,885.47953
2379,30.875128,25.618,90,1070,91790.727,-37981.596,-46166.888,729.1225,84.759463,290.16019,0.000214618,0.2031117,644.83572,818.91175
2376,30.856244,3.619,90,1070,91440.507,-37857.018,-46150.031,737.42489,150.23356,290.14199,0.000121213,0.20396685,591.94218,900.98711
2374,30.841621,25.617,90,700,89820.435,-36027.648,-45792.413,730.59036,79.585283,290.11515,0.000228273,0.20242805,647.39886,810.72235
2368,30.799967,16.62,90,300,88072.414,-33806.701,-45362.103,734.3904,96.394916,290.12672,0.000188564,0.2022296,634.61893,832.21946
2377,30.860779,9.625,90,1070,90902.346,-37972.51,-46179.716,735.25873,144.22041,290.11831,0.00012626,0.20377827,591.94777,888.49667
2380,30.885773,1.618,120,-1380,107215.74,-27170.878,-43546.835,738.07332,188.98087,290.1315,9.65E-05,0.20499692,546.43635,933.20001
2365,30.785252,1.616,90,300,87997.995,-33877.83,-45371.149,742.99041,167.76796,290.09213,0.000108466,0.20330448,577.13157,921.67651
2363,30.763686,21.615,90,0,86773.045,-32184.1,-45046.217,733.92765,97.270544,290.05559,0.000186555,0.2013808,630.87296,829.99573
2384,30.908635,25.618,120,-1380,105961.55,-26211.009,-43365.23,728.93151,89.160437,290.15295,0.000204603,0.20368881,638.56533,821.08114
2386,30.923259,3.619,120,-1000,107374.18,-28826.04,-43868.766,737.65754,177.76236,290.12928,0.000102641,0.20523234,562.39474,927.55476
2388,30.933996,16.62,120,-1000,107374.18,-28719.799,-43835.791,731.6814,120.33483,290.13566,0.000151217,0.20293396,606.90525,854.12505
2372,30.827271,9.626,90,700,89567.287,-36089.896,-45813.053,737.66057,141.2871,290.13939,0.000128958,0.20417622,600.40234,890.0522
2392,30.9613,9.623,120,-500,107374.18,-31331.294,-44363.256,734.43482,127.74214,290.12958,0.000142418,0.20280925,602.64629,864.2729
2373,30.833475,16.619,90,700,90464.467,-36269.857,-45831.801,732.84467,92.596166,290.1056,0.000196772,0.20288972,637.9756,829.00419
2390,30.952788,1.616,120,-500,107374.18,-31364.269,-44366.709,737.40723,163.4228,290.14603,0.000111495,0.20430207,574.17362,911.87689
2391,30.956766,3.619,120,-500,107374.18,-31396.215,-44372.178,737.74307,173.32195,290.10017,0.000105187,0.20478905,564.00755,921.20457
2378,30.866981,16.621,90,1070,91510.197,-37967.782,-46168.903,733.08001,113.04317,290.11939,0.000160921,0.20312824,616.11123,848.1817
2394,30.975649,25.619,120,-500,107374.18,-31355.47,-44360.501,730.88661,90.560633,290.06328,0.000200749,0.20238898,641.3762,828.07835
2393,30.967503,16.621,120,-500,107374.18,-31426.023,-44376.001,731.70044,124.86751,290.16975,0.000145872,0.20391971,603.14094,859.45502
2383,30.900489,16.62,120,-1380,106398.78,-26484.793,-43405.4,730.90102,117.59848,290.13392,0.000154564,0.2025681,608.93941,850.18181
2381,30.889752,3.618,120,-1380,107173.84,-26739.254,-43438.826,738.10829,162.05734,290.1389,0.000112458,0.20443144,572.44627,905.44262
2402,31.032752,9.624,120,500,107374.18,-36931.601,-45444.128,736.53331,148.95774,290.15676,0.00012241,0.20448269,588.07376,893.5121
2404,31.047101,25.618,120,500,107374.18,-36895.338,-45428.257,731.91564,92.609028,290.1329,0.00019678,0.20404529,640.24849,831.14545
2403,31.038955,16.619,120,500,107374.18,-36979.583,-45441.825,733.68658,119.0143,290.11608,0.000153091,0.20412542,617.17322,862.63486
2399,31.012206,30.614,120,0,107374.18,-34113.172,-44893.516,730.60339,79.126751,290.11471,0.000229925,0.20301849,648.52623,811.28185
2400,31.024239,1.617,120,500,107374.18,-36846.37,-45419.089,739.99165,197.39692,290.11404,9.25E-05,0.20566919,546.36236,953.68815
2389,30.942142,25.617,120,-1000,107340.4,-28369.788,-43785.426,729.25921,92.11939,290.13801,0.000197405,0.2027496,638.67268,827.51924
2385,30.919281,1.616,120,-1000,107374.18,-28801.042,-43873.576,737.89723,172.68814,290.11094,0.00010564,0.205156,565.65603,923.24296
2413,31.105969,16.619,120,1380,107374.18,-42213.479,-46469.742,732.58284,121.92068,290.14515,0.000149872,0.20572297,612.30264,863.21251
2405,31.057746,1.616,120,1000,107374.18,-39530.15,-45940.591,737.16326,142.84292,290.09302,0.000127367,0.20325715,595.11837,889.14426
2407,31.066259,9.624,120,1000,107374.18,-39765.246,-45976.32,737.39447,156.03112,290.12904,0.000116721,0.20375034,584.7747,905.78086
2387,30.927793,9.624,120,-1000,107374.18,-28513.238,-43821.566,733.52049,148.726,290.10845,0.000122534,0.20429657,582.52798,890.11849
2396,30.990274,5.619,120,0,107374.18,-34110.047,-44891.09,737.06304,159.61484,290.06602,0.000114081,0.20377946,579.74858,907.68577
2412,31.099766,9.625,120,1380,107374.18,-42056.996,-46414.689,734.68244,114.53709,290.18145,0.000161186,0.20653271,615.84351,851.74235
2401,31.028218,3.617,120,500,107374.18,-36810.888,-45428.71,737.61691,160.39296,290.16164,0.000113583,0.20386174,577.17036,906.50641
2395,30.986295,1.617,120,0,107374.18,-34110.417,-44899.518,737.76438,152.40554,290.06729,0.000119943,0.20394442,589.56944,904.69318
2411,31.095231,3.619,120,1380,107374.18,-42041.372,-46423.199,738.27562,156.44173,290.14702,0.000116666,0.20538383,585.98539,908.8833
2408,31.072462,16.621,120,1000,107374.18,-39279.76,-45904.205,734.70844,118.79693,290.14305,0.000153219,0.20342373,612.7716,858.68294
2398,31.002672,21.615,120,0,107374.18,-34111.65,-44908.111,733.02883,113.3782,290.1507,0.000160814,0.2042701,621.93505,856.34778
2417,31.133273,9.625,120,-1380,106152.9,-26546.959,-43428.959,733.90771,130.86071,290.14637,0.000139467,0.20386899,606.67938,875.31052
2415,31.124761,1.615,120,-1380,106429.53,-26535.612,-43416.213,739.92509,185.32815,290.13337,9.87E-05,0.20567968,560.34302,940.45496
2397,30.995364,13.606,120,0,107374.18,-34111.075,-44899.642,734.54794,126.63396,290.13787,0.000144066,0.20375459,608.32645,869.1483
2406,31.061724,3.62,120,1000,107374.18,-39488.336,-45945.443,739.30715,158.33051,290.10087,0.000115174,0.20434143,577.53824,901.32035
2418,31.139476,16.618,120,-1380,106963.62,-26169.565,-43361.078,731.06008,105.33237,290.14046,0.000172529,0.20208689,627.14439,843.25965
2420,31.158268,1.616,120,-1000,107374.18,-28861.358,-43877.646,737.50359,169.10637,290.13122,0.000107989,0.20548143,573.4936,922.77913
2410,31.091254,1.615,120,1380,107374.18,-42001.244,-46418.512,738.58291,147.91257,290.11408,0.000122982,0.20311137,592.89191,897.43132
2424,31.18113,25.617,120,-1000,107374.18,-28378.34,-43792.21,727.36295,82.916136,290.12826,0.000219095,0.20219603,643.22334,813.31202
2425,31.191775,1.618,120,-500,107374.18,-31300.541,-44362.516,733.99462,163.80501,290.1538,0.000111545,0.20538379,572.09439,908.35005
2416,31.128738,3.618,120,-1380,106414.52,-26368.685,-43402.81,738.27128,167.61937,290.09571,0.000108789,0.20589741,572.9961,916.47865
2421,31.162246,3.62,120,-1000,107261.87,-28581.447,-43830.817,735.59243,159.25825,290.12005,0.000114538,0.20528441,575.91796,904.56688
2428,31.206491,16.622,120,-500,107374.18,-31303.46,-44366.627,732.59525,88.562297,290.13153,0.000205417,0.20307857,642.26985,824.2857
2409,31.080607,25.62,120,1000,107374.18,-39530.602,-45949.596,731.4662,87.005354,290.12397,0.000209133,0.2032595,640.00199,819.75559
2419,31.147622,25.618,120,-1380,107218.37,-26646.58,-43442.115,729.40778,80.715766,290.20633,0.00022548,0.20288198,647.03099,813.13062
2414,31.114115,25.62,120,1380,107374.18,-41689.674,-46369.421,731.38157,83.162055,290.13168,0.000218827,0.20337771,644.10701,815.32734
2426,31.195753,3.619,120,-500,107374.18,-31433.794,-44393.434,733.49062,156.12539,290.12739,0.000116639,0.20359771,579.69669,900.98008
2431,31.22926,5.622,120,0,107374.18,-34101.125,-44903.794,745.89102,152.23038,290.14892,0.000119759,0.20436817,597.08061,911.57596
2432,31.234352,13.605,120,0,107374.18,-34101.084,-44905.603,747.12064,118.66659,290.08341,0.000153597,0.20264242,623.79151,867.78425
2427,31.200288,9.625,120,-500,107374.18,-31471.414,-44389.199,733.65892,129.60553,290.14108,0.000140414,0.2035041,603.93312,870.56183
2433,31.24166,21.615,120,0,107374.18,-34105.812,-44899.806,748.82998,98.094252,290.12494,0.000187236,0.20629049,652.31725,853.51104
2440,31.296733,1.619,120,1000,107374.18,-39882.464,-46032.854,746.30094,171.4113,290.16226,0.000106474,0.2046486,572.44046,923.1151
2439,31.286088,25.618,120,500,107374.18,-37013.872,-45461.478,738.84315,100.55584,290.12449,0.000181214,0.20442818,637.39359,845.10136
2436,31.267204,3.618,120,500,107374.18,-36852.496,-45450.706,753.00779,163.10642,290.20359,0.000112315,0.20652899,594.89355,929.83372
2422,31.16678,9.624,120,-1000,107370.54,-28628.483,-43831.885,733.17085,133.2334,290.13293,0.000136061,0.20364609,596.91523,871.52922
2443,31.311449,16.621,120,1000,107374.18,-39694.322,-45982.981,736.77252,100.52905,290.12937,0.000181267,0.20429567,633.8505,839.30101
2442,31.305246,9.626,120,1000,107374.18,-39180.714,-45875.219,742.17747,137.4518,290.10883,0.000132552,0.2033808,604.31305,887.2223
2429,31.214637,25.619,120,-500,107374.18,-31279.819,-44364.325,735.71196,85.531452,290.12995,0.000212504,0.20226898,648.95835,823.94064
2434,31.251193,30.613,120,0,107374.18,-34103.921,-44903.589,746.38957,80.276052,290.11515,0.000226628,0.20277633,663.19801,828.18583
2447,31.338753,9.625,120,1380,107374.18,-41662.703,-46371.6,734.46489,136.13509,290.17596,0.000133767,0.20398081,595.02276,874.31057
2438,31.277942,16.62,120,500,107374.18,-36900.889,-45447.869,744.63636,101.52474,290.10336,0.000179349,0.20347874,642.79018,850.87649
2446,31.334219,3.617,120,1380,107374.18,-41806.154,-46382.742,739.83687,171.99986,290.09931,0.000106101,0.20513246,570.7162,923.95047
2450,31.363748,1.616,15,-290,12875.971,-25526.773,-45059.25,736.97813,185.4878,290.14514,9.84E-05,0.20503253,550.8514,931.51224
2423,31.172984,16.619,120,-1000,107374.18,-28389.687,-43797.061,730.29335,118.03357,290.12273,0.000154139,0.20314497,609.29398,850.96864
2449,31.353102,25.618,120,1380,107374.18,-42150.327,-46458.435,728.55352,81.998912,290.07787,0.00022205,0.2035507,645.79359,814.42863
2452,31.372261,9.623,15,-290,13216.69,-25686.875,-45090.662,731.60933,135.00623,290.18291,0.000134428,0.20157863,596.24022,872.8709
2444,31.319595,25.62,120,1000,107374.18,-39644.614,-46002.141,733.66609,78.562074,290.11648,0.000231519,0.20275732,652.22471,814.35104
2457,31.405767,9.626,15,-200,13326.672,-26057.155,-45161.092,741.01014,143.6621,290.12944,0.000126495,0.20176428,593.449,888.16716
2430,31.225282,1.616,120,0,107374.18,-34108.32,-44903.507,744.8246,163.32257,290.11877,0.000111609,0.20453062,586.46824,922.82469
2435,31.263226,1.617,120,500,107374.18,-36733.962,-45415.964,754.74072,168.21377,290.15237,0.000109521,0.20727591,582.67743,928.29227
2453,31.378463,16.62,15,-290,12872.188,-25627.669,-45089.511,729.69872,102.93968,290.15211,0.00017702,0.19907545,620.42738,833.56252
2437,31.271739,9.625,120,500,107374.18,-36763.071,-45410.208,748.52504,135.37311,290.19173,0.000135453,0.20462989,606.5852,886.00066
2458,31.411971,16.621,15,-200,13452.278,-26130.422,-45178.484,743.27859,115.3725,290.17514,0.000157202,0.20097587,629.58285,866.21513
2462,31.439831,13.61,15,-100,13823.463,-26666.149,-45283.286,756.49393,133.36227,290.16601,0.00013612,0.20143221,617.16814,890.83186
2460,31.430762,1.618,15,-100,13782.883,-26651.225,-45277.982,757.28687,166.47389,290.1315,0.00010936,0.20277128,595.05564,937.17668
2441,31.300712,3.617,120,1000,107374.18,-39888.467,-46007.65,743.23996,164.74146,290.08002,0.000110623,0.20425978,574.69027,911.9562
2448,31.344956,16.62,120,1380,107374.18,-42005.109,-46425.008,730.39992,109.15044,290.10807,0.000166821,0.20372826,621.90386,845.56079
2459,31.420117,25.619,15,-200,13329.098,-26106.781,-45173.838,746.90723,85.697647,290.14195,0.000211602,0.20112985,661.67476,837.40604
2445,31.330241,1.615,120,1380,107374.18,-42266.271,-46486.434,741.23127,176.73838,290.10433,0.000103248,0.20506949,569.79397,932.18583
2464,31.456673,30.612,15,-100,13816.021,-26670.096,-45278.928,744.50752,70.415301,290.11211,0.000258264,0.20204501,674.61513,819.26366
2451,31.367726,3.62,15,-290,13020.284,-25643.663,-45080.301,734.85246,158.00969,290.2084,0.000115324,0.20369228,579.60713,905.6757
2466,31.472684,5.62,15,0,14267.709,-27196.86,-45386.608,751.41488,170.24359,290.15863,0.000106867,0.20290354,581.98225,930.70461
2461,31.434741,5.618,15,-100,13900.389,-26655.007,-45274.364,757.80563,150.06929,290.19015,0.000121109,0.20257038,603.87991,911.15039
2463,31.44714,21.615,15,-100,13819.269,-26641.11,-45272.802,751.11595,105.96643,290.14518,0.000171227,0.20193987,646.572,865.02395
2454,31.386609,25.62,15,-290,12881.11,-25627.587,-45073.394,730.34556,74.419315,290.14203,0.000243665,0.1999963,655.76393,809.37748
2475,31.544594,1.617,15,200,15224.534,-28338.539,-45611.589,740.45958,185.44468,290.16117,9.81E-05,0.2024335,558.49594,940.40305
2467,31.477774,13.609,15,0,14270.217,-27198.012,-45382.866,744.27507,114.87996,290.06981,0.000158638,0.20305071,625.68602,860.76852
2476,31.548572,3.62,15,200,15145.265,-28250.636,-45585.152,739.60284,166.64526,290.11508,0.000109068,0.20125811,568.59,910.11707
2470,31.50665,1.617,15,100,14732.718,-27745.744,-45492.232,742.89164,180.15303,290.16328,0.000100905,0.20237773,560.39441,930.23186
2472,31.515719,13.608,15,100,14734.363,-27747.43,-45489.889,737.65926,132.88962,290.08361,0.000136681,0.20200818,608.01222,881.26051
2473,31.523028,21.615,15,100,14746.039,-27718.773,-45485.202,734.12471,90.148348,290.12144,0.000201023,0.20064331,644.23735,829.07579
2478,31.559309,16.621,15,200,15137.494,-28202.901,-45580.424,733.32487,111.06353,290.15215,0.000163191,0.20047008,617.99744,846.16417
2456,31.401233,3.619,15,-200,13488.706,-26210.596,-45189.256,741.93392,159.42293,290.10347,0.00011393,0.20182598,583.48396,911.61705
2455,31.397255,1.617,15,-200,13337.938,-26064.392,-45169.603,741.25762,172.88705,290.1533,0.000105155,0.20276394,563.65966,918.9969
2481,31.58208,3.616,15,290,15282.588,-28774.316,-45695.998,736.70134,162.02224,290.06764,0.000112146,0.20254514,572.55875,905.70388
2474,31.532561,30.613,15,100,14686.875,-27725.927,-45493.712,731.53856,78.188567,290.16687,0.000231673,0.20030029,650.60941,810.41079
2465,31.468706,1.618,15,0,14264.297,-27188.432,-45381.551,754.06422,190.38265,290.16183,9.55E-05,0.20325888,569.62045,962.02602
2485,31.611608,1.617,25,-400,22337.326,-25725.81,-44918.472,729.25976,21.517965,290.18995,0.000846084,0.20176321,706.89313,751.93515
2479,31.567455,25.619,15,200,15096.215,-28285.624,-45600.241,729.69513,83.388526,290.10606,0.000217218,0.20089715,645.86403,817.3885
2480,31.578101,1.618,15,290,15613.317,-28767.245,-45680.498,737.95337,163.59943,290.07544,0.000111304,0.20235499,578.60388,914.99208
2468,31.485084,21.614,15,0,14270.834,-27195.874,-45382.661,740.45027,104.61744,290.12964,0.000173365,0.20087004,631.70334,845.48858
2469,31.494617,30.613,15,0,14283.127,-27183.046,-45378.508,735.83039,84.875767,290.23064,0.000213396,0.20064054,648.51374,822.9711
2482,31.586614,9.626,15,290,15563.938,-28820.612,-45696.08,730.1185,16.418894,290.13693,0.00110055,0.19882994,712.16035,746.08207
2490,31.639829,1.617,25,-300,22790.618,-26189.628,-45006.582,731.11284,21.167802,290.0971,0.000854567,0.19895874,707.62602,751.07095
2471,31.510628,5.62,15,100,14741.722,-27766.59,-45495.686,741.34563,159.34429,290.16168,0.00011374,0.20067254,581.55392,911.06224
2492,31.648342,8.613,25,-300,22803.857,-26261.167,-45037.213,731.36626,18.990233,290.16005,0.000951175,0.19845461,710.0944,750.60257
2477,31.553106,9.625,15,200,15210.144,-28361.728,-45612.124,735.80735,141.21299,290.10861,0.000128444,0.20093313,592.53318,884.81025
2487,31.620121,6.611,25,-400,22279.765,-25697.77,-44915.677,728.74652,18.213288,290.16277,0.000994826,0.20114925,710.63394,749.02262
2497,31.679625,9.624,25,-150,23465.889,-27063.278,-45180.868,729.87853,16.080181,290.13996,0.001123574,0.1985859,712.71248,745.17641
2500,31.704619,1.619,25,0,24098.277,-27867.979,-45337.229,730.23493,23.150705,290.12664,0.000779342,0.19778344,706.39523,754.80679
2495,31.671112,1.615,25,-150,23411.083,-26974.758,-45165.985,730.51331,20.66159,290.19282,0.000876582,0.20004111,709.38096,751.61904
2505,31.742563,1.616,25,150,24718.166,-28680.163,-45500.291,731.54518,22.805141,290.17331,0.000799578,0.20221168,706.61717,753.17071
2491,31.643808,3.618,25,-300,22760.604,-26245.996,-45024.837,730.91268,22.720414,290.16717,0.000797176,0.20013602,708.77958,754.20022
2506,31.746542,3.618,25,150,24763.105,-28714.987,-45492.849,731.00793,18.916738,290.11163,0.000967573,0.20279473,710.74838,748.78697
2516,31.81133,3.622,25,400,25625.531,-29785.456,-45715.363,733.51338,19.845959,290.15056,0.000908833,0.19770094,713.29034,753.48743
2519,31.82771,15.607,25,400,25841.754,-30102.123,-45777.036,734.26328,16.268426,290.15711,0.001113421,0.19962588,716.49914,749.60187
2501,31.708598,5.618,25,0,24093.055,-27861.647,-45331.061,729.95951,17.27569,290.15523,0.001049691,0.20106355,711.27044,746.99219
2507,31.751076,9.626,25,150,24729.391,-28675.764,-45499.633,731.37736,20.504329,290.09569,0.00088191,0.19881201,709.57688,751.97868
2515,31.807353,1.618,25,400,25700.401,-30002.707,-45758.74,733.02545,23.294542,290.14006,0.000777428,0.19979981,708.41163,755.12373
2520,31.835574,1.616,40,-550,36457.628,-25905.524,-44696.452,735.00766,23.212896,290.19064,0.00077896,0.19904395,710.94112,758.82656
2510,31.776071,1.615,25,300,25383.899,-29579.634,-45667.259,732.16623,22.316306,290.12534,0.000810799,0.1989102,708.28072,754.66877
2502,31.713688,13.608,25,0,24096.838,-27862.757,-45339.531,730.3973,15.842592,290.21179,0.001152487,0.20214752,713.87234,746.23877
2512,31.784583,8.613,25,300,25298.955,-29437.089,-45640.205,731.65713,21.47977,290.15721,0.000843066,0.19992242,709.43268,752.90065
2493,31.654264,14.619,25,-300,22840.326,-26321.606,-45034.211,730.57284,13.432365,290.16025,0.001348276,0.19909639,715.95621,743.46803
2522,31.844086,8.615,40,-550,36572.627,-26065.255,-44723.957,734.98814,17.126055,290.18955,0.001058065,0.19995463,716.37549,751.81643
2518,31.821231,10.616,25,400,25746.532,-30064.914,-45767.826,732.76204,20.922011,290.14144,0.000863333,0.19777695,710.55934,754.31945
2511,31.780049,3.619,25,300,25337.151,-29450.533,-45641.11,732.5658,21.110159,290.06554,0.000857621,0.19910053,710.36481,752.716
2508,31.757279,16.621,25,150,24769.108,-28705.654,-45498.852,730.96806,15.751813,290.12974,0.001151983,0.2005478,713.82327,746.8838
2488,31.625486,10.616,25,-400,22296.828,-25653.859,-44906.467,728.968,14.484483,290.15241,0.001245561,0.19797924,714.05368,744.08773
2521,31.839552,3.618,40,-550,36177.594,-25711.42,-44655.583,735.23838,21.018398,290.18002,0.000861631,0.20022599,714.03527,756.95463
2483,31.592816,16.62,15,290,15539.515,-28709.643,-45676.592,729.19513,12.110971,290.13277,0.001498304,0.20173394,716.67811,741.82694
2498,31.685828,16.62,25,-150,23446.976,-27043.214,-45175.565,729.58022,13.955936,290.15975,0.00129338,0.19843145,714.98608,743.22604
2496,31.675091,3.618,25,-150,23417.497,-27035.772,-45175.647,730.7499,17.027145,290.15257,0.001060542,0.1982842,711.56604,746.35315
2525,31.866857,1.617,40,-400,37168.876,-26753.477,-44865.722,735.23065,25.260078,290.20294,0.000716095,0.19917644,708.2764,759.87511
2530,31.900365,1.616,40,-200,37829.182,-27781.391,-45059.744,733.2997,23.946178,290.15466,0.000757152,0.20073613,708.89886,758.92942
2532,31.908877,9.623,40,-200,37895.007,-27746.855,-45050.863,733.49048,18.986127,290.19102,0.000956501,0.19953521,714.40416,753.63624
2486,31.615586,3.619,25,-400,22279.272,-25526.979,-44874.891,729.86274,16.815098,290.2105,0.001091108,0.20183196,711.72707,745.9093
2535,31.933871,1.618,40,0,38739.631,-28873.198,-45275.31,733.42192,29.733619,290.22283,0.000609239,0.20006424,702.3301,764.31637
2484,31.600963,25.617,15,290,15575.82,-28734.147,-45683.417,728.52159,8.2356306,290.10911,0.002193995,0.1995741,720.25678,737.49069
2489,31.631964,15.61,25,-400,22611.234,-25732.43,-44920.487,729.70624,13.89804,290.14265,0.001300314,0.19831989,713.13318,741.77591
2517,31.815866,6.612,25,400,25804.71,-30109.277,-45770.375,733.80308,21.079745,290.16669,0.000857474,0.19891052,710.75564,754.19385
2531,31.904343,3.618,40,-200,37854.632,-27717.334,-45051.685,734.03711,21.192952,290.17941,0.000854344,0.20018293,710.18667,753.34869
2536,31.93785,5.62,40,0,38733.711,-28866.002,-45271.691,734.18823,20.958717,290.11688,0.000864555,0.19917873,709.9166,753.52784
2543,31.986531,16.621,40,200,39631.291,-29977.051,-45487.504,735.93309,18.647629,290.26598,0.000972858,0.20087735,715.55337,753.91128
2541,31.975794,3.619,40,200,39519.212,-29955.918,-45482.611,734.59622,22.282255,290.24939,0.00081362,0.20105911,711.57138,758.02458
2542,31.980328,9.627,40,200,39526.613,-29946.667,-45476.979,735.9702,20.417049,290.18536,0.000886895,0.1994147,715.16355,757.3415
2546,32.009302,3.615,40,400,40842.251,-31394.241,-45765.688,736.56635,24.032706,290.2425,0.000761494,0.20397622,711.1088,760.44676
2526,31.870834,3.622,40,-400,37246.048,-26841.833,-44893.927,735.3913,20.12614,290.20165,0.000898676,0.19962633,715.52622,757.33237
2514,31.798095,20.624,25,300,25490.51,-29470.227,-45649.579,731.20037,12.257699,290.15931,0.001475461,0.19982308,718.05016,744.00035
2545,32.005323,1.617,40,400,40335.838,-30995.468,-45684.733,736.26555,22.627861,290.1434,0.000799441,0.1991159,713.24912,758.67007
2527,31.87537,9.624,40,-400,37068.637,-26669.685,-44841.957,734.76183,16.946986,290.20387,0.00106631,0.19870355,716.33442,751.27164
2540,31.971815,1.617,40,200,39513.826,-29930.015,-45483.146,734.36191,23.297433,290.18392,0.000777029,0.19998857,710.38767,757.36991
2537,31.942941,13.608,40,0,38723.679,-28853.092,-45265.401,733.43923,16.42676,290.20041,0.001103427,0.20062259,715.22146,748.71794
2494,31.661854,20.624,25,-300,22950.637,-26243.447,-45016.285,729.00897,10.812895,290.16515,0.001663357,0.19976704,717.48707,739.61394
2548,32.020039,16.62,40,400,40565.465,-31225.177,-45730.37,736.35598,15.38712,290.24479,0.001179926,0.20090437,719.66188,751.39872
2499,31.693974,25.619,25,-150,23427.775,-27034.333,-45182.102,730.41895,10.194994,290.1867,0.001782758,0.20186799,719.24166,739.57653
2555,32.070113,1.617,65,-810,59205.622,-26244.558,-44322.511,740.65644,24.081978,290.16191,0.000750836,0.19845676,713.88593,763.89185
2547,32.013835,9.625,40,400,40395.372,-31103.189,-45709.402,735.99841,18.831574,290.16089,0.000960777,0.19966159,716.92095,755.01844
2552,32.047343,8.612,40,550,41205.502,-31931.984,-45869.668,739.018,20.072498,290.18152,0.000902273,0.19990009,717.39281,758.6779
2556,32.074091,3.618,65,-810,59803.024,-25930.44,-44256.151,743.05573,23.33256,290.12989,0.000775352,0.19997865,718.05933,766.43562
2550,32.03883,1.616,40,550,40915.559,-31866.446,-45857.662,736.80701,25.356881,290.14003,0.000715567,0.2011169,711.10963,763.05199
2513,31.790505,14.619,25,300,25373.332,-29478.491,-45652.581,731.23796,15.68004,290.16906,0.001151193,0.19868021,714.26625,747.14789
2561,32.107599,3.617,65,-600,60650.201,-27198.547,-44507.816,746.90999,23.761474,290.14779,0.000765455,0.20278468,722.05963,770.14239
2557,32.078625,9.626,65,-810,59596.215,-26298.624,-44336.901,742.65078,19.605986,290.20961,0.000924409,0.20102837,721.83804,761.40438
2565,32.137127,1.616,65,-300,61874.937,-28781.84,-44811.861,748.87626,22.042175,290.19735,0.000828442,0.2039975,724.88989,770.42324
2560,32.10362,1.616,65,-600,60727.086,-27184.896,-44495.975,746.11533,22.610673,290.09257,0.000803945,0.20269005,723.45744,769.59306
2551,32.042808,3.617,40,550,41175.858,-32151.044,-45916.662,738.81149,21.435924,290.16619,0.000844693,0.19979303,716.16087,760.07145
2566,32.141106,3.62,65,-300,61943.929,-29014.633,-44859.884,749.95206,20.066613,290.15265,0.000910544,0.19892544,729.58495,771.61707
2539,31.959783,30.611,40,0,38740.536,-28868.017,-45276.009,733.19099,11.309158,290.20686,0.001598377,0.19820415,721.13237,743.81712
2523,31.850009,14.62,40,-550,36417.705,-25725.523,-44655.789,733.86136,15.263874,290.19091,0.001190717,0.19946497,717.24578,748.85523
2544,31.994677,25.62,40,200,39522.09,-29952.259,-45495.357,735.37605,12.172832,290.21759,0.001484444,0.19816068,721.81598,747.12341
2570,32.170634,1.617,65,0,63027.23,-30514.505,-45161.38,749.82598,29.156043,290.17557,0.000623579,0.20234271,719.57469,779.08187
2567,32.14564,9.624,65,-300,61647.653,-28932.074,-44845.041,748.80425,20.467437,290.2496,0.000886315,0.20111386,728.27602,769.66338
2562,32.112133,9.625,65,-600,60127.299,-27266.962,-44524.097,747.00214,20.009798,290.14856,0.000904368,0.19975978,726.81305,767.15665
2533,31.915081,16.618,40,-200,37698.066,-27666.269,-45039.104,732.4164,14.118883,290.23211,0.001282743,0.19920875,717.75697,746.8895
2575,32.208578,1.618,65,300,64261.876,-32144.589,-45475.827,750.4862,22.952261,290.19214,0.000792252,0.20322795,726.36238,774.73863
2538,31.95025,21.613,40,0,38735.109,-28865.591,-45278.845,734.56766,14.676165,290.15837,0.001234177,0.20078674,718.7038,749.03357
2509,31.765425,25.62,25,150,24753.32,-28742.904,-45506.088,730.26335,11.154077,290.23723,0.001612989,0.19808556,718.68227,742.13591
2576,32.212557,3.619,65,300,64175.411,-32169.381,-45485.037,750.5071,22.326312,290.16633,0.000814881,0.20302147,727.26648,773.39009
2534,31.923226,25.619,40,-200,37845.792,-27730.491,-45050.822,732.09408,9.7398446,290.17799,0.00186831,0.20197112,721.84086,742.27025
2571,32.174613,5.621,65,0,63023.406,-30515.04,-45151.348,751.27631,25.771556,290.20936,0.00071233,0.20471863,725.13133,777.67675
2582,32.250598,9.624,65,600,66187.874,-33960.841,-45825.798,751.61015,19.374024,290.23899,0.000937262,0.20123496,730.77544,771.02254
2558,32.084829,16.619,65,-810,59378.717,-25557.61,-44182.72,743.33453,14.679362,290.16699,0.001230704,0.19904664,728.37389,759.22207
2577,32.217091,9.624,65,300,64480.485,-32219.459,-45483.886,749.69072,19.859607,290.21189,0.000913429,0.20085284,728.41299,769.66782
2580,32.242085,1.618,65,600,65543.764,-33934.774,-45827.525,751.24803,22.692029,290.20469,0.000802205,0.20327118,727.05368,773.52207
2554,32.060854,20.625,40,550,40856.518,-31782.983,-45836.612,739.56359,12.056946,290.172,0.001509436,0.20253472,727.12398,751.52249
2553,32.053264,14.618,40,550,40914.243,-31914.263,-45870.696,740.43061,15.425575,290.13655,0.001182196,0.20268346,723.73391,755.3671
2587,32.284106,9.624,65,810,66814.223,-35122.75,-46051.643,754.87233,19.040903,290.16865,0.000954623,0.20193043,735.06584,774.45942
2559,32.092974,25.62,65,-810,59581.003,-26043.629,-44283.945,743.53311,10.397066,290.1571,0.00173237,0.19662269,732.40331,753.57649
2581,32.246064,3.617,65,600,65278.448,-33736.6,-45792.906,751.15499,17.710252,290.18641,0.00102653,0.20304003,730.83978,767.49356
2549,32.028185,25.618,40,400,40798.011,-31236.607,-45720.133,736.23445,9.8845837,290.16652,0.001826497,0.19807693,725.45803,745.45106
2528,31.881573,16.619,40,-400,37077.189,-26603.285,-44829.541,733.18002,14.823416,290.2313,0.001221176,0.20016099,718.51092,748.95373
2590,32.3091,1.616,90,-1070,82672.862,-26289.949,-43898.697,756.2768,19.340586,290.17151,0.000939268,0.20162893,735.33966,774.92296
2585,32.275593,1.616,65,810,66714.025,-35250.371,-46074.832,753.68258,19.236209,290.1236,0.000944581,0.20197696,733.15767,772.5797
2578,32.223294,16.62,65,300,64350.356,-32200.012,-45487.545,748.91219,15.010118,290.19511,0.001214154,0.20294589,732.54341,764.04245
2592,32.317613,9.624,90,-1070,82379.052,-25869.261,-43810.423,756.13278,17.554252,290.16931,0.001040065,0.20514088,738.25955,774.2051
2564,32.126481,25.62,65,-600,60369.59,-27247.556,-44522.247,747.48317,10.919309,290.16227,0.001662059,0.2006734,735.58811,757.75532
2524,31.857599,20.624,40,-550,36251.601,-25638.77,-44651.718,733.81301,11.471766,290.26195,0.001597395,0.2045874,722.44026,744.87287
2503,31.720997,21.613,25,0,24102.635,-27862.1,-45339.079,729.2559,11.421479,290.16742,0.001586842,0.20061481,715.71109,739.46062
2591,32.313078,3.619,90,-1070,83034.018,-26674.003,-43972.869,757.37584,25.478958,290.16727,0.000712014,0.20127493,730.71899,782.52343
2504,31.730531,30.612,25,0,24099.634,-27860.578,-45333.241,729.80811,8.9362369,290.17647,0.002020773,0.19845962,719.10522,737.1372
2600,32.376114,1.617,90,-300,85911.432,-30534.98,-44737.567,761.68782,18.945832,290.26701,0.000959378,0.20254323,740.62728,780.32222
2601,32.380093,3.618,90,-300,85716.422,-30502.006,-44723.258,761.23293,23.961271,290.18449,0.000756771,0.20147377,735.83166,785.40066
2573,32.187012,21.615,65,0,63029.409,-30521.947,-45158.296,749.50359,12.273323,290.18663,0.001474976,0.19927423,736.93455,761.37859
2583,32.256801,16.621,65,600,65335.845,-33826.601,-45813.094,752.14223,14.920387,290.10508,0.001209101,0.20022495,736.41223,766.99181
2606,32.4136,5.62,90,0,87143.988,-32163.296,-45040.378,761.01559,33.165951,290.13293,0.000547238,0.20151618,727.28786,794.65154
2607,32.418691,13.606,90,0,87142.672,-32161.528,-45038.528,759.63057,22.420395,290.23104,0.000809638,0.20151603,735.34205,780.95088
2605,32.409621,1.617,90,0,87143.906,-32164.241,-45044.449,760.02621,17.544879,290.15643,0.001035302,0.20166447,742.04997,777.24296
2595,32.342607,1.615,90,-700,84493.529,-28108.091,-44241.966,757.98172,21.712482,290.14514,0.000836273,0.20197405,735.51505,780.0405
2529,31.889719,25.618,40,-400,36927.078,-26668.082,-44848.536,733.43558,12.146932,290.19982,0.00149773,0.2018099,720.15878,744.6089
2602,32.384628,9.623,90,-300,85956.33,-30430.137,-44701.796,761.08677,14.236059,290.16634,0.001276607,0.20293225,745.70507,775.42624
2598,32.357323,16.621,90,-700,84040.233,-28483.223,-44326.663,759.40302,16.290495,290.19256,0.001117193,0.20179927,742.01271,776.27012
2610,32.447566,1.616,90,300,88273.838,-33881.818,-45387.225,764.46958,19.668512,290.18675,0.000925356,0.20309091,743.37403,784.19162
2586,32.279571,3.62,65,810,66250.452,-34771.258,-45985.407,754.00876,21.267086,290.12006,0.000852832,0.20092261,731.93496,775.85292
2596,32.346585,3.619,90,-700,83714.928,-28417.316,-44316.631,759.06532,20.023774,290.1672,0.000906779,0.20136993,739.10544,779.53092
2593,32.323816,16.619,90,-1070,82801.305,-26290.895,-43893.435,756.84881,12.746715,290.17309,0.001429489,0.20392289,743.26155,769.43542
2611,32.451544,3.619,90,300,88486.487,-33860.603,-45376.041,767.13733,22.817507,290.16961,0.000798726,0.20375049,743.66961,790.01726
2579,32.23144,25.618,65,300,64167.147,-32264.521,-45504.937,749.65706,11.853665,290.21405,0.001526422,0.19996874,737.16045,761.91026
2615,32.481073,1.618,90,700,89613.542,-36030.198,-45811.161,774.40288,18.758016,290.18776,0.000967471,0.20127817,754.66267,792.93329
2574,32.196546,30.611,65,0,63024.105,-30518.329,-45164.751,749.01531,11.832289,290.17539,0.001532689,0.20092878,736.67292,760.41799
2589,32.298454,25.62,65,810,65969.923,-34886.01,-46008.966,755.25955,10.797358,290.19508,0.001681084,0.20214947,744.69759,767.63575
2563,32.118335,16.621,65,-600,60732.76,-27292.576,-44528.003,746.57829,14.406983,290.15247,0.00126238,0.2023453,731.81665,761.12274
2588,32.290308,16.62,65,810,66492.126,-35111.361,-46042.187,754.49676,15.53136,290.17716,0.001172478,0.20296568,739.99006,771.17155
2568,32.151843,16.621,65,-300,61750.112,-28878.008,-44837.27,749.3457,14.883459,290.16774,0.001216592,0.19987413,733.72736,764.18173
2622,32.523093,9.625,90,1070,91167.911,-37796.415,-46144.974,769.24079,17.340085,290.14293,0.00104967,0.20304104,750.97001,785.37343
2626,32.552064,3.622,120,-1380,106563.28,-27562.662,-43623.104,765.37722,17.129578,290.19822,0.001063673,0.20428596,747.20812,782.43835
2625,32.548086,1.62,120,-1380,107374.18,-27770.374,-43659.079,766.3893,16.71223,290.224,0.001086483,0.20184703,746.65206,781.25703
2620,32.51458,1.617,90,1070,91276.414,-37985.955,-46178.154,771.5149,21.652039,290.08044,0.000838213,0.20191954,748.50598,792.69604
2594,32.331961,25.62,90,-1070,82905.286,-26432.248,-43914.691,756.12422,11.652317,290.13894,0.001563447,0.20333881,744.27705,768.87446
2612,32.456078,9.625,90,300,88426.788,-33897.935,-45380.852,768.80708,16.433243,290.14101,0.00110751,0.20339348,752.01469,784.8641
2584,32.264947,25.619,65,600,65654.981,-33879.351,-45813.34,753.43778,12.12755,290.15138,0.001496114,0.20071118,740.64496,765.70857
2618,32.495788,16.622,90,700,90064.784,-35760.36,-45740.772,773.18837,16.409543,290.23204,0.001109006,0.2033582,756.0513,789.98911
2603,32.39083,16.622,90,-300,85942.639,-30546.123,-44721.778,759.16292,10.724749,290.15974,0.001695163,0.20145996,746.50781,768.5528
2617,32.489586,9.625,90,700,90087.891,-36177.184,-45831.842,774.61891,17.212158,290.19254,0.001057356,0.20273095,756.72191,791.47001
2635,32.615102,1.615,120,-500,107374.18,-31305.598,-44366.75,765.38778,16.394437,290.19453,0.001117754,0.20253012,747.34738,781.19807
2572,32.179704,13.603,65,0,63025.503,-30522.687,-45157.063,751.01297,13.659969,290.17678,0.001334432,0.20113932,737.51097,765.61024
2597,32.35112,9.624,90,-700,84193.47,-28262.806,-44285.425,758.57367,13.860709,290.17962,0.001311273,0.20077961,744.3797,772.32737
2613,32.462281,16.621,90,300,88451.21,-33816.322,-45363.83,770.15237,16.260013,290.15003,0.001114294,0.20073571,752.74543,786.22427
2616,32.485051,3.619,90,700,90255.806,-36132.286,-45821.646,776.20437,18.39157,290.16618,0.000991204,0.20248436,756.19925,794.64924
2640,32.648609,1.617,120,0,107374.18,-34091.792,-44894.379,766.95979,27.710225,290.11059,0.000657348,0.20345013,737.85135,794.7143
2599,32.365469,25.618,90,-700,84309.168,-28361.77,-44305.9,760.32487,11.379654,290.15335,0.001600149,0.20282918,748.3156,771.16925
2604,32.398976,25.617,90,-300,85776.903,-30482.271,-44727.164,758.68816,12.506028,290.15669,0.001457495,0.20443226,746.31636,772.17859
2608,32.426,21.613,90,0,87144.153,-32173.657,-45050.904,761.87336,13.454186,290.20088,0.001345107,0.20014579,747.18596,775.68272
2630,32.581593,1.619,120,-1000,107374.18,-28922.948,-43902.315,763.3406,16.215234,290.27263,0.001120061,0.20262352,745.54404,778.8499
2641,32.652587,5.62,120,0,107374.18,-34091.175,-44890.761,767.03897,22.405695,290.12426,0.000810704,0.20228469,743.23395,789.45292
2631,32.585572,3.621,120,-1000,107374.18,-29019.527,-43894.668,764.57187,18.225017,290.18699,0.000999908,0.20405424,745.33604,782.55284
2637,32.623614,9.625,120,-500,107374.18,-31426.722,-44378.55,765.57856,12.6253,290.16937,0.001436216,0.2007606,752.50004,778.97471
2645,32.686553,1.617,120,500,107374.18,-36865.53,-45426.818,768.24514,17.34887,290.10736,0.00104843,0.20353377,749.90939,785.81788
2569,32.159989,25.619,65,-300,61857.751,-28843.43,-44825.799,748.38371,11.532144,290.19099,0.001569645,0.19972437,735.5601,758.31869
2646,32.690531,3.62,120,500,107374.18,-36810.436,-45425.215,770.23514,19.282292,290.18094,0.000944557,0.20389225,749.10971,788.65797
2642,32.657679,13.605,120,0,107374.18,-34089.16,-44886.732,767.6385,15.904865,290.18582,0.001144759,0.20321321,750.60034,783.01583
2614,32.470427,25.619,90,300,88153.823,-33786.76,-45363.337,771.87371,11.727425,290.15853,0.001545925,0.20064919,758.88199,782.94629
2636,32.61908,3.619,120,-500,107374.18,-31284.752,-44350.14,765.5449,14.657763,290.18335,0.001242584,0.20384323,750.47069,780.61012
2624,32.53744,25.622,90,1070,91338.663,-37321.084,-46034.991,765.64616,9.998039,290.16016,0.001823458,0.20516183,755.50839,775.75423
2627,32.556599,9.628,120,-1380,107374.18,-27317.863,-43571.422,764.93847,12.730442,290.17041,0.001435438,0.20262747,752.15515,778.40041
2628,32.562802,16.622,120,-1380,106716.84,-27120.06,-43541.901,763.85605,10.936317,290.21903,0.001666675,0.20466211,751.74354,773.55949
2623,32.529294,16.625,90,1070,91768.936,-37213.857,-46024.795,766.16223,11.607884,290.20297,0.001561587,0.20125601,754.17092,778.19272
2621,32.518558,3.62,90,1070,91969.045,-38062.552,-46189.132,771.17533,18.476735,290.12668,0.000982746,0.20198672,750.98949,788.56607
2629,32.570948,25.619,120,-1380,106536.72,-26970.155,-43528.128,762.45455,7.7608155,290.14711,0.002347719,0.20426968,754.24682,770.42994
2650,32.72006,1.616,120,1000,107374.18,-39961.529,-46028.578,771.4751,17.53511,290.15754,0.001033968,0.2014732,753.1809,789.45546
2648,32.701268,16.62,120,500,107374.18,-36867.544,-45428.216,770.45489,11.303833,290.13444,0.001606041,0.20117832,758.811,782.31021
2643,32.664987,21.613,120,0,107374.18,-34087.598,-44891.542,766.99034,6.4806604,290.16684,0.002811472,0.20469597,759.66826,773.02871
2609,32.435533,30.613,90,0,87131.037,-32168.805,-45044.202,763.59884,7.8229602,290.1913,0.002329184,0.20511091,755.47065,771.85258
2638,32.629817,16.62,120,-500,107374.18,-31354.73,-44365.599,765.4862,26.087798,290.23896,1.0020441,1.0283577,754.93077,775.37226
2632,32.590107,9.623,120,-1000,107374.18,-28761.901,-43850.223,762.95351,11.081125,290.18542,0.001640331,0.2025793,749.91226,773.08774
2654,32.742921,25.618,120,1000,107374.18,-39597.332,-45971.017,772.63692,0.094141255,760.36577,0.32705464,0.55949913,669.16792,890.0442
2649,32.709414,25.621,120,500,107374.18,-36844.684,-45421.967,771.69679,7.887045,290.179,0.00231218,0.20410852,763.31476,778.79635
2633,32.596309,16.623,120,-1000,107374.18,-28913.45,-43879.62,763.65257,9.3118258,290.14204,0.001952815,0.20333475,752.87138,771.63367
2657,32.76208,9.625,120,1380,107374.18,-42000.668,-46414.812,775.56028,10.853157,290.20851,0.001708903,0.21050637,764.27503,785.64416
2619,32.503934,25.619,90,700,90263.412,-36100.34,-45819.754,770.98276,8.514593,290.02559,0.002246472,0.16025366,758.06732,780.71046
2655,32.753566,1.617,120,1380,107374.18,-41534.548,-46316.794,774.81032,15.015437,290.12511,0.001220255,0.20689918,760.83055,790.43208
2656,32.757546,3.618,120,1380,107374.18,-42050.993,-46444.127,775.50317,11.452714,290.18673,0.001589708,0.20393324,762.9537,786.51095
2644,32.67452,30.613,120,0,107374.18,-34098.165,-44897.545,766.75148,6.4638214,290.14526,0.002861728,0.21135293,760.76323,773.39839
2652,32.728572,9.625,120,1000,107374.18,-39628.785,-45970.153,772.97075,12.085917,290.15141,0.001509841,0.20571505,759.88021,784.76625
2647,32.695066,9.623,120,500,107374.18,-36903.355,-45433.972,770.64816,11.423581,290.13597,0.001588082,0.20087412,758.76856,781.20114
2653,32.734776,16.621,120,1000,107374.18,-39410.67,-45947.622,773.03773,10.554245,290.13764,0.001725419,0.20304679,761.02145,783.24118
2634,32.604456,25.62,120,-1000,107329.01,-28635.842,-43837.436,762.99434,7.9523697,290.15332,0.002288264,0.20300183,754.47676,771.0889
2651,32.724039,3.618,120,1000,107374.18,-39741.111,-45992.437,773.15457,12.948806,290.15053,0.00140662,0.20362457,758.62424,785.53738
2658,32.768282,16.622,120,1380,107374.18,-41486.484,-46337.927,774.24548,8.2254593,290.29406,0.002224362,0.20682542,765.5717,782.26669
2639,32.637963,25.618,120,-500,107374.18,-31245.2,-44338.957,765.24183,7.9777474,290.15853,0.002271127,0.19830636,756.25301,771.91871


==> anc/data_N2_2mbar_1b.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
14,8.9138161,30.611,15,-100,13956.84,-26595.555,-45262.112,780.63678,87.631555,290.12368,0.000207234,0.20194173,691.04652,871.64035
28,9.0164519,16.621,15,200,15182.063,-28222.801,-45593.622,787.76135,108.43064,290.17394,0.0001677,0.20322787,681.00857,904.30456
30,9.0352439,1.616,15,290,15783.779,-28811.32,-45692.421,795.9553,195.23212,290.12594,9.36E-05,0.20559459,597.76121,998.82465
27,9.0102494,9.625,15,200,15205.621,-28303.715,-45607.642,790.71844,137.78418,290.08859,0.000132031,0.20265313,648.02998,931.31345
13,8.9042828,21.615,15,-100,13948.617,-26635.231,-45276.214,781.58077,107.65312,290.16473,0.00016877,0.20251807,673.92709,896.31534
29,9.0245983,25.618,15,200,15329.213,-28264.944,-45588.236,785.70561,81.236258,290.11422,0.000223937,0.20318788,703.528,870.85584
17,8.9349172,13.61,15,0,14358.902,-27174.371,-45380.728,785.51048,136.37251,290.18014,0.000133542,0.20335432,644.91829,925.36453
31,9.0392222,3.618,15,290,15281.848,-28743.233,-45694.806,793.86874,174.40447,290.13772,0.000104428,0.20391113,615.99414,972.91495
26,9.0057144,3.619,15,200,15072.862,-28217.374,-45577.875,793.63181,185.81575,290.14411,9.82E-05,0.20520681,609.66137,993.0659
1,8.8248689,3.619,15,-290,13004.29,-25540.505,-45061.553,788.90875,182.93647,290.12444,9.97E-05,0.20442538,601.89698,977.65858
18,8.9422272,21.612,15,0,14371.894,-27175.768,-45385.662,782.67802,110.38733,290.33588,0.000164942,0.20326823,671.69639,897.90967
0,8.8208908,1.615,15,-290,12863.595,-25439.98,-45043.997,790.56511,190.45504,290.13169,9.57E-05,0.20413046,603.89213,995.54221
2,8.8294033,9.627,15,-290,13054.574,-25554.731,-45065.952,783.27804,139.36748,290.18068,0.000130536,0.20289897,639.23117,925.36479
5,8.8543975,1.617,15,-200,13397.349,-26069.901,-45168.123,788.38964,192.9583,290.12932,9.47E-05,0.20569358,599.10031,995.66737
21,8.9677708,5.62,15,100,14773.093,-27729.586,-45489.19,790.44627,173.54137,290.23865,0.000105017,0.2041663,612.93979,968.64606
4,8.8437525,25.619,15,-290,12948.662,-25543.425,-45065.787,777.22044,75.317147,290.153,0.000242189,0.20388268,702.90786,858.16285
12,8.8969736,13.607,15,-100,13985.949,-26641.316,-45278.599,784.05753,133.08785,290.14018,0.000136618,0.20217794,646.95355,918.72322
23,8.9801697,21.616,15,100,14782.426,-27709.974,-45482.981,786.32232,112.59991,290.17917,0.000162005,0.20294965,675.3021,906.93022
7,8.8629106,9.624,15,-200,13475.508,-26042.025,-45160.023,784.41075,147.77774,290.11317,0.000123197,0.20347595,639.71894,944.45278
11,8.8918831,5.62,15,-100,13960.375,-26619.484,-45273.254,788.00407,182.39229,290.10739,9.99E-05,0.20411505,611.81526,986.06352
10,8.8879047,1.616,15,-100,13833.618,-26605.998,-45268.526,789.99269,204.3074,290.10566,8.93E-05,0.20472348,584.86767,1008.6778
19,8.9517594,30.614,15,0,14354.174,-27186.499,-45380.276,782.16651,83.774384,290.14505,0.000217204,0.20284158,699.90706,872.65859
6,8.8583758,3.619,15,-200,13659.702,-26081.043,-45159.982,786.78025,176.26547,290.15706,0.00010342,0.20429555,608.85696,972.84001
15,8.9258486,1.617,15,0,14347.554,-27167.134,-45376,790.81825,190.65807,290.10161,9.57E-05,0.20441402,600.22276,989.96916
9,8.8772597,25.618,15,-200,13349.039,-26067.475,-45166.807,781.22369,85.509221,290.14094,0.000212359,0.20162267,690.76082,866.522
16,8.9298272,5.621,15,0,14351.542,-27170.711,-45385.95,789.30997,171.10342,290.17654,0.000106472,0.20391465,620.41747,973.00677
3,8.8356061,16.62,15,-290,12869.763,-25568.998,-45066.034,780.48952,106.0114,290.15505,0.000171494,0.20249519,675.38642,893.8459
22,8.9728619,13.605,15,100,14849.526,-27763.095,-45498.029,787.32632,132.68507,290.14327,0.000137125,0.20304738,657.46014,930.00451
24,8.9897036,30.613,15,100,14751.343,-27740.029,-45493.959,784.63698,84.913039,290.14244,0.000214153,0.20271187,696.39574,870.75578
8,8.8691133,16.621,15,-200,13480.647,-26092.802,-45171.535,781.07263,113.99541,290.12951,0.000159416,0.20225415,666.93614,902.50831
20,8.9637931,1.614,15,100,14818.689,-27745.374,-45484.914,792.49469,192.80391,290.10534,9.48E-05,0.20552772,602.99542,998.06519
25,9.0017367,1.616,15,200,15290.441,-28299.85,-45588.441,793.98469,181.1108,290.03328,0.00010075,0.20455257,616.96562,990.57983
34,9.0581053,25.619,15,290,15441.744,-28768.519,-45693.942,786.06525,68.025436,290.13839,0.000267558,0.20259084,717.44478,857.3835
33,9.0499592,16.621,15,290,15427.806,-28736.203,-45683.91,787.34922,94.90542,290.11857,0.000191526,0.20235043,689.07627,883.17626
32,9.0437564,9.625,15,290,15734.194,-28828.999,-45693.655,790.3606,124.50899,290.11612,0.000146127,0.20326235,662.54456,918.14231
35,9.0687506,1.617,25,-400,22313.151,-25729.675,-44921.597,797.81135,198.14003,290.15519,9.23E-05,0.20631256,598.11128,1006.7574
36,9.0727292,3.621,25,-400,22784.122,-25769.803,-44917.28,795.61884,169.67258,290.11862,0.000107419,0.20435999,622.42145,970.65936
40,9.0969725,1.617,25,-300,22859.609,-26093.871,-44997.331,797.88543,185.88101,290.14427,9.82E-05,0.20507782,610.28626,990.95616
37,9.0772642,6.609,25,-400,22095.9,-25432.003,-44865.229,794.17458,151.95231,290.15059,0.000119934,0.20416725,642.8174,954.83916
39,9.0891069,15.61,25,-400,22701.851,-25649.542,-44901.04,790.33239,122.19744,290.14255,0.000148939,0.20269157,663.4188,913.17716
43,9.1114067,14.617,25,-300,22754.108,-26212.529,-45017.56,791.83101,124.37177,290.16486,0.000146299,0.20239601,667.84307,922.61147
42,9.1054844,8.614,25,-300,22924.241,-26213.31,-45007.034,793.77569,150.55736,290.10889,0.000120984,0.203761,638.96168,948.29085
64,9.2552372,20.624,25,300,25330.614,-29463.731,-45645.838,795.2272,113.79461,290.11015,0.00016009,0.20339657,681.22439,915.95743
58,9.2144219,16.62,25,150,24821.365,-28727.774,-45501.73,795.36267,128.44004,290.14311,0.00014205,0.20457415,667.41423,930.53527
65,9.2644958,1.619,25,400,25903.55,-30067.997,-45763.386,804.81418,191.48387,290.10678,9.57E-05,0.2056614,619.00768,1013.5479
48,9.14297,16.621,25,-150,23460.338,-27043.42,-45191.024,791.92716,122.19702,290.18012,0.000151103,0.20345021,670.20707,924.92424
45,9.1282547,1.618,25,-150,23546.885,-27024.63,-45167.794,798.77721,190.46295,290.10852,9.59E-05,0.20509417,605.59049,997.63174
47,9.1367672,9.626,25,-150,23519.379,-26995.932,-45162.325,794.58443,154.33194,290.16403,0.000118125,0.20441412,636.29306,952.95946
41,9.1009503,3.62,25,-300,22940.194,-26226.261,-45015.586,796.7092,169.0641,290.07646,0.000107891,0.20454025,623.80926,969.85741
51,9.16574,5.621,25,0,24147.779,-27857.618,-45335.913,798.36233,177.51244,290.18053,0.00010282,0.20468651,616.56244,980.35675
55,9.1997064,1.614,25,150,24698.143,-28698.13,-45502.018,801.17499,199.29085,290.14066,9.17E-05,0.20604751,602.63504,1011.0013
56,9.2036844,3.619,25,150,24856.682,-28697.801,-45496.056,801.28307,186.6957,290.09531,9.79E-05,0.20582213,615.78897,997.908
38,9.0826297,10.613,25,-400,22330.953,-25607.811,-44897.586,792.16775,144.68041,290.14601,0.000125944,0.20367205,642.90918,940.34335
63,9.2476475,14.619,25,300,25473.283,-29456.577,-45642.055,796.96386,127.97205,290.08256,0.000142575,0.20461744,667.03453,929.67254
52,9.1708308,13.606,25,0,24154.974,-27855.192,-45346.397,794.82198,142.53601,290.16235,0.000127855,0.20401687,650.12849,941.09373
67,9.2730089,6.61,25,400,25744.435,-30072.767,-45764.619,802.63933,169.22054,290.12,0.000107971,0.20535169,636.84261,985.44022
54,9.1876728,30.616,25,0,24163.28,-27851.245,-45332.706,790.33536,89.432428,290.10172,0.000203667,0.20370909,701.44122,885.7911
68,9.2783742,10.615,25,400,25757.592,-30117.459,-45759.356,799.40778,137.67988,290.09511,0.00013231,0.20373597,664.34099,947.29538
66,9.2684742,3.617,25,400,25813.015,-30114.622,-45774.857,804.5758,174.34246,290.13764,0.000104744,0.20579294,626.19906,984.85145
50,9.1617617,1.617,25,0,24148.437,-27862.182,-45336.859,799.89012,196.16251,290.13695,9.32E-05,0.20459186,605.80224,1011.2382
62,9.2417256,8.613,25,300,25321.98,-29491.401,-45645.632,799.02421,156.33643,290.11262,0.000116645,0.20465534,645.19849,967.38737
44,9.1189958,20.626,25,-300,22986.53,-26322.47,-45031.58,789.68071,106.46734,290.13921,0.000170843,0.20316608,680.84206,899.80441
69,9.2848519,15.608,25,400,25961.275,-30051.551,-45752.367,798.08905,115.45587,290.0696,0.000157506,0.20181039,682.06048,919.93952
60,9.2332142,1.614,25,300,25409.02,-29619.475,-45674.701,803.4173,194.37768,290.17483,9.39E-05,0.20563989,611.29323,1013.3027
71,9.296695,3.619,40,-550,36484.188,-25917.488,-44697.52,805.59739,179.19879,290.15952,0.000102317,0.20671601,621.7401,988.98717
46,9.1322336,3.617,25,-150,23459.475,-27046.092,-45179.882,799.81501,195.20977,290.1195,9.35E-05,0.20544116,601.6985,1005.0389
49,9.1511167,25.618,25,-150,23479.21,-27019.737,-45167.506,789.54766,98.703668,290.22874,0.000184327,0.20326729,688.02261,891.50264
57,9.2082186,9.626,25,150,24711.012,-28623.219,-45486.682,798.81542,157.73399,290.14844,0.000115521,0.20439849,639.44207,965.48723
70,9.2927169,1.617,40,-550,36387.774,-25960.453,-44699.576,806.1543,192.77169,290.09873,9.49E-05,0.20683769,612.99301,1011.2595
53,9.1781397,21.615,25,0,24155.427,-27852.273,-45330.486,793.0667,114.00991,290.1083,0.000159883,0.20373508,675.44174,908.47745
72,9.3012297,8.614,40,-550,36310.56,-25833.408,-44674.866,804.39509,152.07549,290.09142,0.000119602,0.20500943,651.37918,964.47941
61,9.2371914,3.62,25,300,25369.221,-29496.829,-45649.949,803.30646,186.12114,290.12237,9.82E-05,0.20598914,612.4638,994.44529
59,9.2225678,25.619,25,150,24848.624,-28734.558,-45500.373,792.92199,97.867901,290.16537,0.000185976,0.2033422,690.76465,891.91212
74,9.3147414,20.624,40,-550,36191.244,-25643.129,-44642.056,797.52718,104.62986,290.15203,0.00017441,0.20471144,693.2348,908.62378
75,9.3239994,1.617,40,-400,37087.591,-26464.604,-44797.964,806.93102,190.26806,290.16697,9.62E-05,0.20675261,621.89653,1013.4671
76,9.3279783,3.62,40,-400,37011.529,-26512.626,-44811.121,806.71589,176.54424,290.10172,0.000103407,0.20519753,627.61941,991.51191
90,9.4289583,1.617,40,200,39645.846,-29950.655,-45475.54,809.23389,181.95494,290.12464,0.000100484,0.20630417,632.87436,1006.6812
89,9.4169258,30.611,40,0,38775.113,-28855.189,-45261.988,797.29701,85.113038,290.13301,0.000214477,0.20531732,712.62631,887.505
96,9.4664436,3.62,40,400,40497.625,-30996.372,-45679.429,809.34046,169.87878,290.07883,0.000107642,0.20610548,642.15076,992.13207
87,9.4000828,13.608,40,0,38771.824,-28859.136,-45267.827,805.22962,136.89616,290.12739,0.000133558,0.20619031,667.47495,949.64627
80,9.3575075,1.617,40,-200,38058.069,-27789.409,-45048.56,807.58429,188.16408,290.08465,9.74E-05,0.20696798,616.65005,1001.8045
94,9.4518197,25.619,40,200,39653.576,-30020.962,-45488.532,799.14085,90.680565,290.16072,0.000201068,0.20475216,705.44481,892.88853
77,9.3325133,9.622,40,-400,36859.938,-26451.612,-44789.536,803.32094,147.74885,290.14075,0.000123438,0.2047301,651.19476,954.4315
79,9.3468614,25.62,40,-400,37014.653,-26575.532,-44845.082,797.4402,95.015754,290.34278,0.00019217,0.20466632,697.2057,893.42056
100,9.4959725,1.618,40,550,41006.875,-31744.87,-45826.703,811.83708,172.24431,290.08725,0.000107358,0.21029193,634.98702,988.92207
88,9.4073919,21.616,40,0,38772.523,-28855.066,-45259.357,799.96455,111.84271,290.16534,0.000164123,0.20735145,687.00636,916.19566
83,9.3722222,16.622,40,-200,37915.811,-27725.639,-45044.449,802.20375,142.28373,290.13987,0.000128264,0.20493168,658.43573,949.66528
85,9.3910139,1.618,40,0,38766.726,-28859.589,-45258.411,809.8288,190.00979,290.10057,9.63E-05,0.20628996,625.91278,1016.5923
92,9.4374711,9.624,40,200,39677.422,-29997.238,-45486.682,806.11781,149.66775,290.11356,0.000122096,0.20574839,651.78528,960.16422
73,9.3071517,14.618,40,-550,36191.902,-25269.147,-44558.675,799.45599,123.28889,290.07587,0.000147968,0.20496494,677.87058,932.43245
78,9.3387158,16.62,40,-400,36909.44,-26421.598,-44789.824,799.94785,125.52398,290.15736,0.000145288,0.20429515,673.94485,932.14605
102,9.5044853,8.613,40,550,41328.435,-31831.252,-45838.009,811.44861,137.87048,290.11251,0.000132392,0.20538514,676.01385,959.4811
84,9.3803692,25.617,40,-200,37894.308,-27711.701,-45051.438,798.79583,99.590147,290.10159,0.000183099,0.2041968,699.19323,905.22091
91,9.4329364,3.619,40,200,39604.156,-29952.505,-45478.13,808.53518,176.23986,290.11361,0.000103691,0.20578774,628.94882,990.66734
81,9.3614856,3.617,40,-200,37829.182,-27661.541,-45030.1,808.18292,186.91049,290.1402,9.79E-05,0.20666724,624.71553,1009.6582
99,9.4853269,25.619,40,400,40456.222,-31097.186,-45701.179,802.3575,84.445845,290.06186,0.000216107,0.20476958,716.43751,890.45138
98,9.4771808,16.621,40,400,40540.467,-31237.635,-45728.438,803.06442,113.20121,290.13652,0.000161515,0.20522261,687.98195,920.41199
82,9.3660194,9.625,40,-200,37937.931,-27796.604,-45055.673,804.73258,150.71831,290.13945,0.00012128,0.20562338,655.91442,965.60074
86,9.3949928,5.619,40,0,38772.523,-28855.806,-45258,807.47089,172.73144,290.0879,0.000105761,0.2059252,638.05712,993.74086
105,9.5272553,1.618,65,-810,59745.093,-25984.424,-44252.451,822.2619,179.01925,290.1481,0.000102271,0.20734943,644.31724,1013.2888
93,9.4436733,16.621,40,200,39612.543,-29963.442,-45480.967,802.28528,118.83645,290.13822,0.00015348,0.20462153,684.61403,928.85062
104,9.5179972,20.625,40,550,41097.246,-31849.836,-45844.835,809.54132,95.627485,290.13211,0.000190622,0.20422333,709.80097,906.82529
97,9.4709778,9.626,40,400,40450.754,-30992.137,-45681.69,806.74576,153.04083,290.13337,0.000119204,0.20477429,652.10337,965.18956
103,9.5104067,14.62,40,550,41120.435,-31886.017,-45855.031,810.12167,112.64951,290.13035,0.000161957,0.20484613,692.78283,924.73233
108,9.5419714,16.619,65,-810,59653.859,-25871.851,-44241.925,815.90619,113.40736,290.25061,0.000161138,0.20547383,700.65156,933.19692
106,9.5312336,3.618,65,-810,59521.921,-26032.364,-44285.219,825.16326,171.10339,290.13014,0.000106962,0.20701338,655.78333,1007.8732
109,9.5501172,25.618,65,-810,59814.701,-26098.805,-44282.506,813.6336,93.798025,290.10194,0.000194893,0.2054108,718.0547,910.19783
107,9.5357683,9.626,65,-810,59361.777,-26216.846,-44331.227,820.98752,140.4979,290.1574,0.000130368,0.2044435,674.83056,964.89671
110,9.5607622,1.618,65,-600,60663.851,-27261.329,-44522.658,823.15333,185.79157,290.23319,9.87E-05,0.20832628,641.51968,1024.5207
95,9.4624656,1.616,40,400,40420.863,-30942.717,-45667.012,810.88702,195.42409,290.15425,9.36E-05,0.20673935,611.93323,1011.8748
101,9.4999506,3.618,40,550,41176.351,-31972.687,-45860.582,813.81653,162.1201,290.14211,0.000112746,0.20615915,647.80777,980.85889
113,9.5754778,16.622,65,-600,60558.555,-27261.946,-44504.033,812.29149,119.95223,290.12737,0.00015226,0.20547403,693.9563,940.0437
111,9.5647414,3.617,65,-600,60508.436,-27152.662,-44491.37,821.10057,177.61566,290.12886,0.00010314,0.20746764,638.90561,1003.3267
116,9.5982478,3.62,65,-300,61861.986,-28985.03,-44851.99,817.84791,185.54329,290.11406,9.87E-05,0.20726116,630.43259,1013.8502
112,9.569275,9.626,65,-600,60542.561,-27088.317,-44480.721,817.31322,144.1728,290.11882,0.000127092,0.20721757,676.45628,972.21038
131,9.7032064,3.619,65,600,65430.739,-33723.32,-45776.501,814.60705,165.13441,290.09317,0.000110854,0.20708318,648.37164,986.93139
123,9.6441547,21.614,65,0,63026.49,-30507.063,-45153.938,806.36336,112.68449,290.13812,0.000161895,0.20489454,693.93201,925.03768
115,9.5942703,1.615,65,-300,61609.252,-28752.69,-44809.394,819.14919,191.39799,290.12814,9.65E-05,0.21149808,632.813,1025.9143
114,9.5836242,25.619,65,-600,60405.073,-27115.453,-44488.327,807.89164,92.533323,290.22953,0.000197065,0.20458971,711.00462,901.54083
118,9.6089856,16.62,65,-300,61793.53,-28854.943,-44825.799,808.47179,127.07349,290.14286,0.000143669,0.20513742,678.66273,938.97363
124,9.6536881,30.612,65,0,63034.343,-30512.984,-45151.019,802.25762,74.930608,290.06782,0.000243454,0.20462779,723.89242,877.13788
130,9.6992283,1.616,65,600,65829.72,-34109.883,-45845.492,816.35874,194.30775,290.0976,9.42E-05,0.20954247,627.23852,1027.7009
129,9.6885828,25.617,65,300,64516.79,-32304.073,-45492.232,805.30287,99.848775,290.07977,0.000183152,0.20489112,706.24588,911.91574
117,9.6027828,9.624,65,-300,61764.091,-28763.996,-44795.333,813.20361,153.93749,290.10149,0.000118913,0.20704336,656.76831,973.71654
139,9.7555972,25.618,65,810,66378.443,-35110.744,-46046.586,804.03869,85.042564,290.1402,0.000214516,0.20454181,714.60586,889.35374
136,9.7367136,3.619,65,810,66559.514,-34872.73,-45987.791,814.67616,175.4233,290.05845,0.000104292,0.20678874,635.05797,994.23496
143,9.7809583,16.621,90,-1070,82510.661,-26397.547,-43911.361,809.33708,117.15805,290.11122,0.000156064,0.20637605,691.38823,932.24813
140,9.7662422,1.617,90,-1070,82973.867,-26348.743,-43887.802,815.38129,196.57672,290.08721,9.34E-05,0.20924225,615.93414,1020.2679
138,9.7474511,16.621,65,810,66220.314,-34913.187,-46007.65,807.28307,114.76705,290.09795,0.000159135,0.20566225,691.24109,927.48618
119,9.6171311,25.619,65,-300,61783.703,-28839.977,-44824.031,805.34281,98.468587,290.09748,0.000185299,0.20467882,707.28978,910.488
127,9.6742336,9.628,65,300,64343.078,-32086.164,-45449.432,811.22451,156.18394,290.08498,0.000117095,0.20642663,656.26621,977.96611
121,9.6317553,5.621,65,0,63017.115,-30495.921,-45144.852,814.28052,177.99142,290.10419,0.000102874,0.20690363,632.59105,998.34835
144,9.7891042,25.618,90,-1070,83045.654,-26380.237,-43900.753,808.13243,87.629699,290.10382,0.000208493,0.20508206,720.60589,900.88906
133,9.7139436,16.621,65,600,65449.487,-33822.531,-45787.109,808.41564,120.36964,290.09787,0.000151955,0.20589373,686.0353,932.87379
137,9.7412478,9.627,65,810,66990.36,-35013.754,-46012.296,810.65092,146.00071,290.13464,0.000125741,0.20837679,667.67106,967.49056
126,9.6696989,3.619,65,300,64246.006,-32134.022,-45466.988,814.41564,185.52373,290.13146,9.87E-05,0.20710814,624.58944,1004.4813
120,9.6277772,1.615,65,0,63023.899,-30503.98,-45139.054,814.89585,196.87967,290.09593,9.30E-05,0.20772115,614.40868,1017.5913
142,9.7747553,9.626,90,-1070,83295.758,-26558.224,-43932.329,811.28321,150.13724,290.12253,0.000121848,0.20681108,659.95241,967.86577
122,9.6368464,13.605,65,0,63010.044,-30486.012,-45143.577,808.99703,140.45463,290.14868,0.000130026,0.20549986,667.47856,956.54164
125,9.6657211,1.616,65,300,64555.15,-32243.758,-45470.524,814.32163,195.37051,290.1007,9.39E-05,0.20692541,618.57844,1023.1084
145,9.7997494,1.618,90,-700,84475.767,-28491.734,-44308.285,819.51235,199.5104,290.10125,9.22E-05,0.20928107,618.12575,1027.5106
132,9.7077414,9.623,65,600,65817.92,-33961.376,-45808.119,811.59001,150.12921,290.05848,0.000121781,0.20604863,663.38047,972.52862
128,9.6804364,16.62,65,300,64312.283,-32259.176,-45493.548,808.07691,127.06144,290.08277,0.00014364,0.20526195,679.91938,941.8685
141,9.7702211,3.618,90,-1070,81844.347,-26205.335,-43886.363,815.08808,173.93361,290.12595,0.000105234,0.20682714,644.93831,1002.2334
135,9.7327356,1.616,65,810,66613.622,-35113.047,-46045.27,815.10436,189.12077,290.1515,9.69E-05,0.20812838,626.36092,1015.8613
147,9.8082628,9.624,90,-700,84126.616,-28015.952,-44229.097,816.00828,157.96065,290.1046,0.000116851,0.21045907,658.81161,985.13788
134,9.7220897,25.619,65,600,65404.466,-33906.446,-45811.12,804.89716,92.474045,290.09475,0.000197378,0.20522998,712.39648,901.81564
148,9.8144642,16.624,90,-700,84267.888,-28571.25,-44334.146,812.73507,127.7824,290.08698,0.000143056,0.20512864,680.61685,942.8377
158,9.8831419,21.615,90,0,87112,-32161.281,-45034.91,815.05173,111.85243,290.10233,0.00016348,0.20592951,697.6278,927.73583
160,9.9047081,1.617,90,300,88310.39,-33835.481,-45360.089,823.26817,186.94957,290.11097,9.81E-05,0.20822219,636.48784,1020.3707
157,9.8758331,13.609,90,0,87114.591,-32155.566,-45032.402,817.10367,135.65306,290.13946,0.000134906,0.20713949,682.99222,961.96737
156,9.8707428,5.62,90,0,87119.483,-32159.225,-45026.934,821.32887,173.17501,290.09042,0.000105722,0.20726985,643.62792,999.33168
159,9.892675,30.614,90,0,87100.858,-32150.221,-45034.746,811.44241,83.329025,290.10267,0.000219261,0.20616847,724.39521,895.48358
162,9.9132211,9.624,90,300,88494.093,-33900.237,-45364.57,820.13229,146.02661,290.03341,0.000125395,0.207255,676.73388,977.70046
164,9.9275697,25.62,90,300,88181.082,-33727.514,-45335.379,813.98979,90.963766,290.09494,0.000200818,0.20546333,721.10501,908.40005
151,9.8372356,3.617,90,-300,85774.23,-30398.397,-44695.054,821.36467,185.50644,290.10599,9.89E-05,0.20838768,636.72201,1017.9649
149,9.8226111,25.619,90,-700,84115.761,-28402.268,-44302.858,810.25638,97.551888,290.13383,0.000187537,0.20639433,708.58296,908.98269
172,9.9802353,9.625,90,1070,91114.337,-38054.37,-46196.573,823.61822,141.86194,290.01577,0.000130006,0.20856372,680.9785,971.74878
146,9.8037286,3.617,90,-700,84337.99,-28090.247,-44227.741,819.23231,177.85411,290.05972,0.000103209,0.20856427,638.47215,1003.5784
177,10.013743,9.625,120,-1380,106973.41,-26718.82,-43434.961,826.61636,141.86845,290.09729,0.000129706,0.20816389,685.63798,976.83677
166,9.9421936,3.62,90,700,89940.697,-35886.172,-45761.906,825.11443,168.26529,290.11632,0.000108863,0.20766382,651.82741,998.01098
155,9.8667639,1.618,90,0,87124.54,-32156.389,-45034.622,822.1345,191.3892,290.11754,9.59E-05,0.20858955,628.45488,1019.929
165,9.9382153,1.617,90,700,89776.318,-35940.526,-45779.092,826.34688,192.95693,290.14468,9.56E-05,0.21026381,637.88081,1032.998
169,9.9610769,25.62,90,700,89995.998,-35946.981,-45776.337,816.68327,87.018025,290.10366,0.000209889,0.20571974,725.56253,904.02333
150,9.8332569,1.618,90,-300,86012.411,-30597.064,-44726.301,821.77155,190.01209,290.11241,9.65E-05,0.20842282,638.38579,1027.5637
179,10.028091,25.62,120,-1380,106985.58,-26908.894,-43502.102,820.37053,92.049174,290.12522,0.00019866,0.20626457,724.00442,913.14709
152,9.8417697,9.626,90,-300,85946.257,-30508.708,-44714.583,818.45261,153.37498,290.0656,0.000119463,0.20712019,663.99099,979.44335
163,9.9194239,16.62,90,300,88372.063,-33777.756,-45348.412,817.02021,119.30223,290.07236,0.000153437,0.20713783,693.36069,937.91204
154,9.8561189,25.617,90,-300,85628.353,-30448.475,-44701.838,811.4611,98.955948,290.0867,0.000184754,0.20651206,708.44724,912.40125
167,9.9467283,9.625,90,700,90033.988,-36322.155,-45849.316,823.35012,154.37776,290.06409,0.000118808,0.20840895,670.98246,989.33067
173,9.9864381,16.621,90,1070,91362.263,-37788.603,-46110.972,818.96537,109.22557,289.98214,0.000167656,0.20706273,705.55064,928.89381
174,9.9945844,25.619,90,1070,92106.699,-38038.787,-46163.558,816.78859,83.655708,290.08428,0.00021859,0.20595224,730.44892,901.80361
153,9.8479722,16.622,90,-300,85850.335,-30548.343,-44721.902,813.78266,132.34456,290.08085,0.000138084,0.20632986,683.51475,954.70747
180,10.038737,1.615,120,-1000,107374.18,-28521.625,-43814.699,831.75755,193.48776,290.0993,9.50E-05,0.20926348,637.91199,1034.7345
161,9.9086867,3.618,90,300,88408.902,-33840.21,-45355.936,824.22879,185.94007,290.01119,9.85E-05,0.20744861,634.44476,1015.7674
171,9.9757008,3.62,90,1070,91948.282,-37987.887,-46162.489,826.75817,164.25035,290.15162,0.000111781,0.20721155,662.24178,1001.2835
181,10.042716,3.618,120,-1000,107374.18,-28588.231,-43806.23,831.75266,180.07892,290.09882,0.000102088,0.20922449,655.07413,1026.6632
185,10.072244,1.615,120,-500,107374.18,-31241.705,-44340.313,834.77894,198.60719,290.0859,9.24E-05,0.20868963,630.88422,1039.4592
175,10.00523,1.617,120,-1380,107084.09,-26823.169,-43473.98,829.52911,180.2693,290.10524,0.00010198,0.20967236,646.66304,1016.1349
168,9.9529311,16.62,90,700,90132.213,-36146.635,-45811.737,819.5198,113.84093,290.13599,0.000165186,0.21783598,705.91772,939.63784
183,10.053452,16.622,120,-1000,107374.18,-28823.45,-43859.761,824.25086,123.41859,290.09374,0.000148586,0.20805981,696.76929,950.41253
170,9.9717231,1.615,90,1070,91152.246,-38157.404,-46216.925,828.89854,201.75468,290.08645,9.10E-05,0.20909892,625.23905,1039.6094
178,10.019945,16.62,120,-1380,106411.19,-26711.706,-43457.986,823.11422,125.89003,290.07967,0.000145673,0.20794044,697.29133,955.37533
184,10.061598,25.62,120,-1000,107284.53,-28480.592,-43796.568,823.67347,89.936737,290.08986,0.000203398,0.20677836,732.82892,918.12058
182,10.04725,9.625,120,-1000,107374.18,-28958.142,-43872.877,827.30439,151.81613,290.09714,0.00012087,0.20881081,678.30145,990.12279
191,10.10973,5.621,120,0,107374.18,-34082.829,-44877.933,836.01966,182.23104,290.07433,0.000100838,0.20947501,649.23394,1022.3216
176,10.009209,3.618,120,-1380,106694.48,-26027.226,-43315.522,829.63195,173.88373,290.13937,0.000105411,0.20824301,652.91898,1012.9699
189,10.095106,25.621,120,-500,107374.18,-31359.828,-44356.677,824.6634,102.52199,290.08609,0.000178679,0.20743307,718.08713,929.03408
186,10.076223,3.618,120,-500,107374.18,-31276.324,-44332.954,834.35715,192.41799,290.1134,9.55E-05,0.20963326,638.53279,1033.6288
195,10.143696,1.615,120,500,107374.18,-36967.166,-45441.949,838.65961,202.15288,290.07407,9.10E-05,0.21007621,635.28044,1049.76
197,10.152208,9.626,120,500,107374.18,-36858.581,-45417.526,835.60808,156.98433,290.01636,0.000117269,0.20950095,681.69394,1004.7707
192,10.114821,13.607,120,0,107374.18,-34089.489,-44884.84,831.25404,138.38471,290.07502,0.00013239,0.20768658,687.80345,970.58039
187,10.080757,9.625,120,-500,107374.18,-31395.886,-44365.558,831.72713,160.41293,290.11018,0.000114347,0.20823794,667.64421,996.4871
190,10.105752,1.615,120,0,107374.18,-34081.595,-44880.852,836.58567,203.53299,290.07218,9.02E-05,0.20863239,632.81408,1049.9839
205,10.21071,1.616,120,1380,107374.18,-41733.955,-46341.545,844.24321,192.76524,290.03999,9.54E-05,0.20945348,651.34715,1045.5922
208,10.225425,16.623,120,1380,107374.18,-41645.229,-46360.088,838.33025,113.01284,290.05466,0.000162369,0.20837656,723.27308,954.77743
209,10.233572,25.616,120,1380,107374.18,-42288.638,-46471.921,834.98648,85.916618,290.05358,0.000213489,0.20827335,748.32643,925.17862
202,10.185715,9.626,120,1000,107374.18,-39481.182,-45922.953,837.6941,152.46593,290.05562,0.000120174,0.20547396,680.3967,996.50229
188,10.08696,16.62,120,-500,107374.18,-31369.655,-44356.389,828.71472,131.12535,290.10157,0.000139899,0.20796414,699.86046,969.09914
193,10.12213,21.614,120,0,107374.18,-34085.213,-44883.771,825.4762,114.64652,290.06694,0.000159166,0.20478224,705.64984,939.62288
217,10.284013,9.624,40,-400,36415.197,-26595.514,-44825.059,847.37157,167.23142,290.05561,0.000109573,0.20691946,676.34284,1020.3541
198,10.158411,16.622,120,500,107374.18,-36835.063,-45405.644,833.15037,121.56763,289.97268,0.000153357,0.2144057,706.01715,954.66971
194,10.131663,30.612,120,0,107374.18,-34090.723,-44882.086,825.73996,76.78917,290.08373,0.0002385,0.20725752,746.81804,904.54559
212,10.25273,8.612,40,-550,35932.96,-25897.177,-44688.722,844.6385,166.83011,290.06094,0.000109824,0.20782591,679.53065,1023.4694
196,10.147674,3.618,120,500,107374.18,-36818.988,-45422.748,839.32246,191.78021,290.15426,9.78E-05,0.21833214,651.23838,1043.8727
199,10.166558,25.617,120,500,107374.18,-37086.194,-45446.348,830.22686,99.996728,290.07925,0.000183586,0.20865933,725.68041,931.11757
215,10.275499,1.619,40,-400,36747.447,-26650.608,-44827.485,851.0925,214.75817,290.06575,8.56E-05,0.20918107,637.08947,1081.3449
201,10.181181,3.618,120,1000,107374.18,-39750.732,-45991.122,840.3217,167.29996,290.02188,0.000109798,0.20893544,671.8593,1014.6659
221,10.312985,3.62,40,-200,37440.029,-27754.584,-45054.933,855.98779,191.39835,290.05491,9.63E-05,0.20859071,658.54473,1051.526
203,10.191919,16.617,120,1000,107374.18,-40358.165,-46097.856,834.5627,121.13125,290.07917,0.000151369,0.20816223,714.5299,962.84383
216,10.279478,3.621,40,-400,36635.409,-26669.767,-44835.79,850.11643,186.33466,290.09802,9.84E-05,0.20856413,661.17633,1044.9752
220,10.309007,1.616,40,-200,37605.064,-27740.112,-45047.204,855.26259,220.95531,290.06975,8.32E-05,0.20967342,629.4362,1082.9375
219,10.298361,25.62,40,-400,37020.409,-26697.849,-44838.792,841.28694,99.074449,290.07174,0.000184399,0.20568365,741.19919,945.27556
206,10.214687,3.62,120,1380,107374.18,-41617.682,-46345.903,846.00345,194.5332,290.06474,9.46E-05,0.21109018,654.777,1056.5765
204,10.200064,25.619,120,1000,107374.18,-40112.092,-46053.164,832.58008,81.648148,290.04264,0.000224113,0.20682602,747.37244,915.31443
210,10.244217,1.618,40,-550,35813.686,-25875.345,-44685.967,849.55608,210.70987,290.03147,8.73E-05,0.20968572,632.99323,1066.0876
222,10.317519,9.625,40,-200,37594.497,-27716.06,-45039.022,851.58656,170.6344,290.06776,0.000107375,0.20770025,683.9035,1035.6117
211,10.248196,3.619,40,-550,36199.221,-25894.299,-44686.625,849.8746,185.10638,290.09278,9.92E-05,0.2090746,660.60951,1040.6228
200,10.177202,1.616,120,1000,107374.18,-39529.903,-45925.543,842.2252,201.63708,290.02029,9.12E-05,0.2103944,647.58579,1062.2425
214,10.266242,20.625,40,-550,35631.711,-25724.865,-44652.458,839.82894,103.95291,290.07432,0.000175933,0.20629104,731.21308,944.96874
207,10.219222,9.627,120,1380,107374.18,-41620.026,-46332.952,841.26562,152.09535,290.06736,0.000120863,0.2094019,688.52934,1001.7636
213,10.258652,14.617,40,-550,35830.995,-25721.452,-44654.103,840.5438,137.89214,290.03992,0.000132932,0.20786979,704.32057,987.75014
228,10.358898,21.618,40,0,38496.477,-28865.057,-45260.179,847.11608,117.89414,290.05732,0.00015532,0.20727891,728.65474,971.65839
226,10.346499,5.621,40,0,38487.555,-28859.177,-45260.549,855.90054,194.11503,290.06407,9.54E-05,0.21276599,659.19288,1055.5748
227,10.351589,13.607,40,0,38481.018,-28863.577,-45254.958,851.61002,150.18411,290.07071,0.000121962,0.20751624,700.29965,1008.0438
223,10.323726,16.632,40,-200,37847.971,-28039.099,-45104.066,847.48676,136.63029,290.06875,0.000134088,0.20734779,712.51961,994.81372
218,10.290216,16.62,40,-400,36818.535,-26660.023,-44842.944,844.20444,133.96861,290.06468,0.000136723,0.20704812,710.4534,985.83953
229,10.368432,30.611,40,0,38497.505,-28865.057,-45263.304,846.81501,94.956221,290.01478,0.000194186,0.20932458,751.37252,946.40525
238,10.428687,16.621,40,400,40083.68,-31008.666,-45678.237,854.79818,119.14537,290.05679,0.000153699,0.20713125,735.48902,979.55139
242,10.455991,8.612,40,550,41162.002,-31895.597,-45846.397,862.1912,160.3273,290.0721,0.000114555,0.2088637,696.13822,1025.68
232,10.388977,9.623,40,200,39191.238,-29955.794,-45477.554,856.10595,158.4649,290.07366,0.000115715,0.20819502,696.82014,1023.897
237,10.422485,9.622,40,400,40148.765,-31166.835,-45712.033,858.36184,157.42305,290.00137,0.000116436,0.20800645,696.54366,1019.2745
235,10.413971,1.618,40,400,40396.03,-31095.171,-45695.217,862.82232,199.07863,290.04994,9.22E-05,0.20893876,659.26935,1068.9832
230,10.380464,1.616,40,200,39476.905,-29980.463,-45478.582,859.88861,203.73515,290.06366,9.02E-05,0.20975771,657.17792,1075.8928
240,10.447478,1.617,40,550,40823.585,-31971.577,-45863.049,865.62436,200.33008,290.05734,9.19E-05,0.21026064,871.75432,871.84164
244,10.469503,20.623,40,550,41291.144,-32057.59,-45869.092,855.81549,103.60094,290.08066,0.000176937,0.20783081,752.61224,965.7918
225,10.342521,1.614,40,0,38473.617,-28851.941,-45266.634,856.08656,207.83586,290.02222,8.84E-05,0.20904342,652.0666,1079.0041
231,10.384442,3.619,40,200,39215.331,-29964.017,-45477.061,859.71168,188.69797,290.01932,9.73E-05,0.20798933,674.51321,1062.1939
233,10.39518,16.62,40,200,39327,-29964.593,-45478.089,851.90074,121.9728,290.05295,0.000150285,0.20781075,724.47287,975.47662
224,10.331875,25.62,40,-200,37758.135,-27777.485,-45048.519,844.6443,101.56546,290.08409,0.000180011,0.20638228,738.29944,946.98339
236,10.41795,3.619,40,400,40120.066,-31116.757,-45705.208,863.00214,189.86179,290.04271,9.69E-05,0.20945708,670.04415,1060.1579
248,10.493478,16.618,65,-810,59591.199,-25836.739,-44224.616,858.41606,128.71374,290.14441,0.000143362,0.21068332,728.64819,993.43261
243,10.461913,14.62,40,550,40893.398,-31826.894,-45834.967,858.74976,132.08859,290.00043,0.000138711,0.20759325,723.48093,995.15543
256,10.549754,3.62,65,-300,61590.503,-28988.525,-44847.672,878.02249,203.22832,290.05692,9.05E-05,0.21031859,680.80133,1099.0977
254,10.53513,25.621,65,-600,60625.326,-27471.549,-44557.894,861.0896,105.5218,290.0799,0.000177226,0.21406324,753.62224,970.05452
259,10.568637,25.622,65,-300,61605.387,-29020.882,-44851.578,872.44289,114.28563,290.07492,0.000160734,0.20892926,756.1811,989.47547
234,10.403326,25.619,40,200,39368.279,-30015.411,-45488.655,849.39343,105.34456,290.06485,0.000173813,0.20613972,739.64196,956.65097
255,10.545776,1.618,65,-300,61823.79,-28994.199,-44842.081,876.16644,211.51308,290.07658,8.73E-05,0.21158457,669.52388,1104.3044
250,10.512268,1.617,65,-600,60718.123,-27251.955,-44515.833,869.72672,205.9673,290.28473,8.94E-05,0.21019698,667.26134,1090.0316
257,10.554288,9.627,65,-300,61714.917,-29039.096,-44867.367,876.01628,171.16221,290.16686,0.000108295,0.21312673,708.75402,1059.9429
241,10.451458,3.617,40,550,40733.831,-31919.608,-45858.361,865.87171,192.90817,290.02576,9.54E-05,0.20977602,668.55466,1062.7181
247,10.487274,9.626,65,-810,59007.242,-25916.707,-44252.821,864.18892,160.39203,289.99832,0.000114838,0.20941731,704.52757,1034.9472
246,10.482739,3.62,65,-810,58814.535,-26005.845,-44268.979,867.55884,189.97197,289.92932,9.66E-05,0.20897534,674.19348,1064.2914
239,10.436833,25.62,40,400,40119.614,-31024.947,-45680.991,851.83812,91.443041,290.07946,0.000200433,0.20750716,756.01943,944.39472
260,10.579284,1.615,65,0,62766.272,-30520.96,-45148.675,888.93447,214.66917,290.04021,8.59E-05,0.21107578,673.05042,1112.6668
245,10.478761,1.617,65,-810,59555.429,-26085.443,-44274.941,868.63291,219.65682,290.04984,8.38E-05,0.21059758,643.95921,1094.5458
267,10.62574,9.623,65,300,64300.237,-32246.636,-45478.459,880.81363,161.61022,290.05586,0.000113993,0.21112814,718.67337,1050.8014
262,10.588352,13.607,65,0,62770.26,-30514.094,-45145.468,881.37819,161.57187,290.03596,0.000113781,0.20969562,714.95667,1046.2049
263,10.59566,21.617,65,0,62776.304,-30522.975,-45136.505,876.51849,121.90864,290.00214,0.000150625,0.20865355,755.253,1006.0601
253,10.526983,16.624,65,-600,60479.779,-27655.498,-44588.525,864.02014,137.28371,290.03876,0.000133776,0.20813755,728.42036,1010.216
251,10.516247,3.618,65,-600,59871.398,-27148.756,-44490.465,869.6385,195.22171,290.03796,9.41E-05,0.20919124,671.69981,1073.9669
264,10.605194,30.614,65,0,62771.576,-30525.277,-45144.276,869.72969,96.333956,290.06407,0.000190398,0.20831333,767.91662,964.2349
261,10.583261,5.62,65,0,62762.078,-30516.849,-45140.74,888.06297,194.60495,290.04191,9.47E-05,0.21143455,688.04958,1085.3545
249,10.501623,25.618,65,-810,59255.865,-26088.239,-44302.241,856.40612,96.613753,290.06054,0.000189863,0.20826787,755.2159,954.20834
266,10.621206,3.619,65,300,64045.939,-32171.108,-45467.481,885.47144,199.72789,290.08425,9.21E-05,0.21033638,680.63899,1089.5125
252,10.52078,9.628,65,-600,60412.926,-27654.593,-44583.92,866.31218,176.33313,290.04303,0.000104192,0.209513,684.4037,1046.6064
273,10.66545,16.621,65,600,65271.253,-33846.295,-45795.291,867.44834,136.64136,290.04553,0.000134422,0.20902604,730.91717,1013.2141
274,10.673596,25.618,65,600,65428.477,-34041.92,-45825.922,865.00276,104.49409,290.05665,0.000175467,0.2079134,759.12437,973.76452
275,10.684241,1.617,65,810,66420.422,-35305.794,-46076.518,876.42095,191.19892,290.04903,9.63E-05,0.21076561,688.87409,1081.4896
269,10.640088,25.62,65,300,64024.847,-32125.552,-45460.039,865.13636,111.51994,289.99049,0.000164723,0.20786216,753.61595,983.45475
268,10.631942,16.621,65,300,64047.049,-32181.757,-45465.302,874.03856,144.31974,290.02888,0.000127141,0.20799462,723.94656,1020.1949
258,10.56049,16.624,65,-300,61569,-28965.007,-44842.492,874.42799,116.16518,290.06166,0.000157904,0.20864276,757.45121,996.51849
265,10.617227,1.617,65,300,64028.178,-32108.531,-45465.179,884.83736,216.16419,290.01825,8.53E-05,0.21217538,671.48886,1119.0768
270,10.650734,1.618,65,600,65009.021,-33749.798,-45780.448,876.47627,195.60367,290.05397,9.41E-05,0.21033473,675.80896,1077.4335
277,10.692755,9.625,65,810,66112.552,-34856.901,-45986.764,874.70548,174.6948,290.02749,0.000105201,0.20975724,695.63632,1055.5455
279,10.707103,25.618,65,810,66157.49,-35073.905,-46035.279,866.42082,101.35715,290.01727,0.000180818,0.20753367,758.53822,966.76481
288,10.765971,16.621,90,-700,84037.026,-28478.166,-44312.602,875.71637,132.44013,290.02488,0.000138917,0.20975514,741.54977,1012.0058
286,10.755234,3.619,90,-700,84275.454,-28271.235,-44271.857,884.8835,212.57769,290.04905,8.67E-05,0.21200701,675.6955,1112.759
289,10.774117,25.619,90,-700,83558.814,-28357.206,-44285.178,873.66733,102.91754,290.08224,0.000178637,0.20945013,764.28847,975.78224
272,10.659247,9.627,65,600,65074.065,-33844.815,-45798.539,872.94351,173.79293,290.06806,0.000105749,0.2096665,697.65061,1056.0161
271,10.654713,3.617,65,600,65624.679,-33967.872,-45813.628,878.03656,193.60605,290.04818,9.50E-05,0.21055551,680.67389,1078.2352
294,10.807625,25.618,90,-300,85630.861,-30503.363,-44695.012,873.84294,108.03248,290.01771,0.000170052,0.20881916,761.77051,983.97697
281,10.721727,3.62,90,-1070,82571.143,-26496.222,-43919.214,882.83708,209.02857,290.0139,8.84E-05,0.21246465,675.38987,1105.3677
276,10.68822,3.621,65,810,66013.094,-34903.895,-45998.687,877.79742,189.65997,290.04373,9.71E-05,0.21124849,690.99233,1081.6339
290,10.784763,1.617,90,-300,85450.694,-30505.624,-44708.663,886.44986,210.81638,290.04708,8.76E-05,0.21268613,673.42278,1108.5166
296,10.822249,5.62,90,0,86894.294,-32169.175,-45031.827,888.47372,192.636,290.02932,9.57E-05,0.21129883,693.04305,1087.7549
278,10.698957,16.62,65,810,66600.054,-35110.703,-46024.918,869.53028,140.63942,290.06121,0.000130804,0.21016997,731.15557,1020.9555
282,10.726262,9.623,90,-1070,82623.318,-26636.342,-43937.14,875.56649,155.05136,290.02242,0.000118673,0.20997754,718.22048,1035.4765
293,10.799479,16.622,90,-300,85790.512,-30492.139,-44694.93,879.27266,136.1789,290.03166,0.000135004,0.20983424,740.3183,1021.4797
298,10.834649,21.613,90,0,86881.179,-32175.918,-45022.576,878.17485,112.00402,290.06654,0.000164324,0.2103587,766.85288,997.21783
283,10.732464,16.621,90,-1070,82240.494,-26186.093,-43861.242,870.41633,125.16855,290.0567,0.000146808,0.20950088,745.32012,1002.69
284,10.74061,25.619,90,-1070,82137.828,-26382.499,-43910.785,870.62278,107.98543,290.06819,0.000170208,0.2095337,760.07313,980.96727
280,10.717749,1.617,90,-1070,82484.841,-26283.329,-43881.1,881.18644,201.31859,290.03952,9.17E-05,0.21114766,676.2311,1088.9305
285,10.751256,1.617,90,-700,84034.435,-28322.793,-44276.626,884.06249,211.98139,290.04333,8.70E-05,0.21208394,671.52098,1110.2871
291,10.788741,3.62,90,-300,85773.202,-30473.678,-44700.275,887.63133,218.57501,290.07364,8.44E-05,0.21201875,673.19101,1125.0918
300,10.856214,1.616,90,300,88137.5,-33881.16,-45365.269,889.93613,182.14116,290.03681,0.000101269,0.21209579,708.48961,1084.8942
299,10.844182,30.612,90,0,86892.321,-32170.326,-45021.26,876.51221,95.612026,290.04516,0.000192141,0.20947155,779.80707,976.14242
287,10.759769,9.626,90,-700,84065.436,-28299.933,-44276.832,877.8875,161.41019,290.10525,0.000115047,0.21191587,719.03798,1051.7095
306,10.893699,3.62,90,700,89595.904,-35830.954,-45748.173,894.96931,200.01131,290.03168,9.23E-05,0.21237376,689.05377,1099.8149
292,10.793276,9.626,90,-300,85658.244,-30492.262,-44696.863,883.39226,167.49814,290.11942,0.000109982,0.21059793,714.59178,1059.2466
307,10.898234,9.623,90,700,90274.102,-36401.26,-45847.754,890.3824,141.59355,290.0497,0.000130124,0.2113414,751.11571,1041.8035
310,10.923229,1.616,90,1070,91618.124,-38188.158,-46201.343,896.41757,196.439,290.04786,9.39E-05,0.21188045,696.69575,1101.1729
308,10.904437,16.621,90,700,90002.576,-35838.479,-45741.636,885.73417,115.72398,290.03792,0.000159676,0.21206317,764.03616,1001.58
309,10.912583,25.62,90,700,90004.098,-35863.682,-45736.044,882.06415,103.72449,289.95438,0.000177475,0.21029955,773.8041,986.78176
295,10.818269,1.62,90,0,86892.033,-32168.805,-45030.182,889.07449,217.4849,290.0721,8.48E-05,0.21221309,667.45594,1114.8168
313,10.937944,16.621,90,1070,91641.314,-37995.205,-46160.474,887.02276,113.49221,290.08028,0.000162712,0.21177755,774.68524,1007.638
302,10.864727,9.625,90,300,88049.677,-33766.038,-45340.806,884.90564,144.53784,290.01401,0.000127713,0.21232488,736.8297,1033.8168
297,10.827339,13.607,90,0,86890.594,-32172.834,-45026.194,880.89923,155.57009,290.08569,0.000118286,0.21049683,724.20601,1044.4809
316,10.960715,3.617,120,-1380,107254.35,-26082.443,-43309.602,899.15444,194.87737,290.03389,9.48E-05,0.21277824,706.9783,1107.5672
317,10.965249,9.624,120,-1380,106269.26,-26285.962,-43371.644,897.23272,166.78448,290.02721,0.000110399,0.21132699,732.34521,1074.6548
303,10.87093,16.621,90,300,88256.2,-33772.247,-45336.283,884.63091,140.45985,290.05107,0.000131004,0.21011946,740.1213,1026.6666
320,10.990244,1.615,120,-1000,107374.18,-28686.948,-43820.414,901.24755,235.58276,289.95512,7.83E-05,0.21295739,669.19821,1157.8523
314,10.94609,25.619,90,1070,91038.48,-37962.519,-46165.49,884.61953,89.056478,290.0213,0.000206476,0.21007196,790.43282,974.66819
321,10.994222,3.619,120,-1000,107374.18,-28332.702,-43771.611,899.72341,201.64398,290.1304,9.36E-05,0.21970252,699.73432,1114.4071
305,10.889721,1.617,90,700,89979.963,-36094.789,-45791.755,892.75638,190.27111,290.05438,9.70E-05,0.21219471,705.43442,1096.1009
301,10.860193,3.619,90,300,88098.029,-33796.71,-45345.616,892.48558,201.35307,290.01583,9.16E-05,0.21158293,691.40143,1107.6693
312,10.931741,9.626,90,1070,91612.286,-38247.117,-46212.814,892.08256,158.21046,290.02579,0.000116403,0.21102644,727.94768,1052.9311
315,10.956736,1.618,120,-1380,106441.86,-26934.878,-43476.159,899.7399,223.81091,290.01265,8.26E-05,0.21338064,682.20606,1143.2687
326,11.027729,3.619,120,-500,107374.18,-31302.966,-44334.105,903.5927,205.73318,290.00295,9.00E-05,0.21392473,700.5353,1123.5152
304,10.879076,25.62,90,300,88211.302,-33874.787,-45359.225,879.80404,115.20489,289.98355,0.000159564,0.20992513,764.08635,1000.2975
325,11.02375,1.619,120,-500,107374.18,-31446.375,-44357.787,900.52876,209.15664,290.07658,8.91E-05,0.21863139,686.92825,1117.1728
328,11.038466,16.621,120,-500,107374.18,-30817.522,-44246.448,897.32811,150.73709,290.04245,0.00012217,0.21109706,740.84883,1050.5552
327,11.032263,9.625,120,-500,107374.18,-31385.977,-44351.497,899.04373,171.00656,290.00862,0.000108141,0.21336357,723.62192,1075.4185
334,11.083168,30.613,120,0,107374.18,-34101.824,-44878.879,891.84074,93.396569,289.96295,0.000197041,0.21020458,797.79506,989.42716
311,10.927207,3.619,90,1070,91115.447,-38028.508,-46166.888,897.5329,214.04391,290.02316,8.63E-05,0.21315665,679.38252,1119.4357
335,11.095202,1.617,120,500,107374.18,-36831.363,-45414.895,907.38592,213.46586,290.04173,8.70E-05,0.21527929,692.1899,1130.3253
319,10.979598,25.62,120,-1380,106821.57,-26874.933,-43447.419,885.47,99.602968,290.09419,0.000184754,0.21031709,785.63424,989.70919
330,11.057259,1.614,120,0,107374.18,-34088.708,-44877.399,905.90944,211.83415,290.00266,8.71E-05,0.21240772,697.72324,1134.9232
337,11.103714,9.626,120,500,107374.18,-36965.48,-45436.48,903.76273,172.50066,290.01667,0.000106971,0.21121923,734.26589,1089.3099
323,11.004959,16.62,120,-1000,107374.18,-28539.181,-43809.93,892.8128,141.17984,290.08757,0.000130534,0.21115293,753.07591,1042.5807
333,11.073636,21.614,120,0,107374.18,-34095.862,-44876.453,893.83143,127.85275,289.99384,0.000144428,0.21229086,761.74508,1024.366
318,10.971452,16.62,120,-1380,106798.5,-26920.488,-43464.646,889.2728,131.15746,290.03448,0.000140416,0.21100962,751.6898,1020.4314
343,11.143424,16.622,120,1000,107374.18,-39664.103,-45959.874,901.99897,133.14856,290.06931,0.000138563,0.21175475,765.30897,1036.8223
332,11.066326,13.609,120,0,107374.18,-34094.259,-44879.824,899.94861,152.63384,290,0.000120789,0.21163245,745.89175,1059.6335
341,11.132687,3.621,120,1000,107374.18,-39689.265,-45980.308,909.43006,182.83227,290.05997,0.000101098,0.21295709,730.47883,1105.4202
340,11.128709,1.618,120,1000,107374.18,-39246.498,-45868.023,910.50572,235.30818,289.99057,7.87E-05,0.21415213,682.59061,1167.571
345,11.162216,1.618,120,1380,107374.18,-41594.657,-46320.371,910.10319,187.49511,289.98753,9.84E-05,0.21211006,718.21549,1101.6431
322,10.998756,9.625,120,-1000,107374.18,-28735.094,-43837.313,896.97296,179.76696,290.01874,0.000102662,0.21172635,711.48178,1079.5081
324,11.013105,25.617,120,-1000,107374.18,-28669.68,-43813.877,887.81204,106.46039,290.01576,0.000172709,0.20986097,779.34863,998.25743
329,11.046612,25.62,120,-500,107374.18,-31315.959,-44344.959,891.245,113.24476,290.03926,0.000162659,0.2111563,775.56075,1008.0554
344,11.15157,25.62,120,1000,107374.18,-39781.486,-45990.299,895.73969,95.68764,289.99664,0.000192503,0.21084166,800.72535,997.25445
350,11.195723,1.617,65,-810,58874.07,-25975.831,-44257.713,915.73396,212.37986,289.96393,8.70E-05,0.2130614,701.42269,1136.6177
353,11.210439,16.62,65,-810,58606.164,-25750.151,-44216.598,906.32832,149.04211,290.02795,0.000123815,0.21154003,757.19943,1064.4268
349,11.185078,25.618,120,1380,107374.18,-42121.176,-46422.459,899.98034,100.49878,289.99413,0.000183485,0.21151399,794.62436,1001.608
331,11.061236,5.621,120,0,107374.18,-34085.83,-44868.847,905.1505,193.4757,290.01871,9.55E-05,0.21272605,716.95607,1113.6298
347,11.170729,9.623,120,1380,107374.18,-41845.747,-46380.81,907.12215,184.70466,290.0335,0.000100144,0.21362391,723.53848,1104.2191
352,11.204236,9.626,65,-810,58911.443,-26114.264,-44292.702,911.38557,164.83549,290.03763,0.000112039,0.21276567,742.95652,1081.3162
354,11.218585,25.618,65,-810,58820.949,-25830.654,-44227.741,902.23914,111.65595,290.03386,0.000164879,0.21090862,789.91279,1019.37
355,11.229231,1.617,65,-600,60250.973,-27367.241,-44520.973,915.93289,218.40357,289.97714,8.47E-05,0.21342605,917.29275,917.31331
338,11.109917,16.621,120,500,107374.18,-36778.407,-45405.767,899.59015,137.9808,290.03067,0.000133598,0.21171264,762.68378,1045.7203
336,11.09918,3.618,120,500,107374.18,-36892.953,-45406.22,908.81273,194.33948,289.97458,9.51E-05,0.21311118,717.91206,1117.7546
359,11.252092,25.62,65,-600,59729.14,-27157.719,-44491.205,904.31584,117.22348,289.99112,0.000157145,0.21105905,783.33718,1023.8648
360,11.262737,1.618,65,-300,61227.703,-28945.848,-44836.407,918.58753,211.08519,290.00785,8.74E-05,0.21212083,711.2102,1145.608
342,11.137222,9.624,120,1000,107374.18,-39853.232,-45986.558,905.82108,168.44516,290.1312,0.000110523,0.21584294,731.3931,1078.4655
339,11.118064,25.618,120,500,107374.18,-36725.903,-45383.812,893.90095,102.348,289.97846,0.000179819,0.21076682,789.1483,999.8214
365,11.296245,1.617,65,0,62487.594,-30533.336,-45154.473,919.7221,203.5103,290.02131,9.08E-05,0.21300893,713.20059,1130.2641
351,11.199702,3.619,65,-810,58780.698,-26030.514,-44277.654,915.42558,199.92006,290.08374,9.28E-05,0.21465424,714.21826,1122.1252
346,11.166195,3.615,120,1380,107374.18,-42831.192,-46566.403,910.37584,176.16643,289.97581,0.000104759,0.21248124,731.65384,1093.1643
366,11.300223,5.621,65,0,62503.464,-30529.512,-45144.194,918.48317,184.94705,290.00636,0.000100141,0.21382307,728.62765,1107.3724
364,11.285599,25.62,65,-300,61181.325,-28898.113,-44824.895,906.8286,121.80438,290.00079,0.000151544,0.21182346,779.33727,1029.0668
362,11.27125,9.624,65,-300,61191.481,-28832.124,-44809.107,916.01842,166.39562,290.00946,0.000110914,0.21190514,745.44137,1087.3869
367,11.305314,13.605,65,0,62499.147,-30522.893,-45140,914.4322,172.56328,290.0074,0.000106816,0.21170241,735.9352,1091.6608
368,11.312622,21.617,65,0,62514.319,-30526.552,-45143.33,907.58256,115.65232,289.99646,0.000159755,0.21115293,785.60907,1024.3202
357,11.237743,9.626,65,-600,59842.248,-27127.294,-44481.091,913.20713,172.47848,289.95108,0.000106787,0.2106259,734.48815,1088.3401
348,11.176931,16.621,120,1380,107374.18,-42107.28,-46428.38,903.53042,142.33765,290.0054,0.000129745,0.21281199,312.87078,1497.2504
356,11.23321,3.616,65,-600,59779.013,-27138.313,-44478.049,916.44165,206.20955,289.99775,8.96E-05,0.21284787,709.28496,1131.6746
358,11.243946,16.62,65,-600,59794.842,-27186.993,-44492.686,909.11553,139.20854,290.00524,0.000132304,0.21056727,769.38823,1055.3491
374,11.35705,25.62,65,300,63796.658,-32240.921,-45473.731,910.92192,102.10321,289.98359,0.000180371,0.21052406,808.67693,1017.8786
361,11.266716,3.618,65,-300,61330.45,-28890.754,-44814.328,917.51255,201.14473,289.92714,9.18E-05,0.21313814,721.19988,1135.4668
377,11.376209,9.627,65,600,65306.078,-33834.289,-45779.133,920.52614,155.30233,290.00092,0.000118687,0.21143141,758.9903,1076.5047
379,11.390557,25.619,65,600,64962.931,-33813.609,-45784.971,913.56222,105.07095,289.99358,0.000174915,0.20843802,802.64785,1018.7158
375,11.367696,1.617,65,600,65059.716,-33897.483,-45802.774,923.89192,194.81265,290.00815,9.49E-05,0.21323265,724.47472,1124.2424
378,11.382411,16.621,65,600,65105.888,-33904.719,-45804.953,916.71886,123.2087,289.96121,0.000149506,0.2111525,793.28946,1045.8621
363,11.277453,16.62,65,-300,61179.393,-28896.263,-44826.252,910.54566,145.34781,290.00086,0.000126592,0.21030194,759.63222,1057.9334
380,11.401203,1.618,65,810,66219.616,-35255.592,-46061.552,926.73748,206.07102,290.08794,8.97E-05,0.21295981,716.49295,1138.3656
383,11.415919,16.621,65,810,65875.44,-34869.235,-45991.245,919.60181,126.53259,290.02846,0.000145564,0.21096209,788.06659,1048.5496
371,11.338167,3.621,65,300,63796.329,-32175.384,-45465.343,922.69058,183.37239,290.02892,0.000100924,0.21381733,740.11352,1115.4016
370,11.334189,1.615,65,300,64087.342,-32449.333,-45512.584,920.79687,189.39643,289.9854,9.74E-05,0.21228654,726.22269,1114.151
369,11.322156,30.613,65,0,62519.787,-30530.622,-45158.05,904.97041,89.307645,289.97725,0.000205906,0.21020822,813.34258,997.17257
373,11.348904,16.62,65,300,63842.707,-32243.059,-45486.229,913.12353,156.26807,290.1379,0.000117916,0.21147614,754.3992,1076.2069
372,11.342701,9.624,65,300,63745.758,-32097.841,-45450.13,918.11533,176.45417,290.01712,0.000104519,0.21184883,738.52859,1100.7946
384,11.424065,25.621,65,810,65929.014,-34971.694,-46016.12,916.15106,96.523675,290.02131,0.000190605,0.2099494,819.07619,1017.4491
394,11.491079,25.62,90,-700,83888.229,-28410.614,-44280.244,916.50952,109.21813,290.00164,0.000168694,0.21116156,803.26654,1027.1981
390,11.468217,1.618,90,-700,83799.379,-28411.724,-44295.169,932.34501,225.32241,290.02422,8.21E-05,0.21360219,701.75837,1164.6255
392,11.47673,9.626,90,-700,83466.304,-27945.728,-44201.345,928.53235,177.31859,289.99395,0.000104297,0.21322784,747.96088,1111.5341
387,11.443223,9.626,90,-1070,81933.444,-26306.066,-43893.764,925.25466,170.48728,290.00223,0.000108202,0.21225392,752.50393,1103.4153
391,11.472196,3.617,90,-700,83718.958,-28132.554,-44246.16,932.6594,209.91721,289.97867,8.80E-05,0.21305126,717.26713,1148.147
393,11.482933,16.621,90,-700,83469.84,-28264.697,-44267.704,921.81604,142.35917,290.02939,0.000129508,0.21165926,774.63272,1067.3572
381,11.405181,3.62,65,810,66219.122,-34862.204,-45977.225,928.90654,196.69586,290.01952,9.41E-05,0.21355925,731.79297,1133.7222
382,11.409716,9.625,65,810,65874.207,-35016.714,-46017.6,923.35136,157.61846,289.99276,0.000116968,0.21152863,763.73811,1086.6861
376,11.371674,3.617,65,600,65115.057,-33850.694,-45795.25,925.6574,191.66711,289.98044,9.63E-05,0.21246754,739.09576,1132.9951
403,11.55161,21.614,90,0,86687.69,-32187.266,-45026.564,925.46531,129.80413,289.9709,0.000142047,0.21173523,790.39463,1057.2619
399,11.524587,25.617,90,-300,85479.145,-30585.593,-44710.472,919.7957,111.06169,290.02923,0.00016577,0.21076304,805.70737,1033.9088
388,11.449426,16.622,90,-1070,81884.558,-26591.897,-43943.924,918.23314,135.14583,289.96582,0.000136649,0.21241519,782.71392,1060.3972
389,11.457572,25.619,90,-1070,82325.766,-26434.591,-43903.672,914.63795,101.66973,290.02297,0.000181292,0.21121334,812.75527,1022.1033
401,11.539211,5.62,90,0,86682.468,-32181.386,-45032.073,934.82784,194.34341,290.03672,9.52E-05,0.21407536,736.71707,1136.8789
404,11.561143,30.614,90,0,86686.497,-32177.933,-45034.91,922.95799,95.722715,290.03985,0.000193156,0.21286406,822.8769,1018.9312
406,11.577154,3.618,90,300,88240.864,-33979.26,-45377.933,941.87053,234.2827,290.04887,7.91E-05,0.21511516,712.95608,1194.8823
402,11.544301,13.607,90,0,86680.906,-32173.41,-45031.292,930.77928,154.73976,290.02964,0.000119376,0.21283744,769.8511,1086.4115
407,11.581689,9.625,90,300,87912.188,-33930.457,-45371.107,937.37688,168.30131,290.00587,0.000109899,0.21308864,766.77313,1111.8026
397,11.510238,9.624,90,-300,85421.337,-30505.542,-44708.622,928.52869,180.04514,290.0331,0.000102663,0.21323425,743.60165,1112.3579
385,11.434711,1.617,90,-1070,81989.114,-26075.946,-43831.803,930.63257,223.18093,289.95602,8.30E-05,0.21457804,706.86393,1166.7118
400,11.535232,1.618,90,0,86674.081,-32178.549,-45031.415,936.66657,220.36905,290.0367,8.41E-05,0.21518405,715.71911,1167.2506
386,11.438689,3.619,90,-1070,81812.277,-26198.838,-43868.19,931.76783,231.18334,289.94857,8.00E-05,0.21376074,701.99086,1179.9788
413,11.621399,16.619,90,700,89818.133,-36084.757,-45793.359,950.11733,133.3255,290.09486,0.000138486,0.21309125,813.62417,1086.5273
395,11.501724,1.617,90,-300,85287.137,-30542.299,-44715.447,933.90723,230.88085,290.03065,8.04E-05,0.21536174,699.10336,1172.6744
416,11.644169,3.619,90,1070,90757.825,-38024.479,-46175.687,954.24176,191.40505,290.01586,9.67E-05,0.21441339,758.87356,1150.5002
418,11.654906,16.622,90,1070,91867.243,-38225.49,-46189.132,941.39468,136.34846,290.02525,0.000135742,0.21420342,803.80642,1085.1835
398,11.516441,16.622,90,-300,85448.144,-30497.237,-44698.014,923.55394,144.52009,289.99899,0.000127622,0.21218092,773.65839,1070.877
415,11.64019,1.616,90,1070,90738.09,-37832.555,-46139.012,957.80259,242.09929,290.02519,7.68E-05,0.21710682,721.39951,1220.2369
414,11.629545,25.618,90,700,90206.179,-36233.141,-45814.122,940.22631,100.24484,290.01872,0.000184696,0.21149432,840.78931,1049.0794
417,11.648703,9.625,90,1070,90916.12,-38101.406,-46186.007,950.60346,185.64636,290.04299,9.97E-05,0.21427751,764.50116,1145.115
396,11.505703,3.62,90,-300,85338.325,-30520.22,-44705.415,934.35488,211.05162,289.99688,8.76E-05,0.21380531,724.65648,1159.6466
412,11.615196,9.626,90,700,89580.075,-36106.836,-45797.182,951.76817,176.07272,289.97769,0.000105132,0.21439224,774.78201,1136.4301
420,11.673697,1.616,120,-1380,106895.04,-26872.137,-43474.226,950.10367,211.0724,290.01488,8.81E-05,0.21517722,744.80071,1178.5326
405,11.573176,1.616,90,300,87893.809,-33904.061,-45368.887,939.92082,210.5278,290.0158,8.81E-05,0.21502147,734.87617,1168.6289
419,11.663052,25.618,90,1070,91860.006,-38075.585,-46155.705,934.1872,100.41477,290.00403,0.000183849,0.21272395,833.71712,1039.8485
408,11.587891,16.622,90,300,87859.025,-33810.771,-45354.456,934.06746,137.32302,289.93737,0.0001343,0.2106879,790.42861,1073.1572
423,11.688413,16.621,120,-1380,106550.82,-26596.955,-43431.097,943.14381,146.73278,289.99911,0.000126213,0.21490505,796.52269,1099.2652
428,11.721921,16.62,120,-1000,107374.18,-28226.749,-43731.483,939.70962,160.29283,290.02465,0.000115507,0.21397068,773.51467,1103.3843
411,11.610662,3.617,90,700,89892.962,-36254.767,-45822.304,952.59767,195.15202,290.0267,9.49E-05,0.21425419,760.67779,1160.9485
426,11.711183,3.62,120,-1000,107374.18,-28730.695,-43831.886,950.99848,198.58151,290.00595,9.31E-05,0.21360763,755.43031,1165.9333
421,11.677676,3.618,120,-1380,107055.14,-26400.056,-43370.74,951.18534,201.99752,290.02665,9.18E-05,0.21530859,753.69946,1168.7046
409,11.596037,25.619,90,300,88012.92,-33811.594,-45350.879,935.02725,107.12728,289.98165,0.000172347,0.21210348,821.02605,1040.9032
427,11.715718,9.622,120,-1000,107374.18,-28734.971,-43832.79,942.8099,170.10116,290.06111,0.000108629,0.21274031,945.87822,945.98037
424,11.696559,25.62,120,-1380,106785.63,-26888.007,-43476.035,932.19389,102.30338,290.01117,0.000180731,0.21370276,824.13851,1034.9322
429,11.730066,25.622,120,-1000,107106.09,-28427.143,-43789.702,927.72251,101.47192,289.99498,0.000181784,0.2118132,820.78793,1028.7171
410,11.606684,1.614,90,700,89610.418,-36283.548,-45834.72,951.46268,237.61206,289.94901,7.80E-05,0.21562142,710.48176,1200.0637
422,11.68221,9.625,120,-1380,106891.42,-27040.708,-43504.117,946.59243,183.4726,290.01705,0.00010091,0.21432891,757.066,1133.7623
436,11.778198,5.62,120,0,107374.18,-34114.076,-44882.661,941.20161,167.951,289.95546,0.000110206,0.21416242,773.0458,1117.1966
431,11.74469,3.619,120,-500,107374.18,-31499.907,-44387.637,944.38785,191.38565,290.05211,9.67E-05,0.2143671,746.98829,1139.7289
443,11.826879,16.621,120,500,107374.18,-37046.394,-45467.07,933.51724,130.18896,290.16452,0.000142799,0.21636514,802.28699,1067.8847
441,11.816141,3.62,120,500,107374.18,-36949.486,-45429.45,941.7639,177.03766,290.00915,0.000104609,0.21437598,766.8744,1129.5902
442,11.820676,9.625,120,500,107374.18,-36799.581,-45405.644,940.65485,173.76901,290.01724,0.000106452,0.21440996,768.011,1126.0698
430,11.740712,1.616,120,-500,107374.18,-31119.758,-44314.781,943.99227,200.63888,290.05157,9.27E-05,0.2165546,745.39487,1158.2314
425,11.707205,1.617,120,-1000,107374.18,-28685.057,-43829.706,948.26466,212.57592,290.02331,8.73E-05,0.21487835,731.31005,1167.6597
438,11.790598,21.614,120,0,107374.18,-34119.133,-44880.441,928.66595,105.94726,290.00786,0.000174264,0.21238819,818.81623,1036.2848
439,11.80013,30.612,120,0,107374.18,-34123.039,-44875.631,924.77093,84.528313,290.02747,0.000218286,0.21222653,836.75374,1011.5291
432,11.749225,9.623,120,-500,107374.18,-31549.82,-44379.907,940.78438,153.55597,290.09093,0.000120553,0.21396693,781.10803,1096.7101
433,11.755427,16.621,120,-500,107374.18,-31320.728,-44337.97,933.35198,142.26564,290.03522,0.000130335,0.21521004,792.3677,1084.3192
435,11.774219,1.618,120,0,107374.18,-34111.28,-44881.181,941.57705,191.03402,290.03116,9.69E-05,0.21473121,754.3067,1147.9357
454,11.902039,25.618,120,1380,107374.18,-42121.341,-46446.347,931.92447,108.12614,289.98418,0.00017122,0.21315816,823.8714,1046.5023
448,11.860386,16.622,120,1000,107374.18,-39469.095,-45928.586,934.47669,143.35154,289.97619,0.000128844,0.21302124,787.96085,1082.5139
440,11.812163,1.617,120,500,107374.18,-36854.346,-45401.985,941.8286,217.1465,290.01464,8.54E-05,0.21505312,720.28847,1164.863
450,11.879177,1.617,120,1380,107374.18,-41564.932,-46295.784,944.56346,202.3095,290.00891,9.17E-05,0.21563016,745.54419,1161.5972
458,11.927401,16.619,120,-1380,106743.28,-26491.536,-43396.93,933.50076,135.92072,290.01143,0.000135925,0.21268861,798.03393,1077.8247
457,11.921197,9.624,120,-1380,106580.09,-26942.114,-43505.104,938.31701,170.01993,289.98986,0.000108815,0.21359706,763.77264,1112.3284
434,11.763574,25.619,120,-500,107374.18,-31342.025,-44346.234,928.07801,111.13744,290.0241,0.000166233,0.21263765,811.34573,1041.1997
437,11.783288,13.61,120,0,107374.18,-34113.871,-44878.098,936.00669,151.54729,289.95201,0.000122146,0.2129595,779.41168,1091.053
447,11.854183,9.624,120,1000,107374.18,-39612.586,-45946.718,939.59974,153.64948,290.0366,0.000120455,0.21423039,780.06171,1094.9585
456,11.916663,3.62,120,-1380,106979.41,-27046.053,-43510.366,946.37336,220.33206,290.03695,8.42E-05,0.21532593,721.56281,1175.1039
453,11.893893,16.62,120,1380,107374.18,-41979.042,-46423.117,937.78094,131.09531,289.96661,0.000141091,0.2130623,799.2895,1067.5893
451,11.883155,3.621,120,1380,107374.18,-41337.853,-46282.175,947.58794,191.29352,290.0512,9.69E-05,0.21548869,761.13317,1153.079
444,11.835025,25.617,120,500,107374.18,-37154.609,-45465.261,931.47876,98.395595,290.02596,0.000187677,0.21232397,832.6045,1034.345
445,11.84567,1.617,120,1000,107374.18,-39789.257,-45971.674,943.54663,192.39501,290.05017,9.62E-05,0.21438657,752.8271,1146.3244
461,11.95017,3.619,120,-1000,107374.18,-28582.516,-43833.736,944.43158,195.53913,289.99923,9.48E-05,0.21452948,743.23468,1146.1997
460,11.946192,1.617,120,-1000,107374.18,-28514.553,-43794.8,942.00379,224.34847,290.01855,8.27E-05,0.21534353,716.48861,1175.572
464,11.969054,25.619,120,-1000,107374.18,-28847.132,-43851.251,927.25769,106.40645,289.98468,0.00017335,0.21169201,820.48118,1039.1653
449,11.868532,25.62,120,1000,107374.18,-39679.356,-45965.302,929.279,107.61161,289.99711,0.000171464,0.21236487,817.47765,1038.1789
446,11.849649,3.618,120,1000,107374.18,-39709.206,-45976.978,946.18354,183.68032,290.03261,0.000101076,0.21572559,760.08342,1137.5934
462,11.954705,9.624,120,-1000,107374.18,-28749.319,-43849.195,938.71058,177.57065,289.99487,0.00010398,0.21258587,762.25142,1127.4557
463,11.960907,16.621,120,-1000,107374.18,-28898.443,-43862.311,932.33984,141.03781,290.00359,0.000130901,0.21250548,785.37713,1075.0875
452,11.887691,9.624,120,1380,107374.18,-41794.559,-46356.47,942.58036,160.13114,289.98379,0.000115489,0.21380222,777.84356,1106.5403
472,12.022276,13.605,120,0,107374.18,-34112.103,-44874.767,942.37205,157.63559,289.98313,0.000117376,0.21337364,777.84347,1102.7222
473,12.029584,21.615,120,0,107374.18,-34114.981,-44882.785,937.91516,122.89148,289.99005,0.000150288,0.21266127,808.35199,1060.5874
469,12.002561,25.62,120,-500,107374.18,-31473.429,-44371.602,932.78156,109.57114,290.00771,0.000168416,0.21236598,818.55551,1043.1819
465,11.979699,1.617,120,-500,107374.18,-31275.132,-44331.433,943.0318,215.51369,290.00579,8.60E-05,0.21512066,729.25065,1172.9312
455,11.912685,1.617,120,-1380,106593,-27004.856,-43500.334,946.27749,221.71993,289.97549,8.36E-05,0.21529414,722.65986,1180.3098
476,12.055129,3.619,120,500,107374.18,-36894.475,-45416.704,956.32625,219.36456,290.01714,8.45E-05,0.21592788,741.50565,1193.4438
474,12.039117,30.613,120,0,107374.18,-34116.378,-44883.566,936.08077,93.381522,289.97761,0.000197816,0.21317654,840.2942,1031.6149
477,12.059663,9.625,120,500,107374.18,-36849.947,-45398.408,950.1794,166.64375,289.95733,0.00011128,0.21356192,776.0446,1117.7534
467,11.988212,9.627,120,-500,107374.18,-31379.276,-44343.973,940.723,175.8409,289.98144,0.000105397,0.21541152,766.08855,1127.7801
478,12.065866,16.619,120,500,107374.18,-36884.607,-45426.16,944.96199,133.84871,289.9787,0.000137971,0.21256959,804.67403,1079.6795
482,12.09317,9.624,120,1000,107374.18,-39602.225,-45933.643,953.55835,174.20141,289.98011,0.000106462,0.2156047,782.64289,1140.3975
484,12.10752,25.618,120,1000,107374.18,-39763.19,-45987.257,942.83963,100.75257,289.98022,0.000183118,0.21211142,836.31958,1043.3673
466,11.983678,3.619,120,-500,107374.18,-31475.855,-44392.529,946.04373,206.59357,289.92344,9.01E-05,0.2171994,735.28737,1158.2177
483,12.099373,16.62,120,1000,107374.18,-39897.554,-45996.014,947.51745,131.54,289.9896,0.000140516,0.213131,816.97869,1087.3142
459,11.935547,25.618,120,-1380,106620.47,-26450.709,-43383.115,927.14892,101.61878,289.98112,0.000181455,0.21166985,821.26289,1030.03
487,12.126677,9.626,120,1380,107374.18,-41978.055,-46411.523,955.77542,179.39195,289.93557,0.000103678,0.21651844,779.2711,1148.6481
471,12.017185,5.62,120,0,107374.18,-34105.812,-44884.676,946.90978,204.21637,289.98297,9.07E-05,0.21453732,743.09661,1163.1862
468,11.994416,16.618,120,-500,107374.18,-31183.404,-44315.357,935.83232,141.98243,290.00507,0.000130404,0.21277988,794.27865,1086.984
488,12.13288,16.622,120,1380,107374.18,-41506.137,-46304.459,950.65954,136.628,289.97207,0.000135429,0.21382138,814.74407,1095.9832
470,12.013206,1.619,120,0,107374.18,-34108.937,-44883.812,948.65457,222.97896,289.99691,8.31E-05,0.21516543,719.1269,1176.8428
495,12.185179,1.616,15,-200,13259.86,-26100.244,-45149.58,965.93034,233.62864,290.11201,7.90E-05,0.21305914,738.34173,1218.6179
492,12.160185,9.624,15,-290,13062.797,-25610.606,-45056.249,960.88626,176.10746,289.96768,0.000105003,0.2138006,786.88539,1149.9227
489,12.141026,25.619,120,1380,107374.18,-41566.288,-46330.691,945.39143,98.909184,289.9425,0.000187405,0.21412468,845.53006,1048.7629
480,12.084657,1.617,120,1000,107374.18,-39725.323,-45972.99,957.09112,220.10993,289.98434,8.43E-05,0.215919,735.64177,1186.1461
475,12.05115,1.618,120,500,107374.18,-36922.227,-45425.914,953.52366,210.99599,289.94783,8.79E-05,0.21538849,745.63179,1178.8531
479,12.074012,25.618,120,500,107374.18,-36932.712,-45431.382,941.48048,103.38093,289.98186,0.000178214,0.21103735,833.82218,1045.8445
493,12.166388,16.62,15,-290,12855.29,-25571.671,-45044.737,950.96551,124.90309,289.9704,0.000147766,0.2121797,820.46634,1077.0488
485,12.118165,1.615,120,1380,107374.18,-41971.189,-46401.573,958.1545,231.97537,289.96646,8.00E-05,0.21638756,733.18835,1211.3066
481,12.088636,3.621,120,1000,107374.18,-39479.414,-45912.387,958.12629,225.86792,289.9932,8.22E-05,0.21573914,731.55152,1194.0141
500,12.218686,1.617,15,-100,13775.482,-26701.302,-45262.975,963.57711,232.12598,289.98609,7.96E-05,0.21313269,735.05841,1212.0628
486,12.122143,3.618,120,1380,107374.18,-42157.892,-46421.39,958.10291,196.10494,289.97618,9.45E-05,0.21476421,766.48477,1169.0809
496,12.189158,3.619,15,-200,13359.194,-26129.764,-45139.301,965.01373,206.78205,289.89265,8.94E-05,0.21353134,761.39809,1187.7837
498,12.199894,16.622,15,-200,13268.495,-26144.936,-45152.088,951.79625,142.24018,290.00385,0.000129847,0.21261032,806.85342,1097.884
497,12.193692,9.624,15,-200,13458.98,-26126.968,-45144.728,958.69761,179.87042,289.9985,0.000102786,0.21163293,769.26508,1138.2198
494,12.174533,25.62,15,-290,12882.262,-25681.036,-45063.937,946.88633,87.582304,290.01053,0.000210187,0.21045565,856.3495,1035.5899
501,12.222664,5.622,15,-100,13849.612,-26679.224,-45252.902,960.83315,185.98622,289.90476,9.94E-05,0.21324375,769.69628,1150.8997
505,12.25663,1.618,15,0,14224.374,-27241.758,-45362.72,961.28149,230.70122,289.99623,8.03E-05,0.2144107,729.25025,1202.6588
504,12.244597,30.612,15,-100,13734.573,-26692.175,-45256.89,942.56015,90.373509,289.97285,0.000203902,0.21148299,853.13168,1039.0198
502,12.227755,13.606,15,-100,13832.303,-26672.193,-45252.45,955.07601,148.61053,289.99364,0.000124086,0.21168039,799.6255,1104.0614
506,12.260608,5.622,15,0,14229.308,-27245.006,-45361.363,959.88274,204.87993,289.99389,9.01E-05,0.21226414,747.42161,1168.2754
510,12.294575,1.615,15,100,14792.211,-27823.575,-45477.924,949.47662,208.76456,289.96619,8.84E-05,0.21179676,747.49031,1178.3683
491,12.15565,3.619,15,-290,12916.058,-25583.512,-45039.721,962.34094,209.82069,289.98794,8.84E-05,0.21524973,749.57603,1180.5957
508,12.273008,21.614,15,0,14237.819,-27238.181,-45362.884,942.38143,121.20181,289.99123,0.000151879,0.21081384,818.78657,1068.0215
513,12.310952,21.616,15,100,14662.659,-27741.345,-45456.586,935.38992,116.96568,289.96577,0.000157373,0.21034863,815.18431,1054.8056
490,12.151672,1.616,15,-290,13143.67,-25687.203,-45064.719,962.29983,239.77795,290.05298,7.72E-05,0.21470716,715.37696,1208.0574
509,12.282542,30.612,15,0,14222.812,-27223.174,-45366.297,937.39764,102.24706,289.98704,0.000179949,0.2101147,835.27314,1044.2319
515,12.332518,1.617,15,200,15036.927,-28334.181,-45574.421,945.5538,212.39575,289.97173,8.69E-05,0.21258165,735.75153,1171.4505
517,12.341031,9.623,15,200,14986.89,-28342.733,-45580.63,938.01373,163.61106,290.05572,0.000114642,0.21733946,775.86927,1111.9287
499,12.208041,25.617,15,-200,13186.717,-26087.087,-45147.565,947.58146,104.71823,289.99519,0.000175632,0.21033325,839.63166,1055.1663
526,12.403511,3.618,25,-400,22622.006,-25721.822,-44882.415,939.64574,220.94407,289.98528,8.34E-05,0.21105029,714.48662,1168.1194
527,12.408046,6.61,25,-400,22263.155,-25693.247,-44879.249,935.33225,190.24594,289.98527,9.68E-05,0.21099087,743.39094,1133.0737
521,12.370003,3.62,15,290,15402.932,-28788.748,-45666.724,940.99421,190.98819,290.00654,9.68E-05,0.21326779,737.75155,1155.0767
503,12.235064,21.615,15,-100,13766.19,-26681.403,-45255.903,947.01255,127.77554,289.98879,0.000144211,0.21145515,814.61657,1076.6663
529,12.419889,15.609,25,-400,22527.647,-25576.317,-44858.116,924.11878,134.68625,290.00635,0.000136415,0.2092998,790.39238,1067.3349
516,12.336497,3.618,15,200,15093.337,-28375.296,-45582.85,944.89026,204.20602,290.11253,9.06E-05,0.21272886,735.23815,1154.7517
507,12.265699,13.607,15,0,14234.982,-27242.21,-45357.745,949.15878,151.47085,289.96964,0.000121687,0.21144264,799.99945,1110.9601
512,12.303643,13.607,15,100,14616.98,-27763.054,-45455.229,943.54877,163.87474,289.95157,0.000112416,0.21091291,771.94132,1107.8466
528,12.413411,10.613,25,-400,22252.835,-25650.406,-44877.604,928.10112,160.19402,289.96737,0.000115219,0.21161037,767.00516,1095.4393
532,12.436266,8.613,25,-300,22830.376,-26270.048,-44994.905,931.66002,177.49519,289.95799,0.000103833,0.21100645,750.14502,1113.8651
519,12.35538,25.62,15,200,15144.854,-28367.731,-45593.869,926.84494,106.4432,290.02699,0.000172498,0.20892445,820.38707,1039.7341
530,12.427754,1.616,25,-300,22951.171,-26237.156,-44990.095,934.85088,214.64392,290.04299,8.61E-05,0.21364032,719.17175,1162.7878
511,12.298553,5.62,15,100,14661.302,-27818.723,-45481.542,949.90695,190.29663,289.98786,9.69E-05,0.21199951,754.56213,1144.8823
522,12.374538,9.625,15,290,15565.13,-28861.644,-45687.652,933.86874,154.06414,289.97259,0.000119256,0.20908203,775.94878,1092.3239
531,12.431732,3.618,25,-300,22558.483,-26124.09,-44967.194,936.74803,209.70951,289.98699,8.79E-05,0.21117967,725.7448,1158.2148
538,12.473752,16.621,25,-150,23324.166,-27100.61,-45161.503,917.64174,134.10534,289.96718,0.000137126,0.20958516,777.47689,1051.7554
520,12.366026,1.616,15,290,15552.096,-28836.811,-45675.153,939.92054,205.76024,290.00693,8.97E-05,0.21175299,739.571,1162.53
525,12.399532,1.617,25,-400,21943.98,-25639.305,-44888.047,940.1463,225.02674,290.11049,8.20E-05,0.21169787,708.74877,1170.332
533,12.442188,14.619,25,-300,22625.541,-26176.923,-44975.622,922.73203,142.56852,290.02641,0.000129267,0.21163902,783.69137,1076.5511
514,12.320485,30.612,15,100,14670.059,-27793.643,-45474.964,931.35722,93.844048,289.9872,0.000195906,0.20986984,836.71377,1029.8721
535,12.459036,1.616,25,-150,23326.386,-27025.987,-45143.536,929.53725,224.21744,289.9644,8.23E-05,0.2125611,711.17032,1172.9105
537,12.467549,9.626,25,-150,23360.922,-27080.67,-45147.524,922.44041,178.07798,289.99622,0.000103295,0.21022868,737.7368,1103.0612
518,12.347233,16.622,15,200,15288.468,-28479.111,-45603.531,933.05697,142.22292,290.23021,0.000129529,0.21075356,786.57994,1078.5615
524,12.388887,25.619,15,290,15644.728,-28792.571,-45652.869,923.47531,82.684131,289.93465,0.000222795,0.21010115,835.96228,1005.7953
523,12.380741,16.619,15,290,15599.461,-28854.614,-45673.919,930.25238,114.45175,290.00647,0.000161064,0.21131645,816.36031,1052.5993
542,12.501612,13.607,25,0,24038.414,-27909.423,-45314.698,917.5987,151.40149,290.05781,0.000121827,0.21168156,766.79294,1078.0454
540,12.492544,1.617,25,0,24023.941,-27911.725,-45308.9,927.15175,211.09553,289.9399,8.77E-05,0.2123784,721.26115,1156.7692
541,12.496522,5.621,25,0,24027.806,-27910.985,-45310.751,923.66506,183.08774,289.94914,0.000100692,0.21138451,742.4072,1119.3605
534,12.449778,20.624,25,-300,22415.362,-25837.725,-44927.559,918.56966,121.12549,289.99106,0.000151369,0.20819468,793.10398,1042.9566
536,12.463016,3.616,25,-150,23229.149,-27025.535,-45141.316,929.90357,206.39828,290.0001,8.94E-05,0.21196107,726.71535,1151.1028
546,12.534465,3.624,25,150,24593.67,-28620.875,-45475.827,922.82825,218.74377,290.07009,8.41E-05,0.20981568,701.21239,1150.9492
539,12.481898,25.619,25,-150,23374.696,-27074.338,-45148.059,911.66802,108.36513,289.98475,0.000169354,0.20860158,798.13376,1019.3915
545,12.530487,1.619,25,150,24565.383,-28681.931,-45466.659,922.99483,232.94782,289.98556,7.91E-05,0.21201809,694.3969,1174.3607
544,12.518455,30.613,25,0,24033.192,-27908.395,-45318.028,907.72417,91.547424,289.99391,0.000200265,0.20803807,811.54744,999.52327
548,12.545202,16.622,25,150,24636.307,-28695.499,-45474.224,908.56815,138.44314,290.00107,0.000132636,0.20915513,769.80139,1054.8047
559,12.615634,15.61,25,400,25895.286,-30128.971,-45743.445,909.6345,138.26623,289.98575,0.000132722,0.20853296,766.43655,1050.7857
555,12.595277,1.619,25,400,25688.971,-30077.207,-45743.157,921.72024,227.69818,289.99195,8.11E-05,0.21129845,687.83275,1156.2481
558,12.609156,10.615,25,400,25520.894,-30073.137,-45737.853,913.57601,164.99222,290.00302,0.000111571,0.21083778,747.82479,1086.751
562,12.632011,8.613,40,-550,36080.275,-25819.018,-44648.1,921.16106,172.37612,290.00207,0.000106795,0.21059676,748.73453,1103.6291
553,12.578428,14.625,25,300,25193.619,-29374.018,-45596.952,910.08643,132.48248,289.9728,0.000138746,0.2095554,772.69707,1042.6262
564,12.645523,20.624,40,-550,36293.168,-25702.581,-44614.962,921.38674,115.19779,289.91455,0.00015962,0.20928821,805.71936,1041.6443
565,12.654782,1.615,40,-400,36625.007,-26613.933,-44802.076,936.60243,215.71012,290.00424,8.56E-05,0.21279518,722.18659,1164.7023
552,12.572508,8.61,25,300,25458.563,-29741.833,-45666.19,916.05394,160.04111,289.9298,0.000115869,0.21343266,756.20893,1083.3466
569,12.677643,25.618,40,-400,37050.711,-26578.534,-44787.686,931.46986,107.33416,290.04591,0.000171939,0.21128224,818.8779,1037.6473
570,12.688289,1.616,40,-200,37775.157,-27807.705,-45028.866,947.30846,218.05167,289.99168,8.49E-05,0.21403066,734.64594,1183.6167
543,12.508921,21.615,25,0,24033.069,-27908.518,-45311.038,913.24596,131.50031,289.98245,0.00013931,0.20746765,778.81989,1050.2508
572,12.696802,9.623,40,-200,37633.598,-27748.828,-45022.576,943.23789,167.14025,289.97111,0.000110254,0.21087499,769.29482,1112.0082
547,12.539,9.623,25,150,24763.393,-28727.281,-45478.418,917.80673,185.00357,289.95913,9.94E-05,0.21042309,731.60177,1114.4588
571,12.692267,3.619,40,-200,37814.997,-27813.255,-45031.703,948.3475,218.43531,289.98287,8.46E-05,0.21368281,727.93552,1179.3271
551,12.567972,3.622,25,300,25222.482,-29428.866,-45608.629,920.03173,184.71731,289.99126,1.00E-04,0.21183023,733.508,1109.1789
574,12.711151,25.618,40,-200,37906.272,-27825.795,-45030.593,929.97896,98.200076,289.99247,0.000187366,0.21017619,826.82439,1028.2867
576,12.725774,5.622,40,0,38633.884,-28927.551,-45242.993,944.92661,204.3897,289.9302,9.03E-05,0.21238267,744.5406,1165.7321
577,12.730864,13.608,40,0,38626.277,-28932.033,-45252.285,937.02118,140.18592,290.04133,0.000131815,0.21214887,795.13013,1083.1426
549,12.553348,25.623,25,150,24629.769,-28672.063,-45460.533,906.61146,99.061485,289.99982,0.000185264,0.20871664,804.87677,1007.5374
550,12.563996,1.612,25,300,25289.951,-29704.624,-45669.232,922.7521,232.14101,290.06266,7.95E-05,0.21255038,690.20671,1170.6721
567,12.663294,9.624,40,-400,36789.508,-26654.473,-44805.201,936.08429,167.92479,290.01963,0.000109701,0.2117819,769.55287,1116.538
556,12.599254,3.622,25,400,25710.803,-29877.306,-45695.669,917.87929,188.94308,289.99839,9.73E-05,0.20927451,722.4015,1110.1237
557,12.603791,6.611,25,400,25837.149,-30211.735,-45762.152,917.29452,171.14441,289.93267,0.000107487,0.21008271,743.23629,1094.5011
554,12.586019,20.624,25,300,25380.239,-29605.742,-45644.769,906.18306,118.15512,290.01363,0.000155405,0.20914204,787.21234,1029.525
566,12.658759,3.62,40,-400,36973.744,-26684.692,-44800.349,939.75383,216.7236,289.92213,8.57E-05,0.21489471,726.11881,1171.1741
560,12.623499,1.617,40,-550,36143.88,-25945.035,-44675.483,923.41778,216.37528,289.97814,8.52E-05,0.21214219,707.66566,1154.304
580,12.75974,1.614,40,200,39632.648,-30115.526,-45483.31,946.08201,204.94902,290.15676,9.03E-05,0.21412568,745.25491,1165.6946
587,12.80176,9.623,40,400,40442.408,-31260.947,-45701.384,938.58208,167.79948,289.94364,0.000110203,0.21231892,771.06066,1115.1212
561,12.627477,3.618,40,-550,36328.938,-25905.236,-44660.846,923.64057,216.7925,290.03603,8.51E-05,0.21225873,706.25862,1154.0141
584,12.782601,25.62,40,200,39446.233,-29989.55,-45451.734,929.06691,103.62772,289.97436,0.000177528,0.20987058,825.33833,1038.4293
578,12.738174,21.615,40,0,38627.346,-28920.069,-45247.845,933.95041,121.77407,290.05892,0.000150977,0.21004645,806.05494,1056.642
581,12.763718,3.62,40,200,39428.266,-30010.107,-45461.848,948.99724,219.94259,290.01295,8.41E-05,0.21328527,727.47914,1178.1067
563,12.637932,14.623,40,-550,36852.249,-26256.028,-44721.737,919.18071,140.20325,290.01101,0.00013117,0.2101637,773.14755,1061.5494
575,12.721796,1.618,40,0,38627.058,-28925.002,-45239.992,946.09008,229.16359,289.99985,8.07E-05,0.21368521,713.09268,1183.3114
579,12.747707,30.613,40,0,38635.693,-28926.441,-45249.407,932.34405,103.18975,289.91866,0.000181197,0.21635617,823.73757,1035.6261
568,12.669497,16.622,40,-400,37018.23,-26757.671,-44829.459,933.39868,125.11037,289.97543,0.000147248,0.21127344,802.59614,1059.6867
585,12.793247,1.617,40,400,40470.571,-31081.727,-45661.749,944.95261,222.514,289.97182,8.31E-05,0.21378068,719.99558,1178.4186
582,12.768252,9.625,40,200,39422.386,-30006.654,-45451.94,942.21486,160.31454,289.93364,0.000115027,0.21146593,780.8857,1110.0335
583,12.774456,16.621,40,200,39410.504,-29970.02,-45443.799,935.43723,131.36003,289.94415,0.00014005,0.21006971,797.79577,1067.386
588,12.807962,16.622,40,400,40185.604,-31060.964,-45664.052,936.32411,137.60292,289.96085,0.000134005,0.21182876,793.16913,1074.4874
573,12.703004,16.622,40,-200,37794.152,-27788.011,-45025.824,938.15871,136.81364,290.03577,0.00013467,0.21126587,797.26,1078.8612
590,12.826754,1.617,40,550,40911.077,-31948.389,-45835.871,944.55435,224.4158,289.9925,8.25E-05,0.21388321,726.64532,1188.2537
592,12.835267,8.612,40,550,41281.77,-32100.925,-45864.94,943.39502,189.02014,289.98698,9.78E-05,0.21308326,752.57492,1139.4352
586,12.797226,3.618,40,400,40326.299,-31276.159,-45708.045,945.99641,221.61771,289.98777,8.32E-05,0.21201084,718.61059,1173.3692
595,12.858037,1.616,65,-810,59695.879,-26240.981,-44283.739,946.66982,240.98947,289.99051,7.68E-05,0.21461444,703.21835,1198.7816
594,12.848778,20.625,40,550,41045.934,-31957.228,-45837.639,932.98696,117.39074,289.94368,0.000156512,0.20947158,816.47399,1056.9503
596,12.862016,3.617,65,-810,59666.728,-26010.861,-44232.757,946.49379,207.42804,290.00477,8.92E-05,0.21399916,734.44874,1159.0765
589,12.816109,25.618,40,400,40239.875,-31080.987,-45669.726,931.48648,103.05173,289.99946,0.000178749,0.21082818,822.35818,1032.9044
609,12.947913,25.62,65,-300,61376.746,-28673.626,-44768.074,915.45413,116.45275,289.9821,0.000158438,0.21229527,798.59598,1038.0303
610,12.958558,1.617,65,0,62851.175,-30573.217,-45139.795,927.82025,201.56324,290.027,9.15E-05,0.21196715,729.9378,1144.638
605,12.925051,1.618,65,-300,61827.861,-28938.406,-44807.832,932.68023,204.06918,289.96474,9.03E-05,0.21171655,723.59107,1141.52
608,12.939767,16.621,65,-300,61444.462,-28863.125,-44790.975,922.51469,148.25987,289.93482,0.000124226,0.21106896,752.16933,1089.6893
613,12.974936,21.615,65,0,62852.326,-30574.738,-45138.808,915.86274,133.98108,289.95721,0.000137631,0.2115888,782.92636,1058.6898
606,12.92903,3.618,65,-300,61463.951,-28901.526,-44804.954,935.04911,200.61228,289.92844,9.21E-05,0.21304954,731.38047,1143.2054
615,12.996502,1.619,65,300,63973.782,-32143.437,-45439.646,926.6107,232.22246,289.96125,7.93E-05,0.21115985,693.43985,1168.641
591,12.830732,3.62,40,550,41218.535,-32175.261,-45877.768,946.41364,222.85106,289.96876,8.30E-05,0.21355839,718.73122,1175.8445
593,12.841189,14.617,40,550,41386.942,-32283.27,-45901.614,939.69727,153.80562,290.02468,0.000119765,0.2109876,788.10026,1105.7987
599,12.880899,25.62,65,-810,59470.444,-25773.71,-44187.078,924.1792,100.2713,289.99051,0.000183866,0.21120568,820.91362,1026.9349
617,13.005016,9.625,65,300,64212.826,-32249.637,-45458.559,921.26735,176.44399,290.00023,0.000104499,0.21161651,744.32034,1108.2655
597,12.86655,9.625,65,-810,59517.727,-26301.543,-44299.733,939.54345,184.06685,290.00387,0.000100317,0.21267423,755.68895,1133.7252
620,13.03001,1.617,65,600,65240.088,-33994.391,-45807.625,923.79576,234.14953,289.97806,7.91E-05,0.21436426,686.4232,1167.0616
616,13.000481,3.618,65,300,64164.269,-32290.876,-45463.986,924.51214,182.58248,290.00702,0.000101393,0.21400555,746.24619,1119.9659
618,13.011219,16.618,65,300,64273.306,-32461.831,-45506.581,916.996,144.04281,289.94757,0.000128022,0.21153873,774.05843,1070.5476
612,12.967627,13.607,65,0,62853.025,-30577.699,-45131.942,922.98427,158.18902,290.0291,0.00011679,0.21241662,764.45943,1088.3891
600,12.891545,1.614,65,-600,60435.416,-27279.584,-44490.383,939.63016,216.19502,290.03914,8.56E-05,0.21375212,717.60639,1162.1613
603,12.90626,16.619,65,-600,60134.782,-27078.532,-44454.366,931.56953,150.93005,289.95702,0.000122073,0.21064701,775.70528,1084.1735
598,12.872753,16.621,65,-810,59601.889,-26015.589,-44238.266,931.15016,134.15737,289.98594,0.000137237,0.21118099,794.24614,1071.0468
602,12.900057,9.628,65,-600,60608.592,-27517.845,-44539.721,936.97889,187.71836,289.95177,9.82E-05,0.21158805,742.93862,1128.3846
621,13.033988,3.617,65,600,65656.338,-34101.167,-45820.618,922.05642,181.27567,290.03902,0.000101695,0.21150363,734.61082,1105.0558
601,12.895522,3.62,65,-600,60287.771,-27340.311,-44499.346,941.84977,204.60645,289.96171,9.05E-05,0.21468849,742.51556,1162.1309
614,12.984469,30.614,65,0,62858.247,-30576.054,-45125.774,910.55428,87.894799,289.98557,0.000209008,0.2088245,817.80468,996.65996
624,13.052872,25.618,65,600,65060.415,-33831.411,-45772.678,905.93275,100.76591,289.97211,0.000182616,0.2098593,802.43914,1009.1568
611,12.962537,5.621,65,0,62853.272,-30579.672,-45135.765,927.81384,178.85762,289.97624,0.000103115,0.21181031,753.63675,1121.1511
625,13.063517,1.616,65,810,66336.629,-35177.392,-46034.663,914.90619,195.11622,290.00323,9.52E-05,0.21423023,727.43418,1128.9497
622,13.038522,9.626,65,600,65122.869,-33767.56,-45762.029,917.11471,181.31506,289.91609,0.000101526,0.21071053,737.49777,1109.9063
623,13.044725,16.622,65,600,65426.956,-34047.717,-45816.054,911.65664,145.1347,289.93101,0.000126811,0.21002809,757.89291,1055.7233
604,12.914406,25.619,65,-600,60516.001,-27244.883,-44478.254,920.75121,109.31007,289.98455,0.000168509,0.21124676,813.57556,1038.6265
607,12.933564,9.626,65,-300,61746.165,-29054.185,-44831.103,925.63836,181.32827,289.95968,0.000101736,0.21236396,748.31584,1121.1387
627,13.07203,9.625,65,810,65613.455,-35037.601,-46029.194,912.34812,176.02136,289.95538,0.000104763,0.21152871,739.17071,1102.2636
640,13.164039,1.617,90,-300,85618.115,-30553.071,-44686.049,905.67947,183.12206,289.90853,0.000100941,0.21297562,726.33497,1103.2004
633,13.11174,16.621,90,-1070,82365.484,-26409.717,-43882.457,905.51055,139.06228,289.95722,0.000132537,0.21082731,760.38479,1046.595
628,13.078233,16.618,65,810,66293.664,-35325.858,-46059.373,905.6523,138.86823,289.99512,0.000132629,0.209507,762.42117,1047.397
631,13.101003,3.618,90,-1070,82275.77,-26274.942,-43867.738,919.35653,183.99468,290.06809,0.000100401,0.21305455,733.8094,1112.8371
629,13.086379,25.62,65,810,66600.506,-35288.69,-46050.615,901.10912,103.46121,289.97194,0.000177802,0.21064095,796.55069,1009.318
619,13.019364,25.619,65,300,64172.122,-32293.055,-45472.908,909.87709,100.73008,289.95069,0.000182349,0.20925164,809.27622,1015.7642
630,13.097024,1.618,90,-1070,82609.05,-26618.621,-43930.274,915.54539,207.79653,289.98771,8.89E-05,0.21251269,702.36292,1128.4856
641,13.168017,3.619,90,-300,85721.849,-30639.083,-44710.348,909.17858,208.67273,290.02783,8.87E-05,0.2129493,704.71855,1134.7663
632,13.105538,9.623,90,-1070,82153.493,-25895.493,-43781.602,910.50704,160.74185,289.88817,0.00011467,0.21130132,751.89743,1079.8602
639,13.153393,25.618,90,-700,83897.686,-28301.331,-44251.67,893.39481,109.46552,289.96922,0.000169915,0.21525953,781.24157,1006.5665
637,13.139044,9.624,90,-700,84018.4,-28344.255,-44261.044,904.10912,165.84748,289.9142,0.000111406,0.21239462,734.98446,1074.6418
626,13.067495,3.62,65,810,66307.067,-34905.293,-45978.828,915.67175,190.71408,289.9874,9.65E-05,0.21016799,722.78439,1116.2459
647,13.206615,13.607,90,0,86922.212,-32225.832,-45020.397,896.95696,157.22161,289.97595,0.00011697,0.20998037,742.74356,1066.4585
636,13.13451,3.62,90,-700,84439.833,-28663.882,-44325.923,910.90688,174.60118,289.9998,0.000105599,0.21161287,732.70458,1091.2146
652,13.244003,9.625,90,300,88079.979,-33781.867,-45322.14,895.03856,148.10575,289.94337,0.000124282,0.2102438,745.58067,1049.4496
650,13.235489,1.618,90,300,88179.766,-33944.107,-45346.439,898.65278,180.81488,289.90299,0.000101727,0.21171583,715.98781,1088.598
653,13.250205,16.62,90,300,88177.341,-33876.103,-45345.904,891.49276,144.37457,289.92378,0.000127522,0.20986044,747.09571,1043.5205
634,13.119886,25.619,90,-1070,82212.781,-26163.644,-43839.821,899.10353,104.45094,290.0071,0.00017587,0.20905033,793.24641,1008.0566
654,13.258352,25.616,90,300,88260.969,-34038.63,-45374.191,885.35019,114.30184,290.09242,0.000160896,0.21010292,768.7013,1003.4704
638,13.145247,16.621,90,-700,84164.401,-28684.522,-44332.049,899.89295,134.3488,289.94747,0.000136895,0.20968116,762.36654,1036.8961
635,13.130531,1.618,90,-700,84154.574,-28543.415,-44306.64,912.00062,182.47508,289.98632,0.000101208,0.21259747,726.51148,1102.8623
662,13.311017,9.626,90,1070,91229.625,-38289.301,-46203.933,895.265,151.99281,289.93554,0.000121194,0.21082702,737.87843,1049.2731
657,13.27751,9.624,90,700,89884.945,-36354.841,-45828.759,896.08401,153.6412,290.00498,0.000119613,0.20954776,743.62321,1058.7606
642,13.172552,9.624,90,-300,85665.357,-30452.833,-44671.577,902.20893,140.2637,290.00736,0.00013151,0.21169996,765.01042,1053.0401
658,13.283713,16.622,90,700,89719.826,-35881.403,-45735.921,890.55256,125.8253,289.97628,0.000146123,0.209897,766.26976,1025.3464
659,13.291859,25.617,90,700,89969.643,-36354.101,-45822.879,885.75541,95.626401,289.99835,0.000192091,0.20877911,788.27878,985.17577
648,13.213924,21.614,90,0,86919.21,-32228.052,-45020.479,890.55132,103.03022,289.88654,0.000178805,0.21087201,787.06549,998.7527
646,13.201524,5.623,90,0,86924.185,-32221.473,-45019.122,901.63091,164.5582,289.98228,0.000112003,0.2115984,734.05365,1071.31
644,13.1869,25.62,90,-300,85699.154,-30661.039,-44713.925,890.60753,104.8145,289.97069,0.000174936,0.20839734,779.81895,995.76691
643,13.178754,16.62,90,-300,85832.285,-30637.809,-44697.315,896.9751,112.63722,290.0545,0.000163179,0.20976717,779.18284,1010.1303
661,13.306483,3.618,90,1070,91263.668,-38067.568,-46155.13,899.95151,211.23732,289.95976,8.72E-05,0.21175511,685.54161,1121.0847
665,13.336011,1.618,120,-1380,106789.41,-26937.592,-43458.726,897.63298,209.28471,289.973,8.86E-05,0.21422689,689.76171,1118.2989
660,13.302504,1.616,90,1070,91568.128,-38358.456,-46233.289,899.18816,195.34428,289.96207,9.44E-05,0.21176178,707.99368,1109.8851
649,13.223457,30.612,90,0,86917.196,-32223.776,-45018.505,884.84763,98.762283,289.95879,0.000186059,0.20892007,787.4848,991.70712
651,13.239468,3.62,90,300,88153.658,-33871.704,-45338.01,897.26238,182.39656,289.95349,0.000100892,0.21063577,709.27908,1082.0037
664,13.325366,25.619,90,1070,91065.821,-37768.498,-46107.272,883.28901,90.330396,289.95733,0.000203645,0.20995787,790.21908,975.42739
667,13.344524,9.626,120,-1380,106590.13,-26653.077,-43402.44,893.63223,160.67262,289.95773,0.000114562,0.21061665,727.20168,1056.6367
668,13.350727,16.621,120,-1380,106646.99,-26542.313,-43397.465,889.79466,126.10246,290.04455,0.000145871,0.20988748,759.55688,1016.928
645,13.197546,1.617,90,0,86920.937,-32216.457,-45016.285,903.54759,184.2128,289.97432,0.000100068,0.21171964,722.19029,1101.1329
655,13.268997,1.617,90,700,89817.146,-36206.005,-45797.84,898.81597,192.5245,290.03507,9.58E-05,0.21187328,710.03121,1106.4738
670,13.369519,1.616,120,-1000,107374.18,-28909.709,-43862.681,899.19506,214.88904,289.95593,8.58E-05,0.21145098,682.76001,1124.5834
656,13.272976,3.618,90,700,89428.729,-36029.005,-45769.635,899.3226,191.94919,289.94996,9.61E-05,0.21174884,712.65241,1107.1254
666,13.33999,3.619,120,-1380,107086.6,-26743.858,-43420.859,898.52787,199.47725,289.93753,9.24E-05,0.21207214,701.66429,1113.2852
672,13.378031,9.625,120,-1000,107374.18,-28773.989,-43819.51,895.04304,173.79253,289.95152,0.000105775,0.20954939,713.78066,1070.3911
674,13.392381,25.619,120,-1000,107374.18,-28254.46,-43717.833,887.10746,93.702307,289.96741,0.000196016,0.20915797,789.1254,981.66247
676,13.407004,3.62,120,-500,107374.18,-31259.796,-44307.75,901.83211,179.91947,289.91497,0.000102846,0.21314861,724.52301,1094.2245
673,13.384234,16.622,120,-1000,107374.18,-28458.514,-43770.131,890.93772,127.68629,289.87339,0.000144661,0.21119266,756.91549,1020.0744
663,13.31722,16.621,90,1070,90927.303,-37525.508,-46052.178,890.37253,120.62166,289.93164,0.000152424,0.20988038,771.39316,1018.7988
679,13.425887,25.618,120,-500,107374.18,-31441.318,-44351.332,888.64864,98.884797,289.94581,0.000185779,0.20929451,787.79198,990.63226
669,13.358873,25.619,120,-1380,106866.09,-26722.273,-43429.986,885.43875,92.414848,289.97133,0.000199526,0.21091925,791.91467,981.54998
680,13.436533,1.616,120,0,107374.18,-34138.416,-44867.572,901.69886,183.32814,289.94394,0.000100408,0.21102499,719.97233,1098.2398
682,13.445602,13.606,120,0,107374.18,-34124.889,-44850.139,892.6921,133.87079,289.93144,0.000137353,0.21020437,760.82862,1036.9391
675,13.403026,1.616,120,-500,107374.18,-31538.144,-44369.3,902.29997,221.1878,289.97574,8.32E-05,0.21111426,685.36217,1141.4964
690,13.507984,1.616,120,1000,107374.18,-39470.164,-45910.989,901.14009,224.89422,290.00087,8.22E-05,0.21388789,683.65545,1147.89
683,13.452911,21.615,120,0,107374.18,-34143.185,-44878.632,891.20858,123.47045,289.91121,0.000148726,0.20906874,761.07045,1014.374
671,13.373497,3.619,120,-1000,107374.18,-28709.561,-43817.619,900.16885,187.51836,289.96528,9.84E-05,0.21259879,709.62475,1094.6682
694,13.530846,25.617,120,1000,107374.18,-39842.788,-45971.633,892.47041,81.325298,289.93685,0.000225784,0.20889083,807.40819,975.81403
689,13.497339,25.619,120,500,107374.18,-36892.542,-45398.983,886.27052,93.376263,289.9188,0.000196847,0.20944271,787.6771,979.19159
693,13.5227,16.622,120,1000,107374.18,-39789.133,-45953.707,895.45372,119.83184,289.98515,0.000153602,0.21059359,774.60828,1021.9675
688,13.489193,16.621,120,500,107374.18,-36899.737,-45402.643,892.22865,119.07733,289.92494,0.000154309,0.2090665,772.88058,1016.6144
700,13.574999,1.617,40,-550,35827.295,-25823.13,-44644.4,904.68306,207.53493,289.9039,8.88E-05,0.21169184,701.62249,1126.63
698,13.556207,16.621,120,1380,107374.18,-42091.45,-46400.874,895.48324,116.35456,289.88881,0.000158165,0.21025289,773.47478,1012.4545
687,13.48299,9.625,120,500,107374.18,-36997.961,-45429.738,897.57925,153.4898,289.94368,0.00011959,0.20978761,745.04304,1060.9065
678,13.417741,16.622,120,-500,107374.18,-31252.025,-44309.395,892.67837,131.92682,289.94453,0.0001394,0.21020155,759.65973,1030.7342
695,13.541491,1.618,120,1380,107374.18,-41914.738,-46367.201,905.35895,223.70557,289.94302,8.24E-05,0.21192161,676.3545,1137.9788
677,13.411539,9.625,120,-500,107374.18,-31486.544,-44354.334,895.95558,176.31975,289.94835,0.000104712,0.21290661,716.84615,1079.8407
681,13.440511,5.622,120,0,107374.18,-34134.469,-44871.067,899.99407,164.30528,289.92406,0.000111944,0.21060227,739.5376,1077.4018
701,13.578977,3.618,40,-550,36062.02,-25843.564,-44645.058,905.64581,178.89032,289.90599,0.000103233,0.21236142,730.84299,1099.056
684,13.462444,30.611,120,0,107374.18,-34147.297,-44867.819,887.34391,81.851497,289.94806,0.000224602,0.20968839,807.14703,976.02469
702,13.583512,8.612,40,-550,35907.346,-25979.983,-44669.932,903.48627,164.66325,289.97376,0.000111697,0.21018944,734.79667,1072.3346
703,13.589433,14.621,40,-550,36232.688,-26053.044,-44691.559,900.74272,119.63348,289.94073,0.00015344,0.20859092,774.82828,1020.3636
699,13.564353,25.617,120,1380,107374.18,-42421.809,-46468.755,891.10967,93.572782,289.84084,0.000196527,0.2100536,792.99845,985.22377
691,13.511962,3.62,120,1000,107374.18,-40268.534,-46066.609,900.04414,169.63827,289.96632,0.000108561,0.21061689,727.89427,1073.6209
692,13.516497,9.625,120,1000,107374.18,-39536.852,-45918.595,900.52759,169.13159,289.92884,0.000108938,0.21157784,730.28974,1077.1042
696,13.54547,3.62,120,1380,107374.18,-42161.346,-46425.42,904.55711,176.19641,289.92052,0.000104879,0.21308135,731.09679,1092.58
686,13.478455,3.62,120,500,107374.18,-36888.143,-45392.94,902.41778,214.36859,289.95106,8.61E-05,0.21225873,688.80497,1129.4678
706,13.61026,3.618,40,-400,36799.334,-26732.057,-44817.782,913.31032,174.54212,289.90924,0.000105434,0.21054754,740.21107,1100.6576
704,13.597023,20.626,40,-550,36308.175,-26129.271,-44702.084,899.5389,108.95279,289.94797,0.000168839,0.2096627,786.21163,1011.455
685,13.474478,1.614,120,500,107374.18,-37038.459,-45448.692,901.14292,215.2264,289.96153,8.57E-05,0.21193044,679.20744,1121.1966
697,13.550005,9.623,120,1380,107374.18,-41776.016,-46353.098,901.0945,175.95635,289.93175,0.000104952,0.21266132,727.37561,1088.9981
708,13.620997,16.62,40,-400,36761.097,-26679.018,-44805.488,905.10367,141.77517,289.94975,0.000129911,0.20971616,756.07688,1047.7817
709,13.629143,25.619,40,-400,36577.149,-26749.119,-44824.36,904.72914,97.779174,289.96241,0.000187833,0.20900406,804.85474,1004.8624
711,13.643767,3.621,40,-200,37525.548,-27851.533,-45043.791,916.09725,173.20392,289.93804,0.000106288,0.21004289,738.73029,1094.9364
716,13.677274,5.622,40,0,38412.973,-28919.452,-45240.197,926.96648,173.26881,289.93242,0.000106155,0.21007906,752.97472,1107.8637
718,13.689674,21.613,40,0,38428.72,-28930.553,-45256.273,926.43047,110.68465,290.03046,0.000166232,0.20971178,810.05286,1036.23
712,13.648302,9.624,40,-200,37394.432,-27746.896,-45020.068,915.58656,155.44152,289.9428,0.000118153,0.20911074,753.61354,1071.8107
717,13.682366,13.605,40,0,38419.222,-28933.636,-45250.312,927.3675,150.4328,289.95887,0.000122271,0.21021466,771.23515,1081.0578
714,13.66265,25.619,40,-200,37611.601,-27837.677,-45044.737,913.40399,115.82466,289.94505,0.000158556,0.20910197,792.17364,1029.5435
715,13.673296,1.617,40,0,38412.151,-28928.785,-45246.406,926.91978,189.5443,289.99163,9.75E-05,0.21156484,736.64138,1126.0354
705,13.606281,1.618,40,-400,36830.129,-26735.921,-44819.55,913.70072,211.40004,289.9527,8.71E-05,0.21083006,696.43182,1130.255
722,13.719752,9.626,40,200,39405.447,-30028.445,-45454.036,956.24445,166.19508,289.93398,0.000110942,0.21137098,791.48331,1133.3349
725,13.744747,1.617,40,400,40208.875,-31260.289,-45696.039,961.41344,214.62168,289.85554,8.61E-05,0.2129053,749.65403,1192.5177
713,13.654504,16.62,40,-200,37628.582,-27846.928,-45037.254,912.97834,136.59672,289.94958,0.000134373,0.20852527,770.47354,1049.4962
727,13.75326,9.624,40,400,40370.827,-31115.235,-45667.547,957.05263,168.6715,289.95421,0.000109329,0.21174274,782.82446,1128.822
719,13.699207,30.612,40,0,38430.488,-28921.713,-45245.583,935.74831,91.730202,289.93442,0.000200195,0.20926874,840.06875,1028.5474
707,13.614794,9.624,40,-400,36641.247,-26809.928,-44837.353,911.58401,164.40463,289.93306,0.000111613,0.20804361,742.85718,1079.6378
734,13.800279,20.624,40,550,40770.67,-31892.801,-45826.333,957.38336,108.81326,289.9206,0.000168882,0.2096086,846.52299,1071.4265
728,13.759463,16.62,40,400,40070.975,-31185.583,-45686.418,950.3895,137.08911,289.94499,0.00013442,0.21150332,807.92288,1090.4206
710,13.639789,1.615,40,-200,37484.885,-27759.354,-45017.971,916.7668,183.59784,289.91807,0.000100354,0.21086906,735.9193,1114.414
735,13.809537,1.617,65,-810,59120.021,-26137.536,-44263.84,971.18589,222.2924,289.94797,8.31E-05,0.21339269,743.2117,1199.2226
721,13.715219,3.617,40,200,39270.261,-30121.447,-45475.005,956.94917,193.55129,289.91299,9.51E-05,0.21088099,766.4102,1164.6201
738,13.824253,16.618,65,-810,59604.027,-26094.735,-44247.928,961.90385,129.865,289.97984,0.000142015,0.21176747,833.12432,1100.5322
742,13.851557,9.625,65,-600,59926.74,-27089.756,-44452.804,971.07222,166.82726,289.94163,0.000110722,0.21271119,798.77164,1139.9758
724,13.734101,25.62,40,200,39279.841,-30036.01,-45463.534,946.39757,115.22888,289.89675,0.000159594,0.20999523,831.67562,1069.0921
720,13.71124,1.617,40,200,39310.965,-30050.564,-45461.149,953.44565,204.54941,289.9085,9.03E-05,0.21279892,752.0079,1172.9315
740,13.843044,1.618,65,-600,60268.488,-27581.696,-44551.768,973.90495,215.14468,290.03974,8.62E-05,0.21492337,765.72777,1208.353
731,13.782233,3.618,40,550,40846.979,-31936.383,-45832.459,965.47448,214.48363,289.94287,8.62E-05,0.21331453,750.50058,1190.2873
743,13.85776,16.621,65,-600,59805.368,-27281.558,-44493.878,965.6754,132.6917,289.9486,0.000138968,0.21160773,826.22287,1099.5448
745,13.876552,1.616,65,-300,61525.459,-28906.994,-44802.364,976.95103,230.71372,289.92368,8.03E-05,0.21465477,749.93416,1224.8234
744,13.865906,25.62,65,-600,60172.155,-27337.515,-44494.741,961.00228,100.42679,289.9426,0.000183322,0.21062784,861.24547,1067.0576
739,13.832398,25.619,65,-810,59704.348,-26298.665,-44289.701,959.84039,97.155485,289.92139,0.000189326,0.21013394,860.22628,1060.5616
730,13.778254,1.617,40,550,40993.595,-32041.308,-45838.873,965.31618,216.39668,289.95101,8.55E-05,0.21401186,751.04712,1194.7711
723,13.725955,16.62,40,200,39351.586,-30045.055,-45472.538,949.75928,147.26219,289.90669,0.000125068,0.21129242,798.29416,1101.1705
741,13.847022,3.62,65,-600,59944.583,-27422.088,-44520.644,974.56304,212.06332,289.94426,8.72E-05,0.21400077,757.66774,1192.706
746,13.88053,3.618,65,-300,61442.365,-28983.92,-44812.272,977.40378,197.96012,289.96407,9.32E-05,0.21241524,775.44289,1183.648
736,13.813516,3.618,65,-810,59278.231,-26259.112,-44290.276,971.73355,217.34023,289.93878,8.50E-05,0.21320336,749.83116,1196.2193
732,13.786767,8.613,40,550,40773.548,-31877.712,-45817.082,964.5787,172.18084,289.90561,0.000107008,0.2115048,787.60798,1142.0991
751,13.914037,5.622,65,0,62668.994,-30575.273,-45131.201,981.62443,210.48053,289.9518,8.80E-05,0.2149077,773.90833,1205.4654
752,13.919128,13.605,65,0,62668.377,-30576.753,-45139.918,974.45296,141.20312,289.90109,0.000130408,0.2105068,827.49557,1116.3731
729,13.767609,25.618,40,400,40158.961,-31282.409,-45707.839,948.31149,110.95024,289.94697,0.000165923,0.21105038,833.6552,1063.4458
737,13.81805,9.626,65,-810,59651.556,-26122.117,-44263.428,967.24259,168.26602,289.92074,0.000109691,0.2123929,801.09387,1146.492
749,13.899413,25.619,65,-300,61451.493,-28994.692,-44818.728,965.69913,102.66291,289.95985,0.000179423,0.21120139,858.50951,1069.0258
733,13.792689,14.62,40,550,41078.333,-31923.432,-45823.29,961.57325,140.04309,289.96233,0.000131555,0.21123067,816.02882,1103.5671
748,13.891267,16.619,65,-300,61402.484,-28870.607,-44797.019,969.09236,135.93755,289.95702,0.000135655,0.21188926,830.85673,1111.2342
754,13.93597,30.611,65,0,62681.78,-30583.414,-45127.254,968.43565,111.52054,289.94032,0.000165243,0.21141658,854.44775,1084.431
757,13.956515,9.626,65,300,64115.013,-32243.141,-45455.434,983.26079,163.74943,289.91076,0.000113243,0.21445144,822.57876,1157.8051
760,13.981509,1.617,65,600,64912.523,-33903.609,-45782.833,992.17996,230.26141,289.94496,8.06E-05,0.21599113,764.51173,1237.0236
755,13.948002,1.618,65,300,63937.354,-32212.305,-45448.609,984.51455,205.35384,289.95001,9.01E-05,0.21392126,783.40335,1204.6977
759,13.970864,25.618,65,300,63794.685,-32241.209,-45458.354,976.88481,105.40488,289.99321,0.000175001,0.21166069,868.8368,1086.1531
766,14.018995,3.618,65,810,66742.066,-35009.807,-45986.065,999.45517,199.7062,289.94912,9.30E-05,0.21508561,805.15342,1214.9678
747,13.885064,9.626,65,-300,61358.573,-28907.159,-44798.663,974.19037,164.3102,289.93363,0.000112322,0.21059698,804.81788,1144.4649
753,13.926436,21.616,65,0,62678.82,-30577.822,-45130.297,971.19513,132.8875,289.95886,0.000138718,0.21175332,839.10561,1113.2277
750,13.910058,1.617,65,0,62664.635,-30577.658,-45126.638,982.62816,234.71394,289.90703,7.90E-05,0.21509295,751.00214,1236.6342
763,13.996225,16.621,65,600,65486.08,-33920.261,-45777.776,984.62836,133.0531,289.94071,0.000139004,0.21360775,852.93628,1124.5688
768,14.029732,16.621,65,810,66876.183,-35192.316,-46020.231,989.29825,119.80981,289.9499,0.000155703,0.21609731,867.92663,1114.2653
765,14.015017,1.619,65,810,65472.306,-34892.835,-45980.72,997.65147,221.5405,289.95807,8.38E-05,0.21605302,771.72808,1226.777
767,14.02353,9.624,65,810,65856.199,-35225.907,-46061.387,994.40281,155.37473,289.95027,0.000119168,0.21437305,834.32395,1154.0498
756,13.951981,3.618,65,300,64086.15,-32263.493,-45457.737,987.80666,220.2781,289.99146,8.40E-05,0.21416627,771.93081,1225.5742
775,14.082031,1.616,90,-700,84082.581,-28554.434,-44306.065,1006.5082,220.49888,289.97719,8.41E-05,0.21568367,789.17659,1240.1062
772,14.057037,9.623,90,-1070,82722.693,-26182.557,-43829.378,1000.0818,171.81375,289.9094,0.000107747,0.2134085,828.56604,1180.9087
761,13.985488,3.619,65,600,65317.549,-33713.411,-45739.786,995.94392,218.37363,289.90231,8.49E-05,0.21524338,778.24789,1226.5703
771,14.052502,3.619,90,-1070,81801.917,-26443.924,-43915.76,1003.4669,205.24427,289.95121,9.03E-05,0.21527595,793.02665,1212.5188
776,14.08601,3.619,90,-700,83884.365,-28386.521,-44270.377,1008.4105,178.32692,289.91844,0.000103958,0.21570732,826.05705,1194.4783
779,14.104893,25.619,90,-700,83390.405,-28494.612,-44301.994,992.25521,96.384487,289.92027,0.000192066,0.21343478,891.94756,1089.4666
762,13.990022,9.626,65,600,65282.354,-33937.036,-45788.137,990.41544,165.13276,289.91498,0.000111998,0.21361477,827.79939,1166.7966
758,13.962718,16.623,65,300,64046.515,-32465.696,-45499.633,979.39737,133.1903,289.91681,0.000138533,0.21195897,848.0216,1121.1804
781,14.119517,3.621,90,-300,85687.025,-30588.142,-44700.399,1013.1143,186.10142,289.93324,9.95E-05,0.21420106,828.6712,1212.349
770,14.048524,1.617,90,-1070,82579.077,-26523.153,-43913.211,1002.5224,223.74904,290.04341,8.31E-05,0.21677059,781.73292,1241.7317
774,14.071386,25.619,90,-1070,81939.2,-26242.502,-43852.32,989.5358,91.422216,289.91678,0.000202282,0.21343718,895.15336,1082.8264
784,14.138401,25.62,90,-300,85193.682,-30556.114,-44697.315,996.7241,115.15147,289.93085,0.000160771,0.2138935,881.30767,1117.0964
786,14.153024,5.62,90,0,86766.878,-32217.568,-45012.42,1013.7326,185.47511,289.91397,1.00E-04,0.21492898,830.24097,1210.6479
787,14.158115,13.605,90,0,86770.784,-32215.841,-45023.604,1015.432,164.68503,289.95763,0.000112228,0.2133641,850.84363,1188.7624
764,14.004371,25.619,65,600,65488.094,-33980.946,-45786.328,982.16975,102.28882,289.93098,0.000180271,0.21168238,874.21352,1084.2511
782,14.124051,9.625,90,-300,85410.072,-30536.502,-44694.56,1010.3401,179.10152,289.92721,0.000103423,0.21438139,830.24772,1198.722
783,14.130255,16.62,90,-300,85484.861,-30511.956,-44683.459,1001.7784,146.43702,289.96604,0.000126481,0.21423429,848.83997,1149.6146
769,14.037879,25.617,65,810,66480.902,-35221.056,-46030.263,988.00855,91.169804,289.95633,0.000202898,0.21393723,894.48785,1081.7546
773,14.06324,16.622,90,-1070,82054.406,-26039.148,-43799.816,993.96662,135.98,289.9252,0.000136046,0.21366647,851.64278,1131.3269
777,14.090544,9.624,90,-700,83923.136,-28318.27,-44243.734,1003.4552,172.87249,289.937,0.000107146,0.21435213,823.44226,1177.285
778,14.096747,16.62,90,-700,83744.943,-28493.913,-44313.465,1001.3127,140.79209,290.02448,0.000131606,0.21467534,861.1157,1151.2782
780,14.115539,1.617,90,-300,85452.42,-30652.734,-44716.968,1008.7601,191.93543,289.92493,9.69E-05,0.21622837,815.23107,1208.7689
785,14.149047,1.616,90,0,86764,-32215.142,-45019.698,1011.5071,199.89538,289.94027,9.24E-05,0.21254775,1009.233,1009.2518
793,14.201705,16.621,90,300,88031.093,-33859.575,-45348.33,1010.9986,154.01983,289.91962,0.000120146,0.21400268,857.83063,1174.735
792,14.195502,9.626,90,300,88019.745,-33898.634,-45355.73,1015.3789,186.27375,289.96498,9.97E-05,0.21588539,822.70457,1204.0126
797,14.22901,9.623,90,700,89602.729,-36277.586,-45817.123,1022.3748,166.15797,289.86939,0.000111703,0.21547799,850.01499,1192.5103
799,14.243359,25.618,90,700,90170.779,-36174.552,-45777.653,1001.1003,116.89194,289.90287,0.000158067,0.21304745,884.05708,1124.6399
791,14.190968,3.619,90,300,87909.31,-33869.483,-45343.273,1024.1312,203.04466,289.92494,9.13E-05,0.21524156,819.07784,1238.8312
794,14.209851,25.62,90,300,88196.665,-33857.725,-45328.183,1003.2571,111.79983,289.9188,0.000165255,0.21329288,887.05842,1117.0527
800,14.254004,1.618,90,1070,92054.606,-38361.869,-46199.287,1015.7159,221.59438,289.89089,8.39E-05,0.21698625,787.98662,1243.5184
796,14.224475,3.619,90,700,89367.056,-36222.163,-45806.556,1028.4911,208.51637,289.92644,8.89E-05,0.21534003,823.16575,1251.0363
789,14.174957,30.611,90,0,86763.137,-32228.011,-45017.025,1000.682,93.990661,289.9749,0.000197652,0.21497625,902.92494,1097.5094
807,14.296025,9.622,120,-1380,106183.9,-25971.803,-43292.745,1009.4982,168.28241,289.95441,0.000110346,0.21654643,841.78553,1187.063
804,14.276866,25.62,90,1070,91510.732,-38101.981,-46158.912,992.58222,95.723004,289.96125,0.000194583,0.21630494,895.65135,1092.9143
795,14.220497,1.617,90,700,89798.027,-36028.717,-45751.874,1026.7768,219.65675,289.89917,8.46E-05,0.21637601,804.34267,1255.021
808,14.302227,16.622,120,-1380,107013.74,-26882.457,-43434.92,1003.1671,131.29799,289.89032,0.000141336,0.21563018,870.00928,1138.9806
788,14.165424,21.615,90,0,86765.645,-32221.145,-45016.491,1000.0208,133.30127,289.99633,0.00013959,0.21565794,866.08488,1140.4
805,14.287511,1.617,120,-1380,106344.75,-26862.681,-43462.796,1008.6773,219.15045,289.90906,8.47E-05,0.21603615,783.50504,1232.6465
811,14.324997,3.62,120,-1000,107374.18,-28473.356,-43770.871,1038.9551,210.09716,289.89925,8.90E-05,0.21834759,822.32546,1253.4119
798,14.235212,16.623,90,700,89646.229,-36119.17,-45775.926,1017.3913,152.53866,289.95261,0.000121387,0.21434773,862.59208,1174.913
809,14.310373,25.617,120,-1380,106318.89,-26446.022,-43385.336,1013.375,109.13988,289.88803,0.000170068,0.21578991,902.03991,1127.3641
818,14.369242,16.62,120,-500,107374.18,-31219.133,-44326.622,1038.9387,135.42369,289.94806,0.000138101,0.21449835,895.93656,1176.72
812,14.329532,9.623,120,-1000,107374.18,-28544.649,-43795.416,1034.9192,169.19278,289.93402,0.00010978,0.21672017,862.16245,1210.1103
790,14.18699,1.618,90,300,88129.318,-33942.874,-45349.358,1023.4525,235.91326,289.93955,7.89E-05,0.21763501,791.08038,1277.455
802,14.262517,9.626,90,1070,91474.015,-38148.605,-46165.902,1027.7392,167.76668,289.93816,0.000110584,0.2155437,856.01915,1200.1223
819,14.377387,25.618,120,-500,107374.18,-31487.408,-44344.877,1031.8371,103.83207,289.99342,0.000178517,0.21450087,927.52306,1140.7497
820,14.388033,1.616,120,0,107374.18,-34137.388,-44870.738,1051.577,243.2304,289.95697,7.66E-05,0.21877946,803.28547,1301.4216
822,14.397102,13.607,120,0,107374.18,-34150.792,-44871.642,1039.4851,148.83619,289.92204,0.000125012,0.21742753,895.43573,1199.9279
826,14.429955,3.619,120,500,107374.18,-36767.758,-45388.828,1057.325,230.62799,289.93038,8.08E-05,0.21850188,820.82301,1293.9346
823,14.404411,21.615,120,0,107374.18,-34147.091,-44871.56,1039.7485,123.26783,289.90372,0.000150684,0.21593931,917.35885,1170.2876
825,14.425977,1.618,120,500,107374.18,-37290.165,-45478.664,1052.8329,215.58115,289.92485,8.65E-05,0.21882958,838.7283,1283.6353
803,14.26872,16.621,90,1070,91637.696,-39010.786,-46343.765,1003.7909,137.61272,289.8878,0.000134657,0.21512938,860.11909,1143.4668
821,14.392011,5.621,120,0,107374.18,-34149.147,-44863.419,1050.8028,219.87855,289.91708,8.48E-05,0.2190341,825.13374,1276.7956
806,14.29149,3.621,120,-1380,107172.53,-26525.25,-43369.876,1011.5146,210.38851,289.86374,8.92E-05,0.21566716,791.81736,1228.7786
801,14.257983,3.616,90,1070,90747.711,-38521.025,-46257.095,1025.9525,203.8473,289.8688,9.11E-05,0.21650492,818.77773,1237.7677
810,14.321019,1.617,120,-1000,107262.41,-28815.473,-43842.617,1035.1996,219.66948,289.97406,8.48E-05,0.21821558,820.90223,1272.9968
824,14.413945,30.612,120,0,107374.18,-34150.709,-44868.764,1035.7467,108.27592,289.87944,0.000171396,0.21596487,925.36413,1146.9389
828,14.440692,16.622,120,500,107374.18,-36832.391,-45393.68,1055.92,146.42639,289.93049,0.000126672,0.21545392,909.52061,1209.9844
829,14.448839,25.618,120,500,107374.18,-37008.61,-45428.833,1050.0475,121.04261,290.06924,0.000153283,0.21527633,921.69083,1169.693
815,14.354526,1.619,120,-500,107374.18,-31442.634,-44353.47,1040.9483,213.0432,289.95693,8.86E-05,0.21936318,826.57485,1265.5161
814,14.343881,25.617,120,-1000,107374.18,-28424.43,-43751.876,1026.4423,100.09087,289.94994,0.000185009,0.21465184,921.03515,1126.0356
816,14.358504,3.618,120,-500,107374.18,-31283.848,-44324.361,1043.444,230.70516,289.9492,8.15E-05,0.22085066,817.36198,1292.9208
813,14.335734,16.622,120,-1000,107374.18,-28619.684,-43789.29,1028.6462,135.85475,289.97605,0.000136553,0.21561979,891.69995,1170.7142
834,14.482346,25.619,120,1000,107374.18,-39421.895,-45915.1,1051.2458,113.1654,289.90583,0.000164311,0.21692643,937.09955,1169.1025
831,14.463462,3.618,120,1000,107374.18,-39745.346,-45947.129,1069.5734,225.94491,290.06126,8.33E-05,0.22137487,847.41275,1311.5569
836,14.496969,3.622,120,1380,107374.18,-40987.718,-46193.778,1072.1412,214.88608,289.95372,8.69E-05,0.21954189,855.38028,1296.7409
817,14.363039,9.627,120,-500,107374.18,-31459.943,-44345.576,1041.2721,173.71376,289.93432,0.000106978,0.21708555,863.97147,1222.2508
838,14.507706,16.624,120,1380,107374.18,-40987.348,-46194.477,1058.2225,120.90507,289.94723,0.000153447,0.21535399,931.66174,1179.9342
827,14.43449,9.625,120,500,107374.18,-36899.696,-45394.872,1054.6222,171.46237,289.96534,0.00010856,0.21732573,877.5994,1229.2996
833,14.4742,16.619,120,1000,107374.18,-39906.188,-45996.179,1061.9335,146.00752,289.92973,0.000127325,0.21674956,911.09715,1210.9938
844,14.54936,25.621,65,-810,59365.189,-26300.803,-44297.965,1061.7149,96.714742,289.92671,0.000191836,0.21499006,962.30265,1160.1216
835,14.492991,1.616,120,1380,107374.18,-41653.863,-46322.591,1069.4458,232.08387,289.96704,8.04E-05,0.2198444,838.12096,1312.8285
837,14.501504,9.625,120,1380,107374.18,-41898.785,-46373.574,1063.8399,154.49713,289.86552,0.000120757,0.21910644,907.2084,1225.2865
842,14.53501,9.628,65,-810,59087.745,-26527.551,-44341.794,1071.8503,183.71417,289.97089,0.000101125,0.2164543,880.95446,1257.3486
843,14.541213,16.624,65,-810,58879.168,-26656.735,-44382.703,1062.631,130.71017,289.94579,0.000141962,0.21609607,934.07116,1202.646
841,14.530476,3.622,65,-810,59067.763,-26555.839,-44354.046,1074.8586,229.68805,289.94804,8.10E-05,0.21776271,839.40746,1309.1279
846,14.563984,3.62,65,-600,59661.177,-27228.396,-44488.286,1082.3378,200.07212,289.96095,9.33E-05,0.21851886,879.81459,1289.4884
845,14.560007,1.616,65,-600,60204.842,-27521.956,-44526.4,1079.4812,241.41047,289.90162,7.72E-05,0.21878618,834.94124,1331.8264
852,14.602026,9.626,65,-300,61229.841,-28935.898,-44812.848,1076.3127,195.71851,289.94738,9.50E-05,0.21709212,872.97634,1274.2156
832,14.467997,9.626,120,1000,107374.18,-39864.579,-45967.768,1064.103,163.43119,289.9575,0.000113732,0.21693632,893.10811,1228.6596
848,14.574721,16.624,65,-600,60026.978,-27533.016,-44545.107,1070.4464,153.05573,289.89974,0.000121557,0.21707992,918.81735,1232.9806
830,14.459484,1.617,120,1000,107374.18,-39979.331,-46004.237,1065.001,215.74591,289.95068,8.64E-05,0.21925584,850.76697,1295.7886
853,14.608229,16.62,65,-300,60893.52,-28922.7,-44818.275,1069.5444,160.7297,290.06279,0.000115548,0.21635237,907.24646,1236.804
860,14.664964,1.617,65,300,63470.698,-32171.149,-45451.816,1099.6604,257.41541,289.97366,7.24E-05,0.21892972,834.95807,1363.1631
863,14.67968,16.621,65,300,63815.941,-32283.434,-45467.275,1090.9503,167.45296,289.95229,0.0001107,0.21606795,922.57697,1268.918
854,14.616375,25.621,65,-300,61024.307,-28965.994,-44827.074,1068.0713,117.14518,289.94561,0.000158522,0.2158979,943.64231,1183.0749
861,14.668942,3.62,65,300,63750.486,-32202.15,-45452.639,1100.6444,217.33772,289.93409,8.57E-05,0.21811792,887.75119,1334.7539
839,14.515853,25.619,120,1380,107374.18,-41563.862,-46330.403,1055.3931,92.996604,290.00185,0.000199534,0.21588587,960.38525,1151.3117
859,14.652931,30.613,65,0,62399.854,-30579.179,-45155.624,1079.1608,105.4423,289.984,0.000175834,0.21545074,969.97187,1186.6948
850,14.593512,1.621,65,-300,61160.645,-29049.334,-44835.996,1075.2338,236.08391,289.93266,7.88E-05,0.21769172,843.95284,1328.8956
865,14.698471,1.617,65,600,64965.151,-33998.831,-45805.858,1107.1491,218.49147,289.95469,8.54E-05,0.21880096,883.22975,1335.2248
840,14.526498,1.617,65,-810,59482.614,-26564.103,-44345.864,1073.0544,239.92458,289.93803,7.77E-05,0.2192759,828.51744,1320.8058
849,14.582867,25.622,65,-600,60057.485,-27644.273,-44562.334,1058.9593,116.29372,289.96139,0.000159571,0.21571066,937.11512,1175.6728
847,14.568518,9.626,65,-600,59978.75,-27495.972,-44537.501,1078.778,190.88847,289.94791,9.74E-05,0.21728471,886.84277,1280.8037
871,14.735957,3.617,65,810,65879.963,-35103.919,-46022.616,1131.478,231.79771,289.88217,8.05E-05,0.21949045,892.60027,1367.5209
851,14.597492,3.617,65,-300,61014.234,-28882.243,-44806.886,1076.4052,204.86381,289.94539,9.13E-05,0.21930323,874.03299,1296.5125
866,14.70245,3.619,65,600,65026.371,-33907.762,-45788.671,1110.2705,227.81671,289.9919,8.18E-05,0.21814661,881.98432,1352.3894
855,14.627021,1.616,65,0,62372.06,-30582.18,-45150.073,1089.6302,229.57615,289.94399,8.12E-05,0.21819824,859.0811,1328.8785
858,14.643398,21.616,65,0,62390.356,-30585.182,-45137.862,1084.8325,144.9534,289.95309,0.000130691,0.21850788,930.77767,1231.4345
862,14.673477,9.624,65,300,63711.262,-32261.273,-45475.581,1097.5755,204.69387,289.95227,9.11E-05,0.21886809,893.57312,1313.0531
868,14.713187,16.622,65,600,65030.606,-33760.735,-45754.546,1101.8047,164.89303,290.1091,0.000116948,0.23129481,934.18973,1271.0527
872,14.740492,9.625,65,810,65079.081,-35117.487,-46044.242,1126.5651,186.19704,289.9447,9.99E-05,0.21777626,933.62486,1316.7186
870,14.731978,1.619,65,810,65724.424,-35093.435,-46021.752,1125.6366,240.368,289.97317,7.76E-05,0.21907287,882.12709,1375.3275
864,14.687826,25.62,65,300,63496.682,-32157.91,-45443.059,1088.8842,122.93089,289.97351,0.000150797,0.21500939,957.74778,1210.3936
869,14.721333,25.619,65,600,64863.185,-33899.909,-45790.604,1106.3117,116.41113,289.89526,0.000159783,0.21646064,987.19801,1226.0949
873,14.746694,16.621,65,810,65976.337,-35226.771,-46032.812,1118.5424,146.11457,289.94847,0.000127328,0.21751636,969.11976,1270.254
857,14.636089,13.607,65,0,62386.492,-30584.03,-45141.357,1089.1657,168.58511,289.91496,0.000110249,0.21690181,913.40772,1258.9559
856,14.630999,5.62,65,0,62377.035,-30578.028,-45137.286,1093.5362,212.59894,289.95382,8.75E-05,0.21769464,878.35452,1316.4738
876,14.769464,3.619,90,-1070,82804.842,-26656.53,-43922.051,1153.2631,235.65461,289.94948,7.92E-05,0.22047193,917.54705,1405.4328
874,14.754841,25.617,65,810,66183.352,-35232.65,-46034.416,1128.5979,120.03947,289.84987,0.000155058,0.21762973,999.7689,1246.322
882,14.807506,9.625,90,-700,83721.178,-28366.58,-44270.829,1158.4332,179.09601,289.95083,0.000104611,0.22046108,982.23922,1349.3769
879,14.788348,25.619,90,-1070,81467.485,-26376.332,-43894.997,1141.9984,121.8019,289.95377,0.000153124,0.21938683,1014.1599,1265.3553
880,14.798993,1.617,90,-700,83064.032,-28177.781,-44240.075,1162.3254,226.20716,289.95854,8.29E-05,0.22208135,937.27585,1399.7342
881,14.802972,3.618,90,-700,83551.372,-28296.849,-44256.644,1166.8734,253.3983,289.96144,7.39E-05,0.2215913,912.06175,1431.3726
878,14.780202,16.619,90,-1070,82002.066,-26276.875,-43855.321,1147.572,160.90676,289.98409,0.000115972,0.21937393,986.52267,1316.9723
884,14.821855,25.619,90,-700,83769.982,-28643.448,-44321.771,1152.2327,132.47346,289.98784,0.000140599,0.21799804,1018.4311,1290.5487
877,14.773999,9.625,90,-1070,82120.765,-26067.147,-43813.589,1149.9781,198.58533,289.97401,9.43E-05,0.22063559,952.73494,1361.5883
875,14.765486,1.617,90,-1070,81776.383,-26324.568,-43876.783,1147.4772,239.3054,289.94099,7.80E-05,0.21968521,911.28441,1404.261
886,14.836479,3.618,90,-300,85563.514,-30601.916,-44697.644,1160.3963,256.77693,290.03574,7.29E-05,0.22133889,897.93866,1425.3846
867,14.706984,9.626,65,600,64559.756,-33757.61,-45785.053,1106.9307,200.87586,290.04368,9.36E-05,0.21833942,899.02772,1316.4874
892,14.875076,13.607,90,0,86484.662,-32222.748,-45024.59,1135.8494,195.47222,289.98464,9.57E-05,0.22054665,939.47317,1340.1834
897,14.912464,9.625,90,300,87682.353,-33887.451,-45346.644,1126.5988,184.2835,289.96347,0.000101088,0.21829883,943.00439,1321.0562
896,14.90793,3.619,90,300,87612.21,-33762.173,-45330.774,1132.163,239.10753,289.97662,7.82E-05,0.22108243,897.36124,1389.6792
883,14.813708,16.624,90,-700,84044.714,-28539.057,-44302.323,1155.1678,173.16224,289.98828,0.000107965,0.2200341,977.90168,1333.4316
890,14.866007,1.618,90,0,86475.781,-32225.873,-45030.346,1150.5052,254.75598,290.03525,7.34E-05,0.22101446,897.28342,1421.5348
901,14.941437,3.619,90,700,88934.563,-36110.536,-45793.112,1130.9843,247.27735,289.96802,7.59E-05,0.22216522,876.40293,1383.3546
898,14.918667,16.619,90,300,87736.543,-33910.475,-45351.825,1118.5339,173.39436,289.97217,0.000108569,0.22364684,939.24607,1295.0065
900,14.937459,1.615,90,700,89921.456,-36371.822,-45837.105,1126.0811,226.965,290.01856,8.24E-05,0.22062008,890.20081,1356.0214
904,14.96032,25.62,90,700,89030.444,-35710.282,-45717.255,1113.7725,127.27731,289.98383,0.000146788,0.22000651,979.33913,1240.0245
887,14.841013,9.624,90,-300,85125.8,-30504.638,-44690.449,1150.2479,178.6942,289.98824,0.000104729,0.22023062,967.45045,1331.6405
891,14.869986,5.62,90,0,86482.031,-32221.967,-45022.822,1145.0187,244.47274,289.96909,7.66E-05,0.22148469,900.97526,1403.7419
909,14.993827,25.617,90,1070,90696.153,-38067.116,-46166.93,1100.9659,106.66314,289.97803,0.000175235,0.21909109,988.84976,1206.9684
894,14.891919,30.611,90,0,86483.429,-32227.805,-45022.206,1115.746,120.69985,290.02655,0.000154165,0.21757787,985.10673,1233.7317
888,14.847216,16.62,90,-300,85589.869,-30637.932,-44713.268,1142.3079,144.03455,290.01322,0.000129579,0.21945617,996.67775,1291.7364
908,14.985682,16.618,90,1070,90950.863,-38514.652,-46262.974,1115.9375,130.70487,289.9839,0.000142913,0.21972992,980.34906,1247.8934
907,14.979479,9.625,90,1070,91094.355,-38183.183,-46187.816,1127.3863,167.79728,289.9724,0.000111481,0.22106627,954.69719,1300.0503
905,14.970966,1.619,90,1070,91308.444,-38027.234,-46149.332,1129.2945,214.26517,289.97287,8.74E-05,0.22130605,906.84246,1346.3798
885,14.8325,1.618,90,-300,85233.358,-30579.755,-44698.466,1165.5332,244.88083,289.91324,7.64E-05,0.22133371,927.20332,1430.5644
906,14.974944,3.62,90,1070,90892.643,-38434.642,-46240.279,1133.337,241.86864,289.96682,7.73E-05,0.22097679,891.20955,1390.6793
910,15.004473,1.617,120,-1380,106386.97,-26787.605,-43438.292,1121.5721,261.1622,290.01288,7.20E-05,0.22384514,855.63176,1391.2975
889,14.855362,25.618,90,-300,85307.818,-30640.399,-44711.952,1132.9567,112.46057,289.98497,0.00016561,0.21792465,1014.7738,1244.7717
895,14.903952,1.616,90,300,87621.42,-33857.19,-45347.59,1132.9201,240.50761,290.00586,7.79E-05,0.22188687,889.50398,1380.5162
893,14.882386,21.614,90,0,86482.401,-32234.918,-45029.606,1119.7858,133.18937,290.03013,0.000139744,0.2176274,980.12843,1252.6291
911,15.008451,3.619,120,-1380,107327.66,-26885.869,-43460.494,1123.7772,247.06711,290.01723,7.59E-05,0.22248482,867.58523,1373.9097
914,15.027335,25.619,120,-1380,106528.86,-26197.112,-43335.545,1100.7095,98.242405,289.99398,0.000189657,0.21835329,996.09409,1198.5625
903,14.952174,16.62,90,700,89256.825,-36028.183,-45778.598,1123.6857,151.07498,289.99839,0.000123411,0.21849404,971.42815,1281.8951
902,14.945971,9.625,90,700,89146.718,-36001.664,-45767.579,1126.3133,187.99091,290.01711,9.94E-05,0.21991749,931.32905,1315.1962
899,14.926813,25.619,90,300,87713.025,-33899.621,-45345.904,1105.599,134.43403,289.97534,0.000138535,0.21840389,970.44236,1246.6486
916,15.041959,3.618,120,-1000,107374.18,-28560.068,-43805.901,1129.1129,248.22831,289.98213,7.56E-05,0.22276455,882.56173,1392.6908
918,15.052696,16.622,120,-1000,107374.18,-28573.594,-43789.373,1118.0034,154.05885,290.00559,0.000121965,0.22274696,958.02673,1273.2965
917,15.046494,9.623,120,-1000,107313.64,-28675.272,-43818.564,1120.039,206.70546,289.99076,9.08E-05,0.22267278,909.43052,1334.6907
923,15.086203,16.619,120,-500,107374.18,-31395.023,-44345.371,1136.0255,176.76708,289.94451,0.000105822,0.22100012,961.00255,1324.0884
920,15.071487,1.617,120,-500,107374.18,-31497.44,-44361.611,1143.2106,266.14112,289.99686,7.03E-05,0.22166272,873.81294,1423.2477
921,15.075466,3.619,120,-500,107374.18,-31515.859,-44368.929,1155.3863,214.64891,289.91684,8.71E-05,0.22093907,931.11596,1371.0962
912,15.012986,9.625,120,-1380,106196.08,-26814.453,-43468.799,1109.5962,179.40584,290.00354,0.000104775,0.22298978,924.31821,1290.6919
922,15.08,9.626,120,-500,107374.18,-31571.2,-44366.175,1161.1675,215.60409,289.9836,8.69E-05,0.22216869,949.4015,1392.1945
931,15.146917,3.619,120,500,107374.18,-36905.452,-45407.618,1159.1334,212.94588,289.93752,8.83E-05,0.22308597,939.05477,1376.2887
927,15.114064,13.607,120,0,107374.18,-34157.206,-44878.755,1192.7943,175.63298,289.9943,0.000106202,0.21906542,1009.2027,1369.9185
915,15.03798,1.617,120,-1000,107374.18,-28869.046,-43859.227,1120.0938,262.43982,290.03785,7.16E-05,0.22408755,864.17558,1404.4406
934,15.1658,25.62,120,500,107374.18,-36829.184,-45403.177,1139.595,118.98916,290.00416,0.000157115,0.21993324,1019.5247,1263.4955
930,15.142939,1.618,120,500,107374.18,-36822.688,-45396.311,1171.4563,274.5765,289.97056,6.83E-05,0.2224121,900.68059,1463.976
913,15.019189,16.621,120,-1380,106721.49,-26743.94,-43438.703,1104.8684,128.06214,289.94659,0.000145777,0.21986129,971.79561,1234.8105
925,15.104995,1.617,120,0,107374.18,-34152.724,-44868.641,1201.05,220.24955,289.91382,8.50E-05,0.22185941,970.55073,1424.6715
726,13.748725,3.62,40,400,40032.368,-31197.794,-45688.556,957.53897,0.033057394,383.8121,1.2935184,2300.0012,1102.2579,1102.2674
935,15.176446,1.618,120,1000,107374.18,-39610.859,-45948.732,1154.3205,274.92682,289.9851,6.82E-05,0.22220793,873.6103,1436.5008
932,15.151451,9.626,120,500,107374.18,-36824.456,-45391.829,1158.1454,206.78626,289.94369,9.12E-05,0.2219853,943.25087,1371.0421
939,15.199307,25.617,120,1000,107374.18,-39919.098,-45995.192,1144.4977,120.17553,290.12166,0.000155592,0.22025825,1018.5457,1264.5351
919,15.060842,25.62,120,-1000,107374.18,-28577.911,-43790.894,1116.0712,108.13452,290.00056,0.000172444,0.21892173,1004.9763,1227.0641
940,15.209953,1.616,120,1380,107374.18,-41680.095,-46365.762,1175.0853,241.78989,290.13201,7.80E-05,0.22539022,931.09709,1429.6605
926,15.108973,5.621,120,0,107374.18,-34151.408,-44874.562,1216.1928,206.46383,289.93752,9.06E-05,0.22117828,1010.0829,1432.6646
928,15.121373,21.613,120,0,107374.18,-34161.235,-44877.769,1175.2779,157.63084,289.8973,0.000118603,0.22020306,1009.5588,1332.32
944,15.232815,25.617,120,1380,107374.18,-42548.69,-46501.236,1189.6128,117.84705,289.96157,0.000158757,0.22100201,1067.754,1310.2258
924,15.094349,25.62,120,-500,107374.18,-31336.722,-44336.654,1156.1992,124.65356,290.0058,0.000149905,0.21947273,1027.3545,1284.9789
945,15.24346,1.618,120,-1380,107287.9,-26916.459,-43443.02,1233.3516,273.87198,289.92775,6.86E-05,0.22330559,964.87706,1528.8502
946,15.247439,3.618,120,-1380,106193.61,-26796.239,-43456.958,1229.583,218.07726,289.97563,8.58E-05,0.22098944,1005.3406,1450.8816
937,15.184957,9.628,120,1000,107374.18,-39344.968,-45888.458,1162.1581,217.3399,289.99275,8.63E-05,0.22234894,941.22945,1386.316
936,15.180424,3.619,120,1000,107374.18,-39568.798,-45936.315,1160.192,208.57138,290.10543,9.00E-05,0.22223716,947.55764,1373.5131
929,15.130906,30.614,120,0,107374.18,-34163.208,-44878.056,1178.4094,103.41909,290.15111,0.000183172,0.22512414,1072.0556,1282.6514
949,15.266322,25.619,120,-1380,106492.48,-26401.001,-43376.126,1157.5285,128.7001,289.98582,0.000145486,0.22194672,1026.6155,1290.4855
947,15.251973,9.625,120,-1380,106584.62,-26502.514,-43399.644,1169.2345,210.99771,289.99097,8.86E-05,0.22250056,959.92118,1395.392
933,15.157654,16.62,120,500,107374.18,-36966.343,-45425.297,1157.8371,154.36152,289.98244,0.000121277,0.2216029,999.73419,1316.5183
948,15.258176,16.62,120,-1380,106087.61,-26500.376,-43400.959,1151.2139,171.01767,290.00188,0.000109362,0.22093603,974.44946,1326.9445
943,15.224669,16.621,120,1380,107374.18,-41974.026,-46389.156,1166.0335,154.28424,290.01586,0.000121583,0.22106293,1011.4437,1328.4553
941,15.213931,3.62,120,1380,107374.18,-41740.575,-46342.121,1193.2025,196.00936,289.94716,9.55E-05,0.22111908,997.6784,1399.3822
955,15.310475,1.619,120,-500,107374.18,-31421.706,-44354.621,1401.6955,224.94247,289.97232,8.32E-05,0.22127603,1170.9103,1630.625
942,15.218466,9.623,120,1380,107374.18,-41862.111,-46383.112,1192.5709,199.2963,289.97432,9.41E-05,0.22243696,991.56145,1400.0143
953,15.291683,16.62,120,-1000,107319.43,-28801.371,-43844.59,1231.6198,178.84996,289.99912,0.000104696,0.22125161,1047.9658,1416.408
956,15.314453,3.617,120,-500,107374.18,-31575.682,-44394.503,1424.6257,268.60996,289.99811,7.00E-05,0.22374616,1157.2047,1707.9266
938,15.191162,16.622,120,1000,107374.18,-40578.993,-46125.897,1170.4764,158.17598,289.97909,0.000118297,0.22130291,1006.653,1333.7208
951,15.280946,3.619,120,-1000,107374.18,-28947.452,-43862.681,1180.0344,222.07325,289.95467,8.44E-05,0.22199499,953.5833,1411.346
962,15.353051,13.605,120,0,107374.18,-34148.243,-44887.348,1279.8194,199.84939,290.06761,9.51E-05,0.22533411,1085.7013,1497.9148
952,15.285481,9.623,120,-1000,107374.18,-28363.826,-43761.99,1186.8549,176.323,289.98419,0.000106258,0.22218409,1006.8372,1369.0214
958,15.32519,16.622,120,-500,107374.18,-31397.777,-44376.412,1436.8399,185.39495,289.93886,0.000100925,0.2213905,1242.4454,1622.5243
961,15.34796,5.619,120,0,107374.18,-34147.708,-44888.459,1339.2445,224.23386,289.94314,8.34E-05,0.22097474,1120.1191,1581.8607
964,15.369893,30.614,120,0,107374.18,-34149.229,-44883.895,1203.5998,109.41023,289.99555,0.000170649,0.2196621,1093.022,1318.675
960,15.343982,1.618,120,0,107374.18,-34142.24,-44885.704,1423.4056,239.77801,290.02036,7.82E-05,0.22244201,1194.4487,1685.3695
967,15.390439,9.625,120,500,107374.18,-37052.15,-45446.471,1376.971,219.39913,289.98461,8.54E-05,0.22254426,1151.0882,1603.3259
950,15.276968,1.616,120,-1000,107374.18,-28223.295,-43730.989,1177.1475,230.06992,289.93734,8.17E-05,0.22294379,950.65724,1422.6054
969,15.404788,25.618,120,500,107374.18,-37127.35,-45463.863,1451.2052,136.80234,290.02788,0.000136693,0.22059387,1301.3752,1582.9783
970,15.415432,1.62,120,1000,107374.18,-40017.609,-46027.262,1503.9196,234.87875,290.01165,7.99E-05,0.22311323,1261.0072,1741.5484
957,15.318988,9.624,120,-500,107374.18,-31210.458,-44318.481,1420.5661,181.56401,289.99586,0.000103401,0.22228931,1232.1558,1603.1371
977,15.457453,9.625,120,1380,107374.18,-42142.515,-46432.327,1358.271,140.25775,290.01892,0.000134119,0.22211299,1216.8672,1503.6479
974,15.438294,25.619,120,1000,107374.18,-39740.248,-45964.397,1434.7611,130.40782,290.00973,0.000143483,0.22093861,1305.0168,1572.6397
959,15.333337,25.616,120,-500,107374.18,-31306.626,-44350.674,1435.9432,142.34892,289.96031,0.000131289,0.22021286,1289.7461,1581.5468
975,15.44894,1.617,120,1380,107374.18,-41730.378,-46358.155,1435.4703,182.29227,289.96912,0.000102824,0.22295672,1254.0476,1629.8817
963,15.360359,21.615,120,0,107374.18,-34138.745,-44898.038,1221.0283,136.71136,290.02972,0.000136769,0.22034914,1077.9405,1356.3928
983,15.497163,16.619,15,-290,12941.919,-25784.934,-45067.884,1496.4957,130.46342,289.91964,0.000143059,0.21919126,1356.4564,1623.9982
954,15.299829,25.618,120,-1000,107260.85,-28584.161,-43802.612,1342.8367,137.31166,290.00484,0.000136282,0.22125859,1196.5666,1479.2718
980,15.482447,1.618,15,-290,12841.928,-25708.789,-45056.125,1268.2413,231.96927,289.96315,8.08E-05,0.22234999,1036.921,1513.9376
982,15.49096,9.624,15,-290,12882.303,-25610.483,-45035.527,1444.3655,169.87366,290.00877,0.000110417,0.22176173,1258.7209,1606.0064
965,15.381926,1.615,120,500,107374.18,-37045.12,-45454.448,1223.3845,240.01568,290.10869,7.82E-05,0.22291561,987.09955,1480.3752
987,15.524467,9.626,15,-200,13270.016,-26170.674,-45149.004,1502.8815,189.92934,290.02979,9.83E-05,0.21973542,1311.9246,1701.8733
972,15.423946,9.624,120,1000,107374.18,-39349.121,-45879.741,1465.5693,184.86951,289.92757,0.000101328,0.22145753,1282.6783,1661.6045
968,15.396641,16.621,120,500,107374.18,-36894.68,-45414.525,1327.3785,179.92281,290.01476,0.000104196,0.22284112,1145.7656,1515.2546
985,15.515955,1.616,15,-200,13276.06,-26208.869,-45152.17,1525.3741,280.80698,289.98697,6.67E-05,0.22183649,1241.1104,1817.0714
973,15.430149,16.619,120,1000,107374.18,-39741.44,-45965.466,1394.589,170.75232,289.96676,0.000109878,0.2222933,1218.7346,1568.8815
991,15.553441,5.62,15,-100,13718.044,-26708.21,-45261.125,1403.2892,255.7767,290.04063,7.36E-05,0.22355766,1141.2934,1664.3834
986,15.519933,3.619,15,-200,13323.753,-26218.367,-45168.411,1515.0672,266.59528,290.04366,7.02E-05,0.22113854,1239.9977,1786.1337
990,15.549462,1.618,15,-100,13746.414,-26781.271,-45284.19,1437.1429,284.23594,290.07824,6.68E-05,0.22336433,1158.3584,1747.5608
978,15.463656,16.621,120,1380,107374.18,-41482.825,-46326.127,1230.8401,145.55384,289.99154,0.000128584,0.22146616,1084.9511,1383.1701
971,15.419411,3.619,120,1000,107374.18,-39702.586,-45955.064,1496.9899,211.96136,289.98076,8.86E-05,0.2226007,1290.6922,1727.4795
989,15.538817,25.618,15,-200,13342.337,-26243.159,-45160.064,1451.1562,111.06157,290.02857,0.000167492,0.2173176,1336.775,1565.0432
992,15.558531,13.63,15,-100,13701.311,-26723.71,-45251.422,1417.5638,200.56186,290.01148,9.29E-05,0.21925219,1214.7421,1628.4902
966,15.385905,3.616,120,500,107374.18,-37003.511,-45439.276,1297.7139,207.21591,290.11468,9.02E-05,0.22104991,1070.7762,1496.8197
988,15.530671,16.62,15,-200,13193.213,-26164.218,-45152.746,1439.6669,150.98874,289.95897,0.000124029,0.22180227,1292.8894,1601.3328
981,15.486426,3.619,15,-290,12851.425,-25630.958,-45037.254,1297.768,259.94619,289.99404,7.21E-05,0.22182826,1033.995,1569.8232
994,15.575379,30.613,15,-100,13742.261,-26758.74,-45259.316,1479.7649,119.03438,289.9439,0.000156452,0.21759258,1358.5433,1603.3557
976,15.452919,3.619,120,1380,107374.18,-42304.59,-46464.931,1446.4224,250.05835,289.99527,7.50E-05,0.22281105,1187.4986,1701.2893
995,15.587412,1.615,15,0,14160.317,-27279.337,-45357.786,1502.3941,265.37398,289.95676,7.08E-05,0.22323168,1234.6485,1777.4323
984,15.50531,25.618,15,-290,12928.886,-25747.231,-45069.159,1514.552,109.69336,289.98036,0.000169602,0.21731488,1400.877,1626.0119
1000,15.625357,1.615,15,100,14582.402,-27831.017,-45484.503,1338.0899,291.02489,289.99932,6.42E-05,0.21937023,1037.735,1636.5377
997,15.596481,13.608,15,0,14169.568,-27289.369,-45360.376,1496.4859,189.24883,289.9978,9.87E-05,0.21936614,1303.4256,1694.2209
979,15.471802,25.618,120,1380,107374.18,-41755.089,-46370.654,1244.2327,122.91923,289.98056,0.000151916,0.21974332,1110.5961,1363.3534
998,15.60379,21.614,15,0,14170.925,-27281.434,-45366.708,1397.5172,164.7034,290.00358,0.000113161,0.21882735,1237.6196,1576.0672
1002,15.634425,13.606,15,100,14583.06,-27846.805,-45473.648,1417.9504,186.17742,290.00312,0.000100059,0.21824901,1222.6967,1606.6063
1005,15.6633,1.617,15,200,15059.376,-28404.446,-45588.77,1472.9428,258.38893,290.0073,7.25E-05,0.22111741,1212.5489,1739.9359
1004,15.651267,30.612,15,100,14610.73,-27874.557,-45480.72,1444.012,117.17133,290.01673,0.000158952,0.21825939,1321.9663,1563.3267
1007,15.671812,9.625,15,200,15083.634,-28387.137,-45577.669,1467.0212,200.45073,290.03477,9.32E-05,0.22024957,1259.0423,1668.7658
1010,15.696807,1.617,15,290,15387.555,-28858.931,-45675.317,1456.5717,249.03406,290.01888,7.52E-05,0.22188474,1214.3763,1725.9268
1013,15.711522,16.622,15,290,15513.572,-28885.861,-45684.198,1470.8247,140.24695,289.99254,0.000132941,0.21875228,1323.6065,1610.5854
1018,15.744192,10.617,25,-400,22278.82,-25798.46,-44901.985,1504.9822,180.06395,289.99975,0.000103348,0.21688053,1323.3661,1692.3309
1014,15.719669,25.619,15,290,15378.098,-28853.092,-45671.658,1482.3952,97.846363,290.02676,0.000190229,0.21750202,1381.7824,1582.4298
1012,15.705319,9.628,15,290,15368.601,-28833.44,-45683.006,1469.7471,185.93972,289.98689,0.000100448,0.21997725,1278.2591,1660.6803
1020,15.758535,1.618,25,-300,22756.657,-26342.698,-45004.197,1522.3383,251.57097,289.9836,7.44E-05,0.21976691,1273.9995,1791.0813
993,15.565846,21.614,15,-100,13707.725,-26716.392,-45254.464,1471.9926,146.03232,290.00888,0.000127506,0.21809072,1324.7445,1624.0131
1017,15.738826,6.612,25,-400,22325.567,-25804.052,-44908.111,1511.831,244.19106,289.95122,7.74E-05,0.2233488,1264.2404,1766.5374
996,15.59139,5.62,15,0,14161.304,-27289.204,-45356.512,1503.0617,237.6491,290.00253,7.86E-05,0.21976604,1266.1435,1755.5736
1022,15.767048,8.613,25,-300,22575.34,-26313.794,-44999.757,1523.2858,199.27949,289.9771,9.37E-05,0.21988531,1315.8292,1724.4536
999,15.613324,30.612,15,0,14175.776,-27287.765,-45370.655,1330.6059,117.65912,289.96948,0.000158099,0.21751739,1209.3159,1450.6336
1001,15.629334,5.622,15,100,14581.457,-27844.749,-45473.813,1354.634,231.56121,290.11594,8.08E-05,0.22035628,1109.6656,1585.1627
1003,15.641734,21.614,15,100,14603.124,-27838.171,-45473.648,1444.6874,147.67495,289.96702,0.000126131,0.21818628,1292.8804,1596.3721
1006,15.667279,3.617,15,200,15225.11,-28414.684,-45582.644,1477.4237,263.69733,290.02138,7.12E-05,0.22239577,1208.6554,1751.0214
1026,15.793796,3.619,25,-150,23253.284,-27159.323,-45176.592,1540.4396,249.07958,290.05234,7.54E-05,0.22291929,1293.8888,1806.4647
1027,15.798331,9.625,25,-150,23288.19,-27079.107,-45143.166,1538.758,203.41721,290.03017,9.21E-05,0.22095118,1334.3535,1751.4849
1024,15.780559,20.626,25,-300,22543.558,-26251.834,-44985.325,1518.0751,153.22151,290.02527,0.000121902,0.21971086,1357.6486,1672.8463
1029,15.81268,25.619,25,-150,23325.152,-27132.845,-45155.007,1531.4501,148.53466,289.97413,0.000125661,0.21986011,1377.8167,1683.557
1009,15.686162,25.618,15,200,15029.074,-28382.902,-45585.646,1441.0439,127.97657,290.02921,0.000145731,0.21870894,1312.1001,1575.3848
1033,15.839703,21.615,25,0,23924.443,-27957.61,-45320.618,1532.0871,150.64784,290.00269,0.000124341,0.22092619,1381.9711,1690.3622
1019,15.75067,15.609,25,-400,21937.196,-25687.574,-44884.882,1504.5243,170.28885,289.93811,0.000109757,0.22027106,1331.5043,1682.2634
1015,15.730314,1.62,25,-400,22351.716,-25876.168,-44914.772,1507.3705,275.42356,289.95432,6.82E-05,0.22243052,1238.8153,1805.8109
1016,15.734293,3.617,25,-400,22156.996,-25673.224,-44877.357,1505.9564,270.67443,290.01955,6.92E-05,0.22176205,1232.4256,1787.0087
1030,15.823326,1.616,25,0,23917.495,-27953.539,-45323.496,1555.2619,265.60096,290.00313,7.06E-05,0.22221138,1293.9454,1840.6001
1008,15.678015,16.622,15,200,14960.412,-28311.609,-45562.662,1455.1329,157.3933,290.097,0.000118333,0.21811799,1296.2576,1619.399
1011,15.700785,3.619,15,290,15355.773,-28870.402,-45677.373,1463.8692,261.62194,290.03953,7.15E-05,0.2210397,1194.7431,1733.4286
1021,15.762514,3.618,25,-300,22709.909,-26354.909,-44992.027,1522.8424,238.88675,290.00686,7.83E-05,0.22024483,1286.457,1777.6945
1031,15.827303,5.621,25,0,23914.781,-27953.416,-45318.234,1548.8385,234.1501,290.02073,8.03E-05,0.22412749,1311.3812,1793.2148
1034,15.849237,30.611,25,0,23925.224,-27954.896,-45319.837,1524.5021,108.20476,290.04038,0.000172385,0.21928095,1414.0783,1636.9015
1032,15.832394,13.608,25,0,23918.358,-27957.239,-45322.181,1544.6987,211.90504,290.09341,8.83E-05,0.21998789,1329.598,1766.6444
1035,15.861269,1.617,25,150,24659.66,-28814.403,-45499.263,1546.7058,264.41604,290.04571,7.09E-05,0.22176761,1288.5786,1831.1386
1036,15.865247,3.619,25,150,24528.051,-28782.251,-45492.191,1550.7069,253.50041,290.06211,7.39E-05,0.22121061,1297.221,1818.5972
1038,15.875985,16.622,25,150,24546.1,-28798.41,-45488.614,1540.856,192.80969,290.12491,9.70E-05,0.22090467,1347.5602,1744.4903
1037,15.869782,9.625,25,150,24562.916,-28747.304,-45475.375,1549.5957,231.19668,290.03522,8.10E-05,0.22145998,1314.6749,1789.4261
1041,15.898754,3.617,25,300,25117.68,-29618.488,-45650.69,1552.578,215.81819,290.03705,8.69E-05,0.22255799,1341.0229,1784.7448
1025,15.789818,1.617,25,-150,23209.825,-27114.425,-45153.568,1533.2045,253.78341,290.02129,7.38E-05,0.22142079,1270.6045,1788.9814
1039,15.884131,25.618,25,150,24603.456,-28817.98,-45492.685,1538.0971,131.41155,289.99707,0.000142176,0.22021171,1399.9074,1668.7593
1023,15.77297,14.618,25,-300,22759.083,-26391.584,-45013.53,1518.8208,167.86827,290.05267,0.000111294,0.22025443,1344.5783,1689.0682
1028,15.804533,16.622,25,-150,23349.287,-27178.071,-45165.779,1543.9666,194.02783,290.02055,9.63E-05,0.21960999,1336.6639,1733.8715
1043,15.909211,14.618,25,300,25107.812,-29577.948,-45634.819,1542.5045,150.03258,290.03865,0.000124481,0.21989557,1385.8968,1695.3962
1049,15.946416,15.608,25,400,25522.292,-30127.203,-45739.498,1545.8836,129.13162,289.9944,0.000144834,0.22062228,1411.5213,1676.7616
1048,15.939938,10.613,25,400,25892.408,-30149.61,-45735.592,1556.6256,194.36593,289.98466,9.62E-05,0.22045488,1351.2559,1748.835
1057,15.994076,9.625,40,-400,36945.704,-26800.595,-44824.607,1610.3049,213.88843,290.20274,8.79E-05,0.22373964,1400.8468,1838.9613
1050,15.95428,1.618,40,-550,36100.915,-26011.312,-44679.471,1571.4668,291.18253,289.97077,6.44E-05,0.2221137,1283.3087,1883.1055
1051,15.958259,3.618,40,-550,36045.862,-25824.733,-44645.675,1569.9121,249.1826,289.97591,7.51E-05,0.22131103,1313.9244,1824.0756
1040,15.894776,1.617,25,300,25348.869,-29595.299,-45639.095,1557.6656,268.31027,290.00865,7.00E-05,0.22277593,1285.1276,1835.2461
1045,15.926059,1.615,25,400,25759.442,-30340.301,-45783.697,1555.5977,230.19247,290.04482,8.14E-05,0.22185016,1316.9445,1788.6212
1053,15.968714,14.619,40,-550,36183.803,-25991.002,-44685.844,1572.5312,172.11077,290.01185,0.000109247,0.22163192,1395.9603,1751.1812
1046,15.930037,3.621,25,400,25668.743,-30102.657,-45737.072,1559.5486,211.40297,290.02829,8.86E-05,0.22076025,1349.0578,1784.5584
1063,16.033786,16.622,40,-200,37656.869,-27885.206,-45043.256,1628.761,181.60695,290.07101,0.000103084,0.22152662,1448.4746,1821.182
1042,15.903289,8.613,25,300,25252.948,-29621.16,-45648.223,1551.9768,214.75838,290.09979,8.71E-05,0.22113195,1336.8344,1778.4787
1062,16.027583,9.625,40,-200,37476.333,-27823.164,-45025.824,1640.1329,222.60072,290.03002,8.43E-05,0.22289108,1412.6242,1869.5475
1067,16.061646,13.608,40,0,38462.475,-28959.95,-45256.602,1627.8368,190.0607,290.04629,9.87E-05,0.22318114,1432.3643,1820.6963
1065,16.052578,1.617,40,0,38459.392,-28962.828,-45256.15,1643.3763,263.26937,290.02426,7.13E-05,0.22332423,1374.2117,1910.6873
1044,15.916801,20.626,25,300,25013.33,-29462.744,-45616.358,1537.2801,142.64442,290.1029,0.000131903,0.22308912,1387.8432,1679.7023
1047,15.934572,6.609,25,400,25923.491,-30241.214,-45759.726,1558.26,218.19418,290.02669,8.59E-05,0.22196561,1340.523,1788.6689
1061,16.023049,3.619,40,-200,37644.904,-27816.133,-45032.443,1639.7125,244.84448,290.03467,7.66E-05,0.22268014,1390.473,1892.8098
1064,16.041932,25.618,40,-200,37590.345,-27808.938,-45036.719,1620.2886,140.39647,290.0177,0.00013315,0.22074408,1478.6201,1764.7941
1066,16.056556,5.622,40,0,38465.888,-28956.332,-45258.247,1641.2872,236.03613,290.11497,7.95E-05,0.2231215,1398.9378,1881.638
1068,16.068956,21.615,40,0,38461.036,-28957.565,-45255.985,1620.1777,161.30393,290.07535,0.000115918,0.22061895,1452.8821,1783.3098
1056,15.989541,3.619,40,-400,36797.32,-26763.921,-44822.428,1612.6165,236.78069,290.10269,7.92E-05,0.22222195,1374.4483,1858.9254
1055,15.985563,1.617,40,-400,36738.607,-26848.617,-44841.67,1602.0161,278.59981,289.98256,6.72E-05,0.22177424,1319.4651,1889.8177
1070,16.090522,1.615,40,200,39216.236,-30039.504,-45469.413,1634.9021,281.63665,290.06558,6.63E-05,0.21937358,1346.7873,1923.9601
1059,16.008425,25.619,40,-400,36616.455,-26866.996,-44853.182,1614.9603,122.05275,290.04606,0.000152814,0.2189051,1488.4993,1739.2381
1052,15.962793,8.614,40,-550,36452.9,-26147.978,-44707.84,1570.5902,227.7964,290.05346,8.22E-05,0.22158609,1337.3397,1804.4684
1074,16.113383,25.619,40,200,39414.081,-30060.925,-45461.643,1608.3338,129.75138,290.04627,0.000143943,0.21965877,1474.8146,1740.0945
1073,16.105237,16.62,40,200,39311.376,-30066.394,-45477.061,1620.1657,170.31016,290.044,0.000109519,0.21894416,1440.3752,1789.1804
1077,16.132541,9.624,40,400,39983.523,-31186.405,-45696.245,1618.2209,217.07092,290.0754,8.66E-05,0.22257522,1394.2369,1838.2682
1058,16.000279,16.621,40,-400,36526.537,-26733.701,-44825.923,1613.5828,174.1919,289.97121,0.000107566,0.22098954,1431.2144,1788.7654
1054,15.976305,20.624,40,-550,36156.667,-25759.155,-44627.049,1580.1629,130.32442,290.02493,0.000143464,0.22044936,1441.895,1709.8322
1060,16.01907,1.618,40,-200,37516.708,-27876.901,-45057.359,1635.5901,294.22628,290.08849,6.37E-05,0.22186164,1347.2881,1951.9442
1081,16.161514,3.62,40,550,40646.749,-32046.859,-45870.12,1611.7647,226.72855,290.10322,8.32E-05,0.22342914,1383.9923,1850.6845
1078,16.138744,16.621,40,400,40111.062,-31188.996,-45703.646,1609.541,164.20253,290.10034,0.000113973,0.22085394,1610.5087,1610.5519
1075,16.124029,1.617,40,400,40139.144,-31141.549,-45688.063,1635.0947,281.2028,290.09204,6.67E-05,0.22294861,1341.5916,1915.1761
1076,16.128007,3.618,40,400,39962.596,-31237.182,-45696.944,1627.2204,239.62816,290.01629,7.85E-05,0.22379638,1384.9489,1878.0309
1069,16.078489,30.613,40,0,38463.503,-28957.236,-45253.436,1613.3936,114.45186,290.07057,0.000162756,0.2181987,1492.4135,1727.3138
1087,16.197331,9.626,65,-810,58859.721,-26159.491,-44283.493,1596.6233,225.64417,290.05192,8.31E-05,0.22188973,1374.7325,1839.8735
1072,16.099034,9.626,40,200,39233.134,-30052.332,-45470.976,1628.0089,207.75164,290.02397,9.01E-05,0.22086222,1415.564,1840.7794
1085,16.188819,1.615,65,-810,58869.67,-26133.876,-44276.832,1604.0539,243.25885,290.06937,7.69E-05,0.22259911,1364.2539,1864.2208
1071,16.0945,3.619,40,200,39315.529,-30090.528,-45472.949,1636.1168,252.61917,289.99772,7.44E-05,0.22368716,1382.2296,1899.9926
1083,16.17197,14.62,40,550,40526.652,-31956.982,-45853.674,1598.9747,156.85211,290.04469,0.000119098,0.21994948,1442.4724,1764.5276
1086,16.192797,3.618,65,-810,59489.892,-26078.084,-44253.437,1603.1296,235.5252,290.04929,7.96E-05,0.22227879,1360.6548,1843.6482
1091,16.226304,3.618,65,-600,60429.084,-27397.337,-44513.243,1590.9526,235.20949,290.06245,7.98E-05,0.22292196,1358.8959,1840.791
1090,16.222326,1.615,65,-600,59459.137,-27158.377,-44480.145,1586.1834,237.65544,290.09167,7.99E-05,0.22650911,1344.3122,1827.7989
1092,16.230838,9.624,65,-600,60247.108,-27507.607,-44532.896,1590.5348,191.17051,290.06428,9.79E-05,0.22105948,1397.9045,1791.752
1093,16.237041,16.622,65,-600,60365.684,-27349.068,-44503.746,1572.0668,174.75178,290.05852,0.000106786,0.21920159,1394.5099,1753.8032
1096,16.259811,3.619,65,-300,61361.369,-28952.632,-44817.741,1572.4486,262.03375,290.04911,7.16E-05,0.22277521,1314.0583,1852.7599
1099,16.278694,25.619,65,-300,61471.598,-28947.328,-44819.509,1522.7665,137.2812,290.12644,0.000135859,0.21831663,1382.3171,1664.4708
1080,16.157536,1.617,40,550,41006.135,-31950.321,-45829.046,1612.4521,286.13905,289.97301,6.53E-05,0.22104234,1331.9535,1922.1677
1100,16.289341,1.616,65,0,62602.634,-30600.065,-45143.742,1540.9723,247.30486,290.09064,7.59E-05,0.21978733,1296.3571,1808.754
1105,16.327284,1.617,65,300,63926.664,-32179.413,-45456.298,1485.472,254.68837,290.09829,7.36E-05,0.22264323,1234.3179,1756.1165
1089,16.21168,25.62,65,-810,59338.835,-26146.252,-44284.89,1571.1843,126.42201,290.03271,0.000147264,0.21758161,1438.0236,1697.4309
1079,16.14689,25.62,40,400,40353.147,-31206.675,-45687.775,1595.4956,116.9758,290.0303,0.000158493,0.21503859,1467.7741,1708.4987
1084,16.179561,20.625,40,550,40583.514,-31973.057,-45850.097,1588.1516,125.46506,290.09233,0.00014885,0.21950481,1461.3206,1719.0026
1101,16.293319,5.621,65,0,62587.791,-30587.155,-45143.207,1535.7595,222.74321,290.08203,8.41E-05,0.22188292,1316.5684,1774.2296
1107,16.335797,9.625,65,300,63783.131,-32166.914,-45450.624,1470.395,231.40744,290.06848,8.10E-05,0.22202622,1231.8656,1705.7808
1082,16.166049,8.612,40,550,40817.746,-32013.556,-45848.083,1606.4061,191.23387,290.06356,9.83E-05,0.22229238,1408.7191,1802.1193
1112,16.369304,9.624,65,600,65315.37,-33894.112,-45787.274,1401.2474,197.98571,290.0974,9.45E-05,0.22086013,1198.2506,1602.0828
1108,16.342,16.62,65,300,63795.137,-32354.563,-45489.848,1438.9723,166.88635,290.14759,0.000112363,0.22229585,1267.3824,1608.7995
1106,16.331263,3.619,65,300,63711.18,-32248.157,-45469.989,1480.5179,216.46188,290.07903,8.67E-05,0.22311487,1263.8928,1711.1779
1097,16.264346,9.625,65,-300,61243.82,-28952.549,-44825.511,1559.659,201.42337,290.07451,9.32E-05,0.22247887,1352.1953,1765.5421
1104,16.315252,30.612,65,0,62593.876,-30589.787,-45126.802,1470.1082,106.67206,290.03403,0.000174895,0.21900248,1357.7413,1576.2486
1110,16.360792,1.616,65,600,65595.734,-33902.458,-45779.133,1423.5282,255.43646,290.04735,7.34E-05,0.222772,1168.3295,1694.4987
1088,16.203534,16.62,65,-810,59053.62,-26032.405,-44252.286,1583.5114,170.04029,290.06588,0.000109955,0.22083868,1409.1084,1759.4472
1103,16.305718,21.613,65,0,62604.566,-30601.833,-45145.715,1493.511,143.79812,290.03386,0.000129554,0.21798733,1340.7881,1635.9998
1114,16.383653,25.621,65,600,65105.025,-33912.12,-45791.097,1354.6724,121.17951,290.0699,0.000154261,0.21985571,1232.7384,1481.0899
1098,16.270549,16.619,65,-300,61460.25,-28927.51,-44821.852,1539.3823,159.56351,290.09087,0.000117058,0.21978916,1381.6744,1709.5681
1102,16.298409,13.607,65,0,62597.659,-30600.106,-45148.552,1519.2951,194.13775,290.06239,9.62E-05,0.21962138,1320.7763,1721.0722
1115,16.394299,1.617,65,810,66237.09,-35380.87,-46078.902,1367.5264,209.89306,290.08616,8.91E-05,0.22135226,1152.5803,1585.9652
1095,16.255833,1.618,65,-300,61378.801,-28948.89,-44822.14,1570.0892,243.00454,290.04124,7.69E-05,0.2207776,1327.1511,1826.2328
1094,16.245187,25.619,65,-600,60020.523,-27277.734,-44494.824,1554.1889,132.84557,289.99301,0.000140259,0.21854995,1413.5714,1687.3074
1118,16.409014,16.621,65,810,65595.899,-35113.705,-46036.307,1330.4087,153.98052,290.03623,0.000121481,0.22037784,1173.1478,1488.1755
1116,16.398277,3.617,65,810,65483.695,-34994.512,-46017.148,1363.5888,229.16431,290.0651,8.18E-05,0.22253294,1132.5991,1603.8857
1121,16.431784,3.619,90,-1070,81913.873,-26526.812,-43926.779,1327.1562,239.94174,290.06036,7.81E-05,0.22188559,1085.6329,1579.256
1120,16.427806,1.616,90,-1070,82544.623,-26102.917,-43824.403,1329.7673,259.85418,290.08764,7.26E-05,0.22460855,1066.2959,1598.3101
1117,16.402811,9.625,65,810,65792.84,-34967.541,-46002.058,1350.6126,165.77235,290.10154,0.000113391,0.22368159,1179.6172,1519.504
1119,16.417161,25.619,65,810,65883.294,-35029.542,-46024.384,1311.1515,130.86736,290.07731,0.000143002,0.22142602,1174.0979,1443.0132
1124,16.450668,25.617,90,-1070,82864.87,-26340.685,-43863.421,1298.6296,108.28569,290.08045,0.00017246,0.21924281,1185.4545,1407.7677
1113,16.375507,16.62,65,600,64857.141,-33988.923,-45811.901,1379.8002,180.86372,290.0459,0.000103317,0.2204534,1190.3977,1561.8043
1111,16.36477,3.62,65,600,64715.829,-33750.867,-45765.894,1416.332,207.67032,290.0576,9.01E-05,0.22101358,1210.5093,1637.1574
1129,16.484175,25.619,90,-700,83377.371,-28305.648,-44251.957,1305.6666,120.75993,290.03801,0.000154519,0.21905213,1177.2657,1424.2898
1128,16.476029,16.621,90,-700,83498.949,-28473.438,-44296.937,1311.5517,155.60711,290.08522,0.000120166,0.22086963,1155.5964,1473.4642
1109,16.350146,25.618,65,300,63831.442,-32308.308,-45481.625,1412.9691,127.37977,290.10469,0.000146593,0.22014049,1279.833,1542.1266
1136,16.532306,5.619,90,0,86561.013,-32238.084,-45038.446,1380.1013,247.97366,290.13213,7.61E-05,0.22464387,1130.9315,1638.6241
1123,16.442521,16.622,90,-1070,82391.098,-26609.453,-43934.385,1305.3183,142.09413,290.00324,0.000132042,0.2214945,1157.0403,1447.394
1133,16.509535,16.625,90,-300,85247.872,-30844.041,-44764.538,1340.4161,165.76867,290.08452,0.000113391,0.22257754,1167.4002,1507.721
1122,16.436319,9.623,90,-1070,81760.636,-26140.209,-43837.313,1316.188,181.26202,290.04181,0.000103334,0.22149924,1133.0998,1504.9002
1131,16.498798,3.62,90,-300,85433.59,-30638.796,-44735.141,1337.8427,233.87888,290.05201,8.01E-05,0.22167179,1106.9823,1586.9773
1132,16.503331,9.628,90,-300,85510.64,-30810.697,-44747.927,1339.3049,217.29974,290.14623,8.62E-05,0.22237584,1116.8262,1563.4869
1139,16.554238,30.613,90,0,86548.268,-32240.386,-45042.722,1377.7766,109.14523,290.11554,0.000172615,0.22165859,1261.1533,1485.2305
1142,16.574784,9.627,90,300,87939.694,-33919.15,-45356.964,1400.8898,203.59403,290.08621,9.21E-05,0.22279335,1199.2455,1617.8858
1145,16.599779,1.618,90,700,89233.842,-35945.377,-45750.352,1401.7467,267.90278,290.05815,7.00E-05,0.22254091,1139.499,1690.4202
1147,16.608292,9.624,90,700,89485.715,-36262.744,-45820.7,1394.6295,207.86148,290.04332,9.00E-05,0.22125217,1187.5458,1614.8784
1148,16.614494,16.621,90,700,89644.379,-36169.002,-45796.196,1383.7027,154.29828,290.06336,0.000121581,0.22269608,1224.4199,1540.1761
1150,16.633286,1.617,90,1070,90822.294,-38202.384,-46202.946,1396.0897,258.65452,290.03136,7.26E-05,0.22311714,1128.8002,1660.119
1149,16.622641,25.618,90,700,89747.373,-36379.305,-45834.926,1378.8334,115.82491,289.99822,0.000160967,0.21858163,1256.2621,1494.8692
1126,16.465292,3.618,90,-700,83070.076,-28313.46,-44284.726,1317.8767,250.00198,290.07042,7.50E-05,0.22269777,1069.6232,1584.9223
1146,16.603757,3.618,90,700,89988.227,-36166.329,-45791.508,1402.5425,248.93172,290.03175,7.55E-05,0.22393249,1156.6006,1669.0156
1127,16.469826,9.625,90,-700,83699.921,-28342.651,-44271.61,1312.7927,210.79718,290.06206,8.88E-05,0.22140311,1093.179,1525.3866
1130,16.494819,1.62,90,-300,85455.915,-30745.119,-44742.624,1332.798,274.1555,290.05488,6.84E-05,0.222129,1054.7234,1620.2867
1125,16.461313,1.617,90,-700,83963.265,-28334.305,-44266.224,1315.9657,265.0858,290.07754,7.09E-05,0.2239781,1051.1418,1597.7269
1155,16.666792,1.62,120,-1380,107180.38,-27320.125,-43550.7,1387.9998,274.62928,290.07408,6.87E-05,0.22405786,1120.3803,1684.3066
1151,16.637264,3.619,90,1070,91599.212,-37973.127,-46136.916,1402.2039,222.53389,290.06027,8.46E-05,0.22393124,1172.7106,1629.744
1134,16.517681,25.621,90,-300,85288.781,-30711.322,-44734.894,1345.5334,128.24129,290.04332,0.000145534,0.21941558,1210.2296,1473.6694
1137,16.537396,13.607,90,0,86560.479,-32239.317,-45032.32,1373.742,181.98081,290.02123,0.000102949,0.22142699,1185.4179,1557.4205
1154,16.656147,25.62,90,1070,91141.843,-38126.321,-46175.687,1372.1938,105.21018,290.09573,0.000178411,0.22216178,1264.6893,1480.5532
1143,16.580987,16.619,90,300,87735.35,-33939.297,-45379.084,1394.1133,163.42349,290.06609,0.000114651,0.22164591,1229.8965,1565.6288
1140,16.56627,1.62,90,300,87688.356,-33765.545,-45330.198,1401.8648,251.56527,290.02739,7.46E-05,0.22318473,1153.4309,1669.8317
1135,16.528327,1.618,90,0,86559.081,-32243.922,-45043.051,1363.84,239.97822,290.13351,7.82E-05,0.22305888,1116.8951,1611.3474
1159,16.689655,25.618,120,-1380,106027.17,-26467.566,-43404.207,1364.4269,109.55407,290.08673,0.000170388,0.21955736,1251.7955,1476.5176
1141,16.570249,3.619,90,300,88027.064,-33941.599,-45361.158,1403.6507,238.34215,290.1161,7.94E-05,0.22449415,1165.5412,1657.9638
1157,16.675306,9.624,120,-1380,106815.52,-26625.777,-43401.617,1383.9002,213.11106,290.06065,8.77E-05,0.22031244,1160.585,1599.2938
1144,16.589133,25.619,90,300,87544.534,-33819.159,-45346.726,1379.7154,124.60605,290.03376,0.000151039,0.2224086,1249.6328,1506.7915
1138,16.544704,21.617,90,0,86555.175,-32240.633,-45029.319,1382.9514,157.88225,290.08113,0.000118349,0.22008277,1219.8546,1543.3273
1161,16.704279,3.619,120,-1000,107248.02,-28730.283,-43830.981,1381.7603,226.62738,290.05661,8.27E-05,0.222782,1156.3353,1622.1092
1158,16.681509,16.62,120,-1380,106285.91,-26515.876,-43399.849,1375.2942,170.45855,290.05627,0.000109881,0.22190427,1203.5537,1554.3655
1164,16.723162,25.619,120,-1000,107374.18,-28896.84,-43868.683,1347.7833,132.00114,290.15141,0.00014153,0.21989531,1210.0526,1480.7858
1165,16.733808,1.616,120,-500,107374.18,-31397.366,-44361.118,1364.2922,239.7691,290.06426,7.82E-05,0.22184522,1112.8569,1610.6482
1152,16.641799,9.624,90,1070,90812.386,-38169.286,-46196.985,1395.1687,200.28369,290.06971,9.36E-05,0.22191824,1187.1597,1598.7999
1163,16.715016,16.621,120,-1000,107169.12,-28447.865,-43774.037,1357.2838,174.32347,290.08537,0.000107333,0.22124521,1175.3802,1532.8118
1162,16.708813,9.626,120,-1000,107374.18,-28838.333,-43844.508,1371.9699,215.69015,290.07294,8.69E-05,0.22225795,1152.9774,1598.5579
1153,16.648002,16.62,90,1070,91720.296,-38245.308,-46192.914,1385.0956,141.18458,290.088,0.000132343,0.21992098,1241.9747,1530.5101
1166,16.737786,3.621,120,-500,107374.18,-31706.715,-44412.347,1369.6675,232.1062,290.08419,8.08E-05,0.22222655,1139.4405,1615.7514
1167,16.74232,9.625,120,-500,107374.18,-31365.461,-44344.795,1356.2593,189.48167,290.0634,9.90E-05,0.22272661,1170.5152,1560.2121
1175,16.805259,1.616,120,500,107374.18,-37142.973,-45464.809,1327.3616,248.71427,290.10133,7.54E-05,0.2229598,1074.2742,1585.1399
1171,16.771293,5.621,120,0,107374.18,-34166.415,-44893.598,1345.8347,219.77022,290.09762,8.55E-05,0.22361244,1129.7444,1580.3162
1156,16.670771,3.621,120,-1380,105909.79,-26846.399,-43475.994,1386.8499,218.26733,290.18947,8.61E-05,0.22102705,1161.1036,1613.4317
1160,16.7003,1.618,120,-1000,107374.18,-28780.073,-43846.44,1381.2715,231.65062,290.05932,8.10E-05,0.22245999,1146.2977,1622.1972
1176,16.809237,3.618,120,500,107374.18,-36994.425,-45432.081,1332.3932,233.86574,290.08214,8.03E-05,0.22266275,1098.9034,1577.8946
1183,16.853482,16.62,120,1000,107374.18,-39793.779,-45973.442,1293.9102,153.9216,290.14161,0.000121507,0.22057075,1137.147,1453.2369
1169,16.756669,25.619,120,-500,107374.18,-31375.37,-44354.416,1334.7605,138.45634,290.03741,0.000134996,0.22042259,1194.7959,1478.6082
1185,16.872274,1.614,120,1380,107374.18,-41999.476,-46411.523,1292.3071,207.28961,290.08163,9.05E-05,0.22321796,1078.3267,1502.3905
1190,16.90578,1.617,40,-550,35569.422,-26065.379,-44710.842,1265.3625,230.83428,290.08074,8.10E-05,0.21897332,1038.2762,1514.0773
1179,16.82812,25.622,120,500,107374.18,-36792.016,-45380.646,1296.6184,108.77542,290.25457,0.000172066,0.22154132,1186.9672,1411.7601
1189,16.895135,25.618,120,1380,107374.18,-42054.118,-46419.828,1253.1831,111.25128,290.06531,0.00016741,0.21760634,1137.3826,1365.4355
1174,16.793226,30.614,120,0,107374.18,-34173.117,-44884.141,1310.3405,98.398721,290.03928,0.000190146,0.22074178,1204.218,1405.7416
1188,16.886989,16.62,120,1380,107374.18,-42011.934,-46426.201,1268.6211,148.54113,290.10141,0.000125533,0.21942385,1117.9615,1423.7355
1194,16.927804,20.626,40,-550,35789.469,-25959.96,-44695.588,1238.4619,137.71519,290.00569,0.000134831,0.21617653,1095.9704,1379.1003
1180,16.838766,1.616,120,1000,107374.18,-39919.838,-46000.003,1311.9368,258.21299,290.07887,7.27E-05,0.22283846,1055.508,1584.29
1173,16.783692,21.614,120,0,107374.18,-34179.161,-44887.965,1330.4717,147.70276,290.06915,0.000126821,0.22171519,1182.836,1484.9821
1193,16.920215,14.62,40,-550,36033.568,-25982.779,-44683.295,1249.2889,152.00814,290.03364,0.000122715,0.21859897,1091.1355,1402.0969
1177,16.813771,9.626,120,500,107374.18,-36953.31,-45428.915,1323.5951,201.88364,290.04484,9.30E-05,0.22372465,1125.2067,1539.2176
1170,16.767315,1.616,120,0,107374.18,-34166.045,-44898.326,1349.2259,242.53343,290.09788,7.77E-05,0.22395904,1105.746,1605.5267
1172,16.776383,13.608,120,0,107374.18,-34173.528,-44888.294,1338.5386,183.13096,290.04345,0.000102602,0.223033,1147.8135,1523.4895
1191,16.909759,3.619,40,-550,36033.98,-25987.466,-44684.281,1271.7549,242.57901,290.08349,7.70E-05,0.22026929,1025.68,1525.1684
1196,16.941042,3.618,40,-400,36357.431,-26657.433,-44823.127,1252.0315,247.01475,290.01784,7.54E-05,0.21848445,1009.5473,1519.2406
1181,16.842744,3.618,120,1000,107374.18,-39779.924,-45978.87,1311.3161,195.23111,290.05592,9.60E-05,0.2216922,1114.2453,1515.6032
1186,16.876251,3.618,120,1380,107374.18,-41699.131,-46356.922,1288.2554,194.79275,290.07256,9.64E-05,0.22290007,1091.4159,1489.574
1168,16.748523,16.621,120,-500,107374.18,-31465.617,-44364.489,1344.4057,126.17816,290.18442,0.000132403,0.11897285,1216.6298,1533.1379
1187,16.880786,9.625,120,1380,107374.18,-42115.955,-46424.68,1286.0321,192.07302,290.07074,9.77E-05,0.22111627,1091.5155,1485.3229
1197,16.945576,9.627,40,-400,36548.656,-26939.687,-44870.203,1243.0915,190.20819,290.07468,9.79E-05,0.21805712,1046.8109,1438.2396
1184,16.861628,25.618,120,1000,107374.18,-39537.304,-45916.786,1275.6348,115.31834,290.14824,0.000162185,0.22094957,1157.023,1393.9163
1198,16.951779,16.62,40,-400,36823.51,-26793.564,-44841.999,1237.158,152.06787,290.0723,0.000121971,0.21520741,1077.1709,1389.8089
1178,16.819973,16.623,120,500,107374.18,-36735.73,-45387.554,1308.1433,160.62031,290.04833,0.000116368,0.22036109,1141.4269,1472.3306
1199,16.959925,25.618,40,-400,36610.288,-26750.229,-44835.091,1224.537,123.49779,290.0055,0.000150306,0.2158276,1100.0332,1353.1082
1192,16.914293,8.612,40,-550,35775.49,-25956.136,-44684.24,1263.3758,185.70064,290.08693,0.000100203,0.21729307,1074.2804,1455.3156
1195,16.937063,1.616,40,-400,36159.421,-26762.893,-44848.125,1251.6817,243.90421,290.06279,7.67E-05,0.22043528,1007.9723,1507.3004
1182,16.847279,9.625,120,1000,107374.18,-39960.583,-46006.047,1305.5748,199.7909,290.04966,9.40E-05,0.22297618,1097.0903,1505.4349
1202,16.979083,9.625,40,-200,37283.627,-27815.681,-45043.668,1228.899,195.01002,289.99435,9.52E-05,0.21622487,1025.4075,1425.845
1205,17.004078,1.618,40,0,38224.666,-28958.922,-45268.279,1219.7447,260.52076,290.10036,7.14E-05,0.2174676,951.99884,1487.8193
1206,17.008056,5.621,40,0,38228.49,-28956.538,-45275.392,1216.4376,231.95718,290.06968,8.04E-05,0.217783,977.97486,1454.4797
1204,16.993432,25.618,40,-200,37351.796,-27840.144,-45042.27,1199.3902,121.6543,290.04674,0.000152348,0.21447676,1071.8118,1321.1276
1208,17.020455,21.615,40,0,38243.415,-28959.868,-45266.429,1189.897,138.73893,290.08813,0.000133595,0.21488891,1045.0178,1329.457
1203,16.985286,16.621,40,-200,37326.058,-27786.448,-45032.361,1212.503,157.19848,289.98358,0.000118169,0.2159515,1056.1215,1379.6159
1210,17.042021,1.617,40,200,39256.693,-30061.912,-45477.349,1189.8029,238.29263,290.07843,7.78E-05,0.21593476,952.87434,1441.3176
1207,17.013147,13.606,40,0,38232.355,-28960.032,-45282.422,1201.5697,170.76368,290.08043,0.00010867,0.21544611,1024.646,1374.0308
1211,17.046,3.618,40,200,39072.128,-30107.632,-45492.808,1192.4854,238.40932,290.11215,7.79E-05,0.21629075,950.80091,1438.3607
1219,17.098391,25.618,40,400,39882.792,-31170.823,-45708.086,1138.188,104.77989,290.05591,0.0001766,0.21352652,1032.9041,1248.0454
1200,16.970571,1.616,40,-200,37276.802,-27826.165,-45042.434,1237.2257,246.7318,290.03508,7.54E-05,0.21779667,983.97193,1491.7654
1218,17.090244,16.622,40,400,39867.333,-31189.201,-45702.659,1154.429,138.91888,290.14537,0.000133777,0.21721612,1020.48,1306.217
1214,17.064883,25.621,40,200,39057.45,-30069.272,-45483.064,1157.5151,118.20036,290.14057,0.000156243,0.21177728,1030.699,1274.1596
1222,17.117549,8.613,40,550,40788.431,-31865.172,-45831.061,1146.6341,194.25263,290.07922,9.59E-05,0.2176846,953.1491,1352.6691
1201,16.974549,3.618,40,-200,37313.395,-27830.688,-45044.901,1239.9664,248.22053,290.04228,7.53E-05,0.22024609,990.10112,1500.3029
1226,17.144297,3.618,65,-810,58589.348,-25915.721,-44247.106,1137.7794,203.74444,290.13381,9.12E-05,0.2161338,928.47328,1344.1025
1232,17.182339,9.626,65,-600,60233.705,-27325.756,-44504.074,1112.4259,191.20382,290.14711,9.70E-05,0.2141814,913.43158,1305.1947
1228,17.155034,16.621,65,-810,58514.683,-25948.818,-44272.186,1115.5524,136.50404,290.07839,0.000135463,0.2133466,977.12115,1257.4344
1209,17.029989,30.614,40,0,38227.092,-28934.705,-45252.326,1173.2594,113.53141,290.0653,0.000163402,0.21576336,1054.2571,1287.2581
1224,17.131061,20.624,40,550,40889.204,-32032.263,-45869.38,1126.6253,114.03329,290.09032,0.000162392,0.21416982,1013.7261,1246.3749
1213,17.056737,16.621,40,200,39026.285,-30034.653,-45477.924,1169.1059,153.99357,290.07744,0.000120624,0.21580004,1014.3073,1330.7836
1236,17.211311,3.619,65,-300,61045.769,-28987.744,-44850.468,1106.4634,210.67106,290.08543,8.78E-05,0.21391482,887.70582,1317.3245
1220,17.109036,1.617,40,550,40719.852,-31966.685,-45856.511,1154.46,239.81903,290.07606,7.73E-05,0.21426601,909.3395,1401.8524
1235,17.207333,1.617,65,-300,61344.224,-28928.621,-44825.018,1113.2887,244.97436,290.08847,7.60E-05,0.21792299,868.40552,1368.4935
1212,17.050534,9.624,40,200,39108.597,-30061.501,-45486.106,1183.0096,185.43774,290.12067,0.000100204,0.21565762,999.22668,1379.9349
1221,17.113014,3.62,40,550,40600.454,-31975.853,-45841.71,1154.503,226.6455,290.01157,8.27E-05,0.21910248,927.75209,1395.6924
1239,17.230194,25.621,65,-300,61279.837,-29002.463,-44842.574,1072.7776,108.73268,290.05504,0.000170091,0.2135821,966.71894,1190.3518
1217,17.084042,9.624,40,400,40194.279,-31215.515,-45704.879,1164.9585,179.98658,290.09819,0.000102991,0.21484155,986.43355,1357.0917
1234,17.196688,25.618,65,-600,60000.87,-27316.752,-44515.998,1091.3553,107.06118,290.10329,0.000172582,0.21302594,982.76835,1203.9993
1216,17.079507,3.62,40,400,39980.563,-31210.54,-45715.199,1178.0477,229.10219,290.1553,8.10E-05,0.21593249,950.93467,1421.8027
1237,17.215846,9.625,65,-300,61365.768,-28967.227,-44826.416,1097.3178,189.92645,290.09824,9.77E-05,0.2156802,905.6074,1296.5744
1215,17.075529,1.616,40,400,40312.073,-31221.764,-45710.964,1177.9648,230.66268,290.20654,8.03E-05,0.21469964,949.2667,1423.7434
1240,17.240841,1.615,65,0,62496.557,-30590.403,-45148.511,1089.5119,220.73001,290.09926,8.39E-05,0.21373567,871.36859,1324.7728
1233,17.188542,16.621,65,-600,59984.547,-27315.025,-44512.256,1107.6192,141.80997,290.0091,0.000130875,0.21580416,968.90854,1258.3036
1225,17.140318,1.617,65,-810,59477.27,-26270.625,-44299.281,1139.0824,247.04988,290.10797,7.53E-05,0.21753776,887.51596,1394.0295
1238,17.222049,16.619,65,-300,61087.871,-28892.439,-44823.908,1083.9875,153.55155,290.09488,0.000120815,0.21567164,927.20778,1241.671
1231,17.177804,3.62,65,-600,60022.414,-27304.993,-44510.365,1121.1372,202.97562,290.08637,9.15E-05,0.21491707,923.07026,1341.0813
1223,17.12347,14.619,40,550,40890.931,-32067.622,-45861.609,1134.4885,156.81368,290.10035,0.000117911,0.21357944,971.291,1294.5171
1230,17.173826,1.615,65,-600,60237.364,-27363.253,-44515.957,1121.0992,245.55143,290.08896,7.57E-05,0.21728806,875.59769,1381.5437
1229,17.16318,25.62,65,-810,59187.326,-26345.824,-44323.415,1105.0924,96.229299,290.08168,0.000191953,0.21277861,1001.5151,1199.8384
1227,17.148831,9.624,65,-810,58774.941,-26252.041,-44297.759,1128.062,179.74553,290.09184,0.000103059,0.21456746,949.10347,1319.4925
1241,17.244819,5.62,65,0,62492.158,-30595.789,-45152.91,1089.1773,195.61035,290.14276,9.45E-05,0.21261921,888.97367,1289.1677
1247,17.287297,9.627,65,300,63894.266,-32150.18,-45441.99,1058.7144,159.27087,290.11442,0.000116328,0.21394047,899.44412,1227.1518
1243,17.257218,21.615,65,0,62501.655,-30608.042,-45149.21,1062.0662,130.06512,290.07457,0.000142321,0.2134265,933.12589,1200.6317
1244,17.266752,30.612,65,0,62507.082,-30603.724,-45149.415,1048.4264,99.926996,290.03223,0.000185099,0.21347096,945.87449,1150.1861
1251,17.31627,3.62,65,600,65219.941,-33856.286,-45784.601,1051.7329,198.85475,290.05599,9.28E-05,0.21137745,845.61829,1252.5635
1245,17.278784,1.618,65,300,63731.861,-32153.099,-45455.928,1069.4343,224.30723,290.08709,8.26E-05,0.21480477,841.16986,1303.8503
1262,17.387819,9.624,90,-1070,83193.258,-26359.721,-43866.545,1028.0813,160.52494,290.06754,0.000114888,0.21160842,866.22888,1195.256
1248,17.2935,16.62,65,300,63816.517,-32339.515,-45499.057,1045.4781,130.28853,290.01297,0.000142303,0.21338762,914.81377,1184.0852
1249,17.301646,25.618,65,300,63472.301,-32234.877,-45473.525,1036.8024,100.03832,290.00952,0.000184171,0.21139559,931.84719,1137.9104
1255,17.345799,1.616,65,810,65923.422,-35059.227,-46028.166,1038.0217,199.33303,290.09027,9.27E-05,0.21293771,842.899,1252.4646
1257,17.354312,9.625,65,810,65517.739,-35025.76,-46025.535,1035.5233,170.54142,290.14542,0.000108253,0.21209,866.32904,1215.6811
1260,17.379306,1.615,90,-1070,81912.146,-25913.419,-43807.093,1032.2336,201.74057,290.16095,9.16E-05,0.21327976,830.56619,1243.6459
1258,17.360514,16.621,65,810,66248.972,-35203.952,-46045.352,1024.3918,135.46589,290.08325,0.0001361,0.21177806,889.75763,1167.9191
1242,17.249909,13.606,65,0,62499.723,-30603.642,-45152.54,1073.893,150.69894,290.11971,0.000123,0.21380498,922.9363,1233.7506
1267,17.421326,9.625,90,-700,83765.253,-28361.03,-44271.61,1015.4132,165.84657,289.99852,0.000111286,0.21244833,846.31792,1186.9548
1250,17.312292,1.616,65,600,64728.533,-33832.563,-45790.152,1054.5404,220.94377,290.08798,8.38E-05,0.21428489,832.6589,1285.8158
1264,17.402168,25.617,90,-1070,81742.052,-26083.511,-43840.479,1009.8531,105.21996,290.25736,0.000177472,0.21672495,906.53186,1123.1449
1273,17.461036,16.621,90,-300,85440.168,-30680.322,-44758.617,999.0776,134.58431,290.07863,0.000136593,0.20977603,861.44547,1137.3424
1254,17.335154,25.617,65,600,65162.915,-34125.013,-45829.129,1025.8002,95.38241,290.11723,0.000196336,0.2144195,927.63768,1123.3623
1265,17.412813,1.615,90,-700,83781.699,-28280.033,-44261.907,1025.3734,208.75098,290.09005,8.88E-05,0.21533022,814.63106,1243.1669
1246,17.282763,3.618,65,300,63898.295,-32307.692,-45493.096,1066.505,212.78148,290.07813,8.71E-05,0.21565814,857.24436,1296.2001
1256,17.349778,3.615,65,810,66648.118,-35479.546,-46100.611,1043.6976,182.16623,290.0818,0.000101742,0.21505221,860.63809,1235.9781
1274,17.469182,25.62,90,-300,85417.966,-30630.161,-44736.621,990.78935,101.20486,290.08173,0.000181534,0.20885384,885.53135,1094.701
1275,17.479827,1.616,90,0,86622.234,-32232.739,-45038.981,1008.3405,220.63117,290.05693,8.39E-05,0.21388146,794.66872,1247.5434
1253,17.327007,16.62,65,600,64966.302,-33921.453,-45803.555,1031.4669,124.78644,290.07788,0.000147644,0.21113989,900.78452,1156.468
1277,17.488896,13.607,90,0,86622.07,-32228.792,-45039.638,1001.8229,147.31737,290.08487,0.000125149,0.21158719,846.11117,1147.9393
1259,17.368661,25.617,65,810,65919.927,-35248.192,-46062.333,1017.7947,92.307304,290.09134,0.000199473,0.21110205,920.84182,1111.4208
1261,17.383284,3.62,90,-1070,82367.087,-26561.76,-43938.743,1030.7706,189.63053,290.06756,9.77E-05,0.2144837,846.27834,1236.8732
1269,17.435675,25.619,90,-700,83394.928,-28447.001,-44304.626,998.99531,111.29472,290.0086,0.000166049,0.20935493,882.80862,1114.05
1252,17.320804,9.626,65,600,64991.218,-33802.631,-45768.196,1043.7358,172.21774,290.09969,0.000107087,0.21167542,867.00751,1222.2753
1266,17.416791,3.618,90,-700,83797.694,-28498.353,-44319.756,1023.4185,204.81771,290.05632,9.05E-05,0.21455057,813.38028,1234.1248
1279,17.505739,30.612,90,0,86631.28,-32232.986,-45041.324,982.00545,95.342149,290.14743,0.000192906,0.21000099,886.86505,1082.337
1272,17.454833,9.625,90,-300,85414.183,-30611.865,-44725.191,1005.194,169.17406,290.07221,0.000109189,0.21203425,833.34743,1182.7536
1278,17.496205,21.615,90,0,86624.372,-32231.67,-45043.01,988.81535,115.08273,290.00317,0.000160298,0.21181027,874.74667,1110.5059
1276,17.483806,5.621,90,0,86613.107,-32220.733,-45031.292,1004.4397,194.85805,290.03834,9.47E-05,0.21231609,815.33308,1217.172
1271,17.450299,3.618,90,-300,85570.134,-30649.732,-44728.686,1010.2387,206.68099,290.08609,8.94E-05,0.21238205,807.08686,1232.7212
1263,17.394021,16.623,90,-1070,82041.001,-26682.843,-43956.752,1013.7802,140.12942,290.10721,0.000131638,0.21090881,873.86885,1163.8887
1284,17.540633,25.619,90,300,87949.274,-33893.083,-45369.956,971.93199,109.3278,290.08188,0.000168382,0.21063127,860.30876,1085.3074
1270,17.446321,1.616,90,-300,85112.726,-30445.473,-44690.243,1010.9903,212.14395,290.09357,8.72E-05,0.21337167,803.51507,1240.5152
1282,17.526284,9.625,90,300,88048.279,-34004.217,-45384.429,991.62505,152.3227,290.13626,0.000120981,0.21125407,833.99037,1145.2723
1280,17.517772,1.615,90,300,87741.189,-33937.981,-45377.563,995.67968,199.86462,290.11473,9.24E-05,0.21348014,795.06292,1207.7957
1268,17.427528,16.621,90,-700,83805.629,-28495.928,-44305.078,1008.2026,147.23075,290.10436,0.000125264,0.21175296,860.35841,1163.3285
1285,17.551278,1.619,90,700,89747.907,-36112.839,-45806.063,983.96503,195.75707,290.17545,9.43E-05,0.21248185,793.69496,1196.8202
1281,17.521749,3.62,90,300,87810.962,-33833.837,-45360.747,995.55408,187.47565,290.1135,9.83E-05,0.21160869,801.81651,1187.2542
1283,17.532487,16.62,90,300,88025.543,-33888.396,-45360.13,983.90923,142.18868,290.1049,0.00012944,0.21069687,835.6381,1129.2811
1289,17.57414,25.62,90,700,89830.015,-36023.784,-45792.454,964.40916,107.57601,290.12083,0.000170676,0.20857469,848.54286,1068.7905
1287,17.559791,9.625,90,700,89774.016,-36097.092,-45793.646,973.68941,138.48165,290.08755,0.000132918,0.21018438,829.37996,1114.5089
1292,17.593299,9.625,90,1070,91549.379,-38496.726,-46261.617,971.98,135.14061,290.16218,0.000136258,0.21062915,837.29172,1113.7891
1290,17.584786,1.615,90,1070,91421.223,-38422.966,-46249.735,977.50407,187.55704,290.11625,9.84E-05,0.21267003,789.82785,1176.1823
1295,17.618293,1.616,120,-1380,106265.6,-26674.292,-43445.117,969.06849,189.92814,290.09182,9.73E-05,0.21249452,777.45538,1164.1103
1286,17.555257,3.618,90,700,89117.568,-36102.93,-45808.407,983.65416,197.04848,290.10079,9.39E-05,0.21391862,790.19256,1195.1509
1304,17.674662,25.62,120,-1000,107374.18,-28440.711,-43811.451,932.00421,93.259162,290.25989,0.000196811,0.20827239,836.40755,1027.2995
1288,17.565994,16.619,90,700,89882.684,-36081.427,-45786.205,972.00945,140.57538,290.15501,0.000131086,0.21138381,828.03851,1116.5473
1291,17.588764,3.619,90,1070,90808.356,-38030.359,-46181.279,976.73845,207.3751,290.10776,8.90E-05,0.21245916,769.40836,1194.9957
1298,17.633009,16.621,120,-1380,106803.85,-27108.671,-43501.732,959.85929,116.48957,290.07677,0.000158004,0.21074167,837.09053,1074.6064
1296,17.622272,3.619,120,-1380,107139.14,-26215.82,-43344.714,974.15795,213.94294,290.11737,8.66E-05,0.21456077,756.03768,1194.6492
1306,17.689286,3.618,120,-500,107374.18,-31310.244,-44347.303,951.04442,188.07744,290.09084,9.81E-05,0.21210071,763.13521,1147.7234
1310,17.718815,1.617,120,0,107374.18,-34151.82,-44896.558,956.57567,217.41305,290.14358,8.50E-05,0.21322762,741.23863,1187.0442
1312,17.727884,13.606,120,0,107374.18,-34150.915,-44895.53,945.84115,121.59966,290.10467,0.000151244,0.2098307,814.34008,1062.9023
1307,17.69382,9.626,120,-500,107374.18,-31270.609,-44337.723,947.06284,161.69103,290.07817,0.000114086,0.21232507,779.24661,1111.0463
1293,17.599501,16.62,90,1070,90868.55,-37975.84,-46162.037,963.31915,103.48353,290.09636,0.00017853,0.21273264,863.13232,1075.3929
1313,17.735193,21.615,120,0,107374.18,-34152.93,-44896.106,937.78507,111.77825,290.09466,0.000164768,0.21107689,821.03952,1050.4655
1316,17.760737,3.619,120,500,107374.18,-36901.217,-45429.984,950.66906,201.73985,290.12544,9.17E-05,0.21389545,752.6328,1166.9228
1315,17.756758,1.619,120,500,107374.18,-36854.059,-45417.65,946.95337,174.9721,290.11975,0.000105379,0.21142599,771.14635,1130.5405
1303,17.666516,16.622,120,-1000,107374.18,-28628.359,-43810.136,934.86067,122.73316,290.14213,0.000149804,0.20823968,811.94557,1064.014
1299,17.641155,25.62,120,-1380,106506.33,-26780.574,-43466.784,942.99255,88.712894,290.12923,0.000207479,0.21044094,855.13725,1036.9739
1317,17.765272,9.625,120,500,107374.18,-37016.01,-45454.119,944.15512,138.02453,290.10731,0.000133644,0.20980147,802.67505,1086.628
1302,17.660314,9.623,120,-1000,107374.18,-28412.753,-43778.354,941.7361,167.88823,290.06553,0.000110297,0.21438938,775.09674,1119.6002
1319,17.77962,25.619,120,500,107374.18,-37054.165,-45453.872,928.88543,78.668003,290.12819,0.000234049,0.21050801,849.10674,1010.7822
1318,17.771474,16.62,120,500,107374.18,-36905.329,-45436.974,937.95213,103.62988,290.14111,0.000177488,0.21024101,828.99076,1042.0395
1300,17.651801,1.616,120,-1000,107374.18,-28922.249,-43881.964,956.34253,224.66569,290.12915,8.23E-05,0.21331522,729.55816,1190.7449
1294,17.607647,25.619,90,1070,91640.862,-38215.705,-46198.794,956.8417,77.66076,290.04818,0.000236156,0.20700923,870.41315,1029.6273
1321,17.794244,3.618,120,1000,107374.18,-39840.116,-46001.729,940.69637,195.80696,290.11167,9.45E-05,0.21447716,744.61848,1149.8765
1301,17.655778,3.619,120,-1000,107374.18,-28319.751,-43757.097,949.78728,211.07533,290.0968,8.76E-05,0.21418985,744.01758,1179.8713
1297,17.626806,9.623,120,-1380,106658.54,-26349.69,-43379.415,969.32736,156.10207,290.07431,0.00011836,0.21231138,812.19533,1131.441
1314,17.744726,30.615,120,0,107374.18,-34149.887,-44897.709,933.26548,87.591691,290.09623,0.000209338,0.20777056,843.92429,1023.6212
1308,17.700023,16.62,120,-500,107374.18,-31342.642,-44348.495,944.60084,123.34033,290.21428,0.000149933,0.21267452,821.75196,1074.8238
1309,17.708169,25.619,120,-500,107374.18,-31383.264,-44355.978,942.47407,94.77762,290.12609,0.000193933,0.20992678,841.5596,1035.9556
1320,17.790266,1.617,120,1000,107374.18,-39563.618,-45929.984,942.91157,210.78588,290.09164,8.74E-05,0.21115736,726.75879,1161.5543
1324,17.813128,25.619,120,1000,107374.18,-39710.152,-45990.299,924.16678,80.479175,290.14056,0.000228093,0.2087773,842.76632,1008.5064
1305,17.685308,1.616,120,-500,107374.18,-31490.286,-44380.195,950.70934,221.40648,290.10216,8.33E-05,0.21185797,721.64866,1176.6645
1322,17.798779,9.625,120,1000,107374.18,-39539.936,-45935.123,936.22803,152.11972,290.12739,0.000121133,0.21129343,777.01733,1088.9726
1329,17.846635,25.618,120,1380,107374.18,-42335.427,-46508.266,925.71099,88.416931,290.05667,0.000208401,0.21107263,834.95057,1016.6252
1311,17.722794,5.62,120,0,107374.18,-34143.555,-44886.896,956.86433,192.97122,290.14353,9.58E-05,0.21346357,759.42939,1157.5201
1327,17.832286,9.625,120,1380,107374.18,-41557.942,-46316.136,932.61119,165.52482,290.15431,0.000111707,0.21306207,771.87617,1111.6895
1332,17.865793,9.625,65,-810,58817.989,-26372.754,-44345.946,932.69396,171.3569,290.12182,0.000108022,0.21171685,756.38159,1109.6386
1331,17.861259,3.621,65,-810,58610.769,-26137.577,-44302.57,937.77514,188.51362,290.15244,9.81E-05,0.21342626,752.35314,1139.465
1328,17.838489,16.619,120,1380,107374.18,-42258.377,-46487.791,928.67458,115.31257,290.08434,0.000159724,0.21113161,808.262,1045.2027
1330,17.85728,1.616,65,-810,59023.975,-26053.949,-44273.666,939.749,223.40933,290.12874,8.27E-05,0.21346243,722.62336,1182.3261
1334,17.880142,25.62,65,-810,58809.478,-26147.65,-44302.282,918.59615,98.072714,290.18504,0.000187132,0.20878172,816.49144,1018.5692
1335,17.890788,1.616,65,-600,59613.771,-27115.001,-44489.808,934.50779,205.55034,290.1658,8.98E-05,0.21200977,728.36781,1148.8544
1336,17.894766,3.618,65,-600,59642.675,-27288.876,-44525.948,932.73879,193.56202,290.13648,9.52E-05,0.21024074,734.76167,1131.4807
1325,17.823773,1.617,120,1380,107374.18,-41360.097,-46283.408,939.89785,213.00123,290.06576,8.70E-05,0.21431309,728.64543,1165.4556
1342,17.932808,9.624,65,-300,60996.184,-28837.428,-44830.486,907.63312,164.43103,290.07387,0.000111763,0.2093476,737.54729,1075.4628
1339,17.913649,25.62,65,-600,59739.254,-27162.612,-44501.731,902.66478,103.71124,290.18034,0.000177996,0.21036842,796.34631,1009.8254
1326,17.827751,3.62,120,1380,107374.18,-41818.652,-46382.372,936.84619,154.78287,290.15784,0.000119573,0.21282142,779.12322,1096.6344
1345,17.957802,1.616,65,0,62320.913,-30539.256,-45146.044,892.54256,204.43115,290.0488,9.02E-05,0.21161091,687.0313,1106.1808
1323,17.804981,16.622,120,1000,107374.18,-39862.606,-45999.92,926.25383,112.14818,290.14028,0.000164124,0.20948918,815.06147,1046.7769
1341,17.928273,3.618,65,-300,61036.436,-28974.628,-44849.769,915.76335,199.36785,290.10039,9.22E-05,0.20983802,710.59018,1120.8139
1333,17.871996,16.621,65,-810,58848.866,-26098.6,-44293.319,926.53,136.33486,290.11914,0.000134943,0.21033663,787.5744,1067.9711
1352,18.004259,9.626,65,300,63628.004,-32106.845,-45452.926,887.13209,175.43176,290.15042,0.000105085,0.21125728,712.19366,1072.8973
1351,17.999724,3.619,65,300,63626.236,-32180.975,-45473.155,888.17858,183.13651,290.02111,0.000100489,0.20926874,698.63345,1074.407
1344,17.947157,25.618,65,-300,60938.376,-28778.551,-44819.056,884.48476,104.0804,290.15826,0.000179103,0.21391378,779.33288,992.37419
1354,18.018608,25.619,65,300,63714.963,-32250.542,-45488.367,869.47338,97.264275,290.14701,0.000188935,0.20942193,767.72011,968.4516
1355,18.029252,1.619,65,600,64932.464,-33844.321,-45793.071,880.13678,185.28851,290.09386,9.97E-05,0.21233531,691.44816,1070.9559
1361,18.066739,3.62,65,810,65800.282,-34773.314,-45978.335,883.25424,179.82177,290.1333,0.000102423,0.2109449,705.17843,1073.0438
1358,18.043968,16.625,65,600,64747.57,-33416.685,-45712.855,871.63195,139.34416,290.05829,0.000131919,0.21013211,727.59409,1014.7291
1357,18.037765,9.626,65,600,64848.425,-33632.826,-45757.26,876.48958,173.01736,290.15039,0.000106314,0.21059204,704.88304,1062.9553
1360,18.062761,1.615,65,810,65970.663,-35151.201,-46052.548,881.93447,182.48889,290.13579,0.000100758,0.20977653,696.10317,1069.0382
1340,17.924294,1.617,65,-300,61074.097,-28956.291,-44844.137,916.07705,206.33143,290.1295,8.93E-05,0.21134212,713.14425,1138.7042
1359,18.052115,25.619,65,600,65065.718,-33940.243,-45818.644,870.3546,101.76371,290.25524,0.000180868,0.21041397,762.18309,971.46337
1362,18.071273,9.624,65,810,65980.736,-35204.281,-46073.557,877.0598,141.85835,290.08065,0.000129664,0.21003784,737.82602,1028.0831
1346,17.96178,5.622,65,0,62372.924,-30573.875,-45156.117,887.02111,180.72413,290.09763,0.000101692,0.20903606,701.4579,1072.0573
1363,18.077476,16.621,65,810,65836.176,-34841.03,-45976.814,873.47158,135.36036,290.1385,0.000136133,0.2107422,735.37925,1012.6511
1337,17.899301,9.623,65,-600,60273.833,-27282.133,-44504.486,922.68396,153.87462,290.1187,0.000119705,0.21150285,764.32431,1080.5141
1364,18.085622,25.617,65,810,66295.925,-35398.385,-46102.667,865.56615,101.34525,290.13155,0.000181047,0.20829114,761.91147,969.86631
1338,17.905503,16.621,65,-600,59808.657,-27317.122,-44524.385,913.19568,141.94074,290.10771,0.000129345,0.20918028,764.98028,1055.5046
1350,17.995746,1.617,65,300,63631.005,-32159.184,-45470.565,886.8117,215.03951,290.10747,8.57E-05,0.21135946,674.2259,1117.3196
1343,17.939011,16.62,65,-300,61004.531,-28924.509,-44840.272,895.67071,134.25363,290.15527,0.000137107,0.21069832,758.68061,1036.0366
1353,18.010461,16.623,65,300,63755.995,-32255.969,-45488.285,875.20051,140.2459,290.12871,0.000131037,0.20968521,729.17561,1017.5214
1366,18.100246,3.618,90,-1070,82649.714,-26621.253,-43946.267,881.85798,200.39454,290.14746,9.21E-05,0.21206894,676.84702,1088.5368
1356,18.033231,3.621,65,600,64966.795,-33737.423,-45771.938,878.37253,179.52143,290.21685,0.000107765,0.22718628,694.18172,1062.3132
1347,17.966871,13.607,65,0,62372.595,-30572.189,-45149.333,882.72513,152.35592,290.09571,0.000120491,0.20897482,726.05369,1039.4009
1367,18.10478,9.625,90,-1070,82115.831,-26380.073,-43912.512,874.35177,150.57691,290.20188,0.000122469,0.21053137,719.28178,1027.4152
1348,17.97418,21.613,65,0,62383.367,-30574.903,-45161.709,876.94489,113.36451,290.10288,0.00016166,0.20806103,757.68104,989.95532
1349,17.983713,30.613,65,0,62387.355,-30566.803,-45147.853,869.14098,88.910867,290.14406,0.000206655,0.2096743,778.36988,961.89275
1371,18.133753,3.619,90,-700,83630.93,-28467.353,-44313.712,877.93834,207.89201,290.12832,8.86E-05,0.21171073,665.37274,1091.3747
1369,18.119129,25.618,90,-1070,81799.737,-26248.546,-43881.388,862.93634,90.083646,290.14319,0.000205008,0.21037765,773.93925,958.4951
1374,18.152637,25.641,90,-700,83601.944,-28464.023,-44320.866,863.69403,106.51008,290.13077,0.000172545,0.20943414,756.17307,974.98855
1373,18.144491,16.62,90,-700,83878.362,-28326,-44284.397,864.88943,124.7319,290.01925,0.000148273,0.21150557,736.08806,991.79073
1365,18.096267,1.618,90,-1070,82019.745,-26287.523,-43896.148,878.49448,194.59158,290.10387,9.48E-05,0.21147526,680.43906,1077.5104
1378,18.178004,16.621,90,-300,85308.065,-30640.564,-44737.772,868.42709,130.125,290.15273,0.000141142,0.20913381,737.75276,1004.0149
1379,18.18615,25.618,90,-300,85237.346,-30547.849,-44724.615,862.28645,108.73071,290.21701,0.000171662,0.21452643,750.23657,973.02606
1376,18.167267,3.618,90,-300,85322.784,-30652.775,-44747.557,878.72589,177.72239,290.13829,0.00010359,0.21111682,697.98649,1064.2559
1377,18.171801,9.626,90,-300,85274.967,-30494.153,-44717.132,875.77528,158.33297,290.13662,0.000116167,0.21002123,711.73286,1035.7217
1368,18.110983,16.619,90,-1070,81932.252,-26408.278,-43902.233,869.29611,119.41381,290.09624,0.000154332,0.21127352,752.32232,996.60698
1380,18.196795,1.62,90,0,86548.597,-32210.784,-45048.725,874.08194,182.59993,290.15825,0.000100739,0.210458,691.80532,1067.6795
1386,18.238719,3.613,90,300,87984.222,-34085.296,-45411.441,872.9313,162.0116,290.14191,0.000114065,0.21150444,707.27771,1038.6819
1381,18.200774,5.619,90,0,86553.16,-32205.726,-45046.505,873.52787,158.48208,290.15183,0.000116364,0.21178265,710.97768,1036.5274
1372,18.138288,9.625,90,-700,83528.717,-28208.493,-44269.143,871.77507,155.97558,290.14797,0.000118016,0.21059927,713.14208,1033.2721
1384,18.222707,30.612,90,0,86560.479,-32209.303,-45047.08,858.57291,79.128656,290.22309,0.000231964,0.20887167,776.65923,939.69431
1393,18.282962,16.621,90,700,89429.058,-35901.097,-45771.897,856.524,111.89632,290.18096,0.000164501,0.21043266,745.03568,974.63099
1383,18.213173,21.613,90,0,86564.508,-32222.912,-45049.712,862.34563,97.453626,290.16235,0.000188696,0.20994106,760.6398,960.54202
1396,18.305732,3.618,90,1070,91104.594,-38230.383,-46227.369,868.11029,200.63069,290.1601,9.20E-05,0.21210299,670.34121,1083.9012
1370,18.129775,1.616,90,-700,83360.35,-28157.429,-44248.874,877.93344,197.28314,290.046,9.54E-05,0.21755532,685.4838,1093.0617
1388,18.249455,16.621,90,300,87840.852,-33846.952,-45364.858,863.65947,138.03547,290.19606,0.00013306,0.20931724,719.41033,1003.0745
1399,18.324615,25.619,90,1070,91037.37,-38043.105,-46168.204,857.76121,87.108223,290.1295,0.00021106,0.20943993,767.23117,945.60721
1401,18.339239,3.619,120,-1380,106934.47,-26591.199,-43422.298,873.89674,208.51746,290.14564,8.85E-05,0.21238785,662.98641,1094.1651
1382,18.205864,13.606,90,0,86558.793,-32207.864,-45050.411,868.80018,154.35252,290.11073,0.000119107,0.20988059,713.85211,1031.2489
1375,18.163288,1.618,90,-300,85252.148,-30478.817,-44708.128,877.64892,201.69567,290.08243,9.13E-05,0.21115123,671.28115,1084.7997
1400,18.335261,1.618,120,-1380,106556.21,-26747.477,-43456.218,871.2501,200.66098,290.16282,9.19E-05,0.21222609,672.86667,1086.7697
1387,18.243252,9.625,90,300,87966.994,-33885.847,-45374.726,870.04697,158.66654,290.10906,0.000116128,0.21090215,707.37408,1032.4239
1402,18.343774,9.624,120,-1380,106298.99,-26211.297,-43354.746,864.73872,154.33145,290.06875,0.000119307,0.21030459,705.79957,1022.3014
1405,18.368768,1.617,120,-1000,107374.18,-28718.853,-43840.766,866.26259,214.26601,290.08955,8.61E-05,0.21237516,657.49107,1098.1756
1389,18.257601,25.619,90,300,87925.057,-33974.82,-45405.562,858.11415,107.75166,290.11119,0.000170357,0.20882523,751.51537,971.94928
1404,18.358123,25.618,120,-1380,106620.72,-26777.203,-43451.777,852.55401,91.899281,290.12224,0.000199757,0.20922503,759.44553,948.75649
1409,18.39163,25.619,120,-1000,107374.18,-28365.635,-43776.791,857.35205,97.051031,290.12602,0.000189283,0.20929897,756.8079,955.99008
1407,18.377281,9.624,120,-1000,107374.18,-28397.253,-43781.972,863.40557,160.44513,290.12213,0.000114465,0.20900039,704.48732,1033.7955
1391,18.272225,3.618,90,700,89518.73,-36021.07,-45787.109,867.30542,170.45682,290.15029,0.00010785,0.20986339,692.15609,1041.8439
1395,18.301754,1.616,90,1070,91037.493,-38278.817,-46222.476,866.46206,180.01225,290.08048,0.000102513,0.21157479,686.67667,1054.7072
1406,18.372747,3.618,120,-1000,107374.18,-28620.054,-43827.692,865.85329,186.22566,290.14419,9.91E-05,0.21204582,681.09472,1065.5113
1385,18.234739,1.621,90,300,87830.574,-33896.29,-45369.956,872.29045,214.25884,290.0908,8.62E-05,0.21256389,655.68474,1096.9213
1397,18.310267,9.623,90,1070,91434.832,-38864.705,-46347.466,864.85453,139.00246,290.15932,0.000132211,0.20942158,725.25421,1010.5236
1394,18.291108,25.619,90,700,89622.259,-36220.354,-45825.469,852.74465,103.97564,290.0975,0.000176457,0.20791432,744.91693,958.55782
1390,18.268247,1.619,90,700,89817.516,-36167.809,-45823.167,869.75197,173.54717,290.23,0.00010842,0.21904074,699.08831,1055.3561
1410,18.402275,1.617,120,-500,107374.18,-31512.2,-44399.149,869.1814,205.16166,290.2287,9.01E-05,0.2133445,659.88518,1080.8724
1413,18.416991,16.619,120,-500,107374.18,-31280.189,-44343.603,860.47972,131.6417,290.06696,0.000140103,0.21008375,730.04533,1001.7628
1414,18.425137,25.62,120,-500,107374.18,-31354.936,-44372.753,853.77804,99.804775,290.10516,0.000184306,0.20939495,748.18356,952.71543
1398,18.316469,16.622,90,1070,91123.259,-38203.699,-46214.787,859.74645,113.7066,290.00832,0.000161553,0.20894932,740.69952,973.88634
1392,18.276759,9.625,90,700,89528.516,-36231.291,-45832.13,863.43089,136.44635,290.08812,0.000134733,0.20990974,729.58443,1009.8499
1415,18.435783,1.616,120,0,107374.18,-34133.441,-44899.847,868.277,213.41496,290.16615,8.67E-05,0.21384778,660.22898,1100.7508
1418,18.452161,21.613,120,0,107374.18,-34146.475,-44900.793,857.58091,114.72615,290.10244,0.000160308,0.20933566,740.94919,977.14171
1411,18.406254,3.62,120,-500,107374.18,-31296.47,-44351.785,868.58525,185.27924,290.10991,9.94E-05,0.21114447,678.72617,1060.0112
1403,18.349977,16.621,120,-1380,106659.49,-26782.506,-43447.255,859.88095,122.82875,290.10607,0.000149739,0.20911916,730.75401,984.06417
1416,18.439761,5.621,120,0,107374.18,-34136.073,-44896.805,867.84777,168.62552,290.1353,0.000109928,0.2136596,694.31639,1040.0573
1419,18.461694,30.613,120,0,107374.18,-34112.596,-44891.049,851.526,82.17059,290.14545,0.000224359,0.21104567,766.7348,935.80056
1420,18.473727,1.616,120,500,107374.18,-37023.946,-45460.656,863.4344,193.40827,290.16168,9.55E-05,0.21244977,666.34805,1062.0964
1412,18.410788,9.625,120,-500,107374.18,-31383.634,-44363.996,862.88798,161.24754,290.05586,0.000114545,0.21221095,701.83309,1032.2578
1423,18.488442,16.621,120,500,107374.18,-36935.014,-45436.357,852.46006,115.98866,290.11931,0.000158306,0.20895175,731.81267,969.98531
1425,18.507234,1.617,120,1000,107374.18,-39416.632,-45930.436,861.58415,207.40833,290.16175,8.91E-05,0.21337165,660.47421,1086.8692
1426,18.511211,3.622,120,1000,107374.18,-39357.961,-45904.492,861.39109,162.94062,290.13049,0.000113005,0.21093704,700.88318,1035.7229
1428,18.521948,16.623,120,1000,107374.18,-38955.568,-45836.735,853.85902,120.46234,290.08287,0.000152806,0.21046616,731.12338,978.12915
1408,18.383483,16.621,120,-1000,107374.18,-28612.612,-43820.168,860.87543,127.63397,290.15455,0.000143943,0.20952681,729.52105,991.39814
1430,18.54074,1.619,120,1380,107374.18,-40932.008,-46216.761,862.96317,220.51424,290.14685,8.39E-05,0.2137583,645.5835,1099.0226
1417,18.444852,13.607,120,0,107374.18,-34132.126,-44904.37,863.06049,133.64142,290.12219,0.000137628,0.21001797,730.97382,1005.1777
1433,18.555456,16.623,120,1380,107374.18,-41336.743,-46295.578,850.75486,122.32379,290.16515,0.000150919,0.21150596,727.44061,978.80181
1438,18.588963,16.619,120,-1380,106845.78,-26516.411,-43419.42,857.23803,128.18373,290.09829,0.00014365,0.21088757,729.08156,993.61541
1439,18.597109,25.624,120,-1380,106495.6,-27315.397,-43586.47,854.6105,88.843214,290.14121,0.000206952,0.20990081,762.05913,945.25401
1429,18.530095,25.622,120,1000,107374.18,-38910.506,-45815.191,848.00414,83.950079,290.13108,0.00021929,0.21010201,763.73442,937.03325
1443,18.622471,16.62,120,-1000,106956.3,-28503.452,-43815.234,867.28142,129.87228,290.04514,0.000143191,0.21282695,734.50264,1001.9923
1424,18.496588,25.619,120,500,107374.18,-36864.707,-45418.143,847.67023,88.627477,290.13144,0.000207963,0.21050898,758.28044,940.46704
1440,18.607755,1.618,120,-1000,107374.18,-28578.322,-43842.452,868.70913,192.19259,290.19924,9.72E-05,0.21452416,674.81245,1069.2381
1444,18.630617,25.62,120,-1000,107374.18,-28873.157,-43898.533,861.02021,98.163629,290.10662,0.000187361,0.21020727,759.41012,961.17573
1422,18.48224,9.623,120,500,107374.18,-37183.636,-45469.701,860.12602,142.66688,290.09557,0.000128822,0.20960051,719.25652,1012.3495
1447,18.649776,9.626,120,-500,107374.18,-31294.373,-44362.803,875.95972,157.44393,290.12302,0.000117768,0.21249408,717.6075,1040.4935
1445,18.641263,1.616,120,-500,107374.18,-31258.151,-44348.865,874.84777,178.03072,290.08815,0.000103991,0.21338626,690.71257,1056.9036
1421,18.477705,3.619,120,500,107374.18,-36913.634,-45441.537,864.66009,206.35811,290.03968,8.92E-05,0.21128379,660.23197,1085.6165
1435,18.574248,1.617,120,-1380,106744.15,-27249.983,-43550.7,859.9422,187.31989,290.15445,9.85E-05,0.21203666,673.39486,1056.5041
1432,18.549252,9.628,120,1380,107374.18,-40810.061,-46188.392,856.49428,159.8677,290.16031,0.000115407,0.21211449,697.05958,1025.8091
1449,18.664124,25.619,120,-500,107374.18,-31295.607,-44364.489,864.38067,101.03172,290.17793,0.000187232,0.22045857,763.19422,970.56335
1434,18.563603,25.619,120,1380,107374.18,-41814.376,-46377.685,846.69851,81.617069,290.13302,0.000225181,0.20936132,763.72713,930.67691
1454,18.700681,30.612,120,0,107374.18,-34128.754,-44905.562,873.74348,75.520645,290.11641,0.00024466,0.21119248,793.21601,948.24864
1431,18.544718,3.622,120,1380,107374.18,-41060.45,-46243.65,859.84563,159.81909,290.12844,0.000115386,0.21150842,702.21576,1029.8347
1436,18.578226,3.622,120,-1380,106608.01,-26999.676,-43513.409,863.16375,178.31826,290.10422,0.000103258,0.2110039,682.61383,1049.3761
1451,18.678748,5.622,120,0,107374.18,-34118.352,-44907.454,880.10188,152.15215,290.13899,0.000121276,0.21203145,727.41032,1040.226
1452,18.683839,13.606,120,0,107374.18,-34119.257,-44905.686,875.3208,140.88665,290.11552,0.000131043,0.21048932,735.85769,1027.8797
1448,18.655979,16.618,120,-500,107374.18,-31140.48,-44324.69,873.01876,144.50518,290.19668,0.00012962,0.21421251,722.28671,1020.9355
1437,18.582761,9.622,120,-1380,106475.17,-26549.879,-43428.383,860.56325,171.29341,290.1585,0.000107635,0.21187789,684.37424,1035.9086
1427,18.515746,9.629,120,1000,107374.18,-39046.021,-45848.576,857.95482,148.11658,290.15913,0.000124306,0.21088164,703.89671,1007.9417
1446,18.645241,3.62,120,-500,107374.18,-31518.82,-44397.422,879.22769,182.4493,290.12715,0.000101194,0.21245096,696.64993,1072.6127
1442,18.616268,9.624,120,-1000,107374.18,-28732.791,-43861.858,868.78273,156.12895,290.15864,0.000118048,0.21118206,716.73892,1036.8166
1453,18.691148,21.615,120,0,107374.18,-34130.275,-44908.769,872.10174,112.91275,290.13953,0.000163098,0.21100681,754.48236,986.56815
1458,18.727429,16.62,120,500,107374.18,-37042.201,-45465.014,887.21879,128.99785,290.13863,0.000143246,0.21254187,757.95166,1023.2706
1441,18.611734,3.619,120,-1000,107374.18,-28730.777,-43855.486,872.18065,175.75028,290.11755,0.000105046,0.21241886,699.16936,1060.568
1461,18.750199,3.618,120,1000,107374.18,-39710.768,-45989.272,905.75762,172.08318,290.11749,0.000107326,0.21239104,727.94772,1079.4159
1456,18.716692,3.618,120,500,107374.18,-36977.856,-45450.542,890.55849,164.36175,290.11206,0.000112275,0.21213866,726.38626,1064.6945
1460,18.746221,1.616,120,1000,107374.18,-39854.218,-46010.98,903.58787,177.23702,290.1584,0.000104307,0.21351564,720.84257,1084.0968
1464,18.769082,25.619,120,1000,107374.18,-39687.579,-45976.608,898.17375,93.594607,290.12544,0.000196987,0.21151538,801.48053,993.27705
1459,18.735575,25.621,120,500,107374.18,-36824.867,-45436.151,888.81025,92.785114,290.10344,0.000198716,0.21179521,792.88577,982.96271
1462,18.754734,9.625,120,1000,107374.18,-39417.577,-45922.583,904.16395,145.33457,290.14397,0.000127375,0.21343134,759.61296,1057.4072
1455,18.712714,1.617,120,500,107374.18,-36800.404,-45415.841,886.20382,197.98722,290.15921,9.33E-05,0.21286923,685.19269,1091.6558
1468,18.794444,16.621,120,1380,107374.18,-41714.549,-46380.563,911.97489,121.92595,290.09706,0.00015196,0.21307909,788.62358,1039.6896
1465,18.779728,1.617,120,1380,107374.18,-41586.722,-46342.121,914.95661,191.52715,290.11723,9.67E-05,0.21476906,728.15044,1121.698
1467,18.788241,9.624,120,1380,107374.18,-42016.374,-46428.956,913.63719,151.42122,290.13365,0.000122185,0.21339553,755.49147,1065.0439
1474,18.836097,25.619,15,-290,12978.635,-25636.015,-45073.065,921.33115,86.631592,290.13801,0.000212594,0.2106487,829.38103,1006.2553
1450,18.67477,1.617,120,0,107374.18,-34112.185,-44901.081,877.4722,167.59796,290.14733,0.000109956,0.21155107,709.68291,1054.9737
1457,18.721227,9.625,120,500,107374.18,-36754.889,-45417.321,889.02587,179.28985,290.12545,0.000103052,0.21293759,703.46312,1071.749
1478,18.861459,16.617,15,-200,13354.589,-26089.595,-45159.982,931.67892,134.69675,290.15607,0.000136912,0.21170206,794.9323,1071.2192
1472,18.821748,9.625,15,-290,13018.311,-25647.445,-45065.294,924.75376,159.0795,289.98071,0.000119603,0.22429723,761.50492,1086.7274
1479,18.869605,25.617,15,-200,13363.429,-26123.72,-45166.273,929.82184,99.893151,290.10809,0.000184659,0.21193397,830.04924,1035.5063
1477,18.855256,9.625,15,-200,13263.602,-26074.711,-45156.199,936.41413,171.07257,290.14364,0.000108006,0.2131217,765.2493,1117.3366
1463,18.760936,16.621,120,1000,107374.18,-39652.714,-45968.097,901.07091,135.44663,290.17955,0.000136384,0.21298033,759.91368,1038.0762
1484,18.906161,30.613,15,-100,13758.46,-26695.916,-45277.818,939.30853,98.359616,290.19422,0.000187846,0.21270975,837.50412,1039.2232
1471,18.817214,3.619,15,-290,12867.213,-25680.913,-45070.31,927.70051,201.44086,290.05958,9.18E-05,0.21317952,725.9475,1138.8303
1485,18.918194,1.616,15,0,14179.271,-27234.768,-45378.919,958.09222,222.63151,290.14008,8.33E-05,0.21509306,731.54295,1188.3459
1488,18.934572,21.614,15,0,14192.633,-27238.181,-45381.839,951.44323,124.25888,290.09522,0.00014855,0.21203723,826.32079,1081.6186
1487,18.927262,13.607,15,0,14187.864,-27232.466,-45379.413,954.64264,156.67339,290.12963,0.000118115,0.21384048,799.26815,1121.6207
1491,18.960116,5.621,15,100,14670.923,-27792.451,-45487.257,968.022,212.75972,290.09879,8.71E-05,0.21464875,751.69686,1189.1415
1476,18.850721,3.618,15,-200,13244.196,-26115.333,-45168.739,940.62809,203.71785,290.15154,9.17E-05,0.21803803,732.10785,1149.9932
1466,18.783706,3.62,120,1380,107374.18,-41526.695,-46333.815,919.84446,185.11778,290.05568,0.000100182,0.21544188,729.69013,1109.6937
1489,18.944105,30.613,15,0,14198.759,-27232.425,-45389.198,950.29611,95.407464,290.11996,0.000193643,0.21232383,852.94898,1049.1823
1492,18.965206,13.607,15,100,14641.69,-27790.683,-45491.081,964.67637,154.64658,290.23629,0.000119692,0.2140736,802.6077,1120.0893
1470,18.813236,1.616,15,-290,12817.711,-25562.461,-45056.619,924.70513,216.81665,290.11618,8.55E-05,0.21523344,703.50202,1147.6697
1469,18.80259,25.619,120,1380,107374.18,-42293.407,-46482.775,909.61388,103.19259,290.08415,0.000179207,0.21380128,802.44909,1014.7226
1490,18.956138,1.616,15,100,14566.902,-27739.043,-45478.664,969.10567,241.31495,290.10647,7.71E-05,0.21650776,732.58917,1229.9967
1473,18.827951,16.622,15,-290,12916.592,-25743.531,-45096.583,922.93592,121.94962,290.13232,0.000151027,0.21103334,796.59332,1047.8713
1481,18.884228,5.621,15,-100,13745.591,-26694.313,-45276.42,947.02697,200.01902,290.14773,9.24E-05,0.213223,743.00156,1156.4833
1475,18.846742,1.617,15,-200,13305.539,-26089.842,-45159.447,938.62705,221.95107,290.12049,8.34E-05,0.21436777,718.62886,1175.7146
1495,18.994081,1.617,15,200,15116.772,-28321.723,-45592.43,979.02518,232.60603,290.19962,8.00E-05,0.21648256,749.54975,1229.5715
1480,18.88025,1.618,15,-100,13796.738,-26710.553,-45276.009,948.17244,226.07037,290.0963,8.21E-05,0.21555214,716.96091,1180.2007
1486,18.922172,5.621,15,0,14180.957,-27236.331,-45378.632,958.37964,198.41701,290.13693,9.32E-05,0.21380141,757.16434,1165.8761
1497,19.002594,9.623,15,200,15142.428,-28419.577,-45617.756,979.23072,170.36207,290.16879,0.000108753,0.21455693,808.01658,1157.2056
1482,18.889319,13.607,15,-100,13763.106,-26688.598,-45288.919,944.01586,157.00979,290.15483,0.000117613,0.2126418,779.94329,1102.3395
1496,18.99806,3.619,15,200,15098.394,-28330.727,-45597.075,983.09519,229.48767,290.28814,8.09E-05,0.21655716,747.93931,1220.2627
1502,19.036102,9.624,15,290,15598.597,-28891.453,-45696.368,987.30577,169.716,290.15924,0.000109203,0.21500392,811.49434,1159.6875
1494,18.982049,30.613,15,100,14639.963,-27774.484,-45482.406,957.54642,93.212036,290.10259,0.000198168,0.21215762,864.72105,1055.3295
1501,19.031567,3.62,15,290,15605.217,-28794.668,-45683.335,994.16278,224.77362,290.16338,8.34E-05,0.22063475,773.20347,1234.8268
1500,19.027589,1.616,15,290,15417.733,-28930.964,-45712.115,989.93903,240.9512,290.19171,7.73E-05,0.21804645,744.00965,1240.0914
1503,19.042304,16.62,15,290,15642.056,-28837.469,-45693.942,982.12733,128.14199,290.11007,0.000144748,0.21488476,853.90084,1117.4729
1483,18.896628,21.613,15,-100,13737.204,-26634.573,-45263.797,942.4202,123.58725,290.11565,0.000149208,0.21197551,814.84253,1069.4504
1493,18.972516,21.614,15,100,14604.07,-27787.599,-45492.52,961.45275,128.96225,290.12112,0.000143586,0.21436462,962.784,962.82206
1507,19.069609,6.609,25,-400,22267.965,-25546.796,-44866.298,1001.0826,194.59322,290.1971,9.58E-05,0.21831033,800.80472,1198.1145
1499,19.016943,25.619,15,200,14983.601,-28297.26,-45595.061,974.06215,99.665776,290.16946,0.000185893,0.21479835,870.7047,1075.4468
1513,19.103752,14.618,25,-300,22667.355,-26229.509,-45011.228,998.10098,144.77843,290.15771,0.00012848,0.21737175,853.97051,1151.585
1514,19.111341,20.626,25,-300,22524.933,-26231.524,-45015.298,994.67209,127.26321,290.12435,0.000145375,0.2135467,860.04904,1120.6479
1508,19.074974,10.616,25,-400,22384.444,-25690.04,-44903.301,998.53545,164.42493,290.18367,0.000112872,0.21586424,826.2093,1164.4776
1510,19.089317,1.615,25,-300,22366.682,-26212.529,-45008.473,1012.0561,225.00843,290.09924,8.26E-05,0.21744124,781.7235,1244.2159
1517,19.129113,9.625,25,-150,23257.518,-27097.075,-45179.635,1008.951,169.85964,290.15367,0.000109468,0.21627315,836.38477,1186.4536
1509,19.081452,15.609,25,-400,22032.747,-25588.034,-44889.075,998.08643,137.67683,290.15584,0.000134794,0.21562077,855.24041,1138.6182
1498,19.008797,16.622,15,200,15232.798,-28366.21,-45605.669,975.727,133.45946,290.16794,0.000138723,0.21446151,836.59294,1110.1949
1506,19.065074,3.618,25,-400,22409.442,-25673.266,-44895.201,1003.0535,214.92371,290.15418,8.64E-05,0.216078,781.17595,1221.0362
1521,19.158086,5.619,25,0,23959.226,-27892.607,-45330.733,1015.7993,191.86734,290.14413,9.69E-05,0.21682515,818.0742,1211.8046
1527,19.200564,9.625,25,150,24611.432,-28732.955,-45501.278,1015.581,180.52151,290.14649,0.000103273,0.21837346,833.93125,1203.7152
1504,19.05045,25.619,15,290,15322.47,-28727.363,-45676.14,979.17444,90.436763,290.08447,0.000204861,0.21490781,883.48053,1069.6205
1523,19.170485,21.613,25,0,23965.517,-27895.115,-45333.898,1004.8658,122.56901,290.03605,0.000151478,0.21580818,877.54799,1129.5025
1524,19.180019,30.611,25,0,23965.27,-27893.183,-45331.308,999.88964,97.293066,290.07622,0.00019084,0.21602848,901.83144,1101.5221
1505,19.061096,1.617,25,-400,22439.538,-25762.896,-44920.158,998.85915,243.45375,290.12326,7.64E-05,0.21723627,762.30406,1263.1
1526,19.196029,3.619,25,150,24499.682,-28712.479,-45491.246,1018.9977,212.23688,290.13743,8.77E-05,0.21751374,804.3437,1239.8684
1512,19.09783,8.614,25,-300,22544.586,-26270.665,-45025.783,1009.3478,177.60572,290.18414,0.00010458,0.21607676,824.83835,1191.5354
1528,19.206767,16.621,25,150,24654.89,-28711.04,-45494.329,1011.0861,156.85098,290.14576,0.000118554,0.21709868,851.45783,1174.7038
1529,19.214913,25.618,25,150,24530.6,-28725.595,-45494.987,1002.204,121.24747,290.12582,0.000152937,0.21517304,875.49087,1123.398
1530,19.225558,1.618,25,300,25214.012,-29506.285,-45648.552,1022.0254,230.05269,290.15365,8.10E-05,0.21838618,797.1968,1269.8739
1515,19.1206,1.619,25,-150,23320.753,-27059.948,-45171.042,1012.2195,215.04055,290.10402,8.65E-05,0.2170902,799.40075,1240.872
1534,19.247583,20.627,25,300,25218,-29489.14,-45649.374,1014.8085,136.01412,290.11227,0.00013656,0.21635706,871.67903,1150.7452
1516,19.124579,3.617,25,-150,23291.808,-26915.963,-45145.139,1015.48,225.98121,290.15172,8.24E-05,0.21854381,790.97873,1257.4051
1511,19.093295,3.619,25,-300,22834.035,-26294.429,-45018.423,1010.5833,212.32526,290.14684,8.77E-05,0.21813188,792.96116,1228.4631
1518,19.135315,16.622,25,-150,23391.8,-27102.419,-45180.868,1005.3247,154.68854,290.09972,0.00012027,0.21652452,845.94225,1164.6335
1531,19.229537,3.617,25,300,25152.915,-29607.839,-45676.551,1022.9161,214.65972,290.1657,8.68E-05,0.21834814,810.35059,1251.0535
1525,19.192051,1.617,25,150,24600.537,-28718.606,-45492.972,1017.2797,216.43982,290.12871,8.60E-05,0.21725713,1012.2435,1012.3019
1522,19.163176,13.608,25,0,23954.868,-27889.194,-45337.311,1007.8225,166.84022,290.14167,0.000111253,0.21565541,836.83021,1178.3516
1536,19.260819,3.618,25,400,25462.223,-30090.076,-45765.976,1025.8423,213.93564,290.26606,8.73E-05,0.22019808,813.89397,1254.2272
1537,19.265354,6.61,25,400,25878.511,-30129.176,-45766.839,1023.4912,198.23221,290.18264,9.40E-05,0.21859622,828.56748,1235.6648
1519,19.143461,25.619,25,-150,23307.103,-27070.638,-45170.713,993.41488,122.785,290.12663,0.000151893,0.21611259,867.90336,1119.2279
1538,19.270719,10.615,25,400,25808.369,-30023.059,-45747.803,1020.9314,173.83354,290.18429,0.000106949,0.21649481,842.12443,1197.5927
1539,19.277197,15.609,25,400,25544.247,-30120.583,-45773.706,1020.1839,139.1403,290.20279,0.000133418,0.21560446,877.13287,1161.5843
1520,19.154107,1.617,25,0,23913.918,-27868.514,-45334.433,1013.563,214.41022,290.12302,8.68E-05,0.21781744,792.93179,1232.6339
1541,19.28904,3.619,40,-550,36346.289,-25980.723,-44703.03,1028.6961,229.16572,290.23494,8.19E-05,0.2211011,804.60962,1275.9661
1532,19.234071,8.614,25,300,25161.714,-29444.284,-45639.876,1017.1189,183.99608,290.14213,0.000100866,0.21598748,830.90948,1208.636
1540,19.285062,1.617,40,-550,36514.737,-25977.516,-44698.302,1027.2145,230.54229,290.20062,8.11E-05,0.2208762,794.50564,1268.3529
1547,19.324858,9.626,40,-400,37041.09,-26723.217,-44844.095,1004.2245,180.64196,290.12156,0.000103288,0.21860362,819.38983,1190.3071
1548,19.33106,16.621,40,-400,36666.04,-26647.853,-44836.859,998.90744,149.76236,290.16246,0.000123993,0.21625919,842.27941,1149.5186
1544,19.307086,20.625,40,-550,35755.056,-25343.113,-44577.547,1002.8717,127.33621,290.2342,0.00014559,0.21528244,868.15773,1128.0443
1545,19.316345,1.615,40,-400,37018.806,-26663.477,-44828.842,1018.1281,230.39729,290.15097,8.13E-05,0.22087354,785.89615,1261.5382
1535,19.256841,1.616,25,400,25893.354,-30221.109,-45788.63,1026.7892,238.18174,290.18789,7.84E-05,0.21974553,792.86658,1281.0223
1554,19.372714,25.617,40,-200,37480.568,-27741.962,-45051.274,989.82446,113.15027,290.1874,0.000163633,0.21461765,871.79304,1103.6211
1553,19.364568,16.619,40,-200,37569.952,-27735.712,-45044.408,996.06173,156.46016,290.19746,0.000118923,0.21666652,832.25135,1153.4052
1533,19.239992,14.62,25,300,25055.432,-29431.333,-45637.286,1014.4101,150.73312,290.13753,0.000123015,0.21532441,856.69824,1167.0997
1556,19.387338,5.619,40,0,38514.732,-28884.011,-45267.374,1003.4296,209.90944,290.18932,8.90E-05,0.21937271,788.00087,1218.2011
1552,19.358365,9.624,40,-200,37766.07,-27793.397,-45056.619,1003.8009,190.24745,290.19042,9.74E-05,0.21466149,811.00016,1203.4241
1550,19.349852,1.616,40,-200,37547.832,-27714.292,-45040.502,1010.108,238.01504,290.16249,7.82E-05,0.21776417,768.02536,1257.9847
1560,19.421303,1.615,40,200,39283.048,-30021.249,-45499.345,1000.6134,247.96255,290.14274,7.50E-05,0.21768432,756.26956,1267.6092
1542,19.293575,8.613,40,-550,36354.388,-25700.854,-44637.575,1023.7717,193.90971,290.1636,9.60E-05,0.21779069,831.14245,1229.6555
1563,19.436019,16.621,40,200,39449.522,-30013.972,-45488.203,988.33232,155.06658,290.17025,0.000119728,0.21588308,830.75741,1147.4244
1564,19.444165,25.62,40,200,39457.704,-30019.893,-45486.805,986.17982,113.99608,290.20925,0.000162316,0.21405125,874.93341,1110.4504
1546,19.320323,3.62,40,-400,36879.632,-26653.527,-44823.908,1016.9545,228.92332,290.11719,8.15E-05,0.21900572,789.81082,1259.7144
1549,19.339206,25.621,40,-400,36470.661,-26698.013,-44852.812,991.51814,113.5947,290.16516,0.000163096,0.21429468,874.01434,1105.6321
1567,19.463323,9.624,40,400,40074.881,-31159.681,-45716.227,999.83777,194.31941,290.18373,9.56E-05,0.21637192,803.59911,1201.6433
1543,19.299497,14.618,40,-550,35978.475,-25627.628,-44633.381,1014.0406,155.99826,290.13735,0.000118546,0.21332621,843.43591,1161.2611
1571,19.492296,3.618,40,550,40969.337,-32055,-45888.416,1004.053,212.97466,290.15506,8.72E-05,0.21647517,787.56372,1223.81
1566,19.458789,3.62,40,400,40426.373,-31100.804,-45698.794,1003.3062,213.09249,290.20416,8.72E-05,0.21707985,783.75975,1220.5433
1551,19.353831,3.618,40,-200,37688.116,-27775.512,-45050.164,1010.1973,226.40215,290.19247,8.22E-05,0.21714499,773.31448,1235.7764
1575,19.519601,1.617,65,-810,59447.05,-26105.507,-44290.523,999.68644,231.16705,290.11073,8.08E-05,0.21930249,764.84178,1237.8451
1558,19.399737,21.616,40,0,38517.734,-28889.027,-45268.937,987.43171,139.94981,290.20215,0.00013301,0.21758849,847.00332,1134.3603
1555,19.383359,1.618,40,0,38508.318,-28886.025,-45259.809,1007.04,231.73008,290.10185,8.05E-05,0.21848249,776.23934,1249.8617
1574,19.510342,20.628,40,550,40536.726,-31911.097,-45868.517,984.51173,121.54356,290.18501,0.000152978,0.21678495,862.55829,1112.2094
1577,19.528113,9.625,65,-810,59500.458,-26163.52,-44302.488,989.37053,179.65616,290.14359,0.000103506,0.21671848,804.17443,1171.3205
1572,19.49683,8.613,40,550,40450.384,-31823.934,-45846.52,1002.3566,180.1738,290.16589,0.000103266,0.21745364,819.46045,1190.2163
1559,19.40927,30.613,40,0,38521.599,-28888.739,-45270.787,986.96372,100.61166,290.15868,0.000184326,0.21515239,878.90199,1085.9061
1557,19.392428,13.608,40,0,38515.349,-28878.543,-45262.728,1001.7319,167.01229,290.18299,0.000111286,0.21691135,835.15032,1177.9305
1561,19.425282,3.617,40,200,39546.183,-30018.166,-45490.053,1001.9411,214.4101,290.23822,8.68E-05,0.21781659,794.81793,1235.5154
1565,19.454811,1.615,40,400,39983.195,-31122.389,-45713.061,1001.8107,221.74302,290.18527,8.37E-05,0.21666927,778.42029,1235.7312
1569,19.477672,25.62,40,400,40364.536,-31101.133,-45699.452,988.08967,112.62695,290.19801,0.000164591,0.21506248,869.57016,1102.0763
1578,19.534316,16.622,65,-810,59274.367,-26038.408,-44277.654,986.69499,149.79195,290.16336,0.000123851,0.21539444,828.63613,1137.9699
1573,19.502752,14.619,40,550,40827.079,-31956.982,-45874.807,990.78183,146.4148,290.19969,0.00012681,0.21622192,844.219,1144.084
1570,19.488318,1.617,40,550,40691.441,-31850.782,-45845.287,1001.7475,220.54073,290.1318,8.42E-05,0.21583702,777.86675,1229.5878
1562,19.429816,9.625,40,200,39364.784,-29987.453,-45479.487,998.88398,188.64339,290.17562,9.85E-05,0.21661494,803.97126,1191.2207
1583,19.567823,16.62,65,-600,60267.625,-26970.77,-44452.598,1008.5242,155.64731,290.13688,0.000119869,0.21867052,853.77187,1172.2079
1582,19.56162,9.624,65,-600,60731.197,-27541.979,-44567.926,1009.3158,186.11056,290.15529,9.98E-05,0.21693404,817.98218,1201.0885
1580,19.553108,1.615,65,-600,59624.831,-27054.315,-44482.448,1006.5785,231.61476,290.18453,8.04E-05,0.21797263,767.32074,1244.2954
1581,19.557086,3.619,65,-600,60175.486,-27143.411,-44491.164,1008.6073,217.10701,290.15786,8.54E-05,0.2156007,780.77073,1225.7646
1568,19.469526,16.621,40,400,40315.28,-31104.463,-45697.684,990.38681,147.96458,290.17268,0.000125371,0.21547377,835.28167,1138.7284
1589,19.609477,25.618,65,-300,61136.962,-28708.245,-44802.24,1018.6329,124.20555,290.20269,0.000149646,0.21654802,887.40448,1141.2218
1586,19.590593,3.618,65,-300,61594.08,-28907.035,-44846.233,1035.5762,232.42455,290.2299,8.03E-05,0.21960661,801.22565,1277.2592
1576,19.523579,3.617,65,-810,59460.083,-25747.972,-44207.265,995.05035,217.94685,290.18044,8.55E-05,0.21796788,783.21469,1233.4823
1585,19.586615,1.617,65,-300,61299.984,-28828.012,-44829.993,1033.1139,227.93399,290.18016,8.19E-05,0.21867861,805.96421,1275.955
1591,19.6241,5.621,65,0,62634.498,-30531.568,-45160.105,1029.1739,201.69874,290.17184,9.25E-05,0.21951017,826.34778,1244.7936
1579,19.542462,25.617,65,-810,59463.742,-26048.933,-44279.545,988.44068,111.89935,290.12826,0.000165529,0.21429238,874.2357,1104.2189
1599,19.680926,25.622,65,300,63849.82,-31995.218,-45443.552,1015.4554,126.11698,290.19555,0.000147593,0.21808219,885.52885,1143.2388
1592,19.629191,13.607,65,0,62660.318,-30530.252,-45161.298,1021.1302,173.94171,290.23619,0.000107206,0.21930519,846.46209,1205.9318
1594,19.646033,30.614,65,0,62650.451,-30537.529,-45161.709,1013.6208,103.21643,290.21161,0.00017987,0.2165602,907.34054,1120.2958
1606,19.729057,3.623,65,810,65491.26,-34390.164,-45911.071,1035.4301,230.64819,290.17194,8.11E-05,0.22010617,803.96032,1276.0902
1588,19.60133,16.623,65,-300,61492.772,-28962.499,-44853.305,1024.34,140.27305,290.21464,0.000132586,0.21712866,881.17172,1169.9394
1605,19.725079,1.621,65,810,66156.545,-34287.829,-45880.728,1033.5325,243.31814,290.19198,7.68E-05,0.22036073,787.07325,1284.0682
1597,19.666577,9.628,65,300,63693.953,-31977.662,-45444.539,1025.1672,178.54985,290.24552,0.000104277,0.21676913,847.70368,1216.165
1604,19.714433,25.622,65,600,64950.308,-33383.999,-45714.171,1019.3643,103.29934,290.19791,0.000180281,0.21778889,910.237,1122.5206
1587,19.595128,9.623,65,-300,61313.634,-28850.708,-44838.874,1030.9345,177.15735,290.15773,0.000104991,0.21738725,851.03437,1215.5111
1598,19.67278,16.625,65,300,63839.541,-31953.404,-45425.174,1019.8469,150.39844,290.22509,0.000123719,0.21746238,870.08777,1177.5486
1584,19.575969,25.618,65,-600,60037.915,-27038.116,-44468.633,1013.2437,115.91453,290.14665,0.000160306,0.21654812,889.7846,1128.1952
1609,19.747941,25.623,65,810,65369.889,-34323.722,-45906.137,1022.1383,111.56258,290.19107,0.000166735,0.21712059,906.9326,1135.1886
1610,19.758586,1.62,90,-1070,82447.756,-27101.269,-44061.554,1037.1801,253.39283,290.17611,7.38E-05,0.22127232,790.15096,1311.3137
1595,19.658064,1.621,65,300,64030.398,-32025.767,-45454.653,1032.9014,216.76767,290.24584,8.60E-05,0.21892498,809.58019,1252.8239
1617,19.800607,9.625,90,-700,83510.997,-28363.62,-44304.502,1028.7676,197.55264,290.21164,9.43E-05,0.21809735,825.643,1230.5489
1590,19.620122,1.617,65,0,62657.276,-30526.675,-45155.5,1033.8086,219.66546,290.18624,8.48E-05,0.21828967,805.51392,1257.0315
1611,19.762564,3.623,90,-1070,82358.576,-26858.486,-44010.612,1039.5461,231.69407,290.17311,8.06E-05,0.21963572,811.49814,1287.8251
1612,19.767099,9.628,90,-1070,81964.404,-27065.664,-44067.433,1032.606,192.5392,290.13578,9.70E-05,0.21989363,836.44107,1232.0842
1603,19.706287,16.625,65,600,64689.433,-33300.453,-45696.122,1022.5017,152.75855,290.19437,0.000121938,0.21764627,869.00839,1183.3451
1615,19.792093,1.621,90,-700,84302.59,-28947.205,-44424.558,1031.2328,234.65979,290.20745,7.96E-05,0.2203482,803.1611,1288.4955
1593,19.6365,21.615,65,0,62648.724,-30532.637,-45165.368,1021.7819,128.71492,290.21243,0.000145012,0.21946255,892.22607,1156.0467
1614,19.781448,25.623,90,-1070,82940.933,-27045.929,-44036.556,1020.1715,111.96481,290.22513,0.000165908,0.21546438,897.268,1126.7522
1600,19.691572,1.621,65,600,65054.617,-33478.357,-45738.84,1030.6613,235.13898,290.23347,7.94E-05,0.21977063,798.62183,1282.1054
1601,19.69555,3.623,65,600,64392.54,-33291.243,-45705.66,1032.5297,221.43372,290.20134,8.42E-05,0.21908776,815.12157,1269.7572
1618,19.806811,16.621,90,-700,83593.474,-28296.685,-44284.479,1022.1266,158.37818,290.21212,0.000117628,0.21815504,865.46442,1190.2326
1620,19.825602,1.615,90,-300,85502.91,-30428.534,-44707.018,1029.6593,244.01249,290.21374,7.65E-05,0.21929299,788.38006,1289.1654
1602,19.700085,9.629,65,600,64683.8,-33244.043,-45690.407,1026.7238,185.99584,290.20408,9.99E-05,0.21710233,831.89139,1213.8258
1596,19.662043,3.623,65,300,63729.353,-32003.03,-45447.54,1031.553,216.06624,290.18421,8.61E-05,0.2170081,813.76851,1258.6052
1621,19.829581,3.619,90,-300,85163.215,-30518.946,-44729.385,1028.5767,223.95035,290.15702,8.37E-05,0.22116898,808.73478,1267.4975
1607,19.733592,9.628,65,810,65768.829,-34334.412,-45895.776,1030.3842,187.53199,290.18465,9.96E-05,0.21988854,846.06537,1232.0457
1623,19.840317,16.621,90,-300,85337.914,-30558.827,-44727.247,1013.487,145.68954,290.15519,0.000127965,0.21887935,867.80508,1167.508
1613,19.773302,16.625,90,-1070,83007.457,-27137.862,-44059.827,1028.4897,153.60683,290.18225,0.000121297,0.21818225,870.65309,1185.751
1608,19.739794,16.625,65,810,65739.349,-34365.412,-45904.122,1022.0524,148.0163,290.18807,0.000125525,0.21632857,865.7147,1169.2247
1627,19.868177,13.61,90,0,86609.53,-32180.441,-45053.289,1011.1946,169.94259,290.2229,0.000109344,0.21700427,835.05085,1185.4037
1622,19.834115,9.623,90,-300,85255.519,-30511.545,-44725.026,1019.8432,183.91254,290.2132,0.000101396,0.2188462,826.35025,1201.6295
1626,19.863086,5.624,90,0,86615.985,-32185.827,-45042.352,1016.1645,193.38924,290.17504,9.61E-05,0.21721203,816.19559,1212.1984
1629,19.885019,30.615,90,0,86607.762,-32185.827,-45055.303,997.006,97.762777,290.20434,0.000189598,0.21525051,893.76714,1094.9399
1625,19.859109,1.617,90,0,86618.863,-32182.373,-45049.013,1019.6987,216.93875,290.19552,8.57E-05,0.21767865,795.77776,1241
1631,19.90103,3.623,90,300,87773.341,-33626.535,-45341.957,1013.9599,240.65504,290.19598,7.76E-05,0.22048899,777.84206,1272.4307
1619,19.814956,25.621,90,-700,83913.022,-28337.841,-44306.64,1013.9967,120.37687,290.20142,0.000154786,0.21773983,885.67594,1130.8897
1634,19.919913,25.623,90,300,87570.149,-33567.248,-45326.457,1000.0644,111.59775,290.20019,0.000166249,0.21538908,882.8186,1110.7673
1632,19.905565,9.627,90,300,87881.968,-33752.84,-45353.551,1009.2736,190.02625,290.20775,9.80E-05,0.21840403,821.49437,1212.8491
1616,19.796072,3.623,90,-700,83850.773,-28737.478,-44378.098,1037.3307,230.7876,290.20356,8.10E-05,0.2200937,796.82402,1266.4386
1639,19.953421,25.622,90,700,89028.141,-35683.969,-45740.649,991.56732,116.83898,290.21822,0.000159394,0.21771133,867.08508,1107.0159
1637,19.939072,9.629,90,700,89288.525,-35531.638,-45701.672,1009.2699,191.26369,290.19768,9.76E-05,0.21806431,820.08191,1213.9181
1628,19.875486,21.619,90,0,86611.462,-32183.648,-45053.864,1001.5218,133.60731,290.22564,0.000139076,0.21676805,865.03977,1139.637
1636,19.934538,3.621,90,700,89345.922,-35682.529,-45733.701,1009.6623,196.54494,290.20816,9.48E-05,0.21858145,810.28624,1213.6633
1641,19.968045,3.622,90,1070,91227.117,-37530.072,-46084.329,1000.5716,195.70871,290.19929,9.51E-05,0.2179328,806.08971,1208.1527
1645,19.997573,1.621,120,-1380,107364.66,-27714.663,-43652.377,1002.1017,228.46396,290.21731,8.15E-05,0.21743009,773.90556,1245.9328
1624,19.848464,25.62,90,-300,85301.568,-30500.691,-44720.956,1007.6184,121.91288,290.16931,0.000152653,0.21742752,881.69773,1130.4033
1644,19.986928,25.623,90,1070,90036.62,-37146.099,-46006.869,985.53545,107.6359,290.18662,0.000175028,0.22083913,874.9163,1095.9726
1635,19.930559,1.623,90,700,88902.616,-35512.725,-45710.265,1012.3932,253.35516,290.20379,7.35E-05,0.21798186,756.04161,1279.7362
1630,19.897052,1.621,90,300,87713.888,-33573.826,-45335.584,1010.061,239.79447,290.24208,7.82E-05,0.2198822,771.3807,1263.387
1650,20.031081,1.621,120,-1000,107374.18,-29207.627,-43951.283,998.4662,233.09448,290.18985,8.01E-05,0.21953023,773.43153,1252.0028
1640,19.964066,1.621,90,1070,90271.43,-37425.763,-46087.043,998.52249,203.09208,290.20054,9.17E-05,0.21807489,794.15185,1209.9795
1633,19.911767,16.625,90,300,87618.5,-33605.032,-45332.788,1000.5839,152.05475,290.20496,0.00012215,0.21672951,842.89917,1155.1917
1648,20.012289,16.624,120,-1380,107361.5,-27660.803,-43641.893,988.36398,144.5069,290.22329,0.000128491,0.21650852,836.09973,1132.4962
1653,20.045796,16.625,120,-1000,107374.18,-29399.141,-43986.313,985.42992,155.97435,290.20268,0.000118897,0.21537862,828.47303,1150.0219
1658,20.079305,16.621,120,-500,107374.18,-31406.535,-44370.985,980.72438,148.08265,290.1899,0.000125268,0.21566745,826.69008,1130.0877
1657,20.073102,9.626,120,-500,107374.18,-31277.269,-44362.269,982.90964,153.91429,290.21427,0.000120821,0.21685094,815.44439,1128.1617
1655,20.06459,1.614,120,-500,107374.18,-31288.658,-44353.306,992.72727,205.03035,290.16403,9.09E-05,0.21821429,783.50149,1206.7207
1661,20.102075,5.62,120,0,107374.18,-34106.758,-44905.275,991.51283,197.5248,290.18102,9.43E-05,0.21760486,786.59587,1190.6365
1643,19.978782,16.625,90,1070,90625.31,-37271.87,-46044.571,990.95758,144.87467,290.2039,0.000128325,0.21653926,841.85649,1139.1334
1649,20.020436,25.622,120,-1380,107187.91,-27532.73,-43621.952,982.33053,105.62486,290.22939,0.00017579,0.21623603,872.09764,1088.7003
1656,20.068568,3.619,120,-500,107374.18,-31486.668,-44391.748,993.50973,207.5124,290.20593,8.98E-05,0.21888408,781.60551,1210.3339
1638,19.945274,16.625,90,700,88873.918,-35417.996,-45685.843,999.9064,151.96597,290.20966,0.00012215,0.21603228,843.55827,1157.5831
1654,20.053943,25.621,120,-1000,107374.18,-28708.205,-43864.284,973.46979,108.87202,290.15341,0.00017023,0.21532278,860.33937,1084.7515
1652,20.039594,9.628,120,-1000,107374.18,-29159.605,-43931.137,994.33018,183.10531,290.33349,0.000101732,0.21673062,814.38765,1190.2992
1651,20.035059,3.622,120,-1000,107374.18,-29447.41,-43992.81,993.96875,210.29073,290.17271,8.89E-05,0.22103152,792.1066,1226.4793
1646,20.001552,3.624,120,-1380,106706.77,-27778.967,-43670.55,1002.2814,216.58843,290.22129,8.60E-05,0.21719076,776.45982,1220.5604
1660,20.098096,1.619,120,0,107374.18,-34096.808,-44902.808,993.3337,220.77357,290.16754,8.43E-05,0.21768069,772.65219,1224.5296
1663,20.114475,21.613,120,0,107374.18,-34101.906,-44909.468,979.10346,114.06394,290.20473,0.000162752,0.21605434,856.23683,1090.2278
1664,20.124007,30.613,120,0,107374.18,-34110.828,-44905.891,973.43013,99.328545,290.22554,0.000186068,0.21326484,866.3268,1070.8853
1647,20.006087,9.628,120,-1380,106687.9,-27438.782,-43591.24,992.83011,192.1739,290.18908,9.74E-05,0.22042436,799.50225,1194.8311
1666,20.140019,3.619,120,500,107374.18,-37113.7,-45486.024,989.31197,204.36188,290.19138,9.10E-05,0.21726538,785.52634,1205.4434
1668,20.150756,16.622,120,500,107374.18,-36860.596,-45430.889,981.72941,150.48829,290.19499,0.000123908,0.21874285,827.82186,1136.7842
1642,19.972579,9.629,90,1070,90618.774,-37215.337,-46033.47,998.58015,190.92248,290.21575,9.73E-05,0.21649546,799.9024,1196.037
1659,20.087451,25.619,120,-500,107374.18,-31436.508,-44392.694,979.02849,120.60927,290.20388,0.000153955,0.21591066,853.40606,1100.796
1671,20.173526,3.62,120,1000,107374.18,-39719.649,-46006.54,993.81294,221.77218,290.20981,8.41E-05,0.21954648,766.94402,1221.8439
1667,20.144553,9.624,120,500,107374.18,-36803.487,-45426.325,986.98193,189.33125,290.28574,9.82E-05,0.2169873,799.75552,1190.2142
1670,20.169547,1.618,120,1000,107374.18,-39704.601,-45985.283,991.34039,224.38866,290.19268,8.32E-05,0.21900855,767.3928,1231.4961
1662,20.107166,13.607,120,0,107374.18,-34105.689,-44901.615,989.09325,160.30827,290.19575,0.000116039,0.21702423,827.00683,1156.175
1673,20.184263,16.621,120,1000,107374.18,-39506.303,-45933.109,980.36219,127.98878,290.19963,0.000145468,0.21739844,844.52814,1108.5325
1676,20.207033,3.62,120,1380,107374.18,-41718.085,-46393.761,987.24052,219.25225,290.17983,8.46E-05,0.21569251,763.15102,1211.6874
1677,20.211568,9.627,120,1380,107374.18,-41690.867,-46392.445,981.65554,163.23086,290.18372,0.000113896,0.217079,813.70497,1149.6284
1665,20.13604,1.617,120,500,107374.18,-36925.064,-45459.546,985.33198,197.68365,290.2067,9.41E-05,0.21675747,789.37333,1197.2327
1684,20.258587,20.624,40,-550,36295.06,-25887.721,-44689.791,968.36833,123.15457,290.21975,0.000150613,0.21402202,841.53873,1093.3098
1680,20.236562,1.617,40,-550,35595.448,-25901.988,-44703.606,987.59608,237.29894,290.2191,7.83E-05,0.21708088,742.41437,1228.1715
1678,20.217771,16.62,120,1380,107374.18,-41789.913,-46396.228,972.52704,127.33943,290.19459,0.00014586,0.21571293,838.67429,1099.6388
1679,20.225917,25.618,120,1380,107374.18,-41818.447,-46388.169,967.58601,96.47515,290.20686,0.000192607,0.21680045,865.74535,1065.1839
1681,20.24054,3.619,40,-550,36357.308,-25930.933,-44697.109,986.95399,229.6815,290.20096,8.10E-05,0.21690668,753.85277,1226.2684
1675,20.203055,1.617,120,1380,107374.18,-41686.92,-46382.866,988.0836,210.35505,290.24196,8.87E-05,0.21909854,780.72755,1211.7876
1669,20.158902,25.619,120,500,107374.18,-36845.671,-45438.289,978.26755,117.02924,290.20878,0.000158692,0.21607253,857.66888,1098.22
1690,20.301352,1.619,40,-200,37315.409,-27841.378,-45077.135,980.44047,241.386,290.18948,7.71E-05,0.2172344,628.48918,1348.4906
1691,20.305331,3.618,40,-200,37340.243,-27730.573,-45052.795,982.8973,229.67159,290.30655,8.07E-05,0.21580059,757.74738,1230.5051
1692,20.309865,9.624,40,-200,37270.882,-27752.2,-45063.362,975.06001,191.61737,290.30617,9.69E-05,0.21652097,784.66512,1177.9207
1694,20.324213,25.619,40,-200,37449.773,-27744.717,-45050.123,964.56725,111.37091,290.21516,0.000165618,0.21190352,846.19246,1073.656
1698,20.351237,21.615,40,0,38237.864,-28900.21,-45274.898,961.66333,127.69614,290.20001,0.000144867,0.2131312,828.8629,1089.1977
1683,20.250996,14.619,40,-550,35915.692,-25952.888,-44710.307,976.53028,157.76378,290.21274,0.000118151,0.21743918,814.22987,1137.6691
1672,20.178061,9.624,120,1000,107374.18,-39507.373,-45960.573,985.43192,167.25905,290.20269,0.000111221,0.21742595,810.91655,1153.8915
1686,20.271823,3.62,40,-400,36522.672,-26487.505,-44808.408,984.06359,222.21103,290.2117,8.36E-05,0.21659107,765.79491,1223.6697
1699,20.360771,30.611,40,0,38243.291,-28902.636,-45282.751,959.95606,110.10599,290.26072,0.000167508,0.21211261,847.68208,1074.8331
1695,20.334859,1.618,40,0,38221.418,-28887.711,-45278.722,975.60429,238.55171,290.19738,7.77E-05,0.21546214,728.78978,1217.3516
1674,20.192409,25.619,120,1000,107374.18,-39743.825,-45985.366,973.86053,119.41283,290.19453,0.000155388,0.21537942,845.8715,1091.6639
1685,20.267845,1.617,40,-400,36148.074,-26590.703,-44835.749,984.81591,243.24667,290.19774,7.62E-05,0.21475178,746.81107,1247.2091
1702,20.381317,9.623,40,200,39061.767,-30054.388,-45507.527,976.00586,175.80189,290.18327,0.00010539,0.21517688,793.14838,1154.4476
1700,20.372803,1.616,40,200,39180.466,-30042.917,-45502.1,977.21693,223.19036,290.2255,8.29E-05,0.21402466,756.72919,1215.392
1703,20.387519,16.619,40,200,39154.605,-30037.737,-45507.404,969.05628,143.56835,290.05412,0.000129201,0.21414126,821.21969,1115.2955
1682,20.245075,8.612,40,-550,35435.552,-25528.582,-44631.983,979.18872,190.75847,290.21395,9.70E-05,0.21341446,783.7833,1175.5399
1688,20.28256,16.621,40,-400,36693.258,-26720.544,-44861.117,971.45993,145.42289,290.21468,0.000127777,0.21599533,822.98622,1119.731
1689,20.290706,25.617,40,-400,36439.866,-26650.731,-44844.548,965.14678,107.95876,290.16177,0.000171067,0.21299084,856.18693,1077.6414
1709,20.429172,25.62,40,400,39955.565,-31040.735,-45698.547,960.23079,106.177,290.23403,0.000174463,0.21447189,849.49132,1067.0541
1704,20.395665,25.619,40,200,39166.569,-29985.068,-45494.535,966.26355,125.18303,290.17729,0.000148182,0.2151025,832.7785,1088.9993
1706,20.410289,3.618,40,400,39582.776,-31105.162,-45724.326,980.67961,227.48528,290.18612,8.13E-05,0.21408956,754.61027,1225.5513
1710,20.439817,1.619,40,550,40880.488,-31869.818,-45851.372,974.40523,239.53195,290.20751,7.78E-05,0.21833277,733.28999,1224.6898
1716,20.475079,3.618,65,-810,59429.617,-26031.952,-44276.75,976.85853,216.89499,290.22113,8.55E-05,0.21539652,754.07659,1199.2163
1707,20.414822,9.626,40,400,39885.958,-31009.529,-45699,974.71162,181.06394,290.21318,0.000102307,0.21426654,793.68472,1165.9314
1708,20.421026,16.621,40,400,39753.526,-31056.112,-45709.69,966.61905,138.99308,290.22314,0.000133339,0.21500252,824.13625,1109.0759
1687,20.276358,9.623,40,-400,36494.056,-26609.205,-44833.282,977.99372,182.7008,290.22611,0.000101568,0.21597441,795.35114,1172.0125
1713,20.454252,14.619,40,550,40588.448,-31973.674,-45881.386,963.78569,158.06173,290.2577,0.00011767,0.2176101,805.56744,1128.4427
1693,20.316067,16.622,40,-200,37469.919,-27785.297,-45062.704,971.56497,146.75709,290.2316,0.000126493,0.21592791,822.0296,1123.6876
1696,20.338837,5.621,40,0,38230.957,-28886.478,-45282.834,976.52945,222.67128,290.19546,8.32E-05,0.21515252,757.48102,1215.6705
1697,20.343928,13.609,40,0,38233.095,-28892.151,-45275.762,965.68437,155.8311,290.1499,0.000118764,0.21370839,807.08851,1126.6287
1715,20.4711,1.617,65,-810,58709.116,-26282.013,-44343.356,972.65326,235.01223,290.22755,7.91E-05,0.21684871,741.8313,1223.9263
1717,20.479613,9.625,65,-810,58871.11,-26205.91,-44329.665,970.21017,181.65817,290.23171,0.000102119,0.21592952,784.06157,1158.9889
1714,20.461842,20.625,40,550,40534.341,-31894.199,-45862.761,962.33129,118.18459,290.25574,0.000158149,0.21473974,839.62377,1084.8005
1722,20.51312,9.626,65,-600,59752.329,-27499.302,-44588.196,969.65713,185.22538,290.24567,1.00E-04,0.21387265,771.82862,1151.9593
1711,20.443797,3.616,40,550,40532.121,-32229.245,-45938.453,978.95358,206.58688,290.25163,8.95E-05,0.21466971,773.05696,1195.3471
1701,20.376782,3.619,40,200,39015.43,-30020.962,-45497.536,978.49628,228.91397,290.14474,8.11E-05,0.21595715,753.37207,1224.0724
1726,20.542094,3.616,65,-300,61021.47,-28800.013,-44836.654,964.53814,190.83376,290.28236,9.74E-05,0.2169895,771.19769,1162.0346
1721,20.508585,3.623,65,-600,60141.442,-27477.141,-44573.559,975.45413,221.61474,290.24932,8.39E-05,0.21746811,750.78592,1206.1939
1725,20.538114,1.618,65,-300,61232.02,-28952.138,-44863.707,972.99345,204.60339,290.23867,9.07E-05,0.21574719,759.48628,1178.1905
1727,20.546627,9.628,65,-300,61325.434,-29108.786,-44884.224,967.21375,183.68442,290.22611,0.000101113,0.21571888,780.27321,1158.0399
1705,20.406311,1.617,40,400,40137.17,-31186.035,-45721.983,977.1443,239.58784,290.21322,7.74E-05,0.21566996,743.23973,1238.1744
1719,20.493962,25.619,65,-810,59621.172,-26282.466,-44324.854,961.47303,95.517229,290.20763,0.000193574,0.2133048,861.57232,1057.0943
1735,20.609566,1.618,65,300,63719.197,-32061.66,-45460.615,984.92799,236.80451,290.18497,7.85E-05,0.21685672,739.38524,1225.342
1723,20.519322,16.623,65,-600,60136.591,-27489.023,-44570.557,963.36039,131.63556,290.2222,0.00014064,0.21429629,829.00452,1098.3591
1712,20.44833,8.613,40,550,40440.804,-31782.449,-45843.971,970.6465,191.97269,290.22338,9.62E-05,0.21279814,781.04194,1178.0389
1718,20.485816,16.621,65,-810,59506.091,-26135.48,-44312.931,964.85191,130.23367,290.22521,0.000142452,0.21509578,834.60254,1102.5894
1736,20.613544,3.621,65,300,63449.729,-32119.796,-45483.105,985.96331,206.7184,290.24705,8.98E-05,0.21630647,779.99066,1204.7669
1739,20.632427,25.619,65,300,63638.776,-32200.423,-45494.411,987.05173,115.70574,290.21875,0.000160091,0.21450617,865.39956,1101.6004
1737,20.618079,9.623,65,300,63768.289,-32234.178,-45497.166,988.43247,191.08069,290.19695,9.73E-05,0.21664484,798.94786,1192.0622
1732,20.580691,13.606,65,0,62431.225,-30541.065,-45166.56,963.37647,149.73151,290.19488,0.00012364,0.2144751,811.10416,1120.1181
1733,20.587999,21.615,65,0,62434.761,-30536.913,-45163.436,963.15147,138.73083,290.1101,0.000133901,0.21579743,818.54765,1103.2705
1731,20.5756,5.622,65,0,62395.619,-30511.175,-45160.763,963.89854,182.95758,290.14934,0.000101321,0.21513989,777.65497,1154.3046
1734,20.597533,30.614,65,0,62431.554,-30533.994,-45169.85,964.34287,95.385002,290.2113,0.000194038,0.21345188,863.54747,1059.301
1728,20.55283,16.622,65,-300,61307.878,-29019.402,-44871.231,959.59663,147.31289,290.21703,0.000125706,0.2140773,809.4419,1109.5581
1743,20.657789,16.517,65,600,66447.615,-45392.082,-48091.194,15644.67,2126.0112,290.24732,2.69E-05,0.96830864,13588.91,17975.989
1744,20.665935,25.619,65,600,64835.35,-33858.753,-45814.574,15661.57,1656.562,290.22994,3.44E-05,0.96685497,13973.28,17400.943
1746,20.680558,3.62,65,810,66260.525,-35101,-46052.794,15677.697,3072.003,290.21397,1.86E-05,0.96881913,12602.881,18923.149
1745,20.67658,1.616,65,810,65575.505,-34790.623,-46002.511,15702.765,3230.2282,290.23719,1.78E-05,0.96955368,12427.775,19078.699
1730,20.571621,1.62,65,0,62414.368,-30536.666,-45169.233,971.19437,203.60841,290.24887,9.14E-05,0.21741748,762.63027,1177.9152
1720,20.504606,1.621,65,-600,60163.274,-27491.12,-44567.515,975.01938,244.98585,290.19523,7.59E-05,0.21775677,731.12069,1236.2934
1724,20.527469,25.622,65,-600,60258.579,-27608.709,-44594.569,957.63512,98.248184,290.2356,0.00018836,0.21451873,854.40596,1056.8466
1729,20.560976,25.619,65,-300,61423.329,-29017.47,-44864.077,954.9222,114.78387,290.25386,0.000161418,0.2147964,834.65537,1070.2537
1740,20.643073,1.617,65,600,64558.193,-33814.842,-45818.973,1003.8354,254.08219,290.25183,7.33E-05,0.21751397,753.53634,1274.7566
1751,20.714066,3.62,90,-1070,81679.187,-26551.81,-43962.96,15618.737,3128.6082,290.24559,1.81E-05,0.96657748,12606.877,19081.477
1749,20.699442,25.62,65,810,65746.585,-35099.314,-46058.18,15575.5,1562.1376,290.21836,3.63E-05,0.96308003,13979.292,17189.163
1750,20.710088,1.616,90,-1070,82299.164,-26412.307,-43930.397,15621.083,3319.7041,290.23429,1.72E-05,0.9679222,12445.449,19307.097
1752,20.7186,9.626,90,-1070,82857.14,-26550.535,-43940.347,15588.911,2579.8845,290.21026,2.20E-05,0.96538754,12979.007,18304.922
1763,20.791818,16.622,90,-300,85234.55,-30546.081,-44736.826,15426.003,2058.3852,290.20421,2.71E-05,0.95555598,13413.468,17664.744
1738,20.624282,16.619,65,300,63849.45,-32292.726,-45511.762,992.07091,149.51984,290.19985,0.000124211,0.21599183,835.43359,1141.4351
1764,20.799964,25.618,90,-300,85028.069,-30486.588,-44728.809,15413.506,1597.7322,290.19836,3.52E-05,0.95538749,13836.207,17128.167
1755,20.743594,1.618,90,-700,83436.66,-28415.342,-44315.85,15578.49,3280.1715,290.20508,1.74E-05,0.96769974,12278.411,19033.589
1761,20.78108,3.62,90,-300,85297.827,-30622.391,-44750.847,15469.949,3151.3437,290.27342,1.87E-05,0.98043998,12295.78,18745.715
1759,20.766456,25.618,90,-700,83390.611,-28230.778,-44304.42,15446.02,1794.5917,290.33156,3.68E-05,1.0287247,13685.914,17319.793
1747,20.685093,9.627,65,810,65991.139,-34770.518,-45990.341,15680.809,2470.1616,290.27373,2.32E-05,0.97022688,13156.616,18252.323
1742,20.651586,9.626,65,600,65171.549,-33744.371,-45786.821,998.90033,193.58239,290.23327,9.61E-05,0.21785697,799.56377,1196.81
1765,20.810609,1.618,90,0,86421.838,-32175.836,-45070.598,15438.467,3145.3152,290.3807,1.81E-05,0.96320815,12437.485,18930.637
1767,20.819678,13.606,90,0,86423.154,-32165.598,-45046.217,15397.644,2157.7304,290.24525,2.59E-05,0.95424775,13177.712,17626.126
1768,20.826987,21.614,90,0,86432.528,-32177.933,-45061.059,15375.784,1764.6706,290.19857,3.16E-05,0.95326421,13555.503,17190.79
1760,20.777102,1.616,90,-300,85100.884,-30433.057,-44717.297,15498.092,3181.3839,290.21352,1.77E-05,0.95998651,12415.99,18982.858
1741,20.647051,3.619,65,600,65139.602,-33966.556,-45832.829,1003.1441,217.3293,290.24794,8.57E-05,0.21801009,782.81628,1229.6888
1753,20.724803,16.622,90,-1070,81469.828,-26226.591,-43900.671,15560.37,2102.9772,290.2337,2.74E-05,0.96420258,13496.043,17841.301
1769,20.836521,30.612,90,0,86424.675,-32174.397,-45053.371,15313.822,1472.0996,290.23062,3.80E-05,0.95128151,13786.812,16824.208
1762,20.785615,9.625,90,-300,85207.784,-30465.866,-44723.999,15443.083,2503.6424,290.22294,2.24E-05,0.95704616,12885.416,18042.008
1770,20.848553,1.619,90,300,87736.584,-33850.242,-45384.552,15348.43,3071.1131,290.23845,1.82E-05,0.95232129,12258.842,18574.158
1776,20.886039,3.616,90,700,89649.19,-36191.985,-45837.722,15272.218,2985.0562,290.22529,1.88E-05,0.94954425,12376.184,18540.756
1748,20.691296,16.621,65,810,66222.576,-35271.463,-46083.302,15617.5,2156.9717,290.22362,2.63E-05,0.96628389,13431.146,17917.864
1756,20.747573,3.617,90,-700,83265.497,-28360.372,-44313.794,15557.086,3088.2697,290.23093,1.83E-05,0.96151494,12409.117,18777.236
1754,20.732949,25.621,90,-1070,81758.621,-26114.635,-43866.628,15533.275,1487.166,290.22266,3.79E-05,0.96117496,13985.786,17066.083
1766,20.814588,5.622,90,0,86425.209,-32172.341,-45056.167,15436.111,2798.388,290.24509,2.02E-05,0.95804886,12737.011,18518.322
1757,20.752108,9.626,90,-700,83488.835,-28536.097,-44349.4,15530.634,2560.2696,290.19472,2.20E-05,0.96121989,13041.62,18330.35
1779,20.904922,25.619,90,700,89386.256,-36050.015,-45813.834,15210.674,1503.2357,290.21645,3.66E-05,0.94318106,13681.116,16782.642
1778,20.896776,16.622,90,700,89600.797,-36028.841,-45807.255,15226.298,1936.709,290.23102,2.86E-05,0.94496124,13283.756,17274.961
1780,20.915568,1.617,90,1070,91234.312,-38382.385,-46266.469,15265.95,2968.5778,290.23353,1.87E-05,0.94913014,12391.496,18532.221
1777,20.890573,9.625,90,700,89073.204,-35934.687,-45796.771,15250.332,2345.4844,290.24441,2.36E-05,0.94586899,12861.266,17697.896
1758,20.758311,16.621,90,-700,83465.235,-28144.19,-44275.352,15480.774,2055.8733,290.21353,2.74E-05,0.9590573,13367.874,17606.661
1772,20.857066,9.625,90,300,87566.613,-33749.839,-45367.613,15296.747,2383.9895,290.24188,2.35E-05,0.95114686,12981.518,17889.876
1784,20.93843,25.618,90,1070,91377.23,-38403.272,-46270.334,15150.418,1446.6429,290.22464,3.81E-05,0.94236649,13680.235,16649.765
1773,20.863268,16.624,90,300,87660.397,-33742.562,-45362.597,15279.361,1961.6713,290.24496,2.83E-05,0.94782026,13281.521,17314.469
1785,20.949075,1.615,120,-1380,106656.08,-26295.624,-43391.297,15203.708,3036.2958,290.25194,1.84E-05,0.94809847,12124.561,18377.166
1789,20.971936,25.62,120,-1380,106384.26,-26667.549,-43458.397,15113.98,1351.1993,290.26116,4.07E-05,0.94026927,13703.751,16488.492
1790,20.982582,1.617,120,-1000,107313.6,-28576.637,-43837.025,15136.434,2878.8087,290.21461,1.91E-05,0.94042177,12175.156,18107.47
1783,20.930283,16.622,90,1070,91061.916,-37950.349,-46182.389,15188.312,1904.9916,290.21451,2.89E-05,0.94390005,13232.683,17149.62
1774,20.871415,25.616,90,300,87835.22,-34054.295,-45427.229,15253.945,1818.3695,290.23839,3.05E-05,0.94810494,13384.399,17149.025
1791,20.986561,3.619,120,-1000,107374.18,-28427.39,-43811.945,15137.785,3002.6565,290.22606,1.84E-05,0.94281211,12136.92,18303.676
1782,20.924081,9.625,90,1070,91180.245,-38310.886,-46249.941,15210.583,2259.1751,290.2331,2.45E-05,0.94680431,12912.318,17587.631
1771,20.852532,3.618,90,300,87701.183,-33838.565,-45384.388,15316.831,2988.3336,290.26274,1.86E-05,0.95234844,12431.421,18616.417
1788,20.96379,16.621,120,-1380,106514.89,-26934.097,-43502.431,15133.709,1805.2212,290.25373,3.04E-05,0.94165658,13281.424,17018.92
1775,20.882061,1.617,90,700,89287.168,-36305.38,-45871.518,15266.087,2991.3655,290.24503,1.85E-05,0.94855651,12362.916,18534.922
1794,21.005444,25.62,120,-1000,107374.18,-28839.073,-43883.526,15037.813,1372.4407,290.32576,3.97E-05,0.9359258,13668.186,16498.784
1793,20.997298,16.62,120,-1000,107374.18,-28826.081,-43877.852,15069.088,1785.312,290.21959,3.06E-05,0.93692721,13275.113,16956.16
1795,21.016088,1.62,120,-500,107374.18,-31561.086,-44414.32,15066.159,3408.436,290.23938,1.61E-05,0.93954369,11617.334,18650.949
1787,20.957587,9.625,120,-1380,106509.13,-26293.075,-43394.052,15160.536,2279.8317,290.24364,2.42E-05,0.94409277,12870.754,17565.094
1797,21.024602,9.626,120,-500,107374.18,-31337.914,-44370.903,15060.62,2310.7308,290.2328,2.36E-05,0.93695373,12792.504,17564.658
1796,21.020067,3.62,120,-500,107374.18,-31219.092,-44353.923,15062.719,2582.4095,290.25733,2.12E-05,0.93820622,12429.598,17755.846
1786,20.953053,3.619,120,-1380,106821.28,-26763.511,-43473.322,15194.98,3246.4065,290.24697,1.70E-05,0.94538065,11916.999,18616.001
1806,21.091519,3.619,120,500,107374.18,-36833.337,-45451.446,15023.592,3125.967,290.27937,1.72E-05,0.93779181,12017.857,18470.739
1803,21.065974,21.617,120,0,107374.18,-34092.45,-44912.757,14997.435,1731.0001,290.23375,3.14E-05,0.93315948,13272.074,16849.633
1812,21.12956,9.626,120,1000,107374.18,-39622.618,-45985.736,14953.011,2455.5451,290.22426,2.22E-05,0.93233506,12506.081,17564.959
1781,20.919546,3.619,90,1070,91013.358,-37817.959,-46156.075,15231.785,3124.8225,290.22745,1.77E-05,0.94869497,12128.518,18608.987
1804,21.075508,30.612,120,0,107374.18,-34104.373,-44914.731,14951.354,1315.1758,290.25613,4.13E-05,0.93190353,13579.151,16283.869
1805,21.08754,1.618,120,500,107374.18,-36880.66,-45451.857,14991.649,3034.9141,290.26415,1.80E-05,0.93605275,11940.287,18185.713
1809,21.110402,25.62,120,500,107374.18,-36853.072,-45444.539,14936.948,1528.7475,290.21278,3.54E-05,0.92958904,13359.593,16504.609
1811,21.125026,3.619,120,1000,107374.18,-39778.032,-46012.378,14953.365,2782.7639,290.22268,1.95E-05,0.9330987,12119.162,17848.424
1792,20.991094,9.627,120,-1000,107374.18,-28622.809,-43849.935,15104.691,2291.0584,290.25431,2.39E-05,0.93945883,12728.34,17440.711
1800,21.049597,1.617,120,0,107374.18,-34086.529,-44906.796,15057.51,2778.0874,290.32269,2.01E-05,0.94684443,12357.504,18072.193
1819,21.177416,25.62,120,1380,107374.18,-41935.501,-46446.635,14915.748,1413.0856,290.23027,3.85E-05,0.93150319,13444.365,16345.938
1799,21.038951,25.621,120,-500,107374.18,-31559.729,-44430.725,14981.116,1452.0499,290.24185,3.76E-05,0.93501489,13526.056,16511.156
1817,21.163068,9.625,120,1380,107374.18,-41814.746,-46403.217,14938.99,2419.8831,290.18935,2.25E-05,0.93367476,12471.021,17463.171
1816,21.158533,3.62,120,1380,107374.18,-42122.574,-46464.849,14958.955,2769.9384,290.23317,1.96E-05,0.93385867,12276.743,17998.015
1798,21.030806,16.619,120,-500,107374.18,-30983.339,-44304.708,15021.601,1842.7649,290.24984,2.96E-05,0.93645106,13138.374,16947.353
1813,21.135763,16.62,120,1000,107374.18,-39423.786,-45954.118,14934.076,1939.8738,290.21467,2.79E-05,0.93154408,12950.484,16953.9
1825,21.221569,1.617,65,-600,59966.539,-27440.919,-44570.023,14925.895,3081.1953,290.23057,1.77E-05,0.93278136,11949.33,18311.882
1801,21.053575,5.621,120,0,107374.18,-34093.436,-44909.304,15053.616,2492.4364,290.24381,2.20E-05,0.93987291,12618.5,17748.722
1821,21.192041,3.617,65,-810,58459.917,-25713.23,-44234.525,14964.73,2941.7292,290.25676,1.85E-05,0.93302219,12060.552,18115.499
1802,21.058666,13.606,120,0,107374.18,-34093.601,-44913.333,15006.689,2034.1268,290.23754,2.68E-05,0.93445797,12946.997,17130.225
1807,21.096053,9.626,120,500,107374.18,-36754.807,-45423.159,14973.616,2419.0086,290.24698,2.25E-05,0.93368059,12524.437,17528.331
1810,21.121048,1.615,120,1000,107374.18,-40092.48,-46066.527,14969.185,3113.3081,290.23334,1.75E-05,0.93494636,11881.173,18280.938
1823,21.202777,16.623,65,-810,58687.243,-26004.611,-44293.031,14943.655,1818.9484,290.23034,2.98E-05,0.93059303,13085.753,16834.611
1814,21.143909,25.621,120,1000,107374.18,-39374.078,-45942.647,14926.465,1474.6208,290.23831,3.69E-05,0.9322874,13426.588,16456.24
1818,21.16927,16.622,120,1380,107374.18,-41771.287,-46392.075,14912.032,1875.5468,290.21684,2.89E-05,0.93121921,13023.684,16881.114
1832,21.263589,9.627,65,-300,60900.962,-28916.779,-44852.894,14870.125,2376.5889,290.21138,2.27E-05,0.92767653,12574.057,17482.903
1829,21.244431,25.621,65,-600,59155.132,-26502.8,-44383.566,14836.733,1474.8857,290.23316,3.65E-05,0.92528505,13289.378,16328.743
1826,21.225547,3.619,65,-600,59683.297,-27258.944,-44535.98,14903.997,2890.8367,290.25007,1.87E-05,0.92761523,12055.439,18043.066
1808,21.102256,16.62,120,500,107374.18,-36701.193,-45413.333,14933.091,1949.173,290.23199,2.78E-05,0.9305929,12916.445,16929.171
1830,21.255077,1.615,65,-300,60815.771,-28780.73,-44832.994,14897.58,3006.3408,290.2537,1.80E-05,0.92931505,11872.953,18089.603
1828,21.236284,16.622,65,-600,59607.645,-27220.584,-44534.458,14879.093,2165.2716,290.21669,2.49E-05,0.92692188,12725.074,17195.956
1835,21.288584,1.618,65,0,62171.953,-30540.12,-45177.702,14888.218,2925.0813,290.25543,1.85E-05,0.92812352,12043.385,18075.11
1834,21.277938,25.619,65,-300,60890.025,-28822.38,-44841.382,14811.66,1777.2532,290.28,3.02E-05,0.92433158,13004.01,16664.192
1833,21.269792,16.621,65,-300,60831.806,-28863.125,-44847.015,14847.134,1939.2145,290.22879,2.78E-05,0.92628276,12862.272,16872.112
1824,21.210924,25.619,65,-810,58753.561,-26237.28,-44339.697,14889.714,1449.3381,290.22775,3.74E-05,0.92869407,13417.497,16403.402
1820,21.188062,1.616,65,-810,58697.398,-26375.961,-44366.216,14970.349,3133.6294,290.22522,1.73E-05,0.93323623,11799.259,18258.054
1831,21.259055,3.62,65,-300,60877.649,-28936.844,-44871.067,14895.108,2911.0607,290.2436,1.85E-05,0.930145,12049.841,18058.34
1815,21.154555,1.617,120,1380,107374.18,-41701.228,-46380.851,14969.598,3106.2665,290.24019,1.75E-05,0.93373604,11801.248,18209.287
1841,21.330506,3.619,65,300,63552.722,-32228.71,-45510.981,14811.948,2743.6336,290.27335,1.99E-05,0.92425251,12144.806,17798.619
1822,21.196575,9.625,65,-810,58634.41,-26190.163,-44332.831,14939.932,2594.6658,290.26172,2.15E-05,0.94445278,12415.47,17758.551
1838,21.304961,21.615,65,0,62186.014,-30533.336,-45174.454,14799.899,1678.4748,290.24198,3.20E-05,0.92230194,13057.441,16507.216
1827,21.230082,9.625,65,-600,59890.188,-27289.904,-44537.213,14888.374,2380.0595,290.31991,2.32E-05,0.93524492,12566.208,17468.904
1846,21.364013,3.619,65,600,64884.031,-33969.229,-45845.04,14809.053,2765.1701,290.2314,1.95E-05,0.92448121,12107.742,17822.289
1843,21.341243,16.62,65,300,63616.985,-32254.489,-45508.432,14767.302,2032.5763,290.243,2.64E-05,0.92164093,12754.484,16949.536
1851,21.397521,3.618,65,810,65680.637,-34989.167,-46044.366,14752.968,2672.6753,290.26432,2.01E-05,0.92240944,12143.078,17661.447
1844,21.349389,25.62,65,300,63482.086,-32200.053,-45499.633,14726.798,1558.4245,290.24321,3.43E-05,0.92011349,13088.342,16300.405
1853,21.408257,16.621,65,810,65793.786,-35219.123,-46090.826,14695.811,1836.0845,290.23778,2.91E-05,0.91919288,12911.507,16694.352
1854,21.416404,25.618,65,810,65645.566,-35180.928,-46082.52,14658.213,1440.5219,290.35717,3.69E-05,0.9159261,13217.369,16178.792
1836,21.292562,5.622,65,0,62180.176,-30541.106,-45176.305,14860.2,2771.7416,290.22826,1.95E-05,0.92623144,12162.605,17872.456
1839,21.314495,30.614,65,0,62198.637,-30538.434,-45176.058,14767.518,1404.9126,290.23972,3.82E-05,0.92240825,13330.12,16220.779
1840,21.326527,1.618,65,300,63535.207,-32301.237,-45521.671,14805.74,2904.9866,290.2208,1.85E-05,0.92508252,11974.421,17961.064
1850,21.393542,1.617,65,810,65722.615,-35152.558,-46075.778,14751.605,2798.3833,290.22384,1.91E-05,0.92301741,11936.823,17733.54
1855,21.427049,1.617,90,-1070,81941.708,-26295.869,-43912.471,14729.101,2802.857,290.33768,1.91E-05,0.92258851,12021.09,17815.273
1837,21.297653,13.605,65,0,62181.245,-30537.776,-45177.374,14829.839,2271.1259,290.22163,2.37E-05,0.92587574,12598.869,17295.98
1858,21.441764,16.621,90,-1070,81948.163,-26456.382,-43943.389,14673.523,1873.7659,290.24332,2.84E-05,0.9178039,12824.708,16684.888
1857,21.435562,9.626,90,-1070,81871.688,-26175.485,-43890.844,14678.331,2089.636,290.26122,2.55E-05,0.91856154,12610.847,16926.214
1849,21.382897,25.618,65,600,64729.355,-33845.226,-45824.359,14684.029,1511.788,290.21754,3.53E-05,0.91864561,13128.253,16241.656
1859,21.44991,25.62,90,-1070,82129.317,-26570.312,-43966.126,14664.51,1425.0599,290.25723,3.73E-05,0.91647844,13153.76,16082.442
1868,21.508779,16.622,90,-300,85059.193,-30531.938,-44737.813,14612.706,1806.2482,290.23467,2.93E-05,0.91333063,12732.89,16451.585
1860,21.460556,1.618,90,-700,83124.142,-28094.728,-44256.85,14714.523,2701.8716,290.18376,1.98E-05,0.91964681,11953.772,17515.733
1845,21.360035,1.617,65,600,64666.614,-33736.066,-45795.949,14791.215,2906.4128,290.22704,1.84E-05,0.92265274,11837.651,17818.985
1871,21.53155,5.619,90,0,86297.094,-32172.506,-45056.742,14623.991,2603.108,290.22728,2.04E-05,0.91521797,12076.926,17451.226
1847,21.368547,9.627,65,600,64764.139,-33856.327,-45823.948,14754.573,2302.2756,290.25345,2.32E-05,0.91986021,12498.718,17239.596
1866,21.498042,3.621,90,-300,84875.161,-30504.432,-44743.487,14652.696,2808.0844,290.20321,1.89E-05,0.91484524,11800.028,17589.861
1861,21.464535,3.618,90,-700,83577.398,-28655.125,-44374.973,14702.643,2611.8198,290.24136,2.04E-05,0.91986073,12070.447,17474.038
1872,21.536639,13.609,90,0,86295.778,-32174.52,-45063.238,14600.953,2035.5686,290.24641,2.61E-05,0.9144225,12572.124,16788.755
1842,21.335041,9.625,65,300,63500.958,-32187.307,-45501.483,14777.09,2157.7536,290.23911,2.48E-05,0.92207091,12567.578,17001.877
1848,21.37475,16.621,65,600,64787.04,-33970.339,-45849.439,14705.469,1868.3593,290.23676,2.85E-05,0.91901259,12876.299,16730.347
1870,21.527571,1.616,90,0,86285.006,-32160.747,-45053.988,14629.196,2885.4496,290.21552,1.85E-05,0.91721797,11817.227,17781.682
1852,21.402054,9.627,65,810,65461.205,-34739.97,-45992.684,14716.589,2109.9912,290.25228,2.53E-05,0.91865241,12555.823,16900.016
1856,21.431027,3.62,90,-1070,82096.219,-26703.894,-43991.247,14686.902,2687.4198,290.25041,1.99E-05,0.91898424,12075.784,17621.226
1865,21.494063,1.618,90,-300,85086.987,-30532.102,-44739.088,14649.04,2765.1624,290.19072,1.94E-05,0.91985248,11980.143,17674.978
1874,21.553482,30.614,90,0,86304.947,-32172.053,-45062.334,14532.745,1311.5973,290.22944,4.02E-05,0.91041113,13217.121,15913.061
1873,21.543949,21.615,90,0,86309.634,-32171.149,-45061.265,14545.768,1664.5794,290.24424,3.17E-05,0.91044218,12915.399,16343.904
1867,21.502576,9.625,90,-300,84966.232,-30440.128,-44718.695,14623.471,2184.6002,290.16927,2.43E-05,0.91484208,12460.487,16972.361
1862,21.469069,9.625,90,-700,83450.968,-28294.958,-44293.812,14669.963,2132.767,290.24065,2.50E-05,0.91789646,12474.2,16862.891
1875,21.565516,1.614,90,300,87726.223,-33969.927,-45412.099,14603.406,2884.1187,290.21293,1.84E-05,0.91436184,11682.659,17629.159
1863,21.475272,16.623,90,-700,83572.546,-28590.081,-44358.404,14674.029,1736.3932,290.26867,3.06E-05,0.9175188,12957.833,16538.097
1869,21.516925,25.619,90,-300,85103.516,-30607.466,-44751.093,14594.154,1422.0553,290.1721,3.73E-05,0.91296227,13133.269,16061.468
1880,21.599022,1.617,90,700,89156.339,-36199.632,-45850.467,14677.412,2949.3098,290.23633,1.81E-05,0.91745403,11767.594,17834.436
1864,21.483418,25.618,90,-700,83402.123,-28276.58,-44299.445,14625.208,1341.9695,290.27336,3.96E-05,0.91603195,13222.338,15986.47
1878,21.58023,16.622,90,300,87487.713,-33776.564,-45376.165,14628.866,1934.6942,290.22881,2.75E-05,0.91523613,12686.331,16678.992
1879,21.588377,25.618,90,300,87573.068,-33905.13,-45401.574,14622.665,1514.43,290.23105,3.49E-05,0.91279336,13014.724,16130.73
1891,21.670015,3.62,120,-1380,106918.11,-26577.877,-43439.237,15122.262,2875.1584,290.20019,1.90E-05,0.93967201,12316.013,18257.199
1889,21.655391,25.619,90,1070,90756.346,-38328.689,-46266.181,15006.069,1397.5737,290.19803,3.98E-05,0.93151854,13595.171,16474.001
1883,21.613737,16.622,90,700,89403.114,-35922.476,-45789.288,14638.674,1928.3193,290.23954,2.75E-05,0.91533895,12637.52,16603.076
1887,21.641042,9.624,90,1070,90825.584,-38578.421,-46317.739,14844.094,2324.3254,290.24981,2.32E-05,0.92506187,12476.401,17260.993
1882,21.607535,9.625,90,700,89290.91,-35826.555,-45770.17,14652.454,2334.8303,290.2244,2.27E-05,0.91557646,12334.219,17155.256
1886,21.636508,3.617,90,1070,91138.39,-38100.665,-46216.761,14801.657,2773.4982,290.24907,1.95E-05,0.9238807,11958.863,17669.571
1885,21.632529,1.617,90,1070,90792.897,-38294.852,-46257.876,14764.1,2967.5408,290.18851,1.80E-05,0.92169438,11749.725,17862.295
1876,21.569493,3.619,90,300,87672.197,-33812.251,-45378.097,14618.854,2746.1358,290.24451,1.93E-05,0.91506019,11865.172,17546.262
1896,21.703522,3.619,120,-1000,107336.21,-28610.721,-43852.607,15149.07,2820.2348,290.24909,1.95E-05,0.94057855,12273.51,18089.833
1884,21.621883,25.619,90,700,89188.738,-36000.924,-45812.025,14663.204,1489.5624,290.2479,3.58E-05,0.91590362,13158.817,16228.385
1893,21.680752,16.621,120,-1380,106732.8,-27239.211,-43576.15,15124.017,1924.3674,290.24103,2.85E-05,0.93831124,13131.993,17094.967
1877,21.574027,9.627,90,300,87519.7,-33874.746,-45395.571,14621.518,2354.1571,290.23976,2.25E-05,0.9144774,12255.585,17093.678
1901,21.73703,3.617,120,-500,107374.18,-31422.775,-44404.124,15140.086,2773.009,290.25964,1.99E-05,0.94071183,12427.288,18150.712
1900,21.733051,1.616,120,-500,107374.18,-31500.935,-44411.401,15135.568,2945.3239,290.24646,1.87E-05,0.94059095,12281.129,18366.325
1888,21.647245,16.621,90,1070,90307.941,-37638.245,-46133.996,14910.743,1871.8379,290.1948,2.88E-05,0.92739943,13008.261,16881.547
1881,21.603001,3.618,90,700,88967.373,-35778.615,-45768.073,14656.572,2372.2468,290.22569,2.24E-05,0.91859448,12261.271,17171.447
1892,21.674549,9.625,120,-1380,106397.34,-26427.849,-43417.364,15136.552,2275.6136,290.26974,2.42E-05,0.94085968,12819.809,17508.201
1904,21.755912,25.623,120,-500,107374.18,-31380.303,-44385.951,15128.201,1614.8897,290.24978,3.40E-05,0.9392957,13495.254,16822.08
1890,21.666037,1.615,120,-1380,106493.92,-26343.029,-43396.026,15090.978,2867.9942,290.25585,1.91E-05,0.93996398,12269.53,18208.379
1894,21.688898,25.62,120,-1380,106777.57,-26937.51,-43526.278,15110.399,1444.5428,290.2489,3.79E-05,0.93704933,13658.596,16636.333
1910,21.804502,1.615,120,500,107374.18,-36943.936,-45467.974,15180.612,3207.8151,290.23517,1.72E-05,0.94389333,11957.947,18573.851
1909,21.792469,30.615,120,0,107374.18,-34103.304,-44916.252,15139.221,1340.9094,290.30729,4.12E-05,0.94144391,13807.977,16562.306
1912,21.813015,9.625,120,500,107374.18,-37156.13,-45508.267,15136.944,2421.6013,290.19575,2.26E-05,0.93917992,12766.419,17759.702
1915,21.838009,1.617,120,1000,107374.18,-39112.134,-45885.95,15132.323,2982.7913,290.18865,1.83E-05,0.93857546,12221.595,18381.476
1911,21.80848,3.619,120,500,107374.18,-36974.937,-45465.22,15172.339,2774.9821,290.23042,1.98E-05,0.94291608,12397.396,18138.402
1914,21.827362,25.622,120,500,107374.18,-36590.224,-45397.627,15089.17,1517.9747,290.20369,3.60E-05,0.93741331,13525.683,16647.964
1898,21.714259,16.62,120,-1000,107374.18,-28510.195,-43826.006,15086.413,1986.9767,290.2509,2.76E-05,0.93749281,13031.55,17137.975
1917,21.846522,9.625,120,1000,107374.18,-39816.27,-46031.661,15087.835,2492.5718,290.32095,2.19E-05,0.93731446,12538.85,17665.615
1916,21.841987,3.62,120,1000,107374.18,-39688.114,-45994.205,15130.949,2726.3435,290.24576,2.02E-05,0.93974917,12423.738,18077.938
1895,21.699544,1.617,120,-1000,107374.18,-29071.866,-43936.646,15170.399,2968.9953,290.21591,1.85E-05,0.9418596,12284.908,18425.991
1899,21.722405,25.622,120,-1000,107374.18,-28670.42,-43862.105,15092.374,1468.0924,290.26011,3.73E-05,0.93796528,13610.881,16629.443
1897,21.708057,9.625,120,-1000,107374.18,-28407.614,-43810.917,15122.113,2402.323,290.25376,2.28E-05,0.93949747,12666.509,17633.733
1902,21.741564,9.625,120,-500,107374.18,-31455.42,-44402.315,15118.149,2304.1405,290.21959,2.38E-05,0.93967798,12761.113,17501.665
1913,21.819218,16.622,120,500,107374.18,-36785.397,-45432.081,15115.836,1964.4839,290.29177,2.79E-05,0.93926804,13093.861,17149.886
1921,21.875495,3.62,120,1380,107374.18,-42093.218,-46462.67,15060.562,2591.2053,290.15953,2.14E-05,0.94333581,12556.795,17900.539
1903,21.747767,16.621,120,-500,107374.18,-31264.524,-44367.079,15132.085,2068.9344,290.24118,2.65E-05,0.93952158,13094.146,17373.106
1908,21.782936,21.614,120,0,107374.18,-34104.661,-44916.746,15145.7,1699.8755,290.24574,3.24E-05,0.93837447,13471.437,16966.341
1907,21.775627,13.607,120,0,107374.18,-34104.661,-44914.155,15164.382,2236.3556,290.24109,2.46E-05,0.94052157,12908.541,17519.439
1919,21.860871,25.619,120,1000,107374.18,-39603.088,-45953.378,15014.068,1453.6629,290.16479,3.74E-05,0.93465396,13510.121,16510.04
1923,21.886232,16.618,120,1380,107374.18,-42491.417,-46534.457,14989.003,1517.8073,290.25716,3.58E-05,0.93357991,13472.394,16596.697
1924,21.894378,25.62,120,1380,107374.18,-41551.199,-46351.618,14958.689,1288.6222,290.16593,4.22E-05,0.93212084,13632.054,16288.421
1905,21.766559,1.613,120,0,107374.18,-34101.413,-44915.841,15156.019,2881.8433,290.22627,1.91E-05,0.94199818,12324.876,18292.164
1906,21.770536,5.622,120,0,107374.18,-34103.551,-44912.716,15158.547,2577.7512,290.23592,2.13E-05,0.94038707,12603.251,17937.506
1928,21.919739,16.621,120,-1380,106240.4,-26251.631,-43384.925,14945.34,1958.3408,290.21749,2.76E-05,0.92924971,12937.192,16959.293
1918,21.852725,16.622,120,1000,107374.18,-39614.353,-45989.888,15061.529,1853.9198,290.20155,2.96E-05,0.9373144,13226.8,17047.301
1931,21.94251,3.617,120,-1000,107374.18,-28631.936,-43844.878,14978.629,2634.523,290.20814,2.06E-05,0.93104287,12308.203,17726.646
1927,21.913537,9.626,120,-1380,106718.04,-26923.736,-43522.413,14972.86,2185.3399,290.23188,2.49E-05,0.93336538,12727.75,17231.311
1934,21.961392,25.62,120,-1000,106962.02,-28616.93,-43856.143,14872.256,1367.7366,290.23893,3.94E-05,0.92535219,13466.823,16281.995
1932,21.947044,9.625,120,-1000,107374.18,-28717.291,-43870.945,14944.705,2197.3587,290.21197,2.47E-05,0.9302757,12770.346,17301.835
1922,21.880029,9.625,120,1380,107374.18,-41790.489,-46411.317,15025.821,2231.7514,290.21678,2.49E-05,0.94336464,12851.019,17450.042
1939,21.9949,25.619,120,-500,107374.18,-31361.062,-44388.541,14768.333,1459.9851,290.23292,3.66E-05,0.91992914,13248.999,16262.627
1936,21.976016,3.618,120,-500,107374.18,-31540.94,-44417.897,14899.522,2781.4914,290.23526,1.95E-05,0.92783105,12101.48,17859.055
1925,21.905024,1.619,120,-1380,106408.15,-26719.436,-43475.049,14992.101,2777.1176,290.19654,1.98E-05,0.93647604,12167.242,17894.172
1920,21.871516,1.619,120,1380,107374.18,-41442.327,-46325.634,15071.866,2981.7744,290.17939,1.87E-05,0.94585397,12069.151,18206.122
1933,21.953247,16.62,120,-1000,107336.13,-28530.465,-43831.557,14913.472,1801.1751,290.25094,3.00E-05,0.92771564,13035.977,16745.608
1929,21.927885,25.62,120,-1380,106252.32,-26518.137,-43439.854,14960.838,1475.4205,290.2308,3.69E-05,0.92968688,13508.893,16543.471
1935,21.972038,1.617,120,-500,107374.18,-31358.677,-44395.325,14881.054,2787.1679,290.25293,1.93E-05,0.92743721,12187.896,17948.75
1945,22.04349,1.614,120,500,107374.18,-36759.823,-45439.112,14748.203,2978.8114,290.2341,1.80E-05,0.92080836,11766.096,17894.196
1938,21.986754,16.622,120,-500,107374.18,-31517.257,-44412.594,14838.963,1871.6369,290.23735,2.88E-05,0.92437242,12991.463,16845.496
1944,22.031456,30.615,120,0,107374.18,-34121.765,-44924.928,14710.546,1366.1847,290.2117,3.92E-05,0.91964358,13326.075,16140.541
1949,22.066351,25.618,120,500,107374.18,-37009.391,-45480.144,14647.453,1443.5196,290.21954,3.68E-05,0.91467666,13154.11,16119.607
1926,21.909002,3.62,120,-1380,106388.95,-26461.975,-43421.887,14987.349,2595.9328,290.24655,2.09E-05,0.93301188,12341.766,17684.891
1950,22.076997,1.618,120,1000,107374.18,-39565.427,-45972.538,14723.512,2956.6147,290.19366,1.81E-05,0.91968486,11839.018,17964.649
1930,21.938531,1.62,120,-1000,107374.18,-29039.056,-43950.461,14995.782,2784.4521,290.24784,1.96E-05,0.93384015,12313.567,18063.686
1951,22.080975,3.621,120,1000,107374.18,-39467.82,-45962.752,14684.82,2156.8477,290.21679,2.48E-05,0.92054565,12577.059,17026.305
1942,22.014614,13.609,120,0,107374.18,-34110.951,-44919.541,14746.565,2100.2198,290.23141,2.55E-05,0.92068662,12610.706,16915.284
1946,22.047467,3.621,120,500,107374.18,-36879.468,-45457.655,14702.656,2797.4053,290.23571,1.91E-05,0.91956596,11974.962,17773.907
1943,22.021923,21.616,120,0,107374.18,-34119.627,-44926.942,14747.104,1717.2126,290.23582,3.11E-05,0.92004464,12967.241,16506.486
1958,22.125219,16.62,120,1380,107374.18,-41741.11,-46395.899,14605.425,1845.1762,290.20754,2.87E-05,0.91409544,12784.152,16592.817
1937,21.980551,9.624,120,-500,107374.18,-31444.936,-44411.113,14860.006,2269.7668,290.25294,2.37E-05,0.92561797,12527.129,17208.547
1957,22.119017,9.624,120,1380,107374.18,-42297.847,-46466.822,14615.493,2304.9673,290.21809,2.30E-05,0.91432792,12348.243,17109.394
1940,22.005545,1.617,120,0,107374.18,-34108.649,-44922.296,14805.594,2964.118,290.25791,1.81E-05,0.92458491,11881.61,17980.076
1948,22.058205,16.619,120,500,107374.18,-37073.818,-45500.25,14669.954,1958.177,290.22546,2.71E-05,0.91625106,12632.755,16657.669
1947,22.052003,9.625,120,500,107374.18,-36787.206,-45438.701,14689.161,2380.353,290.2222,2.24E-05,0.91680062,12242.421,17145.942
1954,22.099858,25.618,120,1000,107374.18,-39858.165,-46029.276,14606.792,1450.2787,290.23264,3.64E-05,0.91282358,13137.372,16134.608
1956,22.114483,3.618,120,1380,107374.18,-41685.07,-46399.188,14659.437,2337.653,290.18764,2.28E-05,0.91738967,12261.209,17082.599
1962,22.152524,9.626,15,-290,12734.495,-25654.517,-45085.81,14605.814,2251.9013,290.21106,2.35E-05,0.91106361,12258.448,16891.714
1967,22.186031,9.626,15,-200,13173.314,-26076.808,-45157.433,14487.395,2334.4424,290.22435,2.24E-05,0.90556,12212.018,17036.013
1941,22.009524,5.622,120,0,107374.18,-34109.512,-44920.816,14799.351,2643.6695,290.25151,2.03E-05,0.9218622,12081.533,17525.547
1953,22.091712,16.623,120,1000,107374.18,-39658.635,-45996.878,14623.16,1904.9461,290.21087,2.79E-05,0.91546236,12729.868,16653.788
1959,22.133366,25.619,120,1380,107374.18,-42033.684,-46449.225,14560.03,1439.656,290.183,3.66E-05,0.91085357,13047.146,16008.743
1969,22.20038,25.617,15,-200,13364.169,-26121.253,-45178.73,14464.603,1367.8861,290.24761,3.82E-05,0.90326904,13057.917,15871.689
1961,22.14799,3.618,15,-290,12661.721,-25600.657,-45081.946,14578.709,2740.362,290.25389,1.92E-05,0.91046474,11831.37,17500.004
1968,22.192234,16.623,15,-200,13192.062,-26150.527,-45185.021,14511.75,1870.7874,290.18446,2.80E-05,0.90596394,12624.006,16482.227
1970,22.211025,1.617,15,-100,13745.715,-26687.241,-45286.698,14539.283,2838.6235,290.23622,1.85E-05,0.90758641,11781.829,17641.039
1965,22.177518,1.618,15,-200,13298.714,-26112.29,-45169.027,14560.134,3004.7052,290.16996,1.77E-05,0.91242522,11527.669,17718.483
1971,22.215004,5.623,15,-100,13659.374,-26690.284,-45285.876,14521.497,2530.4197,290.18139,2.08E-05,0.90599754,12036.031,17261.585
1963,22.158726,16.621,15,-290,12987.968,-25677.171,-45070.804,14568.646,1707.5328,290.30547,3.22E-05,0.92851124,12850.867,16351.719
1960,22.144011,1.617,15,-290,12719.981,-25561.762,-45067.761,14595.704,2885.5714,290.21539,1.83E-05,0.91335193,11687.237,17643.924
1952,22.085509,9.624,120,1000,107374.18,-39439.533,-45949.431,14660.887,2340.4357,290.22368,2.27E-05,0.91653688,12235.704,17048.488
1973,22.227403,21.617,15,-100,13756.405,-26682.348,-45286.698,14497.094,1738.728,290.22574,3.01E-05,0.90583612,12719.064,16315.3
1979,22.27488,30.613,15,0,14159.659,-27249.816,-45393.639,14440.594,1372.2568,290.2462,3.80E-05,0.90150827,13054.632,15895.863
1955,22.110503,1.618,120,1380,107374.18,-41917.164,-46427.887,14657.218,2944.3777,290.23145,1.80E-05,0.91635662,11807.278,17889.5
1972,22.220094,13.607,15,-100,13656.824,-26664.834,-45277.036,14514.422,2123.0851,290.23631,2.47E-05,0.90512754,12431.37,16804.115
1966,22.181496,3.62,15,-200,13140.134,-26109.289,-45164.258,14518.734,2707.472,290.19764,1.94E-05,0.9059852,11819.507,17391.968
1975,22.248969,1.617,15,0,14141.692,-27239.373,-45390.39,14520.686,3084.517,290.23865,1.70E-05,0.90746575,11406.995,17792.025
1964,22.166872,25.62,15,-290,12998.288,-25699.291,-45117.263,14530.441,1221.134,290.23037,4.30E-05,0.90740769,13260.452,15778.073
1981,22.290892,5.621,15,100,14618.419,-27814.283,-45507.486,14483.801,2603.858,290.23424,2.01E-05,0.90376413,11845.15,17218.84
1987,22.3334,9.626,15,200,14989.028,-28339.567,-45608.876,14438.983,2262.2624,290.22003,2.31E-05,0.90295901,12166.919,16820.606
1986,22.328866,3.62,15,200,14967.978,-28282.993,-45596.418,14448.285,2763.7515,290.2371,1.89E-05,0.9023172,11655.303,17363.222
1983,22.303291,21.615,15,100,14544.535,-27782.337,-45502.223,14455.569,1644.6086,290.22922,3.17E-05,0.90115364,12812.189,16204.77
1992,22.366908,9.624,15,290,15514.559,-28945.272,-45724.861,14405.302,2087.8105,290.23206,2.49E-05,0.90079137,12352.574,16664.002
1985,22.324889,1.661,15,200,14759.114,-27990.543,-45544.119,14456.283,2805.3032,290.20756,1.86E-05,0.90319426,11662.001,17469.847
1974,22.236936,30.614,15,-100,13693.499,-26692.915,-45284.396,14478.522,1235.6492,290.20967,4.23E-05,0.90311618,13177.878,15716.223
1994,22.381256,25.62,15,290,15577.834,-28890.836,-45710.594,14372.905,1050.2558,290.22902,4.94E-05,0.89808856,13247.466,15410.08
1988,22.339604,16.621,15,200,15140.29,-28401.692,-45617.181,14376.735,1779.5024,290.23455,2.93E-05,0.89894462,12525.502,16199.033
1996,22.39588,3.619,25,-400,22151.322,-25783.083,-44939.893,14439.534,2650.1693,290.25469,1.97E-05,0.90271115,11729.134,17190.442
1978,22.265347,21.617,15,0,14154.808,-27240.031,-45392.241,14453.23,1718.4424,290.2305,3.04E-05,0.901295,12749.273,16283.999
1997,22.400415,6.612,25,-400,22418.281,-25726.921,-44920.61,14453.517,2380.7645,290.24411,2.19E-05,0.90350588,12077.084,17002.664
1977,22.258039,13.606,15,0,14147.448,-27240.113,-45397.216,14473.488,2053.7541,290.23464,2.54E-05,0.90307484,12454.035,16682.612
1993,22.373111,16.62,15,290,15683.335,-28905.514,-45712.239,14401.664,1648.7363,290.27584,3.15E-05,0.89885919,12687.192,16078.757
1991,22.362373,3.62,15,290,15535.239,-28873.28,-45712.321,14410.204,2509.6898,290.25748,2.07E-05,0.9008124,11947.952,17131.31
1980,22.286914,1.618,15,100,14572.658,-27791.423,-45500.496,14504.965,2929.3949,290.232,1.79E-05,0.90758744,11587.23,17632.407
1995,22.391902,1.616,25,-400,22249.875,-25706.281,-44918.472,14418.389,2695.6542,290.27054,1.93E-05,0.90273352,11697.984,17252.683
1982,22.295982,13.608,15,100,14605.427,-27803.716,-45501.113,14457.617,2107.6946,290.23794,2.48E-05,0.90289219,12280.146,16623.016
1976,22.252948,5.62,15,0,14145.392,-27245.458,-45393.268,14503.152,2771.7618,290.22729,1.89E-05,0.90728216,11708.252,17438.93
2001,22.424101,3.62,25,-300,22693.34,-26320.578,-45038.693,14436.788,2777.1442,290.28685,1.87E-05,0.90042535,11609.21,17320.588
1984,22.312824,30.612,15,100,14642.8,-27809.596,-45501.853,14413.994,1292.4995,290.24425,4.03E-05,0.9009937,13128.061,15796.061
1990,22.358395,1.618,15,290,15423.407,-28860.904,-45709.648,14403.88,2641.7995,290.21894,1.97E-05,0.90078631,11737.486,17172.555
2006,22.455384,3.617,25,-150,23192.269,-27043.255,-45178.648,14399.765,2659.8117,290.24669,1.95E-05,0.89898482,11660.173,17132.009
2012,22.493981,13.611,25,0,23881.437,-27894.909,-45347.384,14358.596,2100.965,290.22397,2.47E-05,0.89845842,12274.226,16603.673
2002,22.428636,8.614,25,-300,22408.044,-26274.406,-45030.757,14408.723,2321.2383,290.21593,2.24E-05,0.90033898,12024.833,16806.207
2015,22.522857,1.617,25,150,24571.468,-28713.918,-45502.059,14330.617,3045.9192,290.241,1.71E-05,0.89945326,11319.757,17585.445
2017,22.531369,9.627,25,150,24562.053,-28704.544,-45487.833,14346.221,2350.2619,290.24826,2.20E-05,0.89664414,12027.114,16874.795
1989,22.34775,25.442,15,200,14343.772,-28344.626,-45586.715,14349.065,1327.6033,290.22858,3.90E-05,0.89816553,12970.668,15709.574
2000,22.420123,1.618,25,-300,22700.247,-26245.626,-45015.216,14474.929,2904.9247,290.19812,1.80E-05,0.90408486,11656.954,17648.935
2011,22.488891,5.622,25,0,23912.397,-27922.292,-45347.631,14373.838,2689.498,290.19936,1.93E-05,0.89786676,11755.005,17299.894
2009,22.474267,25.62,25,-150,23339.173,-27085.316,-45187.323,14338.966,1466.7467,290.23537,3.53E-05,0.89637584,12877.02,15894.162
2008,22.466121,16.621,25,-150,23292.384,-27102.337,-45187.858,14365.295,1924.7643,290.23729,2.69E-05,0.8981195,12390.199,16368.67
2010,22.484913,1.616,25,0,23904.174,-27920.318,-45346.438,14402.973,2986.8205,290.23682,1.74E-05,0.90040457,11431.341,17617.891
1999,22.412258,15.608,25,-400,21737.008,-25669.031,-44916.293,14448.349,1672.2722,290.1902,3.12E-05,0.90112566,12695.54,16135.46
2016,22.526834,3.621,25,150,24523.364,-28750.182,-45508.308,14336.584,2352.4775,290.25753,2.21E-05,0.89837208,12007.274,16862.363
2013,22.50129,21.616,25,0,23918.111,-27921.716,-45347.96,14334.675,1757.7654,290.24852,2.94E-05,0.89673713,12598.676,16225.071
1998,22.40578,10.615,25,-400,22419.556,-25733.91,-44916.869,14448.588,2180.3226,290.24355,2.39E-05,0.9018828,12198.69,16676.694
2024,22.578389,20.625,25,300,25277.493,-29606.934,-45674.865,14509.881,1602.8407,290.24345,3.26E-05,0.90473645,12915.445,16217.545
2019,22.545718,25.621,25,150,24600.783,-28710.3,-45501.73,14364.036,1492.4211,290.22638,3.48E-05,0.89729246,12808.82,15880.998
2021,22.560342,3.618,25,300,25105.057,-29524.664,-45662.284,14460.235,2751.8987,290.21327,1.90E-05,0.90373885,11755.366,17449.058
2003,22.434558,14.619,25,-300,22554.536,-26272.515,-45027.304,14410.538,1958.2931,290.24375,2.66E-05,0.90009507,12410.046,16452.671
2007,22.459919,9.624,25,-150,23258.135,-27125.896,-45186.666,14382.31,2344.0271,290.25518,2.22E-05,0.8999396,12065.577,16892.958
2004,22.442147,20.627,25,-300,22564.239,-26275.393,-45028.702,14367.709,1528.2796,290.23309,3.39E-05,0.89749389,12802.476,15946.656
2022,22.564876,8.619,25,300,25157.068,-29434.827,-45645.92,14466.565,2464.1706,290.242,2.12E-05,0.90507402,11959.736,17042.507
2027,22.59616,6.61,25,400,25736.87,-30205.609,-45790.563,14586.619,2399.2129,290.22147,2.19E-05,0.90823303,12201.472,17164.831
2031,22.619846,3.62,40,-550,35955.573,-25948.283,-44700.81,14658.912,2873.5452,290.16943,1.84E-05,0.9132713,11779.379,17692.651
2005,22.451406,1.615,25,-150,23218.418,-27013.365,-45176.428,14398.895,2941.2206,290.22894,1.77E-05,0.90074775,11414.305,17481.22
2018,22.537573,16.619,25,150,24574.305,-28778.716,-45510.282,14330.74,1927.9192,290.24848,2.69E-05,0.89602237,12364.125,16351.238
2023,22.570798,14.618,25,300,24885.545,-29426.81,-45647.318,14495.657,1834.0952,290.26025,2.86E-05,0.90503316,12633.554,16408.668
2039,22.670013,25.62,40,-400,36608.314,-26816.465,-44874.891,14813.033,1523.8325,290.21994,3.52E-05,0.9205596,13270.105,16410.127
2030,22.615868,1.617,40,-550,36718.297,-26133.999,-44726.63,14650.101,2936.8627,290.20487,1.80E-05,0.91341902,11727.702,17764.722
2033,22.630302,14.618,40,-550,36176.484,-25836.533,-44677.127,14661.743,1858.8703,290.2384,2.84E-05,0.91249901,12790.128,16631.337
2040,22.680658,1.617,40,-200,37614.315,-27851.369,-45074.792,14886.392,2917.2874,290.26686,1.85E-05,0.92408253,12015.21,18022.396
2037,22.655663,9.626,40,-400,37137.669,-26815.068,-44858.897,14748.04,2260.938,290.2309,2.35E-05,0.91535036,12429.862,17076.502
2020,22.556363,1.619,25,300,25145.556,-29427.632,-45638.807,14436.208,3058.7688,290.24587,1.71E-05,0.90294674,11368.421,17702.054
2014,22.510823,30.617,25,0,23915.974,-27917.153,-45340.518,14285.645,1226.8203,290.21218,4.20E-05,0.89430018,13047.062,15582.564
2034,22.637893,20.624,40,-550,36216.16,-25860.75,-44683.788,14668.35,1643.445,290.22161,3.22E-05,0.9132226,12946.436,16340.281
2032,22.624381,8.615,40,-550,36577.478,-25970.897,-44696.123,14652.081,2303.2291,290.20528,2.29E-05,0.91207522,12287.646,17028.061
2026,22.591626,3.618,25,400,25560.611,-30190.067,-45793.4,14561.909,2653.2675,290.23809,1.99E-05,0.90844911,11888.828,17376.687
2025,22.587647,1.617,25,400,25859.434,-30185.01,-45787.726,14585.688,2778.6826,290.23755,1.90E-05,0.91145868,11767.078,17499.487
2043,22.695373,16.621,40,-200,37670.313,-27813.995,-45063.074,15024.157,1911.3019,290.22738,2.83E-05,0.92823015,13030.435,16962.019
2038,22.661866,16.622,40,-400,36620.361,-26705.579,-44849.111,14749.019,1793.7867,290.23483,2.96E-05,0.91521909,12922.34,16629.59
2045,22.714165,1.617,40,0,38472.918,-28936.967,-45282.217,15211.088,3180.0637,290.24095,1.73E-05,0.94101571,12017.27,18565.124
2029,22.608003,15.611,25,400,25584.169,-30144.389,-45782.71,14568.4,1740.7541,290.22347,3.03E-05,0.90893733,12786.257,16369.521
2042,22.689171,9.625,40,-200,37706.33,-27866.54,-45075.326,14969.981,2299.7076,290.3195,2.34E-05,0.92713499,12627.23,17376.578
2046,22.718144,5.62,40,0,38476.907,-28931.005,-45281.477,15234.736,2878.2852,290.25104,1.93E-05,0.94149535,12301.217,18232.207
2051,22.756088,3.617,40,200,39356.849,-30059.199,-45499.263,15204.05,2964.7839,290.25657,1.85E-05,0.93984562,12220.746,18334.133
2035,22.647151,1.617,40,-400,36725.738,-26706.689,-44847.056,14733.185,2866.8134,290.2172,1.85E-05,0.9170141,11877.558,17815.715
2052,22.760622,9.625,40,200,39180.466,-30018.7,-45493.918,15165.605,2381.8914,290.25187,2.29E-05,0.935562,12747.237,17637.844
2047,22.723234,13.606,40,0,38478.058,-28927.099,-45283.327,15248.844,1948.8204,290.28572,2.81E-05,0.93852021,13232.989,17251.89
2036,22.651129,3.62,40,-400,36664.971,-26752.079,-44858.486,14731.022,2890.6832,290.20122,1.84E-05,0.9170155,11888.777,17862.345
2028,22.601525,10.616,25,400,25719.931,-30154.75,-45780.407,14572.412,2232.1481,290.24704,2.36E-05,0.90807492,12257.558,16855.381
2053,22.766825,16.621,40,200,39347.146,-30049.824,-45496.179,15125.618,2103.8344,290.23481,2.59E-05,0.93493174,12942.232,17282.687
2059,22.808478,25.619,40,400,40131.948,-31007.309,-45688.228,14954.03,1366.6867,290.23683,3.95E-05,0.9256544,13604.461,16415.469
2058,22.800332,16.621,40,400,40263.969,-31117.62,-45704.098,15011.386,1897.8595,290.22799,2.85E-05,0.92706764,13023.022,16929.342
2060,22.819124,1.618,40,550,40999.022,-31840.256,-45842.244,15016.759,2736.3386,290.18122,1.99E-05,0.93178216,12372.408,18031.228
2044,22.70352,25.618,40,-200,37450.184,-27804.333,-45066.486,15133.756,1491.4967,290.23823,3.65E-05,0.93345216,13592.943,16659.572
2057,22.794129,9.624,40,400,40089.23,-31235.661,-45728.068,15042.861,2356.5671,290.27298,2.30E-05,0.93156973,12647.038,17508.518
2048,22.730543,21.614,40,0,38476.948,-28938.118,-45283.409,15213.113,1723.3178,290.30043,3.27E-05,0.94615868,13507.461,17047.064
2061,22.823101,3.623,40,550,40397.716,-31669.383,-45822.591,15001.519,2780.5939,290.26426,1.95E-05,0.93104382,12264.216,17994.36
2064,22.841149,20.623,40,550,40750.852,-32127.074,-45904.904,14918.29,1595.4369,290.31501,3.44E-05,0.93140631,13284.83,16554.776
2068,22.865122,16.622,65,-810,59567.723,-26216.476,-44297.924,14926.728,1707.0966,290.22626,3.15E-05,0.92455305,13222.963,16747.976
2070,22.883914,1.616,65,-600,59805.82,-27212.114,-44516.902,14960.925,2980.4755,290.25798,1.81E-05,0.92862075,12068.599,18226.764
2050,22.752109,1.616,40,200,39180.343,-30026.471,-45506.993,15242.392,2967.3971,290.34183,1.85E-05,0.94161601,12253.96,18359.767
2065,22.850406,1.618,65,-810,58874.81,-26161.588,-44310.423,14986.49,2986.6667,290.22863,1.81E-05,0.92995989,12029.682,18215.591
2041,22.684637,3.616,40,-200,37661.063,-27785.133,-45059.291,14915.479,2984.2544,290.23408,1.80E-05,0.92635444,11894.465,18068.06
2072,22.892427,9.624,65,-600,59737.445,-27077.381,-44486.354,14921.712,2176.4445,290.22841,2.48E-05,0.92660483,12763.993,17255.826
2049,22.740077,30.613,40,0,38480.73,-28935.076,-45283.45,15195.65,1440.6348,290.22766,3.80E-05,0.93771769,13656.491,16625.721
2073,22.898629,16.62,65,-600,60576.358,-27237.852,-44498.853,14905.771,1790.8435,290.15769,3.00E-05,0.92400073,13036.042,16716.816
2054,22.774971,25.62,40,200,39336.333,-30010.847,-45490.177,15055.294,1599.3942,290.23796,3.40E-05,0.93194273,13437.58,16737.309
2069,22.873268,25.622,65,-810,59136.097,-26224.74,-44320.332,14890.136,1270.6883,290.24698,4.22E-05,0.92341076,13615.183,16241.454
2063,22.833558,14.618,40,550,40369.881,-31984.816,-45883.483,14930.758,1931.1553,290.31912,2.84E-05,0.93131446,13006.869,16994.96
2077,22.925933,9.627,65,-300,61253.112,-28963.733,-44850.715,14944.795,2459.3729,290.22006,2.20E-05,0.92745995,12475.658,17538.938
2080,22.950928,1.617,65,0,62629.688,-30575.849,-45166.355,14867.503,2682.0236,290.22705,2.00E-05,0.92218033,12227.243,17756.383
2055,22.785616,1.619,40,400,40192.922,-31154.007,-45713.801,15097.639,2887.2119,290.22836,1.88E-05,0.93463971,12259.034,18231.309
2074,22.906775,25.621,65,-600,60342.989,-27299.155,-44516.039,14899.616,1386.8165,290.24039,3.88E-05,0.92446265,13460.574,16320.871
2076,22.921399,3.619,65,-300,61373.703,-28905.391,-44836.777,14970.609,2663.2178,290.24389,2.02E-05,0.92776651,12273.573,17779.316
2056,22.789594,3.62,40,400,40074.346,-31148.58,-45716.309,15085.577,2906.8833,290.23466,1.87E-05,0.93524931,12162.759,18169.564
2066,22.854384,3.62,65,-810,59262.402,-26191.108,-44306.846,14971.437,2839.6622,290.16991,1.92E-05,0.93078142,12089.498,17947.401
2067,22.858919,9.626,65,-810,59230.044,-26033.186,-44276.996,14955.739,2087.5666,290.24739,2.58E-05,0.92654802,12829.215,17122.532
2081,22.954906,5.621,65,0,62635.732,-30573.299,-45167.013,14854.103,2625.6439,290.23244,2.04E-05,0.92118173,12183.381,17587.942
2062,22.827636,8.613,40,550,40913.256,-32066.676,-45890.883,14989.428,2149.5014,290.24821,2.51E-05,0.92861613,12768.478,17194.815
2082,22.959997,13.607,65,0,62638.281,-30573.587,-45161.051,14804.338,2107.8299,290.20024,2.54E-05,0.92056279,12720.852,17057.057
2071,22.887892,3.616,65,-600,60599.67,-27239.62,-44502.8,14953.767,2815.4325,290.22078,1.92E-05,0.92868884,12185.304,17978.747
2083,22.967306,21.616,65,0,62642.351,-30573.464,-45166.478,14774.376,1811.0312,290.2069,2.95E-05,0.9184035,12923.234,16648.867
2088,23.003588,16.62,65,300,63769.687,-32213.95,-45488.738,14718.648,1964.5747,290.20081,2.70E-05,0.91422341,12672.263,16711.858
2075,22.917421,1.615,65,-300,61270.34,-28838.826,-44823.045,14972.301,3058.6462,290.23408,1.78E-05,0.92953689,11949.061,18294.374
2089,23.011733,25.62,65,300,63927.569,-32229.08,-45486.723,14705.016,1518.2355,290.22373,3.49E-05,0.91362768,13182.497,16307.159
2085,22.988872,1.618,65,300,64069.827,-32300.003,-45500.784,14773.815,2992.4063,290.23416,1.78E-05,0.91857739,11750.358,17927.279
2092,23.030892,9.624,65,600,65125.212,-33889.301,-45813.998,14711.666,2335.9121,290.21383,2.27E-05,0.91368888,12304.38,17102.448
2090,23.022379,1.618,65,600,65300.363,-33986.579,-45831.061,14754.94,3106.7983,290.20822,1.71E-05,0.91668277,11589.438,17993.38
2087,22.997385,9.624,65,300,63994.545,-32446.66,-45529.441,14762.163,2409.1615,290.21864,2.21E-05,0.91890778,12327.017,17303.639
2098,23.070603,16.619,65,810,65431.602,-35278.37,-46098.596,14671.257,1805.6722,290.18778,2.92E-05,0.91258514,12879.529,16605.168
2096,23.059865,3.618,65,810,66006.022,-35212.874,-46076.024,14720.535,2636.2793,290.21171,2.03E-05,0.91452822,12133.62,17573.653
2094,23.045241,25.62,65,600,65050.958,-33697.336,-45774.816,14667.096,1450.167,290.24569,3.65E-05,0.91314654,13160.598,16147.725
2079,22.940283,25.617,65,-300,61492.115,-28907.405,-44835.05,14822.764,1506.3213,290.24227,3.55E-05,0.91970973,13267.825,16364.337
2078,22.932136,16.622,65,-300,61491.21,-28909.708,-44838.915,14910.976,1934.0405,290.1711,2.78E-05,0.92477325,12992.54,16978.117
2100,23.089394,1.615,90,-1070,82143.297,-26344.796,-43906.221,14700.465,2886.6277,290.22328,1.84E-05,0.9160226,11801.399,17771.783
2104,23.112255,25.621,90,-1070,82810.227,-26404.29,-43906.591,14503.033,1336.6018,290.22359,3.91E-05,0.90333494,13126.811,15890.371
2103,23.104109,16.621,90,-1070,82240.698,-26287.77,-43891.091,14570.777,1910.0456,290.21353,2.75E-05,0.90893029,12585.301,16525.75
2101,23.093372,3.619,90,-1070,82478.879,-26399.849,-43912.224,14650.201,2679.0286,290.2257,1.97E-05,0.91307934,11934.019,17458.628
2084,22.976839,30.614,65,0,62636.389,-30573.094,-45165.039,14747.288,1341.6224,290.20957,3.95E-05,0.91485505,13319.05,16079.637
2108,23.137616,16.622,90,-700,83435.879,-28262.93,-44283.369,14449.106,1979.7251,290.24195,2.65E-05,0.90103499,12412.465,16499.01
2091,23.026358,3.619,65,600,64843.45,-33758.802,-45791.179,14737.106,2468.2965,290.20459,2.16E-05,0.91665884,12298.456,17374.564
2095,23.055887,1.617,65,810,66586.322,-35114.075,-46046.134,14718.587,2852.9068,290.21784,1.87E-05,0.91722181,11852.687,17734.485
2112,23.164921,9.624,90,-300,85582.386,-30569.024,-44723.916,14450.538,2183.1449,290.38268,2.39E-05,0.90117406,12172.682,16649.813
2097,23.064399,9.626,65,810,66323.637,-35063.791,-46034.251,14727.145,2256.6154,290.20626,2.36E-05,0.91652269,12441.458,17088.077
2093,23.037094,16.622,65,600,65016.421,-34010.508,-45839.819,14703.507,1862.6826,290.19242,2.85E-05,0.91370558,12862.672,16707.196
2099,23.078748,25.619,65,810,65680.473,-35021.977,-46042.844,14625.867,1349.4942,290.18942,3.89E-05,0.90825796,13202.255,15985.614
2113,23.171124,16.621,90,-300,85287.63,-30521.207,-44722.888,14435.633,1785.661,290.20526,2.91E-05,0.89938022,12639.173,16317.261
2086,22.992851,3.616,65,300,63819.395,-32247.088,-45494.165,14773.7,2383.9784,290.2193,2.24E-05,0.92003802,12949.588,16621.15
2116,23.193894,5.618,90,0,86648.219,-32205.233,-45039.926,14530.353,2569.8345,290.15553,2.05E-05,0.90731287,11899.768,17190.403
2110,23.156408,1.616,90,-300,85486.587,-30471.376,-44726.918,14455.748,2721.169,290.19104,1.91E-05,0.90200345,11681.543,17293.265
2118,23.206292,21.619,90,0,86657.799,-32207.906,-45053.576,14549.267,1616.2927,290.24495,3.25E-05,0.90583378,12915.373,16243.96
2121,23.231837,3.619,90,300,88031.463,-33892.713,-45377.357,14673.892,2713.1213,290.18205,1.99E-05,0.9210151,12041.69,17644.158
2115,23.189915,1.618,90,0,86644.272,-32206.549,-45051.767,14532.398,2756.6095,290.2363,1.92E-05,0.91057387,11879.645,17558.738
2107,23.131414,9.625,90,-700,83451.708,-28531.739,-44338.052,14470.575,2187.1978,290.20842,2.42E-05,0.90430978,12353.806,16859.204
2122,23.236372,9.627,90,300,88016.127,-33807.235,-45360.541,14660.038,2518.7082,290.22776,2.10E-05,0.91153541,12043.159,17235.205
2119,23.215827,30.612,90,0,86646.328,-32209.632,-45054.481,14582.352,1288.5861,290.2233,4.08E-05,0.90826277,13245.284,15902.069
2120,23.227859,1.618,90,300,87801.382,-33751.525,-45355.196,14680.188,2821.9647,290.22429,1.88E-05,0.91356783,11922.688,17737.908
2117,23.198985,13.607,90,0,86650.809,-32207.042,-45057.77,14514.644,2039.0939,290.21957,2.57E-05,0.90541584,12389.085,16587.43
2105,23.122901,1.616,90,-700,83758.182,-28343.104,-44285.918,14546.755,2800.3371,290.15162,1.88E-05,0.90941359,11789.298,17553.096
2106,23.12688,3.618,90,-700,83488.959,-28246.319,-44280.861,14509.241,2639.0944,290.18738,2.03E-05,0.91519893,11873.707,17322.626
2102,23.097906,9.625,90,-1070,82111.186,-26319.428,-43901.246,14634.562,2350.9214,290.20488,2.25E-05,0.91198076,12303.789,17156.848
2126,23.265344,3.619,90,700,89760.16,-36067.9,-45798.005,14691.597,2419.6813,290.19712,2.20E-05,0.91382145,12316.894,17315.53
2114,23.17927,25.619,90,-300,85286.726,-30523.263,-44722.148,14442.239,1593.6309,290.2101,3.27E-05,0.90046776,12750.629,16033.886
2111,23.160386,3.619,90,-300,85080.985,-30349.799,-44694.725,14465.321,2728.6425,290.19051,1.91E-05,0.90277889,11666.059,17285.982
2109,23.145763,25.619,90,-700,83759.99,-28323.738,-44291.633,14396.204,1527.4339,290.19625,3.40E-05,0.8994371,12816.094,15979.239
2128,23.276082,16.621,90,700,89872.035,-36267.184,-45848.083,14691.663,1919.9005,290.22264,2.77E-05,0.913731,12677.117,16630.762
2125,23.261366,1.618,90,700,89476.669,-36076.493,-45811.943,14702.168,2834.4494,290.21838,1.87E-05,0.91463819,11836.714,17684.67
2130,23.294873,1.618,90,1070,91420.606,-38220.474,-46220.667,14759.243,2439.5631,290.20432,2.18E-05,0.91878659,12368.797,17409.789
2133,23.30959,16.62,90,1070,91405.023,-38378.89,-46253.764,14744.373,1757.1704,290.20476,3.02E-05,0.9155562,12905.501,16518.519
2127,23.269879,9.623,90,700,89627.07,-36154.488,-45824.77,14666.443,2241.3692,290.22669,2.36E-05,0.91154606,12346.1,16954.476
2140,23.361888,1.617,120,-1000,107374.18,-28281.843,-43779.587,14961.643,2708.5759,290.2831,2.01E-05,0.92948326,12202.28,17784.326
2139,23.351243,25.617,120,-1380,105855.51,-25686.383,-43274.49,14882.466,1284.9246,290.19582,4.19E-05,0.92345756,13588.962,16234.058
2143,23.376604,16.621,120,-1000,107374.18,-29027.544,-43936.03,14896.05,1762.4111,290.2352,3.18E-05,0.92597098,13150.312,16789.709
2141,23.365866,3.619,120,-1000,107374.18,-28855.19,-43868.642,14976.505,2872.2881,290.21309,1.88E-05,0.92917272,12076.067,18020.842
2137,23.336894,9.624,120,-1380,106726.38,-26689.093,-43460.206,14864.945,2065.0422,290.22047,2.60E-05,0.92176485,12778.019,17045.627
2123,23.242574,16.622,90,300,87876.787,-33872.485,-45373.574,14650.413,2003.1248,290.21944,2.64E-05,0.91174668,12669.847,16810.456
2142,23.370401,9.625,120,-1000,107374.18,-28555.093,-43818.235,14937.005,2102.4844,290.2164,2.56E-05,0.92504609,12745.25,17068.194
2146,23.399374,3.618,120,-500,107374.18,-31430.916,-44374.521,14902.693,2651.565,290.20196,2.03E-05,0.92378675,12250.065,17709.016
2136,23.332359,3.62,120,-1380,106350.09,-27137.328,-43554.072,14828.451,2459.5105,290.22303,2.18E-05,0.92157385,12423.429,17503.025
2147,23.403908,9.625,120,-500,107374.18,-31344.205,-44367.162,14848.06,2283.3395,290.23628,2.35E-05,0.92215827,12594.591,17310.348
2129,23.284228,25.62,90,700,89669.171,-36059.554,-45805.076,14688.486,1481.3315,290.21168,3.58E-05,0.91378913,13155.009,16204.264
2124,23.250721,25.618,90,300,87764.378,-33913.682,-45386.32,14647.334,1421.724,290.22039,3.71E-05,0.91198789,13186.045,16126.238
2145,23.395396,1.616,120,-500,107374.18,-31157.173,-44335.914,14888.31,2809.0882,290.22013,1.91E-05,0.92279872,11999.763,17781.964
2148,23.410111,16.621,120,-500,107374.18,-31366.612,-44366.915,14787.371,1846.4936,290.15988,2.89E-05,0.91797341,12857.959,16658.284
2131,23.298852,3.62,90,1070,91522.532,-38001.99,-46176.674,14760.434,2498.8517,290.20429,2.14E-05,0.91794395,12230.7,17402.179
2132,23.303386,9.627,90,1070,90961.306,-38175.577,-46223.422,14749.136,1880.7935,290.21202,2.83E-05,0.91619961,12790.854,16660.813
2149,23.418257,25.618,120,-500,107374.18,-31464.959,-44394.421,14712.685,1454.5791,290.19814,3.66E-05,0.91411633,13243.956,16246.913
2144,23.38475,25.619,120,-1000,107374.18,-28767.575,-43867.861,14848.084,1367.1555,290.21879,3.90E-05,0.91983803,13457.821,16276.068
2134,23.317736,25.618,90,1070,91580.298,-38432.463,-46263.673,14780.547,1214.5553,290.20482,4.39E-05,0.91719428,13537.667,16037.07
2135,23.328381,1.617,120,-1380,107211.42,-26504.816,-43419.667,14837.869,2628.5549,290.26536,2.04E-05,0.92250148,12178.301,17587.062
2152,23.437971,13.607,120,0,107374.18,-34132.866,-44905.069,14703.673,2051.2038,290.18613,2.58E-05,0.91363435,12578.929,16803.011
2156,23.470825,3.618,120,500,107374.18,-36812.368,-45417.074,14708.95,2768.019,290.19197,1.92E-05,0.91559714,11891.592,17601.145
2138,23.343097,16.621,120,-1380,106071,-26301.75,-43390.845,14880.066,1670.0223,290.2301,3.22E-05,0.92279994,13168.444,16608.677
2157,23.475359,9.627,120,500,107374.18,-37041.09,-45467.317,14687.481,2240.3116,290.13999,2.38E-05,0.91569066,-1529428.1,1558888.3
2160,23.500353,1.618,120,1000,107374.18,-39472.836,-45943.634,14674.211,2874.048,290.0929,1.85E-05,0.91549477,14669.636,14878.223
2153,23.445281,21.615,120,0,107374.18,-34137.183,-44905.686,14673.132,1656.2089,290.19621,3.20E-05,0.91413644,13022.897,16434.042
2159,23.489708,25.619,120,500,107374.18,-36889.5,-45435.37,14608.801,1431.1943,290.19628,3.69E-05,0.9107314,13135.915,16091.661
2158,23.481562,16.622,120,500,107374.18,-36919.678,-45439.112,14659.272,1837.1295,290.18445,2.88E-05,0.91151597,12288.11,17060.466
2162,23.508867,9.624,120,1000,107374.18,-40075.54,-46060.031,14595.323,2164.8463,290.1814,2.44E-05,0.91111801,12458.68,16922.764
2150,23.428902,1.617,120,0,107374.18,-34133.195,-44905.85,14779.003,3097.0877,290.19804,1.72E-05,0.91926514,11763.986,18162.812
2154,23.454814,30.614,120,0,107374.18,-34139.444,-44908.646,14679.81,1184.2284,290.19783,4.47E-05,0.91212933,13461.238,15899.591
2164,23.523215,25.62,120,1000,107374.18,-39564.687,-45931.094,14542.209,1322.5679,290.13755,3.96E-05,0.90481439,13144.958,15863.961
2165,23.533861,1.618,120,1380,107374.18,-41703.325,-46365.515,14614.9,2644.9893,290.15758,2.02E-05,0.91710301,11941.721,17398.067
2163,23.515069,16.622,120,1000,107374.18,-39467.697,-45947.581,14573.489,1756.0131,290.20192,2.99E-05,0.90742335,12719.008,16336.275
2167,23.542374,9.624,120,1380,107374.18,-42282.306,-46484.05,14495.916,2034.3993,290.17755,2.58E-05,0.90690479,12425.746,16616.042
2155,23.466846,1.619,120,500,107374.18,-36882.304,-45437.96,14735.842,2810.4592,290.18882,1.89E-05,0.91599926,11952.287,17750.218
2161,23.504332,3.619,120,1000,107374.18,-39543.965,-45956.38,14648.286,2457.2806,290.19319,2.15E-05,0.91425353,12146.484,17220.658
2151,23.432881,5.622,120,0,107374.18,-34128.384,-44905.11,14748.685,2324.8508,290.2586,2.30E-05,0.91812084,12351.804,17142.156
2173,23.581803,14.619,40,-550,36051.248,-25814.701,-44670.467,14463.356,1804.4333,290.13925,2.88E-05,0.90098969,12628.242,16353.606
2168,23.548577,16.62,120,1380,107374.18,-41632.114,-46363.953,14461.836,1639.3502,290.19254,3.19E-05,0.90466902,12794.961,16151.675
2174,23.589392,20.623,40,-550,35713.036,-25678.2,-44647.113,14438.216,1480.5651,290.16991,3.52E-05,0.90059222,12952.787,16000.738
2170,23.567368,1.617,40,-550,35752.507,-25961.358,-44711.335,14516.265,2863.6373,290.19738,1.83E-05,0.9070269,11630.865,17557.651
2181,23.636137,3.618,40,-200,37478.06,-27782.131,-45054.728,14456.835,2573.1763,290.18055,2.02E-05,0.90069974,11948.433,17246.496
2166,23.537839,3.62,120,1380,107374.18,-41296.245,-46314.121,14570.37,2444.8812,290.19716,2.15E-05,0.91067305,12120.24,17181.578
2171,23.571347,3.618,40,-550,35687.915,-25767.994,-44667.959,14494.888,2621.8895,290.14551,2.00E-05,0.90392745,11829.845,17222.256
2187,23.674734,13.608,40,0,38292.753,-28920.973,-45280.901,14366.28,2007.1449,290.19406,2.58E-05,0.89530252,12275.179,16416.215
2172,23.575881,8.614,40,-550,35857.514,-25879.21,-44688.845,14466.594,2193.182,290.18867,2.39E-05,0.90166059,12211.237,16737.086
2184,23.65502,25.62,40,-200,37397.516,-27801.784,-45069.858,14368.789,1450.4491,290.19141,3.57E-05,0.89717052,12889.826,15892.498
2182,23.640671,9.625,40,-200,37396.447,-27838.459,-45075.203,14428.455,1976.2706,290.18736,2.62E-05,0.8974708,10145.203,18697.636
2188,23.682043,21.616,40,0,38302.949,-28912.709,-45282.176,14305.745,1617.6429,290.19992,3.19E-05,0.89383501,12651.875,15980.206
2192,23.712122,9.625,40,200,39183.015,-30059.322,-45502.552,14347.315,2064.6904,290.20255,2.51E-05,0.89616553,12326.433,16578.385
2185,23.665665,1.616,40,0,38281.117,-28921.878,-45280.983,14411.434,2733.4023,290.17149,1.90E-05,0.89764874,11617.82,17254.494
2194,23.726469,25.623,40,200,39105.924,-29903.291,-45475.416,14493.855,1335.1078,290.17902,3.90E-05,0.90185509,13129.971,15882.665
2195,23.737117,1.617,40,400,39923.619,-31158.858,-45718.611,14602.145,2633.8431,290.17912,2.00E-05,0.90727883,11977.788,17386.646
2189,23.691577,30.612,40,0,38309.034,-28914.6,-45286.123,14298.432,1242.3321,290.19883,4.14E-05,0.89229626,12977.992,15542.685
2169,23.556723,25.619,120,1380,107374.18,-41664.841,-46354.702,14440.069,1210.2384,290.15736,4.29E-05,0.89988898,13136.664,15631.588
2175,23.598651,1.617,40,-400,36624.514,-26738.018,-44855.772,14495.157,2429.1926,290.16586,2.16E-05,0.90457033,12031.798,17025.132
2199,23.759978,25.618,40,400,40044.908,-31118.566,-45706.154,14936.85,1277.9718,290.21478,4.19E-05,0.92232368,13571.349,16205.712
2200,23.770624,1.617,40,550,40631.496,-31803.5,-45838.791,15004.814,2874.7376,290.16468,1.88E-05,0.92737993,12091.824,18009.721
2176,23.602629,3.619,40,-400,36535.993,-26762.44,-44861.487,14503.543,2590.9405,290.18083,2.02E-05,0.90420569,11875.825,17230.76
2190,23.703609,1.62,40,200,39213.605,-30028.691,-45493.795,14353.675,2702.2386,290.18953,1.92E-05,0.8971032,11742.561,17320.792
2202,23.779137,8.61,40,550,40848.295,-32118.152,-45898.86,14955.42,2040.3359,290.17537,2.63E-05,0.92507956,12908.603,17126.377
2193,23.718324,16.622,40,200,39190.375,-30057.718,-45504.115,14364.207,1721.0439,290.16827,3.00E-05,0.89599656,12586.35,16145.205
2179,23.621513,25.619,40,-400,36582.617,-26900.258,-44891.254,14412.122,1399.1919,290.1479,3.72E-05,0.90001188,12997.25,15879.195
2201,23.774602,3.619,40,550,40809.153,-32178.098,-45917.731,14941.914,2491.7928,290.1962,2.16E-05,0.92584576,12541.358,17697.015
2186,23.669644,5.621,40,0,38284.9,-28909.584,-45287.932,14363.018,2463.3846,290.20673,2.10E-05,0.89488799,11928.784,17003.035
2203,23.785058,14.62,40,550,40632.729,-32020.997,-45877.85,14903.772,1681.5718,290.18801,3.20E-05,0.92375357,13241.828,16716.799
2180,23.632158,1.618,40,-200,37478.677,-27821.971,-45063.732,14470.672,2431.9198,290.19454,2.14E-05,0.90140504,12093.207,17113.612
2197,23.745629,9.624,40,400,39995.529,-31143.523,-45711.334,14768.064,2093.0443,290.18467,2.54E-05,0.91494875,12578.133,16892.625
2177,23.607164,9.627,40,-400,36414.128,-26715.734,-44854.415,14500.968,2289.1697,290.19985,2.29E-05,0.90572864,12243.087,16977.63
2178,23.613367,16.622,40,-400,36607.574,-26581.453,-44819.755,14442.521,1835.9891,290.10747,2.83E-05,0.89846882,12500.912,16285.744
2183,23.646874,16.622,40,-200,37436.246,-27856.673,-45068.912,14396.017,1861.428,290.16522,2.78E-05,0.89888873,12573.115,16422.623
2196,23.741094,3.62,40,400,40087.997,-31237.881,-45731.48,14677.513,2448.4878,290.17988,2.16E-05,0.9116827,12202.861,17269.796
2210,23.835414,1.617,65,-600,60001.898,-27375.094,-44539.844,14781.304,2680.3436,290.19905,1.99E-05,0.91794989,12158.484,17681.122
2211,23.839392,3.619,65,-600,59932.167,-27309.886,-44528.949,14773.248,2546.5975,290.20449,2.08E-05,0.91645296,12259.4,17508.6
2209,23.824768,25.618,65,-810,59129.847,-26180.336,-44313.959,14700.968,1257.1133,290.1834,4.23E-05,0.91462638,13366.419,15958.44
2206,23.805885,3.619,65,-810,58745.791,-25798.626,-44230.084,14866.941,2492.6735,290.19981,2.15E-05,0.92275882,12399.342,17563.648
2214,23.858275,25.621,65,-600,60095.023,-27403.011,-44546.587,14712.514,1273.6329,290.1972,4.15E-05,0.91107192,13408.071,16029.546
2213,23.850129,16.62,65,-600,59731.073,-27038.733,-44473.033,14711.37,1751.4037,290.16891,3.03E-05,0.91293237,12850.707,16454.324
2198,23.751832,16.622,40,400,40378.638,-31007.884,-45684.075,14843.739,1665.2981,290.17291,3.19E-05,0.91771008,13166.182,16605.979
2191,23.707588,3.618,40,200,39196.542,-30061.583,-45500.537,14325.261,2625.6399,290.16572,1.96E-05,0.8932379,11623.064,17024.663
2208,23.816622,16.623,65,-810,59003.993,-25969.17,-44264.662,14713.384,1661.5189,290.09292,3.18E-05,0.9131315,13067.152,16490.979
2212,23.843927,9.625,65,-600,60066.079,-27490.339,-44566.569,14751.849,2120.6114,290.19508,2.50E-05,0.91443832,12550.437,16911.654
2204,23.792648,20.625,40,550,40831.273,-32080.203,-45895.118,14878.835,1407.033,290.19504,3.79E-05,0.92153225,13404.87,16308.656
2215,23.868921,1.616,65,-300,61180.791,-28876.898,-44832.748,14790.405,2795.0656,290.27808,1.90E-05,0.91802089,12058.224,17833.402
2222,23.911497,13.607,65,0,62495.693,-30567.749,-45169.48,14714.669,2065.226,290.20725,2.56E-05,0.9124182,12602.826,16849.952
2225,23.940372,1.619,65,300,63671.997,-32037.484,-45452.186,14676.05,2824.0777,290.17443,1.94E-05,0.91246068,11895.15,17717.901
2207,23.810419,9.624,65,-810,59099.586,-26324.773,-44335.215,14785.044,2046.9295,290.11222,2.61E-05,0.92031495,12688.22,16906.274
2218,23.883636,16.621,65,-300,61187.822,-28919.452,-44846.192,14751.681,1840.5326,290.21892,2.88E-05,0.91427553,12925.341,16723.487
2219,23.891783,25.619,65,-300,61222.482,-28875.582,-44836.983,14737.004,1419.2925,290.21381,3.73E-05,0.91361885,13264.215,16199.088
2235,24.007386,1.619,65,810,66259.497,-35676.856,-46157.185,14632.846,2710.3526,290.19638,1.95E-05,0.90879222,11957.874,17543.964
2221,23.906407,5.62,65,0,62494.748,-30564.501,-45165.491,14752.138,2550.7565,290.16657,2.08E-05,0.91509032,12231.671,17485.178
2205,23.801907,1.615,65,-810,59415.145,-26266.472,-44318.276,14903.49,2645.8601,290.18216,2.02E-05,0.92273838,12275.971,17753.352
2229,23.963233,25.62,65,300,63743.291,-32205.768,-45483.927,14575.743,1354.2663,290.19241,3.87E-05,0.90658302,13142.91,15938.959
2227,23.948885,9.624,65,300,63767.138,-32155.566,-45477.225,14622.413,2243.9625,290.18798,2.34E-05,0.90722943,12395.956,17030.287
2217,23.877433,9.626,65,-300,61263.473,-28997.529,-44858.445,14771.716,2222.4905,290.2345,2.39E-05,0.91571252,12476.829,17051.494
2216,23.872899,3.619,65,-300,61224.702,-28981.289,-44856.43,14783.112,2668.8243,290.29526,1.99E-05,0.91599098,12062.347,17569.986
2223,23.918806,21.616,65,0,62498.571,-30570.051,-45164.217,14672.754,1656.4443,290.19622,3.19E-05,0.9112357,12958.991,16366.059
2236,24.011365,3.619,65,810,65998.293,-35085.582,-46047.696,14617.077,2569.508,290.20025,2.05E-05,0.90873963,11962.485,17255.404
2238,24.022102,16.623,65,810,65975.967,-35110.909,-46050.738,14531.586,1646.5877,290.1834,3.18E-05,0.9038285,12862.414,16253.799
2234,23.996741,25.617,65,600,65139.356,-34158.604,-45866.42,14569.49,1154.6492,290.19435,4.54E-05,0.90610158,13353.168,15730.398
2226,23.94435,3.621,65,300,63831.647,-32284.585,-45502.264,14673.795,2688.5893,290.21392,1.97E-05,0.91177439,12070.624,17608.254
2242,24.049406,9.625,90,-1070,82224.005,-26230.867,-43881.388,14506.237,2174.0358,290.20351,2.41E-05,0.90459639,12371.393,16862.627
2243,24.05561,16.62,90,-1070,82176.682,-26309.643,-43896.107,14477.546,1692.1782,290.18192,3.09E-05,0.90168218,12794.61,16280.178
2239,24.030249,25.618,65,810,66306.451,-35469.472,-46119.072,14518.461,1215.3958,290.20562,4.29E-05,0.90120455,13214.92,15718.666
2228,23.955088,16.62,65,300,63756.324,-32284.174,-45498.317,14601.365,1666.1665,290.19618,3.15E-05,0.90602453,12849.501,16273.791
2224,23.928339,30.615,65,0,62501.491,-30567.173,-45161.339,14637.613,1300.9019,290.18662,4.04E-05,0.90773323,13249.475,15925.495
2246,24.078379,3.619,90,-700,83340.697,-28259.558,-44282.341,14444.708,2524.0163,290.18176,2.07E-05,0.90103163,11987.325,17189.362
2220,23.902428,1.618,65,0,62494.254,-30563.555,-45167.547,14780.425,2813.9037,290.26207,1.89E-05,0.91631049,11981.771,17809.511
2231,23.977858,3.618,65,600,65036.897,-33888.273,-45815.561,14646.189,2420.7905,290.17907,2.18E-05,0.91029659,12200.964,17179.985
2232,23.982392,9.624,65,600,64664.681,-33770.726,-45797.429,14616.631,2197.3481,290.17921,2.39E-05,0.90830337,12380.276,16899.189
2230,23.973879,1.618,65,600,65035.663,-33962.732,-45827.772,14663.873,2785.249,290.16933,1.90E-05,0.91183101,11842.565,17584.526
2245,24.074401,1.618,90,-700,83768.378,-28372.295,-44303.433,14479.158,2831.812,290.18041,1.84E-05,0.90322732,11660.146,17516.945
2247,24.082914,9.626,90,-700,83473.869,-28355.931,-44302.817,14411.905,2201.3924,290.20392,2.36E-05,0.89869685,12122.66,16652.048
2237,24.015899,9.624,65,810,65739.678,-34895.466,-46013.735,14563.751,2073.5477,290.18911,2.53E-05,0.90410226,12471.289,16755.267
2233,23.988594,16.622,65,600,64943.483,-33865.455,-45810.75,14601.13,1745.8926,290.19609,3.00E-05,0.90579895,12842.59,16442.814
2241,24.044872,3.619,90,-1070,82459.597,-26727.494,-43976.816,14550.831,2186.3638,290.20527,2.40E-05,0.90513459,12322.326,16816.512
2240,24.040894,1.616,90,-1070,82172.241,-26169.893,-43871.603,14572.316,2788.5381,290.18329,1.88E-05,0.90655705,11714.528,17457.654
2255,24.141415,1.617,90,0,86564.344,-32208.111,-45053.494,14326.893,2699.644,290.20989,1.91E-05,0.89474636,11719.423,17294.001
2249,24.097263,25.619,90,-700,83727.386,-28433.597,-44309.929,14279.3,1385.4751,290.19519,3.72E-05,0.89356684,12855.421,15721.448
2250,24.107908,1.618,90,-300,85320.111,-30578.727,-44734.442,14337.438,2837.0914,290.21412,1.82E-05,0.89646755,11511.419,17357.702
2254,24.13077,25.618,90,-300,85328.088,-30555.579,-44728.233,14256.527,1420.3612,290.14477,3.63E-05,0.8923927,12790.216,15713.733
2251,24.111886,3.62,90,-300,85218.762,-30581.399,-44730.906,14355.21,2484.0627,290.19378,2.08E-05,0.89619549,11814.283,16928.282
2257,24.150484,13.607,90,0,86554.517,-32213.949,-45059.538,14318.144,1926.5576,290.15892,2.69E-05,0.89692127,12391.376,16359.291
2256,24.145394,5.621,90,0,86565.002,-32214.813,-45049.999,14323.327,2461.9627,290.14513,2.09E-05,0.89211353,11785.544,16839.668
2261,24.183338,3.619,90,300,87935.582,-33870.141,-45374.931,14338.695,2484.1841,290.18537,2.09E-05,0.8953778,11921.788,17031.899
2263,24.194075,16.621,90,300,87747.973,-33811.018,-45368.394,14262.762,1746.2985,290.22729,2.95E-05,0.89118909,12505.132,16103.434
2260,24.179359,1.616,90,300,87816.759,-34015.565,-45398.243,14340.107,2700.7218,290.09863,1.92E-05,0.89734101,11670.203,17260.02
2259,24.167326,30.613,90,0,86569.195,-32218.143,-45056.619,14273.745,1236.8695,290.16802,4.15E-05,0.89064382,12951.897,15495.345
2244,24.063756,25.618,90,-1070,81989.607,-26158.258,-43871.767,14429.888,1273.3083,290.16897,4.07E-05,0.89791451,13039.516,15659.929
2252,24.116421,9.626,90,-300,85285.492,-30631.436,-44743.857,14341.414,2200.8402,290.1763,2.37E-05,0.89971987,12161.664,16695.043
2268,24.227582,16.622,90,700,89605.155,-35894.683,-45769.964,14216.829,1586.9374,290.22029,3.23E-05,0.88878747,12539.863,15806.662
2253,24.122624,16.622,90,-300,85381.209,-30607.589,-44735.1,14304.004,1815.7166,290.11305,2.84E-05,0.89414061,12454.615,16198.294
2264,24.202221,25.617,90,300,87843.689,-33960.101,-45397.544,14233.954,1288.0174,290.2041,3.97E-05,0.88896307,12922.232,15582.869
2265,24.212866,1.618,90,700,89556.927,-36181.83,-45827.402,14321.373,2531.967,290.18376,2.04E-05,0.89456007,11838.479,17070.137
2273,24.261089,16.621,90,1070,91850.18,-38195.929,-46205.166,14148.093,1540.8254,290.1768,3.31E-05,0.88663909,12613.723,15797.216
2248,24.089116,16.621,90,-700,84129.494,-28476.069,-44313.876,14311.793,1792.5047,290.16757,2.87E-05,0.89268432,12484.872,16199.805
2282,24.321901,9.625,120,-1000,107374.18,-28910.202,-43884.307,14263.81,1939.4801,290.22174,2.65E-05,0.89113681,12304.481,16292.701
2280,24.313388,1.617,120,-1000,107374.18,-28839.978,-43877.194,14280.702,2682.634,290.17699,1.92E-05,0.89103065,11638.575,17174.93
2258,24.157793,21.615,90,0,86566.605,-32221.843,-45055.509,14275.802,1558.8276,290.28047,3.31E-05,0.89397481,12717.763,15933.086
2274,24.269236,25.618,90,1070,90753.015,-38090.798,-46208.209,14155.569,1177.6732,290.1956,4.33E-05,0.88632567,12921.102,15351.504
2279,24.302743,25.619,120,-1380,106975.79,-26991.37,-43506.214,14230.078,1255.8538,290.19579,4.08E-05,0.88859204,12908.935,15492.803
2262,24.187872,9.623,90,300,88102.058,-33988.881,-45395.982,14326.645,2071.4997,290.18787,2.50E-05,0.89599611,12189.065,16453.552
2281,24.317366,3.618,120,-1000,107374.18,-28588.355,-43828.72,14308.138,2480.9938,290.18578,2.08E-05,0.89455032,11873.153,17016.15
2275,24.279881,1.618,120,-1380,106834.02,-27179.265,-43542.971,14218.915,2505.4427,290.20404,2.06E-05,0.89220714,11768.286,16931.663
2284,24.33625,25.621,120,-1000,107374.18,-28786.652,-43868.683,14230.849,1367.3489,290.18793,3.75E-05,0.88725746,12783.383,15611.081
2269,24.235728,25.619,90,700,89360.107,-36060.993,-45806.803,14158.988,1217.7153,290.1439,4.20E-05,0.88626883,12887.195,15393.754
2283,24.328104,16.62,120,-1000,107374.18,-28465.298,-43801.83,14252.895,1475.4331,290.18563,3.49E-05,0.89297992,12678.474,15722.708
2289,24.369757,25.619,120,-500,107374.18,-31309.545,-44359.884,14294.14,1303.6,290.16956,3.96E-05,0.89207556,12946.736,15632.597
2271,24.250352,3.618,90,1070,90551.508,-37859.978,-46161.173,14201.313,2285.4094,290.19879,2.23E-05,0.88709588,11850.478,16579.461
2286,24.350874,3.619,120,-500,107374.18,-31355.182,-44370.245,14316.319,2589.9606,290.17548,1.99E-05,0.89481477,11782.587,17132.392
2292,24.389472,13.606,120,0,107374.18,-34134.387,-44905.974,14289.507,1999.2629,290.21539,2.58E-05,0.89400744,12341.963,16464.168
2272,24.254887,9.624,90,1070,91426.116,-38729.725,-46324.976,14169.926,1901.0771,290.18724,2.69E-05,0.8871527,12185.958,16097.537
2285,24.346895,1.617,120,-500,107374.18,-31449.171,-44386.938,14326.444,2735.2933,290.19356,1.89E-05,0.89620246,11685.941,17324.595
2266,24.216845,3.618,90,700,89321.459,-36014.779,-45797.388,14287.701,2567.1415,290.16115,2.01E-05,0.89392886,11673.033,16954.159
2267,24.221379,9.624,90,700,89728.789,-36206.046,-45830.321,14253.442,1953.182,290.24977,2.63E-05,0.89200581,12266.889,16308.323
2276,24.283859,3.621,120,-1380,106415.02,-26522.455,-43424.971,14227.878,2400.4876,290.19976,2.15E-05,0.89236806,11844.246,16814.229
2287,24.355408,9.626,120,-500,107374.18,-31471.25,-44390.926,14302.053,2181.8957,290.1889,2.36E-05,0.89269325,12136.682,16633.459
2295,24.418347,1.618,120,500,107374.18,-36838.353,-45433.027,14367.759,2718.2199,290.1817,1.90E-05,0.89711536,11618.094,17235.542
2294,24.406314,30.614,120,0,107374.18,-34148.654,-44905.645,14275.414,1261.3355,290.20374,4.08E-05,0.89184301,12946.349,15538.661
2288,24.361611,16.622,120,-500,107374.18,-31319.741,-44362.762,14277.863,1765.7294,290.20775,2.91E-05,0.89191096,12452.805,16092.094
2270,24.246374,1.617,90,1070,90966.445,-38294.029,-46241.718,14193.855,2550.6495,290.15269,2.00E-05,0.88750909,11567.953,16826.037
2296,24.422325,3.62,120,500,107374.18,-36976.417,-45452.721,14348.284,2606.1821,290.16369,1.99E-05,0.8965626,11693.354,17075.636
2277,24.288394,9.627,120,-1380,106599.54,-26404.496,-43388.707,14187.96,2060.6428,290.17588,2.49E-05,0.88977102,12079.981,16324.665
2278,24.294597,16.62,120,-1380,106972.09,-26883.074,-43481.586,14196.342,1694.663,290.17928,3.01E-05,0.88710674,12395.735,15885.023
2301,24.455832,3.62,120,1000,107374.18,-39792.382,-46005.306,14473.819,2579.302,290.18882,2.04E-05,0.9014091,11947.251,17268.425
2299,24.441208,25.621,120,500,107374.18,-36938.632,-45446.183,14387.561,1416.3964,290.14808,3.66E-05,0.8981277,12914.714,15829.114
2291,24.384381,5.619,120,0,107374.18,-34135.538,-44904.987,14343.889,2489.3651,290.20349,2.08E-05,0.89520755,11874.684,17018.478
2298,24.433062,16.621,120,500,107374.18,-36916.101,-45443.634,14357.303,1595.3665,290.12597,3.25E-05,0.89807589,12685.308,15968.287
2293,24.39678,21.614,120,0,107374.18,-34142.528,-44907.536,14268.098,1597.0034,290.18046,3.24E-05,0.89326175,12691.944,15981.187
2304,24.474716,25.618,120,1000,107374.18,-39683.427,-45967.727,14461.505,1326.4017,290.17559,3.94E-05,0.90301871,13108.814,15848.216
2290,24.380402,1.618,120,0,107374.18,-34136.648,-44903.342,14349.41,2748.7318,290.16577,1.88E-05,0.89683467,11615.084,17308.077
2302,24.460367,9.625,120,1000,107374.18,-39698.598,-45990.423,14442.476,2063.5856,290.17088,2.52E-05,0.90027753,12308.206,16559.097
2311,24.522846,3.621,65,-810,59047.288,-26240.94,-44318.276,14622.401,2731.9378,290.10759,1.92E-05,0.91066858,11973.333,17611.95
2309,24.508222,25.62,120,1380,107374.18,-41435.954,-46299.772,14533.621,1309.1688,290.11645,4.01E-05,0.90589635,13152.942,15844.836
2318,24.567091,16.62,65,-600,59906.017,-27275.76,-44523.563,14634.757,1799.1105,290.17244,2.93E-05,0.9104902,12852.714,16562.246
2308,24.500075,16.626,120,1380,107374.18,-41064.85,-46243.033,14553.388,1356.2953,290.15802,3.85E-05,0.90389292,13177.24,15973.093
2306,24.489338,3.622,120,1380,107374.18,-41485.333,-46337.516,14531.099,2554.0515,290.1657,2.05E-05,0.90669045,11934.325,17204.23
2297,24.426859,9.625,120,500,107374.18,-36892.583,-45443.059,14356.447,2030.0737,290.19052,2.55E-05,0.89635255,12263.873,16444.268
2320,24.585883,1.618,65,-300,60907.417,-28875.294,-44841.916,14676.082,2884.7327,290.17247,1.83E-05,0.91269747,11893.3,17868.286
2312,24.527382,9.623,65,-810,59236.828,-26363.914,-44341.465,14640.595,2139.3357,290.1789,2.46E-05,0.90803962,12403.595,16803.102
2314,24.541729,25.621,65,-810,58594.734,-26080.55,-44298.171,14591.609,1242.2918,290.18113,4.21E-05,0.90483685,13270.187,15824.288
2321,24.589861,3.618,65,-300,60991.744,-28933.637,-44847.508,14692.815,2605.2097,290.15672,2.02E-05,0.90817767,12059.675,17413.144
2303,24.466568,16.622,120,1000,107374.18,-39806.936,-45999.386,14473.706,1265.1387,290.17555,4.12E-05,0.9001996,13130.962,15726.229
2300,24.451855,1.613,120,1000,107374.18,-39847.722,-46018.093,14479.044,2641.1538,290.19781,1.97E-05,0.90201538,11791.402,17222.851
2307,24.493874,9.625,120,1380,107374.18,-41357.425,-46313.505,14533.497,2098.7233,290.13637,2.49E-05,0.90484313,12424.842,16780.067
2323,24.600598,16.622,65,-300,61163.194,-28946.999,-44855.772,14681.594,1853.9085,290.19179,2.84E-05,0.91033836,12810.803,16633.449
2305,24.485361,1.618,120,1380,107374.18,-41384.067,-46286.533,14530.172,2684.0867,290.14176,1.95E-05,0.90512353,11846.847,17366.466
2319,24.575237,25.62,65,-600,59885.624,-27249.488,-44513.778,14627.284,1331.6262,290.15571,3.94E-05,0.90573743,13201.031,15933.171
2329,24.645301,30.614,65,0,62294.64,-30557.265,-45166.643,14666.982,1260.0608,290.2034,4.19E-05,0.90947562,13370.899,15962.252
2331,24.661312,3.621,65,300,63410.916,-32149.728,-45480.309,14729.305,2601.4442,290.18481,2.04E-05,0.91492979,12194.571,17573.671
2326,24.623369,5.621,65,0,62282.717,-30556.771,-45168.411,14711.32,2273.1814,290.16412,2.32E-05,0.91106724,12486.179,17173.124
2327,24.628459,13.607,65,0,62288.596,-30557.059,-45167.794,14707.228,1929.9242,290.17758,2.74E-05,0.91126344,12679.276,16654.845
2310,24.518867,1.62,65,-810,58798.911,-26842.122,-44441.168,14632.142,2867.8299,290.19081,1.84E-05,0.91125891,11721.377,17643.038
2317,24.560888,9.624,65,-600,59375.756,-27251.132,-44531.704,14633.832,2253.0708,290.14014,2.33E-05,0.90738285,12363.671,17011.471
2315,24.552374,1.618,65,-600,59736.747,-27280.694,-44524.92,14666.49,2887.0931,290.10507,1.83E-05,0.9119214,11717.639,17668.169
2337,24.699354,9.626,65,600,65124.554,-33843.458,-45805.117,14745.538,2101.128,290.17376,2.52E-05,0.91432496,12598.472,16919.811
2313,24.533583,16.622,65,-810,59003.706,-26134.082,-44298.952,14613.799,1651.3796,290.18129,3.19E-05,0.90823792,12902.566,16298.313
2333,24.672049,16.621,65,300,63570.073,-32157.252,-45478.089,14720.752,1670.9367,290.1682,3.16E-05,0.91228414,12979.826,16424.77
2336,24.694819,3.619,65,600,64444.469,-33753.869,-45798.991,14746.537,2565.9821,290.22243,2.06E-05,0.9121242,12204.304,17486.16
2332,24.665847,9.623,65,300,63562.343,-32203.835,-45490.834,14722.102,2133.3055,290.15922,2.49E-05,0.91361387,12582.715,16976.446
2325,24.619389,1.617,65,0,62278.523,-30559.855,-45169.233,14730.056,2851.3367,290.18322,1.86E-05,0.91442449,11825.984,17708.683
2334,24.680195,25.62,65,300,63545.034,-32212.346,-45488.532,14704.488,1409.964,290.18523,3.73E-05,0.90847787,13193.087,16085.752
2316,24.556353,3.62,65,-600,60003.583,-27431.463,-44550.411,14673.421,2752.747,290.17556,1.92E-05,0.91198966,11867.49,17548.652
2340,24.724348,1.616,65,810,65650.541,-35105.399,-46054.85,14789.356,2693.231,290.15265,1.98E-05,0.91684102,12081.675,17620.799
2328,24.635768,21.615,65,0,62290.858,-30556.196,-45165.491,14679.089,1612.2686,290.16722,3.27E-05,0.91000819,13001.892,16320.28
2338,24.705557,16.62,65,600,64670.479,-33914.957,-45832.5,14756.895,1722.3907,290.22015,3.13E-05,0.92012569,12998.022,16539.564
2335,24.690841,1.617,65,600,65151.238,-34169.376,-45866.913,14744.257,2666.4933,290.17379,1.99E-05,0.91458011,12042.58,17554.147
2342,24.732861,9.626,65,810,66072.67,-35080.114,-46043.749,14751.507,2100.085,290.18842,2.53E-05,0.91390125,12687.068,17027.316
2341,24.728326,3.62,65,810,66185.942,-35133.152,-46054.11,14784.094,2228.8479,290.1742,2.38E-05,0.91543194,12547.74,17137.301
2330,24.657333,1.618,65,300,63661.965,-32116.466,-45468.55,14727.779,2680.7702,290.14995,1.98E-05,0.91554115,12007.493,17532.638
2322,24.594395,9.625,65,-300,60842.167,-28877.227,-44842.41,14699.503,2279.5744,290.18931,2.32E-05,0.91202911,12334.064,17031.936
2343,24.739063,16.622,65,810,65771.707,-34969.679,-46031.702,14733.043,1680.0917,290.16202,3.16E-05,0.91285532,12975.255,16441.22
2324,24.608744,25.62,65,-300,61139.347,-28943.134,-44848.166,14676.729,1450.257,290.13864,3.63E-05,0.91011125,13174.561,16173.691
2347,24.766368,9.625,90,-1070,82132.072,-26300.228,-43901.987,14832.733,2191.8844,290.26512,2.44E-05,0.9200432,12563.41,17073.954
2350,24.791362,1.617,90,-700,83456.889,-27953.704,-44219.97,15128.682,2763.2294,290.17141,1.96E-05,0.93281568,12433.235,18133.058
2349,24.780718,25.619,90,-1070,82579.036,-26420.366,-43912.101,15018.812,1385.9129,290.18921,3.89E-05,0.92641434,13552.168,16411.004
2352,24.799875,9.624,90,-700,83388.72,-28264.122,-44286.165,15218.805,2043.0132,290.16012,2.65E-05,0.9351588,13191.827,17407.133
2353,24.806078,16.622,90,-700,83275.529,-28460.651,-44332.378,15319.616,1934.1124,290.19743,2.84E-05,0.94081301,13319.663,17314.297
2339,24.713703,25.62,65,600,64939.742,-33902.499,-45822.427,14734.632,1257.4913,290.26912,4.54E-05,0.94232283,13430.996,16005.923
2348,24.772571,16.621,90,-1070,82066.04,-26443.924,-43927.355,14926.532,1785.906,290.17284,3.00E-05,0.92153932,13111.341,16788.568
2351,24.795341,3.618,90,-700,82836.911,-28233.45,-44292.127,15178.872,2657.8298,290.2002,2.05E-05,0.93476437,12481.599,17946.098
2344,24.74721,25.62,65,810,65814.795,-35125.381,-46062.539,14699.64,1217.5485,290.1756,4.34E-05,0.9108902,13435.367,15939.087
2346,24.761833,3.62,90,-1070,81721.823,-26617.306,-43979.118,14768.729,2502.512,290.29212,2.12E-05,0.91533402,12243.982,17420.876
2363,24.874755,21.613,90,0,86412.875,-32209.756,-45058.058,14918.663,1600.6908,290.18295,3.35E-05,0.92061334,13254.959,16566.465
2357,24.833383,9.624,90,-300,85260.782,-30528.978,-44728.562,15204.415,2272.3673,290.17527,2.40E-05,0.93588409,12902.694,17600.902
2359,24.847732,25.617,90,-300,85030.166,-30534.323,-44728.973,15034.281,1252.8109,290.09111,4.32E-05,0.9283494,13693.982,16276.846
2345,24.757856,1.616,90,-1070,81809.523,-26255.865,-43894.38,14746.312,2531.1184,290.19558,2.10E-05,0.91510211,12241.352,17440.244
2365,24.896321,1.616,90,300,87657.478,-33858.177,-45378.59,14950.984,2677.3934,290.17779,2.01E-05,0.92416372,12253.956,17764.862
2360,24.858377,1.618,90,0,86393.386,-32202.437,-45043.914,15077.324,2882.4445,290.08184,1.88E-05,0.93082331,12191.381,18115.094
2368,24.911036,16.622,90,300,87751.015,-33863.974,-45375.013,14870.518,1808.8309,290.16186,2.96E-05,0.9204409,13014.264,16733.676
2370,24.929828,1.617,90,700,89006.679,-36142.811,-45832.5,14917.256,2553.9062,290.13968,2.10E-05,0.92163413,12423.793,17694.338
2369,24.919182,25.62,90,300,87619.898,-33843.787,-45377.439,14861.929,1488.4304,290.16138,3.59E-05,0.91903929,13345.405,16410.121
2374,24.952691,25.616,90,700,88828.567,-36057.58,-45818.809,14822.656,1420.1948,290.16254,3.74E-05,0.91607815,13322.104,16252.29
2373,24.944544,16.623,90,700,89922.442,-36115.593,-45806.186,14832.333,1823.926,290.1604,2.92E-05,0.91707982,12901.3,16655.488
2376,24.967314,3.619,90,1070,91029.147,-38002.647,-46181.196,14863.888,2688.0987,290.17162,1.99E-05,0.92048028,12246.55,17800.915
2377,24.971848,9.626,90,1070,90279.16,-38162.667,-46231.028,14881.826,1578.9809,290.16508,3.37E-05,0.91855938,13243.776,16496.931
2354,24.814224,25.62,90,-700,83648.527,-28503.411,-44329.089,15223.373,1477.2767,290.16664,3.70E-05,0.93545366,13712.776,16756.89
2375,24.963336,1.616,90,1070,90103.721,-38156.335,-46226.834,14891.985,2638.0529,290.16819,2.03E-05,0.92153465,12205.876,17631.862
2379,24.986197,25.619,90,1070,91211.246,-38138.779,-46210.059,14865.601,1378.5497,290.16161,3.87E-05,0.91871321,13466.746,16304.082
2364,24.884288,30.612,90,0,86414.026,-32209.632,-45056.002,14899.669,1279.2475,290.17212,4.17E-05,0.91982459,13592.799,16228.332
2378,24.978051,16.622,90,1070,91736.537,-38232.398,-46213.266,14868.095,1275.8353,290.1484,4.18E-05,0.91745327,13515.947,16134.447
2355,24.824869,1.617,90,-300,85138.505,-30560.883,-44729.796,15291.097,2869.5179,290.15819,1.91E-05,0.94077568,12498.451,18423.326
2367,24.904834,9.624,90,300,87747.068,-33984.153,-45392.652,14915.292,2126.5921,290.18813,2.53E-05,0.92275057,12752.973,17158.381
2382,25.005355,9.626,120,-1380,107091.65,-26671.989,-43445.939,14923.086,2077.6629,290.17018,2.58E-05,0.92288449,12857.747,17133.223
2366,24.900299,3.621,90,300,87791.966,-33934.075,-45385.95,14944.584,2641.6258,290.07257,2.04E-05,0.92387647,12383.056,17831.035
2358,24.839586,16.621,90,-300,85034.853,-30569.969,-44736.58,15138.707,1663.9896,290.13206,3.27E-05,0.9342358,13406.303,16832.353
2356,24.828848,3.619,90,-300,84914.344,-30516.643,-44734.565,15254.503,2810.3678,290.1768,1.95E-05,0.9381882,12458.093,18279.261
2361,24.862355,5.622,90,0,86395.771,-32204.164,-45068.172,15022.656,2563.8422,290.13914,2.10E-05,0.92650353,12393.228,17669.57
2362,24.867444,13.613,90,0,86402.144,-32199.518,-45061.635,14959.39,2098.6159,290.15741,2.57E-05,0.92487804,12872.445,17208.606
2372,24.938341,9.626,90,700,89345.224,-36078.795,-45816.054,14856.146,1659.1382,290.17756,3.20E-05,0.91513604,13099.71,16507.361
2385,25.03035,1.618,120,-1000,107374.18,-28783.774,-43871.561,14995.974,2926.128,290.17575,1.85E-05,0.92788254,12153.677,18201.899
2387,25.038863,9.625,120,-1000,107374.18,-28443.959,-43800.556,14971.902,2129.4726,290.16263,2.53E-05,0.92284012,12771.796,17160.891
2390,25.063857,1.618,120,-500,107374.18,-31357.567,-44374.439,14982.131,2901.7941,290.14717,1.86E-05,0.92649817,12081.005,18049.096
2395,25.097364,1.618,120,0,107374.18,-34124.766,-44901.985,14966.291,2794.3578,290.14276,1.94E-05,0.92763217,12241.082,18009.13
2392,25.072369,9.627,120,-500,107374.18,-31411.715,-44380.072,14954.082,2288.4752,290.17927,2.35E-05,0.92357621,12580.906,17288.993
2389,25.053211,25.621,120,-1000,107374.18,-28739.945,-43859.186,14933.678,1361.2048,290.1564,3.94E-05,0.92215276,13517.925,16312.54
2371,24.933807,3.618,90,700,89897.938,-36150.253,-45812.148,14880.584,2539.8494,290.12025,2.10E-05,0.92040049,12314.631,17558.712
2391,25.067836,3.618,120,-500,107374.18,-31256.178,-44341.259,14982,2746.0452,290.14914,1.96E-05,0.92447358,12159.472,17818.164
2386,25.034328,3.621,120,-1000,107285.93,-28900.293,-43882.745,15001.886,2779.6193,290.1561,1.95E-05,0.92725741,12124.212,17839.99
2383,25.011558,16.623,120,-1380,106634.78,-26592.884,-43427.026,14914.205,1671.7632,290.15743,3.22E-05,0.92212836,13271.44,16710.873
2381,25.000821,3.618,120,-1380,106147.44,-26281.604,-43369.383,14951.994,2748.0123,290.17035,1.97E-05,0.92817123,12176.864,17834.701
2396,25.101343,5.623,120,0,107374.18,-34129.823,-44897.915,14986.031,2544.9536,290.16373,2.12E-05,0.92637241,12460.128,17708.993
2380,24.996842,1.618,120,-1380,106944.21,-26010.122,-43313.384,14966.724,2644.0862,290.1646,2.04E-05,0.92532537,12334.697,17804.899
2393,25.078572,16.622,120,-500,107374.18,-31402.876,-44378.674,14934.021,1706.227,290.17152,3.14E-05,0.92300045,13141.162,16656.808
2394,25.086719,25.617,120,-500,107374.18,-31202.44,-44343.726,14908.216,1319.3954,290.16108,4.06E-05,0.92216478,13518.094,16236.148
2399,25.123276,30.613,120,0,107374.18,-34127.151,-44907.618,14904.269,1271.2603,290.30883,4.21E-05,0.92044584,13534.501,16149.044
2400,25.135308,1.617,120,500,107374.18,-37009.062,-45463.657,14958.529,2504.1462,290.28036,2.18E-05,0.92726964,12477.798,17634.172
2402,25.143821,9.626,120,500,107374.18,-37384.318,-45553.165,14938.579,1833.2102,290.17341,2.93E-05,0.92281667,13038.291,16804.386
2397,25.106433,13.607,120,0,107374.18,-34126.205,-44904.987,14959.791,1963.234,290.16721,2.73E-05,0.92227247,12911.458,16943.381
2405,25.168816,1.614,120,1000,107374.18,-40122.987,-46063.361,14950.375,2721.6912,290.16922,1.98E-05,0.92572546,12249.268,17849.459
2388,25.045066,16.619,120,-1000,107013.82,-28472.863,-43811.122,14936.397,1744.4433,290.16307,3.07E-05,0.92095668,13092.227,16675.368
2384,25.019704,25.619,120,-1380,106186.33,-26532.98,-43433.317,14923.786,1272.7103,290.18657,4.22E-05,0.92136677,13608.837,16236.224
2417,25.244343,9.623,120,-1380,105900.41,-26317.291,-43404.906,14987.291,2239.263,290.17765,2.40E-05,0.92557026,12755.874,17374.853
2407,25.177328,9.627,120,1000,107374.18,-39535.988,-45959.134,14877.453,1808.8854,290.17462,2.95E-05,0.92038445,13076.327,16801.41
2413,25.217038,16.623,120,1380,107374.18,-41078.582,-46261.371,14939.199,1641.2563,290.16417,3.26E-05,0.92120038,13205.791,16578.502
2415,25.23583,1.616,120,-1380,105234.71,-25667.018,-43284.727,14992.905,2906.5385,290.1751,1.85E-05,0.92655225,12028.082,18018.484
2414,25.225185,25.618,120,1380,107374.18,-42403.39,-46518.052,14962.371,1175.6057,290.15482,4.58E-05,0.92341084,13739.443,16162.385
2412,25.210836,9.625,120,1380,107374.18,-41872.348,-46399.065,14948.499,2007.9553,290.16555,2.67E-05,0.92371979,12872.406,17006.786
2401,25.139286,3.619,120,500,107374.18,-36904.054,-45444.621,14971.303,2604.7526,290.17051,2.08E-05,0.92639522,12419.233,17810.01
2404,25.158169,25.622,120,500,107374.18,-36850.852,-45428.175,14881.127,1422.5203,290.16296,3.76E-05,0.92044447,13380.5,16306.661
2419,25.258691,25.619,120,-1380,106318.02,-26859.104,-43486.355,14963.753,1327.5788,290.16857,4.04E-05,0.92273286,13542.515,16271.465
2416,25.239808,3.621,120,-1380,107008.07,-26871.438,-43488.493,15012.486,2559.0169,290.16578,2.10E-05,0.9254222,12371.06,17640.708
2406,25.172794,3.62,120,1000,107374.18,-39636.474,-45975.58,14951.943,2571.2063,290.16582,2.09E-05,0.92391736,12372.281,17666.002
2420,25.269337,1.617,120,-1000,107126.85,-28835.949,-43885.787,15003.597,2397.6492,290.15726,2.25E-05,0.92740941,12534.463,17480.81
2398,25.113742,21.617,120,0,107374.18,-34134.305,-44907.248,14932.293,1469.229,290.18622,3.65E-05,0.92424954,13459.727,16488.394
2428,25.31756,16.62,120,-500,107374.18,-31298.937,-44362.803,14911.012,1704.6441,290.17242,3.17E-05,0.92498585,13118.639,16636.916
2409,25.191677,25.62,120,1000,107374.18,-39770.878,-45989.765,14876.371,1164.2559,290.17428,4.58E-05,0.9184867,13642.477,16040.624
2423,25.284052,16.623,120,-1000,107374.18,-28543.293,-43828.925,14996.121,1890.8573,290.22515,2.84E-05,0.92417537,13072.702,16970.631
2410,25.202322,1.618,120,1380,107374.18,-41697.569,-46351.084,14968.511,2758.829,290.17154,1.96E-05,0.92549262,12277.374,17964.757
2411,25.206301,3.618,120,1380,107374.18,-41708.875,-46394.049,14954.028,2597.77,290.18546,2.05E-05,0.92322023,12409.872,17759.774
2403,25.150024,16.619,120,500,107374.18,-37103.668,-45474.347,14900.281,1784.8151,290.1973,2.99E-05,0.92002985,13025.41,16695.843
2427,25.311357,9.625,120,-500,107374.18,-31325.908,-44373.452,14951.802,2030.7439,290.23714,2.70E-05,0.93300796,12855.527,17034.18
2426,25.306823,3.618,120,-500,107374.18,-31366.9,-44374.644,14999.497,2662.8566,290.16978,2.02E-05,0.92562381,12288.936,17765.922
2425,25.302844,1.616,120,-500,107374.18,-31299.595,-44358.692,15043.353,2804.2233,290.16609,1.94E-05,0.9284853,12227.971,18030.887
2408,25.183531,16.623,120,1000,107374.18,-39674.916,-45979.034,14863.93,1479.0644,290.16402,3.61E-05,0.91919575,13304.69,16351.764
2430,25.336351,1.618,120,0,107374.18,-34123.039,-44926.737,14922.069,2722.9988,290.2124,2.01E-05,0.9293831,12153.943,17757.603
2431,25.34033,5.621,120,0,107374.18,-34126.411,-44916.417,14928.135,2472.6945,290.15363,2.17E-05,0.92254059,12457.834,17541.591
2418,25.250545,16.622,120,-1380,106460.24,-26853.841,-43498.443,14953.561,1719.4647,290.17385,3.13E-05,0.9239784,13249.98,16800.767
2429,25.325706,25.619,120,-500,107374.18,-31269.581,-44357.335,14895.21,1454.5994,290.15902,3.66E-05,0.9182527,13334.1,16325.789
2421,25.273315,3.619,120,-1000,107374.18,-28681.48,-43855.856,14977.156,2648.5028,290.17133,2.03E-05,0.92526044,12417.696,17879.173
2424,25.292198,25.618,120,-1000,107267.55,-28867.525,-43883.69,14979.466,1460.1475,290.15771,3.65E-05,0.92437928,13494.549,16501.976
2437,25.382808,9.625,120,500,107374.18,-36948.417,-45446.43,14908.746,2265.1792,290.16115,2.36E-05,0.9213847,12585.123,17253.079
2439,25.397157,25.618,120,500,107374.18,-36967.454,-45463.164,14867.697,1330.6249,290.15663,4.01E-05,0.91729956,13514.432,16259.861
2422,25.27785,9.626,120,-1000,107374.18,-28760.092,-43870.986,14984.818,2311.2503,290.14812,2.33E-05,0.92526825,12623.437,17398.189
2438,25.389011,16.62,120,500,107374.18,-36841.93,-45440.88,14888.369,1799.3545,290.16443,2.97E-05,0.91996737,13061.602,16764.983
2445,25.44131,1.616,120,1380,107374.18,-41558.107,-46346.808,14875.219,2408.2667,290.14354,2.22E-05,0.91958647,12514.158,17478.741
2432,25.34542,13.608,120,0,107374.18,-34120.942,-44909.139,14891.259,2019.7996,290.17417,2.64E-05,0.91805011,12869.66,17035.279
2434,25.362262,30.612,120,0,107374.18,-34133.195,-44911.154,14846.838,1228.5026,290.09905,4.33E-05,0.91700052,13526.833,16056.662
2436,25.378274,3.62,120,500,107374.18,-36719.53,-45412.592,14934.763,2464.244,290.15469,2.17E-05,0.92116313,12394.255,17469.018
2443,25.422518,16.622,120,1000,107374.18,-39508.483,-45960.409,14899.873,1872.0906,290.15708,2.86E-05,0.91981763,12937.822,16791.491
2442,25.416316,9.624,120,1000,107374.18,-39587.382,-45954.694,14919.087,2281.5004,290.13046,2.35E-05,0.92286554,12679.982,17395.129
2453,25.489532,16.622,15,-290,12965.807,-25744.723,-45094.28,14750.474,1669.476,290.13597,3.16E-05,0.90987992,12976.98,16412.04
2435,25.374295,1.618,120,500,107374.18,-36881.647,-45432.78,14931.667,2791.631,290.14985,1.93E-05,0.92507681,12105.023,17862.128
2449,25.464171,25.621,120,1380,107374.18,-41782.224,-46375.67,14782.755,1367.0478,290.13795,3.87E-05,0.91408605,13316.638,16138.716
2447,25.449823,9.625,120,1380,107374.18,-41923.619,-46417.772,14843.854,1609.3997,290.15427,3.31E-05,0.91667,13155.218,16465.408
2454,25.497679,25.621,15,-290,12985.378,-25746.409,-45093.088,14728.601,1184.5002,290.15448,4.49E-05,0.90845517,13528.033,15978.815
2433,25.352729,21.615,120,0,107374.18,-34131.427,-44913.621,14879.783,1587.3882,290.15572,3.37E-05,0.92034228,13242.44,16524.399
2444,25.430664,25.619,120,1000,107374.18,-39720.019,-46009.13,14857.221,1313.6748,290.13793,4.05E-05,0.91561757,13524.842,16235.37
2455,25.508324,1.616,15,-200,13306.649,-26167.713,-45175.729,14782.048,2731.7244,290.14706,1.94E-05,0.9138602,12054.614,17712.891
2458,25.523039,16.622,15,-200,13167.146,-26147.32,-45169.315,14774.578,1682.6658,290.16353,3.13E-05,0.90943142,13006.748,16462.878
2457,25.516837,9.626,15,-200,13421.606,-26194.356,-45177.045,14773.999,2131.5679,290.15687,2.48E-05,0.91057677,12579.528,16982.694
2460,25.541831,1.618,15,-100,13725.569,-26680.169,-45276.091,14780.884,2693.2999,290.14456,1.96E-05,0.91257966,12152.798,17723.111
2448,25.456025,16.621,120,1380,107374.18,-41735.805,-46384.962,14780.504,1815.1614,290.13232,2.92E-05,0.91405175,12918.056,16666.449
2441,25.411781,3.618,120,1000,107374.18,-39816.022,-46013.365,14913.897,2362.4509,290.18097,2.27E-05,0.92274384,12515.775,17384.477
2463,25.558209,21.615,15,-100,13772.481,-26677.209,-45271.445,14727.18,1561.855,290.0789,3.38E-05,0.90804345,13142.705,16362.426
2470,25.617719,1.618,15,100,14630.466,-27786.53,-45488.162,14758.373,2561.2529,290.1548,2.07E-05,0.9119064,12225.215,17500.078
2452,25.48333,9.624,15,-290,12733.467,-25702.128,-45088.319,14804.363,1996.1721,290.1312,2.65E-05,0.91149337,12713.057,16816.852
2466,25.583753,5.622,15,0,14171.541,-27248.583,-45385.786,14779.573,2301.0514,290.14998,2.30E-05,0.91133108,12395.883,17130.138
2467,25.588844,13.607,15,0,14168.047,-27252.982,-45383.031,14766.359,1852.0304,290.15201,2.85E-05,0.91060923,12819.871,16632.492
2451,25.478796,3.617,15,-290,12726.477,-25562.954,-45058.634,14830.766,2568.8825,290.12832,2.07E-05,0.91565327,12261.224,17570.735
2440,25.407802,1.618,120,1000,107374.18,-39152.468,-45877.562,14938.035,2147.7662,290.1757,2.49E-05,0.92174405,12716.509,17133.996
2464,25.567742,30.612,15,-100,13708.012,-26686.666,-45276.378,14704.844,1137.2099,290.14333,4.62E-05,0.90773845,13470.891,15814.604
2471,25.621697,5.621,15,100,14655.34,-27807.376,-45493.959,14706.13,2266.5308,290.14122,2.32E-05,0.90752873,12379.673,17047.024
2469,25.605686,30.615,15,0,14180.463,-27240.319,-45383.195,14708.508,1150.1531,290.1547,4.58E-05,0.90938763,13483.811,15854.593
2446,25.445288,3.62,120,1380,107374.18,-41491.952,-46334.432,14876.053,2464.578,290.15644,2.16E-05,0.9186615,12451.058,17538.406
2450,25.474817,1.617,15,-290,12994.546,-25661.013,-45072.942,14867.67,2720.8401,290.12321,1.96E-05,0.91721594,12084.763,17681.581
2456,25.512303,3.62,15,-200,13267.508,-26155.009,-45176.88,14824.005,2573.1229,290.2231,2.06E-05,0.91314554,12157.302,17460.284
2461,25.54581,5.62,15,-100,13682.439,-26715.199,-45282.464,14744.341,2362.9923,290.13792,2.23E-05,0.91021846,12333.144,17196.007
2472,25.626788,13.607,15,100,14649.502,-27802.853,-45492.643,14644.95,1956.0135,290.15121,2.67E-05,0.90393911,12698.351,16738.517
2473,25.634097,21.617,15,100,14646.377,-27801.126,-45490.547,14629.595,1437.1905,290.13757,3.63E-05,0.90198991,13120.909,16080.071
2462,25.550901,13.607,15,-100,13763.517,-26680.252,-45272.76,14728.238,2044.8185,290.15871,2.58E-05,0.90961955,12617.61,16829.885
2459,25.531186,25.62,15,-200,13224.502,-26130.998,-45169.85,14696.044,1366.1348,290.16337,3.84E-05,0.90546814,13222.738,16042.181
2476,25.659641,3.62,15,200,15129.024,-28309.923,-45589.099,14709.462,2416.4113,290.14075,2.18E-05,0.90864834,12337.157,17319.519
2477,25.664176,9.626,15,200,15021.221,-28350.627,-45599.46,14717.366,1984.413,290.1509,2.65E-05,0.90813936,12735.001,16820.928
2475,25.655664,1.616,15,200,15165.946,-28394.456,-45606.162,14691.209,2539.0755,290.13985,2.08E-05,0.90943919,12191.836,17418.892
2482,25.697683,9.625,15,290,15292.333,-28869.662,-45702.659,14692.951,1867.8887,290.14351,2.81E-05,0.9068691,12745.802,16584.147
2480,25.68917,1.619,15,290,15392.447,-28837.345,-45694.025,14698.787,2557.9965,290.14224,2.05E-05,0.90807974,12077.999,17342.001
2487,25.731191,6.611,25,-400,22288.235,-25639.387,-44897.216,14682.574,2144.7144,290.15188,2.45E-05,0.90650057,12567.276,16995.138
2468,25.596153,21.615,15,0,14175.16,-27245.869,-45382.537,14724.688,1649.7966,290.15136,3.19E-05,0.90886349,13004.735,16398.912
2489,25.743033,15.61,25,-400,22106.137,-25712.818,-44912.963,14651.847,1699.4082,290.14583,3.09E-05,0.90710566,12984.705,16492.669
2465,25.579775,1.618,15,0,14162.126,-27245.705,-45385.827,14787.1,2801.1659,290.14921,1.89E-05,0.91200576,11952.549,17730.905
2483,25.703886,16.621,15,290,15582.48,-28849.31,-45696.697,14641.143,1506.0712,290.14997,3.46E-05,0.90285706,13074.512,16187.104
2493,25.765333,14.619,25,-300,22522.96,-26233.785,-45015.915,14637.253,1821.6231,290.15223,2.88E-05,0.90503089,12761.927,16510.062
2481,25.693149,3.618,15,290,15424.805,-28845.98,-45695.217,14694.565,2561.7375,290.13609,2.05E-05,0.90940355,12112.451,17414.266
2486,25.726656,3.619,25,-400,22516.299,-25750.479,-44912.922,14692.847,2311.6031,290.16317,2.28E-05,0.90950237,12312.156,17081.208
2494,25.772923,20.626,25,-300,22563.047,-26282.958,-45021.671,14612.479,1532.987,290.1455,3.41E-05,0.90373985,12999.444,16151.546
2490,25.750899,1.619,25,-300,22794.441,-26370.41,-45037.089,14717.402,2758.815,290.13874,1.90E-05,0.90699288,11853.795,17531.387
2495,25.782182,1.614,25,-150,23320.589,-27092.593,-45179.347,14668.652,2747.3403,290.16498,1.91E-05,0.90782616,11944.252,17597.93
2485,25.722677,1.616,25,-400,22095.817,-25573.315,-44885.334,14706.391,2719.1509,290.16692,1.93E-05,0.90902404,12051.168,17663.973
2474,25.64363,30.616,15,100,14611.018,-27791.382,-45490.752,14648.919,1239.5609,290.13514,4.22E-05,0.90353984,13310.432,15863.497
2500,25.815689,1.617,25,0,23944.178,-27920.812,-45343.067,14770.404,2723.8564,290.15429,1.93E-05,0.91221685,12006.806,17635.073
2479,25.678525,25.619,15,200,15128.449,-28378.133,-45603.818,14681.546,1084.2978,290.15118,4.85E-05,0.90691192,13566.229,15793.529
2478,25.670379,16.619,15,200,15201.428,-28404.488,-45610.15,14692.999,1591.8127,290.12777,3.29E-05,0.90571429,13003.244,16277.554
2504,25.8416,30.613,25,0,23955.32,-27919.208,-45340.559,15123.803,1257.4335,290.17048,4.31E-05,0.92798069,13856.445,16443.878
2492,25.759412,8.611,25,-300,22663.861,-26200.852,-45004.567,14695.133,2206.0336,290.15262,2.39E-05,0.90842676,12483.037,17023.63
2501,25.819667,5.623,25,0,23948.413,-27917.358,-45341.258,14816.331,2452.9813,290.1533,2.16E-05,0.91377792,12355.833,17426.884
2484,25.712032,25.618,15,290,15523.439,-28864.564,-45699.329,14639.316,1050.6344,290.1518,4.99E-05,0.90399937,13511.673,15670.125
2505,25.853633,1.617,25,150,24646.339,-28760.132,-45506.993,15256.254,2419.258,290.16697,2.25E-05,0.93408651,12760.141,17736.334
2508,25.868348,16.623,25,150,24556.831,-28764.942,-45507.979,15180.454,1820.6971,290.16434,2.96E-05,0.92982986,13341.347,17100.663
2491,25.754878,3.619,25,-300,22538.337,-26110.728,-44988.738,14732.398,2580.2733,290.14959,2.04E-05,0.90860784,12110.873,17418.066
2496,25.78616,3.617,25,-150,23266.399,-27052.506,-45171.371,14672.463,2604.259,290.15594,2.01E-05,0.90946866,12168.378,17547.683
2488,25.736556,10.617,25,-400,22310.314,-25710.31,-44908.07,14677.232,2009.7108,290.15716,2.60E-05,0.90456132,12650.397,16794.068
2506,25.857611,3.617,25,150,24572.044,-28793.311,-45511.433,15289.282,2583.6541,290.16321,2.11E-05,0.93587108,12644.08,17969.375
2511,25.891118,3.62,25,300,25268.9,-29596.45,-45668.492,15055.266,2484.1141,290.17545,2.17E-05,0.92636109,12656.305,17783.362
2507,25.862145,9.626,25,150,24634.991,-28736.614,-45497.824,15278.92,2226.7232,290.16477,2.45E-05,0.93649447,13087.713,17688.438
2509,25.876494,25.617,25,150,24494.501,-28762.845,-45506.54,15079.904,1409.0437,290.16472,3.83E-05,0.9268458,13643.217,16545.025
2502,25.824757,13.61,25,0,23948.619,-27913.164,-45342.286,14825.188,1973.3882,290.17317,2.70E-05,0.91662164,12825.39,16881.429
2516,25.922401,3.619,25,400,25858.899,-30258.894,-45792.906,14770.063,2511.7921,290.17102,2.11E-05,0.91317517,12326.417,17522.311
2499,25.805043,25.619,25,-150,23361.663,-27103.283,-45180.416,14660.561,1288.2732,290.15778,4.07E-05,0.90579157,13280.219,15932.862
2498,25.796896,16.622,25,-150,23372.352,-27118.742,-45182.965,14605.796,1785.88,290.15128,2.92E-05,0.90325684,12780.344,16479.858
2522,25.955157,8.613,40,-550,36362.858,-25835.793,-44669.233,14665.03,2169.0224,290.16185,2.42E-05,0.90702951,12541.226,17018.673
2503,25.832066,21.614,25,0,23952.072,-27913.617,-45339.408,14988.142,1580.5382,290.17302,3.40E-05,0.92065801,13347.722,16609.49
2513,25.901574,14.62,25,300,25350.925,-29584.691,-45664.381,14872.454,1734.2812,290.16027,3.06E-05,0.91690147,13142.71,16721.31
2515,25.918422,1.618,25,400,25701.511,-30073.26,-45760.096,14821.91,2560.6121,290.1543,2.07E-05,0.91289558,12185.455,17443.151
2518,25.932301,10.616,25,400,25687.985,-29977.503,-45742.047,14719.805,1868.3532,290.16229,2.82E-05,0.90842416,12807.808,16644.414
2497,25.790694,9.625,25,-150,23337.775,-27089.057,-45178.936,14630.153,2176.1011,290.15208,2.41E-05,0.90636852,12431.225,16936.351
2519,25.938778,15.609,25,400,25926.122,-30448.639,-45832.911,14681.628,1586.8463,290.1546,3.31E-05,0.90707413,13057.043,16324.199
2514,25.909164,20.625,25,300,25381.596,-29633.495,-45674.413,14785.216,1521.7532,290.17051,3.47E-05,0.91235953,13160.088,16291.043
2517,25.926936,6.61,25,400,25624.38,-30194.837,-45786.081,14764.278,2279.0955,290.164,2.32E-05,0.91089483,12518.348,17216.268
2510,25.88714,1.617,25,300,25286.21,-29562.448,-45660.927,15100.071,2650.7219,290.16919,2.04E-05,0.92707996,12430.104,17880.057
2525,25.977926,1.618,40,-400,36853.524,-26713.02,-44840.395,14614.92,2705.1869,290.15494,1.94E-05,0.90735027,11961.348,17537.116
2523,25.961078,14.619,40,-550,36382.059,-25858.612,-44671.289,14616.886,1762.6613,290.157,2.95E-05,0.90503424,12864.323,16510.152
2530,26.011433,1.619,40,-200,37659.788,-27861.442,-45065.376,14562.837,2574.9444,290.14221,2.03E-05,0.90188543,11976.344,17296.231
2527,25.98644,9.625,40,-400,36793.702,-26674.167,-44837.681,14608.235,2044.7983,290.15589,2.56E-05,0.9045211,12499.968,16725.073
2512,25.895653,8.613,25,300,25143.664,-29561.256,-45661.421,14968.815,2109.3203,290.15867,2.53E-05,0.91994379,12796.25,17142.154
2520,25.946644,1.617,40,-550,35979.667,-25785.962,-44664.999,14736.491,2728.1765,290.15059,1.93E-05,0.91183936,12005.742,17660.471
2529,26.000788,25.62,40,-400,36701.357,-26616.277,-44823.579,14516.607,1236.6272,290.1677,4.19E-05,0.89846886,13222.216,15777.461
2534,26.034295,25.618,40,-200,37708.633,-27881.876,-45068.666,14488.943,1268.5542,290.16343,4.09E-05,0.89896401,13176.297,15782.521
2536,26.048919,5.62,40,0,38530.603,-28923.728,-45272.555,14562.858,2174.9715,290.16962,2.39E-05,0.90056592,12377.701,16863.743
2535,26.044941,1.615,40,0,38530.109,-28918.671,-45272.349,14559.855,2638.5304,290.15866,1.98E-05,0.90253599,11896.526,17313.444
2528,25.992642,16.621,40,-400,36839.134,-26874.396,-44873.575,14585.141,1654.3261,290.1554,3.16E-05,0.90291772,12880.182,16289.818
2521,25.950622,3.62,40,-550,36188.983,-26000.417,-44704.921,14698.558,2219.6205,290.15464,2.37E-05,0.90781967,12485.923,17079.845
2526,25.981905,3.619,40,-400,36880.125,-26833.158,-44868.23,14638.434,2458.1398,290.15679,2.13E-05,0.90454803,12138.895,17190.236
2539,26.070858,30.613,40,0,38539.196,-28927.593,-45274.405,14526.639,1159.3891,290.17329,4.50E-05,0.9004415,13340.687,15721.454
2537,26.05401,13.63,40,0,38529.945,-28922.947,-45274.282,14547.22,1723.391,290.17071,3.02E-05,0.89986044,12706.289,16251.489
2524,25.968668,20.625,40,-550,36148.937,-25824.527,-44669.562,14565.739,1399.74,290.16363,3.72E-05,0.90229606,13121.716,16010.103
2542,26.091404,9.625,40,200,39411.285,-30052.003,-45491.986,14538.778,1924.3781,290.16616,2.71E-05,0.90111111,12644.4,16606.691
2544,26.105753,25.619,40,200,39380.696,-30026.307,-45487.627,14499.338,1227.0125,290.15495,4.23E-05,0.89752978,13181.83,15702.746
2532,26.019946,9.627,40,-200,37617.851,-27781.227,-45050.082,14543.366,2034.0283,290.17135,2.55E-05,0.89962079,12483.533,16694.043
2546,26.120376,3.62,40,400,40270.506,-31154.747,-45707.099,14547.532,2337.1332,290.16427,2.24E-05,0.9021494,12184.76,17019.149
2531,26.015412,3.618,40,-200,37873.791,-27834.512,-45057.318,14559.323,2490.4243,290.16307,2.09E-05,0.90204751,12085.123,17230.978
2545,26.116398,1.617,40,400,40147.038,-31045.34,-45686.172,14585.24,2439.3636,290.16351,2.15E-05,0.90460216,12163.12,17208.708
2548,26.131114,16.621,40,400,40237.737,-31047.272,-45684.527,14489.477,1546.4575,290.16626,3.35E-05,0.89645838,12919.854,16108.096
2549,26.139259,25.619,40,400,40291.557,-31139.123,-45703.522,14471.671,1205.3787,290.16784,4.29E-05,0.8966193,13241.158,15724.62
2554,26.17193,20.626,40,550,40830.903,-31960.723,-45866.667,14419.434,1364.9139,290.15625,3.79E-05,0.89578681,13048.424,15857.212
2533,26.026149,16.62,40,-200,37792.096,-27863.045,-45065.911,14491.858,1633.395,290.16315,3.17E-05,0.89792891,12776.338,16148.319
2550,26.149905,1.616,40,550,40868.893,-32060.961,-45884.881,14529.969,2495.9775,290.15816,2.09E-05,0.90111477,11999.427,17128.048
2552,26.158418,8.614,40,550,40876.746,-32070.911,-45887.676,14459.939,2030.2509,290.14747,2.55E-05,0.89804315,12397.974,16592.733
2558,26.195904,16.62,65,-810,59551.4,-26422.873,-44348.742,14440.134,1623.9536,290.1543,3.19E-05,0.89657637,12808.281,16157.365
2541,26.086869,3.619,40,200,39373.007,-29973.063,-45480.021,14552.303,2285.8176,290.15392,2.28E-05,0.9018316,12257.106,16959.611
2555,26.181188,1.616,65,-810,59274.901,-26090.747,-44282.547,14488.581,2612.4491,290.16356,1.99E-05,0.89961427,11923.846,17325.77
2559,26.20405,25.617,65,-810,59302.818,-26012.505,-44266.759,14456.471,1225.4219,290.16203,4.21E-05,0.89509748,13140.234,15668.362
2543,26.097606,16.623,40,200,39337.402,-29975.612,-45477.678,14506.459,1570.7951,290.15881,3.33E-05,0.89947509,12863.195,16094.967
2540,26.082891,1.617,40,200,39359.727,-30011.423,-45485.078,14577.225,2372.5534,290.15417,2.20E-05,0.90471507,12232.481,17131.701
2547,26.124911,9.626,40,400,40201.679,-31132.874,-45703.605,14526.277,1883.9942,290.15432,2.76E-05,0.89899382,12555.176,16436.339
2538,26.061325,21.616,40,0,38535.208,-28929.032,-45274.076,14535.436,1403.5523,290.16493,3.71E-05,0.90027923,13042.108,15930.327
2560,26.214695,1.618,65,-600,60275.93,-27360.622,-44530.306,14549.087,2473.3019,290.17035,2.11E-05,0.90145549,11988.457,17085.079
2551,26.153884,3.618,40,550,40830.369,-31898.722,-45852.646,14513.228,2346.4634,290.14435,2.21E-05,0.89892791,12151.874,16970.389
2561,26.218674,3.62,65,-600,60236.912,-27205.7,-44502.224,14530.179,2472.2067,290.16842,2.10E-05,0.89982403,12101.595,17207.749
2553,26.16434,14.621,40,550,40840.483,-32010.924,-45874.067,14407.476,1540.0601,290.15147,3.36E-05,0.89426645,12879.792,16051.874
2569,26.271064,25.619,65,-300,61376.376,-28924.221,-44840.313,14393.623,1343.4532,290.14999,3.83E-05,0.89074713,12930.726,15691.072
2566,26.25218,3.622,65,-300,61411.323,-28946.752,-44843.479,14487.462,2490.4782,290.13484,2.09E-05,0.89893394,11976.839,17089.292
2571,26.285688,5.622,65,0,62727.871,-30573.464,-45158.666,14445.128,2338.9647,290.14959,2.22E-05,0.89890174,12110.072,16913.736
2565,26.248203,1.617,65,-300,61505.806,-28968.255,-44846.069,14461.136,2619.1674,290.15257,1.98E-05,0.89815819,11862.708,17279.878
2568,26.262918,16.622,65,-300,61516.784,-28916.615,-44832.994,14427.365,1585.8683,290.16275,3.26E-05,0.89691933,12770.775,16041.881
2563,26.229411,16.62,65,-600,60522.579,-27191.228,-44491.411,14490.915,1705.9854,290.16286,3.05E-05,0.89671974,12769.538,16279.472
2557,26.189701,9.624,65,-810,58997.621,-25928.672,-44259.646,14463.501,2038.0081,290.1616,2.55E-05,0.89802976,12395.605,16582.294
2564,26.237557,25.619,65,-600,60361.203,-27506.374,-44559.415,14420.021,1300.7541,290.16648,3.98E-05,0.894973,13109.7,15781.441
2573,26.298087,21.615,65,0,62727.788,-30570.668,-45159.735,14434.605,1462.2992,290.15046,3.54E-05,0.89585642,12974.648,15983.695
2575,26.319654,1.616,65,300,63912.356,-32242.483,-45483.475,14476.351,2584.1113,290.15629,2.02E-05,0.90169067,11902.61,17258.45
2576,26.323632,3.62,65,300,63896.116,-32136.325,-45464.439,14424.008,2389.5634,290.14847,2.16E-05,0.89357255,12005.909,16929.646
2556,26.185167,3.618,65,-810,59149.006,-25749.452,-44216.763,14479.78,2428.1687,290.16151,2.14E-05,0.89883389,11998.384,17008.979
2567,26.256714,9.627,65,-300,61503.421,-28977.177,-44847.056,14407.945,1875.3609,290.15724,2.75E-05,0.89379206,12489.029,16344.537
2574,26.307621,30.613,65,0,62729.474,-30571.408,-45159.571,14429.237,1172.7117,290.14958,4.42E-05,0.89431771,13232.036,15642.489
2578,26.334369,16.621,65,300,64260.149,-32259.793,-45482.159,14380.786,1674.5684,290.14267,3.08E-05,0.89275096,12694.144,16148.078
2579,26.342515,25.62,65,300,63920.456,-32140.23,-45463.164,14345.961,1301.9727,290.15296,3.96E-05,0.89226796,13033.56,15715.773
2572,26.290778,13.607,65,0,62730.543,-30571.203,-45159.776,14424.176,1859.1246,290.15857,2.78E-05,0.89490512,12515.111,16335.08
2562,26.223208,9.625,65,-600,60109.619,-27091.113,-44478.542,14468.163,1776.3301,290.16922,2.91E-05,0.89591085,12574.188,16239.772
2580,26.353161,1.619,65,600,65112.919,-33779.483,-45785.876,14417.498,2133.907,290.14791,2.42E-05,0.89364713,12207.757,16599.162
2583,26.367876,16.622,65,600,65148.236,-33946.533,-45821.522,14416.326,1675.0909,290.15481,3.08E-05,0.89471402,12659.753,16123.853
2570,26.28171,1.618,65,0,62731.489,-30567.338,-45156.24,14442.19,2584.5682,290.14665,2.00E-05,0.89690179,11801.202,17116.727
2582,26.361674,9.625,65,600,65342.341,-34016.182,-45832.582,14428.086,2073.8972,290.17041,2.49E-05,0.89529969,12273.735,16559.709
2592,26.428688,9.625,90,-1070,82687.54,-26480.311,-43918.021,14393.435,1982.8879,290.1489,2.60E-05,0.89327546,12330.233,16401.495
2593,26.434891,16.618,90,-1070,82009.137,-25968.019,-43826.664,14349.516,1591.9124,290.14833,3.24E-05,0.8913566,12761.977,16031.77
2588,26.401384,16.62,65,810,66104.616,-35328.653,-46091.36,14346.567,1600.3835,290.12865,3.22E-05,0.89326437,12739.026,16037.277
2590,26.420175,1.616,90,-1070,82766.892,-26771.528,-43974.637,14410.046,2503.6994,290.13862,2.07E-05,0.89816665,11915.884,17091.429
2584,26.376023,25.619,65,600,65116.084,-33846.089,-45799.485,14384.094,1280.3993,290.15131,4.03E-05,0.89230652,13029.133,15660.867
2577,26.328166,9.625,65,300,63974.728,-32305.718,-45499.674,14433.113,2009.9559,290.15521,2.58E-05,0.89623335,12343.434,16477
2586,26.390647,3.62,65,810,66070.285,-35259.046,-46073.105,14399.658,2305.0889,290.14474,2.24E-05,0.89516454,12099.418,16842.431
2595,26.453682,1.618,90,-700,83692.726,-28379.696,-44301.007,14376.008,2612.4318,290.15597,1.98E-05,0.89571041,11792.401,17176.276
2594,26.443037,25.62,90,-1070,81896.975,-26045.233,-43846.605,14312.933,1224.7438,290.14901,4.20E-05,0.89024285,13021.64,15542.825
2581,26.357139,3.619,65,600,65352.867,-33738.615,-45773.623,14437.845,2326.595,290.15422,2.23E-05,0.89656805,12073.956,16884.873
2600,26.48719,1.616,90,-300,85583.332,-30530.088,-44717.955,14307.543,2448.9263,290.15171,2.10E-05,0.89259492,11960.587,17022.918
2596,26.457661,3.62,90,-700,83926.302,-28284.474,-44275.023,14366.357,2434.4913,290.14906,2.12E-05,0.89443947,11889.477,16927.503
2591,26.424154,3.62,90,-1070,82251.964,-26456.999,-43922.996,14396.436,2427.2991,290.14301,2.12E-05,0.89727988,12046.738,17062.212
2585,26.386668,1.619,65,810,65832.722,-34768.257,-45978.376,14438.267,2442.0223,290.14358,2.11E-05,0.89482949,12009.08,17033.041
2605,26.520697,1.618,90,0,86769.386,-32211.071,-45046.381,14301.028,2403.7078,290.15035,2.15E-05,0.8918068,11940.548,16897.574
2607,26.529765,13.61,90,0,86776.91,-32205.027,-45044.572,14259.37,1876.5365,290.13702,2.80E-05,0.88803713,12408.894,16269.864
2602,26.495702,9.625,90,-300,85402.63,-30676.868,-44749.983,14252.49,1940.9181,290.14845,2.64E-05,0.88927615,12252.874,16253.105
2610,26.558641,1.618,90,300,88012.016,-33760.406,-45346.356,14325.561,2316.0956,290.15096,2.22E-05,0.89142482,11997.364,16758.848
2587,26.395181,9.625,65,810,66094.749,-35147.419,-46056.741,14394.652,2041.8348,290.13579,2.53E-05,0.89561328,12358.381,16578.528
2601,26.491167,3.625,90,-300,85598.257,-30796.225,-44770.87,14293.686,2435.1423,290.15114,2.12E-05,0.88934655,11771.259,16791.923
2599,26.476544,25.618,90,-700,83923.095,-28102.705,-44241.35,14256.782,1300.1509,290.15718,3.94E-05,0.8882049,12957.423,15630.274
2589,26.40953,25.619,65,810,66305.998,-35033.16,-46024.384,14334.121,1210.1373,290.13549,4.24E-05,0.89045387,13108.564,15607.194
2606,26.524675,5.623,90,0,86771.73,-32204.082,-45044.079,14281.178,2197.0365,290.14455,2.33E-05,0.88991156,12093.27,16634.861
2598,26.468398,16.621,90,-700,83817.881,-28201.751,-44262.236,14311.613,1657.9706,290.15589,3.10E-05,0.8896977,12596.579,16022.744
2603,26.501904,16.624,90,-300,85685.174,-30719.874,-44755.246,14231.086,1568.0924,290.1579,3.31E-05,0.88838058,12677.095,15902.258
2611,26.56262,3.616,90,300,88193.129,-33956.647,-45387.759,14271.592,2243.4836,290.15283,2.29E-05,0.8893274,12018.16,16630.062
2614,26.581502,25.62,90,300,87897.139,-33859.739,-45369.792,14210.794,1281.3116,290.162,3.98E-05,0.88563737,12867.245,15509.25
2615,26.592148,1.617,90,700,90220.406,-36229.317,-45822.92,14255.389,2426.1581,290.15157,2.11E-05,0.8885381,11787.886,16775.306
2616,26.596127,3.619,90,700,89617.777,-36176.772,-45824.195,14265.749,2276.0195,290.15823,2.25E-05,0.88784181,12014.12,16713.335
2613,26.573356,16.623,90,300,87972.792,-33774.261,-45351.496,14193.589,1685.7996,290.1609,3.02E-05,0.88352403,12426.92,15892.918
2597,26.462196,9.623,90,-700,84000.762,-28350.052,-44290.318,14306.954,2015.0055,290.15627,2.54E-05,0.89030462,12318.629,16475.351
2621,26.629633,3.62,90,1070,90687.313,-37675.866,-46119.935,14245.027,2336.4576,290.15119,2.19E-05,0.88698875,11833.896,16642.932
2617,26.600661,9.627,90,700,89661.976,-35903.933,-45768.854,14242.701,1917.2342,290.15651,2.66E-05,0.88697439,12310.179,16272.963
2622,26.634168,9.625,90,1070,91633.173,-37811.833,-46128.651,14211.426,1950.3924,290.1557,2.62E-05,0.88562631,12231.701,16243.067
2612,26.567153,9.626,90,300,87831.314,-33669.788,-45334.762,14241.807,1826.3907,290.15997,2.80E-05,0.88740037,12437.564,16198.304
2619,26.61501,25.619,90,700,90130.897,-36226.974,-45824.277,14180.777,1222.4541,290.15495,4.17E-05,0.88424082,12945.783,15467.854
2625,26.659163,1.616,120,-1380,106509.5,-26475.995,-43405.605,14257.454,2557.0628,290.16651,2.00E-05,0.88884885,11639.698,16893.232
2604,26.510051,25.622,90,-300,85618.28,-30651.87,-44739.869,14218.666,1226.6708,290.15509,4.16E-05,0.88602613,12905.996,15435.115
2629,26.682024,25.618,120,-1380,106619.98,-26443.679,-43394.751,14162.115,1233.0096,290.156,4.12E-05,0.88254213,12853.248,15390.883
2624,26.648517,25.618,90,1070,91236.45,-38522.999,-46285.834,14186.002,1189.3248,290.15665,4.27E-05,0.8833761,12919.996,15378.58
2608,26.537075,21.617,90,0,86773.744,-32211.77,-45045.436,14243.927,1367.6242,290.14351,3.72E-05,0.88498241,12857.921,15683.918
2609,26.546609,30.611,90,0,86771.401,-32208.81,-45045.189,14246.049,1065.821,290.15826,4.79E-05,0.8869246,13116.443,15311.487
2630,26.692669,1.618,120,-1000,107374.18,-28431.419,-43785.508,14231.99,2646.2067,290.14691,1.93E-05,0.88778415,11606.579,17076.694
2628,26.673878,16.622,120,-1380,106930.4,-26953.462,-43489.151,14155.289,1617.669,290.15974,3.14E-05,0.8831258,12470.011,15811.798
2636,26.730155,3.621,120,-500,107374.18,-31436.59,-44381.017,14246.593,2431.1501,290.14849,2.10E-05,0.88779592,11858.239,16871.59
2618,26.606864,16.625,90,700,89848.147,-36068.681,-45796.648,14226.19,1545.8816,290.15472,3.31E-05,0.88753604,12677.997,15860.539
2620,26.625656,1.617,90,1070,91280.443,-38093.758,-46192.256,14255.31,2463.5197,290.15737,2.08E-05,0.89009256,11855.949,16936.819
2633,26.707386,16.619,120,-1000,107374.18,-28816.625,-43855.691,14213.827,1682.4097,290.1502,3.03E-05,0.88536202,12490.185,15950.431
2639,26.749039,25.619,120,-500,107374.18,-31494.726,-44382.539,14238.256,1331.1216,290.15272,3.84E-05,0.88730484,12841.846,15578.993
2631,26.696648,3.62,120,-1000,107374.18,-28602.416,-43833.16,14233.956,2418.643,290.15162,2.13E-05,0.88612523,11865.756,16843.547
2640,26.759684,1.617,120,0,107374.18,-34124.231,-44898.121,14295.219,2459.307,290.16718,2.09E-05,0.89029018,11881.909,16966.606
2646,26.801606,3.619,120,500,107374.18,-36830.212,-45424.845,14289.525,2034.481,290.1387,2.52E-05,0.88937326,12266.735,16453.406
2641,26.763663,5.621,120,0,107374.18,-34130.728,-44899.724,14263.306,2189.422,290.15885,2.34E-05,0.88798972,12119.016,16639.671
2627,26.667675,9.625,120,-1380,106083.09,-26394.423,-43402.152,14187.415,2000.5481,290.16914,2.55E-05,0.88542731,12174.093,16290.614
2642,26.768754,13.608,120,0,107374.18,-34131.591,-44897.751,14273.843,1762.2354,290.14868,2.90E-05,0.88901934,12453.505,16086.869
2643,26.776062,21.613,120,0,107374.18,-34141.006,-44898.326,14238.85,1442.0488,290.1535,3.54E-05,0.88738084,12742.863,15725.116
2623,26.64037,16.624,90,1070,90387.499,-37371.656,-46062.333,14204.937,1568.6051,290.16435,3.24E-05,0.88425777,12602.245,15837.129
2626,26.663141,3.62,120,-1380,106995.65,-26931.712,-43496.716,14230.014,1984.17,290.16191,2.58E-05,0.88870091,12166.667,16258.262
2645,26.797628,1.616,120,500,107374.18,-36987.394,-45449.637,14312.59,2514.2093,290.15203,2.05E-05,0.89273132,11740.61,16917.339
2647,26.80614,9.629,120,500,107374.18,-36613.248,-45367.202,14275.17,2007.2965,290.15309,2.55E-05,0.88733682,12176.748,16314.706
2650,26.831135,1.617,120,1000,107374.18,-39645.478,-45963.205,14353.189,2590.2148,290.15332,2.00E-05,0.89443554,11857.297,17206.036
2635,26.726177,1.617,120,-500,107374.18,-31340.381,-44354.621,14261.689,2219.9741,290.13934,2.31E-05,0.88897756,11999.936,16559.145
2632,26.701183,9.623,120,-1000,107374.18,-28478.66,-43806.353,14208.423,2041.6476,290.15639,2.50E-05,0.88722649,12142.858,16372.536
2644,26.785595,30.614,120,0,107374.18,-34139.732,-44898.532,14251.529,1088.7961,290.14244,4.69E-05,0.886767,13092.603,15332.811
2634,26.715532,25.619,120,-1000,107374.18,-28722.43,-43841.835,14183.778,1281.8419,290.16126,3.97E-05,0.88384511,12818.898,15463.668
2653,26.845851,16.622,120,1000,107374.18,-39852.697,-45994.822,14327.445,1666.8931,290.14451,3.09E-05,0.89192304,12608.748,16040.221
2637,26.73469,9.623,120,-500,107374.18,-31255.232,-44342.369,14246.783,1832.1096,290.1544,2.79E-05,0.88800445,12340.325,16111.705
2656,26.868621,3.62,120,1380,107374.18,-41324.203,-46276.83,14571.318,2381.7319,290.14762,2.20E-05,0.90361429,12212.472,17125.043
2657,26.873155,9.625,120,1380,107374.18,-42088.408,-46438.001,14612.614,2029.6596,290.14031,2.58E-05,0.9054333,12519.311,16698.305
2658,26.879358,16.621,120,1380,107374.18,-41734.613,-46357.374,14701.401,1643.3614,290.12188,3.20E-05,0.90954858,12972.829,16366.444
2652,26.839648,9.625,120,1000,107374.18,-39930.857,-46017.764,14333.707,2028.8757,290.14623,2.53E-05,0.89238419,-79294.282,107990.15
2661,26.902128,3.62,40,-550,35754.316,-25971.431,-44706.936,14934.417,2530.9847,290.13632,2.11E-05,0.91997932,12444.624,17679.143
2638,26.740893,16.621,120,-500,107374.18,-31344.986,-44364.325,14211.853,1715.1536,290.14442,2.98E-05,0.88676866,12460.429,16007.056
2668,26.944148,16.623,40,-400,36314.63,-26808.53,-44869.587,14555.177,1680.2554,290.13152,3.09E-05,0.89909155,12832.492,16301.256
2662,26.906663,8.612,40,-550,35810.808,-25805.162,-44669.973,14933.478,2083.8248,290.13994,2.56E-05,0.91839437,12777.052,17047.11
2666,26.933411,3.618,40,-400,36490.52,-26731.111,-44850.674,14714.109,2495.0721,290.13016,2.11E-05,0.90986899,12185.467,17319.068
2651,26.835114,3.619,120,1000,107374.18,-39742.509,-45973.483,14331.525,2195.9557,290.14881,2.34E-05,0.89120766,12098.532,16609.074
2664,26.920174,20.626,40,-550,35853.238,-25788.552,-44666.355,14744.092,1423.7843,290.13434,3.70E-05,0.9103931,13223.035,16160.258
2665,26.929433,1.616,40,-400,36855.908,-26790.522,-44853.593,14757.805,2648.6262,290.12692,1.99E-05,0.90971591,12123.74,17598.593
2648,26.812344,16.62,120,500,107374.18,-36923.666,-45442.894,14281.942,1657.3518,290.14324,3.09E-05,0.88950414,12624.094,16038.573
2655,26.864642,1.617,120,1380,107374.18,-41813.678,-46395.118,14529.363,1826.8931,290.13911,2.86E-05,0.89981353,12638.361,16398.952
2669,26.952294,25.618,40,-400,36473.992,-26730.001,-44852.36,14482.832,1275.5181,290.13621,4.06E-05,0.89631623,13137.028,15760.325
2672,26.971452,9.627,40,-200,37508.238,-27821.273,-45059.374,14419.039,1910.2698,290.13624,2.70E-05,0.89429632,12438.875,16371.509
2663,26.912585,14.621,40,-550,35731.045,-25673.636,-44644.03,14817.086,1702.4818,290.13168,3.10E-05,0.91206367,13028.665,16527.961
2674,26.985801,25.618,40,-200,37328.566,-27826.247,-45064.842,14341.413,1328.5666,290.14619,3.83E-05,0.88799047,12987.91,15721.211
2654,26.853997,25.621,120,1000,107374.18,-39766.89,-45989.765,14414.542,1283.6791,290.14931,4.04E-05,0.8955854,13101.627,15750.555
2649,26.820489,25.62,120,500,107374.18,-36886.169,-45436.521,14282.07,1271.0243,290.14458,4.03E-05,0.88818219,12909.582,15519.287
2673,26.977656,16.621,40,-200,37435.424,-27758.367,-45048.971,14422.218,1709.7051,290.12202,3.01E-05,0.89176264,12618.216,16132.037
2660,26.89815,1.619,40,-550,35899.657,-25900.138,-44687.817,14934.502,2625.6889,290.1353,2.03E-05,0.91857985,12243.559,17639.734
2659,26.887504,25.618,120,1380,107374.18,-41639.268,-46372.258,14799.003,1244.4821,290.13777,4.26E-05,0.91472125,13470.497,16029.018
2682,27.042903,9.626,40,200,39182.974,-29984.41,-45484.256,14258.744,2004.9126,290.12716,2.54E-05,0.88295493,12164.941,16287.846
2681,27.038369,3.618,40,200,39388.343,-30025.525,-45487.668,14292.454,2373.5646,290.12438,2.16E-05,0.88893881,11900.105,16780.562
2667,26.937945,9.626,40,-400,36686.679,-26823.907,-44866.873,14672.343,2060.6077,290.14086,2.55E-05,0.90578266,12535.574,16768.174
2683,27.049106,16.62,40,200,39270.343,-29990.578,-45481.912,14238.289,1670.6298,290.13204,3.05E-05,0.8852937,12537.232,15989.828
2684,27.057253,25.619,40,200,39312.404,-30043.616,-45491.246,14229.796,1291.3172,290.13851,3.95E-05,0.88437212,12904.538,15566.684
2670,26.962939,1.617,40,-200,37376.629,-27816.627,-45061.594,14515.996,2421.6522,290.13543,2.15E-05,0.89958095,12142.11,17146.041
2671,26.966919,3.617,40,-200,37383.331,-27724.241,-45042.763,14505.511,2424.0632,290.1362,2.14E-05,0.89880809,12045.815,17064.266
2679,27.022358,30.614,40,0,38359.112,-28917.067,-45273.13,14216.601,1141.8564,290.13036,4.46E-05,0.88526687,13013.747,15370.718
2685,27.067898,1.619,40,400,39973.45,-31076.629,-45695.505,14290.448,2411.2013,290.12437,2.12E-05,0.8875928,11863.263,16848.292
2677,27.005516,13.606,40,0,38341.022,-28913.243,-45273.994,14314.591,1813.67,290.13764,2.88E-05,0.88845375,12529.882,16275.006
2688,27.082614,16.62,40,400,40204.188,-31166.752,-45711.869,14182.301,1521.9531,290.13372,3.34E-05,0.88239368,12629.75,15763.613
2675,26.996447,1.616,40,0,38336.664,-28913.942,-45275.762,14413.592,2548.5101,290.13072,2.03E-05,0.89397934,11791.433,17035.446
2687,27.076411,9.626,40,400,39821.202,-31073.339,-45700.069,14238.307,1859.998,290.13396,2.73E-05,0.88387796,12293.529,16119.188
2689,27.09076,25.619,40,400,40172.447,-31081.686,-45694.806,14160.529,1257.9648,290.13396,4.02E-05,0.88082057,12823.706,15417.921
2691,27.105384,3.62,40,550,40668.458,-31918.333,-45861.404,14213.21,2427.6335,290.13859,2.10E-05,0.88536036,11761.977,16751.346
2695,27.132688,1.617,65,-810,59122.24,-26307.258,-44333.653,14197.507,2630.4844,290.12858,1.94E-05,0.8868232,11602.539,17043.511
2692,27.109918,8.614,40,550,40580.883,-31903.121,-45861.404,14181.788,2061.6417,290.12821,2.46E-05,0.88127354,12091.202,16335.455
2696,27.136666,3.622,65,-810,59402.975,-26266.349,-44318.81,14178.252,2476.2341,290.12009,2.05E-05,0.88319659,11659.487,16754.463
2678,27.012825,21.615,40,0,38351.136,-28908.68,-45273.665,14288.943,1359.8131,290.12088,3.76E-05,0.88765347,12859.382,15655.527
2697,27.141201,9.623,65,-810,59777.615,-26282.877,-44314.123,14123.814,1970.5682,290.11856,2.56E-05,0.87801495,12106.298,16157.773
2676,27.000425,5.622,40,0,38337.034,-28914.806,-45274.898,14372.748,2225.5406,290.12865,2.31E-05,0.89135518,12067.775,16653.71
2698,27.147404,16.621,65,-810,58830.283,-26072.122,-44286.7,14130.165,1586.3442,290.13002,3.19E-05,0.88045612,12499.046,15772.611
2701,27.170173,3.62,65,-600,60503.42,-27332.704,-44520.973,14137.033,2120.701,290.13564,2.39E-05,0.88083098,11945.638,16328.412
2704,27.189057,25.619,65,-600,60020.317,-27273.293,-44519.904,14079.615,1241.4457,290.13751,4.08E-05,0.87684637,12821.734,15375.69
2686,27.071876,3.619,40,400,40081.007,-31156.844,-45714.5,14279.545,2402.8859,290.13366,2.13E-05,0.88693441,11815.208,16772.59
2680,27.034391,1.616,40,200,39121.137,-30038.518,-45494.535,14300.828,2297.1095,290.12679,2.23E-05,0.88754985,11928.284,16654.079
2690,27.101405,1.617,40,550,40584.501,-31892.143,-45856.347,14220.418,2491.6745,290.13764,2.05E-05,0.8854223,11697.53,16822.854
2700,27.166195,1.618,65,-600,59689.341,-27313.422,-44533.472,14147.303,2630.1049,290.12638,1.93E-05,0.88193397,11521.709,16938.705
2693,27.11584,14.618,40,550,40747.563,-31969.48,-45867.777,14158.094,1687.8381,290.1177,3.00E-05,0.88018403,12448.425,15928.212
2705,27.199703,1.616,65,-300,61253.154,-28834.18,-44823.168,14113.486,2301.8683,290.13546,2.20E-05,0.88165212,11745.025,16488.813
2707,27.208216,9.624,65,-300,61128.246,-28893.138,-44837.024,14084.325,2101.7221,290.13602,2.40E-05,0.87874727,11901.445,16227.787
2703,27.180911,16.622,65,-600,60449.847,-27225.107,-44499.716,14057.534,1616.4295,290.12138,3.12E-05,0.87577711,12359.595,15677.324
2708,27.214418,16.62,65,-300,61409.473,-28925.002,-44839.449,14078.715,1623.1784,290.13952,3.11E-05,0.87778007,12452.668,15792.766
2694,27.12343,20.624,40,550,40696.539,-31961.34,-45869.38,14095.659,1109.777,290.11758,4.54E-05,0.8770287,12915.78,15212.866
2711,27.237189,5.62,65,0,62604.114,-30560.184,-45158.42,14060.255,2281.3768,290.13739,2.22E-05,0.87815901,11819.536,16529.363
2712,27.242279,13.608,65,0,62610.692,-30553.318,-45158.749,14035.199,1718.4991,290.13434,2.93E-05,0.87480064,12266.366,15798.826
2699,27.15555,25.618,65,-810,58721.657,-25939.979,-44265.32,14086.667,1190.0358,290.13982,4.24E-05,0.87816361,12826.636,15281.566
2719,27.294016,25.618,65,300,64168.216,-32243.799,-45481.584,14042.305,1186.1436,290.13759,4.20E-05,0.87589063,12827.693,15260.246
2716,27.275132,3.621,65,300,63752.336,-32131.843,-45466.453,14105.606,2454.3106,290.13334,2.06E-05,0.88160128,11629.316,16714.038
2718,27.285869,16.622,65,300,63806.896,-32212.634,-45482.2,14040.331,1541.1826,290.11903,3.26E-05,0.87460729,12425.542,15591.852
2714,27.259121,30.612,65,0,62613.858,-30556.853,-45156.24,14019.024,926.51286,290.12361,5.42E-05,0.87468507,13013.627,14915.059
2720,27.304661,1.619,65,600,65456.724,-33814.719,-45788.014,14079.618,2615.1586,290.13554,1.93E-05,0.87888764,11428.839,16813.171
2717,27.279666,9.626,65,300,63942.288,-32238.331,-45485.613,14049.223,1911.0959,290.12842,2.64E-05,0.87644597,12179.748,16110.999
2702,27.174708,9.625,65,-600,59889.037,-27177.66,-44502.759,14086.075,2006.9426,290.13885,2.52E-05,0.87944066,12038.579,16179.735
2721,27.308639,3.618,65,600,65211.472,-33869.196,-45805.611,14122.152,2477.5089,290.12859,2.04E-05,0.88045978,11608.667,16709.121
2715,27.271153,1.618,65,300,63882.178,-32164.982,-45470.894,14074.716,2425.6702,290.12931,2.07E-05,0.87610245,11664.012,16664.251
2706,27.203681,3.619,65,-300,61420.369,-28912.997,-44834.927,14122.902,2339.8873,290.15383,2.16E-05,0.8798386,11687.771,16491.916
2726,27.342147,3.619,65,810,65707.033,-35080.895,-46047.12,14132.994,2170.5314,290.13347,2.33E-05,0.87844262,11922.478,16382.795
2723,27.319377,16.62,65,600,65027.317,-33935.062,-45820.412,14058.066,1537.1999,290.13335,3.26E-05,0.87463868,12497.832,15659.461
2713,27.249588,21.614,65,0,62617.559,-30560.143,-45157.556,14032.19,1492.8168,290.13529,3.37E-05,0.87425223,12498.971,15579.13
2710,27.23321,1.617,65,0,62599.18,-30550.851,-45157.186,14094.588,2519.6949,290.15619,2.01E-05,0.87982112,11503.578,16691.584
2725,27.338168,1.617,65,810,66359.161,-35184.011,-46058.263,14115.027,2603.5031,290.12768,1.95E-05,0.8816083,11457.204,16821.413
2733,27.386391,16.621,90,-1070,82584.71,-26210.186,-43867.82,14050.682,1625.7517,290.15019,3.10E-05,0.87724987,12342.079,15690.688
2727,27.346681,9.626,65,810,66006.639,-34826.105,-45989.477,14089.702,2004.0094,290.13126,2.52E-05,0.87922443,12036.626,16180.9
2734,27.394537,25.618,90,-1070,82772.032,-26511.147,-43926.45,14050.867,1093.8425,290.13158,4.61E-05,0.87619859,12912.987,15166.356
2709,27.222564,25.619,65,-300,61431.141,-28939.68,-44841.587,14042.445,1256.6196,290.14765,4.00E-05,0.87451993,12690.753,15272.914
2728,27.352884,16.622,65,810,65586.977,-34751.317,-45981.624,14070.807,1520.5629,290.13716,3.31E-05,0.87693528,12546.857,15687.345
2738,27.419898,16.621,90,-700,83770.023,-28375.708,-44297.019,14045.995,1625.7833,290.13861,3.09E-05,0.87474653,12325.087,15669.448
2736,27.409161,3.619,90,-700,83391.022,-28244.304,-44277.037,14113.332,2187.1178,290.13473,2.31E-05,0.87981144,11929.711,16443.693
2741,27.442668,3.62,90,-300,85353.744,-30604.424,-44734.812,14042.422,2110.1649,290.14272,2.39E-05,0.87838262,11908.421,16251.377
2732,27.380188,9.625,90,-1070,81948.04,-26200.812,-43878.921,14074.273,2002.854,290.13758,2.58E-05,0.87878394,12084.016,16216.559
2722,27.313174,9.626,65,600,65188.447,-33851.763,-45798.375,14069.577,1966.0046,290.11768,2.57E-05,0.87848977,12045.108,16106.074
2744,27.461551,25.62,90,-300,85465.742,-30559.403,-44724.615,13994.549,1276.7187,290.13265,3.94E-05,0.8749919,12672.357,15298.138
2739,27.428044,25.62,90,-700,83716.162,-28186.826,-44261.578,14027.996,1233.8574,290.13539,4.07E-05,0.87567286,12717.995,15263.672
2742,27.447202,9.626,90,-300,85476.226,-30640.317,-44739.787,14033.691,2000.9648,290.13799,2.52E-05,0.87618088,12024.603,16140.73
2748,27.488575,21.616,90,0,86721.281,-32217.198,-45047.861,13960.15,1421.2915,290.1394,3.52E-05,0.87106505,12458.241,15378.052
2743,27.453405,16.622,90,-300,85321.92,-30542.546,-44723.341,13992.721,1647.6154,290.14554,3.04E-05,0.87312973,12249.59,15642.239
2730,27.371675,1.617,90,-1070,82577.968,-26342.7,-43895.696,14069.215,2593.0367,290.13016,1.95E-05,0.87839521,11399.156,16740.986
2745,27.472197,1.618,90,0,86714.127,-32207.289,-45046.916,14057.548,2215.283,290.12882,2.29E-05,0.87715032,11873.751,16450.936
2724,27.327522,25.619,65,600,65073.119,-33942.833,-45823.907,14033.528,1149.9505,290.13033,4.36E-05,0.87369614,12807.67,15170.987
2746,27.476175,5.623,90,0,86716.059,-32210.948,-45046.052,14046.777,1952.379,290.13571,2.58E-05,0.87651814,12123.399,16153.641
2752,27.518654,9.623,90,300,88209.534,-33933.294,-45379.783,13989.079,2024.392,290.13604,2.49E-05,0.87345914,11882.644,16054.214
2729,27.36103,25.618,65,810,65939.663,-35196.263,-46067.925,14025.467,1088.4838,290.12412,4.61E-05,0.87408634,12861.159,15102.629
2731,27.375654,3.618,90,-1070,82196.664,-26226.92,-43879.497,14063.332,2325.0723,290.12547,2.17E-05,0.8783634,11736.407,16537.543
2753,27.524856,16.621,90,300,88000.503,-33903.856,-45376.864,13964.525,1636.7672,290.13601,3.07E-05,0.87133948,12301.38,15678.256
2756,27.547627,3.619,90,700,89921.908,-36152.268,-45812.354,14007.515,2183.1977,290.12776,2.31E-05,0.87200587,11821.188,16312.64
2735,27.405182,1.617,90,-700,84102.728,-28479.687,-44315.11,14101.385,2514.9443,290.12606,2.01E-05,0.87921241,11523.926,16694.963
2755,27.543648,1.618,90,700,89278.946,-36020.289,-45796.771,14015.63,2296.5701,290.11543,2.19E-05,0.87686983,11727.254,16449.271
2751,27.514119,3.622,90,300,87985.455,-33886.423,-45375.26,14006.705,2122.5403,290.14044,2.37E-05,0.87550327,11857.337,16242.845
2757,27.552161,9.624,90,700,90120.413,-36108.974,-45799.444,13959.789,1818.1502,290.12972,2.76E-05,0.87249296,12084.054,15831.966
2767,27.619175,9.626,120,-1380,106698.34,-27034.294,-43496.141,13904.688,1940.3012,290.13273,2.59E-05,0.87291945,11988.073,15984.735
2737,27.413694,9.626,90,-700,83526.456,-28162.979,-44259.235,14092.777,2045.8426,290.12871,2.47E-05,0.87891485,11944.232,16161.011
2762,27.585668,9.623,90,1070,91303.304,-38243.869,-46222.969,13946.753,1839.2769,290.12156,2.73E-05,0.87298283,12077.391,15857.659
2740,27.43869,1.618,90,-300,85711.57,-30567.79,-44721.778,14047.53,2498.744,290.12994,2.01E-05,0.87677704,11505.01,16648.869
2750,27.510141,1.618,90,300,87845.375,-33859.78,-45369.997,14003.141,2510.2864,290.12645,2.01E-05,0.87632285,11529.973,16727.906
2766,27.614641,3.619,120,-1380,106270.66,-26662.985,-43441.252,13939.144,2322.7234,290.13646,2.16E-05,0.87217698,11546.912,16327.159
2763,27.591871,16.62,90,1070,91668.491,-38493.725,-46265.523,13894.283,1334.6194,290.11492,3.74E-05,0.86851072,12556.238,15306.328
2761,27.581134,3.619,90,1070,91434.668,-37932.957,-46155.088,13992.589,2313.9668,290.12154,2.17E-05,0.8751206,11621.76,16386.068
2749,27.498108,30.614,90,0,86718.403,-32203.383,-45044.696,13930.603,996.78667,290.13884,5.01E-05,0.86873302,12887.969,14943.001
2747,27.481266,13.609,90,0,86715.895,-32208.399,-45045.847,13988.859,1608.5536,290.13348,3.11E-05,0.8725576,12300.34,15616.154
2769,27.633525,25.618,120,-1380,107247.32,-26495.771,-43405.605,13828.107,1161.9501,290.13972,4.26E-05,0.8638758,12578.228,14968.873
2770,27.644169,1.618,120,-1000,107374.18,-28736.45,-43843.151,13907.742,2463.1227,290.1373,2.03E-05,0.87123899,11503.939,16590.526
2758,27.558364,16.622,90,700,90043.815,-36345.138,-45848.946,13933,1649.1104,290.12592,3.03E-05,0.8711361,12204.984,15601.42
2768,27.625378,16.621,120,-1380,106115.45,-26627.092,-43448.817,13844.373,1540.6803,290.14189,3.23E-05,0.86859757,12290.344,15473.666
2754,27.533003,25.617,90,300,87821.939,-33867.798,-45373.698,13955.291,1211.0808,290.1259,4.13E-05,0.87251441,12691.582,15189.327
2759,27.56651,25.618,90,700,89718.839,-36301.104,-45844.588,13934.613,1275.8949,290.12662,3.91E-05,0.87017831,12589.764,15217.892
2772,27.652683,9.625,120,-1000,107374.18,-28347.668,-43770.377,13879.2,1928.1005,290.13104,2.59E-05,0.86887948,11841.811,15800.704
2774,27.667032,25.617,120,-1000,107374.18,-28536.714,-43814.823,13860.799,1187.8405,290.11826,4.18E-05,0.86602753,12610.643,15062.489
2778,27.692393,16.621,120,-500,107374.18,-31463.808,-44377.235,13913.333,1543.9651,290.12453,3.24E-05,0.87106149,12286.71,15458.977
2782,27.720252,13.61,120,0,107374.18,-34130.687,-44897.586,13864.798,1631.7024,290.13401,3.12E-05,0.86905388,12252.047,15608.195
2775,27.677677,1.615,120,-500,107374.18,-31222.134,-44336.161,13943.779,2421.5402,290.12378,2.07E-05,0.87352993,11467.191,16450.304
2779,27.700539,25.619,120,-500,107374.18,-31328.005,-44352.566,13901.732,1203.028,290.11697,4.14E-05,0.86927209,12672.936,15153.064
2765,27.610662,1.618,120,-1380,107224.01,-26615.128,-43428.177,13936.693,2484.0612,290.14344,2.02E-05,0.87304015,11478.497,16593.876
2773,27.658885,16.621,120,-1000,107356.44,-28901.856,-43887.514,13882.28,1567.3892,290.11094,3.19E-05,0.86837185,12301.889,15532.333
2783,27.727562,21.614,120,0,107374.18,-34128.836,-44896.065,13870.267,1308.1089,290.13215,3.81E-05,0.86833696,12559.674,15252.791
2760,27.577156,1.617,90,1070,90535.268,-37941.427,-46176.304,13994.369,2356.3959,290.11444,2.13E-05,0.87456842,11641.334,16512.02
2781,27.715163,5.62,120,0,107374.18,-34132.66,-44897.751,13938.806,2310.7577,290.12323,2.16E-05,0.87224573,11636.643,16411.599
2789,27.77199,25.619,120,500,107374.18,-36969.016,-45447.294,13849.692,1127.9602,290.10892,4.42E-05,0.86546154,12681.687,14999.606
2777,27.68619,9.625,120,-500,107374.18,-31254.081,-44336.901,13930.915,1931.1018,290.12303,2.60E-05,0.87299095,12029.765,16003.033
2764,27.600017,25.62,90,1070,91052.088,-38161.063,-46209.031,13888.917,1221.0558,290.12313,4.08E-05,0.86890656,12602.538,15123.937
2784,27.737095,30.614,120,0,107374.18,-34134.798,-44897.463,13851.372,1170.0906,290.10588,4.28E-05,0.86923405,12672.646,15091.889
2786,27.753107,3.619,120,500,107374.18,-36856.361,-45422.46,13856.974,2217.2346,290.11423,2.25E-05,0.86952538,11563.012,16132.442
2790,27.782636,1.618,120,1000,107374.18,-39787.201,-45997.823,13924.787,2334.034,290.10942,2.15E-05,0.8721682,11631.233,16440.292
2771,27.648148,3.621,120,-1000,107374.18,-28864.976,-43870.369,13910.853,2055.9591,290.13705,2.44E-05,0.87217535,11888.68,16130.209
2791,27.786614,3.619,120,1000,107374.18,-39418.523,-45922.912,13924.027,2441.7331,290.10784,2.05E-05,0.87320459,11542.08,16586.678
2794,27.805497,25.619,120,1000,107374.18,-39657.196,-45960.491,13873.822,1106.6083,290.10703,4.50E-05,0.86780953,12672.616,14942.192
2795,27.816142,1.62,120,1380,107374.18,-41887.355,-46392.898,13911.755,2328.3103,290.09976,2.15E-05,0.87321469,11531.671,16325.713
2788,27.763844,16.62,120,500,107374.18,-36949.158,-45439.605,13860.218,1459.4007,290.12165,3.42E-05,0.86897855,12374.842,15368.926
2780,27.711184,1.616,120,0,107374.18,-34131.221,-44898.943,13957.318,2386.8021,290.11933,2.11E-05,0.87550801,11530.636,16449.708
2797,27.824655,9.626,120,1380,107374.18,-41792.01,-46387.553,13873.759,1730.464,290.12111,2.89E-05,0.87072503,12135.706,15703.052
2776,27.681656,3.618,120,-500,107374.18,-31385.936,-44357.952,13944.014,2369.6348,290.12003,2.11E-05,0.87397933,11617.898,16509.324
2800,27.84965,1.618,65,-810,58654.31,-26206.691,-44317.7,13875.572,2360.296,290.1055,2.11E-05,0.87057522,11579.347,16458.805
2801,27.853628,3.621,65,-810,58903.919,-26426.162,-44361.447,13849.926,2285.2533,290.11046,2.18E-05,0.867903,11577.159,16276.761
2803,27.864365,16.622,65,-810,59595.105,-26288.838,-44320.167,13814.492,1410.9077,290.11613,3.52E-05,0.86487375,12390.036,15301.873
2802,27.858163,9.624,65,-810,58708.458,-25934.346,-44265.114,13829.559,1771.4485,290.11374,2.80E-05,0.86683215,11995.064,15648.39
2804,27.872512,25.618,65,-810,59002.925,-25999.554,-44268.732,13802.85,1033.9664,290.12146,4.78E-05,0.86277384,12729.724,14861.721
2805,27.883157,1.618,65,-600,59729.675,-27453.829,-44561.306,13886.555,2618.9094,290.11405,1.90E-05,0.86993204,11232.723,16657.297
2785,27.749128,1.617,120,500,107374.18,-37012.022,-45458.271,13909.221,2219.9624,290.11496,2.25E-05,0.87213843,11753.905,16334.499
2793,27.797351,16.622,120,1000,107374.18,-39580.352,-45955.105,13855.522,1427.9828,290.11177,3.49E-05,0.86860231,12388.381,15330.639
2810,27.916665,1.614,65,-300,61133.344,-28849.68,-44829.294,14164.904,2466.6805,290.11617,2.06E-05,0.88184043,11633.695,16701.436
2798,27.830858,16.621,120,1380,107374.18,-41451.249,-46308.201,13835.507,1376.2488,290.10551,3.62E-05,0.86752703,12369.681,15198.268
2808,27.897873,16.621,65,-600,59720.218,-27192.338,-44508.967,13926.408,1434.0911,290.10218,3.47E-05,0.86947192,12462.436,15423.322
2792,27.791148,9.625,120,1000,107374.18,-40000.793,-46025.535,13909.929,1767.1997,290.1218,2.83E-05,0.8701942,12156.074,15780.229
2814,27.939526,25.621,65,-300,61089.186,-28889.315,-44840.231,14445.664,1177.8822,290.12572,4.41E-05,0.89605679,13243.41,15673.418
2811,27.920642,3.619,65,-300,61058.186,-28861.11,-44832.748,14193.004,2115.9531,290.11153,2.40E-05,0.88354682,12085.763,16454.318
2815,27.950172,1.615,65,0,62395.619,-30557.511,-45162.243,14548.842,2257.7515,290.10499,2.31E-05,0.90077606,12301.12,16953.92
2787,27.757641,9.625,120,500,107374.18,-36788.768,-45420.651,13876.748,1751.2634,290.12656,2.85E-05,0.86965515,12055.222,15651.97
2816,27.95415,5.62,65,0,62399.114,-30555.25,-45163.436,14478.358,2035.85,290.11731,2.54E-05,0.89658976,12447.29,16637.144
2818,27.966549,21.614,65,0,62409.639,-30556.483,-45162.038,14263.876,1508.8437,290.12767,3.39E-05,0.88656432,12703.726,15817.536
2796,27.820121,3.617,120,1380,107374.18,-41468.147,-46325.387,13922.514,1952.1249,290.10046,2.55E-05,0.86933347,11939.36,15966.196
2825,28.021623,1.617,65,600,65076.285,-33804.44,-45792.331,13944.771,2303.417,290.11484,2.17E-05,0.87228507,11672.343,16417.859
2799,27.839004,25.619,120,1380,107374.18,-41756.445,-46378.466,13806.935,1060.2017,290.10861,4.67E-05,0.86511337,12677.883,14860.471
2820,27.988116,1.618,65,300,63763.396,-32207.823,-45483.804,14196.976,2353.5057,290.12155,2.16E-05,0.88347412,11850.43,16692.187
2819,27.976083,30.613,65,0,62421.069,-30558.58,-45160.311,14175.504,1059.6914,290.12626,4.78E-05,0.88104749,13043.388,15226.692
2826,28.025601,3.619,65,600,64992.41,-33863.892,-45806.351,13917.744,2186.4748,290.12163,2.27E-05,0.87031439,11775.45,16286.348
2807,27.891669,9.626,65,-600,59550.084,-27179.922,-44508.145,13877.584,1961.0876,290.11829,2.54E-05,0.86921085,11867.599,15902.26
2823,28.002831,16.623,65,300,63607.076,-32198.573,-45482.529,13949.995,1528.545,290.13122,3.27E-05,0.87170336,12366.311,15516.275
2809,27.906019,25.62,65,-600,59929.083,-27158.624,-44495.728,14043.378,1083.0748,290.11136,4.65E-05,0.87548524,12894.815,15123.054
2806,27.887135,3.62,65,-600,59792.252,-27382.453,-44545.477,13858.061,2121.283,290.11247,2.34E-05,0.86734831,11659.018,16027.901
2828,28.036338,16.622,65,600,65079.78,-33963.144,-45825.182,13854.855,1539.0306,290.10783,3.23E-05,0.86655388,12276.107,15439.095
2813,27.93138,16.621,65,-300,61045.769,-28850.954,-44829.705,14325.06,1504.2763,290.12043,3.41E-05,0.88801735,12737.043,15827.361
2817,27.95924,13.608,65,0,62403.924,-30557.059,-45160.804,14388.676,1666.2093,290.12454,3.10E-05,0.89310522,12675.454,16113.697
2830,28.05513,1.617,65,810,65928.191,-34948.258,-46016.12,13822.244,2318.9062,290.1139,2.13E-05,0.86343483,11421.458,16197.088
2812,27.925176,9.628,65,-300,61126.19,-29044.112,-44870.82,14254.159,2049.1057,290.12593,2.49E-05,0.88570746,12103.602,16323.741
2827,28.030136,9.626,65,600,65022.424,-33831.411,-45797.141,13900.599,1888.0449,290.12122,2.64E-05,0.86812992,11929.471,15817.63
2829,28.044484,25.62,65,600,64616.741,-33590.272,-45755.903,13799.994,1163.0783,290.11013,4.25E-05,0.86184093,12598.046,14992.126
2842,28.130657,9.626,90,-700,83743.586,-28483.963,-44323.826,13689.933,1840.8491,290.11953,2.67E-05,0.85841329,11820.429,15605.5
2833,28.069846,16.62,65,810,66136.398,-35395.383,-46103.448,13778.152,1498.0181,290.10901,3.29E-05,0.86191085,12217.333,15309.829
2822,27.996628,9.625,65,300,63695.351,-32217.033,-45487.792,14085.603,1867.1517,290.11801,2.71E-05,0.8805704,12255.425,16106.009
2841,28.126123,3.62,90,-700,83606.918,-28457.362,-44319.879,13733.936,2197.0463,290.1194,2.24E-05,0.86075082,11451.777,15970.01
2835,28.088637,1.619,90,-1070,82223.8,-26568.955,-43946.226,13810.717,2389.2167,290.10264,2.07E-05,0.86354133,11453.618,16395.937
2839,28.111499,25.621,90,-1070,82263.723,-26512.915,-43939.442,13665.247,1049.3011,290.10839,4.67E-05,0.85709733,12544.789,14708.221
2838,28.103352,16.621,90,-1070,81641.772,-25927.768,-43826.623,13748.185,1497.638,290.10103,3.29E-05,0.86143294,12239.913,15335.118
2844,28.145006,25.622,90,-700,84087.145,-28454.032,-44310.3,13675.819,1141.0981,290.09744,4.30E-05,0.85733944,12463.79,14808.372
2821,27.992094,3.618,65,300,63817.997,-32307.609,-45502.675,14159.938,2176.976,290.11811,2.33E-05,0.8832328,11913.834,16389.227
2837,28.09715,9.625,90,-1070,82620.604,-26420.078,-43913.828,13777.444,1840.5352,290.10578,2.69E-05,0.86376325,11892.334,15698.1
2824,28.010977,25.62,65,300,63751.761,-32205.603,-45479.034,13867.75,1199.4619,290.129,4.15E-05,0.86723213,12592.782,15064.764
2846,28.15963,3.618,90,-300,85313.081,-30558.251,-44729.796,13753.367,2195.902,290.10481,2.25E-05,0.86245304,11492.501,16029.812
2831,28.059108,3.618,65,810,65988.836,-35247.328,-46077.175,13844.609,2196.2103,290.11052,2.26E-05,0.8665045,11570.895,16088.62
2848,28.170367,16.622,90,-300,85302.473,-30541.723,-44723.999,13654.704,1498.3486,290.11242,3.28E-05,0.85788341,12131.061,15214.273
2850,28.189159,1.617,90,0,86585.189,-32195.201,-45046.463,13728.322,2318.223,290.09436,2.13E-05,0.86170619,11354.27,16133.396
2847,28.164164,9.626,90,-300,85300.335,-30497.977,-44716.639,13727.456,1797.7372,290.1069,2.73E-05,0.85844217,11811.566,15503.858
2836,28.092616,3.618,90,-1070,82110.322,-26109.208,-43856.76,13771.016,2238.0678,290.10726,2.22E-05,0.86311552,11588.426,16196.584
2859,28.249964,25.621,90,300,87737.941,-33755.924,-45351.619,13621.256,1220.8764,290.11218,4.02E-05,0.85763894,12350.153,14861.958
2834,28.077991,25.62,65,810,65956.355,-35094.093,-46045.599,13758.29,1118.6143,290.10538,4.41E-05,0.86062697,12570.828,14873.616
2856,28.231081,3.618,90,300,87946.807,-33920.507,-45383.565,13682.082,2203.0383,290.10273,2.24E-05,0.86042941,11516.817,16064.142
2858,28.241818,16.623,90,300,87927.606,-33903.403,-45378.426,13632.382,1626.3143,290.10427,3.00E-05,0.85410375,11900.238,15250.843
2843,28.13686,16.62,90,-700,83450.434,-28146.41,-44255.329,13655.08,1498.8678,290.09612,3.27E-05,0.85714182,12143.201,15235.365
2840,28.122144,1.617,90,-700,83511.407,-28121.206,-44253.314,13719.195,2358.4597,290.09584,2.09E-05,0.86164318,11367.51,16260.713
2845,28.155652,1.618,90,-300,85295.565,-30507.146,-44718.654,13742.405,2272.1946,290.10689,2.18E-05,0.86230903,11478.939,16178.354
2853,28.205537,21.612,90,0,86599.374,-32207.207,-45048.149,13658.954,1277.2642,290.1092,3.83E-05,0.8553141,12333.419,14961.51
2864,28.283472,25.616,90,700,89676.531,-36459.52,-45880.193,13620.289,1107.2899,290.10886,4.43E-05,0.85721217,12522.574,14798.336
2832,28.063642,9.625,65,810,65597.913,-35000.844,-46034.087,13791.867,1886.7298,290.11356,2.62E-05,0.86484521,11880.32,15787.932
2866,28.298095,3.618,90,1070,90806.548,-37741.444,-46133.503,13658.571,2122.2108,290.10691,2.32E-05,0.85913881,11582.984,15964.158
2861,28.264588,3.619,90,700,89477.204,-35905.537,-45771.568,13690.61,2140.9977,290.12323,2.30E-05,0.86056944,11473.729,15876.494
2863,28.275325,16.622,90,700,89594.753,-36110.248,-45814.163,13623.086,1425.8801,290.11394,3.45E-05,0.85847864,12164.866,15096.214
2860,28.26061,1.615,90,700,89668.596,-36308.628,-45849.604,13664.82,2192.4202,290.12599,2.25E-05,0.86022786,11547.8,16059.058
2865,28.294117,1.618,90,1070,91474.591,-38233.59,-46219.927,13671.5,2220.9384,290.12446,2.22E-05,0.86169524,11463.925,16032.176
2849,28.178513,25.619,90,-300,85220.653,-30482.847,-44712.199,13657.738,1154.6164,290.10991,4.25E-05,0.85739389,12495.564,14874.386
2855,28.227103,1.619,90,300,87902.155,-33720.935,-45343.355,13691.939,2200.854,290.11927,2.24E-05,0.86031887,11550.599,16082.896
2867,28.30263,9.625,90,1070,90988.935,-38229.149,-46227.78,13681.528,1677.0387,290.10189,2.93E-05,0.85941498,12003.955,15467.661
2871,28.331603,3.619,120,-1380,106781.15,-27220.092,-43549.138,13675.968,2129.1951,290.11817,2.31E-05,0.85996979,11597.781,15985.351
2851,28.193137,5.62,90,0,86592.878,-32196.229,-45047.532,13730.504,2086.7472,290.10883,2.37E-05,0.86247094,11580.856,15880.427
2875,28.361132,1.617,120,-1000,107374.18,-28326.001,-43769.802,13672.345,2113.679,290.10493,2.33E-05,0.85901075,11583.376,15937.331
2869,28.316979,25.618,90,1070,91343.803,-38395.665,-46259.233,13622.625,1056.0002,290.0997,4.63E-05,0.85486715,12492.103,14672.988
2857,28.235615,9.625,90,300,87845.622,-33870.635,-45372.012,13658.752,1752.7861,290.11141,2.80E-05,0.85658274,11834.252,15441.162
2862,28.269123,9.622,90,700,89472.517,-35998.375,-45789.782,13647.359,1748.8855,290.11003,2.80E-05,0.85739474,11906.67,15508.966
2873,28.342339,16.621,120,-1380,106756.4,-27011.393,-43509.38,13662.809,1329.1825,290.1183,3.70E-05,0.8578472,12291.829,15032.606
2874,28.350486,25.619,120,-1380,106526.97,-26334.231,-43381.389,13610.314,988.28581,290.10775,4.94E-05,0.85526569,12527.702,14564.207
2879,28.383994,25.619,120,-1000,107374.18,-28771.481,-43856.308,13611.096,1018.737,290.11129,4.84E-05,0.85590666,12570.397,14671.744
2852,28.198227,13.609,90,0,86594.111,-32193.351,-45048.396,13688.593,1725.2272,290.10657,2.86E-05,0.86132691,11948.471,15514.519
2868,28.308833,16.619,90,1070,91186.577,-38337.488,-46248.584,13670.145,1386.5751,290.11101,3.53E-05,0.85705867,12267.304,15122.978
2854,28.215069,30.615,90,0,86602.293,-32202.026,-45047.574,13654.053,1068.8445,290.11006,4.59E-05,0.85750064,12531.408,14744.238
2877,28.369644,9.625,120,-1000,107293.61,-28653.727,-43838.423,13626.852,1658.681,290.11416,2.96E-05,0.85936451,11979.688,15403.645
2880,28.394639,1.618,120,-500,107374.18,-31385.813,-44368.107,13660.098,2309.0679,290.10706,2.13E-05,0.8619539,11376.337,16150.612
2872,28.336137,9.623,120,-1380,106971.97,-26462.18,-43400.877,13633.335,1655.3206,290.13161,2.97E-05,0.85938831,11925.918,15330.779
2887,28.437214,13.608,120,0,107374.18,-34124.766,-44900.752,13606.131,1504.2126,290.11271,3.26E-05,0.85708806,12066.193,15162.271
2885,28.428146,1.616,120,0,107374.18,-34120.038,-44899.683,13637.402,2132.1744,290.11756,2.31E-05,0.858542,11499.089,15878.951
2870,28.327624,1.616,120,-1380,106856.23,-26366.958,-43385.459,13690.715,2178.5003,290.12259,2.26E-05,0.86135665,11466.865,15969.155
2876,28.36511,3.618,120,-1000,107374.18,-28431.748,-43799.322,13656.937,2274.6226,290.11499,2.16E-05,0.85852117,11368.479,16033.197
2884,28.417501,25.616,120,-500,107374.18,-31335.365,-44358.774,13586.905,1082.5744,290.1095,4.52E-05,0.85542512,12428.97,14654.899
2883,28.409354,16.62,120,-500,107374.18,-31273.158,-44351.99,13604.819,1388.2488,290.10722,3.50E-05,0.85559486,12196.801,15057.492
2878,28.375847,16.623,120,-1000,107374.18,-29199.898,-43938.332,13601.021,1328.8597,290.1083,3.68E-05,0.8550987,12218.411,14952.154
2888,28.444523,21.615,120,0,107374.18,-34128.22,-44899.971,13612.773,1260.1208,290.11176,3.89E-05,0.85529322,12247.346,14833.018
2891,28.470068,3.619,120,500,107374.18,-36796.621,-45419.911,13621.224,2109.2816,290.10908,2.33E-05,0.85743194,11518.526,15861.444
2894,28.488952,25.618,120,500,107374.18,-36933.41,-45447.047,13558.364,1165.3005,290.11368,4.19E-05,0.853984,12342.199,14741.326
2890,28.46609,1.616,120,500,107374.18,-37015.188,-45461.19,13642.137,2218.4702,290.11716,2.22E-05,0.85960276,11423.818,15987.324
2889,28.454057,30.613,120,0,107374.18,-34132.66,-44902.314,13591.202,992.59769,290.11134,4.92E-05,0.85438992,12529.559,14571.865
2895,28.499597,1.617,120,1000,107374.18,-39898.088,-46024.384,13623.108,1710.7781,290.11029,2.87E-05,0.85886957,11881.22,15399.932
2897,28.50811,9.624,120,1000,107374.18,-39863.264,-46016.736,13593.97,1784.5417,290.11344,2.74E-05,0.85507648,11745.642,15414.075
2898,28.514313,16.621,120,1000,107374.18,-39511.525,-45935.822,13543.767,1445.6639,290.10913,3.37E-05,0.85215214,12097.633,15072.063
2882,28.403152,9.623,120,-500,107374.18,-31213.665,-44333.982,13606.74,1692.1969,290.11059,2.89E-05,0.85554243,11859.993,15343.422
2881,28.398617,3.62,120,-500,107374.18,-31410.071,-44374.603,13664.769,1964.733,290.09797,2.50E-05,0.85800374,11614.217,15656.491
2903,28.54782,16.619,120,1380,107374.18,-41660.236,-46338.379,13511.758,1435.4504,290.10667,3.38E-05,0.84953072,12014.592,14966.276
2902,28.541616,9.631,120,1380,107374.18,-40970.162,-46228.026,13549.537,1407.5086,290.09031,3.47E-05,0.85477525,12081.947,14981.225
2892,28.474602,9.627,120,500,107374.18,-36956.188,-45446.307,13624.209,1772.12,290.10854,2.77E-05,0.85682156,11839.418,15500.905
2901,28.537081,3.623,120,1380,107374.18,-41069.414,-46225.066,13596.03,2134.8319,290.10268,2.29E-05,0.8546188,11397.109,15796.881
2910,28.600118,1.619,120,-1000,107374.18,-29072.565,-43928.506,13520.167,2277.0749,290.10071,2.14E-05,0.85314936,11246.857,15925.234
2907,28.575124,9.622,120,-1380,106613.36,-26370.001,-43385.87,13527.395,1773.9514,290.10674,2.74E-05,0.85251413,11704.849,15361.091
2886,28.432124,5.621,120,0,107374.18,-34119.544,-44898.491,13624.119,1902.1488,290.12521,2.57E-05,0.85589846,11622.375,15530.181
2900,28.533104,1.617,120,1380,107374.18,-41528.216,-46339.366,13593.096,1987.0202,290.10212,2.48E-05,0.8579228,11669.903,15773.743
2908,28.581326,16.623,120,-1380,106548.02,-27077.465,-43537.461,13517.254,1363.1681,290.11371,3.58E-05,0.85232857,12112.315,14917.766
2914,28.62298,25.62,120,-1000,107262.45,-28628.03,-43847.92,13417.309,1129.643,290.12441,4.37E-05,0.84691282,12276.583,14603.184
2893,28.480805,16.622,120,500,107374.18,-36698.85,-45399.271,13586.106,1472.5493,290.11081,3.32E-05,0.85502937,12047.014,15077.945
2911,28.604096,3.623,120,-1000,107374.18,-29402.841,-43985.203,13458.218,2129.9711,290.10949,2.28E-05,0.84999965,11348.854,15734.51
2904,28.555965,25.622,120,1380,107374.18,-40779.06,-46183.005,13519.999,1071.3694,290.09415,4.54E-05,0.85135073,12373.87,14573.231
2899,28.522458,25.621,120,1000,107374.18,-39573.362,-45950.706,13569.339,1132.7099,290.11607,4.31E-05,0.85394855,12371.307,14696.986
2917,28.642139,9.626,120,-500,107374.18,-31303.789,-44366.668,13440.722,1759.0144,290.10626,2.75E-05,0.84731997,11649.298,15266.278
2896,28.503575,3.62,120,1000,107374.18,-39600.498,-45955.393,13607.787,2139.5916,290.11975,2.29E-05,0.85589129,11415.72,15828.946
2906,28.57059,3.62,120,-1380,106484.71,-26888.418,-43502.554,13545.34,2152.5486,290.10037,2.26E-05,0.85202041,11311.917,15741.86
2920,28.667133,1.619,120,0,107374.18,-34109.512,-44905.974,13437.63,2205.0284,290.13141,2.20E-05,0.8485805,11303.237,15843.621
2919,28.656487,25.619,120,-500,107374.18,-31447.156,-44394.996,13385.387,1059.5658,290.11725,4.55E-05,0.84509824,12282.011,14465.322
2923,28.683511,21.615,120,0,107374.18,-34128.919,-44910.208,13417.064,1232.9177,290.10463,3.91E-05,0.84373425,12095.608,14624.957
2913,28.614835,16.619,120,-1000,107374.18,-28612.9,-43837.765,13459.822,1533.0283,290.11801,3.16E-05,0.8484256,11878.976,15030.024
2905,28.566611,1.62,120,-1380,107030.68,-27607.024,-43641.646,13561.372,2327.2015,290.09618,2.10E-05,0.85441963,11287.054,16097.047
2918,28.648341,16.622,120,-500,107374.18,-31321.797,-44361.077,13416.089,1403.2072,290.09932,3.43E-05,0.84382913,11950.228,14845.56
2924,28.693044,30.614,120,0,107374.18,-34128.59,-44906.631,13397.478,1031.5558,290.10653,4.68E-05,0.84482434,12295.347,14414.895
2909,28.589473,25.618,120,-1380,106545.35,-26584.744,-43442.485,13467.94,1109.2597,290.11979,4.37E-05,0.84816981,12350.034,14632.128
2927,28.71359,9.625,120,500,107374.18,-36884.936,-45441.743,13444.989,1627.0857,290.11135,2.96E-05,0.84508882,11818.194,15165.664
2921,28.671112,5.621,120,0,107374.18,-34123.409,-44904.658,13407.55,2042.7896,290.11634,2.36E-05,0.84652817,11401.732,15624.521
2922,28.676203,13.606,120,0,107374.18,-34119.75,-44906.344,13400.622,1659.4925,290.11881,2.91E-05,0.84661706,11751.876,15174.477
2930,28.738584,1.617,120,1000,107374.18,-39499.849,-45947.704,13477.426,2213.5451,290.11997,2.20E-05,0.85117151,11342.784,15899.893
2916,28.637604,3.62,120,-500,107374.18,-31457.805,-44387.143,13433.1,2190.0134,290.12186,2.21E-05,0.84873663,11205.572,15715.559
2928,28.719793,16.623,120,500,107374.18,-36897.764,-45436.151,13434.911,1502.4506,290.1139,3.22E-05,0.8481538,11903.844,15009.863
2931,28.742562,3.62,120,1000,107374.18,-39697.776,-45994.945,13492.321,2091.6317,290.12055,2.33E-05,0.85153772,11354.016,15670.257
2935,28.772091,1.617,120,1380,107374.18,-41949.645,-46390.39,13432.248,2161.0559,290.10463,2.27E-05,0.84974951,11341.636,15800.081
2932,28.747097,9.626,120,1000,107374.18,-39544.499,-45954.324,13443.166,1743.5405,290.10455,2.77E-05,0.84676759,11629.488,15209.673
2941,28.809577,3.62,15,-290,13091.084,-25669.853,-45077.382,13480.805,2073.22,290.10959,2.34E-05,0.84915887,11433.012,15712.644
2912,28.608631,9.627,120,-1000,107374.18,-28991.774,-43902.398,13464.375,1742.4677,290.104,2.77E-05,0.84654206,11677.109,15274.891
2915,28.633626,1.617,120,-500,107374.18,-31420.514,-44389.61,13463.221,2208.1118,290.12446,2.19E-05,0.84859705,11194.457,15742.795
2936,28.77607,3.621,120,1380,107374.18,-41711.795,-46382.619,13411.176,1996.8039,290.09441,2.42E-05,0.84807263,11396.82,15529.382
2938,28.786807,16.622,120,1380,107374.18,-41745.92,-46376.534,13393.764,1408.5924,290.10529,3.42E-05,0.8439437,11909.225,14801.441
2946,28.843084,3.618,15,-200,13231.738,-26071.381,-45156.528,13461.551,2213.0668,290.10827,2.23E-05,0.84672047,11293.922,15845.562
2944,28.828461,25.618,15,-290,12956.145,-25497.705,-45044.449,13408.447,848.14994,290.11476,5.68E-05,0.84364605,12522.653,14268.155
2926,28.709055,3.618,120,500,107374.18,-36971.894,-45456.174,13459.487,2146.7413,290.09825,2.26E-05,0.84926484,11337.862,15773.976
2925,28.705078,1.614,120,500,107374.18,-36914.744,-45450.377,13445.437,2180.6087,290.09925,2.22E-05,0.84982768,11227.521,15713.5
2952,28.881683,13.605,15,-100,13676.518,-26644.482,-45267.662,13428.658,1526.5739,290.10976,3.15E-05,0.84166944,11784.673,14924.044
2955,28.910557,1.617,15,0,14226.882,-27227.368,-45383.236,13433.239,2302.3235,290.10001,2.09E-05,0.8445318,11072.195,15810.855
2945,28.839106,1.619,15,-200,13297.604,-26094.734,-45162.079,13459.78,2214.8413,290.10318,2.18E-05,0.84705837,11272.824,15858.469
2929,28.727939,25.619,120,500,107374.18,-36872.889,-45431.711,13442.67,1159.0133,290.11569,4.18E-05,0.84844382,12257.658,14652.777
2950,28.872613,1.617,15,-100,13778.401,-26682.595,-45274.775,13470.474,2263.5892,290.11833,2.14E-05,0.8468732,11254.25,15912.821
2949,28.861968,25.617,15,-200,13377.243,-26065.173,-45155.418,13402.747,1017.5335,290.11028,4.72E-05,0.84323563,12360.455,14458.585
2953,28.888991,21.615,15,-100,13785.267,-26671.576,-45273.089,13404.357,1242.8271,290.11244,3.86E-05,0.84166992,12094.409,14657.217
2954,28.898524,30.614,15,-100,13878.31,-26712.445,-45280.654,13379.571,998.22816,290.09539,4.81E-05,0.8430993,12345.612,14405.277
2939,28.794953,25.62,120,1380,107374.18,-42267.258,-46476.567,13399.037,984.26552,290.1048,4.89E-05,0.8421208,12363.006,14381.812
2933,28.753299,16.623,120,1000,107374.18,-39631.252,-45970.318,13400.64,1325.5166,290.10433,3.62E-05,0.84171009,12016.296,14756.199
2934,28.761446,25.619,120,1000,107374.18,-39775.812,-45979.815,13393.728,1053.22,290.11135,4.58E-05,0.84594888,12343.122,14520.666
2940,28.805599,1.616,15,-290,12954.829,-25635.029,-45072.407,13476.543,2237.4957,290.10642,2.17E-05,0.8484932,11196.159,15799.306
2958,28.926935,21.615,15,0,14237.366,-27228.396,-45380.029,13314.631,1302.8954,290.10793,3.67E-05,0.83931539,11956.091,14639.434
2942,28.814111,9.625,15,-290,12829.593,-25680.008,-45082.809,13445.322,1638.6271,290.10935,2.94E-05,0.84571309,11774.093,15156.877
2960,28.948501,1.617,15,100,14668.415,-27787.764,-45489.765,13471.197,2330.3781,290.10228,2.07E-05,0.84620624,11080.813,15870.005
2957,28.919626,13.608,15,0,14229.596,-27224.819,-45383.483,13360.676,1646.9867,290.12268,2.91E-05,0.84019171,11648.44,15045.994
2959,28.936469,30.611,15,0,14240.45,-27230.205,-45382.784,13354.526,1046.976,290.12079,4.58E-05,0.84091041,12286.585,14443.324
2937,28.780604,9.625,120,1380,107374.18,-41748.921,-46380.358,13393.71,1641.0511,290.09817,2.94E-05,0.84562276,11681.934,15066.238
2961,28.952479,5.621,15,100,14642.594,-27756.681,-45484.379,13492.184,2060.4356,290.09902,2.35E-05,0.84765834,11370.807,15614.941
2947,28.847619,9.624,15,-200,13152.222,-26085.566,-45164.587,13451.153,1702.2811,290.10612,2.83E-05,0.84442679,11655.674,15161.144
2948,28.853822,16.622,15,-200,13504.987,-26235.553,-45186.789,13433.99,1351.3333,290.11475,3.56E-05,0.84416815,12049.478,14838.361
2943,28.820314,16.623,15,-290,12963.916,-25696.824,-45083.015,13417.788,1248.5615,290.10457,3.86E-05,0.84512577,12106.297,14684.379
2966,28.990423,3.62,15,200,15197.44,-28356.383,-45598.186,13969.517,2209.1708,290.10611,2.26E-05,0.86947643,11711.609,16247.683
2967,28.994958,9.623,15,200,15290.483,-28366.785,-45597.651,13996.061,1884.3529,290.10735,2.66E-05,0.87115915,12057.74,15928.866
2964,28.974412,30.614,15,100,14726.387,-27790.971,-45490.629,13800.237,1046.9982,290.10647,4.72E-05,0.86278536,12741.518,14900.401
2965,28.986444,1.617,15,200,15057.402,-28331.632,-45596.253,13920.107,2435.3254,290.11772,2.04E-05,0.86777527,11401.55,16417.784
2956,28.914535,5.621,15,0,14234.242,-27224.736,-45381.633,13396.779,2036.8946,290.105,2.36E-05,0.84366005,11336.359,15553.095
2975,29.053459,1.618,25,-400,22538.296,-25686.916,-44893.31,13586.582,2385.4899,290.02552,2.02E-05,0.85451468,11298.166,16237.106
2951,28.876591,5.622,15,-100,13752.417,-26685.268,-45276.913,13449.664,2010.9501,290.11697,2.40E-05,0.84615546,11375.098,15518.236
2972,29.028465,9.625,15,290,15552.96,-28911.517,-45710.265,13767.973,1603.9358,290.09893,3.08E-05,0.8610605,12102.874,15404.904
2974,29.042814,25.62,15,290,15453.873,-28843.266,-45693.86,13560.364,893.36859,290.13638,5.44E-05,0.85103744,12638.205,14478.744
2963,28.964878,21.617,15,100,14597.861,-27742.167,-45480.227,13709.999,1363.478,290.09706,3.59E-05,0.85587681,12260.132,15060.656
2976,29.057437,3.618,25,-400,22033.117,-25709.488,-44917.568,13568.528,2199.86,290.1231,2.21E-05,0.85198949,11326.773,15854.753
2977,29.061972,6.609,25,-400,22220.231,-25570.437,-44884.553,13553.378,1881.8187,290.14885,2.58E-05,0.84868956,11598.873,15464.753
2970,29.019952,1.617,15,290,15428.875,-28919.246,-45713.801,13900.572,2291.8395,290.1324,2.17E-05,0.86951748,11560.749,16289.493
2985,29.112963,1.616,25,-150,23278.939,-27071.254,-45180.91,13428.436,2358.7645,290.12649,2.03E-05,0.84651583,11122.193,15998.444
2982,29.090193,8.614,25,-300,22672.001,-26233.744,-45015.792,13491.984,1856.7737,290.14464,2.60E-05,0.84808189,11651.267,15478.127
2971,29.02393,3.62,15,290,15582.645,-28833.44,-45689.214,13836.416,2180.1819,290.10796,2.27E-05,0.86468685,11594.782,16081.238
2962,28.95757,13.609,15,100,14695.263,-27805.978,-45491.657,13576.508,1690.5947,290.09566,2.87E-05,0.84972658,11795.722,15278.752
2984,29.103705,20.624,25,-300,22834.611,-26217.627,-45009.83,13398.433,1200.4284,290.15996,4.02E-05,0.84487283,12161.706,14636.98
2969,29.009306,25.621,15,200,14984.053,-28301.495,-45591.032,13855.352,1096.8572,290.09872,4.51E-05,0.86362173,12710.251,14962.052
2986,29.116942,3.62,25,-150,23498.164,-27088.276,-45180.498,13374.154,2205.4613,290.13856,2.18E-05,0.84334454,11231.378,15795.864
2993,29.162848,21.615,25,0,24030.972,-27900.172,-45337.311,13255.031,1325.5259,290.14083,3.59E-05,0.8372637,11926.501,14659.469
2988,29.127679,16.621,25,-150,23414.947,-27075.448,-45176.181,13328.173,1407.8809,290.13667,3.40E-05,0.83839113,11835.223,14728.353
2968,29.00116,16.621,15,200,15088.937,-28331.303,-45594.362,13920.26,1491.1429,290.12454,3.34E-05,0.86744541,12345.028,15422.235
2973,29.034668,16.622,15,290,15612.618,-28865.427,-45695.71,13654.668,1259.7357,290.10788,3.88E-05,0.8533564,12340.093,14929.958
2983,29.096114,14.619,25,-300,22973.62,-26284.192,-45018.999,13429.563,1548.9973,290.13085,3.11E-05,0.84437014,11821.155,15007.915
2992,29.155539,13.607,25,0,24032.781,-27896.184,-45333.857,13273.968,1515.6828,290.13452,3.15E-05,0.83767196,11788.557,14912.938
2994,29.172381,30.614,25,0,24038.907,-27898.61,-45336.694,13232.64,1068.8096,290.14201,4.46E-05,0.83568702,12142.739,14341.473
2980,29.08168,1.617,25,-300,22715.748,-26328.02,-45031.498,13533.046,2356.1071,290.17318,2.06E-05,0.85005621,11238.799,16095.161
2981,29.085659,3.619,25,-300,22885.305,-26214.995,-45007.692,13528.77,2186.1071,290.1636,2.25E-05,0.85315379,11280.281,15780.739
2979,29.073816,15.607,25,-400,22152.803,-25584.663,-44894.996,13498.465,1368.6672,290.15643,3.54E-05,0.8469907,12057.059,14867.607
2987,29.121476,9.625,25,-150,23378.561,-27090.085,-45182.924,13347.96,1814.2553,290.12819,2.65E-05,0.84002477,11537.894,15278.065
2978,29.067338,10.616,25,-400,22356.239,-25714.175,-44912.84,13531.119,1675.6377,290.10171,2.89E-05,0.84919336,11758.481,15200.711
2997,29.192927,9.625,25,150,24549.348,-28682.054,-45492.191,13242.482,1729.6211,290.13146,2.75E-05,0.83514375,11467.223,15026.05
2995,29.184414,1.616,25,150,24707.435,-28752.443,-45503.539,13258.452,2177.3487,290.13406,2.19E-05,0.83790483,11145.251,15630.971
2999,29.207276,25.62,25,150,24766.6,-28718.441,-45496.303,13174.307,1215.5548,290.11053,3.90E-05,0.83193238,11873.403,14374.587
3000,29.217922,1.617,25,300,25509.916,-29614.13,-45666.56,13240.11,2264.7801,290.14214,2.11E-05,0.83718446,11011.24,15686.992
3005,29.249204,1.619,25,400,25926.533,-30044.85,-45737.894,13207.678,2236.0971,290.00589,2.16E-05,0.84350914,10975.454,15564.556
3002,29.226434,8.613,25,300,25379.006,-29595.217,-45671.494,13207.476,1789.38,290.15955,2.65E-05,0.83414965,11344.046,15027.853
3006,29.253183,3.618,25,400,25523.772,-30167.331,-45784.437,13182.767,2024.2883,290.12164,2.35E-05,0.83413891,11122.723,15287.873
3004,29.239946,20.625,25,300,25253.318,-29560.721,-45661.914,13156.398,1219.6618,290.09922,3.88E-05,0.83079405,11921.682,14429.813
3007,29.257717,6.612,25,400,25775.025,-30070.752,-45754.998,13187.448,1836.9725,290.08807,2.58E-05,0.83299699,11278.731,15054.027
2989,29.135825,25.618,25,-150,23314.422,-27047.079,-45174.66,13291.747,1079.443,290.13449,4.42E-05,0.83670844,12160.827,14379.84
2990,29.14647,1.618,25,0,24027.6,-27903.749,-45337.475,13350.702,2366.0135,290.15177,2.03E-05,0.84370486,10936.48,15816.288
3013,29.291859,14.62,40,-550,36118.594,-25805.985,-44661.792,13112.024,1313.5053,290.11203,3.60E-05,0.82877048,11784.096,14489.328
3003,29.232356,14.621,25,300,25091.736,-29513.11,-45653.732,13159.538,1486.4255,290.15607,3.19E-05,0.83240165,11608.991,14667.332
3009,29.26956,15.609,25,400,25469.459,-30088.678,-45767.826,13100.214,1327.3119,290.13314,3.55E-05,0.82908908,11705.445,14440.424
3001,29.2219,3.616,25,300,25264.871,-29617.583,-45671.535,13214.486,2133.3816,290.13917,2.26E-05,0.83676094,11148.899,15545.636
3011,29.281403,3.621,40,-550,36058.032,-25895.41,-44688.845,13153.525,1884.6444,290.13731,2.51E-05,0.83230439,11217.493,15102.052
2991,29.150449,5.621,25,0,24026.943,-27895.978,-45336.776,13321.769,2091.1249,290.13649,2.28E-05,0.83858649,11208.294,15538.928
2996,29.188392,3.619,25,150,24637.129,-28724.485,-45498.975,13246.411,2180.8808,290.15406,2.19E-05,0.83768477,11001.656,15494.294
2998,29.19913,16.621,25,150,24715.494,-28725.472,-45498.523,13192.522,1427.9407,290.13608,3.33E-05,0.83325104,11766.713,14709.085
3018,29.323424,16.621,40,-400,36734.332,-26622.115,-44825.923,13104.609,1397.3074,290.12435,3.38E-05,0.82949959,11635.695,14513.386
3012,29.285938,8.613,40,-550,36414.827,-25816.716,-44668.946,13151.009,1805.2013,290.12822,2.61E-05,0.82957773,11264.469,14973.046
3017,29.317221,9.624,40,-400,37092.936,-26713.555,-44835.174,13122.935,1768.0018,290.06331,2.67E-05,0.83014804,11340.956,14975.054
3008,29.263082,10.615,25,400,25998.69,-30148.089,-45764.372,13176.914,1442.8891,290.13862,3.28E-05,0.83200229,11712.034,14689.966
3010,29.277425,1.618,40,-550,36781.244,-25938.58,-44683.994,13148.336,2271.9863,290.13941,2.08E-05,0.83190598,10887.424,15553.879
3030,29.413667,1.617,40,200,39349.983,-29907.854,-45466.494,13145.541,2218.2016,290.13442,2.18E-05,0.83124464,10998.58,15570.885
3026,29.379701,5.621,40,0,38642.6,-28891.535,-45265.442,13123.619,1941.5789,290.13149,2.43E-05,0.83008037,11118.497,15112.159
3019,29.331569,25.621,40,-400,37007.91,-26809.517,-44860.5,13084.893,1077.7042,290.08738,4.37E-05,0.82693693,11971.576,14191.778
3027,29.384791,13.609,40,0,38658.594,-28902.266,-45266.963,13087.296,1643.7335,290.10438,2.86E-05,0.82787135,11361.652,14741.378
3024,29.365077,25.62,40,-200,37825.358,-27813.666,-45057.153,13084.098,1203.4835,290.12215,3.91E-05,0.82748905,11796.392,14276.417
3016,29.312686,3.62,40,-400,36804.309,-26647.894,-44829.705,13154.36,1889.9389,290.12622,2.50E-05,0.83078623,11280.793,15178.43
3025,29.375723,1.616,40,0,38649.466,-28894.577,-45268.854,13137.658,2147.0534,290.11153,2.20E-05,0.83112466,10937.57,15352.41
3032,29.422179,9.625,40,200,39486.649,-30047.193,-45493.096,13082.64,1656.8236,290.13633,2.85E-05,0.8296592,11373.443,14789.628
3031,29.417645,3.618,40,200,39488.417,-30003.776,-45484.297,13124.146,2088.109,290.12651,2.26E-05,0.83011153,11079.994,15388.652
3029,29.401634,30.615,40,0,38670.188,-28901.526,-45266.018,13070.77,1040.5776,290.14913,4.54E-05,0.8279631,11966.797,14110.496
3028,29.3921,21.616,40,0,38669.777,-28898.771,-45269.101,13083.291,1260.0778,290.10731,3.74E-05,0.82904745,11759.022,14350.534
3015,29.308708,1.616,40,-400,37302.869,-26716.022,-44836.489,13155.362,2018.0687,290.12061,2.35E-05,0.8334146,11118.745,15263.942
3021,29.346194,3.621,40,-200,37739.88,-27783.447,-45050.246,13141.483,1954.5806,290.12511,2.42E-05,0.83142684,11169.342,15184.173
3035,29.447174,1.617,40,400,40161.962,-31107.629,-45700.521,13068.387,2193.3405,290.1187,2.14E-05,0.82798963,10838.593,15364.751
3036,29.451152,3.621,40,400,40220.51,-31004.801,-45677.702,13070.812,2114.2442,290.07258,2.22E-05,0.82768868,10936.16,15306.982
3034,29.436528,25.619,40,200,39525.914,-30009.737,-45480.103,13033.664,1190.1548,290.09124,3.95E-05,0.82517662,11819.893,14267.46
3039,29.470036,25.619,40,400,40324.613,-31153.883,-45708.908,13090.445,991.33148,290.10333,4.77E-05,0.82974188,12048.434,14088.89
3014,29.29945,20.625,40,-550,36206.704,-25879.745,-44680.417,13114.763,1157.1542,290.12243,4.07E-05,0.8290206,11878.561,14266.288
3020,29.342216,1.617,40,-200,37738.112,-27725.105,-45037.418,13149.746,2073.1774,290.11914,2.28E-05,0.8329541,11039.549,15311.754
3033,29.428382,16.62,40,200,39645.024,-30059.939,-45487.627,13047.63,1520.1396,290.13241,3.09E-05,0.82711802,11457.604,14588.356
3022,29.350728,9.624,40,-200,37953.76,-27765.027,-45046.176,13122.9,1659.2064,290.10979,2.85E-05,0.83015249,11400.956,14817.893
3037,29.455686,9.625,40,400,40199.459,-31098.296,-45699.082,13050.962,1729.237,290.11368,2.71E-05,0.82599845,11248.533,14805.659
3023,29.356931,16.621,40,-200,37742.594,-27761.862,-45043.133,13094.889,1451.4969,290.12971,3.24E-05,0.82742323,11554.876,14536.539
3044,29.502705,20.626,40,550,41018.593,-31971.988,-45869.257,13071.703,1157.5501,290.12199,4.06E-05,0.82797347,11838.425,14227.585
3041,29.484659,3.62,40,550,41013.413,-31875.574,-45845.287,13130.521,2169.3874,290.06845,2.19E-05,0.83271633,10992.742,15460.904
3045,29.511964,1.618,65,-810,59608.426,-25986.603,-44259.564,13092.277,2174.9064,290.13901,2.17E-05,0.83077883,10887.087,15372.54
3051,29.549449,3.62,65,-600,60845.498,-27398.324,-44528.949,13115.273,2154.9451,290.12752,2.20E-05,0.83170929,10892.368,15328.218
3043,29.495115,14.621,40,550,40719.276,-31905.999,-45859.101,13087.574,1459.685,290.11334,3.23E-05,0.82890927,11637.701,14642.248
3054,29.568333,25.619,65,-600,60329.092,-27139.094,-44488.739,13093.658,1030.1446,290.12088,4.58E-05,0.82973182,12052.433,14171.476
3048,29.526679,16.622,65,-810,59523.894,-26126.846,-44284.726,13049.056,1332.2099,290.11299,3.52E-05,0.82590142,11683.359,14436.227
3049,29.534825,25.62,65,-810,59371.192,-26209.446,-44304.009,13049.231,992.13879,290.12704,4.73E-05,0.82626153,12006.626,14050.374
3058,29.593694,16.621,65,-300,61853.188,-28929.977,-44834.557,13130.723,1377.0788,290.11152,3.43E-05,0.82925636,11702.904,14532.631
3057,29.587491,9.625,65,-300,61724.086,-28919.493,-44835.256,13119.812,1688.6324,290.04374,2.80E-05,0.82986876,11374.868,14842.95
3038,29.461889,16.62,40,400,40547.909,-31158.571,-45701.425,13056.249,1252.1502,290.10326,3.75E-05,0.82646363,11713.907,14293.759
3040,29.480681,1.618,40,550,40995.98,-31996.246,-45867.324,13131.874,2189.377,290.11013,2.16E-05,0.83177926,10906.923,15403.461
3055,29.578978,1.616,65,-300,61424.85,-28790.228,-44812.108,13138.04,2318.672,290.07624,2.08E-05,0.84005419,10782.677,15550.303
3052,29.553984,9.625,65,-600,60319.019,-27016.449,-44467.647,13093.331,1679.6867,290.08044,2.81E-05,0.82910107,11342.414,14795.303
3056,29.582956,3.618,65,-300,61478.547,-28801.247,-44817.371,13146.5,2273.9706,290.09974,2.09E-05,0.83291695,10883.002,15570.029
3042,29.489194,8.612,40,550,40736.092,-31907.931,-45855.648,13122.911,1752.8483,290.12321,2.69E-05,0.82894761,11291.279,14897.762
3061,29.616464,5.621,65,0,62918.069,-30557.347,-45155.665,13196.236,2152.9579,290.10899,2.21E-05,0.83628317,11079.646,15525.92
3046,29.515942,3.62,65,-810,59990.139,-26155.092,-44284.726,13112.874,2030.5233,290.08369,2.34E-05,0.83283117,11089.932,15267.522
3053,29.560186,16.621,65,-600,60695.181,-27199.081,-44493.385,13097.595,1363.3576,290.08295,3.64E-05,0.85136863,11662.052,14439.695
3050,29.545471,1.616,65,-600,60536.805,-27339.201,-44526.482,13102.216,2161.5296,290.13739,2.18E-05,0.82964917,10893.363,15332.344
3064,29.638396,30.614,65,0,62924.935,-30554.592,-45152.335,13131.865,1096.6251,290.1451,4.32E-05,0.83177999,11964.404,14217.636
3062,29.621554,13.609,65,0,62922.098,-30548.137,-45150.279,13193.932,1516.0186,290.1429,3.13E-05,0.83434055,11685.923,14809.198
3069,29.673291,25.618,65,300,64365.281,-32265.179,-45483.269,13115.035,1096.1208,290.11875,4.31E-05,0.82991442,11982.119,14235.416
3067,29.658942,9.626,65,300,64248.966,-32198.244,-45474.594,13167.888,1698.5015,290.11044,2.78E-05,0.83198774,11486.91,14983.1
3063,29.628864,21.613,65,0,62921.975,-30553.77,-45155.829,13171.321,1273.2328,290.11544,3.72E-05,0.83311831,11869.451,14494.71
3047,29.520477,9.623,65,-810,60302.449,-26116.074,-44274.529,13069.147,1686.5216,290.15628,2.79E-05,0.8281063,11313.847,14782.123
3071,29.687915,3.619,65,600,65339.422,-33886.259,-45807.461,13172.251,2130.2601,290.09567,2.23E-05,0.83382615,10987.58,15372.47
3060,29.612485,1.618,65,0,62909.969,-30552.207,-45155.254,13204.868,2345.2746,290.11068,2.03E-05,0.83592947,10916.297,15754.147
3076,29.721422,3.618,65,810,66152.392,-35053.142,-46036.677,13190.344,2033.0556,290.10706,2.34E-05,0.83426345,11198.107,15384.994
3073,29.698652,16.621,65,600,65365.242,-33893.454,-45808.16,13143.744,1379.6581,290.11805,3.43E-05,0.832032,11773.197,14614.793
3074,29.706798,25.62,65,600,65559.635,-33775.906,-45776.625,13163.528,1058.2636,290.13816,4.48E-05,0.83196847,12050.183,14224.625
3087,29.792971,9.626,90,-700,83937.116,-28403.954,-44290.4,13179.109,1779.3025,290.10004,2.66E-05,0.83420215,11403.953,15071.279
3072,29.69245,9.622,65,600,65530.319,-34219.331,-45871.518,13169.743,1628.82,290.12657,2.89E-05,0.83328069,11540.574,14897.133
3080,29.750951,1.615,90,-1070,82202.667,-26240.981,-43882.087,13187.028,2211.564,290.14623,2.15E-05,0.83393264,10903.57,15456.167
3084,29.773813,25.618,90,-1070,83033.813,-26571.463,-43937.469,13154.668,938.77117,290.0863,5.09E-05,0.83499423,12167.267,14101.157
3078,29.732159,16.621,65,810,66131.382,-35008.368,-46025.453,13149.336,1158.6132,290.126,4.09E-05,0.83277526,11958.286,14348.017
3083,29.765666,16.622,90,-1070,82442.287,-26320.086,-43887.761,13185.377,1217.4227,290.09346,3.92E-05,0.83604884,11892.921,14396.797
3059,29.60184,25.619,65,-300,61676.845,-28925.743,-44838.833,13131.593,1068.8373,290.14127,4.42E-05,0.83042798,11981.915,14176.539
3079,29.740305,25.619,65,810,65991.796,-34821.213,-45993.959,13146.58,869.61856,290.09422,5.44E-05,0.83193317,12244.621,14041.339
3066,29.654408,3.618,65,300,64165.626,-32213.004,-45479.363,13171.484,2178.0323,290.14763,2.18E-05,0.83476844,10969.014,15476.431
3065,29.650429,1.616,65,300,64328.318,-32310.158,-45497.495,13175.949,2119.5331,290.12583,2.24E-05,0.83585189,11032.213,15419.272
3085,29.784458,1.618,90,-700,84398.841,-28514.183,-44313.054,13195.899,2206.7756,290.08028,2.16E-05,0.83473247,10991.856,15531.77
3091,29.821944,3.617,90,-300,85570.504,-30356.953,-44683.87,13197.889,1927.3371,290.13655,2.47E-05,0.83422557,11280.691,15254.632
3077,29.725956,9.626,65,810,66504.996,-35157.574,-46048.354,13175.582,1554.1623,290.10725,3.06E-05,0.83439149,11537.347,14733.117
3068,29.665144,16.621,65,300,64300.401,-32172.136,-45463.863,13126.934,1377.129,290.11323,3.43E-05,0.82990637,11683.907,14517.538
3070,29.683936,1.62,65,600,65064.978,-33520.089,-45731.892,13160.888,2119.657,290.10474,2.25E-05,0.83510989,11019.831,15383.462
3081,29.754929,3.619,90,-1070,82841.31,-26191.355,-43859.679,13193.468,1816.8683,290.09551,2.60E-05,0.83509622,11420.032,15173.382
3094,29.840827,25.621,90,-300,85945.476,-30619.019,-44733.332,13131.596,1108.4016,290.13637,4.27E-05,0.83115204,12011.247,14295.864
3092,29.826478,9.625,90,-300,85856.79,-30577.576,-44726.712,13163.368,1711.0276,290.14213,2.77E-05,0.83239564,11390.268,14909.429
3086,29.788436,3.62,90,-700,83991.347,-28283.693,-44275.352,13158.628,1837.5743,290.10143,2.58E-05,0.83483657,11359.139,15150.618
3093,29.832681,16.621,90,-300,85729.127,-30503.528,-44710.636,13161.837,1507.0405,290.12234,3.15E-05,0.834101,11595.844,14700.489
3082,29.759464,9.625,90,-1070,82331.152,-26134.617,-43861.242,13176.957,1735.0844,290.13289,2.75E-05,0.83456411,11469.421,15044.478
3075,29.717444,1.615,65,810,66821.418,-35378.732,-46091.36,13210.643,2232.7537,290.08941,2.14E-05,0.83824068,11026.462,15643.104
3097,29.860541,13.608,90,0,87048.806,-32182.25,-45039.721,13201.716,1564.105,290.12459,3.04E-05,0.8346505,11661.984,14878.036
3099,29.877383,30.613,90,0,87019.45,-32197.668,-45043.544,13169.917,994.70542,290.15312,4.78E-05,0.83374042,12141.641,14188.308
3100,29.889416,1.617,90,300,88343.652,-33820.886,-45362.72,13214.955,2093.5858,290.1404,2.28E-05,0.83651501,11073.143,15391.332
3088,29.799174,16.618,90,-700,83860.353,-28136.419,-44239.623,13169.41,1319.6894,290.0971,3.59E-05,0.83160403,11824.984,14548.662
3096,29.855451,5.621,90,0,87019.573,-32186.896,-45039.227,13190.494,1895.8399,290.14612,2.51E-05,0.83451938,11277.9,15172.565
3104,29.912278,25.621,90,300,88266.725,-33786.719,-45349.481,13184.144,1113.2666,290.1418,4.27E-05,0.83307461,11976.416,14267.563
3090,29.817966,1.617,90,-300,85852.514,-30501.924,-44708.539,13172.316,2008.3897,290.1172,2.37E-05,0.83508767,11162.929,15285.788
3102,29.897929,9.624,90,300,88254.679,-33860.027,-45371.889,13178.972,1776.5318,290.09595,2.67E-05,0.83275665,11314.611,14972.319
3114,29.979292,25.62,90,1070,91070.919,-38371.202,-46262.399,13262.043,962.23706,290.08341,4.97E-05,0.83876715,12285.453,14264.8
3101,29.893395,3.62,90,300,88339.746,-33927.949,-45383.935,13193.122,2019.3126,290.16768,2.35E-05,0.83530304,11196.681,15368.632
3109,29.945785,25.617,90,700,90159.842,-36358.213,-45860.499,13235.981,1043.9128,290.16175,4.56E-05,0.83569343,12143.537,14290.362
3112,29.964944,9.622,90,1070,91682.388,-38208.469,-46213.801,13250.477,1574.8788,290.15147,3.03E-05,0.83710668,11591.883,14828.491
3089,29.807319,25.619,90,-700,84377.378,-28448.687,-44307.668,13135.277,1031.7744,290.15601,4.59E-05,0.83277554,12075.918,14205.244
3106,29.926902,3.619,90,700,89959.282,-36152.35,-45814.574,13245.25,2021.3539,290.13252,2.36E-05,0.83760514,11181.639,15349.775
3105,29.922924,1.617,90,700,89943.905,-35859.858,-45768.196,13244.354,2118.5316,290.16863,2.26E-05,0.83804744,11066.902,15421.451
3107,29.931436,9.626,90,700,89999.452,-35939.21,-45769.923,13242.057,1747.7178,290.1522,2.73E-05,0.83702663,11428.87,15039.12
3103,29.904132,16.62,90,300,88307.676,-33890.082,-45376.699,13201.187,1476.1106,290.13367,3.23E-05,0.83593402,11747.558,14783.261
3113,29.971147,16.62,90,1070,91919.83,-38591.455,-46291.919,13275.308,1365.9082,290.10004,3.50E-05,0.84013839,11853.057,14668.691
3095,29.851473,1.618,90,0,87028.701,-32194.831,-45040.954,13211.539,2091.7756,290.12221,2.28E-05,0.83624213,11168.041,15480.828
3098,29.86785,21.616,90,0,87032.236,-32195.324,-45042.64,13187.049,1204.0219,290.1449,3.94E-05,0.83480609,11938.45,14429.641
3119,30.012801,25.617,120,-1380,106794.06,-25819.76,-43277.327,13603.05,1058.8452,290.09632,4.62E-05,0.85549388,12491.735,14681.931
3111,29.960409,3.62,90,1070,91911.319,-38421.033,-46258.78,13280.84,1963.7509,290.10096,2.45E-05,0.84197132,11326.276,15368.007
3118,30.004654,16.622,120,-1380,107027.72,-26794.06,-43462.056,13512.524,1324.8632,290.09496,3.66E-05,0.84888056,12103.564,14828.678
3117,29.998451,9.624,120,-1380,106772.23,-26605.178,-43428.794,13442.058,1648.2075,290.13921,2.94E-05,0.84666543,11787.856,15187.558
3121,30.027424,3.617,120,-1000,107374.18,-28810.334,-43849.03,13726.402,2116.5533,289.99522,2.33E-05,0.86111507,11543.435,15904.212
3126,30.060931,3.62,120,-500,107374.18,-31436.795,-44370.944,13725.046,2151.8726,290.10957,2.29E-05,0.86073757,11566.78,16012.149
3124,30.046307,25.62,120,-1000,107374.18,-28587.45,-43811.492,13747.388,1036.9825,290.06974,4.75E-05,0.86097325,12657.688,14791.524
3125,30.056953,1.616,120,-500,107374.18,-31105.286,-44308.737,13791.581,2223.9505,290.11634,2.24E-05,0.86689311,11625.401,16218.468
3134,30.116371,30.612,120,0,107374.18,-34136.36,-44892.858,13420.24,978.84841,290.10643,4.94E-05,0.84491448,12436.715,14455.679
3116,29.993916,3.621,120,-1380,106635.19,-26646.129,-43430.028,13393.561,1995.8756,290.06559,2.42E-05,0.8445554,11426.3,15543.882
3110,29.956431,1.615,90,1070,91586.178,-38118.591,-46197.396,13284.298,2086.5662,290.11094,2.29E-05,0.84074855,11244.72,15555.512
3131,30.094438,5.621,120,0,107374.18,-34119.257,-44894.338,13559.286,1985.2488,290.09654,2.46E-05,0.85374884,11539.436,15643.917
3108,29.937639,16.622,90,700,89905.749,-35937.607,-45773.212,13224.361,1427.4638,290.14812,3.33E-05,0.8346887,11716.651,14650.37
3129,30.079815,25.616,120,-500,107374.18,-31199.645,-44324.196,13564.542,1054.8763,290.12748,4.63E-05,0.85361233,12487.376,14654.523
3132,30.099528,13.607,120,0,107374.18,-34128.343,-44894.091,13510.362,1476.0915,290.08582,3.29E-05,0.85052299,12007.808,15039.535
3115,29.989938,1.616,120,-1380,106955.56,-27042.846,-43513.039,13340.555,2131.0077,290.13317,2.26E-05,0.84495761,11151.135,15532.188
3135,30.128404,1.617,120,500,107374.18,-36880.824,-45426.942,13444.307,2073.3722,290.09657,2.34E-05,0.84873915,11424.073,15693.876
3133,30.106838,21.614,120,0,107374.18,-34140.965,-44896.805,13489.218,1206.2523,290.1161,4.01E-05,0.84875365,12248.302,14736.627
3138,30.143119,16.624,120,500,107374.18,-36887.238,-45432.081,13394.22,1350.8199,290.10873,3.57E-05,0.84513202,12029.335,14814.655
3137,30.136916,9.625,120,500,107374.18,-36797.608,-45411.894,13406.611,1630.9601,290.10856,2.95E-05,0.84449591,11723.868,15083.748
3123,30.038161,16.622,120,-1000,107374.18,-28877.721,-43871.315,13790.445,1356.9207,290.12247,3.65E-05,0.86332513,12429.3,15221.286
3122,30.031958,9.626,120,-1000,107374.18,-28570.922,-43813.219,13770.703,1660.9678,290.0554,3.00E-05,0.86518576,12028.807,15436.193
3139,30.151266,25.617,120,500,107374.18,-37056.796,-45461.519,13388.326,1067.808,290.09065,4.50E-05,0.84234987,12299.818,14495.667
3120,30.023445,1.619,120,-1000,107374.18,-28841.458,-43870.04,13681.467,2094.4742,290.11938,2.35E-05,0.85954212,11637.36,15960.438
3141,30.165889,3.619,120,1000,107374.18,-39530.109,-45934.054,13404.183,1789.667,290.08526,2.71E-05,0.84822156,11649.182,15337.525
3128,30.071668,16.623,120,-500,107374.18,-31621.237,-44404.247,13641.9,1361.2013,290.09335,3.60E-05,0.85540592,12237.403,15031.182
3127,30.065465,9.624,120,-500,107374.18,-31390.048,-44357.705,13690.365,1663.0389,290.12414,2.95E-05,0.85803,12026.168,15449.479
3144,30.184773,25.617,120,1000,107374.18,-40029.862,-46038.774,13321.807,1021.7106,290.11517,4.69E-05,0.8403213,12238.938,14342.88
3146,30.199396,3.62,120,1380,107374.18,-41657.605,-46358.114,13355.399,1963.8963,290.0764,2.45E-05,0.84423945,11348.196,15389.299
3149,30.21828,25.619,120,1380,107374.18,-41602.799,-46346.15,13285.477,824.0903,290.12221,5.82E-05,0.84080212,12416.514,14111.849
3151,30.232904,3.617,40,-550,35836.463,-25861.037,-44688.927,13352.073,2128.1393,290.1082,2.28E-05,0.84218307,11256.27,15638.7
3157,30.268721,9.625,40,-400,36749.215,-26709.238,-44849.975,13324.314,1618.1351,290.02663,2.94E-05,0.83895037,11723.231,15060.103
3152,30.237438,8.613,40,-550,36006.679,-25869.425,-44686.173,13326.59,1588.3168,290.07413,3.02E-05,0.8393102,11771.204,15038.806
3148,30.210134,16.62,120,1380,107374.18,-41656.536,-46353.797,13298.664,1079.7722,290.19435,4.61E-05,0.85680373,12166.435,14380.716
3130,30.09046,1.616,120,0,107374.18,-34121.6,-44892.652,13588.814,2237.7713,290.1172,2.19E-05,0.85717894,11360.708,15994.463
3155,30.260208,1.619,40,-400,36767.018,-26672.07,-44838.339,13334.652,1997.1832,290.05358,2.41E-05,0.84317259,11385.169,15506.427
3143,30.176626,16.62,120,1000,107374.18,-39636.474,-45960.902,13356.056,1168.2396,290.10324,4.12E-05,0.84282651,12117.048,14520.608
3147,30.203931,9.625,120,1380,107374.18,-41991.335,-46415.346,13325.134,1342.4699,290.13544,3.58E-05,0.84116417,11954.013,14715.775
3160,30.293716,1.616,40,-200,37627.06,-27800.016,-45064.636,13346.074,2173.3445,290.04601,2.23E-05,0.84413119,11205.676,15672.344
3140,30.161911,1.618,120,1000,107374.18,-39873.666,-46004.895,13417.673,1883.8111,290.1023,2.56E-05,0.84727949,11494.627,15384.979
3136,30.132382,3.62,120,500,107374.18,-36774.625,-45402.848,13435.885,1999.958,290.09504,2.42E-05,0.84820372,11376.383,15494.122
3162,30.302228,9.626,40,-200,37633.269,-27806.101,-45049.547,13314.975,1712.2821,290.11844,2.79E-05,0.83955416,11555.125,15089.178
3142,30.170423,9.627,120,1000,107374.18,-39682.275,-45970.194,13365.138,1459.883,290.05737,3.30E-05,0.84456943,11859.843,14870.642
3150,30.228925,1.618,40,-550,36090.759,-25877.853,-44683.377,13346.403,2005.1027,290.1319,2.40E-05,0.84306288,11331.589,15480.815
3158,30.274924,16.621,40,-400,36634.011,-26735.88,-44857.211,13295.994,1304.6024,290.11444,3.67E-05,0.84049515,11979.455,14674.162
3145,30.195418,1.617,120,1380,107374.18,-42086.311,-46441.619,13364.867,1784.0334,290.1321,2.71E-05,0.84530866,11519.097,15187.085
3161,30.297694,3.619,40,-200,37656.951,-27823.411,-45063.074,13352.256,1991.1046,290.12323,2.41E-05,0.84084067,11357.141,15465.303
3163,30.308431,16.622,40,-200,37532.743,-27739.742,-45048.807,13294.203,1394.4872,290.06257,3.42E-05,0.83693662,11861.44,14750.065
3166,30.331201,5.622,40,0,38473.124,-28896.386,-45265.812,13350.313,1929.4757,290.1261,2.48E-05,0.84114663,11401.269,15390.095
3154,30.25095,20.625,40,-550,36249.422,-25945.857,-44711.993,13320.725,1069.7096,290.10962,4.48E-05,0.83737128,12229.88,14432.383
3168,30.3436,21.616,40,0,38490.845,-28897.867,-45274.117,13304.267,1270.1624,290.09879,3.76E-05,0.83776684,11955.794,14566.105
3156,30.264187,3.619,40,-400,36713.61,-26591.115,-44828.39,13336.485,1887.3825,290.18206,2.54E-05,0.84062955,11412.181,15294.213
3159,30.28307,25.619,40,-400,36825.072,-26768.896,-44856.882,13301.998,993.17875,290.1221,4.82E-05,0.83884986,12309.224,14357.917
3171,30.369145,3.621,40,200,39287.982,-29945.31,-45477.595,13335.864,2066.6478,290.10249,2.31E-05,0.83871215,11218.974,15465.945
3176,30.402652,3.618,40,400,40292.091,-31118.771,-45708.004,13342.71,2007.5495,290.08937,2.39E-05,0.84048341,11370.626,15506.091
3153,30.24336,14.618,40,-550,35882.882,-25857.09,-44693.162,13314.896,1407.2053,290.17566,3.40E-05,0.83918619,11871.64,14781.339
3175,30.398673,1.618,40,400,40098.193,-31057.263,-45694.066,13342.903,2171.6536,290.11648,2.22E-05,0.84358187,11103.713,15561.792
3173,30.379883,16.622,40,200,39418.316,-30003.858,-45491.78,13306.961,1427.3435,290.11322,3.37E-05,0.84038651,11818.838,14751.637
3172,30.373679,9.625,40,200,39399.115,-30039.176,-45496.796,13318.545,1731.6567,290.11113,2.76E-05,0.84063887,11623.121,15188.596
3165,30.327223,1.617,40,0,38468.601,-28892.686,-45266.675,13350.055,2143.9804,290.1164,2.24E-05,0.84021644,11138.137,15546.863
3177,30.407186,9.626,40,400,40205.298,-31134.025,-45716.638,13308.152,1486.8657,290.10374,3.22E-05,0.8406354,11811.16,14878.668
3164,30.316578,25.617,40,-200,37666.079,-27820.245,-45058.634,13305.222,1082.0648,290.10417,4.42E-05,0.8388506,12208.36,14437.892
3182,30.440694,8.612,40,550,40795.503,-31950.773,-45866.05,13343.562,1672.7383,290.10267,2.88E-05,0.84216991,11697.906,15143.246
3179,30.421535,25.621,40,400,40506.794,-31084.893,-45695.217,13317.025,1013.3328,290.10481,4.75E-05,0.84193471,12246.357,14333.622
3174,30.388028,25.618,40,200,39301.262,-29968.129,-45479.363,13306.989,1098.9442,290.08453,4.34E-05,0.83799185,12154.992,14414.322
3170,30.365166,1.618,40,200,39323.587,-30008.216,-45485.859,13354.803,2201.5337,290.09366,2.18E-05,0.84180811,11148.001,15673.908
3185,30.463464,1.617,65,-810,59271.242,-26171.702,-44306.476,13369.741,2060.0413,290.09596,2.33E-05,0.84277991,11289.55,15544.602
3169,30.353134,30.615,40,0,38505.975,-28894.783,-45270.951,13311.038,985.2359,290.1188,4.84E-05,0.83791491,12277.733,14311.065
3192,30.505484,9.625,65,-600,60555.513,-27387.017,-44537.378,13328.391,1609.3712,290.07851,2.97E-05,0.84093605,11737.504,15054.769
3190,30.496971,1.616,65,-600,59884.267,-27249.282,-44523.769,13340.769,2038.8213,290.14899,2.35E-05,0.84100465,11254.093,15444.088
3167,30.336292,13.606,40,0,38480.484,-28895.729,-45271.897,13351.388,1550.4866,290.0813,3.09E-05,0.83936997,11734.258,14923.196
3187,30.471976,9.625,65,-810,59668.043,-26166.768,-44302.323,13328.823,1735.0426,290.13601,2.76E-05,0.84107523,11624.705,15205.315
3184,30.454206,20.626,40,550,40902.978,-32042.953,-45896.927,13322.257,1132.7849,290.08955,4.21E-05,0.83797965,12153.023,14479.674
3191,30.500949,3.619,65,-600,60353.843,-27208.003,-44505.267,13347.332,2023.4389,290.09774,2.37E-05,0.84137224,11361.774,15548.63
3188,30.478179,16.62,65,-810,59265.445,-25903.468,-44253.972,13313.118,1347.2051,290.10384,3.56E-05,0.84093001,11933.268,14724.56
3178,30.413389,16.621,40,400,40260.351,-30974.088,-45677.702,13286.443,1362.5847,290.11254,3.51E-05,0.83867043,11916.894,14719.58
3183,30.446615,14.619,40,550,40665.498,-31983.172,-45878.055,13316.206,1369.4737,290.1201,3.51E-05,0.84166686,11958.849,14772.989
3197,30.53899,9.629,65,-300,61428.468,-29056.036,-44873.78,13337.811,1627.9538,290.09718,2.94E-05,0.83924246,11645.094,14988.875
3194,30.519832,25.619,65,-600,60346.113,-27429.119,-44550.329,13331.394,1074.1285,290.06151,4.46E-05,0.83992654,12192.566,14403.222
3180,30.432181,1.616,40,550,40711.464,-31876.232,-45857.128,13344.41,2057.8165,290.09576,2.33E-05,0.84093494,11251.279,15500.266
3181,30.436159,3.62,40,550,40710.477,-32048.627,-45890.513,13351.696,1987.5094,290.09817,2.41E-05,0.84052119,11284.236,15370.239
3193,30.511687,16.621,65,-600,60212.448,-27004.649,-44457.327,13332.081,1453.1348,290.1261,3.30E-05,0.84083046,11854.554,14849.789
3186,30.467442,3.618,65,-810,59015.383,-25920.737,-44257.343,13356.339,1957.9853,290.09968,2.45E-05,0.84208872,11348.077,15375.903
3201,30.567963,5.623,65,0,62782.225,-30539.256,-45155.624,13371.746,1902.0502,290.07814,2.55E-05,0.84634871,-24.053976,26855.509
3198,30.545193,16.622,65,-300,61694.237,-29004.724,-44853.264,13309.979,1348.2569,290.13811,3.55E-05,0.84030243,11963.796,14755.235
3204,30.589903,30.614,65,0,62796.122,-30541.435,-45174.372,13318.995,932.48574,290.16147,5.14E-05,0.83952357,12336.866,14254.457
3207,30.610448,9.625,65,300,63962.681,-32163.584,-45476.115,13350.443,1621.2572,290.1659,2.97E-05,0.84265863,11754.384,15098.212
3189,30.486325,25.619,65,-810,59279.095,-26078.001,-44289.989,13301.535,1004.3704,290.10524,4.77E-05,0.83939418,12230.201,14300.971
3200,30.563984,1.619,65,0,62787.405,-30544.067,-45172.029,13382.352,2121.077,290.25182,2.27E-05,0.84385151,11253.088,15648.781
3206,30.605913,3.621,65,300,64132.446,-32103.844,-45459.916,13357.246,2000.3465,290.11426,2.40E-05,0.84160101,11402.772,15525.956
3202,30.573054,13.631,65,0,62791.969,-30554.099,-45162.284,13350.555,1531.7982,290.1274,3.13E-05,0.84158609,11829.993,14984.4
3196,30.534456,3.621,65,-300,61571.672,-29026.227,-44861.98,13348.104,2064.9761,290.07515,2.34E-05,0.84436319,11311.99,15566.384
3208,30.616651,16.622,65,300,64066.744,-32184.182,-45475.334,13354.881,1347.059,290.22241,3.56E-05,0.84212612,11956.219,14731.125
3212,30.643956,9.627,65,600,65109.547,-33867.757,-45816.712,13359.477,1671.0425,290.10479,2.88E-05,0.8421631,11678.487,15120.038
3213,30.650158,16.62,65,600,65675.95,-34037.068,-45840.435,13327.114,1258.2406,290.09255,3.81E-05,0.84038373,12012.087,14598.115
3217,30.677463,9.624,65,810,65852.128,-35072.384,-46051.972,13313.481,1680.707,290.12677,2.85E-05,0.84039914,11635.492,15094.336
3195,30.530477,1.619,65,-300,61622.614,-29086.05,-44860.624,13343.614,2064.48,289.99089,2.33E-05,0.84259434,11261.388,15518.986
3210,30.635443,1.615,65,600,65033.854,-33823.106,-45805.282,13367.771,2156.9361,290.1414,2.22E-05,0.84109149,11167.806,15605.416
3215,30.66895,1.618,65,810,66661.644,-35094.751,-46037.664,13367.972,1873.097,290.10331,2.56E-05,0.8417781,11442.889,15290.232
3203,30.580368,21.619,65,0,62798.794,-30550.686,-45165.985,13345.807,1216.491,290.1757,3.95E-05,0.8409116,12059.882,14557.694
3218,30.683666,16.62,65,810,66574.152,-35076.331,-46042.762,13317.58,1278.2463,290.09388,3.74E-05,0.84010132,11984.193,14622.1
3199,30.553339,25.622,65,-300,61642.514,-29037.493,-44871.684,13313.327,1073.329,290.13428,4.47E-05,0.84062967,12190.242,14394.414
3227,30.744477,9.624,90,-700,83740.872,-28371.021,-44302.364,13314.946,1596.101,290.10357,3.01E-05,0.84011568,11754.412,15043.103
3209,30.624797,25.622,65,300,64034.756,-32116.63,-45462.383,13321.075,1022.5881,290.13089,4.69E-05,0.84043024,12237.713,14341.51
3221,30.706436,3.618,90,-1070,82927.242,-26314.618,-43886.856,13353.323,1849.6294,290.12015,2.59E-05,0.84130071,11532.034,15348.148
3222,30.710969,9.626,90,-1070,82093.505,-26372.631,-43917.035,13351.35,1516.6769,290.13819,3.17E-05,0.84128297,11755.445,14873.495
3228,30.750679,16.621,90,-700,84374.953,-28421.756,-44299.24,13293.186,1319.4856,290.12072,3.62E-05,0.83846074,11914.678,14630.14
3229,30.758826,25.619,90,-700,83938.555,-28316.996,-44290.934,13272.137,1019.4962,289.98006,4.69E-05,0.83691514,12194.013,14291.876
3232,30.777984,9.626,90,-300,85432.603,-30520.426,-44722.93,13304.623,1676.7345,290.11659,2.91E-05,0.84833573,11575.947,15014.356
3211,30.639421,3.619,65,600,65571.106,-33967.378,-45827.772,13374.271,1795.0682,290.11392,2.67E-05,0.8424031,11551.429,15263.642
3230,30.769471,1.618,90,-300,85494.235,-30499.786,-44717.009,13330.046,2078.2768,290.12199,2.30E-05,0.84098254,11257.781,15554.239
3205,30.601935,1.616,65,300,63903.229,-32146.686,-45486.106,13367.227,2204.9599,290.16552,2.18E-05,0.84253122,11171.543,15733.882
3216,30.672928,3.619,65,810,65762.867,-35092.16,-46055.261,13360.934,1784.3618,290.11819,2.69E-05,0.8428009,11587.554,15257.082
3223,30.717173,16.622,90,-1070,82450.099,-26413.088,-43916.541,13341.366,1342.3157,290.11161,3.57E-05,0.83865874,11988.199,14748.417
3219,30.691811,25.619,65,810,66607.619,-35081.799,-46033.429,13307.728,961.37452,290.11794,5.01E-05,0.84203377,12325.432,14299.972
3214,30.658305,25.618,65,600,65672.455,-33904.884,-45810.298,13325.952,937.87348,290.07321,5.10E-05,0.83953951,12340.432,14279.608
3233,30.784187,16.622,90,-300,85871.797,-30574.327,-44726.095,13311.398,1385.7451,290.12411,3.45E-05,0.83856646,11927.325,14778.109
3234,30.792333,25.619,90,-300,85856.132,-30573.423,-44721.861,13264.355,1092.1871,290.02359,4.36E-05,0.83643547,12169.069,14423.093
3224,30.725319,25.619,90,-1070,82149.629,-26022.497,-43836.614,13332.863,1036.9459,290.13116,4.63E-05,0.84102103,12278.396,14416.977
3236,30.806957,5.62,90,0,86952.555,-32193.228,-45049.794,13310.13,2011.2957,290.15483,2.38E-05,0.83987214,11255.214,15390.988
3239,30.82889,30.612,90,0,86960.984,-32211.112,-45050.04,13277.988,894.56001,290.14774,5.34E-05,0.83879126,12332.724,14179.69
3241,30.844901,3.617,90,300,88088.49,-33899.867,-45386.484,13302.668,2055.7939,290.16128,2.33E-05,0.84060511,11238.329,15467.105
3225,30.735964,1.617,90,-700,83449.652,-28384.013,-44317.001,13350.399,2006.1481,290.14033,2.39E-05,0.84068724,11299.139,15420.639
3244,30.863784,25.618,90,300,88164.06,-33892.837,-45376.658,13270.442,1055.051,290.11692,4.55E-05,0.83893203,12224.017,14399.003
3226,30.739943,3.62,90,-700,84405.131,-28460.446,-44311.656,13361.404,1910.4728,290.12405,2.54E-05,0.84371228,11485.609,15419.22
3220,30.702457,1.618,90,-1070,82564.07,-26291.552,-43890.844,13335.448,1947.2988,290.10343,2.47E-05,0.84328266,11351.717,15364.02
3237,30.812047,13.607,90,0,86948.813,-32199.148,-45048.108,13299.723,1527.2186,290.10328,3.13E-05,0.83793354,11697.933,14839.431
3242,30.849435,9.626,90,300,88123.932,-33777.633,-45355.772,13278.588,1713.9652,290.15579,2.79E-05,0.83909964,11542.456,15085.927
3231,30.77345,3.619,90,-300,85729.867,-30565.035,-44712.651,13313.493,2076.9701,290.0884,2.33E-05,0.84333565,11273.368,15563.743
3250,30.907937,1.618,90,1070,91648.181,-38504.949,-46310.339,13262.914,2050.5543,290.16674,2.35E-05,0.84045131,11198.694,15416.599
3246,30.878408,3.619,90,700,89824.382,-36173.442,-45827.073,13289.39,1740.0955,290.08384,2.76E-05,0.84102011,11510.418,15097.642
3238,30.819356,21.614,90,0,86938.493,-32200.053,-45047.162,13274.021,1236.9427,290.12073,3.85E-05,0.8375433,11985.574,14535.143
3235,30.802979,1.617,90,0,86948.073,-32200.875,-45046.052,13320.086,2154.6545,290.13064,2.22E-05,0.84032565,11113.819,15553.969
3251,30.911916,3.618,90,1070,91915.389,-38488.585,-46271.321,13283.223,1704.8273,290.11773,2.80E-05,0.83829434,11550.672,15055.146
3252,30.91645,9.626,90,1070,91668.039,-38168.382,-46211.375,13256.215,1599.3625,290.20581,3.00E-05,0.84064561,11674.36,14974.902
3248,30.889146,16.621,90,700,89506.313,-36088.992,-45813.012,13246.599,1323.1146,290.11601,3.59E-05,0.83587537,11922.904,14652.874
3254,30.930799,25.618,90,1070,90837.014,-38161.022,-46221.983,13220.196,913.41278,290.19967,5.22E-05,0.83554507,12260.515,14133.212
3249,30.897291,25.618,90,700,89870.514,-36127.147,-45816.054,13221.196,994.78206,290.17995,4.78E-05,0.83548602,12211.231,14259.739
3240,30.840922,1.618,90,300,88318.037,-33899.826,-45377.357,13321.078,2148.7771,290.07503,2.24E-05,0.84191142,11133.8,15553.715
3260,30.974951,1.617,120,-1000,107374.18,-28767.821,-43844.056,13255.935,2263.4252,290.14678,2.12E-05,0.83981377,11005.367,15663.684
3265,31.008459,1.616,120,-500,107374.18,-31385.566,-44361.611,13223.403,1931.9677,290.09476,2.48E-05,0.83729664,11367.51,15342.248
3263,30.989667,16.622,120,-1000,107374.18,-28840.677,-43874.234,13240.658,1383.3154,290.12895,3.45E-05,0.83721501,11838.196,14691.945
3245,30.87443,1.618,90,700,90279.9,-36210.528,-45820.371,13305.436,2124.2698,290.09469,2.25E-05,0.83987299,11172.398,15565.107
3261,30.97893,3.62,120,-1000,107192.47,-28509.085,-43820.826,13253.752,1824.0714,290.11955,2.61E-05,0.83667827,11434.288,15184.783
3264,30.997814,25.617,120,-1000,107374.18,-28645.628,-43830.981,13222.441,1066.8706,290.08827,4.47E-05,0.83663315,12151.481,14350.439
3243,30.855638,16.622,90,300,88045.401,-33858.177,-45378.344,13265.015,1398.5623,290.09776,3.41E-05,0.83732877,11807.652,14685.146
3258,30.95616,16.62,120,-1380,107102.59,-26495.73,-43397.793,13218.235,1295.0125,290.13915,3.69E-05,0.83710969,11927.607,14600.261
3267,31.016971,9.625,120,-500,107374.18,-31503.155,-44391.214,13252.893,1814.9354,290.09235,2.64E-05,0.83901268,11391.458,15127.39
3257,30.949957,9.625,120,-1380,106057.02,-25601.522,-43222.315,13218.683,1678.037,290.11705,2.85E-05,0.83669624,11579.783,15040.914
3247,30.882942,9.625,90,700,90434.493,-36141.126,-45817.493,13248.267,1644.9059,290.12599,2.90E-05,0.83733674,11553.44,14935.752
3273,31.058344,21.617,120,0,107374.18,-34126.863,-44901.163,13473.031,1302.865,290.12645,3.71E-05,0.84725732,12102.196,14787.975
3270,31.041967,1.615,120,0,107374.18,-34115.597,-44874.479,13341.546,2051.9783,289.96874,2.34E-05,0.84139702,11247.34,15469.458
3275,31.079909,1.617,120,500,107374.18,-36763.729,-45407.577,13665.486,2218.8994,290.12094,2.21E-05,0.85673794,11464.068,16046.619
3253,30.922652,16.621,90,1070,91223.539,-38096.636,-46203.851,13226.472,1269.1772,290.09388,3.75E-05,0.83644275,11929.637,14547.272
3278,31.094625,16.622,120,500,107374.18,-36904.877,-45434.466,13611.087,1314.5065,290.11761,3.71E-05,0.85173983,12222.634,14933.962
3274,31.067877,30.611,120,0,107374.18,-34118.845,-44891.624,13579.03,961.74467,290.15093,5.05E-05,0.84993634,12576.561,14559.621
3279,31.102772,25.618,120,500,107374.18,-37031.634,-45464.48,13532.267,1024.3875,290.12579,4.75E-05,0.85096184,12501.654,14611.144
3271,31.045944,5.622,120,0,107374.18,-34123.944,-44897.668,13361.682,1846.692,290.10644,2.60E-05,0.84132269,11469.973,15269.814
3255,30.941444,1.617,120,-1380,106444.74,-26660.93,-43440.594,13249.563,2135.2773,290.11195,2.24E-05,0.84004428,11099.874,15524.813
3256,30.945422,3.619,120,-1380,106356.67,-26402.605,-43409.676,13238.492,1821.9475,290.07528,2.62E-05,0.83756415,11437.646,15203.021
3259,30.964306,25.621,120,-1380,107006.3,-26288.387,-43382.129,13187.058,964.10377,290.14669,4.93E-05,0.83547349,12215.985,14204.833
3262,30.983465,9.624,120,-1000,107239.34,-28001.234,-43696.782,13248.509,1788.1047,290.12123,2.67E-05,0.83898253,11454.848,15151.435
3277,31.088422,9.625,120,500,107374.18,-36873.136,-45427.887,13680.328,1624.9435,290.10041,3.01E-05,0.85687241,12010.42,15370.974
3269,31.03132,25.619,120,-500,107374.18,-31433.383,-44379.825,13284.913,1071.0526,290.06174,4.50E-05,0.84143183,12136.399,14346.187
3280,31.113417,1.618,120,1000,107374.18,-39816.393,-46012.049,13580.193,2158.9918,290.13958,2.26E-05,0.85469947,11375.018,15826.608
3266,31.012437,3.619,120,-500,107374.18,-31502.497,-44396.888,13242.562,1942.6026,290.11892,2.46E-05,0.8373767,11360.898,15365.355
3285,31.146925,1.615,120,1380,107374.18,-42391.056,-46514.187,13434.807,1900.1873,290.11535,2.54E-05,0.84543441,11506.072,15404.706
3284,31.136278,25.619,120,1000,107374.18,-39810.102,-46001.771,13430.211,967.23571,290.13125,4.99E-05,0.84465827,12392.102,14382.554
3283,31.128133,16.62,120,1000,107374.18,-39765.451,-45990.053,13464.08,1251.2623,290.11529,3.86E-05,0.84664373,12216.064,14797.664
3272,31.051035,13.605,120,0,107374.18,-34128.014,-44897.668,13413.783,1482.7021,290.13112,3.25E-05,0.84491818,11884.003,14937.442
3288,31.16164,16.62,120,1380,107374.18,-41935.049,-46395.488,13360.492,1304.4366,290.09384,3.68E-05,0.84243284,11993.693,14678.449
3268,31.023174,16.621,120,-500,107374.18,-31309.298,-44362.392,13253.695,1478.1584,290.09641,3.22E-05,0.83722157,11783.621,14836.026
3282,31.12193,9.625,120,1000,107374.18,-39770.796,-45997.248,13500.538,1680.6212,290.12499,2.86E-05,0.84748059,11815.016,15279.883
3291,31.18441,3.618,65,-810,59263.224,-25984.424,-44270.665,13346.462,1938.5505,290.11212,2.48E-05,0.84285763,11381.094,15368.704
3287,31.155437,9.623,120,1380,107374.18,-42071.838,-46448.526,13377.438,1636.2214,290.14621,2.94E-05,0.84364732,11674.746,15041.567
3276,31.083888,3.62,120,500,107374.18,-36894.269,-45427.517,13685.244,1925.1177,290.13566,2.54E-05,0.85509641,11686.761,15637.108
3295,31.213939,1.618,65,-600,59677.746,-27222.146,-44520.52,13312.51,2039.9379,290.0984,2.35E-05,0.83906333,11328.099,15536.215
3298,31.228655,16.621,65,-600,60046.179,-27001.894,-44472.621,13254.501,1315.1656,290.20172,3.63E-05,0.83629547,11942.258,14643.308
3281,31.117394,3.621,120,1000,107374.18,-39403.434,-45911.112,13545.455,1715.019,290.12488,2.83E-05,0.85002126,11752.058,15281.841
3294,31.203293,25.619,65,-810,58815.769,-26256.111,-44337.353,13274.438,1051.8942,290.10748,4.55E-05,0.83856945,12886.909,13584.132
3296,31.217917,3.621,65,-600,60329.585,-27408.315,-44554.111,13287.245,1998.513,290.16136,2.39E-05,0.83764219,11307.641,15439.955
3289,31.169786,25.619,120,1380,107374.18,-42178.079,-46441.413,13324.014,937.18062,290.1141,5.12E-05,0.83974595,12371.243,14295.858
3301,31.251424,3.62,65,-300,61432.827,-28902.06,-44847.508,13247.494,2063.9321,290.1267,2.32E-05,0.83749256,11156.169,15406.679
3292,31.188944,9.627,65,-810,58881.923,-25924.848,-44262.606,13311.902,1540.2434,290.10492,3.12E-05,0.84051344,11764.469,14936.157
3310,31.318898,1.616,65,300,63906.025,-32318.957,-45509.624,13285.119,2057.8807,290.12172,2.31E-05,0.83839993,11281.829,15526.636
3300,31.247446,1.617,65,-300,61185.889,-28947.492,-44859.267,13279.588,2132.2339,290.13774,2.24E-05,0.8381755,11124.939,15528.778
3306,31.284932,5.622,65,0,62581.048,-30536.954,-45156.939,13284.707,1976.3142,289.97641,2.42E-05,0.8365712,11252.18,15312.376
3299,31.236801,25.617,65,-600,59484.259,-27095.883,-44502.882,13255.902,950.58555,290.16377,5.01E-05,0.83557102,12245.77,14206.735
3293,31.195147,16.621,65,-810,58486.725,-26103.78,-44308.532,13299.56,1382.6933,290.10724,3.45E-05,0.83857693,11872.114,14734.3
3286,31.150903,3.62,120,1380,107374.18,-42021.719,-46421.802,13418.219,1709.8084,290.10884,2.82E-05,0.84667856,11707.517,15253.291
3308,31.297331,21.618,65,0,62589.641,-30528.649,-45159.612,13249.224,1218.3442,290.12975,3.90E-05,0.83500549,12015.888,14524.122
3290,31.180431,1.618,65,-810,58915.061,-26098.353,-44302.488,13366.935,1985.5936,290.14254,2.42E-05,0.84246613,11339.789,15425.989
3305,31.280953,1.617,65,0,62572.291,-30533.459,-45167.506,13271.856,2206.3667,290.17488,2.16E-05,0.83684707,11074.507,15623.695
3317,31.360917,9.626,65,600,65206.538,-33961.006,-45830.814,13262.685,1590.9733,290.10078,3.00E-05,0.83559449,11614.898,14876.86
3314,31.341758,25.62,65,300,64087.137,-32192.57,-45478.171,13254.238,1106.8103,290.05997,4.29E-05,0.83441798,12065.866,14348.286
3312,31.32741,9.624,65,300,63772.729,-32250.336,-45494.247,13271.395,1619.9077,290.12782,2.93E-05,0.8354496,11622.036,14965.257
3302,31.255959,9.625,65,-300,61334.808,-28939.434,-44858.815,13261.839,1682.9297,290.14044,2.82E-05,0.83296303,11518.652,14972.418
3304,31.270308,25.622,65,-300,61439.775,-28890.795,-44852.442,13236.843,1070.3826,290.16955,4.45E-05,0.83451478,12122,14322.546
3307,31.290022,13.608,65,0,62573.607,-30529.923,-45157.803,13262.467,1498.3817,290.1217,3.19E-05,0.83646089,11730.353,14809.516
3303,31.262161,16.621,65,-300,61469.46,-28967.803,-44860.254,13253.704,1382.5168,290.14263,3.46E-05,0.83602121,11902.415,14753.463
3316,31.356382,3.62,65,600,65133.558,-33861.343,-45811.326,13290.046,1941.2581,290.13717,2.44E-05,0.83830091,11363.393,15367.951
3318,31.36712,16.623,65,600,65150.334,-33805.016,-45799.567,13229.64,1234.2122,290.12805,3.85E-05,0.83471103,11974.575,14509.778
3323,31.400627,16.621,65,810,65640.796,-34959.565,-46031.99,13214.799,1149.5604,290.15194,4.15E-05,0.83475064,12103.356,14463.372
3320,31.385912,1.615,65,810,66734.172,-35372.03,-46093.745,13247.781,2138.7146,290.1026,2.22E-05,0.83496987,11070.273,15468.171
3297,31.222452,9.625,65,-600,59833.326,-27059.208,-44484.709,13268.386,1617.6896,290.16814,2.95E-05,0.83718272,11602.74,14928.634
3315,31.352404,1.617,65,600,64995.494,-33727.308,-45785.629,13299.042,2051.0076,290.1524,2.34E-05,0.83906623,11232.074,15454.855
3311,31.322875,3.621,65,300,63757.393,-32187.554,-45485.448,13258.385,2050.5739,290.09308,2.32E-05,0.83640718,11199.543,15448.901
3309,31.306864,30.614,65,0,62604.402,-30538.475,-45167.259,13244.591,1002.6842,290.16081,4.74E-05,0.83421889,12199.283,14261.99
3313,31.333613,16.623,65,300,63880.081,-32149.399,-45470.195,13261.898,1307.3325,290.11742,3.64E-05,0.83419999,11908.118,14598.397
3326,31.423397,3.619,90,-1070,82496.723,-26073.931,-43850.552,13261.564,2133.6693,290.12401,2.24E-05,0.83668565,11140.654,15538.902
3324,31.408773,25.618,65,810,65942.047,-34795.434,-45991.574,13224.083,867.5389,290.13708,5.48E-05,0.83341429,12332.726,14111.517
3330,31.452926,1.619,90,-700,84378.077,-28418.344,-44301.583,13283.828,2295.7341,290.13285,2.08E-05,0.83679732,11021.436,15764.877
3322,31.394424,9.627,65,810,65724.918,-34722.742,-45984.173,13242.865,1521.5447,290.15253,3.12E-05,0.8335605,11671.739,14811.109
3321,31.38989,3.62,65,810,65550.589,-34946.038,-46033.511,13255.946,2094.9457,290.14274,2.27E-05,0.83661572,11113.029,15435.8
3334,31.475787,25.62,90,-700,83654.694,-28283.158,-44294.881,13222.562,1005.8631,290.1284,4.73E-05,0.83232762,12205.26,14276.74
3331,31.456904,3.62,90,-700,83579.782,-28120.877,-44263.099,13272.663,1851.7452,290.17509,2.58E-05,0.83856856,11416.736,15220.022
3328,31.434133,16.625,90,-1070,83165.217,-26624.09,-43950.872,13245.661,1216.7024,290.11898,3.90E-05,0.83439053,12000.139,14507.012
3329,31.442281,25.617,90,-1070,82793.535,-26056.416,-43844.179,13244.825,932.29381,290.14528,5.10E-05,0.83403955,12297.876,14215.357
3319,31.375266,25.617,65,600,65591.664,-33906.446,-45814.944,13252.207,920.4712,290.1291,5.17E-05,0.83618194,12310.076,14209.398
3325,31.419417,1.622,90,-1070,82725.202,-26741.432,-43980.968,13248.921,2174.1465,290.1338,2.19E-05,0.83630907,11122.939,15619.809
3346,31.561862,3.62,90,300,88155.591,-33883.257,-45386.484,13276.847,1938.3102,290.06527,2.45E-05,0.83475403,11340.909,15325.697
3339,31.509295,25.619,90,-300,85561.499,-30467.511,-44707.799,13261.107,1097.6336,290.07213,4.35E-05,0.83666154,12136.298,14392.116
3345,31.557884,1.616,90,300,88200.447,-33825.244,-45372.711,13266.176,2060.3274,290.24603,2.31E-05,0.83707776,11251.017,15502.66
3337,31.494946,9.626,90,-300,85626.914,-30588.553,-44739.047,13263.979,1818.9742,290.1307,2.61E-05,0.83532218,11465.526,15220.706
3327,31.427931,9.626,90,-1070,81817.91,-26363.545,-43927.396,13229.959,1692.5107,290.15456,2.82E-05,0.83686709,11506.252,15004.849
3333,31.467642,16.621,90,-700,84416.684,-28448.604,-44309.395,13236.516,1389.8495,290.15896,3.44E-05,0.83748981,11883.613,14743.923
3347,31.566397,9.626,90,300,88215.29,-33843.088,-45372.3,13259.782,1641.8429,290.13026,2.90E-05,0.83605461,11562.708,14956.151
3355,31.624899,1.616,90,1070,90462.371,-37973.661,-46192.339,13335.097,2190.8668,290.11748,2.17E-05,0.84058805,11194.878,15713.789
3335,31.486433,1.615,90,-300,85715.23,-30524.167,-44726.219,13268.037,2275.6425,290.16346,2.10E-05,0.83763249,10972.584,15656.992
3332,31.46144,9.621,90,-700,83299.088,-27951.566,-44228.851,13246.326,1797.5077,290.12019,2.65E-05,0.83590362,11379.799,15082.706
3350,31.591392,1.617,90,700,89893.703,-35834.449,-45764.331,13290.565,2169.9835,290.15648,2.23E-05,0.84362302,11085.492,15547.569
3353,31.606107,16.622,90,700,89634.881,-36188.778,-45847.507,13298.7,1174.7585,290.16964,4.08E-05,0.83907894,12125.431,14547.306
3354,31.614253,25.618,90,700,90105.776,-36316.481,-45859.348,13297.164,916.20876,290.0954,5.21E-05,0.83764257,12372.996,14255.459
3358,31.639614,16.623,90,1070,91481.292,-38272.115,-46237.483,13336.143,1288.6447,290.14397,3.70E-05,0.83903925,12051.592,14713.014
3356,31.628877,3.619,90,1070,91754.669,-38164.64,-46211.786,13340.701,1638.8948,290.14883,2.92E-05,0.83987994,11695.967,15076.659
3357,31.633411,9.626,90,1070,91411.972,-37795.428,-46143.412,13333.999,1696.3105,290.09226,2.82E-05,0.83909867,11577.619,15075.522
3360,31.658406,1.618,120,-1380,106872.71,-26507.735,-43419.05,13389.075,1942.2204,290.12222,2.47E-05,0.84159033,11398.106,15390.076
3344,31.54585,30.618,90,0,86828.921,-32194.009,-45068.46,13254.717,932.07432,290.21965,5.12E-05,0.83533531,12308.787,14229.859
3338,31.501149,16.62,90,-300,85459.41,-30457.602,-44714.419,13257.562,1399.4792,290.09427,3.40E-05,0.83655702,11855.518,14747.301
3359,31.647761,25.617,90,1070,91582.683,-38259.287,-46234.975,13349.234,916.68267,290.11164,5.22E-05,0.83974654,12396.221,14282.951
3348,31.572599,16.622,90,300,88165.335,-33851.722,-45367.572,13269.555,1201.3612,290.21621,3.98E-05,0.8372971,12083.008,14557.931
3341,31.523919,5.619,90,0,86828.263,-32187.595,-45049.588,13257.197,1817.0179,290.09582,2.61E-05,0.8328073,11357.049,15087.779
3361,31.662384,3.62,120,-1380,106530.55,-26867.286,-43489.151,13360.855,1890.9997,290.1116,2.54E-05,0.84116976,11422.52,15315.429
3336,31.490411,3.62,90,-300,85508.749,-30538.722,-44728.233,13242.662,1881.1012,290.13086,2.53E-05,0.83479476,11319.382,15184.638
3340,31.51994,1.619,90,0,86829.497,-32191.213,-45049.917,13245.841,1991.8712,290.14558,2.39E-05,0.83645774,11337.867,15436.426
3343,31.536318,21.616,90,0,86836.856,-32182.25,-45044.284,13248.185,1281.2451,290.02859,3.71E-05,0.83465473,11955.792,14602.723
3342,31.529009,13.609,90,0,86823.823,-32180.359,-45047.45,13251.778,1385.8747,290.07663,3.45E-05,0.83740517,11850.65,14714.925
3364,31.681268,25.619,120,-1380,107374.18,-26573.026,-43422.01,13389.044,1034.1599,290.16286,4.65E-05,0.84236599,12290.227,14421.268
3349,31.580746,25.62,90,300,87864.905,-33812.375,-45376,13255.155,880.33418,290.19031,5.44E-05,0.83886559,12323.421,14135.862
3352,31.599904,9.626,90,700,89899.007,-35852.663,-45766.88,13291.333,1715.46,290.1376,2.78E-05,0.83787602,11588.895,15129.438
3365,31.691913,1.616,120,-1000,107374.18,-28249.897,-43763.059,13422.184,2032.1906,290.11091,2.36E-05,0.84362697,11440.99,15635.97
3351,31.59537,3.619,90,700,90003.481,-36222.78,-45840.353,13288.868,1919.1091,290.1275,2.48E-05,0.83670832,11322.985,15268.853
3367,31.700425,9.626,120,-1000,107374.18,-28583.38,-43825.965,13407.935,1612.0211,290.09613,2.98E-05,0.84212083,11737.27,15057.417
3366,31.695892,3.618,120,-1000,107374.18,-28836.195,-43874.357,13422.87,1936.2449,290.11614,2.48E-05,0.84343551,11518.26,15513.952
3371,31.729398,3.62,120,-500,107374.18,-31428.778,-44379.989,13452.963,2181.828,290.17844,2.21E-05,0.846328,11225.859,15716.828
3370,31.725421,1.616,120,-500,107374.18,-31213.418,-44340.56,13447.562,2080.6359,290.13453,2.32E-05,0.84514194,11327.086,15605.591
3374,31.748282,25.618,120,-500,107374.18,-31366.9,-44364.941,13410.781,1070.7472,290.04283,4.49E-05,0.84354382,12326.871,14540.24
3379,31.784839,30.614,120,0,107374.18,-34111.445,-44894.585,13470.676,948.72361,290.14011,5.09E-05,0.84589444,12461.422,14412.618
3376,31.762906,5.622,120,0,107374.18,-34097.219,-44900.793,13472.024,1918.5791,290.14163,2.52E-05,0.84617121,11596.499,15542.915
3362,31.666918,9.625,120,-1380,106867.33,-26597.284,-43424.272,13364.359,1755.1564,290.10023,2.72E-05,0.83982456,11597.745,15216.345
3375,31.758927,1.62,120,0,107374.18,-34112.185,-44905.357,13450.616,2114.5262,290.16365,2.28E-05,0.8443901,11369.29,15725.901
3378,31.775305,21.616,120,0,107374.18,-34111.609,-44900.176,13459.888,1174.9693,290.12462,4.11E-05,0.84494945,12292.122,14709.302
3368,31.706629,16.624,120,-1000,107374.18,-28905.104,-43892.859,13403.695,1272.1653,290.1443,3.78E-05,0.84339743,12062.874,14680.369
3380,31.796872,1.616,120,500,107374.18,-36950.021,-45450.418,13517.712,1938.4264,290.13019,2.50E-05,0.84888057,11643.534,15633.112
3369,31.714775,25.62,120,-1000,107374.18,-28435.448,-43800.433,13406.213,990.28067,290.13463,4.86E-05,0.84404381,12362.381,14404.144
3377,31.767996,13.607,120,0,107374.18,-34098.987,-44901.369,13449.919,1522.35,290.13305,3.16E-05,0.84475781,11864.486,15006.171
3363,31.673121,16.622,120,-1380,106465.96,-26656.161,-43453.71,13372.361,1424.7518,290.16709,3.37E-05,0.8414449,11881.16,14819.668
3382,31.805384,9.625,120,500,107374.18,-36818.823,-45425.79,13532.211,1541.0559,290.13843,3.15E-05,0.84928397,11951.325,15127.574
3383,31.811587,16.621,120,500,107374.18,-36887.238,-45442.319,13543.3,1462.9697,290.14233,3.31E-05,0.84955095,12031.174,15060.594
3386,31.834357,3.617,120,1000,107374.18,-39621.96,-45960.327,13593.014,1882.4294,290.1439,2.58E-05,0.85064308,11640.874,15514.479
3396,31.901371,3.619,120,-1380,106753.27,-26204.102,-43366.176,13668.268,2207.184,290.13025,2.22E-05,0.85584327,11463.162,16018.535
3391,31.867864,3.62,120,1380,107374.18,-41607.732,-46351.33,13647.051,1937.2865,290.28041,2.54E-05,0.85736363,11661.314,15647.989
3372,31.733933,9.627,120,-500,107374.18,-31329.897,-44363.749,13425.513,1646.576,290.16221,2.93E-05,0.84407684,11805.923,15198.178
3394,31.886747,25.619,120,1380,107374.18,-41833.043,-46391.048,13634.923,849.50585,290.14098,5.73E-05,0.85255265,12739.181,14488.234
3389,31.85324,25.618,120,1000,107374.18,-39819.888,-46008.349,13572.25,1140.9929,290.15483,4.27E-05,0.85271091,12427.891,14781.604
3399,31.920255,25.62,120,-1380,106607.35,-26927.889,-43519.247,13640.808,940.17222,290.12787,5.18E-05,0.85067462,12676.759,14606.827
3397,31.905906,9.625,120,-1380,107050.91,-27070.064,-43539.352,13636.46,1558.3772,290.10727,3.13E-05,0.85260784,12050.324,15254.423
3385,31.830379,1.619,120,1000,107374.18,-39828.974,-46003.826,13601.839,1894.5398,290.08294,2.57E-05,0.85210582,11697.07,15591.142
3373,31.740136,16.622,120,-500,107374.18,-31568.939,-44410.414,13431.329,1348.5412,290.08417,3.56E-05,0.84210863,12007.992,14779.645
3402,31.939414,9.623,120,-1000,107374.18,-28261.532,-43768.938,13669.292,1613.0997,290.11328,3.03E-05,0.85630975,12052.95,15383.899
3384,31.819733,25.62,120,500,107374.18,-36921.158,-45446.595,13568.934,1162.6477,290.11512,4.18E-05,0.84986983,12320.462,14714.528
3400,31.930901,1.617,120,-1000,107374.18,-28703.559,-43858.035,13668.102,2215.4663,290.12327,2.22E-05,0.85521912,11388.084,15955.977
3398,31.912109,16.621,120,-1380,106647.94,-26820.702,-43479.119,13643.74,1248.6158,290.19406,3.90E-05,0.85212161,12325.887,14893.133
3390,31.863886,1.619,120,1380,107374.18,-41904.747,-46410.742,13643.595,1991.798,290.14181,2.45E-05,0.85441987,11626.059,15727.517
3401,31.934878,3.622,120,-1000,107374.18,-28680.164,-43852.032,13671.22,1895.8375,290.13262,2.58E-05,0.85397715,11723.559,15617.371
3387,31.838891,9.624,120,1000,107374.18,-39421.236,-45928.833,13602.762,1453.8047,290.1137,3.35E-05,0.85124957,12145.347,15134.138
3381,31.800849,3.62,120,500,107374.18,-36909.975,-45437.632,13541.42,1881.2841,290.11551,2.57E-05,0.84827513,11680.008,15556.911
3405,31.964408,1.615,120,-500,107374.18,-31395.886,-44377.851,13694.075,2335.1764,290.09159,2.10E-05,0.85674833,11350.46,16161.904
3392,31.872397,9.628,120,1380,107374.18,-41120.889,-46282.545,13629.864,1416.6408,290.12866,3.44E-05,0.85229594,12151.898,15060.193
3388,31.845094,16.623,120,1000,107374.18,-39647.369,-45969.495,13600.082,1480.3411,290.11805,3.29E-05,0.85230778,12087.142,15149.252
3413,32.014293,21.612,120,0,107374.18,-34113.624,-44907.043,13721.542,1213.2526,290.08476,4.05E-05,0.85764233,12492.661,14994.854
3411,32.001893,5.621,120,0,107374.18,-34110.293,-44907.207,13723.294,1860.7686,290.12124,2.64E-05,0.85716428,11856.844,15679.166
3404,31.953762,25.62,120,-1000,107374.18,-28697.227,-43852.895,13633.876,1009.5798,290.12449,4.82E-05,0.851828,12579.834,14661.812
3407,31.97292,9.624,120,-500,107374.18,-31362.336,-44379.989,13671.355,1718.1885,290.13249,2.85E-05,0.85575042,11952.154,15506.149
3412,32.006984,13.608,120,0,107374.18,-34104.167,-44910.126,13720.529,1269.9369,290.08477,3.86E-05,0.8565411,12380.132,15001.453
3409,31.987269,25.62,120,-500,107374.18,-31573.42,-44414.526,13685.367,963.26403,290.13333,5.08E-05,0.85558966,12709.1,14692.335
3393,31.878601,16.622,120,1380,107374.18,-41545.443,-46342.902,13620.96,1123.8374,290.1612,4.33E-05,0.85180221,12452.752,14775.834
3395,31.897394,1.615,120,-1380,106340.23,-25963.21,-43324.444,13667.102,2110.2843,290.16353,2.32E-05,0.85643947,11610.77,15974.351
3420,32.069366,1.617,120,1000,107374.18,-39511.361,-45953.625,13786.645,2068.2766,290.12326,2.38E-05,0.86030018,11737.125,15999.542
3417,32.044372,9.624,120,500,107374.18,-37049.848,-45463.534,13727.921,1386.8718,290.13455,3.57E-05,0.85655812,12277.6,15127.885
3414,32.023826,30.614,120,0,107374.18,-34113.583,-44905.316,13705.615,935.82209,290.08162,5.23E-05,0.8552504,12709.225,14629.28
3415,32.035859,1.617,120,500,107374.18,-36951.912,-45451.528,13750.137,1868.3818,290.09871,2.63E-05,0.85822112,11852.518,15714.27
3406,31.968386,3.618,120,-500,107374.18,-31230.851,-44347.385,13690.13,1938.2134,290.12594,2.53E-05,0.85561452,11727.329,15707.692
3419,32.05872,25.62,120,500,107374.18,-36843.574,-45429.943,13730.66,878.01971,290.156,5.58E-05,0.85615144,12797.004,14602.44
3408,31.979123,16.622,120,-500,107374.18,-31214.076,-44344.384,13708.974,1319.1151,290.1297,3.72E-05,0.8563699,12312.798,15028.434
3410,31.997914,1.619,120,0,107374.18,-34108.567,-44905.85,13740.936,2041.9691,290.09298,2.40E-05,0.85739342,11713.084,15926.421
3416,32.039837,3.62,120,500,107374.18,-36771.582,-45404.616,13761.127,2161.3446,290.08546,2.28E-05,0.85907829,11583.28,16025.72
3425,32.102873,1.618,120,1380,107374.18,-41231.942,-46290.275,13887.545,2297.9735,290.11834,2.16E-05,0.86699352,11542.943,16285.845
3423,32.084082,16.62,120,1000,107374.18,-39748.265,-45993.465,13803.917,1172.2118,290.09171,4.19E-05,0.85886836,12560.201,14969.809
3426,32.106852,3.617,120,1380,107374.18,-42080.596,-46438.535,13924.674,1744.5713,290.1285,2.84E-05,0.86470782,12117.336,15706.128
3403,31.945616,16.621,120,-1000,107374.18,-28589.012,-43837.971,13660.134,1343.4363,290.11583,3.63E-05,0.85423873,12314.142,15091.06
3431,32.140359,3.62,15,-290,13079.818,-25611.922,-45074.134,13997.528,1952.265,290.12755,2.55E-05,0.86811513,12064.17,16087.557
3428,32.117588,16.623,120,1380,107374.18,-41430.526,-46330.978,13945.086,1249.3168,290.11766,3.98E-05,0.86786345,12639.639,15216.735
3421,32.073344,3.62,120,1000,107374.18,-39904.173,-46020.19,13765.881,2130.7022,290.05244,2.31E-05,0.86031729,11626.682,16037.449
3434,32.159242,25.62,15,-290,12902.243,-25565.133,-45065.5,13902.317,876.19433,290.14609,5.65E-05,0.86042719,13002.075,14796.783
3437,32.1784,9.626,15,-200,13318.038,-26081.29,-45158.296,13844.939,1649.1365,290.10205,2.98E-05,0.85891498,12157.05,15541.91
3435,32.169887,1.618,15,-200,13363.552,-26129.024,-45169.356,13948.194,2127.433,290.10793,2.33E-05,0.8648173,11768.284,16137.625
3424,32.092227,25.619,120,1000,107374.18,-39759.284,-45993.301,13834.101,915.32394,290.1263,5.44E-05,0.86169337,12909.996,14794.963
3422,32.077879,9.626,120,1000,107374.18,-39933.941,-46028.742,13758.584,1486.1575,290.13238,3.31E-05,0.85933577,12216.216,15267.127
3439,32.192749,25.62,15,-200,13372.68,-26117.964,-45174.331,13782.455,1034.8839,290.12524,4.74E-05,0.85633675,12693.374,14821.93
3436,32.173866,3.619,15,-200,13430.528,-26098.352,-45167.588,13895.304,2014.8335,290.1293,2.46E-05,0.86327697,11810.888,15952.233
3418,32.050574,16.62,120,500,107374.18,-36888.266,-45423.981,13721.098,1133.6877,290.13287,4.32E-05,0.85755118,12565.877,14914.395
3442,32.212464,13.606,15,-100,13860.096,-26677.538,-45289.248,13743.209,1590.2382,290.14535,3.08E-05,0.85529506,12118.561,15387.469
3430,32.13638,1.618,15,-290,12942.988,-25684.366,-45087.208,13980.141,2092.8351,290.10691,2.38E-05,0.86863144,11907.502,16218.185
3438,32.184603,16.622,15,-200,13369.884,-26054.647,-45153.075,13807.051,1236.948,290.1156,3.98E-05,0.85839093,12506.468,15046.563
3443,32.219772,21.616,15,-100,13868.566,-26646.167,-45285.547,13724.335,1192.8716,290.16165,4.15E-05,0.85850882,12466.727,14918.566
3445,32.241339,1.616,15,0,14255.704,-27197.724,-45392.117,13790.5,2296.4148,290.22648,2.13E-05,0.85719515,11517.281,16266.335
3429,32.125735,25.616,120,1380,107374.18,-41743.864,-46377.109,13973.275,907.98363,290.13025,5.48E-05,0.86863024,13010.053,14888.018
3444,32.229306,30.614,15,-100,13846.364,-26636.752,-45278.311,13729.818,907.00577,290.12592,5.38E-05,0.85236875,12760.118,14628.104
3427,32.111386,9.626,120,1380,107374.18,-41575.17,-46357.58,13917.288,1658.6928,290.11814,2.99E-05,0.86531136,12194.425,15600.857
3447,32.250408,13.606,15,0,14259.774,-27193.242,-45386.937,13729.135,1514.9956,290.24994,3.27E-05,0.85928653,12139.401,15248.76
3440,32.203394,1.617,15,-100,13856.602,-26648.305,-45276.913,13828.336,2149.5174,290.14723,2.30E-05,0.86008684,11729.432,16168.356
3433,32.151096,16.622,15,-290,13060.33,-25585.28,-45068.46,13966.096,1287.1082,290.13048,3.86E-05,0.86591448,12614.604,15258.911
3451,32.283261,5.624,15,100,14645.472,-27696.119,-45476.979,13747.17,1840.6872,290.05453,2.66E-05,0.85532064,11908.379,15700.682
3456,32.321205,3.62,15,200,15070.6,-28287.516,-45597.363,13766.024,1830.3025,290.14514,2.68E-05,0.85604603,11966.766,15744.083
3432,32.144893,9.626,15,-290,13092.317,-25736.089,-45099.79,13990.101,1662.7974,290.1305,2.99E-05,0.8668681,12342.849,15774.727
3452,32.288351,13.61,15,100,14696.29,-27705.986,-45475.827,13752.106,1564.7944,290.05122,3.12E-05,0.85421979,12134.419,15378.874
3453,32.295661,21.615,15,100,14766.227,-27758.901,-45495.069,13742.865,1136.0707,290.12761,4.29E-05,0.85255673,12559.59,14892.087
3455,32.317226,1.618,15,200,15267.787,-28322.792,-45603.325,13772.158,1998.0552,290.15801,2.45E-05,0.85562228,11752.412,15858.941
3441,32.207373,5.622,15,-100,13763.271,-26590.744,-45264.126,13796.141,1921.8388,290.12163,2.55E-05,0.8566911,11811.676,15765.617
3459,32.340088,25.619,15,200,15093.378,-28345.282,-45608.629,13755.539,1033.143,290.11516,4.74E-05,0.85509675,12681.677,14814.535
3458,32.331942,16.621,15,200,15126.105,-28333.4,-45608.053,13745.308,1378.7173,290.12581,3.57E-05,0.85740977,12369.244,15203.625
3463,32.36545,16.618,15,290,15522.329,-28878.337,-45713.472,13789.288,980.63816,290.16356,4.97E-05,0.8544165,12806.529,14818.319
3460,32.350734,1.617,15,290,15617.634,-28874.513,-45708.991,13780.933,1962.6962,290.14018,2.49E-05,0.8561739,11790.221,15840.152
3448,32.257717,21.615,15,0,14266.352,-27191.886,-45383.648,13740.056,1211.2979,290.15013,4.05E-05,0.85513659,12455.745,14944.831
3464,32.373595,25.62,15,290,15522.576,-28849.557,-45703.933,13778.456,903.15346,290.15967,5.43E-05,0.85653718,12885.359,14743.5
3446,32.245317,5.62,15,0,14257.472,-27197.559,-45384.264,13751.107,2054.0206,290.28604,2.38E-05,0.8550319,11726.154,15971.25
3450,32.279283,1.617,15,100,14704.801,-27773.086,-45487.381,13751.964,2057.1533,290.07365,2.38E-05,0.85656481,11650.973,15883.664
3472,32.420974,8.616,25,-300,23013.049,-26353.635,-45038.939,13830.172,1638.5753,290.11836,2.97E-05,0.85724912,12204.173,15575.958
3461,32.354713,3.617,15,290,15475.171,-28848.529,-45708.415,13793.241,1678.6545,290.1414,2.88E-05,0.85611013,12108.794,15569.004
3468,32.398119,10.614,25,-400,22577.273,-25668.414,-44910.044,13802.382,1466.9305,290.14232,3.35E-05,0.85654458,12329.411,15349.589
3469,32.404597,15.61,25,-400,22411.456,-25716.272,-44917.691,13805.86,1248.466,290.12995,3.93E-05,0.85754122,12542.097,15121.681
3470,32.412462,1.618,25,-300,22827.991,-26272.145,-45021.671,13849.958,2188.8511,290.13439,2.25E-05,0.86046904,11614.59,16122.37
3449,32.26725,30.613,15,0,14279.674,-27195.586,-45381.098,13713.338,916.53045,290.14962,5.33E-05,0.85287554,12741.314,14624.818
3466,32.388219,3.62,25,-400,22426.874,-25761.046,-44926.079,13831.689,2056.1733,290.14018,2.39E-05,0.858595,11768.126,16027.005
3474,32.434487,20.624,25,-300,22907.59,-26196.987,-45010.57,13818.603,1082.417,290.14137,4.54E-05,0.85792247,12728.067,14956.842
3477,32.452258,9.623,25,-150,23493.066,-27020.519,-45172.481,13837.858,1694.2661,290.12487,2.91E-05,0.85987545,12161.869,15657.283
3454,32.305194,30.612,15,100,14693.659,-27738.426,-45486.641,13722.864,920.8551,290.08076,5.29E-05,0.85305752,12737.912,14632.714
3480,32.477252,1.617,25,0,24079.405,-27865.06,-45339.12,13895.941,1869.5627,290.1422,2.64E-05,0.86160194,11987.51,15832.096
3457,32.325739,9.627,15,200,15278.477,-28332.578,-45596.335,13768.761,1544.239,290.15253,3.17E-05,0.85566127,12169.464,15354.778
3462,32.359247,9.625,15,290,15733.207,-28742,-45684.979,13771.405,1461.7125,290.12404,3.34E-05,0.85435295,12279.203,15281.302
3465,32.384241,1.616,25,-400,22197.823,-25571.136,-44892.652,13807.841,2055.5806,290.13208,2.39E-05,0.85883836,11794.898,16039.92
3481,32.48123,5.621,25,0,24078.665,-27864.197,-45337.763,13872.743,1658.9159,290.14164,2.97E-05,0.86131738,12147.235,15562.957
3482,32.486321,13.608,25,0,24081.625,-27859.674,-45334.844,13861.482,1322.7454,290.12704,3.73E-05,0.86115871,13883.619,13883.704
3478,32.458461,16.619,25,-150,23368.734,-26967.809,-45162.942,13846.559,1353.6564,290.1125,3.64E-05,0.8607221,12494.046,15291.712
3473,32.426896,14.619,25,-300,22829.677,-26102.053,-44988.45,13820.095,1360.8986,290.13288,3.60E-05,0.85684239,12404.043,15202.432
3467,32.392754,6.613,25,-400,22325.28,-25544.576,-44884.47,13824.382,1846.1623,290.14584,2.66E-05,0.85825778,11927.128,15749.539
3485,32.515195,1.619,25,150,24664.429,-28613.434,-45485.078,13937.173,2050.5797,290.15691,2.41E-05,0.862923,11936.13,16157.012
3475,32.443744,1.618,25,-150,23368.817,-27050.286,-45180.786,13877.805,2061.2167,290.12197,2.39E-05,0.86000444,11863.475,16112.03
3484,32.503163,30.613,25,0,24096.303,-27866.047,-45335.42,13885.545,832.20472,290.1494,5.91E-05,0.85880979,13042.413,14754.022
3471,32.416441,3.619,25,-300,22705.222,-26169.81,-45007.116,13839.784,1936.008,290.11703,2.54E-05,0.85873053,11879.311,15870.335
3487,32.523709,9.624,25,150,24714.713,-28658.701,-45493.877,13916.73,1679.8229,290.12071,2.94E-05,0.86193987,12257.156,15713.783
3483,32.49363,21.615,25,0,24088.08,-27866.006,-45336.324,13869.315,1199.8762,290.14208,4.12E-05,0.85948914,12666.342,15128.385
3495,32.579986,1.618,25,400,25672.649,-29936.882,-45744.678,13977.911,1910.9864,290.08468,2.63E-05,0.86756329,12080.733,16014.287
3486,32.519173,3.624,25,150,24733.872,-28592.506,-45474.841,13935.46,1980.4899,290.16376,2.49E-05,0.86264742,11938.139,16025.619
3489,32.538057,25.62,25,150,24789.418,-28670.953,-45498.646,13913.097,965.70351,290.13263,5.10E-05,0.85978927,12899.265,14885.159
3492,32.557215,8.613,25,300,25159.864,-29429.359,-45650.032,13942.528,1529.0854,290.16172,3.23E-05,0.86302156,12399.016,15552.771
3479,32.466606,25.62,25,-150,23390.895,-27039.226,-45179.717,13852.825,1050.6473,290.11321,4.67E-05,0.85877915,12763.33,14934.549
3476,32.447723,3.62,25,-150,23478.799,-27039.308,-45173.879,13863.458,1969.8794,290.09098,2.50E-05,0.8596796,11890.187,15957.025
3498,32.593864,10.616,25,400,26004.199,-30145.417,-45792.248,13958.607,1524.1027,290.13162,3.25E-05,0.86414771,12413.196,15558.804
3494,32.570728,20.627,25,300,25323.131,-29462.457,-45648.428,13927.867,1062.5187,290.17379,4.64E-05,0.86049463,12801.205,14980.987
3502,32.616719,8.613,40,-550,36158.023,-25959.919,-44712.815,13966.075,1648.6515,290.11537,3.02E-05,0.86771021,12299.588,15690.726
3496,32.583964,3.619,25,400,25853.472,-30139.126,-45792.618,13977.06,1816.7371,290.17322,2.72E-05,0.86451309,12177.946,15928.973
3499,32.600342,15.61,25,400,25888.954,-30183.777,-45787.52,13945.765,1338.8622,290.18146,3.70E-05,0.86474107,12601.506,15357.908
3490,32.548703,1.619,25,300,25237.201,-29303.918,-45614.632,13959.58,2073.3062,290.10552,2.39E-05,0.86552079,11846.256,16114.26
3506,32.643469,3.619,40,-400,36919.554,-26645.427,-44842.081,13989.095,1878.3158,290.17256,2.64E-05,0.86559235,12043.13,15917.779
3500,32.608207,1.616,40,-550,36546.231,-25789.621,-44671.495,13985.335,2058.0004,290.17094,2.41E-05,0.86639542,11868.257,16090.914
3488,32.52991,16.627,25,150,24728.404,-28601.428,-45483.598,13914.456,1224.0563,290.0526,4.03E-05,0.86142532,12652.731,15164.916
3491,32.552681,3.621,25,300,25296.201,-29418.957,-45638.972,13952.517,1792.6619,290.14856,2.76E-05,0.86403066,12145.077,15833.661
3493,32.563137,14.622,25,300,25352.98,-29493.951,-45654.637,13949.33,1269.6025,290.17023,3.90E-05,0.86366572,12622.969,15228.516
3508,32.654205,16.621,40,-400,36966.549,-26745.624,-44858.527,13940.617,1326.9747,290.15091,3.73E-05,0.86342911,12570.417,15293.866
3507,32.648003,9.625,40,-400,36904.178,-26460.452,-44813.054,13955.217,1655.9904,290.13386,2.99E-05,0.86473742,12293.016,15713.247
3511,32.676975,3.62,40,-200,37759.122,-27720.459,-45044.202,14012.842,1984.649,290.15491,2.51E-05,0.86583041,11983.192,16060.777
3513,32.687713,16.621,40,-200,37844.476,-27760.135,-45054.481,13967.266,1371.6883,290.14902,3.60E-05,0.86340813,12597.104,15425.644
3497,32.588499,6.61,25,400,25743.202,-30100.108,-45776.378,13963.223,1592.078,290.22994,3.11E-05,0.86424959,12371.059,15650.103
3517,32.715573,13.607,40,0,38726.31,-28882.901,-45273.665,13996.696,1483.6503,290.17117,3.35E-05,0.86569228,12515.591,15573.025
3501,32.612186,3.619,40,-550,36167.233,-25787.647,-44671.906,13988.809,2055.6806,290.12924,2.41E-05,0.86433026,11869.991,16111.443
3503,32.622642,14.619,40,-550,36248.476,-25875.674,-44687.488,13964.827,1434.6942,290.18225,3.46E-05,0.86416722,12486.232,15438.909
3520,32.744448,1.619,40,200,39560.122,-30003.981,-45489.436,14062.695,2025.3367,290.11849,2.45E-05,0.86992959,12080.334,16255.676
3518,32.722882,21.614,40,0,38722.692,-28881.256,-45269.595,13998.778,1195.0756,290.14195,4.15E-05,0.8645952,12748.938,15205.668
3519,32.732415,30.613,40,0,38727.009,-28874.513,-45271.733,13996.391,914.84472,290.12332,5.42E-05,0.86485255,13020.531,14899.015
3525,32.777955,1.619,40,400,40298.834,-31024.33,-45695.217,14057.561,2007.586,290.10359,2.49E-05,0.87049758,12072.684,16209.437
3515,32.706504,1.615,40,0,38727.79,-28868.593,-45268.32,14021.692,2095.8353,290.12597,2.38E-05,0.86886266,11880.565,16186.364
3527,32.786468,9.623,40,400,40641.404,-31180.69,-45710.388,14074.827,1555.9056,290.01131,3.19E-05,0.86950428,12523.844,15730.843
3524,32.767309,25.621,40,200,39540.633,-29990.084,-45490.793,14028.901,1029.8597,290.13216,4.84E-05,0.86635739,12981.791,15106.562
3504,32.630231,20.625,40,-550,36230.016,-25773.627,-44671.988,13951.258,1128.465,290.13954,4.39E-05,0.8638157,12772.834,15090.651
3509,32.662351,25.619,40,-400,36855.045,-26577.588,-44824.525,13952.26,1005.0722,290.12635,4.96E-05,0.86567148,12928.505,14993.313
3523,32.759164,16.62,40,200,39496.27,-29991.564,-45489.848,14033.705,1299.9158,290.13394,3.82E-05,0.86713143,12671.398,15339.602
3505,32.63949,1.618,40,-400,37250.406,-26682.266,-44836.201,13994.38,2073.164,290.13399,2.39E-05,0.8643261,11936.219,16210.67
3529,32.800818,25.618,40,400,40147.202,-31156.967,-45722.558,14058.906,968.89092,290.13543,5.14E-05,0.8679478,13067.208,15059.105
3512,32.68151,9.625,40,-200,37900.681,-27750.473,-45050.123,13994.957,1687.246,290.10996,2.95E-05,0.86516897,12325.666,15796.486
3526,32.781934,3.618,40,400,40505.725,-31129.05,-45701.055,14074.856,1764.6776,290.03218,2.84E-05,0.87094773,12244.652,15872.196
3510,32.672997,1.618,40,-200,37911.041,-27789.45,-45066.445,14011.406,2238.5311,290.18897,2.23E-05,0.86741115,11738.804,16360.146
3530,32.811463,1.616,40,550,40662.332,-31910.727,-45868.599,14110.859,2225.6472,290.12738,2.25E-05,0.87231758,11837.981,16442.554
3514,32.695859,25.619,40,-200,37919.552,-27753.104,-45050.411,13978.418,1069.2052,290.15047,4.65E-05,0.86640354,12855.07,15051.102
3535,32.842745,1.617,65,-810,60315.277,-26186.627,-44295.663,14090.373,2227.0376,290.11408,2.25E-05,0.87318451,11859.195,16444.664
3534,32.833487,20.625,40,550,41547.537,-32347.08,-45943.387,14049.778,1074.7566,290.10459,4.63E-05,0.86848162,12915.913,15128.198
3536,32.846723,3.62,65,-810,59340.726,-26034.584,-44283.369,14081.841,1888.0436,290.10942,2.65E-05,0.871803,12145.562,16028.549
3521,32.748427,3.618,40,200,39505.685,-29947.983,-45484.256,14060.178,2065.1851,290.15421,2.43E-05,0.87131393,11961.696,16233.465
3516,32.710482,5.621,40,0,38748.594,-28865.838,-45273.007,14018.084,1914.0341,290.1418,2.60E-05,0.86762045,12031.878,15980.446
3537,32.851258,9.626,65,-810,59947.256,-26191.643,-44301.953,14069.866,1704.5951,290.11846,2.93E-05,0.87014629,12307.265,15829.664
3522,32.752961,9.626,40,200,39704.229,-29976.928,-45480.227,14040.018,1633.7228,290.14523,3.05E-05,0.86768885,12363.536,15720.282
3548,32.924475,16.623,65,-300,61700.075,-28925.701,-44844.054,14125.432,1399.1068,290.1281,3.56E-05,0.87227194,12702.921,15591.827
3546,32.913738,3.62,65,-300,61873.005,-28930.101,-44847.426,14145.883,1846.9898,290.11339,2.70E-05,0.87383787,12322.373,16136.354
3543,32.890968,16.624,65,-600,60526.65,-27274.116,-44527.839,14091.743,1375.3898,290.13218,3.64E-05,0.8711747,12664.653,15490.256
3528,32.792671,16.62,40,400,40562.875,-31192.696,-45723.257,14047.966,1251.6559,290.11765,3.97E-05,0.86819122,12793.114,15374.825
3539,32.865607,25.618,65,-810,59526.402,-26043.465,-44282.382,14064.487,973.11524,290.08899,5.14E-05,0.87060679,13055.422,15053.356
3542,32.884765,9.625,65,-600,60721.289,-27232.302,-44506.747,14086.724,1714.272,290.09438,2.92E-05,0.87123495,12354.146,15885.056
3553,32.959644,21.617,65,0,62997.175,-30533.5,-45154.966,14148.171,1200.5322,290.0873,4.18E-05,0.87320429,12934.88,15402.12
3532,32.819976,8.613,40,550,40928.551,-31877.918,-45858.238,14075.28,1768.1543,290.12419,2.83E-05,0.87073536,12334.003,15982.492
3544,32.899116,25.617,65,-600,60061.021,-27024.26,-44481.585,14108.54,991.93496,290.14791,5.04E-05,0.87078044,13076.959,15121.434
3547,32.918272,9.626,65,-300,61710.559,-28838.086,-44833.776,14134.548,1700.0052,290.19337,2.95E-05,0.87130884,12454.475,15943.091
3545,32.90976,1.616,65,-300,61729.472,-28869.538,-44837.887,14160.875,2149.7618,290.15134,2.33E-05,0.87322293,11954.326,16368.634
3533,32.825897,14.619,40,550,41499.515,-31857.607,-45843.313,14054.163,1336.454,290.1069,3.73E-05,0.86923376,12728.801,15480.745
3538,32.857461,16.622,65,-810,59196.33,-26128.367,-44308.244,14076.552,1294.9513,290.11502,3.86E-05,0.87127028,12751.531,15416.166
3531,32.815441,3.62,40,550,41111.924,-31897.118,-45862.391,14075.258,1838.877,290.11157,2.72E-05,0.87028577,12286.307,16057.753
3551,32.947245,5.622,65,0,62999.271,-30527.21,-45158.954,14170.287,1706.7777,290.08018,2.94E-05,0.87487954,12436.07,15966.475
3561,33.018697,3.618,65,600,65606.917,-33852.133,-45808.694,14241.131,1814.0865,290.10462,2.79E-05,0.8794945,12451.976,16191.135
3555,32.981211,1.616,65,300,64335.719,-32285.613,-45500.702,14234.346,2108.4766,290.09198,2.39E-05,0.87760806,12050.356,16393.604
3549,32.932622,25.62,65,-300,61501.53,-28855.888,-44834.022,14112.876,1094.8452,290.12719,4.57E-05,0.87182684,13004.917,15265.154
3564,33.03758,25.62,65,600,65715.297,-33781.703,-45788.466,14233.027,1066.1516,290.09453,4.74E-05,0.87874453,13163.772,15362.531
3560,33.014718,1.615,65,600,65198.561,-33804.728,-45802.527,14254.415,1973.8256,290.08034,2.56E-05,0.87827419,12222.172,16281.485
3557,32.989724,9.625,65,300,63976.167,-32190.062,-45485.407,14201.908,1672.8681,290.05646,3.00E-05,0.87542338,12531.157,15984.581
3567,33.056739,9.625,65,810,66133.479,-35154.778,-46055.96,14281.626,1492.5469,290.10537,3.38E-05,0.87909389,12772.925,15845.459
3552,32.952336,13.606,65,0,63001.697,-30532.061,-45164.299,14162.443,1518.9657,290.04517,3.33E-05,0.87789628,12617.34,15757.539
3570,33.081733,1.618,90,-1070,82009.796,-26276.71,-43900.712,14342.846,2121.3259,290.1039,2.42E-05,0.88458948,12239.408,16608.471
3541,32.880231,3.622,65,-600,60386.201,-27275.555,-44520.315,14104.084,1908.7356,290.08962,2.62E-05,0.87065729,12141.58,16066.844
3559,33.004072,25.62,65,300,64416.14,-32237.221,-45476.239,14207.842,971.40831,290.13728,5.17E-05,0.87523465,13158.192,15156.273
3550,32.943267,1.617,65,0,62998.737,-30524.455,-45152.787,14178.846,1896.8794,290.1109,2.65E-05,0.87624911,12256.011,16157.251
3540,32.876252,1.618,65,-600,60410.5,-27189.131,-44507.98,14100.578,2027.449,290.11224,2.47E-05,0.8725519,12122.857,16292.749
3566,33.052203,3.621,65,810,66400.275,-35071.726,-46040.172,14292.097,1910.6455,290.09996,2.65E-05,0.88073146,12377.582,16305.953
3568,33.062941,16.62,65,810,66561.611,-35131.672,-46052.63,14279.984,1372.9554,290.10986,3.68E-05,0.87952977,12897.993,15726.582
3571,33.085711,3.62,90,-1070,82887.977,-26482.243,-43925.422,14355.204,2135.5002,290.12014,2.38E-05,0.88466111,12262.978,16665.254
3575,33.11524,1.617,90,-700,83801.271,-28319.915,-44291.304,14377.792,2145.0508,290.11089,2.37E-05,0.88431007,12177.988,16587.931
3554,32.969178,30.612,65,0,62994.954,-30534.076,-45159.201,14166.733,831.63399,290.07961,6.06E-05,0.87472332,13320.691,15029.016
3572,33.090245,9.625,90,-1070,82109.335,-25992.524,-43843.768,14312.986,1600.8642,290.1297,3.17E-05,0.88292069,12699.185,16005.906
3562,33.023231,9.626,65,600,65214.925,-33828.163,-45803.72,14258.406,1686.7007,290.03119,2.99E-05,0.87776365,12564.443,16040.89
3580,33.148747,1.618,90,-300,85864.026,-30537.571,-44724.615,14459.166,2145.1136,290.12968,2.39E-05,0.8903002,12275,16708.748
3582,33.15726,9.625,90,-300,85663.383,-30521.988,-44719.394,14487.094,1739.096,290.12395,2.95E-05,0.8899306,12723.747,16312.789
3576,33.119218,3.618,90,-700,84219.372,-28174.574,-44252.862,14358.789,2127.69,290.10133,2.39E-05,0.88545105,12196.974,16594.188
3556,32.985189,3.619,65,300,64473.742,-32186.485,-45477.349,14228.122,1706.1124,290.08381,2.96E-05,0.87794811,12453.189,15970.437
3574,33.104594,25.619,90,-1070,82805.541,-26498.319,-43926.943,14305.082,917.89916,290.10326,5.53E-05,0.88212497,13310.18,15201.668
3558,32.995927,16.619,65,300,64446.154,-32287.833,-45494.124,14205.246,1391.4124,290.11026,3.61E-05,0.87570652,12804.744,15679.347
3581,33.152726,3.617,90,-300,85688.423,-30367.396,-44684.775,14485.295,1955.5357,290.11914,2.63E-05,0.89121186,12457.032,16489.018
3585,33.182254,1.618,90,0,87089.099,-32174.438,-45041.365,14592.109,2305.1796,290.08484,2.25E-05,0.89662824,12242.634,16993.427
3563,33.029433,16.622,65,600,65653.131,-33914.875,-45817.288,14252.643,1382.3328,290.03488,3.65E-05,0.87814621,12776.292,15616.193
3565,33.048225,1.618,65,810,66238.487,-34963.224,-46022.821,14299.325,1983.1455,290.12123,2.56E-05,0.88168288,12260.456,16339.686
3584,33.171609,25.619,90,-300,85766.583,-30608.412,-44737.895,14551.995,1041.4157,290.10918,4.95E-05,0.89270187,13482.115,15617.117
3587,33.191323,13.606,90,0,87091.566,-32180.646,-45045.23,14568.417,1376.0079,290.14473,3.77E-05,0.8943661,13123.662,15960.024
3586,33.186233,5.62,90,0,87094.156,-32179.331,-45034.047,14604.62,1950.3766,290.12463,2.65E-05,0.89571301,12571.49,16586.743
3569,33.071087,25.62,65,810,66781.043,-34928.4,-46006.252,14289.11,1037.0221,290.11426,4.88E-05,0.8805861,13192.595,15331.152
3573,33.096448,16.622,90,-1070,83275.982,-26375.098,-43897.546,14300.476,1310.0857,290.11715,3.87E-05,0.88122657,12944.868,15636.465
3589,33.208165,30.613,90,0,87080.506,-32185.046,-45053.823,14473.272,1020.8824,290.21215,5.25E-05,0.9085787,13395.494,15496.071
3595,33.253705,1.618,90,700,90217.445,-35914.788,-45773.212,14485.98,2052.9592,290.04894,2.47E-05,0.89128517,12449.84,16675.16
3591,33.224176,3.619,90,300,88447.839,-33889.342,-45371.478,14508.183,2061.9135,290.09241,2.49E-05,0.8913444,12367.282,16611.223
3594,33.243059,25.619,90,300,88269.891,-33782.649,-45361.404,14423.67,904.77925,290.1528,5.68E-05,0.88742898,13446.084,15307.683
3583,33.163463,16.621,90,-300,85731.429,-30511.833,-44717.872,14517.454,1325.2548,290.09338,3.90E-05,0.89253516,13126.359,15842.975
3597,33.262218,9.626,90,700,90082.71,-35926.547,-45773.706,14467.639,1494.5751,290.14149,3.43E-05,0.88909138,12899.779,15973.726
3579,33.138102,25.62,90,-700,84326.766,-28425.58,-44310.793,14383.159,1031.7581,290.04985,4.95E-05,0.88507664,13309.4,15427.135
3599,33.276567,25.62,90,700,89441.063,-35930.412,-45780.983,14442.444,879.42552,290.09633,5.83E-05,0.88857746,13511.401,15318.558
3596,33.257683,3.62,90,700,89916.891,-36117.896,-45813.423,14470.607,2146.1015,290.12303,2.39E-05,0.89103541,12262.445,16688.302
3577,33.123752,9.625,90,-700,84012.48,-28386.603,-44307.75,14360.605,1690.6657,290.10913,3.01E-05,0.88405325,12602.446,16075.271
3578,33.129956,16.62,90,-700,84716.95,-28495.804,-44317.782,14367.093,1347.7764,290.12224,3.77E-05,0.88312225,13000.801,15777.472
3590,33.220198,1.617,90,300,88485.583,-33860.274,-45366.544,14516.162,1938.0679,290.14459,2.66E-05,0.89378232,12525.837,16511.85
3592,33.228711,9.626,90,300,88242.796,-33792.023,-45357.663,14489.219,1537.1364,290.13594,3.34E-05,0.88918667,12930.297,16090.622
3602,33.295725,9.626,90,1070,91993.591,-38047.545,-46172.439,14458.992,1582.3947,290.09024,3.24E-05,0.88867966,12876.119,16131.77
3601,33.291191,3.617,90,1070,91371.226,-38388.717,-46255.82,14468.648,2118.7482,290.06,2.43E-05,0.89072156,12292.15,16653.91
3588,33.198632,21.615,90,0,87092.635,-32183.648,-45041.571,14518.674,1227.5122,290.22889,4.19E-05,0.89108984,13254.338,15780.662
3605,33.32072,1.617,120,-1380,106946.64,-26629.723,-43418.269,14488.21,2298.1147,289.99115,2.24E-05,0.89291416,12238.912,16982.108
3603,33.301928,16.621,90,1070,91527.629,-38462.683,-46273.952,14451.321,1212.3158,290.11545,4.22E-05,0.8877791,13218.421,15723.569
3593,33.234914,16.62,90,300,88259.407,-33766.819,-45351.948,14457.223,1152.4509,290.13803,4.45E-05,0.88819288,13252.881,15624.725
3608,33.335436,16.619,120,-1380,106721.37,-26059.748,-43329.337,14465.725,1321.0919,290.12404,3.89E-05,0.89044167,13152.188,15875.559
3611,33.358205,3.619,120,-1000,107374.18,-28858.438,-43878.469,14489.393,1904.273,290.10294,2.70E-05,0.89021391,12519.217,16431.46
3600,33.287212,1.619,90,1070,91332.825,-37958.449,-46173.878,14490.535,2281.8454,290.08651,2.35E-05,0.90883605,12244.01,16940.485
3607,33.329233,9.626,120,-1380,106680.95,-26877.153,-43469.621,14451.885,1604.0299,290.08453,3.20E-05,0.89000644,12764.601,16073.753
3613,33.368942,16.621,120,-1000,107374.18,-28751.704,-43854.416,14474.32,1436.534,290.09958,3.57E-05,0.89044506,12961.694,15929.538
3598,33.268421,16.62,90,700,89777.017,-35985.423,-45787.479,14432.694,1225.8644,290.12727,4.18E-05,0.88734544,13145.66,15660.087
3617,33.396247,9.626,120,-500,107374.18,-31304.446,-44351.62,14527.581,1735.0937,290.0868,2.97E-05,0.89249755,12705.64,16282.006
3612,33.36274,9.625,120,-1000,107374.18,-28834.098,-43859.597,14473.202,1749.896,290.1092,2.93E-05,0.88993952,12716.66,16330.27
3606,33.324698,3.62,120,-1380,106883.82,-26595.475,-43433.152,14487.658,1842.6319,290.13019,2.79E-05,0.8909876,12665.708,16453.302
3616,33.391713,3.616,120,-500,107374.18,-31276.283,-44345.7,14518.457,1648.7999,290.07983,3.12E-05,0.89226814,12834.01,16244.182
3619,33.410595,25.621,120,-500,107374.18,-31417.101,-44371.314,14515.154,1097.3116,290.09064,4.68E-05,0.89212321,13363.661,15628.38
3621,33.42522,5.621,120,0,107374.18,-34100.59,-44888.623,14554.62,1477.136,290.06837,3.50E-05,0.89446903,13027.047,16062.145
3618,33.402449,16.622,120,-500,107374.18,-31409.002,-44372.63,14506.106,1444.3765,290.07803,3.55E-05,0.89155552,13048.257,16027.733
3615,33.387734,1.618,120,-500,107374.18,-30924.298,-44275.064,14525.086,2033.6929,290.10661,2.53E-05,0.89176355,12519.957,16711.397
3623,33.437619,21.615,120,0,107374.18,-34106.182,-44889.363,14547.353,1251.663,290.08677,4.12E-05,0.89236517,13186.895,15763.63
3610,33.354227,1.615,120,-1000,107374.18,-28280.65,-43764.95,14488.143,2245.9564,290.08836,2.29E-05,0.89168043,12168.085,16798.531
3604,33.310074,25.62,90,1070,91177.408,-37914.291,-46166.765,14432.789,854.12654,290.11437,5.98E-05,0.88730986,13517.021,15270.777
3614,33.377089,25.619,120,-1000,107374.18,-28354.657,-43781.52,14452.653,1002.8527,290.10493,5.12E-05,0.88974177,13403.931,15465.059
3609,33.343581,25.62,120,-1380,107374.18,-26456.671,-43395.902,14448.857,897.0942,290.07725,5.76E-05,0.88965807,13474.358,15319.339
3624,33.447153,30.612,120,0,107374.18,-34107.703,-44893.392,14522.53,797.44271,290.04285,6.45E-05,0.89231703,13692.029,15343.264
3633,33.507408,16.622,120,1000,107374.18,-39625.619,-45956.709,14636.791,1451.2287,290.08261,3.60E-05,0.90048772,13158.085,16146.269
3629,33.482047,25.619,120,500,107374.18,-37127.761,-45480.021,14615.311,985.01569,290.11154,5.28E-05,0.89582046,13610.047,15630.903
3622,33.430311,13.606,120,0,107374.18,-34108.443,-44893.845,14556.726,1552.2441,290.09007,3.33E-05,0.89375283,12940.426,16135.595
3642,33.56822,8.614,40,-550,36051.33,-25831.065,-44681.897,14717.638,1708.0605,290.07527,3.05E-05,0.9004638,13007.385,16525.473
3632,33.501206,9.625,120,1000,107374.18,-39460.09,-45937.343,14654.98,1776.3722,290.04829,2.92E-05,0.89836879,12800.231,16462.557
3630,33.492693,1.618,120,1000,107374.18,-39604.897,-45957.243,14661.87,2214.6563,290.04966,2.35E-05,0.8995341,12378.3,16940.64
3635,33.5262,1.618,120,1380,107374.18,-41813.019,-46397.05,14695.941,1840.407,290.08664,2.83E-05,0.90074088,12816.067,16596.731
3636,33.530178,3.62,120,1380,107374.18,-41602.47,-46356.264,14690.934,1897.4092,290.1209,2.75E-05,0.9008431,12804.352,16709.729
3638,33.540915,16.621,120,1380,107374.18,-41708.711,-46351.865,14672.159,1436.0864,290.18598,3.62E-05,0.90041878,13151.861,16107.533
3639,33.549061,25.619,120,1380,107374.18,-41926.785,-46409.056,14661.915,1088.6599,290.1232,4.82E-05,0.9031314,13538.758,15777.726
3625,33.459185,1.617,120,500,107374.18,-36738.279,-45403.259,14603.834,2161.6945,290.10542,2.40E-05,0.89736909,12421.056,16875.954
3626,33.463164,3.618,120,500,107374.18,-37068.514,-45457.984,14600.746,1584.832,290.03906,3.27E-05,0.89594047,13000.929,16257.081
3641,33.563685,3.621,40,-550,36386.376,-26039.188,-44716.269,14749.061,2020.3617,290.04398,2.58E-05,0.89969369,12648.586,16802.475
3644,33.581732,20.622,40,-550,35949.118,-25681.078,-44653.116,14736.082,1270.4511,290.0774,4.09E-05,0.899463,13388.999,16006.638
3645,33.59099,1.617,40,-400,36561.895,-26533.143,-44822.592,14786.943,2172.96,290.16644,2.40E-05,0.90459937,12634.718,17123.211
3620,33.421242,1.618,120,0,107374.18,-34095.369,-44885.827,14569.099,1980.0534,290.07946,2.60E-05,0.89306509,12520.86,16598.281
3628,33.473901,16.619,120,500,107374.18,-37075.792,-45466.947,14604.201,1179.8374,290.1157,4.38E-05,0.89480442,13372.377,15789.421
3646,33.594968,3.618,40,-400,36761.55,-26721.531,-44852.483,14805.853,2227.045,290.12961,2.35E-05,0.90258482,12510.155,17092.663
3627,33.467698,9.626,120,500,107374.18,-36793.291,-45414.443,14589.735,1751.6864,290.07929,2.96E-05,0.8959085,12754.185,16364.542
3647,33.599503,9.626,40,-400,36681.869,-26512.339,-44808.49,14762.954,1674.2488,290.07443,3.11E-05,0.90149595,13047.223,16502.373
3631,33.496671,3.618,120,1000,107374.18,-39798.713,-45993.506,14663.005,1677.6478,290.04654,3.10E-05,0.89967365,12917.505,16372.959
3655,33.658004,1.618,40,0,38470.657,-28868.593,-45268.772,14883.986,2110.696,290.08621,2.48E-05,0.90581015,12800.56,17157.915
3634,33.515554,25.619,120,1000,107374.18,-39856.973,-46006.992,14629.386,1046.3344,290.08327,4.96E-05,0.89708104,13556.865,15720.519
3649,33.613852,25.619,40,-400,36710.896,-26702.536,-44850.222,14756.881,1072.511,290.08932,4.86E-05,0.90178163,13610.964,15823.117
3656,33.661983,5.62,40,0,38475.303,-28867.195,-45267.415,14875.844,2115.4811,290.07777,2.48E-05,0.90494987,12662.286,17017.017
3643,33.574141,14.619,40,-550,36408.455,-25994.209,-44707.306,14722.49,1425.2326,290.09237,3.65E-05,0.90003168,13270.971,16206.817
3661,33.699926,3.619,40,200,39355.246,-29974.091,-45476.197,14929.611,2239.78,290.04094,2.41E-05,0.90884827,12724.909,17338.334
3637,33.534712,9.624,120,1380,107374.18,-41645.064,-46344.629,14670.366,1396.4219,290.00361,3.72E-05,0.90022879,13185.843,16073.198
3659,33.683915,30.614,40,0,38497.135,-28872.992,-45262.769,14839.071,1068.5262,290.04859,4.91E-05,0.9031938,13735.687,15934.939
3640,33.559707,1.616,40,-550,36113.619,-25889.818,-44692.792,14737.908,2150.76,290.10233,2.42E-05,0.90092493,12525.078,16969.376
3660,33.695948,1.616,40,200,39359.357,-30038.518,-45493.507,14934.058,1978.3908,290.06177,2.66E-05,0.90954255,12966.515,17034.667
3668,33.744171,16.621,40,400,40109.006,-30914.101,-45661.379,14931.62,1263.8817,290.0829,4.12E-05,0.90762246,13644.476,16244.747
3653,33.639212,16.622,40,-200,37646.426,-27825.22,-45065.952,14819.95,1375.835,290.08182,3.81E-05,0.90236863,13443.603,16276.346
3658,33.674382,21.614,40,0,38488.295,-28870.525,-45265.935,14809.338,1173.0529,290.07224,4.46E-05,0.90468429,13587.453,15992.405
3662,33.704461,9.625,40,200,39384.067,-30047.234,-45489.19,14911.696,1533.7736,290.07481,3.42E-05,0.90575072,13330.449,16490.238
3663,33.710663,16.622,40,200,39445.534,-29960.605,-45474.471,14873.378,1555.0104,290.0817,3.38E-05,0.90630674,13311.445,16506.636
3652,33.63301,9.624,40,-200,37583.067,-27730.326,-45035.116,14821.086,1685.1929,290.07331,3.11E-05,0.90335439,13082.824,16546.126
3654,33.647358,25.62,40,-200,37669.573,-27850.711,-45065.87,14811.902,1051.4546,290.12322,4.96E-05,0.901134,13661.112,15827.12
3650,33.624497,1.618,40,-200,37563.209,-27733.739,-45046.258,14826.188,2115.2067,290.06985,2.48E-05,0.90543082,12662.512,17029.185
3648,33.605705,16.621,40,-400,36778.448,-26784.437,-44882.003,14760.442,1356.8498,290.11877,3.84E-05,0.90013489,13338.159,16133.872
3667,33.737968,9.625,40,400,40193.909,-31130.612,-45704.386,14960.737,1554.4126,290.05245,3.40E-05,0.90918866,13330.867,16528.204
3664,33.71881,25.619,40,200,39366.141,-29971.912,-45478.294,14885.285,1216.3505,290.06797,4.31E-05,0.90567083,13648.916,16147.165
3669,33.752317,25.619,40,400,40134.662,-30950.694,-45670.589,14929.513,1156.7473,290.07376,4.55E-05,0.90822871,13686.274,16067.413
3651,33.628475,3.619,40,-200,37610.491,-27762.355,-45064.76,14843.702,2126.2228,290.27043,2.63E-05,0.93631508,12736.016,17068.004
3672,33.771476,8.615,40,550,40820.665,-32008.622,-45876.904,14966.046,1660.1955,290.03928,3.17E-05,0.91067884,13305.13,16731.86
3676,33.798223,3.62,65,-810,59079.81,-25937.142,-44261.784,15037.719,2218.7081,290.07884,2.42E-05,0.91587133,12863.203,17443.817
3674,33.784987,20.627,40,550,40949.808,-31851.768,-45833.158,14967.404,1274.231,290.0466,4.15E-05,0.91120298,13620.788,16247.152
3670,33.762962,1.617,40,550,40824.859,-31908.548,-45859.348,14988.706,2093.5741,290.06762,2.52E-05,0.91240421,12913.398,17241.238
3657,33.667073,13.608,40,0,38483.197,-28869.538,-45264.702,14844.304,1673.8578,290.05414,3.13E-05,0.90579774,13164.493,16614.072
3678,33.808961,16.621,65,-810,59432.166,-25934.757,-44255.205,15025.489,1312.9305,290.07194,4.02E-05,0.91078488,13683.819,16384.484
3666,33.733433,3.619,40,400,40256.691,-31168.397,-45709.772,14980.856,2249.4495,290.04947,2.35E-05,0.91119017,12670.624,17300.831
3681,33.831731,3.62,65,-600,60349.937,-27106.285,-44476.157,15082.742,2216.8852,290.04747,2.40E-05,0.91684992,12788.588,17371.988
3671,33.766941,3.618,40,550,41088.858,-31972.852,-45863.418,14982.736,2209.4741,290.06967,2.40E-05,0.91237819,12807.835,17372.721
3679,33.817107,25.62,65,-810,58689.792,-26108.262,-44293.442,15015.483,1000.0753,290.0476,5.31E-05,0.91302598,13973.564,16027.749
3685,33.86126,1.616,65,-300,61565.053,-28858.684,-44820.701,15137.503,2328.5944,290.04549,2.30E-05,0.92129025,12789.059,17588.446
3683,33.842469,16.62,65,-600,59703.69,-27069.035,-44476.733,15057.52,1227.9432,290.05011,4.39E-05,0.91528554,13812.339,16344.347
3690,33.894767,1.617,65,0,62772.151,-30520.343,-45166.478,15163.06,2321.1415,290.05853,2.31E-05,0.92251565,12835.09,17646.193
3665,33.729456,1.617,40,400,40295.339,-31187.022,-45713.719,14963.107,1991.0132,290.06062,2.65E-05,0.91046487,12962.995,17069.116
3688,33.875975,16.622,65,-300,61488.743,-28881.708,-44829.664,15119.683,1240.8629,290.0713,4.31E-05,0.91769435,13798.812,16350.966
3689,33.884122,25.618,65,-300,61393.521,-28766.916,-44812.355,15106.596,956.33891,290.05624,5.59E-05,0.91632611,14112.291,16090.245
3686,33.865238,3.619,65,-300,61502.476,-28840.429,-44815.603,15135.72,2051.4029,290.04389,2.60E-05,0.91716456,12995.429,17207.025
3673,33.777397,14.618,40,550,40990.676,-31830.389,-45831.924,14967.673,1520.4215,290.0122,3.48E-05,0.91223171,13382.054,16523.148
3675,33.794246,1.615,65,-810,59395.039,-25978.339,-44259.893,15019.037,2027.2663,290.07865,2.62E-05,0.91554586,12978.806,17149.133
3695,33.93271,1.622,65,300,63980.32,-31950.403,-45422.172,15226.245,2172.7519,290.03432,2.47E-05,0.92406355,13046.112,17540.726
3697,33.941224,9.625,65,300,63933.489,-32168.312,-45470.894,15219.747,1561.6625,290.03619,3.44E-05,0.92245879,13629.93,16840.686
3701,33.970197,3.617,65,600,65712.994,-34073.784,-45836.447,15286.033,1878.8832,290.05275,2.87E-05,0.92594789,13404.883,17276.077
3696,33.93669,3.619,65,300,64181.825,-32335.239,-45497.618,15221.559,2200.5385,290.06128,2.44E-05,0.92291446,12933.535,17467.283
3692,33.903836,13.605,65,0,62782.554,-30525.976,-45149.785,15141.531,1340.3376,290.03619,3.98E-05,0.91948403,13770.708,16534.01
3700,33.966218,1.618,65,600,65741.24,-33830.753,-45780.777,15251.091,2379.0801,290.04327,2.27E-05,0.92749609,12851.798,17743.798
3682,33.836266,9.624,65,-600,60261.17,-27115.412,-44481.955,15061.916,1495.9592,290.04547,3.56E-05,0.91601591,13534.296,16612.148
3677,33.802758,9.627,65,-810,59351.128,-26045.192,-44279.916,15010.807,1498.3865,290.06475,3.54E-05,0.91441838,13440.873,16522.167
3680,33.827753,1.617,65,-600,60379.581,-27317.698,-44519.739,15086.299,2322.2262,290.0647,2.29E-05,0.9177201,12767.189,17568.458
3687,33.869773,9.624,65,-300,61558.31,-28879.159,-44834.762,15116.712,1854.664,290.10262,2.89E-05,0.92009981,13199.598,17029.2
3699,33.955573,25.617,65,300,64325.522,-32249.308,-45471.798,15189.972,1015.3881,290.06774,5.28E-05,0.92129995,14116.287,16209.319
3704,33.98908,25.62,65,600,65409.441,-33778.866,-45777.776,15296.71,1027.2987,290.05035,5.26E-05,0.92451004,14218.799,16327.615
3693,33.911144,21.617,65,0,62789.502,-30525.935,-45147.401,15147.937,1119.352,290.17081,4.77E-05,0.91869362,13970.304,16276.999
3684,33.850614,25.621,65,-600,60518.591,-27424.473,-44540.091,15062.22,913.85813,290.0605,5.81E-05,0.9149189,14080.201,15965.729
3708,34.014441,16.621,65,810,66686.232,-35276.849,-46075.243,15342.718,1445.1572,290.00923,3.77E-05,0.92697043,13878.529,16849.683
3691,33.898746,5.621,65,0,62783.664,-30515.533,-45150.402,15148.384,2077.1577,290.08219,2.57E-05,0.91955198,15029.149,15186.265
3711,34.037211,3.619,90,-1070,82775.156,-26219.067,-43865.6,15406.076,2063.5578,290.02096,2.65E-05,0.93427387,13361.068,17607.114
3706,34.003703,3.62,65,810,66043.519,-35079.662,-46036.965,15370.541,1954.1926,290.04986,2.77E-05,0.92888242,13387.916,17426.276
3709,34.022587,25.619,65,810,66434.278,-35238.283,-46069.939,15334.507,991.78855,290.03997,5.43E-05,0.92630522,14264.141,16300.011
3694,33.920678,30.611,65,0,62796.656,-30524.948,-45148.018,15150.69,855.08441,290.03735,6.25E-05,0.91917669,14225.699,15980.715
3702,33.974731,9.625,65,600,65172.207,-33861.754,-45804.501,15280.602,1826.4298,290.04073,3.01E-05,0.92408327,13456.063,17212.179
3707,34.008238,9.626,65,810,66313.276,-34886.791,-45998.029,15319.001,1857.4478,290.0217,2.91E-05,0.92856447,13460.79,17288.553
3698,33.947427,16.621,65,300,64130.472,-32203.547,-45477.636,15206.252,1282.3857,290.04576,4.18E-05,0.92246328,13857.461,16501.64
3710,34.033233,1.616,90,-1070,82343.034,-26253.85,-43879.456,15410.66,2153.8943,289.95975,2.53E-05,0.93327398,13228.667,17649.889
3713,34.047948,16.621,90,-1070,82749.007,-26237.569,-43869.3,15359.95,1459.3577,289.97737,3.69E-05,0.92564413,13763.126,16757.854
3715,34.06674,1.616,90,-700,83578.467,-28213.55,-44269.308,15436.901,2110.0475,290.02721,2.58E-05,0.933539,13348.709,17698.988
3705,33.999726,1.617,65,810,66746.671,-35030.159,-46019.162,15362.043,2404.7823,290.05466,2.25E-05,0.93021282,12959.535,17934.395
3714,34.056094,25.619,90,-1070,81926.003,-25981.423,-43831.392,15387.985,1105.5079,290.04589,4.91E-05,0.92991014,14234.185,16506.431
3723,34.114962,16.622,90,-300,85651.83,-30553.235,-44718.612,15492.665,1575.2101,290.06103,3.46E-05,0.93507555,13887.313,17141.919
3720,34.100247,1.618,90,-300,85742.078,-30443.788,-44700.645,15501.602,2116.1692,290.03701,2.58E-05,0.9345419,13326.145,17673.703
3721,34.104226,3.617,90,-300,85765.39,-30526.511,-44708.046,15514.376,2199.7157,290.00943,2.48E-05,0.93648998,13326.787,17859.688
3703,33.980934,16.622,65,600,65044.215,-33753.211,-45779.009,15267.233,1359.8785,290.07165,3.96E-05,0.92447557,13821.75,16614.715
3722,34.10876,9.624,90,-300,85582.016,-30410.772,-44690.408,15505.651,1621.7487,290.03254,3.36E-05,0.93471149,13851.433,17183.506
3718,34.081456,16.621,90,-700,84129.7,-28192.459,-44251.793,15407.972,1504.53,290.03409,3.60E-05,0.93160639,13805.504,16916.364
3719,34.089602,25.618,90,-700,84002.201,-28128.36,-44234.319,15432.423,1094.2837,290.00876,4.99E-05,0.9336688,14241.66,16501.29
3716,34.070718,3.618,90,-700,84275.988,-28417.522,-44296.608,15446.568,2207.2531,290.03685,2.46E-05,0.93387365,13218.085,17776.289
3728,34.150132,21.617,90,0,86920.526,-32174.274,-45033.882,15546.548,1131.1656,290.04532,4.83E-05,0.93597013,14378.716,16715.274
3732,34.180211,9.625,90,300,88299.577,-33819.077,-45347.919,15609.531,1976.5557,290.03489,2.78E-05,0.94089409,13596.112,17677.05
3717,34.075252,9.626,90,-700,83688.244,-28537.33,-44335.051,15431.831,1679.8886,290.03657,3.26E-05,0.93343172,13686.125,17146.602
3729,34.159666,30.613,90,0,86915.222,-32176,-45033.759,15519.916,993.3634,290.0042,5.48E-05,0.93381137,14467.907,16509.548
3736,34.209184,3.621,90,700,89798.52,-35963.879,-45771.773,15808.818,1974.6059,290.02698,2.82E-05,0.95173279,13818.044,17894.633
3735,34.205206,1.617,90,700,89874.337,-36197.001,-45808.571,15765.076,1944.5864,289.99182,2.85E-05,0.94765409,13789.99,17782.616
3712,34.041746,9.624,90,-1070,82321.285,-26297.761,-43880.73,15391.864,1694.1997,290.04634,3.20E-05,0.93090168,13601.098,17099.407
3734,34.19456,25.618,90,300,88137.788,-33840.785,-45357.211,15671.905,1208.0935,290.02007,4.58E-05,0.94406217,14350.66,16841.178
3741,34.242692,3.615,90,1070,91522.079,-38430.736,-46276.789,15935.588,2159.733,290.04587,2.62E-05,0.95820865,13680.338,18129.834
3727,34.142823,13.607,90,0,86916.661,-32166.544,-45036.02,15528.737,1747.5807,290.06176,3.15E-05,0.93704139,13673.09,17280.445
3742,34.247225,9.626,90,1070,90782.906,-38061.071,-46190.406,15898.843,1573.7384,290.05176,3.55E-05,0.95142546,14211.899,17444.081
3743,34.253428,16.621,90,1070,91273.618,-37985.256,-46181.155,15870.382,1287.5289,290.0397,4.36E-05,0.95359224,14533.912,17182.058
3746,34.276198,3.62,120,-1380,106146.57,-26485.081,-43422.462,15858.061,2127.4202,289.96763,2.64E-05,0.95596225,13702.962,18105.695
3730,34.171698,1.616,90,300,88348.627,-33899.374,-45370.285,15606.942,1922.9641,290.04776,2.86E-05,0.94038297,13627.894,17596.005
3747,34.280732,9.627,120,-1380,106275.14,-26523.236,-43402.974,15812.715,1671.3328,290.03263,3.33E-05,0.95006136,14112.953,17559.542
3724,34.123109,25.619,90,-300,85757.62,-30483.505,-44698.96,15485.687,1227.0551,290.01748,4.43E-05,0.93333037,14187.365,16720.554
3748,34.286936,16.621,120,-1380,106841.84,-26303.641,-43374.687,15812.494,1333.5311,290.05506,4.29E-05,0.95632739,14419.512,17158.266
3731,34.175676,3.62,90,300,88074.264,-33821.132,-45359.225,15581.654,1856.7644,290.03285,2.96E-05,0.93994473,13665.862,17500.441
3745,34.27222,1.618,120,-1380,106815.48,-26430.358,-43376.537,15879.605,2041.8035,290.03315,2.74E-05,0.9541008,13854.669,18078.776
3726,34.137732,5.62,90,0,86919.046,-32165.187,-45030.716,15560.124,1781.4681,290.02611,3.09E-05,0.93898661,13786.247,17445.248
3750,34.305727,1.618,120,-1000,107374.18,-29097.069,-43906.92,15874.386,2189.658,290.11674,2.56E-05,0.95514605,13610.538,18125.795
3751,34.309705,3.619,120,-1000,107374.18,-28731.599,-43824.855,15844.83,2286.9281,290.01648,2.44E-05,0.95133758,13442.477,18159.907
3733,34.186414,16.622,90,300,88065.712,-33828.081,-45359.349,15615.943,1535.2237,290.09653,3.58E-05,0.9414782,13989.358,17145.188
3725,34.133754,1.618,90,0,86914.194,-32170.779,-45034.335,15556.402,2030.5048,290.04041,2.69E-05,0.93767723,13454.988,17635.386
3737,34.213718,9.625,90,700,90474.293,-36055.072,-45777.653,15816.37,1541.9388,290.10078,3.63E-05,0.9492835,14253.899,17435.434
3752,34.31424,9.625,120,-1000,107374.18,-28514.636,-43786.741,15821.697,1498.5155,290.0403,3.71E-05,0.9501302,14291.016,17369.782
3740,34.238712,1.619,90,1070,91384.836,-38014.941,-46172.768,15929.01,2008.4647,290.04472,2.78E-05,0.95228242,13821.15,17949.467
3739,34.228067,25.617,90,700,90109.641,-36303.201,-45849.398,15876.418,1148.3185,290.03356,4.84E-05,0.95019864,14636.112,17005.03
3738,34.219921,16.622,90,700,89483.947,-35970.375,-45780.736,15869.786,1487.0233,290.01961,3.76E-05,0.95329026,14295.057,17357.448
3755,34.339234,1.619,120,-500,107374.18,-31563.799,-44378.386,15817.196,2145.0509,290.02237,2.60E-05,0.95233588,13641.174,18076.594
3757,34.347747,9.626,120,-500,107374.18,-31366.982,-44346.933,15783.112,1679.4316,290.02257,3.31E-05,0.9492529,14024.593,17493.558
3758,34.35395,16.623,120,-500,107374.18,-31499.454,-44380.359,15747.193,1202.7607,290.03681,4.65E-05,0.9495156,14527.7,17006.087
3754,34.328589,25.619,120,-1000,107374.18,-28571.374,-43803.311,15763.359,871.69484,290.0517,6.43E-05,0.95256488,14800.732,16593.752
3759,34.362096,25.617,120,-500,107374.18,-31347.288,-44356.636,15761.217,935.30776,290.02327,5.92E-05,0.94616265,14776.372,16697.921
3762,34.381811,13.607,120,0,107374.18,-34117.653,-44885.498,15785.441,1300.6194,290.04316,4.28E-05,0.94898974,14393.694,17066.831
3749,34.295082,25.618,120,-1380,107004,-26650.939,-43401.905,15770.115,992.25907,290.05735,5.64E-05,0.94956645,14752.807,16800.789
3753,34.320442,16.621,120,-1000,107374.18,-28826.615,-43862.64,15802.564,1191.184,290.03899,4.69E-05,0.95098869,14551.754,17006.599
3770,34.444192,1.618,120,1000,107374.18,-39536.4,-45943.84,15916.432,2206.8522,290.00372,2.55E-05,0.95599864,13741.094,18281.986
3761,34.37672,5.621,120,0,107374.18,-34104.825,-44878.755,15826.275,2159.3963,290.01884,2.58E-05,0.95161278,13572.985,18029.126
3766,34.414664,3.619,120,500,107374.18,-36752.669,-45390.349,15858.313,2105.7176,290.03938,2.65E-05,0.95291999,13654.631,17995.642
3768,34.425401,16.621,120,500,107374.18,-36883.867,-45417.979,15820.286,1269.4865,290.02772,4.40E-05,0.95132102,14463.872,17080.703
3744,34.261574,25.618,90,1070,91087.571,-38284.778,-46231.809,15845.282,1156.4412,290.03651,4.82E-05,0.95185764,14599.57,16982.228
3756,34.343213,3.617,120,-500,107374.18,-31167.04,-44308.162,15818.935,1987.2062,290.00293,2.80E-05,0.95009409,13771.651,17864.521
3765,34.410685,1.618,120,500,107374.18,-36862.734,-45419.418,15882.271,2127.7005,290.03368,2.63E-05,0.95393188,13667.342,18048.425
3775,34.477699,1.62,120,1380,107374.18,-40803.934,-46184.28,15954.784,2338.5022,290.00433,2.41E-05,0.95812296,13625.813,18447.025
3774,34.467053,25.622,120,1000,107374.18,-38999.397,-45824.154,15876.122,1002.2253,289.9735,5.58E-05,0.95404519,14803.039,16873.082
3760,34.372742,1.617,120,0,107374.18,-34110.622,-44883.648,15840.988,2151.9748,290.02903,2.60E-05,0.9524703,13607.498,18043.805
3772,34.452706,9.626,120,1000,107374.18,-39422.1,-45923.652,15903.223,1744.4169,290.00027,3.20E-05,0.95383293,14118.894,17711.329
3764,34.398653,30.612,120,0,107374.18,-34108.772,-44887.76,15792.115,906.70569,290.01295,6.13E-05,0.94802814,14808.676,16673.324
3779,34.50056,25.624,120,1380,107374.18,-40645.477,-46160.228,15913.722,954.32467,290.02307,5.89E-05,0.95581391,14930.378,16896.733
3771,34.448171,3.621,120,1000,107374.18,-39755.954,-45961.067,15914.295,2143.991,290.00999,2.61E-05,0.95433564,13755.279,18179.852
3763,34.38912,21.615,120,0,107374.18,-34118.845,-44886.279,15768.386,1250.6203,290.0204,4.46E-05,0.94775811,14427.363,17005.95
3786,34.548693,3.618,65,-600,60238.227,-27120.593,-44484.051,16044.932,2027.0113,290.07322,2.78E-05,0.96005843,13945.827,18112.042
3787,34.553227,9.627,65,-600,59844.715,-27275.719,-44516.245,16034.372,1754.0757,290.04481,3.21E-05,0.95933017,14187.33,17799.316
3784,34.534069,25.617,65,-810,58749.491,-25811.906,-44232.222,15968.352,1098.1458,289.99558,5.11E-05,0.9549054,14785.504,17055.991
3783,34.525923,16.621,65,-810,59273.791,-26009.257,-44261.167,15948.461,1457.219,290.01692,3.84E-05,0.95475253,14403.591,17400.59
3788,34.55943,16.62,65,-600,59903.509,-27075.983,-44473.69,16015.716,1459.6875,290.00942,3.87E-05,0.95912133,14461.512,17460.679
3767,34.419198,9.624,120,500,107374.18,-36994.96,-45442.36,15809.449,1545.7141,289.99543,3.59E-05,0.94789442,14185.029,17380.234
3785,34.544714,1.618,65,-600,59499.512,-27236.413,-44508.309,16051.402,2217.5584,290.02002,2.55E-05,0.96253112,13824.431,18416.043
3776,34.481677,3.623,120,1380,107374.18,-40792.504,-46186.994,15931.627,1888.9967,290.01503,2.97E-05,0.9566596,14015.819,17902.818
3769,34.433547,25.619,120,500,107374.18,-36911.414,-45426.777,15843.641,1007.199,289.99594,5.55E-05,0.95221798,14751.947,16823.901
3773,34.458907,16.622,120,1000,107374.18,-39377.901,-45886.895,15883.056,1321.594,290.01405,4.23E-05,0.95268003,14519.127,17239.166
3792,34.586734,9.627,65,-300,61193.701,-28935.939,-44839.984,16086.918,1696.7662,290.00045,3.34E-05,0.95946265,14259,17751.414
3794,34.601083,25.621,65,-300,61239.75,-28850.913,-44822.757,16053.815,1208.8163,290.01837,4.70E-05,0.96030049,14769.068,17258.043
3793,34.592937,16.62,65,-300,61387.641,-28845.774,-44814.369,16068.58,1542.9473,290.04199,3.66E-05,0.96036418,14464.161,17656.344
3791,34.582199,3.62,65,-300,61277.124,-28894.989,-44827.896,16099.427,2171.9577,290.00683,2.60E-05,0.96219297,13921.814,18405.004
3780,34.511207,1.619,65,-810,58793.731,-25963.044,-44253.026,16000.356,2131.5019,289.99651,2.65E-05,0.96000248,13904.952,18310.139
3777,34.486212,9.627,120,1380,107374.18,-41239.342,-46268.895,15927.883,1750.7499,290.0045,3.20E-05,0.95610141,14105.478,17719.371
3781,34.515186,3.617,65,-810,58851.046,-25810.508,-44225.562,15982.052,2007.2242,289.95562,2.80E-05,0.95648664,13978.986,18119.348
3798,34.628106,21.616,65,0,62504.739,-30527.292,-45146.784,16093.999,1464.2455,290.03753,3.86E-05,0.96200941,14532.16,17550.628
3778,34.492414,16.623,120,1380,107374.18,-41175.49,-46241.266,15910.202,1401.3865,290.00442,3.99E-05,0.95357553,14408.517,17285.412
3799,34.637639,30.614,65,0,62519.664,-30537.858,-45138.972,16085.578,913.16911,290.01788,6.18E-05,0.95975837,15119.47,17002.752
3801,34.653651,3.621,65,300,63725.2,-32179.125,-45467.933,16167.396,1907.7769,290.00935,2.97E-05,0.96373421,14206.204,18117.433
3797,34.620797,13.606,65,0,62501.162,-30535.762,-45147.689,16113.608,1691.7937,290.01204,3.34E-05,0.96245028,14318.985,17799.55
3782,34.51972,9.627,65,-810,59225.686,-26190.08,-44305.037,15956.68,1724.9862,289.98976,3.26E-05,0.9571443,14147.274,17700.19
3803,34.664388,16.62,65,300,63908.368,-32212.305,-45472.004,16129.888,1529.4738,290.03653,3.70E-05,0.96273825,14481.07,17633.132
3802,34.658186,9.624,65,300,63709.7,-32204.205,-45475.663,16152.52,1885.0968,290.03483,3.00E-05,0.96425659,14218.893,18124.208
3807,34.691693,9.627,65,600,65130.187,-33897.319,-45800.883,16155.684,1832.5953,290.00031,3.08E-05,0.96476321,14314.609,18092.401
3806,34.687158,3.618,65,600,64830.088,-33754.568,-45777.611,16196.367,1924.4707,290.01755,2.96E-05,0.96545454,14283.143,18235.736
3796,34.615707,5.622,65,0,62498.325,-30528.731,-45153.445,16129.086,1820.2843,290.05744,3.12E-05,0.96308179,14233.277,17977.39
3789,34.567576,25.62,65,-600,59763.759,-27266.222,-44511.886,16026.609,1128.7005,290.03812,4.98E-05,0.95708055,14814.36,17142.216
3800,34.649673,1.617,65,300,63825.686,-32196.763,-45469.413,16159.549,2371.8617,290.02253,2.40E-05,0.96652449,13766.633,18654.316
3790,34.578222,1.617,65,-300,61002.516,-28890.096,-44826.21,16111.738,2066.2199,289.97794,2.74E-05,0.96269031,14052.422,18311.113
3812,34.7252,9.626,65,810,65883.499,-34837.535,-45984.872,16210.511,1714.5711,290.00949,3.32E-05,0.96626354,14480.522,18009.094
3795,34.611729,1.616,65,0,62491.952,-30529.142,-45144.153,16148.027,1977.2664,290.0184,2.86E-05,0.96357098,14083.128,18155.336
3810,34.716687,1.618,65,810,66232.731,-35035.34,-46017.476,16240.958,2065.2308,289.97904,2.76E-05,0.96768306,14187.815,18439.498
3808,34.697895,16.621,65,600,64920.541,-33846.172,-45796.401,16159.86,1464.776,289.98426,3.88E-05,0.96465697,14679.978,17700.163
3809,34.706042,25.619,65,600,65042.612,-33980.165,-45812.313,16161.356,1097.4679,290.0205,5.16E-05,0.96485484,14982.35,17248.842
3817,34.758707,9.623,90,-1070,81640.826,-26188.56,-43868.889,16247.941,1662.388,290.02571,3.44E-05,0.97098263,14531.796,17971.831
3818,34.764909,16.621,90,-1070,82650.042,-26319.798,-43874.933,16224.375,1393.5936,290.03336,4.10E-05,0.96852759,14783.947,17651.79
3816,34.754172,3.619,90,-1070,82126.809,-26181.241,-43861.406,16256.344,2080.9259,290.00438,2.74E-05,0.97001304,14074.501,18360.62
3825,34.817208,1.619,90,-300,85609.317,-30625.557,-44725.068,16314.067,2138.71,290.00478,2.69E-05,0.97400939,14127.069,18529.062
3823,34.798417,16.622,90,-700,83766.446,-28304.826,-44265.854,16257.642,1157.5723,289.99709,4.94E-05,0.969873,15033.792,17412.118
3827,34.825722,9.624,90,-300,85358.801,-30506.652,-44702.413,16276.749,1717.4477,290.0015,3.34E-05,0.97158608,14488.842,18019.107
3819,34.773056,25.622,90,-1070,82837.446,-26673.88,-43947.748,16211.302,1026.6875,289.97741,5.56E-05,0.96834435,15119.479,17234.047
3826,34.821187,3.621,90,-300,85091.921,-30324.842,-44672.975,16311.016,2060.4678,289.99859,2.78E-05,0.97216015,14241.545,18487.141
3805,34.68318,1.616,65,600,65420.254,-33900.032,-45792.043,16203.057,2030.3211,289.98496,2.80E-05,0.9665355,14159.163,18324.625
3811,34.720665,3.62,65,810,65666.452,-34957.55,-46006.252,16233.197,2078.6306,289.99969,2.74E-05,0.9691575,14160.478,18445.703
3804,34.672534,25.62,65,300,63925.349,-32232.246,-45469.413,16127.214,1177.4222,290.00444,4.82E-05,0.96365696,14876.515,17298.869
3829,34.840071,25.617,90,-300,85395.681,-30438.566,-44683.418,16181.483,996.55315,289.96875,5.72E-05,0.96798964,15144.299,17205.953
3831,34.854694,5.62,90,0,86684.359,-32182.085,-45030.84,16267.812,1965.7281,290.00122,2.93E-05,0.97063154,14210.42,18263.631
3837,34.897172,9.625,90,300,88057.613,-33841.443,-45351.454,16329.09,1677.5992,290.02052,3.42E-05,0.97466967,14589.635,18052.001
3830,34.850716,1.616,90,0,86676.424,-32180.4,-45028.167,16308.645,2180.5054,289.99262,2.63E-05,0.97399485,14112.908,18620.273
3813,34.731403,16.622,65,810,65256.699,-34895.837,-46006.211,16181.739,1404.4611,289.96698,4.05E-05,0.96559618,14702.368,17593.399
3832,34.859785,13.609,90,0,86698.462,-32177.604,-45034.088,16218.57,1384.2771,290.01783,4.12E-05,0.96877788,14799.471,17637.367
3815,34.750194,1.618,90,-1070,82099.797,-26354.746,-43895.655,16271.928,1960.1261,290.01447,2.94E-05,0.97307762,14258.836,18311.124
3820,34.783702,1.615,90,-700,83688.738,-28367.115,-44279.093,16280.878,1883.5436,289.98375,3.04E-05,0.97161968,14370.777,18256.91
3814,34.739549,25.619,65,810,66092.652,-34837.947,-45980.144,16180.428,1048.9912,290.00709,5.43E-05,0.96579612,15103.119,17254.689
3821,34.78768,3.619,90,-700,83810.974,-28381.793,-44286.617,16281.133,2048.2887,290.0112,2.80E-05,0.9726033,14209.745,18428.063
3841,34.926145,3.621,90,700,89861.345,-36072.464,-45781.23,16343.298,2187.4948,289.98938,2.62E-05,0.9733549,14050.293,18559.515
3822,34.792214,9.626,90,-700,83650.049,-28379.49,-44287.357,16274.077,1481.3041,289.99725,3.85E-05,0.96984725,14756.713,17810.024
3824,34.806563,25.618,90,-700,84036.697,-28268.274,-44261.249,16253.717,1063.7307,289.97333,5.36E-05,0.96801845,15093.065,17283.248
3828,34.831924,16.621,90,-300,85276.817,-30510.764,-44708.087,16258.056,1246.7588,289.96469,4.56E-05,0.968582,14975.441,17544.569
3840,34.922167,1.618,90,700,89201.402,-35950.476,-45769.265,16337.92,2286.0298,289.99377,2.51E-05,0.973897,14020.456,18747.857
3843,34.936882,16.622,90,700,89497.679,-36040.312,-45802.897,16318.767,1357.5022,290.02563,4.27E-05,0.97433918,14925.964,17721.177
3839,34.911522,25.618,90,300,87752.043,-33773.562,-45352.935,16268.608,1029.7388,289.99767,5.56E-05,0.97247693,15147.374,17283.192
3842,34.93068,9.625,90,700,89708.026,-36097.873,-45793.646,16329.221,1660.6975,290.04062,3.45E-05,0.97243025,14595.121,18014.111
3845,34.955674,1.616,90,1070,91076.635,-37859.978,-46134.819,16390.998,2306.729,289.97546,2.50E-05,0.9766966,14063.706,18803.233
3844,34.945028,25.618,90,700,89205.266,-36032.294,-45792.166,16323.17,1050.2186,289.97719,5.45E-05,0.97137837,15205.673,17366.812
3847,34.964187,9.625,90,1070,91009.658,-37911.084,-46147.729,16365.985,1780.971,290.00326,3.25E-05,0.97735021,14550.034,18223.592
3838,34.903375,16.621,90,300,87954.742,-33881.448,-45364.365,16291.497,1378.1048,290.04232,4.17E-05,0.97325963,14868.094,17703.572
3835,34.88866,1.616,90,300,87873.457,-33927.209,-45373.78,16336.21,2251.0112,290.00649,2.55E-05,0.97424229,14061.847,18697.112
3846,34.959653,3.619,90,1070,91380.971,-37924.2,-46140.739,16361.372,1825.0119,289.99063,3.15E-05,0.97638534,14471.544,18240.395
3848,34.970389,16.622,90,1070,90879.116,-37887.936,-46137.368,16355.157,1330.6829,289.95274,4.39E-05,0.97891586,14945.729,17679.392
3836,34.892638,3.619,90,300,87731.198,-33738.861,-45338.503,16328.493,2195.0938,289.99902,2.61E-05,0.97322922,14075.333,18585.192
3849,34.978536,25.618,90,1070,91149.45,-38240.662,-46207.716,16347.13,988.4644,290.01405,5.85E-05,0.97455259,15296.36,17326.499
3853,35.003897,16.622,120,-1380,106043.91,-26462.962,-43407.456,16367.296,1455.4425,289.94253,3.95E-05,0.97513131,14869.161,17871.697
3855,35.022689,1.617,120,-1000,107374.18,-28629.634,-43812.397,16457.038,2239.9768,289.9654,2.58E-05,0.98047481,14210.689,18837.927
3858,35.037404,16.623,120,-1000,107374.18,-29056.736,-43902.727,16357.778,1462.4007,289.94014,4.01E-05,0.98317007,14864.051,17874.211
3854,35.012043,25.618,120,-1380,106579.35,-26370.083,-43383.444,16354.126,1101.1164,289.98186,5.22E-05,0.97510796,15165.974,17439.733
3856,35.026667,3.619,120,-1000,107374.18,-28876.365,-43861.283,16425.528,1969.4714,289.94978,2.93E-05,0.97832979,14438.386,18506.19
3833,34.867094,21.616,90,0,86684.483,-32174.109,-45029.195,16266.512,1273.7389,290.01201,4.48E-05,0.96881936,14882.844,17496.752
3863,35.070911,16.621,120,-500,107374.18,-31464.137,-44360.624,16400.902,1535.1172,289.98295,3.75E-05,0.97638333,14813.682,17985.985
3852,34.997694,9.625,120,-1380,106743.2,-26747.559,-43441.828,16379.823,1810.2219,289.99584,3.17E-05,0.974167,14508.184,18237.735
3834,34.876627,30.613,90,0,86681.769,-32174.849,-45039.351,16249.134,1024.8805,290.0085,5.57E-05,0.96935734,15117.226,17232.764
3870,35.127647,1.616,120,500,107374.18,-36839.257,-45413.785,16480.552,2385.6331,289.96592,2.43E-05,0.9815621,14098.741,19028.612
3867,35.098772,13.607,120,0,107374.18,-34090.188,-44865.557,16392.127,1672.1961,289.97876,3.46E-05,0.97654157,14691.03,18147.708
3850,34.989181,1.616,120,-1380,107131.33,-26238.762,-43346.646,16413.232,2358.5343,289.99685,2.45E-05,0.97791807,14081.216,18952.986
3871,35.131625,3.619,120,500,107374.18,-36744.446,-45389.321,16444.525,1876.5773,289.97472,3.08E-05,0.97723682,14548.348,18414.188
3851,34.993159,3.619,120,-1380,106329,-26711.419,-43434.262,16394.685,1917.4179,290.00498,3.01E-05,0.97831768,14423.186,18391.794
3869,35.115614,30.615,120,0,107374.18,-34111.116,-44880.564,16411.353,910.27211,289.96952,6.34E-05,0.97563566,15405.149,17273.457
3868,35.106081,21.616,120,0,107374.18,-34110.828,-44878.468,16409.963,1368.007,289.9534,4.21E-05,0.9764355,14966.616,17785.889
3861,35.060174,3.62,120,-500,107374.18,-31531.606,-44363.173,16431.407,1921.3981,289.91308,3.00E-05,0.97735425,14440.224,18408.846
3872,35.13616,9.624,120,500,107374.18,-36878.029,-45422.995,16442.926,1838.9539,289.96638,3.14E-05,0.97841152,14495.642,18283.045
3877,35.169667,9.627,120,1000,107374.18,-39640.544,-45944.909,16439.258,1790.5446,289.98822,3.24E-05,0.97977379,14645.942,18343.523
3859,35.04555,25.621,120,-1000,107291.35,-28548.185,-43807.874,16398.612,1142.6323,289.94333,5.05E-05,0.97679669,15205.49,17553.106
3873,35.142363,16.62,120,500,107374.18,-36967.33,-45430.025,16433.592,1507.5787,289.974,3.83E-05,0.97821026,14868.94,17976.394
3862,35.064709,9.626,120,-500,107374.18,-31358.554,-44341.259,16428.544,1860.9638,289.97287,3.11E-05,0.97823518,14561.853,18394.925
3865,35.089703,1.618,120,0,107374.18,-34103.016,-44880.688,16475.558,1966.5184,289.98411,2.95E-05,0.9805018,14483.127,18530.823
3882,35.203174,9.626,120,1380,107374.18,-41803.892,-46382.126,16505.222,1684.8785,290.01852,3.46E-05,0.98386534,14771.882,18239.24
3876,35.165133,3.618,120,1000,107374.18,-39576.775,-45940.509,16466.57,1931.1321,289.97584,3.00E-05,0.9803456,14494.728,18479.05
3857,35.031201,9.625,120,-1000,107374.18,-28797.259,-43831.968,16407.713,1786.0007,289.92454,3.23E-05,0.97787978,14543.916,18243.215
3881,35.19864,3.619,120,1380,107374.18,-41799.122,-46361.198,16475.663,1751.7873,289.95678,3.30E-05,0.98128932,14718.205,18343.916
3880,35.194662,1.616,120,1380,107374.18,-42064.849,-46404.204,16505.415,2141.0134,289.91463,2.71E-05,0.98025186,14322.476,18719.453
3860,35.056196,1.617,120,-500,107374.18,-31365.379,-44349.852,16459.047,1885.8029,289.96019,3.06E-05,0.97903925,14516.907,18413.396
3883,35.209378,16.619,120,1380,107374.18,-41899.238,-46404.204,16497.831,1373.4981,289.9702,4.26E-05,0.98074923,15073.418,17903.036
3879,35.184016,25.62,120,1000,107374.18,-39679.315,-45952.761,16445.786,1086.7719,289.95333,5.32E-05,0.9779601,15319.743,17559.711
3886,35.232147,3.62,120,-1380,106595.02,-26440.307,-43401.453,16587.227,2128.5523,289.96629,2.76E-05,0.98566471,14471.057,18862.63
3866,35.093681,5.621,120,0,107374.18,-34109.101,-44878.797,16455.924,1802.2603,289.97181,3.21E-05,0.97860642,14570.205,18282.532
3864,35.079058,25.617,120,-500,107374.18,-31188.502,-44315.357,16401.482,1206.9128,289.99069,4.77E-05,0.97663222,15089.159,17578.579
3884,35.217523,25.62,120,1380,107374.18,-41789.872,-46373.779,16485.706,1016.5511,290.07307,5.85E-05,0.99265932,15362.505,17451.747
3890,35.261676,1.618,120,-1000,107341.93,-28716.386,-43842.658,16785.747,2235.3652,290.03108,2.64E-05,0.99566671,14567.046,19178.379
3889,35.251031,25.618,120,-1380,106318.68,-27020.973,-43513.121,16676.226,1063.2457,290.12386,5.52E-05,0.98968332,15527.078,17720.376
3892,35.270189,9.624,120,-1000,107259.86,-28407.367,-43786.741,16821.44,1483.5513,289.97104,3.98E-05,0.99487284,15239.734,18300.407
3895,35.295183,1.617,120,-500,107374.18,-31423.269,-44370.656,16848.7,2271.3869,290.04755,2.64E-05,1.0042673,14609.022,19287.392
3900,35.32869,1.617,120,0,107374.18,-34096.972,-44885.745,16760.36,2305.1646,289.97441,2.55E-05,0.99283237,14478.002,19232.241
3874,35.150508,25.619,120,500,107374.18,-36911.332,-45421.514,16405.601,1166.9484,289.9755,4.93E-05,0.97703495,15183.776,17603.81
3875,35.161154,1.616,120,1000,107374.18,-40056.792,-46032.977,16473.486,1855.1188,289.98323,3.11E-05,0.97875589,14544.507,18358.796
3898,35.309899,16.62,120,-500,107374.18,-31221.723,-44325.389,16762.114,1282.525,289.95308,4.58E-05,0.99089074,15381.41,18009.428
3885,35.228169,1.617,120,-1380,106023.88,-26336.657,-43380.155,16583.958,1952.7398,290.01852,2.99E-05,0.98576888,14556.207,18577.288
3897,35.303696,9.624,120,-500,107374.18,-31114.537,-44306.599,16815.362,1606.8028,289.90456,3.67E-05,0.99432915,15124.303,18443.02
3894,35.284537,25.62,120,-1000,107374.18,-28406.544,-43781.972,16779.67,1036.5041,289.96482,5.71E-05,0.99319397,15666.904,17801.227
3891,35.265654,3.619,120,-1000,107374.18,-28660.758,-43829.049,16830.237,2133.118,289.99346,2.77E-05,0.99608294,14672.702,19082.43
3903,35.345069,21.614,120,0,107374.18,-34101.783,-44876.7,16650.534,1214.7822,289.97873,4.85E-05,0.9854066,15381.919,17882.546
3888,35.242884,16.622,120,-1380,106619.11,-27331.801,-43558.265,16636.917,1349.0059,289.95352,4.35E-05,0.98516753,15261.568,18033.704
3907,35.375147,9.625,120,500,107374.18,-37038.295,-45441.908,16632.094,1687.7748,289.97906,3.45E-05,0.98483265,14856.313,18324.202
3887,35.236682,9.626,120,-1380,106554.97,-26419.092,-43407.826,16597.81,1696.3097,289.9662,3.43E-05,0.98408447,14796.19,18282.962
3904,35.354602,30.612,120,0,107374.18,-34108.114,-44882.374,16636.765,1071.3146,289.97558,5.45E-05,0.9866833,15457.516,17657.454
3896,35.299161,3.62,120,-500,107374.18,-31243.637,-44323.662,16857.048,2160.1953,289.90738,2.80E-05,0.9963689,14704.765,19160.407
3901,35.332669,5.621,120,0,107374.18,-34106.881,-44875.96,16730.49,2057.6485,289.9691,2.85E-05,0.99077351,14650.262,18891.819
3906,35.370612,3.619,120,500,107374.18,-36914.21,-45422.789,16689.425,2221.6158,289.98312,2.64E-05,0.98998498,14440.136,19027.753
3878,35.175869,16.621,120,1000,107374.18,-39618.589,-45949.267,16457.341,1430.3485,289.96531,4.04E-05,0.9796008,14921.165,17874.633
3909,35.389496,25.616,120,500,107374.18,-36869.436,-45412.305,16546.851,954.60705,289.97712,6.08E-05,0.98232401,15479.276,17452.543
3911,35.404119,3.62,120,1000,107374.18,-39915.891,-45999.18,16633.49,2225.6786,289.97494,2.62E-05,0.9863757,14329.31,18904.559
3893,35.276392,16.621,120,-1000,107374.18,-28475.617,-43793.237,16773.989,1377.2964,289.96705,4.26E-05,0.99089036,15338.289,18180.276
3914,35.423003,25.62,120,1000,107374.18,-39463.75,-45915.347,16565.766,992.37169,289.94556,5.87E-05,0.98378448,15479.907,17527.699
3905,35.366634,1.617,120,500,107374.18,-36866.681,-45410.742,16705.616,2101.0357,289.95876,2.79E-05,0.99126315,14611.574,18954.952
3899,35.318045,25.617,120,-500,107374.18,-31186.94,-44322.017,16693.235,1000.1992,289.93649,5.86E-05,0.98863691,15610.132,17661.848
3915,35.433649,1.616,120,1380,107374.18,-41331.07,-46277.899,16612.225,2366.4626,289.97177,2.47E-05,0.98734953,14281.112,19165.827
3910,35.400141,1.618,120,1000,107374.18,-39591.617,-45940.386,16619.442,2351.3432,289.95582,2.48E-05,0.98660955,14184.805,19023.286
3917,35.442161,9.626,120,1380,107374.18,-41516.087,-46310.585,16613.498,1807.8097,289.96596,3.24E-05,0.98649731,14723.193,18460.302
3918,35.448364,16.621,120,1380,107374.18,-41731.118,-46351.618,16608.897,1317.5575,289.94173,4.43E-05,0.98556463,15235.751,17946.28
3919,35.456511,25.62,120,1380,107374.18,-42052.103,-46418.43,16583.486,812.33264,289.95734,7.12E-05,0.98140443,15710.968,17384.921
3925,35.500663,1.618,15,-200,13308.828,-26088.485,-45136.546,16725.226,2370.7517,289.95918,2.48E-05,0.98799768,14358.592,19243.964
3916,35.437627,3.619,120,1380,107374.18,-41848.789,-46377.891,16615.25,1927.3759,289.98275,3.03E-05,0.98639848,14594.073,18570.947
3912,35.408654,9.627,120,1000,107374.18,-39559.26,-45935.945,16603.342,1647.7395,289.96509,3.53E-05,0.98395978,14923.445,18325.232
3922,35.475669,9.625,15,-290,12982.335,-25752.823,-45071.215,16673.284,1780.6099,289.97342,3.27E-05,0.98435453,14811.181,18473.91
3902,35.337759,13.609,120,0,107374.18,-34099.275,-44880.77,16726.453,1671.3155,289.88506,3.50E-05,0.98856892,14979.658,18444.594
3927,35.509176,9.626,15,-200,13361.537,-26159.038,-45146.496,16701.164,1832.4414,289.97305,3.20E-05,0.98839872,14812.732,18587.683
3908,35.38135,16.621,120,500,107374.18,-36756.657,-45391.583,16574.257,1227.8902,289.95508,4.74E-05,0.98482862,15261.096,17809.975
3931,35.538149,5.62,15,-100,13792.339,-26702.125,-45256.397,16750.617,1781.4156,289.9641,3.32E-05,0.99298031,14895.55,18571.551
3913,35.414857,16.619,120,1000,107374.18,-39836.169,-45999.304,16556.769,1345.565,289.97014,4.32E-05,0.98370997,15137.791,17913.613
3929,35.523525,25.619,15,-200,13350.354,-26097.695,-45142.96,16694.486,1044.7809,289.94994,5.57E-05,0.98436371,15587.49,17741.783
3924,35.490018,25.621,15,-290,12985.912,-25686.587,-45059.579,16637.157,905.08915,289.97232,6.43E-05,0.98332103,15630.043,17498.876
3920,35.467156,1.619,15,-290,13062.427,-25655.463,-45051.438,16682.621,2411.7262,289.96426,2.41E-05,0.98804087,14258.694,19231.842
3936,35.576093,5.62,15,0,14225.525,-27239.743,-45361.281,16791.865,2180.6621,290.08075,2.69E-05,0.99087875,14546.732,19032.197
3937,35.581183,13.607,15,0,14224.785,-27236.906,-45361.569,16766.711,1762.514,289.90165,3.33E-05,0.98991437,14908.07,18538.637
3942,35.619127,13.608,15,100,14662.659,-27821.807,-45471.757,16798.537,1625.2388,289.98102,3.63E-05,0.99015221,15128.868,18479.414
3934,35.560081,30.615,15,-100,13792.092,-26686.542,-45256.767,16703.937,858.02427,290.01765,6.79E-05,0.98537044,15775.831,17543.502
3921,35.471134,3.617,15,-290,12827.085,-25545.933,-45032.854,16674.876,2124.3303,289.95954,2.75E-05,0.98537667,14528.729,18910.918
3926,35.504642,3.617,15,-200,13277.005,-26082.605,-45145.633,16729.697,1934.6389,289.97757,3.03E-05,0.98797251,14789.204,18772.624
3943,35.626436,21.615,15,100,14666.03,-27824.685,-45469.866,16785.525,1356.4353,289.99952,4.35E-05,0.98867048,15380.303,18172.828
3930,35.53417,1.617,15,-100,13722.32,-26656.282,-45234.729,16767.878,2446.4728,289.88287,2.40E-05,0.99128536,14359.975,19410.368
3945,35.648002,1.617,15,200,15101.19,-28388.165,-45585.604,16869.748,2365.671,289.98397,2.50E-05,0.995429,14530.502,19415.296
3928,35.515379,16.622,15,-200,13338.39,-26127.832,-45142.467,16706.254,1454.7455,289.93634,4.03E-05,0.98831419,15194.539,18186.522
3939,35.598026,30.611,15,0,14241.231,-27241.306,-45359.431,16731.569,1101.7189,289.97579,5.34E-05,0.98879312,15533.569,17806.491
3923,35.481872,16.619,15,-290,12898.625,-25547.947,-45032.525,16642.921,1338.8371,289.93514,4.35E-05,0.98562539,15247.051,18013.414
3947,35.656515,9.623,15,200,15229.221,-28425.867,-45587.619,16837.769,1838.9292,289.97875,3.20E-05,0.99227843,14946.562,18747.994
3946,35.651981,3.62,15,200,15105.548,-28368.183,-45579.232,16876.015,2040.2208,289.97972,2.89E-05,0.9937129,14800.335,19008.776
3932,35.543239,13.608,15,-100,13811.375,-26719.393,-45257.959,16741.413,1419.5841,289.98714,4.15E-05,0.98724526,15264.056,18189.085
3935,35.572114,1.617,15,0,14222.072,-27235.55,-45365.557,16795.485,2457.5069,290.02606,2.40E-05,0.99459806,14348.609,19411.391
3950,35.681509,1.617,15,290,15507.364,-28946.218,-45690.365,16884.218,2295.5483,289.96514,2.58E-05,0.99423336,14484.227,19220.43
3944,35.635969,30.613,15,100,14635.358,-27801.62,-45471.675,16796.128,959.61818,289.92892,6.10E-05,0.98861058,15755.885,17733.044
3933,35.550548,21.615,15,-100,13750.731,-26687.118,-45263.222,16708.257,1373.7295,289.97052,4.24E-05,0.98557288,15215.958,18044.042
3948,35.662717,16.622,15,200,15108.467,-28359.672,-45572.735,16833.411,1461.4222,289.97905,4.02E-05,0.99167932,15258.914,18271.915
3940,35.610058,1.617,15,100,14655.71,-27797.385,-45450.871,16837.156,2117.1045,289.88079,2.78E-05,0.9920071,14644.894,18989.177
3957,35.723529,6.612,25,-400,22188.367,-25681.694,-44880.77,16920.144,1963.9004,289.9682,3.02E-05,0.99732779,14888.025,18933.602
3938,35.588492,21.616,15,0,14230.994,-27243.197,-45357.539,16754.087,1181.5866,289.97985,4.95E-05,0.98643579,15506.466,17930.282
3956,35.718995,3.618,25,-400,22221.259,-25776.587,-44891.419,16930.252,2050.3871,289.96066,2.90E-05,0.99956807,14916.881,19141.543
3959,35.735372,15.613,25,-400,22224.754,-25781.357,-44896.024,16892.919,1470.9466,290.00524,4.03E-05,0.99553171,15343.726,18388.991
3960,35.743238,1.614,25,-300,22608.438,-26214.009,-44980.679,16956.58,2352.9523,289.9365,2.53E-05,0.99897877,14558.836,19426.76
3951,35.685487,3.622,15,290,15331.762,-28625.316,-45626.391,16897.357,1709.6071,289.96317,3.47E-05,0.9964616,15097.3,18627.862
3962,35.751751,8.613,25,-300,22737.58,-26236.087,-44988.82,16935.817,1884.4247,289.9638,3.14E-05,0.99684381,15027.994,18911.127
3954,35.704371,25.618,15,290,15442.566,-28866.578,-45673.878,16861.599,957.76996,289.96188,6.16E-05,0.99406068,15806.103,17779.847
3952,35.690021,9.626,15,290,15461.767,-28864.481,-45675.893,16850.837,1721.0641,289.97869,3.44E-05,0.99696597,15109.931,18651.675
3941,35.614036,5.622,15,100,14644.65,-27772.469,-45461.602,16825.762,1883.8615,290.02399,3.11E-05,0.99013324,14838.15,18712.578
3961,35.747216,3.619,25,-300,22819.028,-26225.398,-44981.831,16952.679,2213.2199,289.9568,2.68E-05,0.9986087,14642.111,19217.414
3965,35.77452,1.618,25,-150,23327.332,-27079.93,-45147.442,16966.067,2391.6403,289.90026,2.48E-05,0.99870115,14605.566,19533.555
3971,35.812006,5.621,25,0,24023.941,-27916.906,-45312.93,16942.189,2178.8543,289.99115,2.72E-05,0.99798124,14685.341,19189.265
3972,35.817096,13.607,25,0,24012.1,-27908.642,-45299.115,16890.185,1524.3137,289.96971,3.89E-05,0.99470022,15283.426,18424.402
3955,35.715016,1.617,25,-400,22356.239,-25648.884,-44869.134,16922.119,1942.6452,289.97471,3.05E-05,0.99776434,14929.074,18926.967
3967,35.783033,9.626,25,-150,23435.916,-27156.074,-45150.32,16940.478,1894.8879,289.9611,3.12E-05,0.99828183,14989.466,18909.14
3969,35.797382,25.619,25,-150,23276.349,-27079.107,-45151.841,16890.492,1059.2093,289.97928,5.57E-05,0.99431473,15748.793,17933.58
3975,35.845972,1.616,25,150,24616.736,-28718.112,-45466.659,16942.505,2395.6934,289.95493,2.47E-05,0.99856465,14491.892,19437.775
3949,35.670864,25.619,15,200,15206.649,-28460.363,-45596.253,16798.268,1028.4869,289.975,5.70E-05,0.99005151,15675.161,17804.142
3958,35.728895,10.615,25,-400,22178.417,-25649.09,-44871.067,16893.047,1600.1945,289.98338,3.69E-05,0.99465355,15246.469,18541.632
3953,35.696225,16.619,15,290,15479.775,-28878.954,-45678.977,16852.764,1184.7438,289.9675,4.95E-05,0.99185255,15593.793,18037.934
3963,35.757672,14.618,25,-300,22569.255,-26220.34,-44983.804,16926.832,1572.9104,289.93377,3.77E-05,0.99707924,15285.123,18524.483
3976,35.849949,3.62,25,150,24606.58,-28696.445,-45457.696,16946.533,2299.2509,289.93034,2.57E-05,0.99728414,14660.01,19407.212
3983,35.893913,14.621,25,300,25275.808,-29582.389,-45635.23,16879.118,1490.166,290.09191,3.98E-05,0.99542536,15304.54,18370.662
3986,35.914739,3.621,25,400,25530.391,-30106.193,-45737.894,16872.296,2147.8191,289.98279,2.79E-05,1.0003997,14749.398,19162.077
3982,35.887992,8.614,25,300,25216.397,-29556.651,-45631.653,16857.663,1952.1506,289.9279,3.02E-05,0.9926498,14784.032,18798.807
3966,35.778498,3.619,25,-150,23399.776,-27100.282,-45152.047,16955.587,1996.6968,289.94871,2.97E-05,0.99779955,14885.556,18990.423
3980,35.879477,1.621,25,300,25354.214,-29347.458,-45588.112,16937.024,2444.6092,289.97312,2.43E-05,0.99834867,14519.081,19566.627
3987,35.919274,6.611,25,400,25614.636,-30115.362,-45748.749,16880.944,1778.4058,289.95103,3.31E-05,0.99727129,15075.026,18758.196
3990,35.938982,1.619,40,-550,36342.301,-25820.745,-44636.341,16867.098,2156.7603,289.97922,2.73E-05,0.9950833,14655.77,19110.109
3978,35.860687,16.619,25,150,24801.218,-28803.549,-45480.926,16872.18,1420.5865,290.02863,4.14E-05,0.994086,15438.332,18363.002
3977,35.854484,9.628,25,150,24642.474,-28744.837,-45478.623,16933.527,1740.1382,289.97366,3.44E-05,0.99749209,15181.355,18752.716
3970,35.808028,1.618,25,0,24022.872,-27924.43,-45313.259,16959.8,2433.9239,289.98351,2.44E-05,1.0005077,14462.841,19494.695
3968,35.789236,16.622,25,-150,23432.627,-27094.567,-45145.674,16909.299,1514.7702,289.95176,3.89E-05,0.99440995,15362.549,18488.765
3988,35.92464,10.614,25,400,25574.343,-30107.509,-45747.639,16841.917,1668.1074,289.98178,3.52E-05,0.99133994,15115.703,18563.822
3964,35.765262,20.626,25,-300,22799.745,-26298.171,-44995.851,16896.724,1091.6008,289.9877,5.40E-05,0.99472563,15709.717,17955.373
3973,35.824406,21.616,25,0,24037.098,-27916.906,-45309.805,16874.657,1374.6697,289.93609,4.31E-05,0.99614012,15431.417,18271.189
3991,35.942961,3.618,40,-550,36296.622,-26019.659,-44678.361,16863.863,2189.7225,289.96527,2.69E-05,0.99504273,14671.844,19187.267
3992,35.947495,8.614,40,-550,36221.793,-25767.994,-44628.858,16845.851,1614.97,289.88541,3.64E-05,0.99320383,15221.945,18551.438
3981,35.883457,3.62,25,300,25188.809,-29570.137,-45661.092,16901.033,2054.0664,290.04974,2.90E-05,0.99906953,14753.72,18972.028
3995,35.970265,1.618,40,-400,37031.593,-26715.282,-44813.383,16919.691,1993.8076,289.97317,2.97E-05,0.99608812,14896.168,19001.186
3993,35.953417,14.62,40,-550,35843.741,-25645.102,-44609.411,16841.718,1513.4812,289.96917,3.89E-05,0.99234384,15254.712,18369.823
3997,35.978778,9.626,40,-400,36952.323,-26720.462,-44820.413,16882.186,1635.2271,289.97851,3.62E-05,0.99318389,15207.933,18560.461
3996,35.974244,3.62,40,-400,36773.802,-26838.503,-44842.204,16898.573,2280.8686,290.0151,2.63E-05,1.0041557,14632.873,19325.693
3984,35.901504,20.626,25,300,25335.178,-29673.787,-45652.087,16842.608,1149.6168,289.98049,5.15E-05,0.99336941,15623.357,17991.592
3985,35.910762,1.614,25,400,25833.079,-30176.417,-45762.44,16906.768,2403.3546,290.05698,2.46E-05,0.99687768,14416.931,19360.251
4002,36.012286,9.624,40,-200,37730.793,-27713.716,-45013.654,16838.831,1596.9729,289.98778,3.69E-05,0.99218821,15185.097,18469.428
3979,35.868833,25.618,25,150,24784.526,-28742.37,-45474.758,16872.433,1093.2779,289.97412,5.39E-05,0.99262636,15688.955,17932.47
4005,36.03728,1.616,40,0,38621.261,-28912.339,-45232.591,16821.63,2442.4797,289.95917,2.44E-05,0.99296262,14402.539,19440.451
4004,36.026634,25.619,40,-200,37674.713,-27785.05,-45021.507,16737.96,1242.9695,289.94512,4.75E-05,0.99032203,15448.871,18011.22
4007,36.046348,13.608,40,0,38628.333,-28919.781,-45243.939,16731.784,1753.468,289.89534,3.34E-05,0.98841766,14920.524,18550.91
4010,36.075224,1.618,40,200,39546.06,-30056.773,-45465.631,16742.825,2046.9648,289.98018,2.86E-05,0.98709063,14648.165,18852.835
4003,36.018488,16.619,40,-200,37685.773,-27814.406,-45028.414,16830.876,1289.8123,289.96126,4.57E-05,0.99078432,15507.573,18159.296
3994,35.961008,20.625,40,-550,36263.648,-25864.244,-44646.291,16826.037,1296.959,289.93166,4.54E-05,0.99304541,15470.715,18142.426
3989,35.931118,15.61,25,400,25829.502,-30338.451,-45786.287,16810.504,1494.4151,289.95888,3.92E-05,0.99043111,15196.826,18269.73
3998,35.984981,16.621,40,-400,36693.093,-26702.701,-44812.642,16848.159,1555.1754,289.94608,3.79E-05,0.99249151,15209.178,18416.428
4009,36.063191,30.612,40,0,38639.516,-28920.603,-45243.733,16630.402,1095.1653,289.94681,5.33E-05,0.98482592,15462.851,17715.058
4008,36.053658,21.613,40,0,38632.239,-28925.948,-45243.815,16668.904,1166.9147,289.97248,4.98E-05,0.98279977,15430.185,17838.956
4001,36.007751,3.62,40,-200,37693.543,-27838.13,-45033.101,16869.861,2307.8552,289.97779,2.56E-05,0.99408555,14494.057,19248.529
4014,36.098086,25.617,40,200,39432.377,-30052.291,-45463,16552.523,1191.9687,289.95419,4.89E-05,0.97844441,15329.042,17781.473
3999,35.993127,25.621,40,-400,36920.87,-26773.295,-44821.976,16809.396,1184.4687,289.95053,4.95E-05,0.99154959,15576.293,18025.273
4017,36.117243,9.625,40,400,40390.233,-31164.82,-45678.36,16526.755,1646.6621,289.9699,3.51E-05,0.97717466,14804.889,18202.141
4018,36.123446,16.621,40,400,40491.663,-31110.836,-45666.354,16537.372,1340.5035,289.94024,4.31E-05,0.97730175,15127.973,17884.805
4020,36.142239,1.615,40,550,40840.853,-32182.456,-45885.579,16564.947,2136.5231,289.95085,2.72E-05,0.98182272,14402.052,18797.807
4021,36.146216,3.62,40,550,40843.772,-31820.028,-45807.996,16561.891,2152.0312,289.95785,2.69E-05,0.9794104,14420.071,18854.757
4006,36.041258,5.621,40,0,38620.151,-28916.409,-45230.864,16778.965,2078.6497,289.9649,2.82E-05,0.99080486,14624.035,18910.349
4023,36.156672,14.62,40,550,40955.728,-32067.951,-45850.837,16480.533,1358.4077,289.96215,4.26E-05,0.97640803,15010.22,17809.306
4000,36.003772,1.618,40,-200,37880,-27846.723,-45032.443,16874.244,2260.7068,289.94859,2.60E-05,0.99361183,14602.352,19274.386
4011,36.079202,3.62,40,200,39564.274,-30005.667,-45452.392,16702.027,2128.0753,289.94036,2.73E-05,0.98582714,14567.419,18971.157
4026,36.177499,3.62,65,-810,59268.651,-26188.354,-44281.971,16471.48,2164.7617,289.95357,2.66E-05,0.978472,14296.263,18779.525
4022,36.150751,8.613,40,550,40816.965,-32016.557,-45854.414,16509.314,1655.6593,289.96179,3.50E-05,0.97776393,14763.473,18166.416
4024,36.164262,20.623,40,550,41182.313,-32180.523,-45876.452,16430.648,1107.8358,289.96212,5.22E-05,0.97146344,15295.677,17568.071
4013,36.08994,16.62,40,200,39536.028,-30078.769,-45469.249,16617.146,1558.5254,289.96456,3.73E-05,0.97901039,15000.903,18218.622
4016,36.11271,3.617,40,400,40553.336,-31139.411,-45672.768,16577.652,2041.5634,289.98583,2.84E-05,0.98100781,14447.027,18651.104
4012,36.083736,9.625,40,200,39547.54,-30075.809,-45470.359,16672.443,1641.2501,289.94065,3.55E-05,0.98294425,14996.68,18370.784
4036,36.244514,3.618,65,-300,61734.159,-28876.158,-44804.214,16376.614,1787.3865,290.00027,3.21E-05,0.97186982,14596.196,18276.653
4037,36.249048,9.624,65,-300,61828.888,-28966.529,-44829.088,16349.145,1748.4428,289.94283,3.26E-05,0.96878331,14575.93,18174.101
4015,36.108731,1.618,40,400,40181.698,-31157.173,-45682.759,16592.911,2087.1954,289.93361,2.77E-05,0.98000993,14411.286,18697.209
4031,36.211007,3.617,65,-600,60191.973,-27081.164,-44449.597,16406.944,2165.0398,289.95773,2.65E-05,0.97513731,14176.522,18640.165
4019,36.131592,25.619,40,400,40318.199,-31136.286,-45675.893,16502.271,1129.9041,289.96775,5.10E-05,0.97606277,15296.412,17622.801
4032,36.215541,9.626,65,-600,60770.133,-27421.554,-44516.45,16348.467,1660.394,289.95428,3.46E-05,0.97209729,14620.643,18034.7
4028,36.188237,16.619,65,-810,58687.654,-25906.881,-44228.604,16377.647,1111.3766,289.99798,5.19E-05,0.96941316,15142.033,17432.29
4030,36.207028,1.618,65,-600,60086.06,-27263.22,-44490.342,16434.052,2112.7956,289.95822,2.72E-05,0.97544109,14262.42,18613.428
4027,36.182034,9.624,65,-810,59828.516,-26123.515,-44248.38,16451.045,1620.8904,289.90641,3.58E-05,0.97536815,14800.214,18130.069
4041,36.278021,5.62,65,0,62868.69,-30578.439,-45123.883,16419.788,1755.4342,289.87192,3.30E-05,0.97633556,14572.118,18196.649
4029,36.196382,25.619,65,-810,59568.627,-26137.371,-44261.167,16370.718,849.09002,289.98018,6.74E-05,0.97067035,15475.702,17227.065
4046,36.315965,3.618,65,300,64181.578,-32209.591,-45447.623,16814.273,1978.9717,289.93349,2.97E-05,0.99263829,14785.707,18884.404
4039,36.263397,25.618,65,-300,61465.431,-28739.862,-44772.226,16337.153,1135.0306,289.92215,5.04E-05,0.96877512,8121.8745,24482.237
4042,36.283111,13.609,65,0,62867.374,-30576.301,-45130.091,16465.445,1492.2069,289.92774,3.87E-05,0.97677975,14883.847,17964.183
4043,36.290421,21.613,65,0,62859.891,-30563.309,-45118.497,16533.211,1329.2282,289.90858,4.35E-05,0.97815688,15143.41,17885.65
4050,36.345494,1.616,65,600,65274.09,-33944.806,-45789.083,16862.612,2348.8064,289.92005,2.51E-05,0.99388469,14459.702,19296.591
4025,36.173521,1.616,65,-810,60075.33,-26244.147,-44278.353,16470.386,2087.0939,289.98417,2.77E-05,0.97824249,14293.875,18585.65
4044,36.299953,30.614,65,0,62865.894,-30569.805,-45132.476,16641.976,940.49549,289.94037,6.19E-05,0.98348945,15627.863,17571.541
4055,36.379001,1.617,65,810,66477.777,-35064.695,-45999.961,16836.112,2140.4325,289.92249,2.76E-05,0.9941548,14695.048,19119.982
4035,36.240535,1.617,65,-300,61470.036,-28852.558,-44793.935,16372.072,2319.2708,289.94993,2.48E-05,0.97362598,14024.12,18795.001
4051,36.349472,3.62,65,600,65361.09,-33872.485,-45774.363,16830.225,2062.3783,289.9423,2.85E-05,0.992724,14726.039,18996.355
4056,36.382979,3.618,65,810,65883.787,-35163.742,-46032.936,16817.106,1818.0528,289.94289,3.22E-05,0.9905294,14957.436,18711.796
4040,36.274043,1.618,65,0,62861.207,-30565.405,-45133.339,16420.959,2357.0678,289.96955,2.44E-05,0.97462491,14047.776,18918.325
4033,36.221744,16.621,65,-600,59931.797,-27131.858,-44463.042,16348.598,1372.2742,290.15352,4.21E-05,0.97443578,14963.863,17785.582
4060,36.412508,1.615,90,-1070,81668.62,-26118.993,-43837.971,16831.583,2351.4117,289.94133,2.51E-05,0.99441738,14446.988,19295.982
4038,36.255251,16.623,65,-300,61627.424,-28942.723,-44811.45,16354.525,1415.6646,289.99939,4.04E-05,0.969439,14833.616,17751.98
4047,36.320499,9.626,65,300,63897.39,-32149.687,-45441.784,16818.582,1852.8013,289.92961,3.16E-05,0.99052524,14889.643,18714.105
4052,36.354006,9.626,65,600,65619.786,-34027.118,-45801.91,16795.766,1797.2813,289.9161,3.27E-05,0.99003678,14993.697,18690.353
4049,36.334848,25.62,65,300,64360.84,-32260.821,-45449.802,16799.323,1063.0818,289.96074,5.53E-05,0.99126989,15643.168,17831.711
4062,36.421021,9.624,90,-1070,82265.038,-26270.666,-43855.115,16793.912,1772.2031,289.94846,3.31E-05,0.99184831,14951.27,18618.659
4045,36.311986,1.617,65,300,64063.454,-32211.524,-45447.664,16774.165,2337.5657,289.9086,2.50E-05,0.98941169,14448.832,19274.057
4061,36.416486,3.62,90,-1070,82921.897,-26618.457,-43916.007,16809.439,1865.355,289.92771,3.15E-05,0.99128671,14933.257,18769.733
4058,36.393717,16.621,65,810,66254.399,-35172.088,-46030.017,16779.642,1399.0801,289.91562,4.19E-05,0.98783874,15333.449,18206.056
4048,36.326702,16.621,65,300,64006.387,-32144.424,-45429.655,16790.421,1522.1333,289.92397,3.87E-05,0.99123964,15235.835,18368.761
4064,36.435369,25.619,90,-1070,82760.684,-26391.585,-43872.384,16730.941,1052.8866,289.93532,5.56E-05,0.98645788,15600.085,17768.612
4066,36.449994,3.618,90,-700,84237.792,-28394.292,-44261.373,16794.37,2082.2214,289.92769,2.82E-05,0.99155878,14659.121,18961.384
4067,36.454528,9.626,90,-700,83625.461,-28451.4,-44290.235,16768.768,1909.2022,289.92378,3.08E-05,0.99149445,14817.785,18744.588
4068,36.460731,16.619,90,-700,84537.728,-28320.038,-44239.253,16746.241,1563.3012,289.94591,3.75E-05,0.98990203,15078.811,18304.26
4053,36.360209,16.621,65,600,65686.187,-33917.588,-45774.692,16751.879,1450.2763,289.84379,4.04E-05,0.98842282,15218.947,18214.81
4072,36.488036,9.626,90,-300,85408.715,-30558.457,-44695.3,16714.537,1478.7271,289.94278,3.96E-05,0.98734988,15182.242,18228.758
4075,36.513029,1.617,90,0,86925.83,-32214.689,-45017.231,16775.8,2209.7199,289.92491,2.66E-05,0.99126536,14542.729,19113.11
4065,36.446016,1.616,90,-700,83619.746,-28447.864,-44286.864,16798.74,1916.5919,289.93804,3.07E-05,0.99294136,14882.647,18837.646
4070,36.479523,1.618,90,-300,85733.074,-30577.576,-44691.888,16755.152,1892.155,289.94223,3.09E-05,0.98845928,14805.142,18691.515
4069,36.468877,25.619,90,-700,84181.135,-28396.018,-44265.196,16699.752,1125.2413,289.92322,5.18E-05,0.98587672,15460.332,17774.789
4057,36.387514,9.626,65,810,66467.17,-35108.113,-46008.472,16814.123,1775.8763,289.92032,3.31E-05,0.99128292,14917.738,18561.383
4076,36.517008,5.62,90,0,86920.074,-32224.105,-45022.041,16753.815,1965.6331,289.9502,2.97E-05,0.98849073,14713.293,18766.383
4073,36.494239,16.621,90,-300,85562.527,-30452.463,-44672.523,16702.493,1605.4154,289.90763,3.66E-05,0.98792378,15001.426,18303.321
4054,36.368355,25.619,65,600,65787.906,-33881.448,-45768.237,16758.942,1105.8313,289.92456,5.32E-05,0.98908567,15568.486,17833.878
4063,36.427223,16.623,90,-1070,82932.299,-26708.745,-43938.743,16756.821,1400.9383,289.91148,4.19E-05,0.98879565,15286.649,18175.27
4083,36.565688,16.624,90,300,87998.242,-33764.887,-45319.59,16705.493,1424.8551,289.926,4.11E-05,0.98725955,15217.868,18155.455
4079,36.53894,30.616,90,0,86919.909,-32212.593,-45011.105,16676.7,977.25797,289.89926,6.01E-05,0.98892329,15601.282,17615.748
4059,36.401862,25.621,65,810,66541.26,-35059.227,-45998.564,16751.029,1029.1085,289.93786,5.69E-05,0.98824093,15618.06,17737.314
4086,36.588459,3.619,90,700,89954.512,-36203.744,-45794.962,16698.415,1897.7886,289.90577,3.08E-05,0.98756753,14731.578,18651.19
4080,36.550973,1.621,90,300,88076.197,-33706.093,-45302.898,16768.443,2427.8555,289.88645,2.42E-05,0.99064131,14332.001,19346.191
4071,36.483501,3.62,90,-300,85624.2,-30548.384,-44687.941,16745.091,2063.7909,289.92542,2.84E-05,0.987788,14601.719,18841.867
4087,36.592994,9.626,90,700,90225.38,-36075.876,-45758.246,16703.402,1860.9405,289.91871,3.14E-05,0.9867146,14727.433,18569.062
4084,36.573835,25.619,90,300,88037.096,-33808.757,-45332.501,16653.454,1063.7749,289.88977,5.51E-05,0.98464255,15552.734,17746.862
4091,36.621966,3.62,90,1070,92078.453,-38476.415,-46225.93,16741.703,1803.9559,289.91149,3.24E-05,0.98678149,14826.85,18532.221
4089,36.607343,25.62,90,700,89490.813,-35943.486,-45754.176,16657.538,1027.1927,289.93354,5.75E-05,0.9860516,15586.485,17701.293
4095,36.651495,1.617,120,-1380,107143.25,-26749.944,-43402.645,16739.559,2054.2377,289.92674,2.85E-05,0.99004591,14649.368,18881.702
4074,36.502384,25.62,90,-300,85764.609,-30571.449,-44691.394,16676.125,1140.7676,289.95246,5.13E-05,0.98551561,15487.51,17838.955
4096,36.655474,3.619,120,-1380,106497.29,-26583.469,-43405.235,16712.656,1908.4696,289.8923,3.06E-05,0.98680722,14796.827,18732.587
4090,36.617988,1.618,90,1070,90992.636,-38068.226,-46171.452,16729.093,1582.3122,289.95132,3.71E-05,0.98965123,15092.438,18355.764
4077,36.522098,13.611,90,0,86923.815,-32213.25,-45015.997,16711.13,1610.5758,289.93768,3.62E-05,0.98654947,15058.45,18385.257
4082,36.559485,9.628,90,300,88075.909,-33665.882,-45296.36,16706.762,1910.7991,289.97066,3.08E-05,0.98880457,14689.984,18624.349
4092,36.626501,9.627,90,1070,91282.582,-37997.508,-46146.907,16695.901,1517.0996,289.89673,3.85E-05,0.98396854,15075.249,18198.619
4081,36.554951,3.621,90,300,87953.015,-33695.567,-45306.927,16767.677,1914.6181,289.8944,3.06E-05,0.98861095,14763.041,18688.424
4094,36.640849,25.62,90,1070,90294.496,-37864.296,-46136.422,16666.913,1089.598,289.92496,5.34E-05,0.98384172,15474.183,17721.817
4097,36.660008,9.625,120,-1380,106341.42,-26896.518,-43461.686,16684.308,1618.6613,289.91227,3.60E-05,0.98615923,14986.8,18338.594
4100,36.685002,1.618,120,-1000,107374.18,-28429.075,-43770.131,16709.392,2058.3532,289.90059,2.84E-05,0.98703649,14580.381,18815.175
4085,36.584479,1.619,90,700,89809.951,-35836.546,-45719.886,16722.057,1994.5376,289.9083,2.93E-05,0.98685038,14644.811,18745.623
4098,36.666211,16.621,120,-1380,107335.8,-26887.061,-43455.437,16660.589,1292.7971,289.90496,4.51E-05,0.98444357,15295.686,17966.102
4078,36.529407,21.617,90,0,86920.526,-32215.594,-45012.461,16717.788,1122.7486,289.93033,5.20E-05,0.98589303,15485.983,17800.098
4101,36.688981,3.619,120,-1000,107298.59,-28645.093,-43811.287,16703.42,1985.5296,289.8954,2.94E-05,0.98688032,14619.083,18718.775
4105,36.718509,1.62,120,-500,107374.18,-31339.065,-44323.785,16678.731,2134.4326,289.90569,2.73E-05,0.98519629,14479.586,18866.414
4034,36.229889,25.62,65,-600,59892.491,-27100.364,-44458.848,16312.078,934.06277,289.96975,6.10E-05,0.96868614,15325.012,17254.18
4093,36.632703,16.622,90,1070,91326.739,-38115.508,-46157.432,16664.279,1427.6227,289.9209,4.09E-05,0.98428373,15114.352,18054.366
4088,36.599197,16.62,90,700,89068.887,-35822.608,-45739.662,16701.023,1337.9856,289.88825,4.37E-05,0.98610347,15279.064,18030.562
4107,36.727022,9.627,120,-500,107374.18,-31295.401,-44324.032,16646.483,1722.8787,289.91606,3.38E-05,0.98389586,14828.516,18379.746
4110,36.752017,1.616,120,0,107374.18,-34129.823,-44867.038,16702.8,2236.1401,289.92952,2.61E-05,0.98721989,14368.714,18971.882
4112,36.761086,13.609,120,0,107374.18,-34128.549,-44863.872,16680.621,1419.5304,289.92607,4.11E-05,0.98508851,15165.249,18086.619
4103,36.699719,16.619,120,-1000,107374.18,-28445.357,-43767.869,16661.323,1209.5228,289.92123,4.81E-05,0.98401961,15375.468,17868.885
4106,36.722489,3.617,120,-500,107374.18,-31324.223,-44330.446,16669.15,2104.5426,289.90496,2.75E-05,0.98707987,14595.19,18936.689
4102,36.693515,9.627,120,-1000,107374.18,-28880.928,-43839.368,16691.47,1674.4421,289.91409,3.49E-05,0.98569416,14981.677,18432.243
4113,36.768395,21.616,120,0,107374.18,-34134.469,-44865.64,16621.45,1264.9691,289.90443,4.61E-05,0.98401058,15314.946,17923.135
4120,36.823468,1.613,120,1000,107374.18,-39874.406,-45998.728,16691.779,2161.1968,289.94502,2.71E-05,0.98804053,14512.178,18959.63
4114,36.777928,30.613,120,0,107374.18,-34133.935,-44863.049,16609.936,861.45715,289.91621,6.74E-05,0.98207453,15662.313,17436.232
4116,36.793939,3.62,120,500,107374.18,-36846.699,-45383.442,16690.936,2075.6123,289.91576,2.81E-05,0.98556837,14516.855,18793.014
4117,36.798474,9.624,120,500,107374.18,-36872.643,-45387.307,16671.441,1743.2121,289.8481,3.35E-05,0.98543332,14868.86,18449.938
4122,36.831981,9.624,120,1000,107374.18,-39855.246,-45983.433,16670.423,1679.3756,289.91409,3.48E-05,0.98593396,14936.129,18409.568
4123,36.838183,16.624,120,1000,107374.18,-39483.156,-45890.308,16641.906,1175.1554,289.87521,4.93E-05,0.98193437,15401.307,17819.562
4108,36.733226,16.622,120,-500,107374.18,-31368.216,-44335.873,16640.751,1422.1251,289.91167,4.11E-05,0.98315715,15180.549,18102.592
4124,36.84633,25.62,120,1000,107374.18,-40586.97,-46101.145,16625.408,898.24375,289.91083,6.47E-05,0.98248341,15669.397,17524.179
4104,36.707864,25.62,120,-1000,107374.18,-28716.016,-43814.206,16648.804,941.54854,289.90093,6.34E-05,0.98435843,15634.555,17574.183
4126,36.860954,3.62,120,1380,107374.18,-41806.4,-46352.482,16665.3,1988.4417,289.95003,2.93E-05,0.9861336,14649.825,18765.185
4125,36.856975,1.617,120,1380,107374.18,-42120.436,-46417.567,16687.987,2120.4505,289.92749,2.75E-05,0.98927439,14578.869,18956.787
4129,36.879837,25.619,120,1380,107374.18,-42080.966,-46395.652,16611.043,953.28267,289.97155,6.24E-05,0.99320886,15585.533,17542.133
4109,36.741372,25.617,120,-500,107374.18,-31243.925,-44312.561,16616.747,1126.2502,289.90198,5.14E-05,0.98219417,15472.373,17797.112
4127,36.865489,9.623,120,1380,107374.18,-41990.307,-46394.871,16672.624,1605.0084,289.92022,3.64E-05,0.98620023,15040.181,18355.769
4128,36.871691,16.62,120,1380,107374.18,-42063.41,-46382.331,16640.857,1270.8142,289.92239,4.59E-05,0.98345774,15289.764,17911.943
4115,36.789961,1.617,120,500,107374.18,-36839.997,-45393.926,16685.567,2176.7725,289.87335,2.70E-05,0.98761306,14443.005,18925.591
4121,36.827446,3.619,120,1000,107374.18,-39687.908,-45938.741,16683.783,1925.1418,289.87418,3.05E-05,0.98727492,14658.269,18623.398
4118,36.804676,16.62,120,500,107374.18,-37034.718,-45427.805,16665.658,1245.8573,289.90655,4.67E-05,0.9850911,15355.617,17927.787
4133,36.904917,14.618,40,-550,36393.859,-25994.866,-44666.931,16675.149,1474.3112,290.01388,3.94E-05,0.98320453,15157.543,18195.962
4135,36.921765,1.618,40,-400,36573.243,-26753.107,-44834.105,16726,2275.8335,289.93584,2.57E-05,0.98756652,14465.523,19175.457
4134,36.912507,20.625,40,-550,35817.098,-25855.528,-44664.711,16625.818,1165.1995,289.89883,5.02E-05,0.98164599,15444.964,17842.026
4132,36.898996,8.611,40,-550,35934.523,-25768.858,-44631.079,16665.076,1788.9196,289.91902,3.26E-05,0.98493532,14873.803,18568.026
4139,36.944627,25.619,40,-400,36591.293,-26820.125,-44828.636,16657.372,1092.3872,289.93213,5.32E-05,0.98254406,15516.029,17764.061
4130,36.890483,1.616,40,-550,36058.895,-25815.77,-44635.108,16702.684,2238.2884,289.90956,2.61E-05,0.98642264,14360.607,18977.049
4141,36.959251,3.621,40,-200,37668.381,-27819.669,-45028.948,16762.358,2045.872,289.94844,2.86E-05,0.9887327,14619.499,18826.763
4140,36.955272,1.617,40,-200,37426.502,-27795.535,-45027.427,16751.948,1912.3897,289.93185,3.06E-05,0.98763591,14820.631,18772.056
4131,36.894461,3.62,40,-550,36301.844,-25912.308,-44649.909,16684.385,1805.6451,289.96053,3.27E-05,0.99038916,14773.675,18486.224
4142,36.963786,9.624,40,-200,37597.129,-27832.291,-45029.689,16731.675,1793.0035,289.90291,3.26E-05,0.98671857,14834.839,18524.019
4145,36.98878,1.618,40,0,38411.493,-28922.083,-45243.281,16788.474,1964.4255,289.92156,2.98E-05,0.98885154,14774.706,18821.274
4119,36.812822,25.62,120,500,107374.18,-36932.588,-45410.455,16626.044,961.20752,289.93873,6.06E-05,0.98378902,15567.419,17538.42
4143,36.969988,16.619,40,-200,37672.821,-27801.661,-45029.442,16712.715,1461.8687,289.92447,4.00E-05,0.98631768,15198.763,18219.651
4144,36.978134,25.62,40,-200,37597.129,-27863.21,-45034.252,16707.991,1142.0549,289.936,5.13E-05,0.98561372,15458.953,17808.29
4147,36.997849,13.607,40,0,38418.77,-28918.506,-45244.103,16751.303,1586.2534,289.93913,3.71E-05,0.98690216,15134.352,18402.022
4099,36.674357,25.617,120,-1380,107064.85,-26105.591,-43306.23,16650.548,912.87435,289.93783,6.37E-05,0.98332777,15633.696,17516.324
4148,37.005157,21.614,40,0,38423.169,-28910.612,-45247.516,16736.82,1272.8919,289.95513,4.64E-05,0.98771668,15422.45,18047.934
4151,37.030702,3.618,40,200,39268.123,-30024.703,-45460.985,16793.433,1886.7581,289.88995,3.11E-05,0.98857538,14816.528,18682.24
4154,37.049585,25.619,40,200,39439.326,-30081.565,-45466.864,16754.043,1045.3927,289.9576,5.59E-05,0.98780093,15660.253,17815.757
4149,37.014691,30.612,40,0,38433.736,-28914.312,-45244.185,16698.457,991.10794,289.93966,5.91E-05,0.9857771,15686.599,17727.401
4136,36.925743,3.619,40,-400,36731.536,-26741.349,-44819.015,16729.596,1809.5918,289.94952,3.24E-05,0.98827685,14876.018,18596.689
4137,36.930278,9.626,40,-400,36585.413,-26767.785,-44828.184,16689.019,1776.7186,289.91375,3.28E-05,0.98543562,14877.466,18553.262
4146,36.992758,5.619,40,0,38417.619,-28924.262,-45242.911,16768.684,1946.5196,289.93142,3.00E-05,0.98675976,14766.815,18789.528
4158,37.074947,16.619,40,400,40102.222,-31101.01,-45671.494,16799.479,1289.1913,289.9408,4.54E-05,0.99038041,15460.555,18120.506
4138,36.936481,16.622,40,-400,36925.064,-26757.219,-44819.879,16707.793,1430.5581,289.94792,4.08E-05,0.98510533,15171.125,18117.784
4160,37.093738,1.618,40,550,40972.339,-31889.265,-45817.164,16822.405,2088.4514,289.92637,2.81E-05,0.99053917,14702.055,18990.753
4162,37.102251,8.615,40,550,40912.146,-31976.47,-45838.544,16789.113,1657.1929,289.92041,3.53E-05,0.98829244,15087.548,18498.644
4150,37.026724,1.618,40,200,39256.241,-30019.975,-45461.972,16793.634,2148.958,289.94661,2.74E-05,0.99126507,14581.457,19029.604
4165,37.125021,1.617,65,-810,58974.267,-26101.396,-44262.195,16851.972,1784.5799,289.94279,3.29E-05,0.99161829,15018.916,18693.266
4152,37.035236,9.625,40,200,39360.878,-30048.262,-45466.535,16793.242,1650.3122,289.93053,3.60E-05,0.9918909,15095.641,18498.682
4159,37.083092,25.62,40,400,40089.477,-31097.556,-45670.589,16752.521,981.46681,289.85002,5.97E-05,0.98783258,15652.989,17672.385
4164,37.115763,20.624,40,550,41024.884,-32153.388,-45871.765,16766.197,1073.9754,289.93177,5.43E-05,0.98726314,15640.608,17863.826
4167,37.133534,9.626,65,-810,59283.371,-26153.817,-44272.556,16820.347,1582.6501,289.9323,3.70E-05,0.98873548,15169.318,18421.601
4157,37.068744,9.625,40,400,40265.079,-31231.262,-45697.067,16811.303,1601.6771,289.94752,3.67E-05,0.9906051,15128.591,18428.227
4171,37.162506,3.62,65,-600,60073.726,-27174.494,-44474.801,16881.782,2032.0538,289.9597,2.91E-05,0.99341803,14856.181,19043.436
4172,37.167041,9.627,65,-600,60056.663,-27397.913,-44516.162,16869.324,1518.8206,289.96047,3.88E-05,0.99274749,15315.902,18442.896
4156,37.064209,3.618,40,400,40315.897,-31465,-45743.774,16837.088,1593.2212,289.91677,3.68E-05,0.99233539,15168.074,18458.108
4170,37.158528,1.616,65,-600,60028.91,-27380.357,-44511.681,16893.428,2131.0882,289.94762,2.77E-05,0.99507757,14770.949,19164.193
4161,37.097717,3.617,40,550,41042.933,-32112.519,-45864.693,16847.747,1879.3697,289.94857,3.20E-05,0.99261793,14976.627,18852.463
4168,37.139737,16.62,65,-810,59489.686,-26088.486,-44253.479,16842.981,1322.229,289.94809,4.45E-05,0.99143927,15425.05,18148.122
4153,37.041439,16.62,40,200,39361.043,-29990.495,-45453.42,16755.629,1385.8842,289.9525,4.21E-05,0.98590548,15232.715,18082.558
4174,37.18139,25.619,65,-600,60535.613,-27124.951,-44449.35,16853.594,1074.0593,289.87993,5.48E-05,0.99179612,15713.773,17929.49
4176,37.196014,3.619,65,-300,61399.4,-28881.791,-44799.938,16934.916,2098.0448,289.98003,2.86E-05,1.0014093,14754.404,19068.97
4177,37.200548,9.624,65,-300,61377.979,-28974.998,-44818.892,16931.398,1766.3974,289.99719,3.35E-05,0.99516708,15156.095,18788.309
4175,37.192035,1.617,65,-300,61554.98,-28991.033,-44819.796,16924.67,2191.208,289.96215,2.70E-05,0.99510714,14644.973,19158.815
4163,37.108172,14.619,40,550,40739.505,-32088.755,-45864.899,16794.045,1298.7358,289.93868,4.53E-05,0.98980814,15395.651,18074.207
4155,37.060231,1.618,40,400,40205.914,-31109.603,-45669.602,16829.027,2099.5651,289.94059,2.80E-05,0.99185962,14635.679,18966.645
4181,37.229521,5.62,65,0,62702.996,-30572.642,-45130.955,16946.96,2013.0222,290.08464,2.95E-05,0.99692366,14945.659,19092.483
4166,37.128999,3.619,65,-810,59450.544,-26004.159,-44236.293,16857.711,1964.6202,289.9551,3.00E-05,0.99300067,14831.067,18867.893
4183,37.24192,21.614,65,0,62705.175,-30575.972,-45133.422,16932.972,1287.084,289.95904,4.62E-05,0.99514489,15605.595,18256.566
4186,37.267465,3.62,65,300,63975.509,-32230.19,-45430.724,17001.413,2109.0233,289.99647,2.83E-05,1.0006694,14816.566,19172.424
4169,37.147882,25.62,65,-810,59990.427,-26211.666,-44270.952,16806.628,1004.8259,289.95088,5.88E-05,0.99169287,15749.412,17811.225
4184,37.251454,30.615,65,0,62710.931,-30580.577,-45134.408,16917.084,1009.871,289.92409,5.83E-05,0.99208976,15799.372,17871.658
4173,37.173244,16.621,65,-600,60030.103,-27164.997,-44472.334,16851.272,1399.3273,289.95758,4.19E-05,0.99065134,15404.19,18290.325
4192,37.305506,9.625,65,600,65252.381,-33786.349,-45759.356,17004.585,1511.4682,289.92683,3.93E-05,0.99914317,15431.299,18537.449
4188,37.278202,16.621,65,300,63865.115,-32259.258,-45471.634,16945.724,1324.6276,289.96047,4.48E-05,0.99654468,15553.188,18298.711
4195,37.330501,1.618,65,810,66113.415,-34939.953,-45979.856,17183.755,2167.8319,289.92064,2.77E-05,1.0074847,15034.961,19501.494
4180,37.225543,1.618,65,0,62693.786,-30576.177,-45130.379,16952.213,2238.495,289.93069,2.65E-05,0.99804144,14744.97,19371.707
4189,37.286348,25.621,65,300,63980.649,-32208.317,-45452.474,16946.802,1034.0634,289.91505,5.74E-05,0.99721082,15820.792,17953.592
4197,37.339014,9.626,65,810,66101.779,-34760.322,-45944.662,17300.831,1687.4923,289.92923,3.57E-05,1.0111023,15490.595,18959.455
4190,37.296994,1.617,65,600,65029.249,-33833.837,-45770.869,17017.729,2216.8941,289.96807,2.68E-05,1.0001852,14703.573,19275.73
4178,37.206751,16.621,65,-300,61351.419,-28861.932,-44802.282,16887.381,1317.4593,289.97477,4.47E-05,0.99398446,15487.249,18198.498
4182,37.234611,13.61,65,0,62699.953,-30578.809,-45127.131,16939.786,1634.3929,289.99641,3.71E-05,1.0048826,15187.613,18545.326
4201,37.367986,3.618,90,-1070,82165.787,-26285.55,-43857.994,17636.524,2188.8273,289.94989,2.70E-05,1.0301396,15462.905,19979.489
4193,37.311709,16.622,65,600,65236.552,-33823.065,-45761.248,17032.831,1191.4886,289.95487,4.98E-05,0.99964183,15740.218,18192.823
4179,37.214897,25.62,65,-300,61427.893,-28954.646,-44816.343,16884.837,1053.7404,290.0937,6.45E-05,1.0540256,15780.321,17916.922
4202,37.372521,9.625,90,-1070,82334.647,-26395.326,-43884.513,17607.987,1741.7537,289.95485,3.56E-05,1.0265071,15826.752,19423.269
4200,37.364008,1.618,90,-1070,82236.834,-26181.817,-43835.791,17624.553,2278.5873,289.90278,2.70E-05,1.0290003,15308.01,20033.293
4205,37.397515,1.618,90,-700,83788.442,-28156.812,-44223.917,17637.547,2324.5739,289.9682,2.65E-05,1.0290542,15231.159,20019.184
4199,37.353363,25.619,65,810,65825.403,-35126.162,-46026.645,17514.702,853.71554,289.98695,7.24E-05,1.0275362,16591.719,18350.341
4185,37.263487,1.616,65,300,64002.727,-32175.959,-45439.893,16980.943,2239.2652,289.95376,2.65E-05,0.99714916,14759.526,19362.929
4210,37.431023,1.615,90,-300,85479.803,-30448.927,-44674.291,17633.242,2370.1382,289.93802,2.61E-05,1.0303911,15244.928,20135.587
4207,37.406028,9.627,90,-700,84005.367,-28568.865,-44305.283,17571.631,1824.4218,289.95839,3.37E-05,1.0260173,15691.03,19446.001
4191,37.300972,3.619,65,600,65290.906,-34009.974,-45804.336,17019.034,2085.1997,289.96072,2.85E-05,0.99971134,14860.823,19155.339
4187,37.271999,9.625,65,300,63974.564,-32250.912,-45452.186,16948.746,1596.6016,289.85679,3.70E-05,0.9968402,15281.307,18567.481
4194,37.319855,25.62,65,600,65300.774,-33940.654,-45786.945,17115.97,1075.6499,289.93958,5.54E-05,1.0029966,15980.372,18199.113
4196,37.334479,3.618,65,810,66434.771,-35265.254,-46046.38,17227.375,2003.6745,289.94166,3.01E-05,1.0088635,15128.723,19268.146
4212,37.439536,9.625,90,-300,85613.14,-30444.528,-44670.96,17624.51,1823.8293,289.95714,3.37E-05,1.0275404,15713.521,19484.328
4111,36.755995,5.622,120,0,107374.18,-34128.877,-44865.599,16728.184,423.5151,289.9275,0.000102029,0.67298771,17356.12,18566.021
4216,37.468508,5.622,90,0,86781.803,-32218.308,-45022.206,17680.428,1871.9239,289.96313,3.30E-05,1.0273214,15790.372,19639.547
4208,37.412231,16.624,90,-700,83853.117,-28477.714,-44288.879,17545.612,1485.4043,289.92903,4.13E-05,1.0236193,15999.701,19067.066
4206,37.401494,3.619,90,-700,83850.773,-28507.029,-44292.291,17612.051,1823.0486,289.96821,3.37E-05,1.0271692,15758.502,19516.427
4213,37.445738,16.622,90,-300,85563.925,-30657.585,-44716.762,17621.153,1496.8592,289.97698,4.11E-05,1.02653,16044.774,19127.347
4217,37.473599,13.607,90,0,86781.803,-32217.526,-45022.946,17647.12,1585.6546,289.95849,3.88E-05,1.02795,15947.088,19211.982
4226,37.539959,3.621,90,700,89560.832,-35868.41,-45731.234,17789.041,1985.3621,289.90601,3.11E-05,1.0342915,15795.987,19868.861
4218,37.480908,21.613,90,0,86788.916,-32219.377,-45020.808,17656.029,1279.9258,289.93236,4.80E-05,1.026956,16320.968,18966.911
4214,37.453884,25.619,90,-300,85594.351,-30605.616,-44700.193,17620.9,1132.0735,289.96654,5.42E-05,1.0262725,16421.615,18760.133
4203,37.378724,16.62,90,-1070,82002.6,-26048.523,-43814.823,17562.033,1374.3273,289.96656,4.45E-05,1.0236522,16129.019,18969.223
4222,37.510986,9.627,90,300,87977.808,-33806.742,-45332.624,17719.778,1687.5626,289.95771,3.68E-05,1.0326961,15977.355,19455.352
4204,37.38687,25.618,90,-1070,82263.723,-26112.086,-43827.897,17566.957,901.51966,289.94204,6.82E-05,1.0238581,16600.596,18447.707
4221,37.506452,3.619,90,300,88018.019,-33833.056,-45333.693,17759.4,2044.5832,289.91453,3.03E-05,1.0331233,15604.876,19826.872
4225,37.535981,1.615,90,700,89734.052,-36407.345,-45834.803,17786.694,2115.6349,289.90173,2.96E-05,1.0351462,15664.429,20040.248
4224,37.525335,25.622,90,300,88122.04,-33972.929,-45361.158,17710.619,1096.9296,289.85542,5.64E-05,1.0285767,16554.563,18803.74
4198,37.345216,16.621,65,810,66137.426,-35148.282,-46024.137,17397.558,1178.563,289.94409,5.15E-05,1.0150898,16115.876,18541.558
4215,37.46453,1.615,90,0,86782.954,-32214.361,-45015.463,17685.741,1999.3082,289.94897,3.08E-05,1.0301431,15722.885,19843.64
4227,37.544494,9.624,90,700,89723.608,-36274.79,-45826.826,17788.694,1686.0117,289.92889,3.68E-05,1.034566,16068.022,19555.422
4211,37.435001,3.617,90,-300,85559.649,-30622.966,-44710.677,17645.924,1871.6219,289.95859,3.30E-05,1.0265248,15678.408,19523.582
4209,37.420377,25.619,90,-700,83668.962,-28174.121,-44233.003,17570.769,1112.1132,289.93311,5.51E-05,1.0238879,16367.484,18653.314
4230,37.569488,1.619,90,1070,91175.723,-38221.338,-46208.62,17838.191,2132.7082,290.10878,2.96E-05,1.0430866,15611.87,19994.767
4229,37.558842,25.62,90,700,89725.746,-36178.211,-45791.673,17738.868,1043.6363,290.00508,5.96E-05,1.032733,16641.965,18787.52
4235,37.602995,1.617,120,-1380,106609.74,-26440.307,-43358.734,17839.548,1860.1383,289.89262,3.37E-05,1.0375975,16000.604,19835.043
4236,37.606973,3.619,120,-1380,106632.89,-26728.317,-43435.208,17826.954,2078.158,289.96013,3.00E-05,1.0356744,15718.783,20002.046
4237,37.611508,9.627,120,-1380,106990.92,-26487.055,-43377.935,17799.372,1738.8169,289.99672,3.62E-05,1.0387145,15943.657,19516.04
4223,37.517189,16.621,90,300,88065.877,-33898.963,-45348.206,17714.468,1409.3333,289.96379,4.45E-05,1.0359293,16260.509,19165.451
4220,37.502474,1.616,90,300,88032.244,-33957.922,-45365.804,17745.191,2135.6923,289.95838,2.90E-05,1.032257,15514.612,19924.489
4238,37.617711,16.62,120,-1380,106773.09,-27059.539,-43491.453,17795.023,1411.7615,289.95782,4.39E-05,1.0326731,16269.777,19173.395
4240,37.636502,1.618,120,-1000,107374.18,-28858.603,-43833.736,17864.35,2012.4129,289.95944,3.10E-05,1.038621,15773.92,19915.484
4242,37.645015,9.624,120,-1000,107136.06,-28403.708,-43760.181,17847.336,1595.0425,289.97165,3.90E-05,1.0357345,16193.216,19481.895
4241,37.640481,3.617,120,-1000,107374.18,-28432.611,-43759.441,17864.361,2162.2238,289.94948,2.88E-05,1.0373895,15587.523,20045.911
4231,37.573467,3.62,90,1070,91507.77,-37904.711,-46123.677,17813.31,1893.3286,289.96422,3.29E-05,1.0367487,15876.26,19771.679
4228,37.550696,16.621,90,700,89663.457,-36007.996,-45758.575,17761.594,1361.341,289.95974,4.57E-05,1.0324202,16299.022,19106.766
4250,37.703517,1.617,120,0,107374.18,-34147.174,-44869.71,17895.443,2319.7181,289.94256,2.70E-05,1.0389839,15473.53,20260.44
4248,37.684725,16.622,120,-500,107374.18,-31328.622,-44325.348,17850.959,1337.209,289.92898,4.65E-05,1.0360351,16446.657,19194.807
4243,37.651218,16.623,120,-1000,107374.18,-28657.099,-43807.628,17825.207,1492.6891,289.92423,4.16E-05,1.0352499,16223.359,19301.954
4249,37.692871,25.62,120,-500,107374.18,-31540.898,-44363.913,17819.534,972.217,289.9204,6.40E-05,1.0371785,16749.414,18755.747
4253,37.719895,21.617,120,0,107374.18,-34155.643,-44872.588,17853.837,1178.2218,289.9341,5.28E-05,1.0366228,16603.907,19038.487
4246,37.673988,3.619,120,-500,107374.18,-31276.571,-44316.713,17906.014,2203.1457,289.96175,2.84E-05,1.0390718,15705.493,20245.062
3974,35.833939,30.612,25,0,24032.699,-27917.605,-45313.67,16868.231,138.20584,-9467.3144,11.118702,818.10776,15845.805,17759.68
4244,37.659364,25.618,120,-1000,107374.18,-28899.183,-43845.166,17825.34,1146.1505,289.94331,5.42E-05,1.0350821,16564.859,18923.05
4232,37.578001,9.624,90,1070,91940.141,-38704.315,-46280.407,17790.796,1651.4792,289.9434,3.76E-05,1.0341483,16082.407,19476.684
4245,37.67001,1.617,120,-500,107374.18,-31473.141,-44354.128,17874.064,2311.9352,289.96935,2.70E-05,1.0388062,15514.541,20284.672
4256,37.745439,3.621,120,500,107374.18,-37032.127,-45418.924,17932.067,2149.7975,289.9322,2.91E-05,1.0403168,15678.463,20103.789
4257,37.749974,9.625,120,500,107374.18,-37094.458,-45437.22,17912.101,1659.9445,289.93895,3.77E-05,1.0405335,16216.082,19643.625
4258,37.756177,16.622,120,500,107374.18,-36789.549,-45378.878,17875.103,1526.6403,289.9128,4.09E-05,1.0384508,16254.28,19392.164
4234,37.592349,25.62,90,1070,91172.187,-38057.289,-46161.872,17775.727,1010.6895,289.90674,6.16E-05,1.0348561,16652.492,18732.882
4233,37.584203,16.622,90,1070,90946.916,-37773.802,-46107.888,17771.252,1320.2251,289.9447,4.70E-05,1.0343277,16355.263,19082.686
4259,37.764323,25.618,120,500,107374.18,-36895.338,-45407.453,17902.962,1178.7851,289.93497,5.32E-05,1.0397317,16639.054,19064.512
4251,37.707495,5.621,120,0,107374.18,-34147.914,-44872.3,17897.933,2087.6883,289.95218,2.99E-05,1.0384593,15742.345,20063.09
4239,37.625857,25.619,120,-1380,106804.34,-27056.661,-43486.479,17789.611,1072.399,289.96619,5.80E-05,1.0343151,16673.572,18873.256
4270,37.841983,1.616,65,-810,58704.552,-26169.276,-44279.422,18047.688,2328.1067,289.94329,2.71E-05,1.0459554,15692.379,20498.934
4260,37.774968,1.618,120,1000,107374.18,-40173.106,-46046.051,17980.7,2189.7996,289.92546,2.87E-05,1.0450653,15741.105,20270.885
4252,37.712586,13.607,120,0,107374.18,-34155.109,-44871.889,17856.09,1406.0878,289.92238,4.43E-05,1.0378849,16362.544,19258.001
4265,37.808475,1.618,120,1380,107374.18,-41653.617,-46331.102,18009.708,2123.6502,289.90525,3.04E-05,1.0546444,15801.754,20173.761
4263,37.789684,16.621,120,1000,107374.18,-39652.303,-45916.087,17954.73,1452.6993,289.87645,4.34E-05,1.0434932,16441.095,19433.349
4266,37.812454,3.618,120,1380,107374.18,-42179.272,-46423.323,17996.251,2110.575,289.93179,2.98E-05,1.0442066,15773.216,20124.38
4247,37.678522,9.625,120,-500,107374.18,-31471.044,-44350.058,17859.424,1840.4196,289.93511,3.38E-05,1.0366296,15974.187,19777.308
4254,37.729428,30.612,120,0,107374.18,-34153.259,-44870.82,17846.25,1063.0799,289.94491,5.86E-05,1.0372187,16723.325,18919.322
4219,37.490441,30.614,90,0,86782.132,-32223.735,-45021.342,17666.149,959.88517,289.94048,6.42E-05,1.0273001,16635.566,18613.586
4271,37.845961,3.619,65,-810,59219.848,-26150.446,-44269.842,18040.893,2248.3006,289.87741,2.81E-05,1.045309,15703.534,20365.264
4272,37.850495,9.625,65,-810,59179.185,-26229.304,-44284.068,18024.894,1697.7396,289.88469,3.69E-05,1.0418123,16250.982,19759.078
4261,37.778947,3.618,120,1000,107374.18,-39740.124,-45948.074,18003.978,2220.2173,289.94046,2.83E-05,1.0446516,15748.982,20328.452
4264,37.79783,25.618,120,1000,107374.18,-39517.117,-45900.545,17931.493,1122.7033,289.86805,5.58E-05,1.0422109,16715.457,19039.593
4276,37.879468,3.621,65,-600,60069.244,-27365.72,-44510.077,18056.444,2242.7701,289.94587,2.81E-05,1.0458051,15711.367,20332.563
4269,37.831337,25.618,120,1380,107374.18,-41453.757,-46280.284,17957.924,1100.2202,289.85744,5.71E-05,1.0433888,16786.657,19058.222
4255,37.741461,1.618,120,500,107374.18,-36928.394,-45408.234,17941.716,1966.6943,289.92111,3.19E-05,1.0426716,15901.901,19965.311
4273,37.856698,16.622,65,-810,58653.2,-26054.36,-44258.495,17993.543,1370.7432,289.95519,4.56E-05,1.0403653,16512.572,19331.812
4280,37.908997,1.618,65,-300,61079.977,-28951.193,-44822.469,18036.596,2284.5018,289.93844,2.75E-05,1.044763,15750.845,20473.135
4279,37.898352,25.619,65,-600,59774.367,-27204.138,-44487.752,17988.592,1099.9089,289.93964,5.70E-05,1.0400831,16782.989,19041.314
4262,37.783481,9.625,120,1000,107374.18,-39771.248,-45951.364,17969.785,1263.2381,289.90376,4.98E-05,1.0420819,16643.589,19246.28
4267,37.816989,9.621,120,1380,107374.18,-42751.881,-46544.201,17983.301,1629.4237,289.93161,3.87E-05,1.0435738,16307.192,19671.283
4281,37.912975,3.619,65,-300,61235.967,-28958.347,-44816.261,18066.402,1910.9626,289.94478,3.30E-05,1.0443632,16152.688,20084.908
4291,37.984427,3.618,65,300,63688.032,-32327.92,-45479.404,18136.737,2116.0534,289.93125,2.99E-05,1.0496509,16015.247,20376.501
4290,37.980448,1.619,65,300,63865.896,-32223.077,-45449.144,18130.372,2274.6032,289.90712,2.79E-05,1.0506441,15840.485,20530.595
4284,37.931858,25.62,65,-300,61233.295,-28953.125,-44819.468,18029.156,1140.2109,289.97266,5.68E-05,1.0575752,16834.116,19177.652
4275,37.87549,1.616,65,-600,59713.969,-27237.77,-44487.752,18062.565,2400.5336,289.91436,2.63E-05,1.047652,15623.712,20570.965
4274,37.864844,25.621,65,-810,58502.39,-26160.56,-44284.808,17972.262,879.1577,289.9347,7.10E-05,1.0395191,17054.476,18867.251
4287,37.951573,13.609,65,0,62453.468,-30562.445,-45139.548,18069.503,1665.2254,289.91827,3.77E-05,1.0431712,16294.919,19724.101
4288,37.958882,21.614,65,0,62425.304,-30578.11,-45139.548,18071.732,1305.202,289.92353,4.83E-05,1.0471977,16675.264,19370.887
4277,37.884002,9.626,65,-600,59802.325,-27431.092,-44537.665,18030.237,1871.5024,289.91946,3.35E-05,1.042724,16122.408,19991.552
4292,37.988961,9.626,65,300,63722.117,-32194.42,-45453.543,18146.687,1690.2058,289.95517,3.74E-05,1.0477347,16430.875,19911.085
4282,37.917509,9.626,65,-300,61184.779,-29075.689,-44843.89,18036.955,1884.0066,290.03643,3.47E-05,1.0614892,16070.734,19945.64
4296,38.017934,3.618,65,600,64837.283,-33927.744,-45791.426,18192.573,2116.6437,289.85777,3.00E-05,1.0526142,15948.567,20313.13
4301,38.051441,3.619,65,810,65536.405,-35084.102,-46021.341,18180.579,1614.7847,289.93418,3.94E-05,1.0495736,16531.848,19856.526
4300,38.047463,1.617,65,810,66309.082,-35122.38,-46013.941,18188.538,2266.1423,289.94687,2.80E-05,1.0517614,15903.734,20569.054
4297,38.022468,9.625,65,600,65325.854,-33920.672,-45769.265,18158.159,1768.2889,289.90128,3.63E-05,1.0554088,16293.57,19928.309
4299,38.036817,25.619,65,600,65172.618,-33977.369,-45793.605,18129.254,988.75243,289.94047,6.38E-05,1.0476247,17043.785,19083.639
4278,37.890205,16.621,65,-600,59823.006,-27099.254,-44470.854,18003.053,1476.5012,290.02222,4.24E-05,1.0415441,16484.887,19527.456
4286,37.946483,5.62,65,0,62413.915,-30584.359,-45138.273,18071.836,2076.8343,289.93635,3.04E-05,1.0467138,15874.939,20153.344
4283,37.923713,16.621,65,-300,61175.364,-28900.498,-44808.778,18022.678,1526.7763,289.99496,4.11E-05,1.0440694,16456.532,19611.841
4295,38.013955,1.618,65,600,65291.399,-33832.151,-45765.03,18164.506,2227.6043,289.93785,2.84E-05,1.05193,15864.261,20469.396
4285,37.942504,1.616,65,0,62420.494,-30573.793,-45140.493,18095.437,2332.7559,290.0034,2.71E-05,1.049066,15675.659,20483.594
4305,38.08097,1.615,90,-1070,82067.521,-26127.175,-43828.226,18189.503,2355.22,289.9196,2.70E-05,1.0524291,15825.58,20694.188
4304,38.070325,25.618,65,810,65943.527,-35397.809,-46075.819,18112.432,1014.5233,289.91184,6.23E-05,1.0471796,16996.537,19082.039
4303,38.062178,16.623,65,810,65590.184,-34980.081,-45996.138,18131.836,1340.5084,289.90893,4.72E-05,1.047636,16710.067,19468.266
4308,38.095686,16.62,90,-1070,82806.322,-26561.842,-43903.343,18090.591,1450.6402,289.87095,4.35E-05,1.0480865,16597.61,19595.794
4311,38.118455,3.619,90,-700,83334.036,-28488.363,-44300.103,18159.62,2165.4243,289.94443,2.93E-05,1.0491582,15919.376,20373.967
4293,37.995164,16.623,65,300,64009.717,-32531.562,-45519.286,18136.98,1380.7115,289.93795,4.59E-05,1.0485968,16664.929,19498.344
4298,38.028671,16.62,65,600,65205.551,-34010.015,-45804.048,18148.761,1351.5358,289.92791,4.71E-05,1.0475944,16757.466,19536.827
4310,38.114477,1.617,90,-700,83523.084,-28331.18,-44256.028,18184.001,2044.3901,289.94325,3.11E-05,1.0516318,16080.674,20284.911
4302,38.055975,9.626,65,810,66182.858,-34881.035,-45958.888,18162.854,1753.8283,289.92788,3.63E-05,1.0505356,16382.82,19995.675
4309,38.103831,25.62,90,-1070,82640.38,-26522.166,-43898.738,18111.431,1071.9331,289.93676,5.88E-05,1.0458136,16939.734,19143.114
4315,38.147985,1.615,90,-300,85279.078,-30494.976,-44686.461,18155.883,2287.1174,289.95223,2.77E-05,1.0509586,15817.524,20543.193
4294,38.00331,25.618,65,300,63785.352,-32343.708,-45478.664,18106.284,1040.292,289.93856,6.06E-05,1.045355,16960.481,19101.266
4289,37.968415,30.612,65,0,62435.665,-30570.627,-45135.149,18068.181,1040.8476,289.97368,6.05E-05,1.046356,16943.101,19094.606
4314,38.137338,25.62,90,-700,83601.779,-28386.192,-44275.64,18080.984,1186.6884,289.91579,5.31E-05,1.0449712,16767.55,19210.632
4317,38.156497,9.628,90,-300,85293.345,-30583.578,-44697.274,18105.156,1634.7154,289.92286,3.87E-05,1.0448663,16400.315,19769.846
4313,38.129193,16.622,90,-700,83716.203,-28523.434,-44299.651,18118.576,1535.2716,289.91913,4.11E-05,1.0467078,16455.906,19620.62
4320,38.181491,1.619,90,0,86568.866,-32219.007,-45017.19,18157.029,2272.1425,289.89083,2.79E-05,1.0501197,15832.8,20507.412
4319,38.170846,25.619,90,-300,85312.587,-30581.81,-44701.303,18088.047,1049.2105,289.89648,6.02E-05,1.0476698,16958.592,19124.468
4322,38.19056,13.607,90,0,86572.731,-32212.058,-45021.26,18135.547,1725.8854,289.96373,3.67E-05,1.0484099,16297.114,19858.078
4306,38.084948,3.618,90,-1070,82719.116,-26494.907,-43884.924,18186.18,1871.9981,289.9125,3.38E-05,1.0503655,16217.012,20069.422
4321,38.18547,5.62,90,0,86568.496,-32220.199,-45023.439,18140.792,2010.9669,289.89027,3.14E-05,1.0476845,16027.052,20174.544
4307,38.089483,9.625,90,-1070,81644.609,-26475.048,-43907.126,18153.616,1810.2447,289.92451,3.49E-05,1.0484941,16217.384,19937.455
4312,38.122989,9.626,90,-700,83431.726,-28226.584,-44239.212,18126.909,1520.4457,289.93977,4.17E-05,1.0490371,16493.649,19632.623
4323,38.197869,21.616,90,0,86572.115,-32223.981,-45022.493,18088.87,1122.0517,289.93838,5.60E-05,1.0438754,16865.846,19174.608
4316,38.151963,3.618,90,-300,85337.626,-30585.141,-44701.098,18142.684,2251.7273,289.94917,2.81E-05,1.0494659,15840.451,20493.296
4330,38.252943,1.618,90,700,89204.198,-36156.667,-45798.909,18151.57,1724.742,289.91853,3.67E-05,1.0486515,16339.788,19890.121
4329,38.242297,25.618,90,300,87811.373,-33843.047,-45337.188,18083.908,1150.3099,289.95306,5.49E-05,1.0461802,16849.485,19224.172
4333,38.267658,16.619,90,700,89439.254,-36122.788,-45785.136,18092.301,1527.256,289.82077,4.13E-05,1.0476909,16451.246,19614.4
4332,38.261455,9.625,90,700,89428.975,-36198.152,-45803.925,18114.945,1850.3985,289.95057,3.41E-05,1.0478182,16182.498,19991.512
4331,38.256921,3.618,90,700,89844.035,-36173.483,-45807.831,18147.697,2087.3748,289.98032,3.05E-05,1.0519255,15981.43,20290.085
4336,38.290428,3.619,90,1070,91853.593,-38074.722,-46138.93,18192.186,2009.0539,289.91758,3.16E-05,1.0509863,16159.63,20299.946
4338,38.301165,16.621,90,1070,91515.911,-38160.2,-46176.468,18141.176,1482.0751,289.94671,4.28E-05,1.0501852,16567.942,19620.371
4318,38.1627,16.62,90,-300,85140.149,-30529.06,-44695.794,18089.136,1320.8914,289.96397,4.77E-05,1.0472023,16661.883,19391.106
4339,38.309311,25.62,90,1070,91485.609,-38203,-46173.385,18143.978,1126.5261,289.90038,5.62E-05,1.0489306,16952.652,19272.964
4346,38.357443,3.617,120,-1000,107154.36,-28225.68,-43723.054,18193.902,2273.7202,289.94198,2.80E-05,1.0521044,15890.892,20585.875
4345,38.353464,1.617,120,-1000,107374.18,-28514.964,-43779.711,18205.933,2216.944,289.94366,2.87E-05,1.0523118,16020.515,20578.162
4325,38.219435,1.618,90,300,87836.124,-33869.689,-45351.208,18122.936,2228.6938,290.09625,2.85E-05,1.0499867,15904.671,20510.288
4347,38.361977,9.626,120,-1000,107374.18,-28663.102,-43806.147,18218.936,1763.0507,289.92319,3.59E-05,1.0506747,16424.929,20054.253
4344,38.342819,25.621,120,-1380,106776.67,-26693.78,-43427.766,18129.829,883.74938,289.93186,7.17E-05,1.0467789,17174.963,18989.117
4342,38.32847,9.627,120,-1380,106362.76,-26977.556,-43470.649,18193.348,1728.3346,289.92694,3.66E-05,1.0500128,16356.837,19914.395
4326,38.223413,3.62,90,300,87580.304,-33727.061,-45314.821,18120.245,2077.372,289.92976,3.03E-05,1.0475998,16019.192,20293.586
4334,38.275804,25.62,90,700,89013.258,-35915.158,-45757.671,18100.087,1176.8038,289.84635,5.37E-05,1.0469801,16800.972,19221.886
4268,37.823191,16.622,120,1380,107374.18,-41996.31,-46383.4,17960.325,921.4944,289.83708,6.78E-05,1.0410252,16982.367,18883.653
4328,38.234151,16.622,90,300,87634.947,-33815.376,-45334.392,18079.638,1561.9663,289.94145,4.03E-05,1.0461784,16425.082,19657.383
4324,38.207403,30.613,90,0,86590.37,-32219.294,-45021.424,18070.466,1033.9575,290.02436,6.07E-05,1.0441477,16950.69,19093.977
4343,38.334672,16.622,120,-1380,105829.32,-26698.591,-43431.138,18149.462,1238.5553,289.92809,5.10E-05,1.0481974,16873.789,19432.776
4349,38.376326,25.619,120,-1000,107374.18,-28571.497,-43798.048,18361.519,1025.095,289.94758,6.28E-05,1.0583454,17279.505,19385.536
4352,38.395484,9.626,120,-500,107374.18,-31324.428,-44328.678,18566.154,1742.8362,289.91734,3.69E-05,1.0691819,16792.912,20386.29
4335,38.28645,1.618,90,1070,90435.687,-38056.796,-46177.291,18184.581,2047.4526,289.96279,3.15E-05,1.0583192,16090.715,20288.042
4327,38.227948,9.627,90,300,87911.776,-33858.3,-45343.396,18075.667,1806.8487,290.03683,3.49E-05,1.0466194,16152.674,19884.992
4341,38.323935,3.621,120,-1380,105795.69,-26641.894,-43418.68,18218.173,2247.9043,289.93779,2.83E-05,1.0536851,15895.976,20520.145
4340,38.319957,1.617,120,-1380,107093.63,-26866.463,-43450.092,18184.437,2183.7771,289.96987,2.92E-05,1.0514046,16017.579,20515.593
4355,38.420479,1.618,120,0,107374.18,-34142.569,-44872.218,18765.141,2358.3283,289.91276,2.79E-05,1.0783577,16410.68,21288.209
4357,38.429548,13.607,120,0,107374.18,-34150.011,-44870.779,18724.987,1672.8726,289.92933,3.90E-05,1.0758949,16952.656,20414.607
4360,38.458422,1.616,120,500,107374.18,-36963.63,-45416.128,18707.362,1933.0786,289.90419,3.39E-05,1.0760674,16789.281,20781.032
4358,38.436856,21.614,120,0,107374.18,-34150.381,-44876.782,18703.312,1218.9611,289.92174,5.38E-05,1.0757926,17402.011,19916.05
4359,38.44639,30.614,120,0,107374.18,-34153.176,-44871.684,18667.657,1051.0919,289.91295,6.23E-05,1.0731416,17553.294,19718.221
4356,38.424458,5.622,120,0,107374.18,-34146.022,-44868.559,18720.485,2079.6152,289.92029,3.14E-05,1.0753269,16540.823,20832.318
4337,38.294962,9.627,90,1070,90981.864,-38113.164,-46172.48,18138.161,1319.0643,289.93243,4.78E-05,1.046362,16743.616,19454.061
4354,38.409833,25.618,120,-500,107374.18,-31367.763,-44334.352,18664.968,1184.2238,289.92337,5.48E-05,1.0698425,17362.932,19806.704
4348,38.36818,16.621,120,-1000,107079.57,-28688.511,-43822.182,18261.748,1444.3109,289.94068,4.41E-05,1.0523632,16695.928,19670.213
4351,38.39095,3.619,120,-500,107374.18,-31411.756,-44344.959,18528.327,2238.2252,289.91566,2.89E-05,1.0662956,16159.039,20773.274
4366,38.495908,3.62,120,1000,107374.18,-39659.457,-45944.415,18698.422,2171.579,289.95994,3.01E-05,1.076494,16471.77,20945.978
4350,38.386971,1.616,120,-500,107374.18,-31415.251,-44346.398,18441.472,2373.908,289.9085,2.71E-05,1.0639147,15976.002,20867.614
4362,38.466936,9.625,120,500,107374.18,-36952.077,-45416.046,18682.792,1530.2877,289.93303,4.29E-05,1.073748,17050.622,20203.419
4367,38.500442,9.625,120,1000,107374.18,-39547.419,-45935.246,18668.074,1535.5548,289.95159,4.27E-05,1.073585,17112.55,20282.521
4363,38.473139,16.619,120,500,107374.18,-37068.596,-45428.463,18674.799,1312.7119,289.9113,4.95E-05,1.0707402,17248.455,19953.677
4376,38.562922,3.62,120,-1380,107175.12,-27507.074,-43569.86,18605.589,1974.6006,290.05613,3.35E-05,1.0773714,16628.002,20685.271
4375,38.558943,1.621,120,-1380,106271.28,-27665.367,-43630.381,18644.948,2401.5916,289.90286,2.72E-05,1.0733111,16190.595,21153.436
4368,38.506645,16.62,120,1000,107374.18,-39825.89,-45970.235,18646.923,1276.313,289.91903,5.09E-05,1.0718403,17286.76,19924.765
4364,38.481284,25.618,120,500,107374.18,-36991.218,-45421.638,18636.057,1191.558,289.92362,5.47E-05,1.0724246,17403.825,19860.165
4353,38.401687,16.622,120,-500,107374.18,-31477.828,-44356.06,18638.889,1416.1311,289.90929,4.59E-05,1.0714477,17100.044,20022.229
4374,38.548298,25.623,120,1380,107374.18,-40797.931,-46159.447,18584.166,1012.3607,289.94731,6.56E-05,1.0795973,17488.401,19573.75
4361,38.462401,3.62,120,500,107374.18,-36917.581,-45408.358,18724.563,1972.3196,289.9377,3.34E-05,1.0766194,16769.534,20831.052
4382,38.600964,9.626,120,-1000,107374.18,-29056.941,-43894.051,18607.267,1905.1363,289.94874,3.40E-05,1.070976,16631.236,20571.562
4381,38.59643,3.618,120,-1000,107374.18,-28512.251,-43798.007,18613.787,2199.3594,289.96538,2.95E-05,1.070421,16417.149,20964.952
4386,38.629937,3.616,120,-500,107374.18,-31384.456,-44332.049,18630.844,2191.6264,289.95938,2.96E-05,1.0701989,16336.204,20846.433
4370,38.525436,1.619,120,1380,107374.18,-41124.425,-46217.254,18684.217,2328.8071,289.91977,2.82E-05,1.075443,16257.141,21058.738
4383,38.607167,16.622,120,-1000,107374.18,-28578.528,-43792.621,18588.256,1514.5809,289.96127,4.32E-05,1.0686529,17022.959,20150.556
4384,38.615313,25.62,120,-1000,107279.76,-28949.837,-43862.187,18573.743,1161.9688,290.00709,5.56E-05,1.0665339,17346.151,19745.647
4365,38.49193,1.617,120,1000,107374.18,-39666.94,-45934.548,18715.482,2084.4085,289.941,3.14E-05,1.0758588,16532.748,20829.959
4380,38.592451,1.618,120,-1000,107096.22,-28737.437,-43836.655,18642.551,2463.7417,290.0123,2.68E-05,1.0748889,16078.288,21161.641
4391,38.663444,5.621,120,0,107374.18,-34150.792,-44882.867,18610.407,2026.4089,289.92657,3.22E-05,1.0707921,16563.444,20733.677
4385,38.625958,1.618,120,-500,107374.18,-31384.333,-44342.616,18632.487,2155.5323,289.89426,3.02E-05,1.0737711,16445.179,20911.871
4372,38.533948,9.63,120,1380,107374.18,-40924.236,-46174.166,18633.957,1724.4259,289.95345,3.78E-05,1.0699468,16878.268,20417.843
4371,38.529414,3.622,120,1380,107374.18,-40726.597,-46159.118,18674.552,2188.6259,289.80151,2.99E-05,1.075321,16382.876,20887.316
4377,38.567456,9.629,120,-1380,106920.33,-27474.059,-43586.223,18597.104,1797.6349,289.92879,3.65E-05,1.0720417,16779.878,20484.213
4378,38.57366,16.622,120,-1380,106273.7,-26770.748,-43438.004,18578.098,1450.8391,289.92373,4.44E-05,1.0670705,17011.992,20004.19
4393,38.675844,21.616,120,0,107374.18,-34162.427,-44882.086,18547.862,1358.372,289.96485,4.78E-05,1.0674947,17160.02,19953.243
4388,38.640674,16.62,120,-500,107374.18,-31401.724,-44342.739,18593.703,1367.9189,289.97852,4.74E-05,1.0692718,17144.037,19960.518
4379,38.581806,25.617,120,-1380,106025.12,-26220.713,-43330.036,18558.951,1103.7219,290.03905,5.87E-05,1.0673866,17394.325,19666.352
4395,38.69741,1.616,120,500,107374.18,-36886.992,-45406.466,18637.833,2355.7754,289.94617,2.78E-05,1.0713881,16180.678,21035.282
4369,38.514791,25.621,120,1000,107374.18,-39484.595,-45885.867,18608.938,855.87204,289.94636,7.60E-05,1.0704529,17670.465,19432.323
4397,38.705923,9.626,120,500,107374.18,-36936.247,-45418.883,18612.745,1800.8057,289.9318,3.60E-05,1.0695442,16755.013,20481.916
4373,38.540152,16.623,120,1380,107374.18,-40938.092,-46187.199,18619.226,1300.7666,289.95096,5.00E-05,1.0706658,17247.005,19938.783
4396,38.701388,3.618,120,500,107374.18,-36770.349,-45393.844,18635.611,1737.1033,289.96116,3.74E-05,1.0708207,16872.848,20461.233
4401,38.734895,3.62,120,1000,107374.18,-39853.807,-45976.567,18647.289,1947.6594,289.94685,3.34E-05,1.0713112,16669.049,20675.577
4403,38.745632,16.622,120,1000,107374.18,-39719.156,-45965.26,18602.618,1469.6629,289.91613,4.43E-05,1.070237,17055.293,20081.182
4390,38.659466,1.616,120,0,107374.18,-34152.066,-44882.045,18630.503,2258.9443,289.94592,2.87E-05,1.0709627,16370.844,21038.762
4405,38.764424,1.616,120,1380,107374.18,-42063.657,-46421.925,18676.024,1729.0085,289.94965,3.77E-05,1.0718746,16957.096,20509.823
4398,38.712126,16.619,120,500,107374.18,-37062.594,-45441.126,18594.645,1405.0508,289.95136,4.61E-05,1.0687596,17164.342,20056.285
4387,38.634472,9.623,120,-500,107374.18,-31232.454,-44319.18,18603.416,1753.0922,289.92367,3.71E-05,1.0705609,16757.978,20382.405
4389,38.64882,25.62,120,-500,107374.18,-31423.392,-44348.413,18565.75,1201.5772,289.94873,5.39E-05,1.067023,17263.867,19738.214
4392,38.668534,13.609,120,0,107374.18,-34151.902,-44878.92,18578.875,1612.5258,289.95255,4.01E-05,1.0675739,16944.965,20273.964
4404,38.753779,25.619,120,1000,107374.18,-39640.462,-45937.467,18601.076,1087.1209,289.81146,6.00E-05,1.0702275,17459.562,19704.65
4399,38.720271,25.62,120,500,107374.18,-36906.233,-45417.362,18585.757,1100.0306,289.93006,5.90E-05,1.0694774,17421.684,19692.336
4394,38.685377,30.613,120,0,107374.18,-34165.264,-44878.221,18563.006,995.47226,289.92876,6.50E-05,1.0664635,17473.437,19525.896
4407,38.772937,9.626,120,1380,107374.18,-41977.562,-46389.896,18639.029,1889.5407,289.91574,3.44E-05,1.0722021,16698.559,20591.017
4408,38.77914,16.622,120,1380,107374.18,-41889.699,-46370.243,18644.912,1513.6384,289.91543,4.29E-05,1.0712909,17093.036,20218.853
4412,38.806444,9.627,15,-290,12880.905,-25712.119,-45051.644,18622.92,1549.1071,289.95427,4.18E-05,1.0660124,17056.508,20240.219
4411,38.80191,3.619,15,-290,12762.823,-25662.905,-45034.992,18680.046,2140.3617,289.93108,3.04E-05,1.0710024,16546.362,20961.678
4400,38.730917,1.616,120,1000,107374.18,-39681.7,-45937.179,18646.654,2414.2137,289.9257,2.70E-05,1.0737684,16235.124,21218.169
4406,38.768402,3.619,120,1380,107374.18,-41715.865,-46338.503,18679.644,1937.5169,289.93876,3.36E-05,1.072892,16667.346,20664.27
4417,38.839951,9.624,15,-200,13414.658,-26188.517,-45144.975,18663.811,1782.6246,289.9296,3.63E-05,1.0690643,16784.715,20459.72
4418,38.846154,16.62,15,-200,13221.665,-26148.8,-45139.548,18670.51,1325.9427,289.94155,4.90E-05,1.0687769,17283.729,20013.181
4420,38.864946,1.617,15,-100,13747.853,-26706.73,-45248.256,18709.892,2248.8548,289.97332,2.89E-05,1.0716625,16452.825,21096.346
4402,38.73943,9.624,120,1000,107374.18,-39709.083,-45944.95,18613.694,1911.8491,289.94345,3.40E-05,1.0710482,16636.499,20596.632
4422,38.874016,13.606,15,-100,13720.676,-26683.788,-45241.636,18664.986,1563.0384,289.99059,4.20E-05,1.0748664,17048.332,20277.971
4426,38.906868,5.621,15,0,14197.608,-27279.008,-45350.879,18694.218,1909.4557,289.98355,3.41E-05,1.0713948,16679.174,20616.816
4428,38.919268,21.615,15,0,14206.777,-27281.475,-45356.882,18644.877,1375.6591,290.02893,4.82E-05,1.0769731,17178.855,20008.862
4435,38.978777,1.617,15,200,14928.302,-28326.287,-45569.405,18712.31,2188.9287,289.95202,2.99E-05,1.0732574,16486.312,20983.587
4429,38.928801,30.614,15,0,14215.164,-27280.57,-45356.841,18632.523,956.40297,289.98623,6.75E-05,1.0662068,17579.741,19552.532
4436,38.982756,3.62,15,200,15129.97,-28349.188,-45560.894,18726.005,2074.5451,289.94449,3.13E-05,1.0711313,16612.318,20899.551
4433,38.957212,21.615,15,100,14641.402,-27842.94,-45465.754,18656.264,1213.3887,290.01963,5.34E-05,1.0663568,17350.536,19848.777
4425,38.90289,1.615,15,0,14198.472,-27286.203,-45361.363,18687.117,2337.2187,289.96483,2.78E-05,1.069568,16252.656,21066.667
4409,38.787286,25.619,120,1380,107374.18,-42276.262,-46436.068,18610.685,1085.8966,289.85335,5.98E-05,1.0698222,17420.93,19662.049
4410,38.797931,1.618,15,-290,13039.403,-25746.738,-45058.222,18675.361,2286.0473,289.95299,2.84E-05,1.0707453,16281.529,20990.289
4413,38.812647,16.622,15,-290,12997.054,-25812.768,-45074.504,18601.117,1392.6202,289.96269,4.73E-05,1.067115,17186.853,20060.692
4424,38.890857,30.614,15,-100,13729.145,-26719.105,-45260.467,18646.212,947.6699,289.9769,6.84E-05,1.0688386,17647.902,19600.249
4416,38.835417,3.62,15,-200,13171.875,-26181.076,-45149.539,18667.176,2065.4438,289.88922,3.14E-05,1.0700162,16503.779,20763.07
4415,38.831439,1.616,15,-200,13456.842,-26152.747,-45138.684,18678.376,2311.585,289.95535,2.81E-05,1.0698148,16381.474,21152.041
4421,38.868924,5.621,15,-100,13753.485,-26734.235,-45251.175,18688.655,1978.6306,290.01937,3.29E-05,1.0710488,16657.286,20730.966
4438,38.993493,16.622,15,200,15022.578,-28332.454,-45561.634,18690.426,1363.3823,290.02225,4.77E-05,1.0683424,17229.216,20032.147
4414,38.820794,25.618,15,-290,12932.792,-25578.126,-45015.751,18614.511,924.96367,289.9435,6.99E-05,1.0681552,17590.584,19494.093
4434,38.966744,30.614,15,100,14696.66,-27802.195,-45455.722,18658.504,1051.0338,289.92022,6.17E-05,1.0680621,17492.128,19665.478
4437,38.98729,9.624,15,200,15079.111,-28368.8,-45567.514,18718.799,1690.8678,289.96797,3.84E-05,1.0705275,16981.138,20469.731
4423,38.881325,21.61,15,-100,13781.649,-26697.397,-45245.542,18650.34,1311.0824,289.96668,4.95E-05,1.0691818,17251.23,19962.588
4419,38.8543,25.619,15,-200,13319.518,-26153.899,-45139.589,18618.077,1107.0944,289.99051,5.84E-05,1.0658956,17379.84,19662.796
4430,38.940834,1.618,15,100,14677.994,-27856.837,-45474.429,18700.349,2156.3663,289.99218,3.02E-05,1.0709696,16565.977,21013.639
4442,39.020798,9.626,15,290,15295.828,-28835.578,-45662.202,18719.473,1616.1734,289.98769,4.01E-05,1.0683083,17019.798,20339.171
4431,38.944812,5.621,15,100,14642.348,-27834.635,-45466.782,18691.367,2135.2879,289.88913,3.05E-05,1.0718563,16456.177,20860.601
4432,38.949903,13.608,15,100,14540.465,-27815.105,-45456.503,18638.322,1511.548,290.02047,4.29E-05,1.066449,17032.098,20136.457
4443,39.027,16.622,15,290,15543.75,-28816.007,-45656.199,18749.177,1288.9158,289.94259,5.03E-05,1.0700323,17397.205,20061.088
4427,38.911959,13.607,15,0,14192.674,-27285.093,-45375.795,18663.81,1541.3212,290.08566,4.21E-05,1.0697145,17061.835,20241.983
4439,39.001639,25.62,15,200,15097.448,-28478.659,-45589.14,18671.265,936.66631,289.98398,6.91E-05,1.0666105,17657.505,19573.758
4446,39.04977,3.62,25,-400,22350.113,-25823.582,-44893.475,18764.729,2007.5976,289.97747,3.25E-05,1.0739767,16659.904,20804.924
4451,39.077992,3.618,25,-300,22751.435,-26248.34,-44978.377,18775.009,2192.2432,289.9456,2.97E-05,1.0712674,16482.316,21002.917
4440,39.012285,1.617,15,290,15501.279,-28940.791,-45682.718,18740.247,2123.284,289.98434,3.07E-05,1.0707522,16505.613,20871.134
4449,39.066148,15.61,25,-400,22302.05,-25776.834,-44891.049,18737.358,1448.258,289.97726,4.50E-05,1.0683771,17240.685,20216.275
4448,39.05967,10.615,25,-400,22298.596,-25688.601,-44873.493,18711.913,1690.0596,289.97232,3.83E-05,1.0678942,16964.613,20447.397
4450,39.074013,1.616,25,-300,22593.307,-26365.682,-45009.419,18789.274,2149.259,289.9779,3.04E-05,1.0732817,16627.908,21068.85
4453,39.088448,14.619,25,-300,22585.167,-26211.665,-44977.061,18706.911,1538.2497,289.97683,4.22E-05,1.0690791,17118.987,20287.781
4457,39.113808,9.626,25,-150,23353.604,-27117.632,-45151.06,18721.304,1823.7547,289.98748,3.58E-05,1.0698405,16841.755,20607.093
4452,39.082526,8.615,25,-300,22572.997,-26316.549,-44996.015,18727.763,1848.0344,289.94168,3.50E-05,1.0685074,16777.923,20601.087
4447,39.054305,6.612,25,-400,22528.181,-25788.017,-44887.636,18778.553,1789.0753,289.9554,3.64E-05,1.0739733,16921.831,20637.916
4461,39.142782,5.619,25,0,23976.125,-27945.07,-45312.889,18768.199,2038.6244,289.97078,3.20E-05,1.0714993,16643.688,20852.585
4455,39.105296,1.618,25,-150,23388.017,-27170.259,-45160.969,18759.242,2339.2253,289.97581,2.79E-05,1.0723982,16418.065,21232.208
4445,39.045792,1.618,25,-400,22094.872,-25666.482,-44869.422,18770.666,2316.9269,289.96298,2.83E-05,1.0743293,16489.427,21271.149
4441,39.016263,3.619,15,290,15652.335,-28891.535,-45669.109,18739.185,2125.7785,289.97398,3.06E-05,1.0706385,16518.74,20893.583
4471,39.214232,3.62,25,300,25197.566,-29587.199,-45633.339,18817.994,2031.6109,289.97476,3.20E-05,1.0712465,16776.989,20967.314
4468,39.191462,16.623,25,150,24580.061,-28764.695,-45470.688,18745.906,1494.3366,289.98748,4.35E-05,1.0693797,17193.233,20281.848
4463,39.155181,21.614,25,0,23982.785,-27936.23,-45309.641,18734.383,1135.4209,289.98281,5.70E-05,1.0680589,17512.163,19853.079
4454,39.096038,20.624,25,-300,22473.17,-26210.637,-44979.528,18703.631,1283.9065,289.98358,5.05E-05,1.0663626,17328.841,19971.715
4456,39.109274,3.619,25,-150,23297.482,-27102.831,-45147.483,18741.94,2165.477,289.97517,3.04E-05,1.0696172,16582.17,21046.062
4473,39.224689,14.621,25,300,25332.793,-29637.236,-45644.687,18764.594,1436.4077,289.93583,4.53E-05,1.0686174,17241.293,20191.475
4465,39.176747,1.618,25,150,24665.046,-28750.346,-45472.333,18813.982,1936.0885,289.94116,3.35E-05,1.0747034,16881.992,20872.361
4458,39.120012,16.62,25,-150,23339.008,-27085.069,-45145.345,18730.495,1510.8826,289.98115,4.29E-05,1.069351,17194.621,20317.389
4459,39.128158,25.62,25,-150,23334.157,-27063.689,-45140.123,18691.137,1191.0154,290.00076,5.43E-05,1.0676941,17381.968,19837.598
4477,39.25005,6.611,25,400,25813.385,-30088.02,-45731.439,18777.327,1895.2942,290.00147,3.44E-05,1.0707357,16880.379,20785.702
4460,39.138803,1.616,25,0,23983.073,-27947.619,-45313.958,18764.855,2283.4118,289.98901,2.85E-05,1.0719067,16456.886,21159.447
4475,39.241537,1.617,25,400,25546.179,-30025.978,-45732.344,18794.514,2159.9315,290.0996,3.07E-05,1.079362,16556.066,20987.752
4480,39.269758,1.618,40,-550,36487.149,-25989.151,-44678.649,18832.203,2266.0412,290.05412,2.92E-05,1.0803457,16473.554,21136.405
4481,39.273736,3.619,40,-550,36383.375,-25966.538,-44666.273,18833.671,1888.314,290.01396,3.45E-05,1.072706,16910.677,20808.505
4444,39.035146,25.62,15,290,15569.94,-28862.22,-45658.131,18710.334,895.7975,289.97823,7.23E-05,1.0686096,17736.608,19590.018
4467,39.18526,9.625,25,150,24666.156,-28790.104,-45477.349,18775.594,1814.9933,289.9606,3.59E-05,1.0723839,16898.94,20662.525
4478,39.255416,10.614,25,400,25850.635,-30161.493,-45742.376,18776.348,1435.0974,290.00104,4.53E-05,1.0680602,17305.201,20266.162
4466,39.180725,3.62,25,150,24637.581,-28749.771,-45475.293,18794.683,2117.9024,289.99745,3.08E-05,1.0710652,17422.148,20100.539
4482,39.278271,8.614,40,-550,36370.094,-25839.37,-44642.426,18811.741,1789.1208,289.9903,3.66E-05,1.0725485,16917.304,20606.605
4479,39.261893,15.608,25,400,25883.321,-30338.78,-45791.796,18792.329,1335.7514,289.97215,4.85E-05,1.0688395,17420.563,20175.538
4474,39.232279,20.623,25,300,25334.643,-29688.959,-45657.638,18745.786,1271.5098,289.97057,5.10E-05,1.0695267,17378.96,19999.747
4462,39.147871,13.611,25,0,23977.358,-27942.89,-45309.887,18748.461,1586.0132,289.98642,4.10E-05,1.0702348,17084.726,20356.95
4470,39.210254,1.618,25,300,25216.931,-29580.086,-45646.043,18845.937,2166.2994,290.01613,3.05E-05,1.0792075,16697.637,21174.312
4483,39.284193,14.619,40,-550,36615.921,-25957.616,-44658.502,18773.943,1473.2841,289.9975,4.43E-05,1.070723,17237.051,20271.727
4469,39.199609,25.618,25,150,24593.835,-28759.227,-45469.989,18761.922,1170.956,289.98781,5.57E-05,1.0699833,17551.577,19965.544
4472,39.218767,8.614,25,300,25399.07,-29596.368,-45643.042,18793.455,1739.7856,289.97311,3.73E-05,1.0703556,17017.195,20599.947
4484,39.291782,20.625,40,-550,36415.937,-25963.496,-44666.931,18794.366,1188.868,289.98971,5.47E-05,1.0714074,17547.527,19998.705
4490,39.334548,1.618,40,-200,37723.146,-27859.797,-45033.224,18861.441,2159.9819,289.9467,3.03E-05,1.0727495,16564.174,21021.058
4488,39.315757,16.619,40,-400,36935.014,-26695.3,-44811.08,18800.904,1375.9334,289.97076,4.74E-05,1.07115,17353.561,20182.843
4489,39.323903,25.621,40,-400,36771.952,-26776.378,-44825.47,18802.344,1044.9089,289.99628,6.22E-05,1.0712751,17666.192,19824.717
4486,39.305019,3.62,40,-400,36973.209,-26707.264,-44814.863,18836.675,1952.3344,289.999,3.34E-05,1.073228,16895.098,20923.185
4476,39.245515,3.62,25,400,25795.13,-30215.23,-45764.784,18802.836,2110.3416,289.98237,3.08E-05,1.071808,16648.987,21012.407
4500,39.405998,1.618,40,200,39423.168,-30061.953,-45464.932,18952.072,2059.7642,289.98856,3.18E-05,1.0771349,16913.694,21171.003
4493,39.349263,16.621,40,-200,37784.161,-27833.566,-45036.02,18840.88,1372.497,290.0073,4.74E-05,1.0720572,17400.295,20239.068
4502,39.414512,9.625,40,200,39408.859,-30039.751,-45467.029,19008.934,1644.9181,290.00586,3.99E-05,1.0758983,17252.834,20638.55
4507,39.448019,9.626,40,400,40143.296,-31243.596,-45701.672,19412.854,1703.004,290.01298,3.94E-05,1.0911197,17699.564,21212.264
4497,39.377124,13.609,40,0,38562.59,-28942.846,-45248.379,18841.092,1483.6646,290.00878,4.38E-05,1.071401,17290.852,20364.4
4504,39.428861,25.619,40,200,39489.897,-30088.349,-45471.305,19200.313,1081.7368,289.99768,6.10E-05,1.0838983,18038.357,20272.996
4506,39.443485,3.618,40,400,40026.365,-30992.055,-45651.183,19355.327,1996.1613,289.98876,3.33E-05,1.0895636,17262.616,21378.99
4491,39.338526,3.618,40,-200,37631.254,-27764.37,-45011.146,18857.346,2131.4337,290.00278,3.06E-05,1.0724534,16687.426,21097.351
4492,39.343061,9.626,40,-200,37689.555,-27818.024,-45027.962,18848.228,1700.8327,289.97361,3.85E-05,1.0722496,17107.49,20608.298
4501,39.409977,3.62,40,200,39410.257,-29954.314,-45444.786,18976.972,2007.1109,289.98379,3.26E-05,1.0775932,16930.824,21078.974
4485,39.301041,1.619,40,-400,36836.749,-26702.125,-44805.077,18848.764,2213.4392,289.9652,2.95E-05,1.0761021,16611.336,21193.493
4508,39.454222,16.619,40,400,40304.673,-31112.727,-45672.809,19469.401,1378.8729,290.01166,4.84E-05,1.0934081,18014.447,20853.634
4511,39.476992,3.619,40,550,41001.078,-32076.914,-45856.84,19554.151,2087.349,289.98244,3.22E-05,1.0974499,17388.157,21688.823
4495,39.368055,1.619,40,0,38557.369,-28943.586,-45252.203,18897.252,2085.4618,290.00262,3.14E-05,1.073525,16763.385,21056.251
4515,39.504296,1.617,65,-810,59232.922,-26125.242,-44264.703,19484.83,2121.2942,290.00158,3.16E-05,1.0944945,17390.569,21762.007
4487,39.309554,9.625,40,-400,36814.341,-26726.712,-44811.944,18810.086,1705.6845,290.01118,3.81E-05,1.0716615,16990.2,20506.396
4496,39.372034,5.622,40,0,38560.987,-28943.874,-45248.132,18858.664,1875.239,289.98537,3.47E-05,1.0717749,16929.26,20789.043
4494,39.35741,25.619,40,-200,37688.856,-27863.703,-45034.335,18843.197,1067.3404,289.99843,6.11E-05,1.0709046,17683.624,19881.77
4516,39.508275,3.618,65,-810,59702.046,-26089.883,-44249.573,19477.602,2148.1794,289.99455,3.13E-05,1.0958967,17315.464,21752.253
4514,39.495038,20.625,40,550,40854.38,-31921.047,-45829.745,19474.692,1205.5399,289.97147,5.54E-05,1.0927074,18171.268,20660.651
4505,39.439506,1.618,40,400,40283.827,-31179.005,-45679.593,19319.521,2169.813,289.99926,3.08E-05,1.0893668,17148.555,21620.051
4498,39.384433,21.615,40,0,38562.179,-28939.721,-45247.31,18831.501,1193.2133,289.99729,5.47E-05,1.0699092,17588.889,20048.758
4517,39.512809,9.625,65,-810,59240.117,-25988.741,-44240.322,19480.251,1782.1608,289.99819,3.76E-05,1.0944603,17694.041,21373.303
4520,39.537804,1.617,65,-600,60154.188,-27369.009,-44506.336,19448.928,2295.6498,290.01327,2.91E-05,1.0945537,17134.459,21889.419
4503,39.420715,16.621,40,200,39437.599,-30027.417,-45459.587,19081.118,1358.6188,289.96224,4.88E-05,1.0798724,17693.948,20490.86
4510,39.473014,1.617,40,550,41039.151,-32024.328,-45850.097,19562.469,1957.5868,290.02056,3.45E-05,1.0984586,17510.196,21547.066
4499,39.393967,30.612,40,0,38564.975,-28937.46,-45247.762,18868.924,801.10558,289.99521,8.12E-05,1.0706746,17972.621,19619.611
4512,39.481527,8.612,40,550,40984.55,-32115.48,-45868.517,19549.185,1597.6212,290.01117,4.22E-05,1.0957894,17928.285,21220.857
4464,39.164714,30.612,25,0,23981.058,-27932.406,-45311.491,18720.126,1010.0416,289.93583,6.44E-05,1.0706869,17624.955,19705.974
4509,39.462368,25.619,40,400,40360.712,-31166.012,-45680.662,19504.452,1058.8551,289.98469,6.32E-05,1.093545,18341.021,20524.302
4522,39.546316,9.627,65,-600,60291.924,-27367.447,-44518.629,19400.985,1650.7426,290.00675,4.04E-05,1.0916189,17691.504,21084.728
4513,39.487448,14.62,40,550,40685.192,-32031.235,-45857.292,19516.575,1328.2527,289.99458,5.03E-05,1.0953075,18119.519,20860.148
4521,39.541782,3.619,65,-600,60169.73,-27213.225,-44477.514,19438.962,2167.8369,289.98431,3.09E-05,1.0944776,17219.637,21698.908
4526,39.575289,3.618,65,-300,61446.23,-28868.716,-44796.567,19342.664,2155.0135,290.01983,3.11E-05,1.0920787,17209.349,21654.894
4524,39.560666,25.619,65,-600,60432.661,-27197.56,-44475.253,19305.086,1020.7032,289.99353,6.52E-05,1.0902307,18244.738,20350.474
4523,39.552519,16.623,65,-600,60212.284,-27294.097,-44496.304,19367.946,1477.1972,290.00876,4.50E-05,1.0897427,17794.419,20841.146
4525,39.571311,1.617,65,-300,61533.312,-29095.958,-44844.424,19366.603,2294.3604,290.03193,2.97E-05,1.101963,17070.103,21786.443
4531,39.608797,5.621,65,0,62715.7,-30593.651,-45147.072,19292.871,1984.74,290.02185,3.35E-05,1.0913754,17300.288,21401.015
4534,39.630729,30.613,65,0,62709.739,-30600.065,-45139.918,19210.299,994.71412,290.01466,6.68E-05,1.0877632,18180.481,20227.883
4529,39.594173,25.618,65,-300,61596.711,-28879.57,-44807.709,19279.754,1110.2285,290.03459,6.03E-05,1.0929372,18078.236,20374.532
4532,39.613887,13.608,65,0,62716.07,-30583.784,-45135.765,19280.171,1573.8949,289.99848,4.23E-05,1.0899419,17624.872,20873.703
4527,39.579824,9.625,65,-300,61455.81,-28965.871,-44820.372,19319.236,1782.0098,290.01968,3.73E-05,1.0897291,17510.42,21189.802
4542,39.684782,9.625,65,600,65275.611,-33957.47,-45793.441,19224.441,1461.5753,289.9569,4.54E-05,1.0888495,17704.804,20720.115
4539,39.665624,25.619,65,300,63931.927,-32150.139,-45441.209,19204.871,1161.5218,289.9509,5.75E-05,1.0898164,17993.183,20390.948
4518,39.519012,16.621,65,-810,59321.649,-26239.089,-44286.494,19446.943,1407.7373,289.9724,4.74E-05,1.0935247,17989.508,20900.391
4543,39.690986,16.618,65,600,65344.315,-34172.789,-45840.024,19195.21,1479.0802,290.02397,4.53E-05,1.0906725,17684.313,20734.05
4536,39.64674,3.619,65,300,63932.42,-32274.471,-45472.826,19275.249,2068.9798,290.0199,3.23E-05,1.0904304,17144.104,21414.027
4546,39.713755,3.618,65,810,66091.213,-35212.586,-46040.378,19242.739,2110.2793,289.99196,3.16E-05,1.0905769,17051.654,21400.77
4528,39.586026,16.622,65,-300,61426.536,-28844.87,-44799.116,19290.426,1308.4348,290.13166,5.12E-05,1.0888513,17866.5,20559.197
4538,39.657477,16.623,65,300,63900.885,-32173.534,-45447.211,19230.777,1484.838,290.02704,4.48E-05,1.089009,17659.665,20724.76
4552,39.751797,9.625,90,-1070,82432.707,-26539.064,-43912.101,19214.742,1739.6722,290.02617,3.85E-05,1.0887485,17394.044,20982.946
4530,39.604818,1.617,65,0,62716.07,-30583.537,-45138.397,19324.524,2256.9085,290.01689,2.95E-05,1.0922184,17087.103,21747.867
4535,39.642762,1.618,65,300,63951.333,-32211.688,-45454.694,19288.223,1839.9752,290.02591,3.62E-05,1.0913246,17399.57,21193.279
4550,39.743284,1.617,90,-1070,81872.346,-26371.192,-43885.335,19210.454,2220.7847,290.0163,2.99E-05,1.0903685,17019.857,21611.729
4533,39.621196,21.615,65,0,62710.438,-30599.161,-45142.015,19245.027,1279.0093,290.02314,5.17E-05,1.0876308,17921.556,20566.353
4540,39.676269,1.617,65,600,65141.453,-33718.592,-45741.143,19252.52,2149.4265,289.92617,3.11E-05,1.0905127,17064.278,21484.6
4555,39.776791,1.617,90,-700,83649.021,-28516.937,-44309.683,19244.895,2195.6816,290.03089,3.06E-05,1.093097,16984.741,21509.36
4537,39.651275,9.625,65,300,64022.134,-32263.246,-45466.577,19262.151,1843.4412,290.04332,3.63E-05,1.0903302,17430.325,21234.281
4556,39.780769,3.619,90,-700,83888.024,-28420.359,-44279.217,19249.574,2068.4232,290.00128,3.24E-05,1.0913202,17126.194,21384.27
4541,39.680248,3.619,65,600,65358.582,-34197.417,-45843.478,19236.026,2040.8296,290.05685,3.28E-05,1.0896762,17215.574,21414.83
4548,39.724492,16.623,65,810,65881.649,-34934.813,-45986.188,19180.43,1220.2949,289.98785,5.45E-05,1.0885268,17906.833,20418.682
4553,39.757999,16.62,90,-1070,82348.914,-26045.357,-43814.288,19194.288,1419.3318,289.94195,4.68E-05,1.0873033,17692.739,20612.261
4558,39.791506,16.621,90,-700,83808.795,-28360.207,-44268.691,19227.971,1415.5624,290.03673,4.72E-05,1.0908854,17752.983,20680.088
4551,39.747262,3.619,90,-1070,82201.886,-26274.202,-43864.202,19201.318,2093.8703,290.02937,3.19E-05,1.0895903,17007.606,21333.626
4560,39.810298,1.618,90,-300,85493.412,-30511.175,-44688.27,19282.963,2124.3941,289.97401,3.14E-05,1.0912653,17118.452,21496.518
4545,39.709776,1.616,65,810,65610.412,-34967.418,-45989.601,19267.419,2167.9405,289.95487,3.08E-05,1.0918789,17090.452,21572.397
4557,39.785304,9.624,90,-700,83847.977,-28365.1,-44265.443,19226.632,1727.5211,289.9947,3.86E-05,1.0900946,17493.989,21055.86
4554,39.766145,25.62,90,-1070,81942.736,-26265.732,-43869.547,19198.765,1075.0951,290.00547,6.18E-05,1.0874421,18083.491,20294.277
4547,39.718289,9.625,65,810,66078.714,-34961.538,-45990.217,19218.972,1669.3587,290.00678,3.97E-05,1.0880614,17460.05,20905.869
4544,39.699132,25.617,65,600,64928.887,-33887.204,-45786.904,19205.591,1118.6565,289.9965,5.93E-05,1.0890307,18011.902,20323.855
4563,39.825012,16.623,90,-300,85391.282,-30640.564,-44721.902,19216.306,1364.3954,290.0003,4.91E-05,1.0863183,17821.174,20631.997
4559,39.799653,25.619,90,-700,83759.045,-28326.617,-44264.991,19213.92,1120.7689,290.0288,5.92E-05,1.0877255,18019.244,20338.584
4565,39.843805,1.618,90,0,86711.619,-32234.096,-45029.565,19287.581,2083.6064,289.98086,3.20E-05,1.0917841,17140.668,21434.888
4562,39.81881,9.628,90,-300,85623.789,-30729.454,-44730.125,19243.675,1674.9453,290.01175,3.97E-05,1.0911036,17495.831,20952.139
4573,39.896464,16.623,90,300,88007.575,-33975.354,-45362.885,19276.328,1415.9913,290.09203,4.72E-05,1.0915198,17811.254,20723.453
4570,39.881749,1.618,90,300,88007.164,-33841.936,-45363.953,19294.788,2107.4224,290.22927,3.23E-05,1.1009684,17218.599,21550.331
4549,39.732638,25.619,65,810,66130.519,-35240.256,-46048.354,19176.73,1070.2888,290.03873,6.21E-05,1.0881981,18027.193,20237.069
4561,39.814276,3.622,90,-300,85577.164,-30719.134,-44733.167,19273.213,2042.4917,290.00307,3.27E-05,1.0920565,17212.979,21447.89
4578,39.929972,16.622,90,700,90172.959,-36895.339,-45939.892,19255.089,1452.5162,290.04484,4.61E-05,1.0896735,17761.064,20748.774
4566,39.847783,5.623,90,0,86709.687,-32235.576,-45028.25,19279.621,1887.4652,290.0325,3.54E-05,1.0925567,17377.461,21266.883
4576,39.919235,3.62,90,700,89459.277,-35987.232,-45764.619,19305.276,2041.8042,290.01548,3.27E-05,1.0908315,17167.428,21376.865
4580,39.948764,1.616,90,1070,90913.159,-38288.602,-46216.884,19298.173,2223.8955,290.04021,3.00E-05,1.0913985,17019.246,21594.501
4567,39.852874,13.606,90,0,86702.738,-32242.565,-45031.169,19270.683,1449.7216,290.01539,4.60E-05,1.0901782,17733.657,20726.626
4569,39.869716,30.616,90,0,86702.82,-32250.089,-45035.527,19232.577,983.02693,290.04183,6.80E-05,1.0918319,18202.928,20230.041
4571,39.885728,3.619,90,300,87946.519,-33950.439,-45365.598,19297.934,1996.4078,289.95388,3.37E-05,1.0939874,17287.27,21399.791
4582,39.957276,9.625,90,1070,90728.428,-37813.189,-46130.255,19280.212,1734.2133,289.90284,3.87E-05,1.0902753,17450.564,21024.496
4586,39.986249,3.62,120,-1380,107002.43,-27276.584,-43551.728,19292.496,2130.1252,290.01735,3.12E-05,1.0903538,17075.291,21470.063
4581,39.952742,3.619,90,1070,91363.455,-38005.237,-46155.5,19276.936,1805.57,290.05636,3.69E-05,1.0905783,17430.437,21154.25
4584,39.971626,25.617,90,1070,91271.645,-38614.192,-46280.941,19233.706,1059.2937,290.04475,6.28E-05,1.0875408,18137.614,20320.831
4587,39.990784,9.624,120,-1380,106357.04,-26276.053,-43351.868,19271.155,1779.0754,290.04774,3.75E-05,1.0912517,17416.312,21086.617
4572,39.890262,9.625,90,300,87858.368,-33803.288,-45338.092,19268.172,1686.9299,290.01988,3.94E-05,1.0906328,17580.176,21061.248
4591,40.019756,3.621,120,-1000,107374.18,-28781.019,-43839.697,19275.813,2145.3867,290.01869,3.10E-05,1.0896028,17142.544,21562.315
4575,39.915257,1.615,90,700,90009.566,-36513.422,-45872.587,19301.991,2147.5471,290.12011,3.13E-05,1.096274,17137.497,21573.634
4590,40.015778,1.617,120,-1000,107374.18,-28492.393,-43779.587,19282.172,2041.6482,290.02768,3.28E-05,1.0931786,17211.745,21413.002
4564,39.83316,25.618,90,-300,85413.361,-30505.83,-44689.996,19213.901,1076.4773,289.92721,6.15E-05,1.087904,18105.727,20331.172
4592,40.024291,9.624,120,-1000,107374.18,-27943.508,-43669.564,19243.636,1531.0671,290.03018,4.35E-05,1.0907174,17629.478,20789.532
4593,40.030494,16.62,120,-1000,107374.18,-28637.857,-43826.499,19235.181,1470.2788,290.02869,4.52E-05,1.0888142,17731.056,20768.893
4568,39.860184,21.613,90,0,86709.645,-32235.74,-45030.593,19260.584,1207.2295,290.00559,5.52E-05,1.090659,17975.148,20465.276
4585,39.982271,1.615,120,-1380,105861.07,-26303.847,-43362.352,19285.744,2312.2989,290.01539,2.89E-05,1.091592,17028.586,21793.121
4595,40.049286,1.618,120,-500,107374.18,-31420.185,-44352.401,19297.267,2218.3999,290.03036,3.01E-05,1.092255,17035.643,21624.973
4594,40.03864,25.621,120,-1000,107374.18,-29103.401,-43897.505,19222.647,1138.0829,290.0384,5.85E-05,1.0897215,18039.861,20385.523
4577,39.923769,9.626,90,700,89410.843,-35954.423,-45767.826,19271.221,1737.9885,290.09985,4.11E-05,1.1209789,17460.639,21015.957
4598,40.064001,16.622,120,-500,107374.18,-31362.131,-44343.397,19308.439,1401.5611,290.02627,4.75E-05,1.0913594,17815.469,20707.693
4600,40.082792,1.617,120,0,107374.18,-34145.241,-44886.033,19332.315,2168.9808,290.03955,3.08E-05,1.0923666,17118.659,21578.108
4574,39.904611,25.619,90,300,88063.574,-33965.446,-45359.349,19253.805,977.48138,290.01305,6.89E-05,1.0901277,18259.007,20270.225
4579,39.938118,25.619,90,700,89502.49,-36249.875,-45815.766,19255.033,1085.5294,290.03143,6.14E-05,1.0905484,18071.188,20311.529
4605,40.120737,1.617,120,500,107374.18,-37082.493,-45443.634,19360.479,2258.4865,290.0177,2.96E-05,1.0927721,17127.785,21797.275
4588,39.996986,16.621,120,-1380,106849.24,-27102.381,-43501.65,19279.045,1439.1221,289.95309,4.65E-05,1.0912892,17830.553,20799.619
4602,40.091861,13.608,120,0,107374.18,-34149.394,-44888.047,19297.234,1570.1812,290.0462,4.25E-05,1.0918005,17705.607,20945.544
4601,40.086771,5.62,120,0,107374.18,-34144.501,-44884.511,19303.36,2011.1418,290.03818,3.31E-05,1.0909669,17197.042,21340.755
4608,40.135452,16.62,120,500,107374.18,-36813.725,-45404.287,19335.573,1494.8428,290.02258,4.46E-05,1.0906263,17780.346,20859.089
4583,39.963479,16.624,90,1070,90872.908,-37918.403,-46131.283,19278.382,1387.4995,290.03179,4.80E-05,1.090423,17847.956,20703.397
4607,40.129249,9.624,120,500,107374.18,-36958.737,-45426.736,19344.487,1808.9588,290.03543,3.71E-05,1.0929605,17436.954,21173.773
4606,40.124715,3.619,120,500,107374.18,-36899.162,-45402.766,19367.784,1965.2449,289.97374,3.39E-05,1.0904798,17327.463,21369.638
4596,40.053263,3.621,120,-500,107374.18,-31471.167,-44364.53,19310.442,2134.8369,290.03994,3.14E-05,1.0940353,17179.02,21587.718
4611,40.158222,3.618,120,1000,107374.18,-39299.043,-45877.562,19421.31,1955.7832,290.05105,3.40E-05,1.0913076,17403.044,21452.107
4609,40.143598,25.619,120,500,107374.18,-36859.897,-45415.635,19349.218,1163.1597,290.04019,5.70E-05,1.0890739,18142.492,20546.953
4613,40.168959,16.62,120,1000,107374.18,-39852.697,-45968.056,19402.024,1461.0071,290.03626,4.56E-05,1.0915665,17866.584,20892.052
4589,40.005133,25.621,120,-1380,106753.73,-27001.526,-43488.987,19253.238,1088.5767,290.02619,6.12E-05,1.0900375,18100.001,20342.797
4615,40.187751,1.615,120,1380,107374.18,-42063.862,-46423.117,19434.975,2131.7275,290.03093,3.12E-05,1.0906509,17227.349,21612.015
4599,40.072147,25.618,120,-500,107374.18,-31604.051,-44387.801,19290.776,1104.256,290.03098,6.05E-05,1.0914568,18108.39,20382.913
4620,40.221258,1.618,40,-550,35817.098,-26004.323,-44693.779,19413.463,2295.3971,290.01776,2.90E-05,1.0913112,17075.537,21830.786
4597,40.057798,9.625,120,-500,107374.18,-31408.467,-44347.426,19287.385,1531.0035,290.03486,4.35E-05,1.089473,17668.852,20819.714
4616,40.191729,3.62,120,1380,107374.18,-42093.259,-46424.31,19433.441,2100.763,290.0709,3.17E-05,1.0923229,17339.032,21681.907
4604,40.108704,30.614,120,0,107374.18,-34157.576,-44887.061,19308.443,953.10072,290.04268,6.97E-05,1.0890411,18282.492,20248.255
4622,40.229771,8.613,40,-550,36085.62,-25963.66,-44683.171,19421.219,1808.3663,290.01008,3.68E-05,1.0913384,17586.811,21331.119
4610,40.154244,1.617,120,1000,107374.18,-39702.874,-45965.877,19404.244,1596.0022,290.04933,4.17E-05,1.0896812,17741.855,21026.943
4619,40.210612,25.62,120,1380,107374.18,-41365.976,-46282.175,19363.967,1046.7534,290.08131,6.35E-05,1.0907517,18284.992,20446.654
4519,39.527158,25.621,65,-810,59425.094,-26398.286,-44318.769,19410.043,1079.726,290.01335,6.26E-05,1.0905663,18291.138,20514.599
4612,40.162756,9.626,120,1000,107374.18,-39712.084,-45970.153,19409.704,1781.1698,290.0349,3.75E-05,1.0929766,17554.825,21237.448
4626,40.256519,3.618,40,-400,36384.855,-26665.903,-44831.391,19447.248,2123.0363,290.09746,3.15E-05,1.0910063,17284.056,21679.641
4633,40.300776,16.624,40,-200,37411.7,-27842.981,-45050.657,19409.956,1454.5291,290.05376,4.61E-05,1.089631,17945.512,20944.761
4623,40.235692,14.62,40,-550,36190.586,-25929.535,-44666.396,19426.811,1490.3947,289.99912,4.47E-05,1.0895881,17911.337,20992.572
4628,40.267269,16.619,40,-400,36758.219,-26794.798,-44842.574,19456.144,1408.0356,290.07574,4.75E-05,1.0911091,17950.899,20856.97
4630,40.28606,1.617,40,-200,37455.529,-27777.814,-45027.633,19483.695,2130.5836,289.9893,3.13E-05,1.0909261,17357.144,21741.3
4636,40.323546,5.623,40,0,38275.69,-28939.968,-45264.537,19454.054,1880.3074,290.03421,3.55E-05,1.0910538,17548.554,21438.708
4617,40.196264,9.626,120,1380,107374.18,-41991.047,-46418.307,19386.034,1358.4113,290.03381,4.90E-05,1.0879433,17948.652,20738.277
4618,40.202467,16.619,120,1380,107374.18,-41734.161,-46363.295,19376.604,1398.8943,290.01573,4.81E-05,1.0929099,17937.047,20825.336
4614,40.177105,25.62,120,1000,107374.18,-39307.883,-45883.277,19402.647,1116.0673,289.98833,6.01E-05,1.0926548,18250.781,20554.845
4629,40.275414,25.622,40,-400,36652.102,-26906.836,-44871.56,19435.165,1072.1238,290.00902,6.20E-05,1.0894404,18290.829,20507.12
4621,40.225237,3.618,40,-550,35789.263,-25802.49,-44643.043,19452.329,2135.0031,290.01308,3.14E-05,1.0939079,17281.054,21679.926
4637,40.328636,13.608,40,0,38277.458,-28933.719,-45265.812,19411.885,1596.6198,290.02414,4.16E-05,1.0892093,17768.233,21072.242
4625,40.252542,1.614,40,-400,36390.446,-26574.34,-44805.571,19459.483,2232.675,290.04055,2.99E-05,1.0924447,17231.637,21856.161
4641,40.36149,3.62,40,200,39135.774,-29994.771,-45459.381,19405.369,2021.48,290.03928,3.30E-05,1.0909871,17398.207,21567.036
4624,40.243282,20.627,40,-550,35938.675,-25787.771,-44650.238,19414.281,1209.4405,290.17681,5.59E-05,1.0972722,18146.616,20642.778
4631,40.290039,3.616,40,-200,37280.544,-27814.077,-45042.886,19469.031,2056.691,290.08141,3.27E-05,1.091733,17436.314,21685.817
4632,40.294574,9.623,40,-200,37424.199,-27765.397,-45032.114,19439.443,1679.0241,290.13188,3.97E-05,1.0893621,17743.802,21204.551
4639,40.345479,30.614,40,0,38294.644,-28936.309,-45262.605,19384.916,1017.9383,289.96061,6.57E-05,1.0894004,18339.092,20432.291
4643,40.372227,16.62,40,200,39076.733,-30048.097,-45481.378,19357.432,1461.1662,290.02931,4.56E-05,1.0893352,17871.171,20886.061
4635,40.319567,1.618,40,0,38277.335,-28938.241,-45266.223,19451.794,2091.3582,290.10358,3.21E-05,1.0910208,17286.935,21599.075
4603,40.09917,21.617,120,0,107374.18,-34134.305,-44884.594,19317.998,951.6518,290.02375,6.91E-05,1.0888435,18296.177,20255.509
4627,40.261069,9.618,40,-400,36387.28,-26533.513,-44793.483,19447.953,1741.1413,290.1365,3.83E-05,1.0896092,17640.671,21230.754
4645,40.391019,1.618,40,400,39895.044,-31157.46,-45694.847,19371.079,1927.4408,290.00626,3.46E-05,1.0911674,17462.972,21436.766
4647,40.399531,9.624,40,400,40176.682,-31147.84,-45689.173,19351.066,1793.0175,290.06839,3.71E-05,1.0893976,17502.248,21215.509
4651,40.428504,3.62,40,550,40942.489,-32030.166,-45862.021,19365.884,2148.3976,290.06518,3.10E-05,1.0903935,17140.285,21561.776
4640,40.357511,1.618,40,200,39208.26,-30072.479,-45480.843,19419.976,2208.1262,290.01457,3.02E-05,1.0917972,17140.995,21696.076
4650,40.424526,1.617,40,550,40491.664,-32008.211,-45866.708,19355.552,2178.2327,290.03934,3.06E-05,1.0901532,17112.644,21605.468
4652,40.433039,8.614,40,550,40590.874,-31791.206,-45816.342,19350.003,1754.213,290.06757,3.80E-05,1.0883929,17595.844,21208.389
4655,40.455809,1.616,65,-810,59352.444,-26064.639,-44260.756,19388.466,2277.7373,290.06631,2.96E-05,1.0942226,17152.324,21847.131
4654,40.44655,20.625,40,550,40880.447,-32099.198,-45881.221,19325.727,1255.061,290.08443,5.30E-05,1.0891538,17995.387,20579.582
4653,40.43896,14.621,40,550,40875.02,-31941.687,-45842.121,19332.006,1483.0471,290.09052,4.49E-05,1.0891224,17793.43,20847.307
4642,40.366024,9.625,40,200,39249.662,-30056.732,-45478.952,19373.875,1772.8503,290.06952,3.75E-05,1.0889965,17529.982,21183.089
4634,40.308922,25.618,40,-200,37410.59,-27841.871,-45054.851,19400.299,1113.8305,290.07,5.98E-05,1.089039,18266.181,20562.86
4638,40.335946,21.615,40,0,38292.259,-28941.901,-45262.112,19398.629,1289.3863,290.04488,5.15E-05,1.089758,18080.588,20748.241
4646,40.394997,3.62,40,400,40153.164,-31067.213,-45672.522,19363.382,2074.7614,290.07309,3.21E-05,1.0903706,17318.179,21593.073
4661,40.493293,3.621,65,-600,60049.386,-27510.28,-44555.057,19565.392,2228.1113,290.11994,3.03E-05,1.1021476,17362.228,21969.044
4644,40.380373,25.62,40,200,39082.407,-30014.794,-45472.703,19337.553,1155.8581,290.06456,5.75E-05,1.0892315,18102.557,20484.473
4663,40.50403,16.625,65,-600,60012.958,-27711.208,-44590.622,19543.598,1290.3348,290.09559,5.23E-05,1.1006275,18183.324,20839.131
4667,40.531335,9.629,65,-300,61343.771,-29121.614,-44864.653,19512.62,1766.5062,290.03962,3.86E-05,1.099272,17772.528,21411.674
4648,40.405734,16.62,40,400,39976.986,-31078.602,-45681.444,19345.175,1454.232,290.04448,4.60E-05,1.0894979,17888.762,20884.096
4657,40.464322,9.623,65,-810,58840.315,-25943.268,-44243.693,19423.645,1620.438,290.07142,4.13E-05,1.0945575,17770.224,21124.544
4656,40.459787,3.618,65,-810,58667.919,-26021.139,-44264.374,19395.69,2142.8063,290.06505,3.14E-05,1.0928429,17287.412,21700.497
4676,40.598253,3.617,65,300,63548.158,-32286.764,-45489.93,19473.159,2142.7844,290.03567,3.17E-05,1.0982796,17367.563,21789.487
4670,40.55633,1.618,65,0,62456.963,-30599.161,-45152.376,19509.511,2273.5291,290.08567,2.97E-05,1.100687,17276.961,21972.342
4649,40.41388,25.62,40,400,39788.392,-31054.344,-45679.84,19322.429,1121.7544,290.05267,5.92E-05,1.0892579,18195.925,20508.923
4673,40.572708,21.614,65,0,62468.722,-30592.706,-45153.691,19443.471,1236.2341,290.0211,5.41E-05,1.0943097,18144.108,20701.276
4668,40.537537,16.623,65,-300,61269.929,-29044.153,-44856.882,19485.919,1423.7211,290.03528,4.71E-05,1.0978235,18061.389,21002.197
4677,40.602787,9.625,65,300,63709.7,-32199.313,-45455.434,19443.859,1674.2633,290.17535,4.01E-05,1.0949152,17786.215,21236.139
4678,40.60899,16.622,65,300,63824.288,-32212.922,-45456.544,19415.257,1545.6258,290.06807,4.33E-05,1.0937822,17799.252,20983.172
4660,40.489315,1.618,65,-600,60132.685,-27579.106,-44561.348,19549.806,2282.8626,290.09461,2.96E-05,1.1011765,17276.612,21981.62
4672,40.565399,13.608,65,0,62457.909,-30587.032,-45169.767,19474.983,1681.8259,290.18737,4.13E-05,1.113314,17815.735,21283.882
4680,40.627782,1.615,65,600,65335.023,-34659.878,-45952.062,19413.91,2159.6855,290.09692,3.10E-05,1.0942739,17326.682,21772.217
4674,40.582241,30.614,65,0,62470.038,-30591.472,-45153.979,19444.185,1065.2916,290.08877,6.29E-05,1.0953609,18325.886,20524.72
4666,40.5268,3.622,65,-300,61268.325,-29084.323,-44847.672,19546.912,2115.1772,290.00893,3.20E-05,1.1021795,17398.448,21757.421
4664,40.512177,25.62,65,-600,60183.133,-27530.796,-44551.028,19525.104,962.75017,290.073,7.02E-05,1.1000411,18547.52,20526.874
4658,40.470525,16.619,65,-810,58617.388,-26016.617,-44269.596,19463.642,1251.3139,290.09402,5.38E-05,1.0989511,18168.81,20757.554
4679,40.617136,25.62,65,300,63851.629,-32234.671,-45465.096,19411.55,1208.705,290.08799,5.54E-05,1.0955786,18153.449,20650.298
4662,40.497828,9.628,65,-600,60114.224,-27563.852,-44563.445,19579.043,1795.0301,290.13793,3.76E-05,1.1028732,17797.075,21496.712
4685,40.661289,1.618,65,810,66197.906,-35122.75,-46034.416,19371.526,2192.5001,290.10063,3.05E-05,1.0939312,17213.645,21741.628
4671,40.560308,5.622,65,0,62460.293,-30591.596,-45153.486,19490.357,2060.0542,290.10354,3.26E-05,1.0965715,17342.46,21586.368
4665,40.522823,1.619,65,-300,61160.192,-29102.619,-44865.804,19554.908,2234.5836,290.06826,3.01E-05,1.0999463,17235.054,21838.734
4688,40.676004,16.622,65,810,66199.634,-34987.523,-46003.21,19355.794,1322.6498,290.09222,5.04E-05,1.0897279,17972.946,20690.347
4695,40.728303,1.619,90,-700,83147.907,-28505.343,-44322.346,19410.785,2216.4839,290.09309,2.99E-05,1.0903408,17231.417,21811.836
4687,40.669802,9.624,65,810,65763.648,-34941.556,-46002.552,19362.739,1629.1476,290.07012,4.09E-05,1.0912732,17746.847,21105.092
4681,40.63176,3.619,65,600,65226.355,-34158.686,-45854.497,19408.414,2185.2962,290.17482,3.06E-05,1.094503,17207.532,21714.437
4696,40.732281,3.62,90,-700,83712.091,-28419.66,-44293.483,19394.183,1929.2676,290.0708,3.44E-05,1.0875584,17462.587,21440.929
4692,40.703309,9.625,90,-1070,82345.748,-26468.388,-43911.566,19430.55,1634.9886,290.09785,4.10E-05,1.0920932,17786.087,21157.034
4675,40.594274,1.616,65,300,63556.546,-32229.573,-45477.513,19472.853,2086.531,290.05521,3.21E-05,1.0955473,17328.014,21624.986
4669,40.545683,25.624,65,-300,61237.242,-29150.23,-44872.506,19492.86,947.73811,290.07931,7.07E-05,1.0959421,18507.363,20461.981
4697,40.736816,9.626,90,-700,83432.671,-28523.187,-44321.894,19368.374,1758.8268,290.05374,3.78E-05,1.0876915,17534.611,21164.682
4698,40.743019,16.622,90,-700,84020.168,-28476.933,-44301.665,19357.211,1297.9136,290.09985,5.13E-05,1.0881508,18030.974,20697.45
4686,40.665267,3.62,65,810,65822.32,-35009.108,-46016.12,19362.692,2147.0355,290.04228,3.11E-05,1.0931431,17239.326,21685.028
4701,40.765789,3.619,90,-300,85272.418,-30599.901,-44721.162,19338.627,1851.4234,290.0868,3.58E-05,1.0869085,17413.48,21228.297
4683,40.642497,16.621,65,600,65478.761,-34065.725,-45824.647,19367.42,1178.0137,290.06895,5.73E-05,1.0932451,18186.738,20616.656
4702,40.770324,9.623,90,-300,84961.503,-30508.379,-44711.993,19280.085,1768.6298,290.06566,3.75E-05,1.0870144,6359.5642,32264.325
4693,40.709511,16.623,90,-1070,82343.775,-26827.814,-43985.902,19423.169,1307.3362,290.08592,5.08E-05,1.0901261,18057.376,20758.876
4682,40.636295,9.625,65,600,64765.537,-34004.875,-45824.606,19377.161,1638.4298,290.02993,4.07E-05,1.0920127,17680.224,21054.423
4700,40.76181,1.618,90,-300,85243.719,-30687.476,-44741.061,19362.943,2192.5029,290.08066,3.04E-05,1.0875103,17085.355,21608.716
4690,40.694796,1.618,90,-1070,81248.258,-26372.384,-43915.678,19406.677,2280.1851,290.08155,2.93E-05,1.0924362,17062.426,21763.029
4684,40.650643,25.619,65,600,65097.706,-33758.556,-45768.361,19348.179,922.72766,290.06052,7.21E-05,1.0902037,18393.238,20296.378
4689,40.684151,25.618,65,810,66540.56,-35092.942,-46018.957,19365.548,999.83815,290.07448,6.66E-05,1.0898038,18340.959,20392.88
4706,40.799296,5.62,90,0,86486.841,-32239.358,-45041.406,19233.912,1484.778,290.08373,4.45E-05,1.0836949,17743.071,20807.161
4708,40.811695,21.615,90,0,86474.178,-32219.007,-45029.812,19152.927,1274.2213,290.01951,5.19E-05,1.0810524,17852.36,20483.993
4691,40.698774,3.618,90,-1070,82488.13,-26174.416,-43842.082,19426.62,2160.2467,290.09668,3.09E-05,1.0916466,17177.899,21634.04
4711,40.83724,3.62,90,300,87577.92,-33911.215,-45376,19139.36,2141.7066,290.11712,3.08E-05,1.0820128,16997.534,21424.557
4705,40.795317,1.617,90,0,86476.069,-32229.738,-45044.49,19272.341,1944.2495,290.10953,3.41E-05,1.0862196,17350.276,21353.633
4703,40.776526,16.621,90,-300,85410.688,-30588.718,-44716.392,19260.738,1458.3983,290.079,4.54E-05,1.0846516,17817.028,20825.518
4699,40.751165,25.62,90,-700,83685.161,-28461.761,-44306.188,19323.844,994.5796,290.08973,6.71E-05,1.0860398,18325.29,20374.175
4712,40.841774,9.627,90,300,87774.41,-33859.945,-45354.086,19147.808,1702.782,290.08557,3.86E-05,1.0802627,17362.278,20867.762
4710,40.833261,1.618,90,300,87934.143,-33885.806,-45358.814,19163.269,2222.2868,290.10811,2.94E-05,1.0821428,16978.095,21567.056
4659,40.478671,25.619,65,-810,58832.091,-26279.793,-44320.167,19506.01,997.55204,290.05906,6.74E-05,1.0992421,18488.671,20545.005
4715,40.866768,1.62,90,700,89361.67,-35884.938,-45754.094,19115.369,2274.5043,290.05426,2.89E-05,1.0807235,16877.07,21574.546
4716,40.870748,3.617,90,700,88864.543,-36151.076,-45821.687,19091.652,1743.9067,290.08582,3.78E-05,1.0803586,17311.803,20904.076
4694,40.717658,25.618,90,-1070,81628.862,-25666.401,-43760.387,19382.987,965.01672,290.08833,6.88E-05,1.0879138,18363.124,20350.098
4719,40.88963,25.62,90,700,89302.834,-36083.729,-45799.156,19064.637,1053.9403,290.09586,6.24E-05,1.0800394,17946.926,20113.357
4713,40.847977,16.619,90,300,87749.823,-33935.103,-45369.34,19107.227,1418.2415,290.08981,4.64E-05,1.0796484,17643.999,20558.284
4704,40.784672,25.619,90,-300,85471.334,-30664.205,-44731.564,19232.204,1034.3199,290.11998,6.39E-05,1.085101,18138.985,20268.571
4727,40.942296,9.624,120,-1380,105737.35,-26386.241,-43390.352,19069.454,1653.7613,290.20244,4.00E-05,1.0840492,17394.828,20809.434
4725,40.933783,1.617,120,-1380,106235.96,-26662.41,-43431.713,19080.81,2041.7351,290.13786,3.23E-05,1.0804872,16979.438,21182.491
4707,40.804386,13.608,90,0,86483.388,-32234.466,-45043.174,19221.126,1505.8886,290.08514,4.39E-05,1.0827211,17682.046,20785.651
4722,40.908789,9.626,90,1070,91547.365,-38038.294,-46163.764,19073.744,1467.347,290.1436,4.48E-05,1.0798676,17552.51,20581.54
4720,40.900276,1.616,90,1070,91459.954,-38311.297,-46228.684,19092.854,1853.8302,290.22339,3.55E-05,1.0817108,17162.742,20993.097
4724,40.923137,25.619,90,1070,90152.237,-38140.3,-46211.252,19047.578,1045.7324,290.11365,6.31E-05,1.0786579,17970.259,20129.003
4731,40.971269,3.618,120,-1000,107374.18,-28328.138,-43773.297,19080.757,2062.5396,290.10038,3.19E-05,1.0802596,17057.946,21318.69
4717,40.875281,9.626,90,700,89456.564,-35950.887,-45775.227,19085.151,1799.7205,290.07564,3.66E-05,1.0799742,17268.788,20974.505
4709,40.821228,30.613,90,0,86473.52,-32232.533,-45043.627,19140.613,926.03995,290.03344,7.15E-05,1.0809512,18140.947,20048.286
4721,40.904254,3.619,90,1070,91257.419,-38351.754,-46232.508,19083.416,2016.101,290.11735,3.32E-05,1.0863992,17091.416,21231.261
4714,40.856123,25.619,90,300,87832.835,-33863.851,-45358.238,19084.443,1090.488,290.09338,6.02E-05,1.0779603,17935.142,20184.636
4734,40.990152,25.62,120,-1000,107374.18,-28601.964,-43828.144,19027.166,1094.2238,290.09093,6.02E-05,1.0819979,17897.173,20159.16
4732,40.975803,9.626,120,-1000,107236.3,-28691.635,-43830.611,19080.484,1727.949,290.10208,3.80E-05,1.0809358,17376.224,20945.059
4740,41.034304,1.617,120,0,107374.18,-34141.582,-44896.517,19007.233,2064.1171,290.10905,3.19E-05,1.0809852,16989.525,21248.546
4745,41.072249,1.616,120,500,107374.18,-36971.36,-45445.526,18984.539,1999.2152,290.08695,3.30E-05,1.0821003,17018.23,21133.901
4738,41.015513,16.622,120,-500,107374.18,-31440.701,-44381.84,19011.379,1192.6329,290.09418,5.55E-05,1.0805248,17818.395,20274.807
4726,40.937761,3.621,120,-1380,106139.91,-26559.581,-43433.892,19074.848,2089.9304,290.17101,3.15E-05,1.0797983,16920.992,21225.109
4730,40.96729,1.617,120,-1000,107374.18,-28675.929,-43820.826,19098.834,2181.4891,290.08058,3.02E-05,1.0809979,16965.237,21463.288
4718,40.881484,16.621,90,700,89157.367,-35972.842,-45776.049,19068.764,1422.2814,290.14889,4.60E-05,1.0785363,17658.024,20592.39
4723,40.914991,16.622,90,1070,90666.631,-38115.837,-46227.615,19077.332,1434.886,290.1005,4.59E-05,1.0796434,17595.508,20552.078
4744,41.060216,30.612,120,0,107374.18,-34153.875,-44899.025,18982.96,991.06746,290.11367,6.64E-05,1.0812357,17976.677,20016.525
4741,41.038283,5.623,120,0,107374.18,-34137.47,-44880.934,19018.273,1901.1468,289.99058,3.50E-05,1.0858685,17141.756,21057.729
4728,40.948499,16.62,120,-1380,106781.89,-26575.205,-43427.108,19079.106,1278.4856,290.02237,5.15E-05,1.0808957,17729.238,20370.903
4729,40.956644,25.619,120,-1380,106913.58,-26768.692,-43435.743,19062.074,1085.8425,290.09629,6.07E-05,1.0808569,17913.525,20154.374
4733,40.982006,16.62,120,-1000,107374.18,-28635.883,-43828.103,19051.34,1413.7278,290.0986,4.67E-05,1.082761,17636.598,20557.321
4742,41.043373,13.608,120,0,107374.18,-34154.78,-44896.065,18994.232,1650.637,290.08235,3.98E-05,1.0809961,17344.314,20762.373
4748,41.086964,16.62,120,500,107374.18,-37045.202,-45449.02,18973.409,1507.2737,290.10588,4.36E-05,1.0807043,17470.578,20586.493
4750,41.105756,1.617,120,1000,107374.18,-39424.937,-45923.488,18975.698,2003.1033,290.09389,3.29E-05,1.079324,16925.941,21051.887
4751,41.109734,3.618,120,1000,107374.18,-39706.492,-45958.805,18983.268,2032.5643,290.04373,3.25E-05,1.0825332,16984.039,21187.769
4737,41.009309,9.628,120,-500,107374.18,-31844.984,-44448.076,19023.729,1690.1288,290.10614,3.91E-05,1.0818476,17309.905,20805.621
4735,41.000797,1.618,120,-500,107374.18,-31553.932,-44387.555,19027.074,2146.7459,290.06025,3.07E-05,1.081007,16840.39,21257.721
4747,41.080762,9.624,120,500,107374.18,-36893.94,-45414.319,18990.707,1369.4343,290.04788,4.81E-05,1.0803874,17610.036,20438.419
4736,41.004776,3.621,120,-500,107374.18,-31693.065,-44431.095,19035.963,2060.6804,290.10651,3.21E-05,1.0829048,16923.407,21183.674
4746,41.076227,3.621,120,500,107374.18,-36824.99,-45413.662,18977.786,1891.3426,290.09086,3.47E-05,1.0807309,17046.344,20944.05
4752,41.114268,9.626,120,1000,107374.18,-39659.786,-45966.946,18963.139,1580.163,289.99957,4.22E-05,1.0865826,17423.698,20668.09
4739,41.02366,25.62,120,-500,107374.18,-31383.223,-44365.805,18995.109,1179.6674,290.12782,5.59E-05,1.0828999,17770.424,20209.384
4743,41.050682,21.618,120,0,107374.18,-34154.821,-44896.887,18992.416,1172.2914,290.10467,5.64E-05,1.0805189,17814.144,20234.836
4753,41.120472,16.619,120,1000,107374.18,-40061.931,-46041.981,18964.179,1153.6092,290.06683,5.71E-05,1.0793848,17799.947,20181.315
4758,41.153978,16.622,120,1380,107374.18,-41372.965,-46294.345,18942.124,1146.5567,290.07317,5.72E-05,1.0767169,17805.536,20162.484
4762,41.181282,9.627,65,-810,59148.554,-26345.001,-44333.324,18914.439,1601.9246,290.10034,4.08E-05,1.0767816,17274.479,20583.956
4760,41.172771,1.615,65,-810,58941.869,-26041.039,-44256.398,18942.063,2087.7205,290.01988,3.15E-05,1.0788712,16869.986,21177.044
4761,41.176748,3.62,65,-810,58699.824,-26422.503,-44352.196,18942.942,1951.4579,290.09466,3.35E-05,1.0757046,16917.884,20943.459
4759,41.162125,25.618,120,1380,107374.18,-41955.195,-46413.044,18919.328,1066.1717,290.08846,6.15E-05,1.077668,17818.293,20017.162
4767,41.21479,9.625,65,-600,59888.214,-27361.937,-44528.127,18923.099,1576.415,290.09253,4.14E-05,1.0745339,17320.894,20569.167
4749,41.095111,25.619,120,500,107374.18,-36988.422,-45437.097,18964.711,1180.1845,290.08116,5.57E-05,1.0814874,17730.468,20169.3
4768,41.220993,16.623,65,-600,59567.64,-27373.86,-44535.651,18906.51,1271.0667,290.08602,5.15E-05,1.0748564,17589.313,20211.525
4772,41.248297,9.626,65,-300,60854.707,-28892.028,-44828.184,18871.747,1610.2346,290.0929,4.06E-05,1.0724362,17299.072,20615.787
4756,41.143241,3.62,120,1380,107374.18,-41964.035,-46400.627,18948.28,1971.8856,290.06928,3.35E-05,1.0816941,16922.45,20985.974
4755,41.139263,1.618,120,1380,107374.18,-41932.787,-46412.468,18945.737,1968.5069,290.08587,3.34E-05,1.0792043,16940.074,21007.542
4775,41.273292,1.617,65,0,62153.657,-30586.538,-45162.572,18828.552,2244.3782,290.10436,2.90E-05,1.0720926,16603.979,21255.01
4769,41.22914,25.617,65,-600,58975.912,-27039.637,-44483.147,18882.136,974.55056,290.08936,6.67E-05,1.0727863,17900.951,19918.14
4754,41.128617,25.62,120,1000,107374.18,-39453.142,-45929.326,18938.548,1119.3674,290.04987,5.90E-05,1.0793629,17830.101,20142.576
4765,41.206277,1.619,65,-600,59580.386,-27359.758,-44543.216,18929.207,2018.1309,290.1601,3.23E-05,1.075611,16884.89,21060.009
4773,41.2545,16.621,65,-300,61019.414,-28990.087,-44847.837,18861.846,1321.2129,290.08418,4.93E-05,1.0715271,17516.745,20235.599
4766,41.210256,3.62,65,-600,59891.586,-27362.554,-44522.124,18926.568,2137.2164,290.24985,3.15E-05,1.090412,16736.903,21121.49
4757,41.147776,9.623,120,1380,107374.18,-41859.562,-46400.668,18925.477,1566.9457,290.09502,4.18E-05,1.0773154,17342.656,20578.455
4774,41.262647,25.618,65,-300,60830.819,-28910.037,-44831.596,18827.3,1029.687,290.12314,6.34E-05,1.0707781,17802.54,19921.834
4778,41.289669,21.617,65,0,62169.486,-30582.386,-45154.678,18789.746,1200.9738,290.14169,5.40E-05,1.0689589,17590.473,20067.547
4781,41.315214,3.619,65,300,63604.651,-32173.698,-45459.505,18745.559,2140.5897,290.108,3.03E-05,1.0688165,16542.765,20959.639
4786,41.348722,3.618,65,600,64507.745,-33924.084,-45816.589,18679.904,1817.5348,290.13149,3.55E-05,1.0636591,16893.919,20638.384
4782,41.319748,9.625,65,300,63328.974,-32246.471,-45487.257,18732.536,1674.0825,290.10853,3.87E-05,1.0659605,17040.737,20482.889
4763,41.187485,16.626,65,-810,58569.325,-26778.681,-44428.464,18927.685,1264.4096,290.05855,5.18E-05,1.0741647,17640.418,20249.036
4785,41.344743,1.618,65,600,64661.639,-33824.134,-45789.617,18701.003,2172.0297,290.10323,2.97E-05,1.06483,16578.175,21053.088
4784,41.334097,25.62,65,300,63399.774,-32156.306,-45462.342,18698.28,1074.9371,290.11409,6.00E-05,1.0649297,17598.105,19817.945
4787,41.353256,9.627,65,600,64617.933,-33758.556,-45778.968,18669.878,1710.2302,290.13531,3.77E-05,1.0624312,16883.265,20405.493
4771,41.243763,3.62,65,-300,61045.687,-29028.324,-44851.249,18892.179,1897.752,290.08806,3.43E-05,1.0721299,16953.47,20855.248
4770,41.239785,1.616,65,-300,60709.118,-28902.759,-44842.122,18903.655,2224.0794,290.06591,2.93E-05,1.0737973,16645.94,21233.07
4788,41.359458,16.622,65,600,64746.377,-33815.582,-45778.763,18664.655,1361.0694,290.08379,4.73E-05,1.065246,17254.975,20067.409
4790,41.37825,1.618,65,810,65906.565,-35017.989,-46016.12,18602.423,2180.1807,290.11892,2.96E-05,1.0620992,16391.005,20897.147
4789,41.367605,25.62,65,600,65109.218,-33846.295,-45790.316,18619.277,1034.0721,290.15479,6.21E-05,1.0620535,17578.062,19719.585
4793,41.392966,16.621,65,810,65476.87,-34792.802,-45981.583,18580.996,1314.0478,290.12849,4.88E-05,1.0598717,17268.101,19986.626
4764,41.195633,25.618,65,-810,58210.185,-25933.852,-44264.045,18916.953,1027.7316,290.13342,6.41E-05,1.0786023,17856.945,19967.57
4796,41.415736,3.62,90,-1070,81739.379,-26201.223,-43870.945,18551.467,2012.3138,290.13604,3.18E-05,1.058746,16580.072,20730.16
4779,41.299203,30.615,65,0,62182.807,-30585.716,-45158.42,18777.384,834.71505,290.05636,7.79E-05,1.0694163,17951.145,19673.966
4780,41.311236,1.619,65,300,63459.226,-32236.193,-45480.679,18768.734,2064.5316,290.1244,3.13E-05,1.0667111,16650.472,20905.054
4792,41.386763,9.625,65,810,65647.991,-35073.206,-46031.579,18593.571,1683.122,290.12549,3.81E-05,1.0596471,16847.727,20318.859
4776,41.27727,5.622,65,0,62149.627,-30581.522,-45148.346,18828.572,2003.3012,290.02754,3.24E-05,1.0716497,16812.319,20956.944
4783,41.325951,16.622,65,300,63620.562,-32202.108,-45472.004,18722.09,1371.8214,290.11035,4.69E-05,1.0651694,17363.319,20194.701
4797,41.42027,9.626,90,-1070,81425.834,-26348.25,-43905.522,18530.486,1625.9459,290.11779,3.93E-05,1.0581131,16859.165,20214.805
4777,41.282361,13.608,65,0,62165.868,-30581.194,-45163.189,18796.974,1458.326,290.1139,4.45E-05,1.0697736,17324.325,20339.887
4805,41.478772,1.617,90,-300,85149.606,-30619.554,-44733.496,18499.937,2029.4345,290.12378,3.14E-05,1.055414,16459.516,20634.929
4800,41.445265,1.615,90,-700,82935.177,-28407.12,-44311.78,18519.205,1847.5253,290.14839,3.45E-05,1.0572301,16622.085,20436.42
4804,41.468126,25.619,90,-700,83404.22,-28420.77,-44307.791,18477.515,1023.7291,290.13828,6.23E-05,1.0541539,17403.52,19518.066
4806,41.48275,3.62,90,-300,84845.764,-30519.48,-44719.681,18493.588,1922.8866,290.15414,3.33E-05,1.0559565,16528.581,20497.55
4803,41.45998,16.623,90,-700,83760.813,-28464.146,-44309.354,18481.601,1324.3137,290.14982,4.81E-05,1.0551387,17096.61,19827.834
4809,41.501634,25.619,90,-300,84848.56,-30541.682,-44726.342,18487.663,1098.988,290.11011,5.78E-05,1.0563304,17357.2,19631.689
4810,41.512279,1.616,90,0,86226.458,-32209.632,-45045.23,18516.352,1988.3146,290.17563,3.22E-05,1.0569434,16514.618,20629.513
4807,41.487285,9.623,90,-300,85031.934,-30563.555,-44728.891,18465.169,1384.7019,290.14547,4.59E-05,1.054012,17104.084,19960.098
4811,41.516258,5.623,90,0,86230.076,-32215.512,-45044.86,18514.199,1783.3302,290.09559,3.59E-05,1.0569078,16717.953,20407.128
4801,41.449243,3.619,90,-700,83437.112,-28393.798,-44300.514,18499.18,1966.4169,290.15394,3.24E-05,1.0571999,16502.704,20566.073
4794,41.401112,25.619,65,810,66082.003,-34951.301,-45996.59,18553.079,973.92781,290.1495,6.59E-05,1.0590421,17534.293,19545.293
4816,41.554201,3.618,90,300,87513.492,-33979.671,-45397.503,18497.467,1878.3109,290.13908,3.40E-05,1.0580446,16659.338,20541.086
4802,41.453777,9.625,90,-700,83130.351,-28408.147,-44308.079,18498.499,1751.5311,290.14691,3.66E-05,1.0563041,16774.874,20385.126
4795,41.411758,1.618,90,-1070,81216.394,-26478.297,-43934.262,18564.977,2125.9909,290.12999,3.03E-05,1.0615911,16423.726,20826.849
4817,41.558736,9.624,90,300,87612.498,-33949.411,-45386.772,18474.798,1687.5956,290.3044,3.85E-05,1.0640174,16817.333,20297.97
4791,41.382229,3.619,65,810,65156.501,-34850.774,-45995.891,18600.272,1970.4937,290.13545,3.26E-05,1.061169,16592.258,20647.964
4814,41.538191,30.612,90,0,86233.735,-32222.542,-45045.806,18521.072,900.18062,290.13922,7.11E-05,1.0571752,17623.762,19475.319
4798,41.426473,16.62,90,-1070,82420.003,-26523.112,-43923.695,18499.355,1324.2855,290.14149,4.82E-05,1.0568353,17118.27,19845.225
4819,41.573084,25.62,90,300,87416.706,-33801.726,-45357.334,18448.487,1051.1531,290.13594,6.07E-05,1.0545327,17414.239,19586.579
4815,41.550223,1.617,90,300,87649.584,-33845.678,-45362.967,18531.545,2271.9419,290.11813,2.81E-05,1.0569488,16174.561,20860.874
4812,41.521348,13.607,90,0,86232.173,-32212.387,-45047.039,18519.85,1534.808,290.0806,4.18E-05,1.0592342,16942.636,20105.586
4799,41.434619,25.62,90,-1070,81951.083,-26642.674,-43958.931,18501.756,993.85833,290.15883,6.43E-05,1.0571223,17463.381,19510.124
4825,41.618381,1.616,90,1070,90566.803,-38478.8,-46279.79,18376.817,1989.6513,290.17634,3.19E-05,1.0524411,16350.783,20466.177
4822,41.592243,9.624,90,700,89526.748,-36138.906,-45806.433,18429.073,1764.9046,290.14007,3.61E-05,1.0550423,16634.253,20290.05
4808,41.493487,16.621,90,-300,84988.927,-30561.911,-44733.702,18482.764,1144.0245,290.1364,5.56E-05,1.0543334,17286.465,19645.666
4813,41.528657,21.615,90,0,86233.242,-32215.841,-45046.916,18501.241,1005.0822,290.10219,6.38E-05,1.0580859,17511.199,19580.822
4830,41.651888,1.618,120,-1380,105876.77,-26377.155,-43398.081,18336.241,1928.6321,290.17362,3.30E-05,1.050325,16457.684,20445.578
4821,41.587708,3.619,90,700,89045.985,-36080.974,-45806.762,18443.845,1871.8272,290.16097,3.41E-05,1.0534526,16630.972,20485.937
4820,41.58373,1.616,90,700,89398.427,-35945.542,-45763.304,18448.53,1768.4716,290.09754,3.61E-05,1.0533694,16651.102,20298.555
4828,41.633096,16.622,90,1070,90595.174,-37997.714,-46172.727,18336.971,1151.1811,290.11657,5.51E-05,1.0512978,17197.62,19570.794
4827,41.626893,9.625,90,1070,90415.252,-38108.23,-46201.877,18351.579,1456.7792,290.26812,4.35E-05,1.0512137,16867.855,19868.074
4824,41.607735,25.618,90,700,89733.517,-36338.683,-45848.987,18395.33,985.52602,290.15186,6.43E-05,1.051699,17382.624,19416.043
4818,41.564939,16.62,90,300,87335.627,-33911.544,-45396.023,18460.755,1390.8487,290.19857,4.65E-05,1.0618977,17057.629,19933.946
4826,41.622359,3.621,90,1070,90313.697,-37892.582,-46157.062,18380.427,1708.7944,290.084,3.71E-05,1.0506287,16718.214,20237.018
4823,41.598444,16.409,90,700,73753.787,-20370.987,-42755.332,18417.747,1274.5836,290.27369,5.03E-05,1.0578746,17105.219,19738.508
4829,41.641242,25.62,90,1070,91152.945,-38037.883,-46174.454,18339.36,860.35285,290.15708,7.35E-05,1.0502738,17473.436,19254.534


==> anc/data_N2_2mbar_2.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
24,11.963439,30.613,15,100,15115.415,-27710.345,-45486.97,13920.385,2300.0551,290.08028,2.14E-05,0.84114147,11644.349,16395.772
25,11.975471,1.618,15,200,15587.62,-28278.306,-45602.544,13967.449,4706.0181,290.17492,1.07E-05,0.86208782,9437.0446,19120.339
22,11.946596,13.608,15,100,15093.871,-27704.712,-45481.995,13891.82,3483.5283,290.21623,1.48E-05,0.87027582,10430.109,17574.174
11,11.865618,5.622,15,-100,14263.145,-26644.523,-45271.733,13798.447,4286.1323,290.20537,1.12E-05,0.84535724,9601.5279,18452.22
16,11.903562,5.621,15,0,14653.654,-27177.701,-45362.432,13802.577,4262.9067,290.02572,1.13E-05,0.84757114,9625.135,18425.926
31,12.012957,3.619,15,290,15935.822,-28705.243,-45672.604,13983.032,4216.1599,290.07093,1.16E-05,0.85542155,10019.153,18768.211
18,11.915962,21.614,15,0,14660.973,-27170.3,-45381.592,13787.424,2554.08,290.10583,1.89E-05,0.8444194,11306.826,16597.719
9,11.850994,25.618,15,-200,13756.98,-25992.482,-45145.057,13746.432,2435.5858,290.11968,1.97E-05,0.84106532,11385.068,16421.689
2,11.803138,9.624,15,-290,13383.452,-25523.648,-45079.767,13747.13,3525.5908,290.05293,1.36E-05,0.83845309,10218.537,17465.18
20,11.937528,1.617,15,100,15087.622,-27734.15,-45484.585,13876.383,3963.3662,290.06377,1.22E-05,0.84527525,9950.7363,18116.496
21,11.941506,5.622,15,100,15099.216,-27705.082,-45477.349,13854.457,4139.2209,289.86955,1.16E-05,0.84654571,9810.523,18392.891
5,11.828133,1.618,15,-200,13831.028,-26035.2,-45151.307,13799.916,4695.1412,290.06767,1.03E-05,0.84800896,9464.1909,19195.385
8,11.842849,16.62,15,-200,13762.284,-25998.854,-45153.157,13772.016,3140.7024,289.97553,1.56E-05,0.85078016,10746.538,17228.806
3,11.809341,16.623,15,-290,13435.092,-25504.859,-45074.463,13705.322,2809.3097,290.10521,1.71E-05,0.84106937,10916.173,16705.1
4,11.817488,25.618,15,-290,13354.013,-25411.857,-45032.608,13751.244,1995.746,290.03883,2.41E-05,0.84130345,11722.482,15839.892
0,11.794626,1.616,15,-290,13533.891,-25494.703,-45053.782,13745.811,4526.7783,290.03267,1.06E-05,0.84346885,9284.5528,18642.73
10,11.861639,1.621,15,-100,14266.969,-26623.143,-45268.567,13797.527,4706.8135,290.07586,1.02E-05,0.84481458,9177.7336,18913.024
1,11.798604,3.618,15,-290,13333.086,-25478.669,-45051.315,13741.121,4307.0126,290.14116,1.11E-05,0.84295613,9494.7518,18388.804
17,11.908653,13.607,15,0,14657.478,-27163.681,-45362.227,13834.766,3601.5251,290.13581,1.34E-05,0.84353062,10299.903,17718.188
23,11.953906,21.614,15,100,15102.423,-27734.89,-45491.246,13865.152,2940.977,290.00678,1.66E-05,0.8514084,10907.042,16943.887
27,11.983984,9.626,15,200,15558.181,-28282.541,-45574.38,13945.973,3662.3077,290.05658,1.32E-05,0.84847358,10421.979,17973.546
30,12.008979,1.617,15,290,15863.665,-28838.291,-45700.809,13965.939,4650.4228,290.00109,1.05E-05,0.84979322,9392.5837,19054.406
15,11.899584,1.616,15,0,14657.355,-27169.642,-45373.615,13862.973,4709.7914,290.08392,1.03E-05,0.84710152,9221.8455,18934.508
14,11.887551,30.613,15,-100,14205.872,-26570.927,-45243.404,13805.264,2228.117,290.09205,2.14E-05,0.83868853,11480.222,16067.141
7,11.836646,9.623,15,-200,13765.08,-26006.79,-45148.84,13772.973,3769.9641,290.02252,1.28E-05,0.8443729,10047.56,17837.531
6,11.832111,3.619,15,-200,13825.848,-26077.343,-45165.944,13807.136,4455.3019,290.13988,1.08E-05,0.84732286,9544.5156,18807.232
29,11.998334,25.619,15,200,15514.353,-28290.969,-45603.531,13939.104,2370.4162,290.1843,2.04E-05,0.84614211,11545.817,16445.031
26,11.97945,3.618,15,200,15494.906,-28243.482,-45587.948,13948.467,4310.4275,290.25059,1.14E-05,0.85472904,9926.7332,18855.964
28,11.990187,16.623,15,200,15478.501,-28270.535,-45586.221,13872.438,2886.7865,290.05217,1.69E-05,0.85446295,11161.352,17131.941
33,12.023695,16.62,15,290,15788.918,-28702.776,-45676.469,13942.486,2866.151,290.07637,1.70E-05,0.85043579,11192.567,17085.18
13,11.878018,21.615,15,-100,14253.319,-26588.524,-45258.74,13777.194,2914.823,290.00981,1.64E-05,0.83963723,10823.456,16838.383
19,11.925495,30.614,15,0,14656.491,-27159.98,-45373.41,13827.196,2406.1157,290.04786,1.99E-05,0.84194673,11446.361,16415.629
32,12.017492,9.627,15,290,16071.007,-28783.526,-45684.774,13974.707,3628.01,290.01251,1.33E-05,0.84817243,10520.808,18046.545
34,12.031841,25.618,15,290,15843.395,-28792.982,-45693.819,13923.305,1829.0672,290.07591,2.65E-05,0.84729754,12137.143,15907.614
12,11.870709,13.606,15,-100,14269.888,-26563.691,-45261.454,13775.457,3561.6714,290.02014,1.35E-05,0.84228018,10209.964,17557.38
35,12.042486,1.618,25,-400,22710.814,-25540.752,-44875.548,13990.395,4683.4844,290.04976,1.04E-05,0.85471186,9584.1248,19279.501
37,12.050999,6.613,25,-400,22712.541,-25610.812,-44909.838,14001.072,3944.2647,290.06198,1.24E-05,0.85335058,10115.22,18247.628
36,12.046464,3.62,25,-400,22797.155,-25496.266,-44857.211,13995.835,4443.208,290.04537,1.10E-05,0.85322226,9687.0516,18833.706
39,12.062842,15.61,25,-400,22724.176,-25722.069,-44927.23,13949.46,3052.9695,290.04018,1.59E-05,0.85173807,11095.342,17405.961
42,12.07922,8.613,25,-300,23292.96,-26238.801,-45017.148,13943.104,3707.2359,290.01341,1.31E-05,0.85112523,10398.492,18072.175
38,12.056364,10.616,25,-400,22717.31,-25500.007,-44875.096,13955.094,3520.6592,290.06033,1.40E-05,0.85734821,10628.952,17877.493
41,12.074685,3.619,25,-300,23187.664,-26099.134,-44985.079,14016.484,4320.2075,290.01683,1.12E-05,0.8494292,9701.9878,18619.76
51,12.139476,5.618,25,0,24421.975,-27836.156,-45323.291,14047.71,4027.8357,290.07427,1.21E-05,0.85094691,10229.571,18578.904
61,12.210927,3.617,25,300,25739.789,-29643.486,-45696.409,14079.67,4273.074,290.04422,1.15E-05,0.85302068,10023.287,18864.137
64,12.228972,20.628,25,300,25534.626,-29424.179,-45647.894,14071.751,2922.0573,290.00491,1.68E-05,0.85709571,11274.941,17328.655
65,12.238231,1.615,25,400,26197.563,-30156.764,-45802.322,14086.642,4542.6785,290.17458,1.07E-05,0.85249762,9556.6398,18909.31
53,12.151875,21.615,25,0,24428.8,-27830.688,-45331.884,13988.069,2755.3331,290.0078,1.76E-05,0.8520145,11306.083,17035.099
46,12.105968,3.621,25,-150,23834.032,-27008.184,-45180.539,13949.583,4375.1919,290.06485,1.11E-05,0.84578511,9692.9434,18722.723
69,12.258587,15.61,25,400,25923.45,-30085.183,-45755.779,14105.142,3112.8482,290.06318,1.57E-05,0.85612124,11129.201,17538.243
45,12.10199,1.617,25,-150,23676.068,-26968.097,-45175.935,14022.88,4460.2152,290.23304,1.11E-05,0.86090245,9862.6812,19099.107
68,12.252109,10.616,25,400,26342.493,-30044.521,-45742.335,14066.434,3570.2774,290.0351,1.39E-05,0.86093128,10545.001,17884.151
67,12.246744,6.611,25,400,26285.179,-30311.398,-45777.611,14152.196,3750.2282,289.99173,1.30E-05,0.85168418,10366.423,18104.012
40,12.070707,1.617,25,-300,23122.785,-26250.354,-45008.925,14053.787,4579.4071,290.02976,1.06E-05,0.85486673,9558.4209,19031.195
43,12.085142,14.62,25,-300,23222.612,-26153.118,-45009.09,14007.496,3187.0731,289.96848,1.52E-05,0.85123438,10996.755,17636.75
47,12.110503,9.624,25,-150,23762.821,-27000.783,-45164.011,14027.477,3684.7336,290.10981,1.37E-05,0.8619921,10517.917,18120.012
54,12.161408,30.613,25,0,24421.44,-27840.35,-45322.962,13998.663,2329.2299,290.00229,2.09E-05,0.85101616,11705.168,16496.499
71,12.27043,3.621,40,-550,36555.523,-25947.05,-44715.447,14147.157,4442.7104,290.03344,1.10E-05,0.85647206,9953.7176,19150.676
44,12.092732,20.623,25,-300,23229.93,-26122.405,-44982.982,13970.6,2714.1983,290.109,1.79E-05,0.85072709,11259.199,16873.438
52,12.144566,13.608,25,0,24431.39,-27841.049,-45326.539,14083.045,3580.1863,290.01373,1.36E-05,0.8535856,10509.662,17890.277
57,12.181954,9.625,25,150,25001.653,-28657.221,-45485.942,14047.773,3520.7655,290.00518,1.38E-05,0.85320124,10725.321,18035.022
60,12.206948,1.619,25,300,25840.151,-29491.936,-45652.663,14072.382,4490.5291,290.13084,1.09E-05,0.85597287,9894.1971,19210.944
49,12.124851,25.621,25,-150,23795.342,-27009.294,-45153.239,14034.538,2768.0457,290.18562,1.75E-05,0.84986455,11364.255,17061.118
66,12.24221,3.617,25,400,26068.297,-30179.542,-45800.184,14060.355,4116.5429,290.18432,1.24E-05,0.87386955,10100.866,18539.558
59,12.196303,25.618,25,150,25111.965,-28698.377,-45495.604,14096.003,2585.9231,289.91528,1.91E-05,0.85619671,11452.536,16764.686
62,12.215461,8.613,25,300,25688.93,-29457.728,-45646.989,14072.162,3742.3607,290.14159,1.30E-05,0.85349453,10381.09,18096.93
63,12.221383,14.619,25,300,25589.761,-29501.064,-45647.606,14093.759,3220.1186,289.99749,1.50E-05,0.85133852,10905.275,17561.442
74,12.288477,20.624,40,-550,36231.208,-25289.458,-44568.872,14148.269,2830.1385,290.06651,1.75E-05,0.85895298,11417.6,17273.006
50,12.135497,1.617,25,0,24433.446,-27844.379,-45315.808,14084.328,4387.4277,290.05987,1.12E-05,0.85638606,9773.4575,18814.724
55,12.173441,1.618,25,150,25085.363,-28670.666,-45489.519,14070.099,4400.7406,290.00465,1.11E-05,0.85367118,9718.344,18800.242
70,12.266453,1.615,40,-550,36780.298,-25527.431,-44594.939,14134.374,3798.1645,290.00487,1.30E-05,0.86249388,10393.076,18240.56
58,12.188156,16.621,25,150,25134.701,-28664.992,-45481.296,14020.32,3266.3398,290.07662,1.49E-05,0.85024158,10850.983,17582.33
72,12.274965,8.612,40,-550,36879.92,-25817.456,-44667.589,14099.011,3927.9939,290.0501,1.25E-05,0.85608865,10404.844,18533.954
48,12.116706,16.621,25,-150,23714.963,-26838.667,-45132.353,13963.861,3420.0774,290.00356,1.42E-05,0.85075122,10578.307,17619.905
56,12.177419,3.619,25,150,25080.635,-28645.709,-45472.867,14021.737,4173.753,289.98044,1.18E-05,0.85931887,9917.7793,18528.857
76,12.301713,3.62,40,-400,37244.116,-26645.016,-44824.36,14186.631,4560.3699,290.03063,1.09E-05,0.86396935,9950.9304,19396.797
75,12.297735,1.616,40,-400,37506.429,-26605.053,-44810.875,14120.027,4791.8141,289.99294,1.03E-05,0.86000087,9455.3103,19364.336
80,12.331242,1.62,40,-200,38260.56,-27810.418,-45053.988,14129.745,4684.7451,290.23136,1.05E-05,0.85868951,9567.5822,19253.802
73,12.280886,14.619,40,-550,36878.357,-25895.903,-44675.277,14075.273,1240.4721,289.98989,3.10E-05,0.61527681,12868.296,17558.866
78,12.31245,16.62,40,-400,37219.365,-26627.172,-44827.033,14122.593,3309.0244,290.06593,1.48E-05,0.85492292,10803.024,17641.764
77,12.306247,9.626,40,-400,37484.309,-26579.479,-44806.393,14111.482,3246.4403,289.96557,1.50E-05,0.85438907,10854.878,17558.931
82,12.339755,9.626,40,-200,38312.94,-27742.743,-45047.45,14137.687,3879.4822,290.14315,1.27E-05,0.860922,10439.899,18522.404
81,12.335221,3.619,40,-200,38237.453,-27690.486,-45029.853,14140.739,4597.3279,290.12969,1.08E-05,0.8621261,9715.1582,19269.953
88,12.381127,21.613,40,0,39062.425,-28833.727,-45241.719,14116.466,2801.385,290.0811,1.73E-05,0.84959662,11309.916,17123.892
83,12.345958,16.621,40,-200,38110.408,-27653.4,-45023.028,14041.944,2945.5363,290.0667,1.65E-05,0.8517066,11140.644,17282.78
101,12.473687,3.616,40,550,41848.499,-32124.895,-45900.463,14242.235,4511.1818,290.03932,1.09E-05,0.8602804,9985.3792,19328.025
103,12.484142,14.619,40,550,41531.914,-31762.549,-45832.706,14191.329,3110.8137,290.07944,1.57E-05,0.85590416,11183.071,17628.181
79,12.320597,25.62,40,-400,37165.627,-26559.004,-44819.591,14096.548,2634.6327,290.04197,1.85E-05,0.85262236,11492.93,16923.777
85,12.364749,1.617,40,0,39070.072,-28838.414,-45255.78,14187.883,4590.0202,290.01136,1.07E-05,0.85731881,9732.3318,19191.254
106,12.504969,3.617,65,-810,59550.414,-25892.532,-44233.291,14211.215,4474.8298,289.98064,1.10E-05,0.86295659,9864.4465,19115.352
107,12.509503,9.625,65,-810,60607.071,-26175.197,-44279.874,14218.323,3684.6723,289.98793,1.34E-05,0.8623125,10602.746,18186.789
86,12.368728,5.623,40,0,39070.607,-28837.51,-45240.321,14163.61,4289.2832,289.97741,1.17E-05,0.86437068,9932.705,18782.325
97,12.444713,9.628,40,400,40638.444,-30953.243,-45662.818,14219.672,3943.0466,290.0562,1.25E-05,0.86073678,10514.125,18661.309
90,12.402693,1.618,40,200,39897.881,-29928.124,-45470.565,14170.892,4679.6246,290.03622,1.06E-05,0.86210455,9818.8119,19551.097
110,12.534498,1.617,65,-600,60784.483,-27231.233,-44511.927,14285.96,4680.7565,289.94,1.08E-05,0.87555572,9997.5634,19653.356
102,12.478221,8.614,40,550,41053.541,-31874.176,-45844.793,14178.691,3643.7078,289.91786,1.38E-05,0.86860472,10594.986,18067.408
91,12.406672,3.619,40,200,39971.312,-29937.663,-45471.264,14136.76,4190.2082,289.96177,1.16E-05,0.85418972,9982.7596,18635.291
94,12.425555,25.618,40,200,39940.641,-30032.885,-45482.036,14196.515,2753.6967,290.15114,1.79E-05,0.86170791,11534.306,17231.371
109,12.523852,25.621,65,-810,59896.931,-26019.371,-44254.342,14159.349,2496.0896,290.01448,1.96E-05,0.85671977,11692.326,16836.139
108,12.515706,16.618,65,-810,59419.668,-25708.954,-44206.649,14211.423,3066.4936,289.99307,1.60E-05,0.86028302,11302.883,17649.218
87,12.373818,13.607,40,0,39069.497,-28838.538,-45259.069,14126.367,3649.7558,290.00308,1.36E-05,0.86322408,10658.914,18207.329
84,12.354104,25.62,40,-200,38126.648,-27746.402,-45049.876,14139.474,2540.9376,289.97712,1.92E-05,0.8550776,11591.453,16849.083
98,12.450917,16.619,40,400,41205.666,-31298.937,-45720.832,14203.958,3295.365,290.03697,1.48E-05,0.85567471,10912.022,17746.514
100,12.469708,1.618,40,550,41242.3,-31831.745,-45847.918,14262.914,4383.3215,290.00701,1.13E-05,0.86388403,10082.271,19079.719
99,12.459062,25.62,40,400,40926.208,-31097.227,-45714.459,14180.836,2617.0758,289.86141,1.89E-05,0.86094855,11658.217,17063.157
111,12.538476,3.62,65,-600,61228.937,-27172.768,-44493.343,14233.945,4466.2037,290.16765,1.11E-05,0.86371189,9842.8394,19093.736
114,12.557359,25.62,65,-600,60575.371,-27140.986,-44483.147,14249.529,2600.1024,289.99284,1.91E-05,0.85818025,11798.107,17163.196
92,12.411206,9.626,40,200,39968.516,-30013.767,-45467.111,14168.887,3902.2677,290.078,1.26E-05,0.85762195,10336.076,18433.095
104,12.491733,20.624,40,550,41688.356,-31946.991,-45852.317,14184.694,2778.6777,289.93072,1.83E-05,0.87435854,11450.153,17202.292
112,12.54301,9.628,65,-600,60717.588,-26839.243,-44448.199,14262.89,3781.6033,290.02726,1.29E-05,0.85595726,10488.718,18296.736
93,12.417409,16.62,40,200,39868.319,-29923.355,-45464.85,14208.868,3381.9393,290.03882,1.45E-05,0.85813496,10874.77,17832.685
96,12.440179,3.619,40,400,40849.035,-31071.571,-45679.388,14174.505,4176.7515,289.99411,1.17E-05,0.85689677,10104.475,18779.212
105,12.500991,1.614,65,-810,60507.326,-25895.369,-44217.873,14214.673,4516.3123,289.9538,1.10E-05,0.86277398,9752.9936,19038.744
89,12.390661,30.614,40,0,39076.98,-28831.959,-45277.365,14138.801,2460.3205,290.10881,1.98E-05,0.85495371,11732.134,16821.23
95,12.436201,1.616,40,400,40515.263,-31041.804,-45681.567,14227.068,4237.0038,289.97932,1.16E-05,0.85915931,10213.745,19003.628
113,12.549214,16.619,65,-600,60820.911,-26988.737,-44442.895,14231.4,3235.7922,290.11254,1.63E-05,0.88739356,11031.527,17653.927
117,12.576517,9.628,65,-300,62112.418,-28914.559,-44826.252,14255.343,3747.2563,290.08662,1.32E-05,0.86247864,10753.058,18497.982
116,12.571983,3.619,65,-300,62331.439,-28842.362,-44816.713,14278.341,4347.0715,290.19268,1.16E-05,0.8716154,10183.515,19134.202
115,12.568005,1.618,65,-300,61960.704,-28859.835,-44811.779,14296.076,4510.8425,289.99351,1.10E-05,0.86363699,8601.2397,20747.104
129,12.662318,25.622,65,300,64615.096,-32142.985,-45467.399,14242.921,2667.1972,290.03282,1.81E-05,0.8570584,11651.227,17153.995
121,12.605491,5.62,65,0,63375.68,-30494.277,-45139.836,14307.708,4098.4284,290.0337,1.20E-05,0.86181394,10426.054,18891.845
120,12.601512,1.618,65,0,63376.544,-30490.001,-45118.415,14270.718,4515.9841,290.02962,1.10E-05,0.86578882,10019.021,19405.919
122,12.610581,13.607,65,0,63401.131,-30478.694,-45136.341,14282.737,3539.9765,290.05751,1.40E-05,0.85969604,10761.159,17998.295
125,12.639457,1.614,65,300,64775.322,-32293.342,-45481.46,14242.99,4227.162,290.04625,1.16E-05,0.86215369,10298.654,19049.144
130,12.672964,1.616,65,600,66267.679,-33965.035,-45800.8,14242.699,4422.1705,289.87612,1.12E-05,0.86141963,9925.129,19060.79
136,12.710449,3.62,65,810,66382.349,-35047.181,-46026.481,14263.66,4496.4125,289.87226,1.11E-05,0.86717651,9883.4454,19174.282
137,12.714983,9.625,65,810,67286.101,-35233.842,-46049.711,14253.479,3839.9986,290.13127,1.40E-05,0.89516591,10514.937,18391.345
133,12.687679,16.623,65,600,65963.591,-33719.332,-45777.406,14238.711,3024.512,290.15892,1.64E-05,0.86096524,11260.815,17493.599
118,12.58272,16.622,65,-300,62213.726,-28891.453,-44815.808,14216.947,2893.3466,290.09981,1.70E-05,0.85802457,11319.134,17298.411
140,12.739978,1.619,90,-1070,82606.543,-25877.649,-43800.885,14309.424,4903.9035,290.05925,1.01E-05,0.86240624,9496.6014,19608.53
146,12.777463,3.62,90,-700,84150.381,-28094.482,-44231.605,14224.197,4387.3697,290.09197,1.13E-05,0.86823025,10040.714,19127.741
123,12.61789,21.616,65,0,63383.246,-30516.026,-45126.967,14171.684,2610.1349,289.97871,1.87E-05,0.85364053,11662.923,17048.976
147,12.781998,9.625,90,-700,84101.289,-28305.155,-44277.778,14262.155,4021.7149,289.94304,1.22E-05,0.85936203,10286.167,18579.802
124,12.627423,30.614,65,0,63368.65,-30495.387,-45137.163,14200.395,2533.315,290.06108,2.06E-05,0.88103519,11767.067,16997.438
119,12.590867,25.618,65,-300,62157.398,-28791.297,-44791.468,14205.77,2676.1864,290.06476,1.83E-05,0.85433615,11462.239,16965.609
148,12.788201,16.622,90,-700,84265.545,-27933.722,-44199.207,14267.909,3385.7536,290.02163,1.47E-05,0.86346076,11055.976,18047.125
141,12.743956,3.62,90,-1070,83112.26,-26192.383,-43873,14345.896,4445.1731,290.10732,1.11E-05,0.86191319,10052.445,19181.868
126,12.643434,3.62,65,300,64578.956,-32197.627,-45470.482,14268.431,4301.5221,290.06197,1.16E-05,0.86187288,10153.579,19082.199
132,12.681476,9.624,65,600,66009.188,-33975.026,-45823.701,14253.43,3650.2029,289.94064,1.35E-05,0.85877175,10797.913,18339.421
142,12.748491,9.626,90,-1070,82614.56,-26252.822,-43888.665,14232.009,3890.0385,289.97077,1.27E-05,0.86134407,10587.192,18645.374
135,12.706471,1.618,65,810,67443.573,-35021.936,-46022.328,14280.38,4743.0313,290.09684,1.08E-05,0.87768686,9814.3524,19661.223
149,12.796347,25.618,90,-700,85263.907,-28348.12,-44258.289,14276.357,2691.6727,290.01126,1.83E-05,0.85912085,11643.09,17208.516
128,12.654172,16.621,65,300,64619.002,-32268.797,-45473.566,14255.207,2903.1853,290.02228,1.69E-05,0.85606171,11335.574,17318.083
131,12.676942,3.619,65,600,65711.35,-33740.383,-45793.77,14290.645,4401.3324,290.03849,1.12E-05,0.86254816,10064.382,19141.437
134,12.695825,25.618,65,600,66400.316,-33911.257,-45793.605,14284.546,2419.5751,289.90498,2.03E-05,0.8582886,11913.173,16881.777
127,12.647969,9.624,65,300,64374.244,-32155.073,-45456.174,14256.061,3452.4766,290.09518,1.43E-05,0.85937406,10814.611,17942.359
150,12.806992,1.618,90,-300,86411.23,-30561.87,-44697.685,14273.201,4489.1286,290.01131,1.10E-05,0.86252039,9877.6908,19137.845
151,12.810971,3.618,90,-300,86098.014,-30431.33,-44679.43,14282.867,4363.3965,290.08095,1.13E-05,0.8632463,10048.73,19022.32
153,12.821708,16.623,90,-300,86071.659,-30464.921,-44699.124,14246.062,3208.1809,290.04543,1.53E-05,0.85801619,11058.029,17659.223
156,12.844477,5.621,90,0,87457.616,-32148.577,-45002.799,14256.192,3954.5709,290.10683,1.23E-05,0.85119476,10261.195,18439.087
138,12.721186,16.62,65,810,66428.316,-34914.749,-46000.66,14230.226,2954.0026,290.00564,1.66E-05,0.85605154,11369.742,17460.733
152,12.815504,9.627,90,-300,86276.166,-30552.865,-44720.874,14283.52,3968.4174,290.01723,1.24E-05,0.85992319,10326.34,18516.923
144,12.76284,25.618,90,-1070,83454.259,-26215.86,-43849.976,14192.193,2452.4148,290.15954,2.00E-05,0.85729242,11766.645,16805.102
155,12.840499,1.617,90,0,87460.165,-32136.16,-45021.383,14329.856,4303.0619,290.06154,1.14E-05,0.85812234,10037.222,18888.799
139,12.729332,25.618,65,810,66671.512,-35343.619,-46069.775,14269.686,2344.4108,290.06891,2.09E-05,0.85769424,12009.387,16851.3
143,12.754693,16.621,90,-1070,83417.707,-26138.194,-43833.16,14237.782,3209.7304,289.97218,1.53E-05,0.85837004,11036.967,17677.033
163,12.893158,16.621,90,300,88495.615,-33737.176,-45333.323,14260.758,3111.6457,290.10405,1.59E-05,0.85944288,11299.692,17710.863
158,12.856877,21.615,90,0,87469.745,-32128.389,-45012.749,14256.107,3162.4827,290.01985,1.55E-05,0.85695837,11156.758,17680.02
160,12.878443,1.616,90,300,88823.962,-33711.273,-45329.252,14353.648,4790.6327,290.11091,1.03E-05,0.86332986,9722.6966,19703.091
166,12.915929,3.62,90,700,90168.312,-35883.582,-45749.448,14234.019,3914.7377,290.02824,1.25E-05,0.85733065,10369.207,18439.632
161,12.882421,3.62,90,300,88682.196,-33814.431,-45354.168,14314.636,3925.5023,290.20656,1.25E-05,0.86140593,10594.367,18742.986
162,12.886956,9.626,90,300,88905.247,-33790.707,-45332.706,14291.689,4005.5565,290.0602,1.23E-05,0.86140707,10428.776,18694.406
172,12.953971,9.627,90,1070,91257.584,-38069.788,-46208.456,14265.735,4013.9359,290.07367,1.24E-05,0.86182319,10429.172,18760.394
159,12.866411,30.612,90,0,87462.961,-32141.752,-45009.008,14279.355,2232.3046,290.12751,2.21E-05,0.86030254,12125.022,16734.302
177,12.987478,9.627,120,-1380,106865.56,-26854.827,-43463.865,14212.724,3699.3327,289.98315,1.34E-05,0.86158929,10718.63,18367.45
178,12.99368,16.621,120,-1380,107028.75,-26607.686,-43421.106,14228.795,3337.8568,290.05171,1.51E-05,0.86703286,10933.041,17800.595
179,13.001826,25.623,120,-1380,106953.88,-26506.749,-43411.485,14278.175,2479.27,290.09116,1.97E-05,0.85599462,11742.856,16858.76
182,13.020985,9.625,120,-1000,107374.18,-28564.919,-43801.666,14249.085,3768.3507,290.05529,1.31E-05,0.86270905,10565.138,18341.296
171,12.949437,3.616,90,1070,92855.74,-38667.477,-46284.724,14253.497,4195.7221,289.95793,1.18E-05,0.86164628,10160.022,18827.736
184,13.035334,25.62,120,-1000,107374.18,-27897.213,-43663.643,14248.477,2760.4727,289.97842,1.78E-05,0.86282946,11517.437,17222.412
180,13.012473,1.614,120,-1000,107374.18,-28175.725,-43711.254,14239.63,4067.3234,290.01507,1.21E-05,0.86253202,10286.682,18732.127
165,12.91195,1.619,90,700,90262.467,-35839.095,-45742.088,14266.028,5016.5015,290.0477,9.82E-06,0.86114762,9567.677,19987.192
168,12.926665,16.622,90,700,90297.168,-36016.342,-45759.932,14221.59,3323.4623,290.00529,1.47E-05,0.856244,10949.104,17803.189
187,13.054491,9.626,120,-500,107374.18,-31327.471,-44336.86,14294.062,3200.6859,289.97463,1.54E-05,0.86010334,11197.309,17845.277
167,12.920463,9.624,90,700,90469.36,-36150.582,-45798.621,14221.176,3988.3162,290.1209,1.23E-05,0.86041883,10313.395,18583.777
164,12.901305,25.619,90,300,88444.837,-33859.164,-45357.868,14215.045,2508.0402,290.12408,1.94E-05,0.85376838,11741.199,16940.811
176,12.982943,3.619,120,-1380,106573.43,-26715.119,-43422.75,14214.385,4039.6989,290.05778,1.22E-05,0.86268784,10405.916,18770.155
169,12.934812,25.62,90,700,89814.267,-35811.425,-45740.485,14188.959,2559.8835,290.10838,1.91E-05,0.85563546,11713.493,17002.699
191,13.083464,5.623,120,0,107374.18,-34057.749,-44853.963,14258.264,4154.7615,289.98684,1.19E-05,0.86465668,10488.63,19175.622
175,12.978965,1.618,120,-1380,107374.18,-26459.097,-43363.75,14241.646,4549.1402,290.04322,1.09E-05,0.86278506,9809.1835,19175.847
189,13.06884,25.622,120,-500,107374.18,-31286.561,-44353.881,14274.786,2650.2703,290.07507,1.86E-05,0.86027057,11597.8,17038.604
188,13.060695,16.623,120,-500,107374.18,-31423.104,-44336.161,14271.085,3263.0875,290.06814,1.51E-05,0.86383525,11088.251,17824.356
170,12.945457,1.618,90,1070,91708.167,-37968.193,-46153.608,14260.61,4123.808,290.05917,1.19E-05,0.85933259,10417.34,18959.176
174,12.96832,25.618,90,1070,91255.24,-38424.775,-46262.645,14200.916,2487.5928,289.99959,1.97E-05,0.85888212,11852.344,17013.686
181,13.01645,3.62,120,-1000,107374.18,-28813.788,-43838.341,14230.365,4182.2383,290.10239,1.18E-05,0.8616225,10117.052,18765.887
173,12.960173,16.621,90,1070,92272.805,-38315.656,-46216.473,14227.901,3180.5185,290.02754,1.55E-05,0.86097417,11078.985,17649.348
193,13.095865,21.614,120,0,107374.18,-34054.418,-44855.895,14249.453,2581.2472,290.17052,2.08E-05,0.89201673,11804.783,17118.752
185,13.045979,1.617,120,-500,107374.18,-31272.87,-44344.425,14305.994,3963.0706,290.09731,1.28E-05,0.87658215,10624.788,18814.95
186,13.049958,3.62,120,-500,107374.18,-31551.342,-44366.463,14293.247,4353.8285,289.96765,1.13E-05,0.86258379,10170.786,19179.881
190,13.079487,1.617,120,0,107374.18,-34061.901,-44849.852,14348.099,4060.1481,290.0921,1.30E-05,0.8928285,10373.396,18653.745
195,13.11743,1.619,120,500,107374.18,-36855.662,-45411.894,14344.262,3972.0984,290.13628,1.24E-05,0.85963208,10386.729,18601.625
197,13.125943,9.627,120,500,107374.18,-36767.306,-45369.997,14341.217,3388.0429,289.94685,1.47E-05,0.86515404,11079.584,18039.688
199,13.140292,25.618,120,500,107374.18,-36924.982,-45428.504,14348.741,2895.1592,290.02632,1.72E-05,0.86523788,11420.11,17372.587
183,13.027188,16.62,120,-1000,107374.18,-28403.666,-43753.561,14291.082,3204.4565,290.05659,1.55E-05,0.86357564,11121.782,17717.612
198,13.132146,16.62,120,500,107374.18,-36924.447,-45412.017,14316.275,3524.7649,290.09591,1.45E-05,0.87651869,10971.746,18287.779
196,13.121409,3.62,120,500,107374.18,-36791.441,-45397.668,14330.012,4101.2521,290.03345,1.20E-05,0.86239056,10248.663,18687.711
205,13.184445,1.619,120,1380,107374.18,-41850.928,-46362.061,14345.764,4620.1156,290.0272,1.07E-05,0.86558151,9922.3846,19453.676
204,13.173799,25.619,120,1000,107374.18,-39630.019,-45935.945,14291.405,2380.2634,290.04183,2.06E-05,0.85691166,11977.153,16886.09
200,13.150938,1.617,120,1000,107374.18,-39683.18,-45953.419,14398.624,4225.5366,289.98339,1.17E-05,0.864718,10265.675,19008.678
201,13.154917,3.619,120,1000,107374.18,-39497.464,-45893.844,14324.647,4401.9232,290.0338,1.12E-05,0.86463409,10095.854,19278.187
192,13.088556,13.608,120,0,107374.18,-34066.095,-44864.941,14340.448,3728.0231,290.10773,1.33E-05,0.86479095,10657.901,18351.412
211,13.221931,3.619,40,-550,36056.264,-25681.9,-44623.39,14333.449,4376.9216,290.18017,1.13E-05,0.86359534,10004.33,19069.67
209,13.207307,25.619,120,1380,107374.18,-41730.995,-46350.549,14303.505,2272.3609,290.03596,2.17E-05,0.86049675,12044.358,16723.48
212,13.226465,8.615,40,-550,36054.044,-25758.579,-44663.107,14313.256,4059.4154,290.23108,1.22E-05,0.86274055,10336.909,18718.232
194,13.105398,30.614,120,0,107374.18,-34070.083,-44854.621,14285.254,2427.7911,290.00407,2.03E-05,0.86395822,12012.015,17048.581
217,13.257748,9.626,40,-400,36743.582,-26507.24,-44808.613,14358.152,3872.6174,290.18954,1.30E-05,0.86978151,10724.043,18722.775
207,13.192958,9.626,120,1380,107374.18,-41442.409,-46296.689,14354.688,3511.5249,290.0648,1.41E-05,0.86263651,11010.795,18245.741
202,13.15945,9.625,120,1000,107374.18,-39481.264,-45929.203,14294.5,3534.5148,290.07722,1.40E-05,0.86393639,10833.916,18167.023
223,13.297458,16.62,40,-200,37865.897,-27742.661,-45046.546,14369.38,3271.851,290.03093,1.51E-05,0.85916119,11197.025,17976.42
203,13.165653,16.622,120,1000,107374.18,-39404.297,-45893.515,14416.726,2952.2053,290.02251,1.68E-05,0.85818547,11308.758,17377.484
222,13.291255,9.625,40,-200,37745.636,-27722.062,-45064.677,14354.375,3736.7902,290.04269,1.32E-05,0.86149895,10760.067,18469.701
220,13.282742,1.617,40,-200,37822.603,-27715.196,-45049.424,14384.337,4999.4969,290.02203,9.84E-06,0.86169916,9471.8332,19865.601
219,13.272096,25.621,40,-400,36964.452,-26762.564,-44858.403,14349.344,2526.7744,290.16774,2.02E-05,0.87415448,11772.466,16949.968
221,13.286721,3.619,40,-200,37826.262,-27765.767,-45058.839,14395.577,4372.0849,290.08947,1.12E-05,0.86085519,10068.881,19101.361
227,13.325318,13.608,40,0,38662.335,-28853.38,-45269.471,14387.733,3427.9114,289.97481,1.43E-05,0.85914842,10933.99,17971.425
215,13.249235,1.617,40,-400,36740.622,-26548.849,-44818.974,14417.201,4760.7131,290.15476,1.05E-05,0.86626578,9980.8274,19836.344
225,13.316249,1.617,40,0,38658.594,-28841.991,-45255.245,14414.486,5126.2603,289.91774,9.66E-06,0.86533452,9415.7802,20030.695
230,13.354193,1.616,40,200,39538.289,-29967.183,-45488.738,14448.969,4663.1831,290.04608,1.06E-05,0.86481265,10054.258,19709.823
206,13.188423,3.619,120,1380,107374.18,-41774.865,-46369.709,14350.536,4724.5971,290.12589,1.04E-05,0.86287381,9677.3581,19455.48
226,13.320228,5.621,40,0,38655.798,-28850.502,-45264.167,14387.318,4659.5048,290.00437,1.06E-05,0.86247019,10014.841,19673.977
218,13.263951,16.621,40,-400,36779.311,-26464.193,-44798.458,14334.369,3224.3934,290.11333,1.57E-05,0.87173972,11140.022,17782.382
214,13.239977,20.626,40,-550,36259.988,-25829.955,-44685.433,14351.767,2779.1331,290.04211,1.77E-05,0.85826644,11588.666,17355.324
213,13.232386,14.62,40,-550,36242.186,-25843.522,-44686.461,14349.685,3325.6295,290.00496,1.48E-05,0.86157001,11020.97,17890.05
216,13.253214,3.618,40,-400,36945.169,-26418.638,-44785.671,14416.048,4590.9122,289.97269,1.08E-05,0.86424455,9869.6727,19353.408
228,13.332627,21.616,40,0,38672.984,-28847.09,-45263.592,14413.249,2975.7001,290.01305,1.65E-05,0.85988686,11487.399,17621.793
208,13.19916,16.621,120,1380,107374.18,-41378.146,-46286.204,14316.325,2888.3142,290.01452,1.70E-05,0.86109221,11538.451,17519.741
210,13.217953,1.616,40,-550,36155.844,-25652.297,-44656.94,14310.449,4722.3367,290.09694,1.03E-05,0.85457956,9606.3019,19437.506
229,13.34216,30.614,40,0,38675.862,-28853.709,-45262.112,14375.594,2322.6874,290.02777,2.11E-05,0.85915798,12108.35,16924.6
233,13.368909,16.624,40,200,39516.293,-29914.145,-45460.944,14396.962,3161.5214,290.26585,1.63E-05,0.87722672,11281.034,17728.733
232,13.362706,9.626,40,200,39424.113,-29955.548,-45482.2,14418.797,3797.2772,290.04712,1.30E-05,0.86271193,10796.488,18669.684
231,13.358172,3.618,40,200,39436.324,-29979.353,-45464.027,14400.113,4905.5335,290.173,1.02E-05,0.86894291,9811.3566,19965.047
243,13.435642,14.62,40,550,41024.637,-31946.374,-45852.03,14425.406,3190.7183,289.97049,1.53E-05,0.86011563,11377.804,17965.852
224,13.305604,25.62,40,-200,37755.504,-27682.304,-45042.393,14329.665,2572.7199,290.0545,1.90E-05,0.8576228,11720.63,17016.36
236,13.391679,3.619,40,400,40422.508,-31147.47,-45715.117,14451.771,4227.115,290.03022,1.17E-05,0.86216165,10394.148,19181.67
247,13.461003,9.625,65,-810,59606.165,-26131.738,-44305.859,14468.276,4056.5138,290.09089,1.22E-05,0.86454364,10591.622,18971.095
241,13.425186,3.619,40,550,41033.764,-32006.073,-45872.34,14419.566,4259.6055,290.07812,1.16E-05,0.86245209,10245.037,19028.064
242,13.42972,8.614,40,550,41003.915,-31812.01,-45831.431,14406.184,3699.3052,290.04798,1.33E-05,0.86287101,10865.362,18540.769
244,13.443231,20.626,40,550,41053.829,-31855.798,-45844.341,14427.161,2492.6034,290.01312,1.98E-05,0.86240826,12010.578,17170.391
239,13.410562,25.62,40,400,40370.621,-31025.235,-45680.827,14426.115,2470.6997,290.02823,2.00E-05,0.8599529,11950.722,17032.187
237,13.396214,9.623,40,400,40569.659,-31291.29,-45713.883,14426.52,3784.7562,290.04335,1.31E-05,0.8630219,10724.348,18548.814
234,13.377055,25.618,40,200,39542.154,-29933.839,-45469.249,14397.261,2574.2817,290.04861,1.92E-05,0.86157618,11797.668,17089.544
250,13.485998,1.616,65,-600,60236.418,-26747.598,-44408.194,14468.196,4663.4922,290.04315,1.06E-05,0.86550652,9909.7963,19556.668
245,13.452491,1.616,65,-810,59616.937,-26030.185,-44280.121,14456.426,5036.8689,290.21818,9.86E-06,0.86719388,9544.1819,19975.444
248,13.467206,16.622,65,-810,59338.999,-26026.073,-44276.832,14436.79,2850.2251,290.06271,1.73E-05,0.86107653,11565.712,17432.47
255,13.519504,1.62,65,-300,61895.618,-29015.085,-44854.374,14469.775,3987.4854,290.04527,1.25E-05,0.86642094,10544.514,18768.345
240,13.421208,1.618,40,550,40949.602,-31750.502,-45831.308,14454.832,5088.6569,290.07269,9.72E-06,0.86434497,9705.36,20276.61
252,13.494511,9.623,65,-600,60537.381,-27258.204,-44503.334,14499.664,3842.7135,290.0651,1.29E-05,0.8651178,10879.183,18802.474
235,13.387701,1.617,40,400,40425.181,-31044.764,-45688.31,14414.731,5157.2363,290.01854,9.61E-06,0.87038712,9645.067,20461.519
258,13.534219,16.625,65,-300,61945.121,-29107.347,-44884.799,14408.601,3544.328,290.09777,1.39E-05,0.86172639,10868.323,18206.051
259,13.542365,25.623,65,-300,61920.411,-29033.71,-44869.258,14426.382,2905.3115,290.11642,1.71E-05,0.86451345,11607.198,17617.944
238,13.402416,16.621,40,400,40526.858,-31002.663,-45669.808,14429.167,3064.9421,290.03944,1.62E-05,0.86019798,11481.246,17835.259
260,13.553011,1.621,65,0,63016.005,-30503.116,-45149.415,14498.305,4201.9195,290.06834,1.18E-05,0.8669202,10530.357,19196.401
246,13.456469,3.617,65,-810,58756.974,-25031.792,-44082.07,14449.378,4364.1914,290.12979,1.13E-05,0.86327352,10185.236,19243.128
251,13.489977,3.618,65,-600,60340.193,-26928.627,-44464.44,14490.864,3869.1908,290.14935,1.28E-05,0.86517065,10686.464,18721.374
249,13.475352,25.618,65,-810,59637.454,-25850.389,-44232.345,14480.282,2178.0028,290.05564,2.26E-05,0.8597298,12219.095,16713.087
264,13.578923,30.615,65,0,63017.979,-30508.297,-45139.877,14423.226,2285.7213,290.00436,2.16E-05,0.86179392,12154.155,16854.218
254,13.508858,25.622,65,-600,60750.028,-27411.933,-44532.156,14424.23,2519.9717,290.12635,2.08E-05,0.88172628,11848.154,17039.735
265,13.590956,1.619,65,300,64113.327,-31984.734,-45434.055,14463.741,4315.0424,290.09243,1.15E-05,0.86574739,10285.846,19249.811
262,13.562081,13.608,65,0,63011.483,-30506.529,-45145.427,14441.006,3289.2311,290.18599,1.50E-05,0.86253528,11182.194,17999.412
266,13.594934,3.621,65,300,64212.743,-32173.616,-45469.948,14475.579,4095.7089,290.08179,1.23E-05,0.87068305,10401.649,18833.835
256,13.523482,3.623,65,-300,61781.894,-29099.206,-44850.921,14449.51,3879.4437,290.02928,1.28E-05,0.86632279,10807.258,18803.075
272,13.632976,9.625,65,600,65324.538,-33680.067,-45754.875,14479.407,3613.8342,290.06534,1.37E-05,0.86330915,10981.133,18445.099
253,13.500714,16.62,65,-600,60431.345,-27192.585,-44497.044,14442.203,3193.5627,289.98976,1.58E-05,0.87132232,11413.509,18028.976
269,13.613818,25.618,65,300,64243.498,-32211.77,-45472.949,14442.147,2607.2518,290.07944,1.90E-05,0.86326766,11850.558,17251.977
268,13.605672,16.622,65,300,64221.46,-32212.593,-45480.186,14419.281,3184.8188,290.06941,1.54E-05,0.85976064,11335.445,17920.807
267,13.599469,9.624,65,300,64249.172,-32142.327,-45447.417,14461.529,4217.4707,290.04273,1.17E-05,0.86581818,10324.988,19076.861
154,12.829854,25.619,90,-300,86373.651,-30511.093,-44690.243,14245.935,0.70059977,382.2989,0.11664383,1420.1831,17887.095,17905.228
273,13.639179,16.621,65,600,65368.326,-33923.303,-45799.444,14472.988,3538.5454,290.07795,1.41E-05,0.86939193,11113.007,18445.317
274,13.647325,25.617,65,600,65753.287,-33991.636,-45818.439,14400.956,2680.5596,290.08569,1.84E-05,0.85889524,11666.094,17176.189
257,13.528016,9.627,65,-300,61907.665,-29037.287,-44854.785,14440.31,3375.3486,289.88435,1.48E-05,0.86719228,11239.978,18216.335
263,13.56939,21.615,65,0,63015.101,-30494.318,-45129.845,14457.33,2643.847,290.01249,1.86E-05,0.85928645,11786.023,17228.017
271,13.628442,3.618,65,600,65485.34,-33912.285,-45808.119,14491.612,4283.9218,290.08537,1.16E-05,0.86671127,10273.942,19122.422
157,12.849569,13.607,90,0,87466.004,-32146.398,-45056.66,14237.835,6.5649859,143.10707,0.075654833,1522.0239,18669.258,18669.287
275,13.65797,1.619,65,810,66139.235,-34935.882,-46001.976,14539.044,4522.8479,290.03594,1.10E-05,0.86717523,10304.503,19701.204
261,13.556991,5.621,65,0,63017.033,-30502.828,-45151.307,14467,3945.8383,290.17371,1.26E-05,0.8664058,10719.809,18878.918
279,13.680832,25.621,65,810,66331.572,-35019.428,-46032.319,14471.134,2499.7401,290.0412,1.97E-05,0.86092276,11931.24,17079.266
282,13.699991,9.624,90,-1070,82979.787,-26055.018,-43824.526,14508.491,3672.349,290.13457,1.35E-05,0.86537249,10892.354,18464.111
280,13.691478,1.615,90,-1070,82482.868,-26035.941,-43845.988,14554.508,4642.4331,290.01487,1.07E-05,0.86877143,9981.6922,19560.479
290,13.758493,1.614,90,-300,85946.627,-30456.204,-44679.553,14560.8,4752.203,290.07348,1.05E-05,0.86753011,10033.963,19888.3
270,13.624463,1.616,65,600,65711.72,-33859.781,-45806.104,14484.323,4470.3391,290.1367,1.12E-05,0.87018583,10076.416,19292.736
288,13.7397,16.622,90,-700,83740.173,-28272.879,-44276.996,14489.454,3041.2596,290.06057,1.63E-05,0.8652724,11581.073,17868.594
289,13.747847,25.619,90,-700,84479.139,-28286.406,-44260.098,14501.836,2421.8777,290.06007,2.07E-05,0.86810578,12177.459,17170.813
286,13.728963,3.619,90,-700,83829.804,-28304.456,-44286.617,14540.16,4806.3704,290.03911,1.05E-05,0.87228013,9863.4205,19756.024
298,13.808377,21.614,90,0,87168.863,-32162.802,-45023.727,14549.303,2736.26,290.08975,1.81E-05,0.86442665,11901.264,17539.675
277,13.666483,9.627,65,810,66660.246,-35033.859,-46013.653,14503.556,3612.861,290.09295,1.37E-05,0.86652882,10994.624,18422.275
278,13.672687,16.619,65,810,66448.75,-35274.67,-46078.45,14476.873,2953.0974,290.04796,1.68E-05,0.86348707,11552.777,17634
276,13.66195,3.616,65,810,66434.73,-35272.367,-46062.58,14524.612,4259.1579,290.02955,1.17E-05,0.86787861,10551.589,19363.916
281,13.695456,3.621,90,-1070,82674.136,-26517.273,-43937.592,14520.008,4354.3655,290.10014,1.17E-05,0.87599779,10401.907,19414.628
294,13.781353,25.62,90,-300,86093.984,-30630.614,-44708.745,14503.805,2423.868,290.12823,2.04E-05,0.86281008,12132.075,17119.773
296,13.795978,5.622,90,0,87167.588,-32156.224,-45010.241,14558.223,4446.8095,290.0333,1.12E-05,0.86816475,10287.31,19569.347
297,13.801068,13.607,90,0,87161.873,-32150.509,-45046.505,14521.92,3170.4588,289.9278,1.56E-05,0.86460849,11505.592,18054.731
295,13.791999,1.616,90,0,87169.562,-32152.483,-45034.458,14582.683,4893.4207,289.98072,1.02E-05,0.86954388,9809.578,19972.705
304,13.852805,25.617,90,300,88324.698,-33848.926,-45356.059,14541.458,2476.4408,290.01584,2.00E-05,0.86409809,12131.272,17237.506
299,13.817911,30.613,90,0,87170.055,-32156.018,-45024.549,14544.821,2586.0173,290.01596,1.92E-05,0.8650299,12054.295,17398.554
283,13.706193,16.621,90,-1070,83259.042,-26610.07,-43935.249,14465.291,3019.835,289.97823,1.64E-05,0.86428493,11587.753,17832.59
284,13.714339,25.618,90,-1070,82971.318,-26151.556,-43845.823,14481.851,2369.7315,290.07512,2.12E-05,0.86893539,12112.41,16999.075
306,13.867429,3.62,90,700,89909.861,-35714.928,-45707.017,14588.614,4519.0961,290.03137,1.11E-05,0.86954814,10321.7,19682.997
291,13.76247,3.62,90,-300,85908.801,-30541.929,-44723.053,14525.979,4906.7736,290.09011,1.02E-05,0.8715429,9930.3187,20101.237
285,13.724985,1.617,90,-700,84206.174,-28062.7,-44239.746,14528.912,4532.8294,290.31258,1.10E-05,0.87175225,10243.711,19616.198
287,13.733498,9.625,90,-700,84492.008,-28503.328,-44352.196,14534.231,3612.0642,290.1063,1.38E-05,0.86693917,10959.226,18430.875
309,13.886312,25.618,90,700,89767.931,-36079.166,-45795.332,14529.323,2427.3308,290.09312,2.04E-05,0.86281028,12088.751,17086.562
303,13.844659,16.62,90,300,88285.104,-33794.86,-45347.549,14553.181,3000.4653,290.01884,1.64E-05,0.86217599,12029.782,17220.652
307,13.871962,9.628,90,700,89884.369,-35857.104,-45762.07,14581.114,3454.509,290.02105,1.45E-05,0.86875249,11128.304,18300.443
312,13.905471,9.624,90,1070,91935.66,-38313.312,-46215.116,14565.099,3235.7352,289.92947,1.54E-05,0.86785509,11327.318,18000.924
300,13.829943,1.616,90,300,88313.967,-33875.856,-45369.627,14564.713,4222.4868,290.08117,1.18E-05,0.8667316,10574.769,19316.928
308,13.878166,16.621,90,700,90611.618,-36232.565,-45798.95,14556.56,3003.3904,290.02446,1.65E-05,0.86392892,11542.496,17734.363
311,13.900936,3.617,90,1070,92337.809,-38524.931,-46263.879,14582.588,4045.2633,290.06685,1.23E-05,0.86793524,10738.253,19106.141
293,13.773207,16.622,90,-300,85752.316,-30528.813,-44717.461,14494.693,3071.0211,290.08333,1.61E-05,0.86334089,11480.763,17849.965
313,13.911673,16.622,90,1070,91466.943,-38001.003,-46157.226,14559.856,2615.7119,289.90872,1.89E-05,0.8647769,12024.742,17429.076
302,13.838456,9.626,90,300,88467.327,-33926.099,-45355.772,14587.043,3495.802,290.01943,1.43E-05,0.86795621,11204.954,18464.622
305,13.86345,1.619,90,700,89716.701,-35909.32,-45755.574,14593.975,4370.8759,290.00568,1.14E-05,0.86873243,10377.976,19384.741
320,13.963972,1.617,120,-1000,107374.18,-28760.256,-43837.888,14598.148,4452.9876,290.06348,1.13E-05,0.8739048,10374.919,19572.9
319,13.953326,25.619,120,-1380,106380.23,-26225.071,-43345.249,14534.958,2015.4088,290.01831,2.47E-05,0.8667144,12552.589,16719.532
314,13.919819,25.62,90,1070,91615.04,-38079.203,-46196.08,14504.41,2036.1938,290.0036,2.45E-05,0.86711644,12410.763,16595.58
315,13.930465,1.616,120,-1380,107164.63,-26789.003,-43431.878,14573.871,4553.1789,290.05307,1.10E-05,0.87134295,10260.15,19690.476
322,13.972485,9.623,120,-1000,107374.18,-28634.65,-43817.29,14603.255,3637.381,290.05489,1.37E-05,0.87003833,11048.869,18540.04
301,13.833921,3.619,90,300,88574.844,-33805.18,-45347.96,14590.345,4646.6541,290.07298,1.07E-05,0.86862597,10054.805,19723.983
323,13.978688,16.621,120,-1000,107356.77,-28500.944,-43804.996,14545.063,3059.448,290.01371,1.64E-05,0.87236296,11616.452,17960.114
327,14.005992,9.626,120,-500,107374.18,-31240.883,-44323.086,14593.706,3681.2532,290.13802,1.35E-05,0.86765734,11067.137,18682.014
324,13.986834,25.62,120,-1000,107374.18,-29000.573,-43882.498,14559.221,2217.8795,290.03873,2.24E-05,0.86610442,12320.468,16901.067
310,13.896958,1.617,90,1070,91226.994,-38051.698,-46179.182,14570.328,4609.571,290.042,1.08E-05,0.86919114,10071.839,19682.02
333,14.047364,21.617,120,0,107374.18,-34088.174,-44869.587,14515.622,2703.2035,290.05965,1.83E-05,0.86393828,11766.481,17357.085
334,14.056897,30.615,120,0,107374.18,-34094.999,-44861.158,14516.614,2232.9418,290.15215,2.22E-05,0.86285064,12333.49,16967.227
318,13.945181,16.62,120,-1380,107145.6,-26719.97,-43440.882,14548.952,2686.6262,290.1057,1.85E-05,0.86531701,11839.318,17370.571
332,14.040056,13.608,120,0,107374.18,-34082.171,-44863.872,14527.783,3463.5036,289.97027,1.43E-05,0.8636347,11129.57,18296.793
331,14.034965,5.621,120,0,107374.18,-34089.489,-44874.397,14550.546,3564.751,290.01747,1.38E-05,0.86315985,11017.683,18428.387
316,13.934443,3.619,120,-1380,106506.37,-26797.349,-43457.41,14572.37,4203.9411,290.04662,1.18E-05,0.86832441,10427.797,19127.284
317,13.938978,9.626,120,-1380,107073.81,-26748.628,-43412.019,14547.526,3605.6059,290.1314,1.38E-05,0.86941071,11009.721,18511.724
326,14.001458,3.617,120,-500,107374.18,-31205.853,-44297.102,14629.322,3681.562,290.02915,1.35E-05,0.86839566,11119.65,18735.098
339,14.091793,25.618,120,500,107374.18,-36959.231,-45424.639,14500.278,2537.4306,289.87407,1.98E-05,0.8741745,11963.96,17205.525
337,14.077443,9.625,120,500,107374.18,-36813.972,-45403.177,14562.192,3884.6068,289.97272,1.28E-05,0.86645276,10725.288,18766.287
336,14.072909,3.621,120,500,107374.18,-36801.596,-45397.051,14558.374,4042.1919,290.07016,1.23E-05,0.86841601,10602.194,18977.24
321,13.96795,3.619,120,-1000,107374.18,-28334.141,-43737.321,14596.232,3585.2812,290.03984,1.39E-05,0.8704171,11013.874,18392.923
342,14.11095,9.626,120,1000,107374.18,-39580.68,-45911.852,14503.053,3163.3246,289.89322,1.57E-05,0.86885997,11360.06,17894.708
329,14.020341,25.618,120,-500,107374.18,-31148.868,-44309.683,14531.369,2609.6998,290.0144,1.91E-05,0.86563207,12029.421,17408.811
343,14.117153,16.621,120,1000,107374.18,-39633.513,-45912.921,14518.692,3265.4116,289.82799,1.52E-05,0.86575741,11223.447,17952.008
325,13.997479,1.62,120,-500,107374.18,-31394.653,-44338.792,14628.631,4342.9604,289.98769,1.15E-05,0.87045537,10515.705,19513.628
328,14.012195,16.621,120,-500,107374.18,-31248.53,-44321.442,14552.349,3206.4477,290.04644,1.55E-05,0.86688144,11403.535,18016.081
345,14.135945,1.617,120,1380,107374.18,-41359.069,-46240.731,14546.433,4258.7293,289.782,1.18E-05,0.87359416,10515.785,19321.023
344,14.1253,25.619,120,1000,107374.18,-39774.496,-45940.756,14485.657,2600.4857,289.88926,1.92E-05,0.86869735,11956.49,17335.984
338,14.083646,16.621,120,500,107374.18,-36990.437,-45408.769,14522.351,3312.8157,290.18692,1.52E-05,0.87190732,11376.967,18217.457
349,14.158807,25.619,120,1380,107374.18,-42419.589,-46450.952,14507.303,2266.8334,289.84191,2.19E-05,0.86456309,12277.176,16952.501
348,14.150661,16.619,120,1380,107374.18,-42315.28,-46442.647,14518.104,3118.8895,289.8087,1.59E-05,0.86603773,11377.085,17796.501
341,14.106416,3.619,120,1000,107374.18,-39842.747,-45963.41,14564.024,4076.7562,289.84755,1.24E-05,0.87389304,10642.908,19040.355
330,14.030986,1.618,120,0,107374.18,-34070.371,-44865.105,14595.455,3977.3595,290.06825,1.25E-05,0.86638792,10672.322,18919.041
346,14.139924,3.617,120,1380,107374.18,-41906.268,-46349.234,14566.524,4050.7035,289.84532,1.23E-05,0.86889341,10548.302,18883.647
335,14.068931,1.616,120,500,107374.18,-36761.386,-45389.239,14602.602,4733.6924,290.01544,1.06E-05,0.87470483,10103.495,19938.828
145,12.773483,1.622,90,-700,84835.157,-28781.8,-44353.923,14086.112,0.061231914,647.96799,0.045587707,1560.6972,19062.652,19139.762
350,14.169453,1.615,65,-810,58508.927,-25931.427,-44245.543,14541.397,4470.2767,289.85115,1.12E-05,0.87116085,10196.886,19473.781
347,14.144457,9.626,120,1380,107374.18,-41751.964,-46336.282,14523.13,3437.8531,289.85058,1.45E-05,0.86724522,11169.357,18260.279
340,14.102438,1.618,120,1000,107374.18,-39555.888,-45894.748,14543.019,4323.2506,289.8762,1.17E-05,0.87451171,10345.301,19239.931
357,14.211472,9.625,65,-600,59635.439,-27143.37,-44508.556,14515.737,3569.6563,289.91955,1.39E-05,0.86688957,11014.454,18355.193
356,14.206938,3.618,65,-600,60657.314,-27393.883,-44532.074,14561.852,4524.4043,289.90682,1.10E-05,0.86938221,10070.994,19424.239
355,14.202959,1.618,65,-600,59894.916,-27256.765,-44498.647,14551.118,4417.3298,289.91785,1.13E-05,0.86936455,10377.532,19533.023
353,14.184168,16.622,65,-810,59202.785,-25919.38,-44234.278,14487.798,2829.438,289.83403,1.76E-05,0.86674902,11629.314,17448.362
361,14.240445,3.618,65,-300,61289.993,-28780.812,-44787.069,14562.446,4627.3484,289.86303,1.08E-05,0.87057178,14490.543,15054.841
360,14.236467,1.617,65,-300,61399.935,-28846.802,-44794.922,14588.473,4347.7565,289.80896,1.14E-05,0.86845508,10323.168,19298.054
352,14.177965,9.625,65,-810,59008.557,-26009.997,-44263.881,14530.159,3544.3381,289.80625,1.40E-05,0.86680018,11166.518,18498.957
364,14.259328,25.62,65,-300,61628.905,-28884.957,-44810.998,14540.472,2413.7965,289.84947,2.05E-05,0.86466839,12095.842,17075.148
362,14.244979,9.625,65,-300,61236.584,-28814.362,-44791.468,14536.735,3602.7112,289.79928,1.37E-05,0.86573546,11094.57,18562.744
370,14.307918,1.617,65,300,64105.433,-32188.911,-45464.439,14607.318,4303.6423,289.97706,1.16E-05,0.86717923,10398.404,19314.435
366,14.273953,5.62,65,0,62678.162,-30508.913,-45125.815,14609.948,4420.1499,289.86964,1.14E-05,0.87289783,10255.549,19428.319
372,14.31643,9.626,65,300,63971.891,-32093.853,-45456.462,14572.824,3561.1128,290.08968,1.41E-05,0.86821336,11061.172,18400.646
369,14.295885,30.614,65,0,62724.006,-30507.803,-45121.909,14558.772,2535.0362,289.94407,1.95E-05,0.86500376,12047.329,17299.721
373,14.322633,16.623,65,300,64096.182,-32433.627,-45518.834,14576.528,3161.0869,290.02713,1.57E-05,0.86372889,11532.276,18065.249
359,14.225821,25.617,65,-600,60237.981,-27234.07,-44485.49,14530.056,2648.4276,289.8775,1.88E-05,0.86597909,11805.337,17265.583
379,14.364286,25.621,65,600,64978.061,-33619.669,-45752.984,14587.351,2539.4426,289.97208,1.98E-05,0.87038655,12115.402,17329.487
351,14.173431,3.619,65,-810,59800.27,-26236.787,-44286.7,14563.34,4288.7521,289.81029,1.16E-05,0.86953604,10326.769,19197.201
358,14.217675,16.621,65,-600,60494.004,-27185.102,-44468.14,14501.612,2930.3585,289.9561,1.72E-05,0.870372,11597.118,17652.599
376,14.345403,3.621,65,600,65371.821,-33863.604,-45788.507,14621.739,4339.0533,290.03699,1.15E-05,0.86785052,10330.493,19342.78
354,14.192314,25.619,65,-810,59299.776,-26026.402,-44245.256,14528.949,2482.1789,289.93105,1.99E-05,0.8647822,12069.944,17212.208
365,14.269974,1.617,65,0,62669.117,-30509.736,-45136.423,14605.79,4832.7233,289.98455,1.03E-05,0.86956693,9835.6872,19816.737
367,14.279042,13.607,65,0,62683.384,-30516.849,-45130.544,14571.423,3270.9302,289.79492,1.54E-05,0.87312804,11487.043,18236.553
382,14.383445,9.626,65,810,66455.206,-35062.188,-46040.254,14627.745,3593.5988,290.04138,1.38E-05,0.86739727,11213.137,18647.489
368,14.286352,21.615,65,0,62693.087,-30510.147,-45118.374,14532.695,2758.531,289.82957,1.79E-05,0.86392428,11831.83,17525.22
371,14.311897,3.617,65,300,64031.138,-32315.175,-45496.015,14616.009,4568.3899,290.0083,1.09E-05,0.87034701,10161.9,19584.393
386,14.412419,3.617,90,-1070,81217.832,-24843.116,-43602.299,14638.976,4380.6424,290.01908,1.14E-05,0.86678587,10490.648,19540.291
363,14.251182,16.623,65,-300,61327.202,-28850.42,-44809.929,14542.94,3032.6252,289.87793,1.63E-05,0.86459041,11468.554,17724.496
387,14.416952,9.625,90,-1070,82782.146,-26133.425,-43849.072,14623.438,3618.5189,290.04045,1.38E-05,0.87006546,11215.017,18716.66
384,14.397794,25.62,65,810,65874.577,-35046.852,-46030.469,14581.667,2412.3377,290.05452,2.04E-05,0.86230622,12127.02,17085.515
375,14.341425,1.615,65,600,65524.646,-33929.841,-45815.478,14630.119,4179.6281,289.97987,1.20E-05,0.86881588,10689.133,19356.433
385,14.408439,1.617,90,-1070,82322.97,-26167.755,-43858.98,14627.784,4506.5472,290.00828,1.11E-05,0.87122333,10209.609,19509.401
383,14.389648,16.621,65,810,66264.225,-35136.647,-46042.516,14584.429,2567.3499,290.02601,1.93E-05,0.86622581,11981.18,17265.365
374,14.330779,25.62,65,300,63944.714,-32207.823,-45469.208,14559.537,2717.312,289.98906,1.82E-05,0.8648736,11893.02,17495.384
391,14.445925,3.621,90,-700,83778.822,-28196.077,-44255.658,14648.187,4303.2853,290.05277,1.16E-05,0.86818848,10421.872,19290.108
381,14.378911,3.62,65,810,66201.196,-34937.938,-46008.719,14633.691,4221.4856,290.05546,1.19E-05,0.87384302,10602.222,19320.253
377,14.349938,9.624,65,600,65727.755,-34072.016,-45842.943,14579.061,3444.9983,290.04881,1.44E-05,0.86504633,11167.185,18276.219
388,14.423155,16.621,90,-1070,81935.911,-26298.871,-43886.445,14621.494,2703.7588,290.08239,1.83E-05,0.86544829,12014.023,17600.31
390,14.441947,1.618,90,-700,83532.459,-28189.169,-44255.904,14660.39,4523.2932,290.01961,1.10E-05,0.87057988,10354.475,19672.181
394,14.464808,25.618,90,-700,83600.134,-28111.709,-44244.269,14626.779,2357.1289,290.08187,2.13E-05,0.86992502,12339.261,17195.153
389,14.431301,25.619,90,-1070,82269.726,-26124.338,-43849.277,14585.356,2163.8657,290.02848,2.29E-05,0.86434282,12490.315,16961.554
392,14.45046,9.625,90,-700,84158.398,-28270.536,-44265.073,14637.819,3716.7041,289.92546,1.34E-05,0.86635678,10897.899,18565.687
380,14.374932,1.616,65,810,65940.649,-34955.206,-46027.015,14629.228,4014.6169,289.99604,1.24E-05,0.86948618,10678.934,18963.864
395,14.475454,1.616,90,-300,85654.379,-30444.815,-44713.103,14683.431,4694.3962,290.11906,1.19E-05,0.91334747,10196.143,19851.968
393,14.456663,16.618,90,-700,83570.737,-28071.992,-44237.403,14647.876,3220.2728,289.9277,1.58E-05,0.87715724,11482.501,18172.63
378,14.356141,16.62,65,600,65154.157,-33946.985,-45830.157,14591.345,3054.1598,289.97362,1.62E-05,0.86217002,11528.907,17858.678
397,14.483966,9.627,90,-300,85507.433,-30477.419,-44695.753,14678.857,3915.3014,290.0436,1.27E-05,0.86800979,10792.55,18869.309
400,14.508961,1.617,90,0,86896.761,-32123.743,-45005.061,14648.161,4231.4415,289.80927,1.18E-05,0.87003226,10504.266,19211.451
407,14.555418,9.624,90,300,88057.53,-33843.047,-45356.101,14640.668,4025.0355,290.17096,1.25E-05,0.87480601,10772.388,19066.794
409,14.569767,25.617,90,300,88419.469,-33986.414,-45382.537,14605.801,2575.0293,290.18526,2.05E-05,0.8846278,11997.597,17387.655
404,14.534872,30.614,90,0,86935.656,-32161.775,-45025.659,14587.516,2298.8233,290.16371,2.15E-05,0.86550678,12314.661,17076.793
413,14.595128,16.622,90,700,90205.029,-36004.131,-45771.362,14634.198,3348.5522,290.1155,1.48E-05,0.86756285,11359.994,18302.077
292,13.767005,9.625,90,-300,85986.92,-30429.685,-44686.337,14472.647,0.003400245,571.08155,0.006469881,228.64186,15476.838,20615.223
410,14.580412,1.617,90,700,90152.647,-36103.588,-45782.998,14665.672,4040.2459,289.96421,1.24E-05,0.8715931,10649.074,18981.714
396,14.479432,3.619,90,-300,85665.028,-30535.145,-44727.74,14662.172,3747.3445,290.05737,1.33E-05,0.86696886,11119.473,18856.466
412,14.588925,9.624,90,700,89528.228,-36044.382,-45794.88,14624.701,3956.3722,289.98899,1.26E-05,0.86925606,10813.195,19023.199
398,14.490169,16.623,90,-300,85636.206,-30507.762,-44702.783,14620.476,3296.1385,290.01957,1.50E-05,0.8667676,11467.27,18287.457
420,14.647427,1.616,120,-1380,106761.7,-26211.133,-43347.551,14663.482,3986.4619,290.09351,1.26E-05,0.87234388,10708.52,18912.591
415,14.61392,1.616,90,1070,91331.467,-38384.934,-46240.073,14654.066,4406.8899,290.04805,1.23E-05,0.90658046,10352.046,19328.125
419,14.636781,25.62,90,1070,91704.837,-38069.377,-46199.78,14607.489,2507.21,290.06633,1.98E-05,0.86461561,12089.159,17257.679
399,14.498316,25.62,90,-300,85536.707,-30494.441,-44714.337,14609.799,2744.0532,290.0481,1.81E-05,0.86597069,11944.61,17609.077
422,14.655939,9.625,120,-1380,107353.03,-26478.708,-43398.534,14625.714,3263.2113,290.09724,1.52E-05,0.86827248,11417.321,18189.436
425,14.680934,1.615,120,-1000,107336.05,-28156.155,-43719.683,14645.668,4349.2644,289.96128,1.15E-05,0.87038273,10335.245,19307.906
427,14.689447,9.622,120,-1000,107374.18,-28081.86,-43717.833,14631.56,3227.8064,290.04735,1.54E-05,0.86994835,11539.714,18207.165
401,14.512939,5.622,90,0,86934.217,-32160.541,-45026.934,14624.042,3890.0684,290.17963,1.28E-05,0.86951163,10763.62,18783.673
421,14.651405,3.619,120,-1380,106895.33,-27262.852,-43542.888,14668.847,4573.5856,290.0327,1.09E-05,0.87111394,10363.388,19864.925
402,14.518031,13.605,90,0,86947.827,-32150.632,-45029.236,14638.701,3619.0311,290.19104,1.37E-05,0.86692161,11035.88,18486.655
405,14.546905,1.619,90,300,88145.97,-33773.151,-45337.27,14689.467,4813.2967,290.05074,1.04E-05,0.86996825,10114.01,20083.869
424,14.670288,25.62,120,-1380,106338.95,-26555.018,-43406.551,14598.321,2547.594,290.06096,1.95E-05,0.86664751,12152.938,17418.588
406,14.550884,3.618,90,300,88429.871,-33905.706,-45368.106,14660.325,4173.0553,290.15631,1.20E-05,0.87017393,10525.938,19113.547
403,14.525339,21.613,90,0,86935.081,-32156.018,-45057.236,14636.83,3058.657,289.9067,1.64E-05,0.87136522,11654.592,17990.095
428,14.695649,16.622,120,-1000,107374.18,-28661.909,-43820.291,14586.699,2654.364,290.08363,1.88E-05,0.86925819,11947.519,17422.481
429,14.703796,25.62,120,-1000,107374.18,-28743.481,-43826.582,14606.562,2722.9422,290.12433,1.82E-05,0.86598253,11870.23,17477.679
411,14.584391,3.62,90,700,89936.833,-36111.564,-45800.266,14671.552,4237.992,290.04015,1.18E-05,0.86995349,10493.147,19249.288
417,14.622432,9.625,90,1070,91368.595,-38206.002,-46192.339,14641.51,3486.4616,289.9567,1.45E-05,0.87423128,11165.566,18365.505
408,14.56162,16.622,90,300,88118.381,-33748.112,-45324.771,14613.788,3435.6473,289.92668,1.45E-05,0.86777965,11339.093,18468.382
416,14.617898,3.619,90,1070,91836.037,-37802.418,-46110.643,14636.125,4158.6025,290.03516,1.20E-05,0.87066579,10610.591,19170.853
414,14.603274,25.621,90,700,90109.682,-36090.39,-45790.069,14585.841,2527.4375,290.1814,1.98E-05,0.86851949,12013.514,17211.688
418,14.628635,16.621,90,1070,91368.678,-37958.367,-46156.157,14611.583,2932.6659,289.9968,1.70E-05,0.86734629,11659.699,17696.726
433,14.729157,16.621,120,-500,107374.18,-30896.915,-44252.245,14625.076,2849.6503,290.08178,1.74E-05,0.86715105,11798.156,17677.168
431,14.718419,3.619,120,-500,107374.18,-31271.678,-44334.598,14630.462,4614.4278,290.11942,1.08E-05,0.87081136,10051.45,19597.035
430,14.714441,1.619,120,-500,107374.18,-31415.539,-44369.012,14664.075,4681.3721,290.14494,1.07E-05,0.87313677,10212.013,19923.987
432,14.722954,9.627,120,-500,107374.18,-31297.169,-44355.403,14586.524,3501.4533,290.12486,1.43E-05,0.87248034,11156.506,18376.454
426,14.684912,3.618,120,-1000,107374.18,-28420.893,-43795.663,14645.439,4556.5599,290.06165,1.10E-05,0.87270643,10237.077,19630.195
440,14.785892,1.615,120,500,107374.18,-37082.123,-45465.754,14685.884,4259.3504,290.11788,1.17E-05,0.8706031,10487.809,19251.655
423,14.662142,16.624,120,-1380,106592.88,-27030.676,-43494.743,14625.542,3223.3241,290.19934,1.65E-05,0.89530284,11398.298,17977.318
438,14.764326,21.613,120,0,107374.18,-34091.627,-44874.52,14604.199,2730.1388,289.92297,1.82E-05,0.8676891,11862.184,17514.988
436,14.751927,5.619,120,0,107374.18,-34084.514,-44875.137,14653.797,4417.3351,290.09319,1.13E-05,0.87073717,10286.922,19410.785
444,14.808754,25.618,120,500,107374.18,-36785.191,-45397.956,14635.289,2682.1462,290.07079,1.86E-05,0.86743895,12043.937,17582.891
434,14.737302,25.62,120,-500,107374.18,-31327.553,-44344.795,14594.254,2227.3613,290.08718,2.24E-05,0.86861185,12401.91,17006.545
443,14.800608,16.621,120,500,107374.18,-36773.967,-45385.045,14635.702,3314.7732,290.04915,1.50E-05,0.8685315,11288.518,18114.25
442,14.794406,9.622,120,500,107374.18,-37074.517,-45462.054,14656.621,3282.8928,289.97914,1.52E-05,0.86975594,11523.425,18297.433
449,14.842261,25.619,120,1000,107374.18,-39406.271,-45903.177,14646.094,2545.475,290.05247,1.96E-05,0.86918095,12130.338,17381.48
446,14.823378,3.622,120,1000,107374.18,-39614.641,-45956.133,14668.255,4307.5545,289.96051,1.16E-05,0.87140593,10388.035,19291.298
439,14.773859,30.613,120,0,107374.18,-34097.178,-44891.83,14615.62,2536.6251,290.10228,2.12E-05,0.90136557,12092.736,17269.87
435,14.747948,1.616,120,0,107374.18,-34079.087,-44867.778,14661.136,4829.6225,290.01076,1.05E-05,0.87609671,10088.295,20092.059
437,14.757017,13.608,120,0,107374.18,-34089.654,-44893.31,14621.004,3700.6569,290.05106,1.35E-05,0.86877287,11034.18,18689.79
453,14.867622,16.621,120,1380,107374.18,-41794.312,-46354.003,14631.155,2427.8296,289.99839,2.05E-05,0.86774662,12253.401,17264.154
452,14.861419,9.625,120,1380,107374.18,-41861.412,-46362.678,14650.506,2924.2246,290.30161,1.70E-05,0.86879666,11748.151,17818.465
460,14.919921,1.616,120,-1000,107374.18,-28766.834,-43847.18,14720.857,4675.1331,290.17159,1.08E-05,0.8771131,10099.757,19737.293
448,14.834115,16.622,120,1000,107374.18,-39849.243,-45991.944,14643.245,2784.5214,290.05348,1.79E-05,0.86917665,11947.561,17683.297
463,14.934636,16.622,120,-1000,107374.18,-28600.607,-43818.934,14689.757,3296.8908,289.914,1.53E-05,0.87410449,11361.77,18160.048
461,14.923898,3.622,120,-1000,107374.18,-29038.933,-43902.151,14715.228,4025.7667,290.02729,1.24E-05,0.86963643,10754.257,18997.005
447,14.827913,9.621,120,1000,107374.18,-40461.569,-46104.27,14633.219,3607.1902,289.98565,1.39E-05,0.87177384,11072.854,18504.661
441,14.78987,3.622,120,500,107374.18,-36769.691,-45390.267,14644.319,4059.1235,290.00549,1.23E-05,0.87200864,10660.288,19099.924
462,14.928434,9.626,120,-1000,107374.18,-28718.36,-43840.232,14690.855,3831.8072,290.19307,1.35E-05,0.88432418,10924.612,18853.741
445,14.819399,1.619,120,1000,107374.18,-39486.692,-45913.743,14656.501,3972.4344,290.08172,1.26E-05,0.87380302,10729.905,18934.873
467,14.961941,9.624,120,-500,107374.18,-31543.242,-44389.61,14707.234,3952.252,290.08747,1.29E-05,0.87484512,10914.559,19139.32
471,14.990914,5.622,120,0,107374.18,-34076.908,-44892.57,14796.054,3849.3319,290.15755,1.50E-05,0.9315674,11153.842,18967.653
468,14.968144,16.622,120,-500,107374.18,-31406.576,-44370.944,14703.944,3424.6678,290.13758,1.52E-05,0.88367193,11250.255,18307.877
450,14.852907,1.616,120,1380,107374.18,-41896.73,-46369.956,14695.744,3845.4229,290.01611,1.30E-05,0.87265466,11084.905,19051.68
472,14.996004,13.608,120,0,107374.18,-34071.974,-44876.576,14807.44,3391.4792,290.10834,1.47E-05,0.87111432,11397.201,18383.648
456,14.890393,3.616,120,-1380,106497.53,-25768.695,-43266.76,14717.422,4416.3105,290.05647,1.14E-05,0.87341234,10352.442,19470.75
465,14.953429,1.616,120,-500,107374.18,-31533.703,-44390.556,14740.277,4765.6451,290.0511,1.05E-05,0.87202053,10051.602,19889.539
473,15.003313,21.615,120,0,107374.18,-34092.532,-44880.03,14801.665,3174.4672,289.97727,1.59E-05,0.87414459,11621.282,18146.799
475,15.024879,1.619,120,500,107374.18,-36755.958,-45396.475,14871.997,4922.5525,290.1358,1.04E-05,0.88536761,10267.561,20456.793
454,14.875768,25.619,120,1380,107374.18,-41262.079,-46263.673,14639.861,2116.1918,289.94396,2.35E-05,0.86734956,12540.27,16881.669
470,14.986936,1.617,120,0,107374.18,-34076.538,-44872.588,14774.248,3938.1144,290.04705,1.28E-05,0.87622406,10998.226,19195.632
476,15.028858,3.621,120,500,107374.18,-37001.785,-45441.209,14840.102,3901.5215,290.04533,1.29E-05,0.8777327,10982.585,19024.213
455,14.886414,1.618,120,-1380,106596.21,-26628.572,-43429.74,14710.526,4607.3869,289.97928,1.09E-05,0.87238343,10160.445,19666.949
451,14.856885,3.619,120,1380,107374.18,-41657.728,-46323.372,14668.944,4240.2801,289.97255,1.19E-05,0.87694029,10529.108,19297.468
474,15.012846,30.614,120,0,107374.18,-34079.745,-44876.33,14800.414,2103.6431,290.0559,2.38E-05,0.87261561,12642.444,16988.798
459,14.909276,25.62,120,-1380,106750.19,-26362.106,-43381.882,14650.862,1992.4401,289.99315,2.49E-05,0.86553886,12606.675,16715.304
458,14.90113,16.618,120,-1380,107182.15,-26155.052,-43322.594,14659.793,2806.5212,290.06786,1.79E-05,0.87092008,11939.956,17753.307
469,14.97629,25.619,120,-500,107374.18,-31320.687,-44343.027,14728.487,2610.6908,290.0678,1.91E-05,0.86832577,12157.154,17562.846
480,15.058387,1.617,120,1000,107374.18,-39689.224,-45962.382,14728.678,4880.4436,290.06877,1.03E-05,0.87710071,10106.095,20260.995
457,14.894926,9.626,120,-1380,106500.37,-26667.837,-43445.98,14691.724,3752.5002,290.01272,1.33E-05,0.87047525,11101.538,18866.705
478,15.039595,16.618,120,500,107374.18,-36956.64,-45424.763,14744.421,3080.9966,290.12221,1.64E-05,0.87504396,11691.614,18036.992
479,15.047741,25.619,120,500,107374.18,-37177.099,-45474.388,14694.247,2485.9064,290.067,2.02E-05,0.87281368,12266.05,17365.051
482,15.066899,9.626,120,1000,107374.18,-39150.988,-45865.351,14669.291,3940.9516,290.01278,1.27E-05,0.87301046,10742.587,18883.312
466,14.957407,3.619,120,-500,107374.18,-31213.87,-44343.767,14724.555,3829.565,290.2442,1.30E-05,0.86993728,10936.648,18812.767
464,14.942782,25.622,120,-1000,107374.18,-28431.213,-43779.711,14673.452,2360.8988,290.03489,2.10E-05,0.86709211,12287.273,17162.04
483,15.073102,16.621,120,1000,107374.18,-39628.867,-45956.75,14660.102,3334.6856,290.03238,1.50E-05,0.86898352,11422.294,18337.03
486,15.095872,3.619,120,1380,107374.18,-41893.605,-46389.896,14675.887,3307.9715,290.05716,1.52E-05,0.87119576,11516.81,18346.786
488,15.10661,16.62,120,1380,107374.18,-42357.629,-46489.312,14679.698,3199.1553,290.01717,1.59E-05,0.87442324,11508.397,18105.744
489,15.114756,25.618,120,1380,107374.18,-42217.344,-46474.84,14658.222,2559.861,289.9396,1.94E-05,0.86827232,12157.534,17433.85
494,15.148263,25.621,15,-290,13025.629,-25574.878,-45073.147,14684.651,2255.2292,290.06091,2.21E-05,0.86651803,12476.172,17140.161
495,15.158908,1.617,15,-200,13365.114,-26037.256,-45171.618,14735.48,4131.5715,290.24405,1.28E-05,0.89619931,10867.397,19344.017
498,15.173624,16.622,15,-200,13404.297,-26150.034,-45189.996,14718.491,3309.755,290.17223,1.50E-05,0.86839021,11527.991,18367.979
477,15.033392,9.626,120,500,107374.18,-36775.858,-45394.625,14796.902,3639.3719,290.07882,1.38E-05,0.87528076,11144.204,18643.665
496,15.162887,3.616,15,-200,13461.406,-26121.623,-45171.412,14750.627,4481.8142,290.28559,1.27E-05,0.92571664,10597.063,19713.563
490,15.125401,1.619,15,-290,13106.995,-25673.759,-45090.415,14708.579,4182.8993,290.07472,1.19E-05,0.86968701,10546.573,19171.205
492,15.133914,9.625,15,-290,13006.511,-25504.365,-45050.945,14693.263,3751.1166,290.08036,1.33E-05,0.86845203,11105.039,18879.355
481,15.062365,3.618,120,1000,107374.18,-39920.702,-46004.649,14679.566,3514.5384,290.06522,1.43E-05,0.87235137,11202.063,18448.038
502,15.201484,13.607,15,-100,13854.217,-26643.988,-45258.329,14714.11,3766.2464,290.08438,1.35E-05,0.87658253,10949.232,18705.192
499,15.18177,25.619,15,-200,13473.205,-26116.566,-45184.98,14684.593,2570.0056,290.07104,1.92E-05,0.86462134,12110.774,17440.064
509,15.25627,30.613,15,0,14330.286,-27199.862,-45392.693,14698.755,2315.3315,290.10102,2.16E-05,0.86727857,12413.852,17170.694
493,15.140117,16.621,15,-290,13053.299,-25619.734,-45074.545,14705.04,3029.9784,290.08292,1.67E-05,0.87786365,11643.06,17869.263
485,15.091894,1.618,120,1380,107374.18,-41863.015,-46375.712,14707.644,4572.5335,290.02775,1.10E-05,0.87421818,10323.583,19830.488
487,15.100407,9.624,120,1380,107374.18,-41472.711,-46292.906,14663.971,3725.9735,290.01608,1.34E-05,0.8709423,10937.505,18636.051
506,15.234337,5.621,15,0,14342.004,-27201.794,-45387.43,14751.74,4565.8788,290.07638,1.09E-05,0.86961242,10204.838,19621.142
484,15.081249,25.617,120,1000,107374.18,-40142.887,-46037.664,14611.687,2329.7439,290.00845,2.14E-05,0.86769366,12253.787,17040.274
503,15.208793,21.617,15,-100,13892.947,-26629.146,-45271.239,14718.828,3087.1643,290.05121,1.62E-05,0.86764531,11744.87,18139.15
515,15.306247,1.618,15,200,15248.052,-28373.61,-45613.727,14754.217,3772.9574,290.25614,1.32E-05,0.87022782,11054.731,18838.036
510,15.268303,1.618,15,100,14815.976,-27736.781,-45476.609,14782.448,4878.8877,290.01186,1.03E-05,0.87291224,10054.156,20104.036
514,15.294214,30.615,15,100,14818.319,-27759.847,-45476.485,14716.646,2442.8281,290.10402,2.03E-05,0.86532255,12219.179,17253.558
513,15.284681,21.616,15,100,14751.549,-27748.252,-45499.551,14700.392,2422.3438,290.13124,2.05E-05,0.86654203,12246.941,17245.756
516,15.310225,3.62,15,200,15255.658,-28285.008,-45599.296,14779.256,4501.82,290.09001,1.15E-05,0.88744597,10475.116,19704.329
519,15.329109,25.618,15,200,15219.148,-28359.343,-45608.094,14706.3,2422.599,290.13233,2.05E-05,0.86551519,12327.724,17325.236
508,15.246737,21.615,15,0,14355.037,-27198.546,-45381.962,14727.42,3155.0424,290.19381,1.58E-05,0.86715739,11548.654,18051.346
491,15.129379,3.619,15,-290,13102.391,-25709.447,-45105.422,14695.287,3921.1636,290.09397,1.27E-05,0.86952268,10792.448,18876.007
497,15.167421,9.625,15,-200,13487.185,-26108.919,-45168.369,14711.465,3307.1226,290.02431,1.50E-05,0.86709658,11488.1,18344.234
517,15.31476,9.625,15,200,15283.781,-28358.233,-45596.87,14744.722,3615.6023,290.09335,1.38E-05,0.8678913,11245.072,18682.363
500,15.192416,1.618,15,-100,13881.887,-26642.426,-45275.762,14743.141,4232.9733,290.08582,1.17E-05,0.86894268,10749.782,19509.814
505,15.230359,1.616,15,0,14334.562,-27198.012,-45384.881,14771.323,4971.3576,290.09217,1.01E-05,0.8712428,9895.3205,20155.185
501,15.196394,5.621,15,-100,13926.003,-26690.695,-45284.026,14737.104,3863.5492,290.10848,1.29E-05,0.86906948,10955.48,18955.358
518,15.320963,16.618,15,200,15209.61,-28358.932,-45621.868,14734.954,3191.0804,290.16539,1.56E-05,0.86804161,11520.235,18102.654
527,15.381775,6.612,25,-400,22394.229,-25551.442,-44879.989,14764.276,4177.0481,290.1081,1.20E-05,0.87241411,10746.757,19393.132
504,15.218327,30.613,15,-100,13924.153,-26666.684,-45280.983,14696.083,2384.8065,290.10243,2.07E-05,0.86404722,12282.861,17224.806
507,15.239428,13.608,15,0,14342.291,-27201.589,-45379.207,14712.751,3388.4128,289.94378,1.46E-05,0.86665378,11470.397,18480.684
521,15.343732,3.621,15,290,15591.526,-28702.776,-45666.354,14758.91,4416.3361,290.09933,1.13E-05,0.87228415,10448.84,19625.816
525,15.373262,1.613,25,-400,22400.15,-25528.294,-44871.478,14776.272,4513.26,290.1333,1.11E-05,0.87151676,10396.746,19681.931
523,15.35447,16.621,15,290,15521.301,-28777.688,-45687.94,14713.627,2673.3486,290.08316,1.86E-05,0.8658667,11990.468,17483.795
522,15.348267,9.627,15,290,15725.19,-28808.031,-45681.238,14743.566,2893.9943,290.10852,1.72E-05,0.86717264,11822.674,17790.255
520,15.339754,1.616,15,290,15581,-28844.376,-45708.621,14753.509,3357.942,290.21619,1.49E-05,0.86875309,11553.837,18491.476
526,15.37724,3.621,25,-400,22367.669,-25677.624,-44913.909,14775.275,4543.6206,290.15557,1.10E-05,0.87342414,10471.36,19893.539
535,15.432766,1.617,25,-150,23474.482,-27030.797,-45178.648,14785.725,4371.9838,290.15114,1.15E-05,0.87301182,10671.532,19728.589
536,15.436744,3.619,25,-150,23470.576,-27073.228,-45179.553,14780.924,4242.0335,290.11705,1.18E-05,0.87186403,10732.133,19487.109
529,15.393618,15.608,25,-400,22065.968,-25511.561,-44883.072,14724.084,3043.1822,289.95775,1.66E-05,0.87395898,11794.367,18064.663
511,15.272281,5.622,15,100,14809.767,-27744.347,-45493.384,14750.647,4461.7693,290.08292,1.12E-05,0.86994676,10335.955,19544.257
512,15.277372,13.606,15,100,14769.516,-27773.497,-45507.938,14746.908,3682.243,290.09921,1.43E-05,0.88991405,11150.225,18776.189
539,15.455628,25.618,25,-150,23468.479,-26975.662,-45164.176,14723.031,2872.9308,290.1021,1.74E-05,0.86970263,11892.466,17810.08
531,15.405461,3.619,25,-300,22980.281,-26313.096,-45025.371,14760.887,3995.2227,290.09953,1.25E-05,0.87135803,10908.065,19207.319
534,15.423507,20.626,25,-300,22680.101,-26229.139,-45026.399,14732.855,2881.3593,290.12225,1.72E-05,0.86659562,11796.284,17723.736
537,15.441278,9.625,25,-150,23397.186,-27054.521,-45201.385,14760.747,3540.9822,290.1769,1.52E-05,0.89766348,11237.382,18514.689
538,15.447481,16.62,25,-150,23529.74,-27056.7,-45216.926,14739.66,3503.1236,290.13073,1.42E-05,0.86904315,11203.282,18442.496
524,15.362616,25.62,15,290,15677.415,-28793.517,-45700.932,14713.093,2202.6348,290.15976,2.26E-05,0.86708758,12440.613,16976.508
540,15.466273,1.614,25,0,24139.31,-27887.426,-45334.762,14771.459,4459.4383,290.09503,1.12E-05,0.87402474,10465.38,19726.771
528,15.38714,10.615,25,-400,22444.8,-25611.552,-44899.148,14744.683,3547.7829,290.27781,1.47E-05,0.89014406,11358.304,18641.332
530,15.401483,1.615,25,-300,22591.868,-26151.555,-45039.104,14785.249,4918.0055,290.24156,1.17E-05,0.92767937,10219.04,20322.778
543,15.48265,21.616,25,0,24141.818,-27881.917,-45316.096,14696.542,2867.9237,290.10136,1.74E-05,0.86938195,11842.952,17784.209
548,15.518932,16.62,25,150,24837.728,-28730.734,-45502.1,14727.228,3391.9937,290.25061,1.49E-05,0.87520777,11377.487,18387.695
533,15.415917,14.619,25,-300,22944.552,-26269.144,-45036.144,14728.545,3000.8021,290.12736,1.66E-05,0.86721443,11697.206,17874.056
532,15.409996,8.613,25,-300,22849.001,-26321.565,-45035.938,14743.575,3489.4593,290.08637,1.44E-05,0.87239002,11345.779,18519.16
551,15.541701,3.624,25,300,25153.696,-29255.772,-45594.855,14770.603,4010.092,290.12767,1.25E-05,0.87118661,10766.562,19038.357
552,15.546236,8.616,25,300,25330.367,-29361.89,-45617.756,14750.071,3503.6442,290.07251,1.43E-05,0.87036125,11263.655,18469.971
558,15.582885,10.615,25,400,25897.177,-30130.574,-45775.35,14740.293,3822.5302,290.23883,1.53E-05,0.93337401,10957.861,18731.978
541,15.470251,5.62,25,0,24134.664,-27873.982,-45335.091,14762.753,4087.521,290.0909,1.23E-05,0.8747513,10826.004,19303.613
562,15.605741,8.612,40,-550,36550.959,-25733.951,-44638.274,14770.7,3930.4439,290.09283,1.28E-05,0.87365999,11028.564,19168.679
544,15.492184,30.614,25,0,24151.068,-27888.413,-45338.257,14699.928,2344.8654,290.16323,2.14E-05,0.86980121,14784.421,14784.509
546,15.508195,3.619,25,150,24730.624,-28703.64,-45507.445,14757.898,4225.4463,290.0796,1.18E-05,0.87179596,10613.814,19373.651
556,15.572983,3.624,25,400,25644.156,-29746.15,-45713.801,14754.516,3594.6013,290.17039,1.43E-05,0.88187577,11282.677,18713.879
564,15.619252,20.626,40,-550,36424.859,-25880.649,-44687.53,14740.639,2402.4285,289.98334,2.09E-05,0.86619148,12412.269,17366.781
545,15.504217,1.616,25,150,24867.907,-28712.808,-45505.759,14773.866,4576.0007,290.14399,1.09E-05,0.87292657,10239.175,19687.016
547,15.512729,9.624,25,150,24896.112,-28743.932,-45504.608,14743.45,4148.7536,290.14426,1.20E-05,0.87084803,10626.884,19200.54
563,15.611663,14.616,40,-550,36448.048,-25757.099,-44655.213,14750.478,3504.3494,290.21762,1.46E-05,0.88055123,11316.071,18508.272
565,15.62851,1.619,40,-400,36905.945,-26640.74,-44839.861,14811.622,4807.798,290.13894,1.05E-05,0.87387256,10283.322,20263.234
557,15.577518,6.612,25,400,25781.562,-30004.392,-45764.619,14759.179,3953.466,290.14878,1.26E-05,0.87025169,10806.369,18948.702
542,15.475342,13.608,25,0,24142.928,-27883.315,-45329.335,14735.977,3734.535,290.04195,1.33E-05,0.86867812,11141.911,18883.422
550,15.537722,1.621,25,300,25420.08,-29326.243,-45605.874,14762.908,4219.4788,290.00617,1.19E-05,0.8721101,10756.12,19492.87
559,15.589363,15.609,25,400,25823.458,-30242.818,-45799.115,14733.775,2545.2261,290.08763,1.95E-05,0.86614478,12149.207,17372.045
554,15.559747,20.628,25,300,25474.968,-29374.224,-45627.788,14712.104,2852.4817,290.10667,1.75E-05,0.86858051,11856.749,17769.958
553,15.552157,14.623,25,300,25467.896,-29352.556,-45623.142,14735.269,3001.8589,290.12084,1.67E-05,0.87048307,11719.22,17905.598
568,15.643226,16.622,40,-400,36921.405,-26651.965,-44819.221,14775.403,2839.6695,290.15619,1.75E-05,0.86785989,11956.342,17788.981
561,15.601206,3.62,40,-550,36416.513,-25729.429,-44654.144,14776.236,4680.6807,290.1125,1.08E-05,0.87801032,10179.222,19858.151
555,15.569005,1.621,25,400,25786.167,-29865.383,-45721.325,14756.845,4140.2225,290.12702,1.21E-05,0.87121968,10726.389,19244.288
571,15.665997,3.615,40,-200,37922.307,-27648.508,-45046.628,14825.975,4078.0461,290.24342,1.32E-05,0.90070223,11006.578,19371.897
566,15.632489,3.62,40,-400,37001.867,-26627.789,-44829.952,14807.55,4786.1529,290.11039,1.05E-05,0.87364135,10265.565,20208.758
549,15.527077,25.622,25,150,24727.294,-28616.969,-45481.625,14707.739,2760.6475,290.1493,1.82E-05,0.87155766,11921.916,17592.902
572,15.670531,9.625,40,-200,38023.614,-27773.045,-45046.176,14786.734,3868.1352,290.15519,1.32E-05,0.87705261,11090.545,19116.132
575,15.695526,1.614,40,0,38758.421,-28883.188,-45267.292,14864.034,4999.5111,290.19628,1.01E-05,0.8767675,10140.616,20521.464
570,15.662018,1.62,40,-200,37816.23,-27755.818,-45061.1,14832.016,5033.4193,290.09097,9.98E-06,0.8757063,10094.602,20548.923
579,15.721436,30.61,40,0,38767.959,-28883.353,-45295.045,14780.387,2595.0596,290.11464,1.99E-05,0.88246513,12156.1,17469.213
583,15.748184,16.622,40,200,39648.19,-29913.816,-45465.179,14790.71,3141.9238,290.25217,1.59E-05,0.86891945,11617.205,18097.28
577,15.704594,13.606,40,0,38770.056,-28884.34,-45268.361,14811.56,3336.5145,290.1114,1.49E-05,0.86985062,11497.459,18396.722
560,15.597228,1.616,40,-550,36709.498,-25931.138,-44677.045,14804.781,4662.2699,290.11798,1.07E-05,0.87255423,10206.508,19801.179
587,15.775489,9.627,40,400,40190.291,-31010.105,-45675.4,14830.627,3513.0353,290.19503,1.42E-05,0.86863598,11316.483,18561.8
576,15.699503,5.624,40,0,38763.889,-28892.193,-45277.489,14834.915,4558.6526,290.1491,1.10E-05,0.87403165,10502.02,19948.607
567,15.637024,9.624,40,-400,37246.048,-26617.922,-44832.131,14781.523,3891.0969,290.14896,1.28E-05,0.87200988,11021.482,19102.973
586,15.770954,3.619,40,400,40501.038,-31130.777,-45712.239,14856.759,4589.3219,290.1535,1.09E-05,0.87338245,10291.547,19776.089
584,15.756331,25.619,40,200,39704.353,-30034.488,-45513.818,14783.66,2543.6906,290.09201,1.96E-05,0.86761397,12218.566,17438.04
588,15.781692,16.621,40,400,40574.222,-31104.916,-45702.289,14810.88,2942.0738,290.17631,1.69E-05,0.8689689,11982.423,18066.607
569,15.651373,25.617,40,-400,37039.363,-26562.416,-44815.932,14765.155,2315.8807,290.19079,2.15E-05,0.86671795,12467.727,17216.182
582,15.741982,9.625,40,200,39539.071,-30027.499,-45500.743,14822.081,3623.4806,290.15916,1.38E-05,0.87120517,11313.324,18840.272
574,15.684879,25.621,40,-200,37863.554,-27796.974,-45049.753,14779.406,2486.6583,290.08535,2.00E-05,0.86862224,12321.634,17466.457
591,15.804462,3.62,40,550,41125.081,-31977.58,-45880.522,14853.3,4065.473,290.13717,1.23E-05,0.87111329,11018.729,19425.483
585,15.766976,1.616,40,400,40374.774,-31040.447,-45683.993,14850.847,4358.1997,290.06201,1.15E-05,0.87550463,10660.465,19721.909
573,15.676734,16.621,40,-200,37830.744,-27693.364,-45036.185,14796.935,3314.5047,290.19866,1.51E-05,0.86989218,11546.744,18432.691
594,15.822508,20.625,40,550,40635.854,-31777.309,-45820.906,14811.894,2209.4187,290.14605,2.28E-05,0.87162222,12681.822,17224.339
578,15.711903,21.615,40,0,38778.033,-28886.272,-45272.637,14784.558,2913.5876,290.15692,1.71E-05,0.86791512,11911.773,17911.701
590,15.800483,1.618,40,550,41284.812,-31946.579,-45856.635,14864.411,4384.2399,290.10703,1.13E-05,0.87357287,10691.589,19744.048
580,15.733468,1.617,40,200,39473.945,-29940.788,-45493.671,14864.652,4553.634,290.23793,1.14E-05,0.88832905,10570.639,19982.371
581,15.737447,3.619,40,200,39565.466,-29978.819,-45477.513,14836.653,4693.3159,290.22632,1.07E-05,0.87476177,10417.669,20142.058
597,15.840279,9.625,65,-810,59958.645,-26238.719,-44318.358,14827.357,3655.9931,290.24936,1.38E-05,0.87419919,11347.596,18878.131
600,15.865274,1.617,65,-600,60337.685,-27117.838,-44507.076,14854.244,4877.4085,290.27751,1.03E-05,0.87595855,10295.245,20393.341
598,15.846481,16.621,65,-810,59804.546,-26110.729,-44266.8,14823.546,3054.0016,290.09774,1.64E-05,0.87031393,11725.276,18007.068
592,15.808996,8.614,40,550,40883.736,-31685.993,-45840.97,14834.42,3978.33,290.12735,1.26E-05,0.87148658,10860.412,19074.073
589,15.789838,25.619,40,400,40378.145,-31073.874,-45715.363,14800.703,1973.4329,290.05325,2.52E-05,0.86774058,12774.649,16829.988
604,15.888136,25.616,65,-600,60165.207,-27035.814,-44454.449,14803.185,2628.2522,290.13091,1.89E-05,0.87023264,12267.844,17688.499
607,15.907293,9.624,65,-300,61569.452,-28880.845,-44833.57,14830.277,3499.4628,290.05381,1.42E-05,0.86949487,11473.371,18737.265
603,15.879989,16.622,65,-600,61069.575,-27353.591,-44532.444,14810.809,3226.8695,290.12917,1.56E-05,0.8710826,11650.085,18329.46
611,15.936266,5.62,65,0,63043.758,-30536.419,-45153.075,14843.054,4351.4838,290.15849,1.15E-05,0.87299653,10743.677,19747.657
605,15.898781,1.618,65,-300,61644.364,-28836.441,-44828.718,14859.46,4349.1643,290.19447,1.15E-05,0.87030325,10570.041,19531.181
595,15.831766,1.616,65,-810,59429.946,-25997.909,-44276.256,14870.886,4851.7558,290.11905,1.04E-05,0.87443306,10105.402,20141.295
593,15.814917,14.62,40,550,40752.045,-31872.161,-45872.094,14835.872,3368.8675,290.24257,1.49E-05,0.87199,11594.508,18568.927
608,15.913496,16.622,65,-300,61868.811,-28890.548,-44832.953,14817.456,3414.673,290.18885,1.45E-05,0.86624695,11395.793,18456.773
610,15.932289,1.615,65,0,63042.936,-30536.707,-45149.128,14855.274,4351.9137,290.12854,1.15E-05,0.87064061,10714.813,19740.581
596,15.835744,3.621,65,-810,60198.469,-26191.561,-44287.686,14854.91,3773.0584,290.21721,1.33E-05,0.87312198,11162.841,18927.18
614,15.958199,30.612,65,0,63040.839,-30539.626,-45148.223,14796.383,2499.574,290.14209,1.99E-05,0.86545172,12275.435,17426.181
612,15.941357,13.607,65,0,63042.525,-30539.215,-45154.514,14817.768,3698.0045,290.16196,1.50E-05,0.91734141,11237.047,18767.297
601,15.869252,3.619,65,-600,60946.106,-27256.107,-44518.794,14828.814,3941.3369,290.14443,1.26E-05,0.86998139,11075.928,19241.243
616,15.97421,3.619,65,300,64067.73,-32165.311,-45464.767,14853.054,4028.7749,290.03143,1.26E-05,0.87619589,10845.386,19138.372
599,15.854627,25.619,65,-810,58928.507,-26166.481,-44309.559,14778.41,2441.3836,290.21261,2.04E-05,0.86671917,12314.926,17342.215
617,15.978744,9.624,65,300,64331.69,-32193.31,-45484.379,14835.356,3618.9826,290.16006,1.38E-05,0.8686275,11216.067,18694.054
619,15.993094,25.619,65,300,64286.175,-32281.584,-45493.671,14826.083,2669.6417,290.14974,1.86E-05,0.86722801,12133.345,17655.797
606,15.902759,3.617,65,-300,61849.035,-28854.778,-44817.987,14851.312,4509.0151,290.1402,1.11E-05,0.87078853,10483.421,19764.589
602,15.873786,9.624,65,-600,60000.788,-27027.961,-44488.41,14825.795,4062.1441,290.09114,1.23E-05,0.86937272,10847.206,19209.278
624,16.0266,25.62,65,600,65369.066,-33837.414,-45802.281,14899.335,2557.4641,290.23296,1.95E-05,0.8691431,12365.611,17625.652
625,16.037246,1.616,65,810,66400.851,-35254.77,-46080.506,14953.744,3847.887,290.24346,1.31E-05,0.87774158,11253.755,19224.689
629,16.060108,25.619,65,810,65897.684,-35187.506,-46068.706,14973.332,2503.2033,290.13137,2.01E-05,0.87538393,12518.05,17685.566
632,16.079266,9.625,90,-1070,82841.927,-26264.499,-43873.658,14957.611,3216.4634,290.20794,1.58E-05,0.87690451,11834.507,18470.483
626,16.041224,3.618,65,810,66544.713,-35171.224,-46051.109,14979.631,4187.8477,290.11528,1.20E-05,0.87453631,10975.908,19653.051
618,15.984947,16.623,65,300,64207.399,-32161.446,-45469.167,14828.857,3327.8697,290.132,1.50E-05,0.86837347,11653.649,18519.896
630,16.070754,1.615,90,-1070,82790.945,-25986.809,-43808.779,15044.054,4597.4043,290.06941,1.10E-05,0.87930459,10505.732,19994.804
609,15.921642,25.621,65,-300,61898.126,-28942.435,-44836.777,14791.222,2740.0166,290.31686,1.81E-05,0.86570359,11995.63,17641.178
620,16.003739,1.617,65,600,65871.082,-33893.742,-45794.798,14880.429,3956.8991,290.16531,1.26E-05,0.87055822,10943.306,19093.603
640,16.137768,1.617,90,-300,86200.226,-30577.534,-44716.228,14868.787,4540.9807,290.17746,1.10E-05,0.87220482,10559.198,19976.155
613,15.948666,21.613,65,0,63007.083,-30500.732,-45146.25,14811.342,2945.3854,290.11124,1.69E-05,0.86764871,11957.666,18078.081
622,16.012252,9.623,65,600,66071.971,-34150.134,-45843.971,14868.757,3865.4879,290.17468,1.29E-05,0.87066424,11057.893,19095.683
621,16.007717,3.62,65,600,65364.379,-33876.514,-45821.769,14885.718,4325.0796,290.1584,1.15E-05,0.87062397,10654.812,19557.087
631,16.074731,3.62,90,-1070,82352.902,-26584.25,-43962.713,15007.732,4514.4025,290.39051,1.14E-05,0.88571115,10628.028,20024.83
615,15.970231,1.619,65,300,64287.861,-32109.435,-45456.421,14860.194,4580.073,290.14484,1.09E-05,0.87183187,10314.109,19771.537
639,16.127122,25.619,90,-700,84182.492,-28280.527,-44290.359,14808.153,2216.6148,290.11718,2.24E-05,0.86618275,12656.901,17228.947
637,16.112773,9.627,90,-700,84491.268,-28365.306,-44288.426,14845.377,3276.4828,290.15067,1.53E-05,0.86978853,11604.637,18381.848
641,16.141746,3.62,90,-300,85671.689,-30525.36,-44711.5,14871.111,4420.6121,290.15167,1.13E-05,0.87026478,10659.486,19814.1
623,16.018454,16.621,65,600,65288.151,-33733.023,-45777.159,14865.386,3173.7932,290.15042,1.57E-05,0.86923006,11667.984,18214.006
633,16.085469,16.622,90,-1070,82720.925,-26406.099,-43895.079,14918.229,2563.4867,290.15469,1.96E-05,0.87447889,12361.553,17666.225
635,16.104261,1.615,90,-700,84478.522,-28303.88,-44261.907,14915.034,4478.6611,290.13983,1.12E-05,0.873996,10657.741,19909.622
628,16.051961,16.623,65,810,66113.127,-34989.661,-46024.63,14970.844,3356.116,290.0961,1.49E-05,0.87494371,11624.86,18597.504
642,16.146281,9.625,90,-300,85936.842,-30410.937,-44697.562,14851.4,3745.3647,290.1537,1.33E-05,0.86895958,11222.001,18994.464
636,16.108239,3.62,90,-700,83948.134,-28418.015,-44305.777,14895.406,4440.9796,290.12536,1.13E-05,0.87342658,10495.995,19660.904
649,16.197186,30.611,90,0,87127.049,-32172.259,-45034.417,14812.333,2276.8283,290.11206,2.18E-05,0.86299096,12599.78,17288.321
627,16.045759,9.624,65,810,66895.96,-35055.321,-46038.198,14961.258,3075.7433,290.19925,1.63E-05,0.87300363,11886.441,18243.579
648,16.187653,21.617,90,0,87131.571,-32181.263,-45030.017,14830.817,2755.1082,290.20332,1.80E-05,0.86613696,12059.914,17742.945
645,16.171275,1.617,90,0,87139.63,-32170.121,-45035.033,14872.375,4459.1068,290.18655,1.12E-05,0.87188697,10510.96,19742.687
650,16.209219,1.616,90,300,88423.581,-33874.335,-45373.574,14868.3,4113.9373,290.2773,1.21E-05,0.86969896,10822.868,19302.313
652,16.217732,9.626,90,300,88472.672,-33886.094,-45371.93,14858.794,3502.6195,290.17863,1.43E-05,0.86823648,11362.027,18574.357
651,16.213197,3.619,90,300,88494.217,-33870.964,-45365.968,14874.708,3981.8463,290.03694,1.26E-05,0.87050131,10986.987,19195.861
644,16.160629,25.621,90,-300,85904.936,-30545.876,-44714.419,14798.507,2458.1832,290.14051,2.01E-05,0.86463762,12406.711,17480.41
643,16.152483,16.622,90,-300,85776.409,-30554.181,-44706.771,14838.059,3212.4899,290.2962,1.56E-05,0.87248331,11643.011,18291.504
654,16.232081,25.618,90,300,88053.83,-33765.01,-45353.634,14848.446,2837.0907,290.17379,1.88E-05,0.89344229,11987.584,17784.073
634,16.093614,25.62,90,-1070,82951.253,-26699.042,-43963.906,14883.776,2677.7389,290.10163,1.86E-05,0.86919605,12205.084,17760.36
661,16.280211,3.622,90,1070,91604.187,-38081.136,-46195.217,14893.439,4011.7924,290.17488,1.24E-05,0.8689368,11079.331,19382.669
646,16.175254,5.619,90,0,87138.602,-32172.341,-45034.335,14860.242,4103.3739,290.22861,1.22E-05,0.87168457,10973.899,19477.878
638,16.118976,16.621,90,-700,83827.872,-28202.696,-44265.279,14813.627,2781.8935,290.13418,1.79E-05,0.86632477,12088.54,17800.672
657,16.251239,9.627,90,700,89942.466,-35848.141,-45757.342,14880.612,3278.9801,290.10626,1.51E-05,0.86757722,11628.757,18412.354
663,16.290949,16.62,90,1070,92392.657,-38360.348,-46226.094,14852.521,2780.4328,290.17755,1.79E-05,0.86630201,12172.133,17902.039
667,16.318253,9.627,120,-1380,106823.83,-26519.247,-43415.473,14850.252,3570.0402,290.12202,1.39E-05,0.86646319,11294.936,18653.367
647,16.180344,13.608,90,0,87143.577,-32175.384,-45024.426,14838.664,3183.2362,290.161,1.63E-05,0.88198983,11797.666,18354.96
664,16.299095,25.619,90,1070,91213.877,-37814.834,-46162.037,14826.876,1919.0479,290.03743,2.58E-05,0.86320513,12858.771,16811.785
653,16.223935,16.619,90,300,88618.097,-34024.651,-45397.38,14857.055,2942.4021,290.18757,1.69E-05,0.8657715,11939.411,17988.983
659,16.265587,25.62,90,700,90009.853,-36107.247,-45834.72,14835.798,2271.8094,290.0223,2.18E-05,0.86483097,12551.815,17223.943
655,16.242726,1.616,90,700,89400.359,-36026.415,-45815.972,14900.848,3994.1296,290.26948,1.26E-05,0.87115548,10938.568,19179.694
670,16.343248,1.616,120,-1000,107374.18,-28420.811,-43774.941,14876.455,4622.1885,290.17099,1.25E-05,0.93421658,10410.422,19747.265
665,16.309741,1.617,120,-1380,107374.18,-26428.466,-43375.715,14895.851,4450.6681,290.01017,1.13E-05,0.8732033,10695.201,19911.799
671,16.347226,3.617,120,-1000,107374.18,-28485.156,-43780.039,14848.367,3896.3778,290.14129,1.28E-05,0.87039578,10989.299,19039.559
672,16.35176,9.625,120,-1000,107374.18,-28693.814,-43826.869,14850.134,3780.4374,290.15016,1.34E-05,0.87699934,11093.3,18838.801
666,16.313719,3.619,120,-1380,106596.34,-26947.048,-43491.906,14882.564,3667.3111,290.1466,1.36E-05,0.86917608,11338.18,18898.557
679,16.399617,25.619,120,-500,107374.18,-31398.353,-44358.486,14826.235,2675.039,290.18191,1.86E-05,0.86580116,12240.842,17763.804
658,16.257442,16.621,90,700,90302.225,-36171.427,-45807.954,14857.101,2340.1164,290.15113,2.14E-05,0.86926006,12550.999,17366.85
656,16.246704,3.619,90,700,90315.341,-36074.355,-45795.044,14901.572,3792.213,290.12736,1.31E-05,0.86906697,11292.943,19144.946
677,16.385267,9.624,120,-500,107374.18,-31275.09,-44349.852,14847.882,3172.3182,290.20469,1.57E-05,0.86842992,11669.361,18224.427
678,16.391471,16.623,120,-500,107374.18,-31400.738,-44363.955,14840.57,3271.972,290.13086,1.52E-05,0.86558124,11693.138,18466.003
675,16.376755,1.617,120,-500,107374.18,-31356.868,-44349.688,14867.533,4034.4616,290.09731,1.25E-05,0.87280403,10967.332,19267.194
674,16.366109,25.619,120,-1000,107374.18,-28619.643,-43807.258,14812.155,2567.3214,290.01491,1.93E-05,0.86560559,12208.629,17510.553
676,16.380733,3.619,120,-500,107374.18,-31443.004,-44362.187,14868.144,4364.481,290.08411,1.14E-05,0.86945286,10732.844,19763.267
662,16.284746,9.623,90,1070,91063.56,-38075.955,-46180.703,14854.9,3278.4625,290.19128,1.53E-05,0.87130527,11632.091,18361.777
660,16.276233,1.618,90,1070,90983.549,-38117.358,-46194.559,14889.405,3976.7431,290.087,1.25E-05,0.86970139,10966.956,19189.994
668,16.324456,16.619,120,-1380,106310.09,-26445.611,-43410.498,14826.477,3035.1394,290.14602,1.63E-05,0.86476458,11770.858,18021.425
669,16.332602,25.621,120,-1380,106151.96,-25864.822,-43291.676,14821.96,2409.8525,290.16203,2.06E-05,0.86376563,12483.648,17449.524
683,16.42664,21.616,120,0,107374.18,-34104.99,-44871.108,14854.554,2681.3465,290.0699,1.87E-05,0.8697942,12127.733,17646.792
673,16.357963,16.622,120,-1000,107374.18,-28901.321,-43864.983,14830.546,3183.3066,290.1453,1.56E-05,0.8665378,11773.507,18341.21
686,16.452184,3.621,120,500,107374.18,-36735.113,-45386.484,14919.123,3695.3382,290.17159,1.35E-05,0.86781659,11285.491,18889.064
681,16.414241,5.62,120,0,107374.18,-34101.7,-44876.576,14882.195,4127.3608,290.15574,1.21E-05,0.8711266,10929.945,19496.025
687,16.456719,9.625,120,500,107374.18,-36939.372,-45435.411,14922.725,3678.9596,290.23759,1.35E-05,0.86764217,11304.386,18866.563
688,16.462922,16.621,120,500,107374.18,-36820.057,-45407.947,14914.327,3113.7234,290.14798,1.59E-05,0.86618451,11765.697,18193.141
690,16.481713,1.618,120,1000,107374.18,-39830.248,-45988.902,14998.895,4567.1684,290.15352,1.09E-05,0.87259913,10520.322,20048.001
694,16.504575,25.618,120,1000,107374.18,-39753.98,-45968.591,14986.018,2400.3778,290.20992,2.07E-05,0.86606832,12658.287,17607.975
685,16.448207,1.615,120,500,107374.18,-37131.42,-45462.671,14924.641,4166.1346,290.17875,1.20E-05,0.87005393,10850.405,19431.888
680,16.410262,1.618,120,0,107374.18,-34101.783,-44877.316,14883.108,4062.611,290.11481,1.23E-05,0.87096371,10860.151,19246.586
696,16.519199,3.619,120,1380,107374.18,-41968.228,-46392.692,15061.771,3942.8774,290.19637,1.27E-05,0.87212546,11332.09,19474.597
684,16.436173,30.614,120,0,107374.18,-34100.673,-44894.831,14848.641,2358.4127,290.20377,2.10E-05,0.86459145,12548.427,17409.411
697,16.523734,9.625,120,1380,107374.18,-41848.502,-46401.943,15055.558,3766.1817,290.14591,1.32E-05,0.8699742,11455.524,19252.759
706,16.583989,3.617,40,-400,36621.841,-26489.232,-44815.192,15166.586,4419.4811,290.14319,1.15E-05,0.87037337,10974.807,20144.435
702,16.557241,8.612,40,-550,36058.237,-25820.375,-44683.171,15101.434,3762.4139,290.18777,1.33E-05,0.86886349,11331.495,19093.949
699,16.538083,25.618,120,1380,107374.18,-41645.97,-46339.613,15045.461,2397.476,290.20846,2.07E-05,0.86702272,12697.082,17643.514
682,16.419331,13.607,120,0,107374.18,-34099.727,-44881.017,14874.245,3496.3893,290.0351,1.42E-05,0.86672476,11468.881,18715.998
689,16.471068,25.62,120,500,107374.18,-36818.535,-45401.903,14915.358,2549.0444,290.02672,1.96E-05,0.86735543,12314.714,17564.539
695,16.51522,1.616,120,1380,107374.18,-41827.615,-46426.735,15045.53,3479.7906,290.26938,1.70E-05,0.93214208,11591.212,18701.899
703,16.563162,14.619,40,-550,35927.04,-25718.081,-44663.93,15098.166,3166.8264,290.06924,1.57E-05,0.87085748,12065.588,18581.897
705,16.58001,1.618,40,-400,36748.105,-26825.1,-44882.99,15148.84,4510.7346,290.34385,1.13E-05,0.87593072,10683.336,20028.26
691,16.485692,3.618,120,1000,107374.18,-39603.746,-45943.757,14994.729,4100.645,290.15941,1.22E-05,0.87060469,11099.593,19594.438
700,16.548728,1.618,40,-550,35968.36,-25918.064,-44690.531,15113.742,4030.6388,290.14892,1.23E-05,0.87067364,11286.381,19635.73
704,16.570752,20.626,40,-550,36086.319,-25831.106,-44678.854,15088.993,2784.4524,290.46409,1.80E-05,0.871571,12290.728,18043.958
713,16.628233,16.621,40,-200,37597.293,-27711.331,-45064.143,15143.655,3018.5742,290.11093,1.65E-05,0.86742607,12078.015,18285.924
711,16.617496,3.62,40,-200,37564.525,-27738.303,-45066.569,15167.774,4380.0858,290.15626,1.14E-05,0.87199877,10817.373,19868.92
715,16.647025,1.617,40,0,38498.739,-28876.61,-45284.478,15193.734,4461.6103,290.22822,1.12E-05,0.87285237,10867.403,20060.729
693,16.496429,16.621,120,1000,107374.18,-39596.592,-45931.957,14981.088,2965.6008,290.16668,1.68E-05,0.86728991,11979.015,18087.733
692,16.490226,9.624,120,1000,107374.18,-39812.774,-45989.354,14993.808,3625.9402,290.14287,1.38E-05,0.86958245,11346.116,18830.268
698,16.529936,16.623,120,1380,107374.18,-41361.741,-46305.364,15037.058,3027.6594,290.10302,1.64E-05,0.86686313,11956.956,18204.105
707,16.588523,9.624,40,-400,36630.187,-26631.448,-44837.928,15136.08,3355.1701,290.22766,1.49E-05,0.86976243,11866.969,18781.94
714,16.636379,25.618,40,-200,37811.954,-27756.105,-45070.146,15146.278,2573.4384,290.29314,1.99E-05,0.87609243,12625.367,17930.229
709,16.602872,25.619,40,-400,36943.977,-26722.682,-44841.094,15105.609,2515.035,290.30553,1.98E-05,0.86629567,12664.566,17858.05
718,16.663403,21.617,40,0,38522.832,-28878.748,-45282.957,15139.443,2993.9313,290.06531,1.67E-05,0.87088897,12122.028,18287.941
701,16.552706,3.618,40,-550,36000.183,-25815.318,-44683.624,15112.155,4270.4379,290.12495,1.17E-05,0.87133903,11070.382,19913.77
716,16.651003,5.621,40,0,38514.321,-28881.955,-45283.45,15178.42,4008.7196,290.1614,1.24E-05,0.8697992,11167.626,19451.091
717,16.656094,13.606,40,0,38513.047,-28874.554,-45282.135,15153.626,3370.0947,290.21883,1.52E-05,0.87900672,11754.687,18694.626
724,16.70783,25.62,40,200,39387.521,-29966.032,-45489.478,15190.085,2509.0822,290.20613,2.00E-05,0.87271826,12749.211,17915.93
708,16.594726,16.621,40,-400,36858.334,-26555.55,-44823.168,15129.451,3193.8014,290.17751,1.56E-05,0.86702808,11919.221,18505.577
730,16.751983,1.618,40,550,40909.186,-31869.571,-45842.162,15281.037,4320.8629,290.09028,1.17E-05,0.87599203,11116.752,20010.45
723,16.699685,16.62,40,200,39455.648,-30056.732,-45504.156,15148.361,3018.9608,290.21973,1.65E-05,0.86894736,12154.075,18370.561
726,16.722454,3.619,40,400,40219.893,-31070.585,-45700.562,15195.113,4052.9596,290.09785,1.25E-05,0.87726281,11154.606,19502.364
721,16.688947,3.621,40,200,39394.675,-30036.298,-45519.039,15191.311,4127.3186,290.18356,1.24E-05,0.87877907,11262.286,19816.047
712,16.62203,9.626,40,-200,37728.244,-27795.699,-45070.804,15153.687,3846.7454,290.07971,1.29E-05,0.86704069,11284.9,19214.414
734,16.774008,20.625,40,550,40925.015,-31841.161,-45857.991,15266.298,2705.2201,290.12933,1.85E-05,0.86856407,12629.039,18220.012
710,16.613518,1.618,40,-200,37695.352,-27730.368,-45049.424,15172.88,4572.6319,290.15701,1.10E-05,0.87399183,10643.532,20078.994
729,16.741338,25.621,40,400,40050.418,-31031.854,-45699.904,15199.815,2451.2495,290.19506,2.03E-05,0.86803699,12674.057,17727.539
725,16.718476,1.617,40,400,40041.866,-31049.534,-45709.772,15205.936,4307.4879,290.15123,1.18E-05,0.88084698,11001.523,19936.346
737,16.791779,9.624,65,-810,59703.444,-26067.229,-44295.663,15349.075,3700.0849,290.07188,1.36E-05,0.875166,11768.667,19399.909
731,16.755961,3.621,40,550,41021.636,-31981.486,-45855.196,15283.081,4073.9156,290.07462,1.23E-05,0.87424813,11419.123,19847.029
736,16.787245,3.616,65,-810,59021.468,-25703.403,-44226.343,15357.69,4370.2698,290.18178,1.15E-05,0.87521341,11097.533,20085.104
722,16.693482,9.625,40,200,39431.349,-30001.062,-45490.053,15157.769,3638.2238,290.14165,1.38E-05,0.87135728,11496.498,19002.805
743,16.831489,16.62,65,-600,60183.01,-27130.789,-44503.417,15398.698,3222.4815,290.28138,1.55E-05,0.87108715,12252.369,18906.257
719,16.672936,30.614,40,0,38530.315,-28882.448,-45268.443,15133.805,2226.367,290.26409,2.23E-05,0.86592636,12836.849,17423.616
727,16.726989,9.624,40,400,40368.36,-31170.329,-45726.177,15193.037,3534.9589,290.2019,1.48E-05,0.88975885,11758.45,18987.065
746,16.854259,3.62,65,-300,61613.856,-28991.855,-44842.698,15455.849,4102.8536,290.1475,1.22E-05,0.87421018,11544.841,20032.159
720,16.684969,1.617,40,200,39412.231,-29973.145,-45505.183,15202.904,4447.4793,290.26924,1.18E-05,0.89137082,10872.614,19963.254
742,16.825287,9.623,65,-600,60438.746,-26963.246,-44464.522,15417.534,3862.983,290.22212,1.30E-05,0.87421233,11541.851,19509.533
747,16.858793,9.625,65,-300,61561.805,-28908.598,-44853.881,15439.124,3934.0022,290.1803,1.29E-05,0.87618462,11678.715,19813.8
748,16.864996,16.623,65,-300,61612.335,-29012.248,-44863.461,15414.696,3340.3398,290.17075,1.50E-05,0.87030907,12056.08,18966.829
728,16.733191,16.622,40,400,40225.814,-31035.596,-45746.405,15197.208,2908.4861,290.21073,1.72E-05,0.86876704,12345.692,18321.813
751,16.887766,5.622,65,0,62802.289,-30521.454,-45174.208,15443.231,3825.134,290.17094,1.32E-05,0.8759478,11716.889,19666.474
732,16.760496,8.614,40,550,40896.317,-31799.964,-45848.124,15281.01,3593.9392,290.21267,1.39E-05,0.87265997,11662.801,19069.259
755,16.921731,1.619,65,300,64064.482,-32026.507,-45455.393,15444.164,4629.824,290.20695,1.09E-05,0.8795376,10885.49,20461.935
744,16.839635,25.623,65,-600,59953.793,-27218.241,-44526.729,15387.027,2645.5665,290.34163,2.34E-05,0.95656556,12881.767,18205.264
750,16.883788,1.617,65,0,62783.335,-30509.078,-45173.468,15453.594,4135.5207,290.2904,1.22E-05,0.87730758,11359.884,19926.075
735,16.783266,1.619,65,-810,59577.138,-26366.874,-44345.453,15345.254,4540.001,290.13846,1.11E-05,0.87579156,10844.105,20207.056
753,16.900166,21.615,65,0,62806.812,-30524.496,-45156.24,15385.952,3016.1266,290.22017,1.66E-05,0.87159919,12441.787,18670.688
758,16.936447,16.621,65,300,64109.051,-32292.644,-45507.527,15379.214,3263.1547,290.28127,1.63E-05,0.89728241,12180.175,18859.593
733,16.766418,14.619,40,550,40991.745,-31947.361,-45885.045,15276.462,3096.7004,290.21579,1.61E-05,0.87127235,12187.196,18612.653
738,16.797982,16.62,65,-810,59365.272,-25924.889,-44272.35,15348.046,3072.5528,290.15256,1.63E-05,0.87186796,12338.581,18704.883
752,16.892857,13.605,65,0,62797.684,-30519.069,-45161.01,15407.726,3147.5171,290.28708,1.59E-05,0.87276969,12318.627,18839.918
741,16.820751,3.622,65,-600,60308.288,-27348.205,-44583.303,15412.88,3675.5364,290.18196,1.38E-05,0.87820314,11863.141,19451.627
740,16.816774,1.614,65,-600,60158.957,-26996.014,-44492.603,15424.849,4660.9562,290.23588,1.10E-05,0.88194541,11049.125,20688.3
760,16.955239,1.616,65,600,65952.696,-34446.984,-45903.3,15426.584,4608.2231,290.07194,1.10E-05,0.878722,11023.713,20552.661
739,16.806128,25.619,65,-810,59305.984,-25796.487,-44241.966,15341.896,2226.9884,290.13525,2.24E-05,0.8705346,13151.755,17749.528
759,16.944593,25.62,65,300,64126.484,-32167.079,-45482.817,15357.155,2566.0668,290.27078,1.96E-05,0.87297095,12864.232,18159.303
757,16.930244,9.625,65,300,63989.365,-32095.333,-45460.656,15400.097,3826.6775,290.31255,1.31E-05,0.87312156,11551.72,19427.311
745,16.850281,1.614,65,-300,61665.25,-28833.563,-44815.233,15465.19,4816.4714,290.24222,1.13E-05,0.91167356,10741.248,20574.924
761,16.959217,3.62,65,600,65218.667,-33675.462,-45765.483,15413.432,4394.6322,290.25051,1.16E-05,0.88137784,11247.17,20341.901
763,16.969954,16.621,65,600,65386.17,-33887.986,-45831.924,15361.174,3077.507,290.11779,1.64E-05,0.87693941,7382.4743,23584.445
770,17.022253,1.617,90,-1070,82289.708,-25976.695,-43841.794,15416.734,4769.0293,290.24625,1.07E-05,0.88161603,10913.349,20808.105
769,17.011608,25.619,65,810,66250.164,-35092.695,-46051.314,15332.094,2364.8694,290.22368,2.12E-05,0.87111402,13017.808,17893.212
768,17.003461,16.622,65,810,65986.821,-34841.688,-46012.707,15334.407,3128.5367,290.2058,1.67E-05,0.88873162,12250.035,18708.521
749,16.873142,25.618,65,-300,61485.331,-28799.561,-44826.827,15388.782,2734.0623,290.16511,1.82E-05,0.87006782,12588.728,18223.211
772,17.030766,9.626,90,-1070,82190.127,-26136.837,-43869.835,15387.518,3799.0246,290.37582,1.33E-05,0.87580306,11563.803,19452.288
766,16.992725,3.618,65,810,66485.384,-35549.605,-46140.493,15369.771,3551.5745,290.17399,1.41E-05,0.87462083,11939.563,19289.316
756,16.92571,3.62,65,300,64066.291,-32225.092,-45508.226,15422.255,4258.8507,290.26648,1.19E-05,0.8804323,11206.216,20014.986
764,16.978101,25.62,65,600,65109.136,-33739.561,-45809.476,15322.685,2401.4652,290.2576,2.08E-05,0.87082589,12958.855,17908.226
754,16.909699,30.613,65,0,62807.634,-30516.808,-45159.53,15367.515,2120.4635,290.28187,2.56E-05,0.9008589,13251.202,17591.081
775,17.05576,1.619,90,-700,84181.669,-28385.863,-44319.509,15437.272,4156.9598,290.33559,1.25E-05,0.88985503,11491.532,20054.307
776,17.059739,3.619,90,-700,83829.846,-28327.439,-44294.717,15450.701,4431.9444,290.18881,1.14E-05,0.87836747,11251.833,20423.419
779,17.078622,25.621,90,-700,83886.132,-28440.505,-44329.336,15531.42,2581.6472,290.25061,1.96E-05,0.88015282,12945.703,18253.024
774,17.045115,25.619,90,-1070,82718.171,-26377.812,-43899.026,15364.235,2472.8356,290.18652,2.05E-05,0.87825681,12898.688,17988.241
767,16.997259,9.626,65,810,66126.942,-35125.134,-46084.535,15369.88,3783.5278,290.27132,1.33E-05,0.87697181,11745.975,19578.802
782,17.097781,9.626,90,-300,85681.885,-30459.946,-44700.645,15709.856,3621.9858,290.21717,1.41E-05,0.88502095,12239.762,19722.895
762,16.963751,9.626,65,600,65239.718,-33928.031,-45812.806,15383.604,3746.124,290.10878,1.35E-05,0.87848254,11766.568,19482.119
778,17.070476,16.621,90,-700,83873.181,-28478.002,-44334.146,15486.795,3223.2771,290.18716,1.56E-05,0.87879993,12369.759,19033.817
785,17.122775,1.617,90,0,86881.713,-32172.382,-45033.718,15745.642,4483.3866,290.25364,1.16E-05,0.89529497,11338.542,20656.599
788,17.139153,21.616,90,0,86892.855,-32170.655,-45043.215,15494.284,2981.6973,290.23106,1.70E-05,0.87939131,12511.727,18673.99
773,17.036969,16.621,90,-1070,83139.438,-26169.112,-43857.089,15366.064,3174.6638,290.13596,1.58E-05,0.87581853,12258.514,18822.041
771,17.026232,3.618,90,-1070,82650.125,-26256.481,-43902.891,15399.295,4220.4884,290.20631,1.20E-05,0.87978714,11291.267,19962.773
787,17.131844,13.608,90,0,86892.65,-32177.152,-45052.507,15622.813,3350.2267,290.37644,1.52E-05,0.88567503,12367.96,19298.717
780,17.089269,1.613,90,-300,85591.596,-30399.877,-44699.823,15652.314,4709.6668,290.16742,1.08E-05,0.88532099,11215.128,20962.852
791,17.164697,3.62,90,300,88138.363,-33749.716,-45346.973,15418.14,3948.7112,290.2067,1.28E-05,0.8794759,11597.985,19731.247
777,17.064273,9.626,90,-700,83607.782,-28193.363,-44283.534,15455.625,3849.5014,290.25076,1.31E-05,0.87943352,11738.808,19722.949
765,16.988746,1.618,65,810,66487.152,-35147.008,-46059.702,15403.167,4665.5269,290.18566,1.08E-05,0.87750514,10774.553,20409.053
793,17.175434,16.622,90,300,88013.167,-33760.2,-45355.278,15386.517,3091.8928,290.21197,1.63E-05,0.87490609,12362.044,18774.239
790,17.160719,1.615,90,300,88046.758,-33873.348,-45376.082,15426.958,4341.4546,290.213,1.16E-05,0.88004852,11117.096,20071.268
781,17.093246,3.619,90,-300,85499.169,-30385.733,-44705.209,15677.87,4346.6832,290.2014,1.19E-05,0.89185826,11522.276,20506.805
792,17.169232,9.623,90,300,88339.335,-33963.966,-45393.556,15388.442,3661.5692,290.3292,1.37E-05,0.8733865,11813.037,19358.932
783,17.103983,16.62,90,-300,85668.112,-30402.632,-44705.415,15768.024,3268.6317,290.24044,1.57E-05,0.88878001,12469.027,19192.882
796,17.198205,3.618,90,700,90648.828,-36174.634,-45829.499,15483.638,4192.436,290.20372,1.23E-05,0.88699465,11505.102,20149.342
784,17.112129,25.62,90,-300,85827.721,-30714.283,-44754.547,15730.891,2647.2461,290.09306,1.93E-05,0.88730674,13115.586,18578.293
797,17.202738,9.627,90,700,89784.007,-35936.784,-45769.759,15421.909,3076.6444,290.26144,1.63E-05,0.87392344,12387.724,18705.316
794,17.183581,25.618,90,300,88062.629,-33820.228,-45372.711,15379.104,2542.0587,290.21924,2.00E-05,0.88060052,12781.693,18004.701
803,17.242449,16.621,90,1070,91283.363,-37939.823,-46189.584,15466.729,3134.5853,290.42201,1.75E-05,0.91664054,12445.905,18830.913
806,17.265219,3.618,120,-1380,106605.05,-26447.543,-43401.042,15547.218,4460.5537,290.18287,1.13E-05,0.87919016,11273.969,20506.869
801,17.231712,3.618,90,1070,91651.798,-38618.138,-46296.483,15495.689,4243.5668,290.21194,1.21E-05,0.88215213,11257.899,20015.869
795,17.194226,1.616,90,700,89695.691,-36092.98,-45810.503,15451.349,3951.8581,290.22729,1.28E-05,0.87759542,11699.375,19872.867
802,17.236246,9.625,90,1070,91122.643,-38141.739,-46224.449,15477.29,3389.8975,290.20196,1.48E-05,0.87533951,12170.456,19151.948
808,17.275956,16.623,120,-1380,106084.12,-26337.684,-43378.058,15516.886,3174.396,290.09889,1.59E-05,0.87606864,12386.301,18941.204
799,17.217087,25.619,90,700,90324.674,-36193.465,-45817.493,15420.667,2557.7302,290.25278,1.96E-05,0.87421653,12918.436,18202.756
798,17.208941,16.622,90,700,89936.175,-36091.294,-45816.835,15423.369,3144.6968,290.08216,1.60E-05,0.87380568,12332.489,18809.602
786,17.126753,5.621,90,0,86891.869,-32172.588,-45046.875,15662.386,4067.2717,290.18208,1.25E-05,0.88813965,11722.647,20178.353
789,17.148686,30.614,90,0,86884.18,-32182.743,-45073.188,15380.066,2280.3706,290.17328,2.20E-05,0.87535853,13077.576,17793.687
804,17.250595,25.62,90,1070,91158.66,-37726.519,-46127.336,15459.203,2479.8648,290.11203,2.02E-05,0.87251844,12902.085,18014.441
810,17.294748,1.617,120,-1000,107374.18,-28599.743,-43854.787,15603.592,4799.0111,290.41492,1.07E-05,0.88807905,10866.192,20742.616
809,17.284102,25.619,120,-1380,106979.45,-26811.821,-43486.067,15516.554,2310.0204,290.2794,2.20E-05,0.88065821,13233.124,17984.2
813,17.309463,16.621,120,-1000,107184.82,-28449.756,-43788.221,15605.732,3236.7709,290.22335,1.58E-05,0.87991894,12458.012,19153.26
818,17.34297,16.623,120,-500,107374.18,-31329.568,-44363.338,15718.311,3276.0599,290.16858,1.55E-05,0.88199855,12542.001,19312.362
819,17.351117,25.619,120,-500,107374.18,-31155.364,-44341.382,15697.13,2632.7624,290.19734,1.93E-05,0.87959391,12995.157,18418.853
800,17.227733,1.619,90,1070,90925.042,-37999.029,-46188.926,15486.403,4425.2815,290.19669,1.14E-05,0.87862691,11186.765,20293.295
815,17.328255,1.617,120,-500,107374.18,-31386.923,-44377.522,15722.49,4831.5056,290.22788,1.05E-05,0.88335263,11134.82,21149.563
825,17.399712,1.618,120,500,107374.18,-36901.752,-45442.935,15790.159,4383.5961,290.31645,1.17E-05,0.88469036,11664.582,20729.176
823,17.378146,21.614,120,0,107374.18,-34085.008,-44894.955,15736.905,2876.7539,290.29453,1.76E-05,0.8788183,12870.862,18785.684
805,17.26124,1.618,120,-1380,107129.6,-27260.097,-43560.444,15543.969,4605.1241,290.25225,1.10E-05,0.88011721,11210.266,20750.593
826,17.40369,3.619,120,500,107374.18,-36940.564,-45448.774,15778.826,4402.8782,290.23037,1.16E-05,0.88449921,11547.912,20686.906
807,17.269753,9.627,120,-1380,106973.24,-26977.35,-43503.253,15512.864,3750.3104,290.25422,1.34E-05,0.87597938,11906.021,19666.696
832,17.441732,9.627,120,1000,107374.18,-39278.814,-45906.343,15721.024,3497.9248,290.21988,1.49E-05,0.89040428,12343.473,19565.638
828,17.414428,16.622,120,500,107374.18,-36878.234,-45427.641,15717.907,3335.0468,290.1714,1.51E-05,0.87859735,12386.463,19304.992
838,17.481442,16.622,120,1380,107374.18,-41644.201,-46359.841,15765.196,2702.6476,290.23024,1.87E-05,0.87972013,13096.131,18654.808
831,17.437198,3.619,120,1000,107374.18,-39894.552,-46013.776,15780.595,4535.7543,290.20259,1.12E-05,0.88672177,11451.206,20822.451
827,17.408225,9.627,120,500,107374.18,-36740.006,-45409.057,15735.389,3375.547,290.19761,1.49E-05,0.87773909,12491.078,19464.861
833,17.447935,16.622,120,1000,107374.18,-39804.757,-46005.183,15722.489,2221.0993,290.14737,2.29E-05,0.88077039,13461.951,18041.605
812,17.30326,9.625,120,-1000,107374.18,-28814.075,-43868.93,15587.449,3892.441,290.16933,1.30E-05,0.87899355,11782.793,19793.197
837,17.47524,9.624,120,1380,107374.18,-42888.465,-46622.319,15796.818,3499.5536,290.33857,1.51E-05,0.89627287,12277.473,19470.669
829,17.422574,25.619,120,500,107374.18,-36784.903,-45420.61,15708.692,2755.6464,290.35059,1.83E-05,0.87670584,12934.262,18650.405
811,17.298726,3.618,120,-1000,107374.18,-28361.195,-43764.539,15617.586,4618.1908,290.18291,1.10E-05,0.88080323,11019.41,20550.115
821,17.365741,5.621,120,0,107374.18,-34089.818,-44904,15751.901,4025.8754,290.42154,1.43E-05,0.93815026,11985.611,20174.268
839,17.489588,25.621,120,1380,107374.18,-41467.53,-46306.721,15764.217,2155.1941,290.2538,2.41E-05,0.89001793,13649.708,18083.565
817,17.336768,9.627,120,-500,107374.18,-31353.99,-44370.492,15718.798,3977.5272,290.20792,1.29E-05,0.88504475,11859.207,20044.561
824,17.387679,30.615,120,0,107374.18,-34096.479,-44881.88,15708.368,2447.786,290.20116,2.06E-05,0.87819421,13309.153,18373.676
822,17.370832,13.627,120,0,107374.18,-34093.231,-44891.09,15736.386,3403.9221,290.18255,1.48E-05,0.87920487,12351.273,19369.131
840,17.500234,1.615,65,-810,58655.132,-26070.765,-44303.063,15851.102,4918.078,290.14296,1.05E-05,0.89187014,11058.167,21170.61
820,17.361762,1.617,120,0,107374.18,-34095.698,-44893.433,15765.492,4262.1728,290.28289,1.19E-05,0.88425311,11653.892,20452.27
816,17.332233,3.619,120,-500,107374.18,-31347.905,-44339.491,15718.213,3952.011,290.1618,1.28E-05,0.88233533,11771.49,19958.762
841,17.504212,3.619,65,-810,59366.629,-26046.343,-44280.738,15851.236,4592.2218,290.13514,1.11E-05,0.8866453,11483.257,21003.318
814,17.31761,25.619,120,-1000,107374.18,-28527.833,-43813.959,15642.922,2606.0625,290.15711,2.04E-05,0.89850336,12978.86,18321.483
830,17.43322,1.617,120,1000,107374.18,-39567.154,-45966.946,15756.479,4232.0828,290.19381,1.20E-05,0.88272776,11744.72,20505.957
844,17.523096,25.619,65,-810,58675.032,-26204.265,-44345.658,15772.64,2469.2006,290.22255,2.05E-05,0.87869519,13301.339,18372.994
842,17.508747,9.623,65,-810,59061.061,-26083.47,-44312.849,15817.53,3849.4073,290.24795,1.32E-05,0.88254531,12046.392,20055.083
836,17.470706,3.618,120,1380,107374.18,-42286.459,-46477.43,15812.509,4486.3283,290.24351,1.14E-05,0.88510955,11380.188,20618.196
846,17.537718,3.621,65,-600,60196.125,-27577.832,-44628.036,15848.356,4448.1171,290.1968,1.14E-05,0.88542058,11463.592,20664.822
834,17.456081,25.62,120,1000,107374.18,-39596.797,-45949.719,15708.502,2683.3704,290.24075,1.89E-05,0.88063015,13063.132,18614.363
845,17.533739,1.621,65,-600,59915.433,-27490.462,-44587.867,15851.747,4796.6767,290.26718,1.06E-05,0.88454538,11080.434,20991.353
852,17.575759,9.629,65,-300,61211.34,-29012.659,-44894.502,15802.702,3869.757,290.23407,1.31E-05,0.88378472,12026.598,20000.11
835,17.466727,1.617,120,1380,107374.18,-41804.262,-46387.265,15795.48,4289.7185,290.25156,1.18E-05,0.88236844,11543.329,20410.419
851,17.571225,3.622,65,-300,61378.678,-29122.313,-44894.338,15824.565,4518.595,290.15696,1.13E-05,0.88479005,11426.825,20713.943
858,17.617133,21.615,65,0,62506.959,-30531.732,-45177.826,15774.226,2934.1292,290.24654,1.72E-05,0.88002085,12861.925,18945.731
843,17.514949,16.622,65,-810,58864.49,-25916.707,-44273.46,15803.77,3076.3362,290.28394,1.65E-05,0.88012585,12673.604,19004.82
853,17.581964,16.621,65,-300,61295.995,-28921.014,-44860.213,15763.13,3270.1543,290.21833,1.55E-05,0.88087384,12458.527,19196.928
850,17.567247,1.621,65,-300,61379.583,-29076.346,-44884.183,15833.114,4735.183,290.22381,1.08E-05,0.88610842,11213.982,21076.594
848,17.548455,16.624,65,-600,60522.867,-27675.644,-44613.44,15763.843,3045.8314,290.24901,1.66E-05,0.87892273,12749.667,19058.454
855,17.600756,1.618,65,0,62483.359,-30531.568,-45165.368,15808.275,4351.7743,290.17629,1.17E-05,0.88394573,11707.758,20701.878
857,17.609824,13.606,65,0,62480.399,-30521.865,-45170.877,15803.99,3249.2548,290.12178,1.56E-05,0.88324475,12561.298,19247.086
854,17.59011,25.619,65,-300,61229.307,-28896.304,-44853.757,15745.801,2438.1915,290.25864,2.07E-05,0.8776634,13353.916,18387.903
868,17.686922,16.622,65,600,64691.324,-33843.951,-45835.913,15772.39,3143.1743,290.21905,1.61E-05,0.88323352,12731.16,19211.578
861,17.642677,3.62,65,300,63569.991,-32129.993,-45494.329,15869.854,4408.8305,290.35456,1.16E-05,0.88548873,11452.244,20536.039
865,17.672207,1.616,65,600,65263.112,-34009.932,-45850.221,15877.262,4763.2428,290.2057,1.09E-05,0.89681832,11392.018,21257.437
849,17.556601,25.623,65,-600,60354.008,-27757.216,-44637.205,15750.22,2446.3627,290.17402,2.06E-05,0.87656638,13248.438,18281.441
856,17.604734,5.622,65,0,62471.723,-30511.051,-45181.485,15816.25,3930.0327,290.17643,1.32E-05,0.8886314,12024.357,20131.855
847,17.542253,9.629,65,-600,60008.682,-27720.911,-44633.792,15831.894,3854.4646,290.26398,1.33E-05,0.88762888,12034.133,20016.574
876,17.743199,3.62,90,-1070,81472.583,-26279.218,-43918.104,15762.977,4539.4353,290.24946,1.13E-05,0.88908601,11421.982,20835.028
872,17.714227,9.625,65,810,66482.218,-34994.019,-46028.084,15782.067,3923.2907,290.55061,1.31E-05,0.89086335,11949.592,20009.054
871,17.709692,3.617,65,810,65802.42,-35063.873,-46066.28,15836.471,4249.17,290.26129,1.20E-05,0.88913432,11619.938,20407.547
863,17.653414,16.624,65,300,63677.548,-32096.361,-45477.924,15807.015,2969.3981,290.34941,1.75E-05,0.88945903,12925.319,19076.266
877,17.747734,9.626,90,-1070,82268.575,-26572.079,-43968.305,15721.132,3281.0449,290.33219,1.67E-05,0.91219801,12385.323,19144.273
879,17.762082,25.621,90,-1070,82600.046,-26436.441,-43933.81,15616.669,2597.4265,290.1616,1.95E-05,0.88235176,13024.213,18393.383
862,17.647212,9.625,65,300,63859.893,-32161.322,-45498.153,15838.815,3633.6479,290.24856,1.40E-05,0.88428421,12192.914,19672.52
874,17.728576,25.618,65,810,65495.536,-35032.955,-46082.397,15812.993,2510.014,290.27477,2.04E-05,0.88797405,13227.705,18421.477
866,17.676185,3.617,65,600,64594.744,-33825.943,-45824.812,15838.395,4075.0435,290.35281,1.30E-05,0.90018063,11767.935,20145.711
860,17.638699,1.618,65,300,63869.761,-32199.888,-45507.774,15878.805,4615.0541,290.32382,1.11E-05,0.88986437,11322.825,20864.771
884,17.79559,25.62,90,-700,83587.594,-28280.814,-44296.567,15597.013,2552.8252,290.19137,1.99E-05,0.88335275,12967.089,18230.881
859,17.626667,30.612,65,0,62509.385,-30528.114,-45185.432,15780.059,2472.4037,290.22284,2.04E-05,0.8795286,13273.227,18390.299
886,17.810213,3.621,90,-300,85194.011,-30618.238,-44753.396,15681.233,4608.5563,290.33185,1.35E-05,0.97175763,11343.194,20684.412
882,17.781241,9.626,90,-700,83748.808,-28674.654,-44373.863,15656.222,3563.5276,290.33772,1.44E-05,0.88750845,15847.846,15848.406
880,17.772729,1.616,90,-700,84099.48,-28229.585,-44258.988,15691.04,4789.4625,290.1906,1.09E-05,0.9001421,11194.282,21094.011
867,17.680719,9.626,65,600,65166.327,-33774.303,-45783.491,15821.541,3928.3246,290.25549,1.30E-05,0.88627149,11887.091,20007.373
864,17.661561,25.62,65,300,63923.046,-32176.987,-45506.17,15774.07,2496.8733,290.20116,2.03E-05,0.88118236,13223.54,18359.551
883,17.787444,16.62,90,-700,83549.521,-28199.366,-44280.984,15626.574,3127.8712,290.2583,1.62E-05,0.88382129,12434.462,18891.386
869,17.695068,25.619,65,600,65040.762,-33898.305,-45823.701,15762.019,2537.7106,290.25903,2.00E-05,0.88401762,13269.598,18516.978
873,17.720429,16.621,65,810,65787.824,-35094.093,-46060.401,15743.69,3256.523,290.28951,1.59E-05,0.89543414,12557.066,19279.994
887,17.814748,9.625,90,-300,85478.611,-30539.873,-44730.659,15649.742,3852.4577,290.2007,1.32E-05,0.88671821,11925.22,19899.224
889,17.829097,25.622,90,-300,85366.119,-30587.237,-44765.689,15641.058,2735.542,290.29102,1.90E-05,0.89166688,12837.109,18477.861
885,17.806236,1.618,90,-300,85628.024,-30570.586,-44747.311,15730.57,4679.5763,290.3226,1.12E-05,0.89990033,11204.434,20869.284
888,17.820951,16.622,90,-300,85186.24,-30494.071,-44742.5,15636.266,2907.0318,290.22571,1.75E-05,0.8854342,12736.481,18711.024
870,17.705714,1.616,65,810,66303.82,-35065.559,-46054.48,15860.754,4822.2826,290.21913,1.07E-05,0.8929293,11114.032,21088.109
875,17.739221,1.616,90,-1070,82410.3,-26346.03,-43901.945,15770.826,4025.3679,290.15793,1.28E-05,0.89183424,11776.553,20123.397
890,17.839743,1.615,90,0,86632.472,-32164.694,-45053.165,15719.962,4663.9192,290.27161,1.10E-05,0.89388336,11196.73,20878.755
894,17.865654,30.612,90,0,86656.195,-32168.846,-45061.594,15683.293,2412.8089,290.34084,2.24E-05,0.90919702,13341.887,18290.173
895,17.877687,1.616,90,300,87863.507,-33888.232,-45394.337,15765.048,4374.1164,290.23748,1.18E-05,0.89284024,11487.432,20576.739
896,17.881665,3.62,90,300,87921.521,-33821.996,-45381.057,15787.231,4204.2616,290.29533,1.24E-05,0.89505937,11605.336,20266.806
898,17.892402,16.62,90,300,88010.494,-33913.23,-45405.439,15720.216,3496.7215,290.28633,1.46E-05,0.88825273,12201.763,19424.166
878,17.753937,16.62,90,-1070,81768.859,-25904.456,-43843.809,15657.609,3352.1195,290.40613,1.77E-05,0.94471663,12346.021,19145.444
899,17.900548,25.619,90,300,87812.606,-33851.64,-45386.238,15727.893,2790.4957,290.28166,1.97E-05,0.91994552,13036.035,18755.945
881,17.776707,3.619,90,-700,83696.509,-28478.084,-44343.109,15680.092,4582.2214,290.2662,1.12E-05,0.89149524,11202.682,20692.671
904,17.934056,25.619,90,700,89873.885,-36395.709,-45882.907,15632.057,2782.7224,290.39551,1.97E-05,0.91148039,12849.202,18591.637
901,17.915172,3.619,90,700,89910.93,-36035.83,-45798.95,15749.965,4233.4065,290.14368,1.21E-05,0.8913221,11583.612,20364.883
907,17.953214,9.625,90,1070,90413.443,-38269.319,-46260.096,15712.994,3489.502,290.33369,1.47E-05,0.88940051,12244.529,19407.805
911,17.982187,3.619,120,-1380,106180.53,-26642.017,-43452.106,15774.487,4597.2341,290.31221,1.13E-05,0.89854627,11176.582,20645.246
908,17.959417,16.619,90,1070,91920.158,-38524.89,-46285.752,15682.296,2910.9007,290.35478,1.82E-05,0.90366045,12794.21,18788.396
906,17.948679,3.62,90,1070,91937.921,-38108.601,-46192.668,15755.927,4367.8016,290.32737,1.19E-05,0.89202902,11537.707,20605.444
900,17.911192,1.621,90,700,89185.079,-35817.757,-45775.844,15778.092,4236.4454,290.30296,1.22E-05,0.89226384,11673.011,20384.877
903,17.925909,16.621,90,700,89893.579,-35918.406,-45787.726,15712.023,3449.1987,290.2115,1.49E-05,0.88941299,12340.82,19438.705
893,17.856121,21.615,90,0,86636.501,-32164.94,-45054.974,15707.355,2855.0541,290.18073,1.82E-05,0.89498481,12927.333,18817.172
891,17.843721,5.622,90,0,86630.087,-32168.559,-45062.005,15732.683,4253.6102,290.34212,1.22E-05,0.89406523,11612.609,20427.22
916,18.015694,3.62,120,-1000,107374.18,-29034.287,-43899.273,15806.545,4557.2068,290.23102,1.13E-05,0.89602279,11259.115,20674.693
917,18.020228,9.624,120,-1000,107374.18,-28671.448,-43845.947,15797.555,3533.3648,290.34341,1.46E-05,0.89232983,12252.447,19594.896
892,17.848811,13.608,90,0,86647.027,-32168.271,-45045.312,15704.557,3659.5874,290.26731,1.44E-05,0.90341695,12152.372,19670.638
902,17.919707,9.625,90,700,89330.998,-35959.644,-45804.747,15701.351,3505.8772,290.26021,1.46E-05,0.8882871,12271.356,19468.664
914,18.00107,25.619,120,-1380,106485.04,-26978.254,-43542.6,15714.828,2531.7497,290.32787,2.03E-05,0.88932313,13206.39,18438.014
920,18.045222,1.618,120,-500,107374.18,-31398.394,-44392.242,15840.443,4714.861,290.28204,1.11E-05,0.90129785,11186.897,20948.78
915,18.011714,1.621,120,-1000,107374.18,-28957.772,-43908.072,15791.455,4229.8017,290.14648,1.22E-05,0.89587245,11574.145,20295.885
922,18.053735,9.626,120,-500,107374.18,-31256.589,-44371.437,15753.672,3478.7205,290.27283,1.48E-05,0.89257203,12416.633,19598.67
905,17.944701,1.619,90,1070,90595.584,-37968.275,-46223.339,15729.364,4313.9705,290.61256,1.25E-05,0.91386327,11490.461,20289.903
897,17.8862,9.624,90,300,88217.305,-33915.45,-45389.075,15775.706,4129.6154,290.23522,1.27E-05,0.90024634,11653.672,20180.944
926,18.082709,5.62,120,0,107374.18,-34100.303,-44906.097,15695.937,4312.9733,290.10341,1.20E-05,0.89183909,11539.262,20458.466
923,18.059938,16.621,120,-500,107374.18,-31371.258,-44372.136,15710.439,2914.2175,290.25609,1.76E-05,0.890819,12781.313,18789.374
921,18.049201,3.62,120,-500,107374.18,-31396.503,-44391.831,15800.825,4197.8688,290.34444,1.23E-05,0.8964943,11770.981,20435.918
924,18.068084,25.621,120,-500,107374.18,-31378.371,-44382.826,15626.458,2369.426,290.19929,2.15E-05,0.88598607,13241.727,18152.162
909,17.967562,25.621,90,1070,90963.896,-37947.183,-46175.358,15671.118,2598.8667,290.3415,1.99E-05,0.89331444,13096.703,18453.348
930,18.116674,1.617,120,500,107374.18,-36861.13,-45436.85,15792.012,4436.6599,290.24671,1.17E-05,0.89670062,11493.975,20631.096
912,17.986721,9.625,120,-1380,107160.15,-26934.919,-43494.866,15752.748,3789.4177,290.31773,1.36E-05,0.89330978,11930.366,19737.31
913,17.992924,16.62,120,-1380,105952.51,-26580.715,-43459.178,15745.732,3168.941,290.4699,1.63E-05,0.89242043,12600.641,19120.439
933,18.131389,16.623,120,500,107374.18,-36737.333,-45434.013,15900.642,3100.1332,290.20636,1.69E-05,0.9031641,12753.339,19125.762
910,17.978208,1.616,120,-1380,107235.07,-26366.259,-43400.137,15777.722,4498.7914,290.31103,1.15E-05,0.89642175,11506.724,20860.7
932,18.125186,9.625,120,500,107374.18,-36873.136,-45441.661,15845.063,3563.5954,290.33573,1.46E-05,0.89886145,12414.908,19780.82
938,18.164897,16.619,120,1000,107374.18,-39758.421,-45991.286,16115.826,3167.9281,290.15414,1.71E-05,0.91322627,13028.389,19571.893
928,18.095108,21.612,120,0,107374.18,-34098.082,-44905.069,15634.426,2750.2155,290.30132,1.85E-05,0.88626539,12806.738,18492.919
942,18.192201,9.627,120,1380,107374.18,-41824.367,-46395.365,16117.465,3928.4906,290.23076,1.35E-05,0.91225281,12224.002,20307.321
918,18.02643,16.623,120,-1000,107374.18,-29239.779,-43973.938,15804.259,2927.75,290.29276,1.76E-05,0.89262347,12883.378,18924.703
929,18.104641,30.612,120,0,107374.18,-34102.687,-44913.826,15672.045,2537.879,290.37495,2.02E-05,0.88853953,13059.712,18309.328
939,18.173043,25.619,120,1000,107374.18,-39846.201,-46003.456,16062.847,2494.6829,290.38001,2.12E-05,0.91031105,13592.029,18739.243
919,18.034576,25.623,120,-1000,107374.18,-29370.442,-44000.21,15788.124,2674.4272,290.25896,1.93E-05,0.89280182,13045.662,18570.035
931,18.120652,3.618,120,500,107374.18,-36812.779,-45420.816,15832.197,4628.1667,290.20294,1.20E-05,0.92964558,11454.73,20932.412
925,18.07873,1.617,120,0,107374.18,-34079.992,-44914.69,15696.397,4764.3469,290.38823,1.10E-05,0.90094799,11186.884,21039.126
943,18.198404,16.621,120,1380,107374.18,-41882.298,-46442.565,15967.081,3091.9057,290.29648,1.69E-05,0.90413406,12880.863,19243.218
945,18.217195,1.617,120,-1380,106071.04,-26967.359,-43525.209,15947.671,5149.3397,290.22644,1.03E-05,0.91544148,11185.025,21883.318
944,18.20655,25.618,120,1380,107374.18,-41919.425,-46405.52,15846.349,2418.5585,290.25615,2.15E-05,0.89922721,13330.569,18312.926
949,18.240057,25.621,120,-1380,106368.1,-27087.373,-43538.736,15864.451,2604.5017,290.08034,2.00E-05,0.89931158,13211.148,18592.983
937,18.158694,9.627,120,1000,107374.18,-39402.858,-45943.141,16169.278,3706.4187,290.29704,1.45E-05,0.92056195,12536.714,20143.76
934,18.139536,25.618,120,500,107374.18,-36898.915,-45444.827,15989.471,2575.9076,290.31017,2.05E-05,0.90753925,13363.88,18656.706
950,18.250703,1.616,120,-1000,107251.02,-28677.78,-43861.612,15965.966,4781.6534,290.23898,1.10E-05,0.91069409,11354.248,21192.358
948,18.231911,16.62,120,-1380,106489.52,-26775.188,-43502.184,15815.498,3230.3702,290.3883,1.61E-05,0.89935588,12680.432,19345.346
946,18.221174,3.62,120,-1380,107029.16,-26426.904,-43409.182,15912.549,4577.6744,290.26673,1.15E-05,0.90851521,11595.134,21067.633
951,18.254681,3.621,120,-1000,107374.18,-28501.849,-43821.237,15945.705,4536.7507,290.22493,1.16E-05,0.90683742,11576.292,21013.041
927,18.087799,13.608,120,0,107374.18,-34094.053,-44907.454,15672.706,3118.7488,290.30213,1.64E-05,0.88933662,12628.849,19059.01
953,18.265418,16.622,120,-1000,107374.18,-28507.646,-43833.407,15887.128,3086.7633,290.27619,1.69E-05,0.90284611,12838.59,19216.683
940,18.183689,1.617,120,1380,107374.18,-42109.829,-46439.111,16141.165,4808.0206,290.20861,1.10E-05,0.91399837,11452.47,21347.187
961,18.321695,5.623,120,0,107374.18,-34078.841,-44903.507,15913.078,4039.7615,290.32385,1.29E-05,0.90200527,12001.255,20359.048
936,18.154159,3.618,120,1000,107374.18,-39347.723,-45908.069,16176.692,4810.8664,290.13056,1.23E-05,0.97103007,11604.415,21422.777
935,18.150181,1.616,120,1000,107374.18,-39827.535,-46009.829,16112.84,4687.8848,290.26686,1.13E-05,0.91725145,11558.081,21295.465
958,18.298925,16.621,120,-500,107374.18,-31419.486,-44385.211,15879.23,3420.2013,290.24732,1.52E-05,0.90054971,12474.348,19578.339
959,18.307072,25.62,120,-500,107374.18,-31207.744,-44348.002,15856.005,2742.5176,290.2451,1.90E-05,0.90221452,13096.562,18747.751
941,18.187667,3.619,120,1380,107374.18,-41653.452,-46401.367,16126.725,3950.1364,290.24363,1.35E-05,0.91546245,12149.344,20271.646
963,18.334095,21.616,120,0,107374.18,-34079.416,-44930.889,15880.161,3278.2327,290.26912,1.62E-05,0.91090462,12660.771,19408.138
960,18.317717,1.617,120,0,107374.18,-34080.444,-44908.975,15937.766,4477.0571,290.23073,1.17E-05,0.90610812,11574.682,20785.005
956,18.288188,3.621,120,-500,107374.18,-31423.104,-44396.477,15965.629,4431.6729,290.28558,1.18E-05,0.90710376,11552.722,20696.904
968,18.370376,16.622,120,500,107374.18,-36744.611,-45410.989,15930.638,3304.9862,290.27715,1.58E-05,0.90378775,12698.314,19534.211
966,18.35964,3.618,120,500,107374.18,-36826.265,-45450.048,15926.149,4117.9398,290.17761,1.27E-05,0.90529161,11992.193,20505.908
964,18.343628,30.614,120,0,107374.18,-34089.489,-44920.364,15861.068,2306.5981,290.35883,2.25E-05,0.89903353,13472.389,18229.47
952,18.259216,9.624,120,-1000,107169.32,-28531.945,-43850.387,15921.464,3911.9248,290.27545,1.35E-05,0.90817271,11986.445,20053.303
947,18.225708,9.626,120,-1380,106258.98,-25599.261,-43253.357,15849.947,3918.112,290.25943,1.33E-05,0.90066328,11924.55,19985.581
969,18.378523,25.618,120,500,107374.18,-36755.629,-45406.754,15938.731,2557.9382,290.3086,2.05E-05,0.90397657,13438.922,18723.31
970,18.389168,1.615,120,1000,107374.18,-39718.786,-46011.35,16023.376,4311.8136,290.38678,1.23E-05,0.90963062,11757.59,20677.803
954,18.273564,25.618,120,-1000,107374.18,-28537.824,-43829.419,15876.705,2658.3206,290.19167,1.96E-05,0.90115308,13203.501,18679.237
979,18.445537,25.62,120,1380,107374.18,-41917.04,-46428.298,15951.088,2395.5204,290.29566,2.18E-05,0.90475429,13565.407,18513.774
971,18.393147,3.619,120,1000,107374.18,-39940.889,-46036.389,16023.495,4157.3048,290.28841,1.27E-05,0.91065314,11846.808,20399.081
977,18.431188,9.625,120,1380,107374.18,-41545.156,-46329.868,15990.703,3332.7688,290.27524,1.59E-05,0.90767984,12640.555,19498.465
975,18.422676,1.617,120,1380,107374.18,-41455.155,-46358.813,16096.537,4432.7547,290.45789,1.22E-05,0.92587194,11873.495,20949.596
957,18.292722,9.626,120,-500,107374.18,-31487.408,-44410.497,15976.058,3827.9894,290.42767,1.38E-05,0.90929635,12100.155,19966.653
981,18.460161,3.618,15,-290,12921.033,-25642.635,-45106.532,16052.518,4336.663,290.22171,1.23E-05,0.91619024,11778.272,20683.505
965,18.35566,1.621,120,500,107374.18,-36593.636,-45387.307,15952.095,5106.7713,290.26299,1.03E-05,0.90804661,10907.549,21490.562
974,18.41203,25.62,120,1000,107374.18,-39774.085,-46003.867,15972.044,2640.1792,290.19615,2.09E-05,0.92672032,13288.943,18693.471
955,18.28421,1.617,120,-500,107374.18,-31443.908,-44378.92,15969.378,4641.7883,290.21789,1.13E-05,0.90887004,13416.448,19052.329
962,18.326787,13.605,120,0,107374.18,-34087.351,-44915.718,15875.265,3574.0792,290.32114,1.60E-05,0.93856785,12334.899,19608.757
985,18.48969,1.618,15,-200,13195.803,-25976.036,-45171.659,16048.469,4510.6385,290.30414,1.17E-05,0.91147917,11703.983,21076.986
984,18.479044,25.618,15,-290,13024.601,-25610.812,-45096.295,15953.708,2278.118,290.33095,2.29E-05,0.90225401,13604.025,18303.278
987,18.498203,9.625,15,-200,13338.184,-26065.008,-45177.826,16034.262,3550.136,290.34143,1.49E-05,0.91098767,12426.313,19722.455
967,18.364174,9.626,120,500,107374.18,-36826.224,-45431.094,15962.982,4015.5411,290.47219,1.30E-05,0.90585547,11911.311,20198.74
972,18.397681,9.626,120,1000,107374.18,-39696.008,-46006.787,15962.373,4199.3495,290.25732,1.26E-05,0.90620412,11957.076,20637.864
976,18.426654,3.62,120,1380,107374.18,-41720.84,-46400.216,16024.695,4047.8097,290.30746,1.31E-05,0.91315318,12057.694,20465.902
989,18.512551,25.62,15,-200,13448.824,-26176.06,-45203.029,16033.002,2691.3161,290.17134,1.94E-05,0.90248944,13202.984,18778.127
990,18.523197,1.617,15,-100,13759.612,-26672.563,-45301.582,16023.166,4457.9824,290.25999,1.18E-05,0.91166499,11773.671,20972.48
988,18.504406,16.622,15,-200,13278.362,-26110.399,-45210.594,15972.272,2979.4868,290.33397,1.90E-05,0.94232478,13112.565,19175.98
991,18.527175,5.621,15,-100,13833.577,-26711.376,-45297.429,15972.481,4033.6239,290.32063,1.36E-05,0.92367373,13201.179,18964.346
980,18.456183,1.617,15,-290,13007.333,-25633.466,-45106.245,16065.737,4580.2003,290.29501,1.16E-05,0.91483376,11474.465,20931.353
973,18.403884,16.622,120,1000,107374.18,-39656.825,-45981.542,16046.256,3525.3524,290.33615,1.50E-05,0.90979866,12442.861,19752.685
992,18.532266,13.608,15,-100,13842.376,-26716.022,-45301.87,15968.138,3732.8748,290.277,1.40E-05,0.90501895,12266.384,20019.545
978,18.437391,16.621,120,1380,107374.18,-42180.958,-46473.483,15995,3403.0065,290.29478,1.56E-05,0.91263049,12563.559,19593.391
982,18.464696,9.625,15,-290,13011.691,-25653.777,-45092.224,16017.159,3722.3866,290.1841,1.41E-05,0.90575026,12239.698,19907.959
983,18.470898,16.621,15,-290,12796.66,-25550.332,-45085.276,16036.362,2950.188,290.21189,1.79E-05,0.90946067,13150.761,19240.673
995,18.561141,1.617,15,0,14208.833,-27219.844,-45404.616,16012.657,4494.0988,290.27598,1.17E-05,0.91070584,11537.466,20805.252
999,18.587052,30.613,15,0,14223.099,-27217.829,-45409.18,15974.16,2433.8783,290.23155,2.15E-05,0.90548749,13540.766,18578.678
996,18.565119,5.623,15,0,14220.55,-27226.052,-45406.507,15988.671,4100.3855,290.29182,1.28E-05,0.90413924,11842.458,20299.946
1005,18.637029,1.619,15,200,15015.177,-28344.254,-45623.924,16061.206,4767.5373,290.26625,1.11E-05,0.91331712,11549.286,21412.209
998,18.577519,21.616,15,0,14217.837,-27213.019,-45417.567,15985.994,2895.336,290.31506,1.81E-05,0.90644816,13071.92,19060.999
1009,18.65989,25.62,15,200,15108.549,-28333.194,-45619.442,15898.829,2507.7552,290.22018,2.08E-05,0.90280597,13389.259,18560.812
1000,18.599085,1.616,15,100,14669.237,-27803.552,-45515.668,16049.25,4718.2397,290.38292,1.24E-05,0.95611263,11573.048,21143.528
1003,18.615463,21.614,15,100,14662.741,-27796.398,-45508.802,15966.982,2975.1394,290.20236,1.77E-05,0.90654897,12928.826,19063.123
1001,18.603063,5.621,15,100,14640.703,-27742.496,-45502.675,16019.201,4232.0464,290.28283,1.24E-05,0.90788449,11763.64,20488.784
994,18.549108,30.612,15,-100,13782.019,-26666.273,-45299.28,15914.292,2280.2888,290.27759,2.30E-05,0.90159995,13562.909,18270.515
986,18.493668,3.621,15,-200,13289.216,-26150.651,-45196.615,16067.993,4232.8332,290.25937,1.25E-05,0.9110818,11811.652,20539.368
993,18.539575,21.616,15,-100,13753.403,-26661.791,-45295.538,15958.478,2748.827,290.30714,1.90E-05,0.90451896,13145.358,18815.804
1010,18.670536,1.616,15,290,15540.297,-28926.483,-45744.514,15966.101,4689.3901,290.26611,1.13E-05,0.91152369,11572.53,21255.379
1014,18.693398,25.619,15,290,15472.416,-28842.732,-45714.87,15934.639,2173.2425,290.24483,2.40E-05,0.90257998,10146.438,21644.733
997,18.57021,13.607,15,0,14218.536,-27223.174,-45408.029,16048.751,3532.5156,290.28859,1.49E-05,0.9103408,12496.676,19756.466
1008,18.651744,16.623,15,200,15136.507,-28309.718,-45620.223,16032.255,3135.2157,290.38284,1.68E-05,0.90762601,12903.358,19367.188
1004,18.624996,30.612,15,100,14678.406,-27759.148,-45513.489,16025.195,2448.6126,290.35356,2.20E-05,0.91642093,13503.217,18545.884
1015,18.704043,1.618,25,-400,22328.24,-25704.883,-44939.318,16002.52,4826.1573,290.24384,1.09E-05,0.91075875,11252.523,21199.012
1007,18.645541,9.627,15,200,15069.696,-28275.675,-45620.593,15989.428,3816.6512,290.24758,1.39E-05,0.90670821,12310.538,20207.149
1017,18.712556,6.61,25,-400,21950.969,-25107.031,-44822.263,15979.646,4021.2745,290.28048,1.31E-05,0.90798298,11993.953,20271.643
1002,18.608154,13.609,15,100,14663.81,-27786.859,-45516.408,16023.996,3517.315,290.2512,1.51E-05,0.91136859,12533.003,19756.33
1006,18.641008,3.617,15,200,15193.205,-28418.549,-45643.906,16076.092,4518.402,290.25325,1.17E-05,0.91199748,11648.708,20941.352
1020,18.732265,1.615,25,-300,22835.68,-26213.885,-45040.255,15974.388,4705.7612,290.21659,1.13E-05,0.91196796,11427.036,21204.429
1026,18.767525,3.62,25,-150,23320.095,-27047.983,-45197.397,16067.365,4473.3734,290.31648,1.19E-05,0.91324223,11807.506,21068.635
1016,18.708021,3.621,25,-400,22333.667,-25762.937,-44986.312,15999.032,4467.8219,290.32436,1.18E-05,0.91140431,11767.966,20997.327
1013,18.685252,16.619,15,290,15557.976,-28851.407,-45721.407,15904.433,2912.7457,290.31723,1.89E-05,0.92111135,13056.727,19056.818
1024,18.754289,20.625,25,-300,22681.622,-26211.131,-45033.718,15961.165,2836.4775,290.339,1.84E-05,0.90320141,13133.66,18996.239
1028,18.778263,16.621,25,-150,23281.16,-26988.449,-45206.565,15997.322,3236.0775,290.25453,1.62E-05,0.90367423,12661.786,19330.294
1031,18.801033,5.62,25,0,23983.772,-27884.507,-45372.218,16059.84,4251.3387,290.18157,1.27E-05,0.90968619,11994.752,20771.844
1027,18.77206,9.625,25,-150,23365.034,-27088.81,-45192.915,16007.29,3852.4886,290.26078,1.39E-05,0.91491065,12232.009,20203.83
1025,18.763547,1.617,25,-150,23250.94,-27029.071,-45194.066,16068.356,4691.1336,290.36802,1.13E-05,0.91129598,11497.167,21167.146
1019,18.7244,15.607,25,-400,22262.949,-25680.42,-44935.042,15920.958,3116.7885,290.22558,1.70E-05,0.90326108,12887.275,19329.503
1011,18.674514,3.619,15,290,15450.091,-28714.001,-45693.86,15991.998,3752.0953,290.33668,1.40E-05,0.90883175,12255.651,19954.874
1029,18.786409,25.618,25,-150,23376.793,-27063.36,-45204.263,15975.31,2784.6739,290.32708,1.90E-05,0.90703287,13129.267,18894.713
1032,18.806123,13.608,25,0,23986.033,-27881.958,-45360.171,15997.008,3648.9332,290.26424,1.44E-05,0.9118388,12452.098,20002.175
1018,18.717922,10.614,25,-400,22261.593,-25618.953,-44923.324,15950.412,3621.0866,290.24319,1.44E-05,0.90145171,12422.694,19910.912
1036,18.838989,3.618,25,150,24627.508,-28729.46,-45524.096,16009.025,4762.082,290.31791,1.11E-05,0.91147391,11443.908,21299.89
1030,18.797054,1.617,25,0,23985.869,-27884.096,-45356.306,16079.796,4614.2276,290.34363,1.14E-05,0.91315152,11650.814,21216.307
1022,18.740778,8.612,25,-300,22650.951,-26169.029,-45028.784,15934.754,3904.5507,290.25897,1.34E-05,0.90495384,12107.142,20145.252
1012,18.679049,9.628,15,290,15476.774,-28814.732,-45708.168,15928.198,3651.6732,290.29717,1.43E-05,0.90630602,12261.962,19808.574
1037,18.843523,9.625,25,150,24622.369,-28729.378,-45518.423,15926.485,3979.8801,290.3364,1.35E-05,0.91494493,12005.799,20268.292
1034,18.822978,30.613,25,0,23995.654,-27868.431,-45369.134,15927.355,2389.4689,290.29275,2.19E-05,0.90449179,13487.108,18429.336
1039,18.857872,25.62,25,150,24599.796,-28680.533,-45509.336,15942.02,2626.1483,290.32122,1.99E-05,0.90151009,13175.612,18576.368
1041,18.872496,3.62,25,300,25401.907,-29547.153,-45687.981,15968.009,4322.6278,290.33061,1.24E-05,0.91307895,11812.319,20752.176
1021,18.736242,3.62,25,-300,22645.564,-26185.681,-45028.455,15950.276,4473.5494,290.3627,1.17E-05,0.90612607,11523.114,20808.462
1023,18.746699,14.619,25,-300,22662.339,-26189.792,-45035.116,15943.078,3312.6267,290.26233,1.58E-05,0.90505305,12583.257,19420.379
1047,18.908313,6.612,25,400,25787.524,-30064.256,-45771.403,15993.764,4011.5405,290.34344,1.32E-05,0.90914831,11949.08,20194.88
1043,18.882952,14.621,25,300,25513.082,-29550.813,-45683.376,15902.806,3491.2432,290.37048,1.55E-05,0.91678002,12477.655,19639.567
1053,18.942456,14.619,40,-550,36289.92,-25855.199,-44682.39,15991.757,3110.3042,290.25651,1.68E-05,0.90415787,12885.238,19288.58
1035,18.835011,1.618,25,150,24630.427,-28756.842,-45523.027,16003.283,4840.1718,290.26769,1.09E-05,0.91138214,11216.778,21208.97
1046,18.903779,3.618,25,400,25818.401,-30059.034,-45785.259,15998.649,4388.9682,290.47888,1.26E-05,0.92480471,11596.151,20572.587
1051,18.932,3.618,40,-550,36171.139,-25720.918,-44672.523,16053.857,4209.8256,290.21561,1.26E-05,0.91132803,11804.082,20479.261
1033,18.813432,21.66,25,0,23995.325,-27879.491,-45356.018,15975.625,3141.5033,290.4524,1.68E-05,0.90870252,12838.046,19309.196
1052,18.936534,8.612,40,-550,36144.579,-25917.735,-44730.33,16025.406,3680.1962,290.16481,1.44E-05,0.91136101,12491.587,20103.665
1038,18.849726,16.622,25,150,24624.63,-28700.967,-45514.352,15994.564,3247.1842,290.46526,1.62E-05,0.90737279,12707.701,19413.016
1054,18.950046,20.625,40,-550,36374.411,-25945.529,-44716.022,16000.612,2773.256,290.29049,1.90E-05,0.90737627,13264.954,18985.056
1050,18.928022,1.617,40,-550,35914.952,-25580.839,-44646.415,16039.439,4470.4579,290.32088,1.18E-05,0.9122786,11586.588,20811.684
1058,18.97402,16.622,40,-400,36883.414,-26563.115,-44831.185,15983.467,3408.5083,290.38652,1.59E-05,0.91698381,12526.854,19520.278
1060,18.992812,1.617,40,-200,37809.159,-27780.816,-45065.87,16007.172,4263.1157,290.10791,1.23E-05,0.9075165,11767.658,20544.513
1042,18.877031,8.615,25,300,25263.391,-29629.589,-45702.782,15923.59,3909.7369,290.31841,1.34E-05,0.90490382,12002.225,20102.987
1061,18.99679,3.619,40,-200,37765.042,-27779.006,-45063.403,15989.003,4184.5699,290.26963,1.25E-05,0.90637338,11861.93,20493.03
1057,18.967817,9.625,40,-400,36541.585,-26649.004,-44872.506,15973.846,3497.638,290.29325,1.49E-05,0.90425292,12421.581,19639.055
1044,18.890542,20.627,25,300,25219.768,-29518.126,-45683.129,15917.049,2831.4574,290.30623,1.92E-05,0.91744754,13038.573,18872.124
1040,18.868518,1.615,25,300,25350.555,-29662.522,-45727.122,15977.588,4720.2715,290.46751,1.12E-05,0.91393887,11507.385,21283.656
1064,19.015673,25.62,40,-200,37799.25,-27846.846,-45094.157,15857.211,2562.3914,290.42791,2.02E-05,0.89732855,13278.882,18560.401
1066,19.030296,5.624,40,0,38542.773,-28861.233,-45265.853,15903.255,4034.1162,290.22641,1.29E-05,0.90229784,11833.357,20139.754
1045,18.899801,1.617,25,400,25801.544,-30228.469,-45816.712,15980.821,4579.2237,290.34101,1.15E-05,0.90905275,11537.54,21070.227
1065,19.026318,1.62,40,0,38563.084,-28889.561,-45289.124,15883.153,4401.9796,290.35029,1.19E-05,0.90554386,11744.208,20874.994
1055,18.959304,1.618,40,-400,36779.764,-26709.032,-44897.792,16033.698,4385.2393,290.50921,1.20E-05,0.91225577,11885.114,20982.926
1048,18.913679,10.615,25,400,25578.167,-30068.326,-45806.145,15944.038,3394.2663,290.29498,1.56E-05,0.90725435,12513.348,19525.592
1067,19.035387,13.612,40,0,38587.753,-28898.771,-45289.823,15833.261,3345.4624,290.25084,1.55E-05,0.89965317,12514.654,19400.73
1056,18.963282,3.62,40,-400,36972.634,-26773.089,-44881.51,16026.692,4096.6047,290.29459,1.29E-05,0.91038582,11975.869,20484.979
1071,19.068239,3.625,40,200,39259.283,-29830.106,-45470.606,15948.395,4425.6968,290.27801,1.21E-05,0.90753456,11766.337,20940.582
1049,18.920156,15.61,25,400,25588.199,-29989.468,-45765.688,15948.029,2922.2464,290.12981,1.79E-05,0.90357959,13103.904,19146.308
1059,18.982166,25.619,40,-400,36582.371,-26512.133,-44828.184,15947.557,2703.4189,290.39187,1.93E-05,0.90270389,13274.005,18842.319
1079,19.120631,25.623,40,400,40085.201,-30936.509,-45691.887,15784.636,2143.1138,290.32619,2.42E-05,0.89844968,13668.861,18096.452
1075,19.097768,1.62,40,400,40310.059,-30754.164,-45642.508,15921.926,4652.168,290.21154,1.12E-05,0.90410566,11393.383,20972.435
1077,19.106281,9.629,40,400,40144.119,-30821.305,-45674.536,15886.681,3807.655,290.26439,1.40E-05,0.90944926,12042.811,19903.149
1072,19.072774,9.628,40,200,39357.219,-29826.036,-45474.923,15909.782,3781.9814,290.36999,1.39E-05,0.90470901,12119.389,19895.985
1080,19.131276,1.62,40,550,40820.953,-31756.053,-45845.492,15870.127,4731.9831,290.34479,1.10E-05,0.90295662,11288.509,21044.854
1062,19.001324,9.626,40,-200,37746.171,-27850.053,-45099.008,15952.812,3602.2543,290.26666,1.46E-05,0.90831225,12433.807,19918.224
1063,19.007526,16.625,40,-200,37863.636,-27933.804,-45099.831,15905.311,3048.9649,290.26844,1.71E-05,0.90058954,12895.036,19193.085
1070,19.064262,1.62,40,200,39381.148,-29862.381,-45475.17,15968.303,4563.8604,290.3438,1.15E-05,0.90798122,16218.046,16218.267
1081,19.135254,3.622,40,550,40541.001,-31617.866,-45835.584,15825.58,3688.868,290.27803,1.42E-05,0.90180373,12300.46,19938.227
1074,19.087123,25.62,40,200,39426.333,-29961.304,-45498.893,15876.309,2861.0277,290.34182,1.82E-05,0.90078163,12923.736,18818.082
1085,19.162559,1.619,65,-810,59625.613,-26462.261,-44380.606,15873.108,4768.6455,290.31157,1.10E-05,0.90453053,11376.374,21240.787
1088,19.177274,16.624,65,-810,59578.577,-26577.177,-44407.372,15922.455,3178.0055,290.18934,1.66E-05,0.90886846,12783.394,19323.262
1082,19.139789,8.616,40,550,40753.895,-31558.948,-45809.352,15782.071,3875.3682,290.25648,1.34E-05,0.89768334,11860.093,19843.028
1084,19.1533,20.63,40,550,40948.533,-31493.082,-45806.844,15754.805,2714.4836,290.41006,1.93E-05,0.90187444,12970.14,18546.699
1089,19.185421,25.622,65,-810,59982.492,-26666.767,-44433.932,16047.395,2498.9723,290.34574,2.12E-05,0.91144071,13488.798,18665.021
1076,19.101747,3.623,40,400,40260.474,-30935.399,-45694.559,15937.109,4421.0785,290.26158,1.18E-05,0.90421982,11560.123,20664.331
1068,19.042696,21.618,40,0,38573.239,-28886.354,-45289.165,15808.468,2866.4828,290.29648,1.80E-05,0.89636464,12994.738,18920.838
1073,19.078979,16.621,40,200,39343.281,-29986.754,-45518.423,15867.147,3498.1618,290.32317,1.50E-05,0.90201381,12299.653,19498.357
1086,19.166537,3.623,65,-810,59721.246,-26855.319,-44461.479,15892.18,4473.6164,290.29402,1.17E-05,0.9059808,11484.118,20692.205
1069,19.052229,30.618,40,0,38568.675,-28883.517,-45292.866,15829.566,2386.9579,290.24914,2.17E-05,0.89822052,13362.738,18272.394
1096,19.233551,3.623,65,-300,61630.837,-29138.307,-44898.244,16011.47,4435.813,290.28011,1.19E-05,0.91232828,11764.48,20971.288
1094,19.218927,25.623,65,-600,60436.402,-27661.747,-44611.22,16027.427,2605.9252,290.32822,2.03E-05,0.91069824,13432.457,18807.058
1078,19.112484,16.625,40,400,39975.917,-30786.152,-45661.832,15822.73,3227.0769,290.24646,1.63E-05,0.90435974,12575.484,19229.436
1103,19.279458,21.618,65,0,62735.477,-30526.84,-45154.061,15538.85,3045.4268,290.3044,1.68E-05,0.88838228,12584.21,18896.184
1100,19.26308,1.621,65,0,62749.086,-30546.122,-45179.388,15685.614,4451.6297,290.293,1.17E-05,0.90010163,11329.926,20467.266
1083,19.145711,14.62,40,550,40785.471,-31594.142,-45811.778,15761.584,3290.6503,290.2996,1.57E-05,0.89453395,12476.485,19257.545
1099,19.252435,25.622,65,-300,61612.746,-29114.542,-44885.704,15619.036,2609.6577,290.23494,1.96E-05,0.88889393,13017.568,18407.796
1102,19.272149,13.611,65,0,62740.698,-30534.775,-45162.079,15605.034,3417.5678,290.21179,1.50E-05,0.8911478,12134.512,19172.659
1090,19.196066,1.619,65,-600,60530.021,-27452.883,-44561.553,16203.679,4565.0512,290.26082,1.17E-05,0.9222318,11859.326,21324.067
1091,19.200044,3.622,65,-600,60422.629,-27599.705,-44613.934,16252.617,4510.3284,290.4245,1.19E-05,0.92105568,11781.737,21067.102
1107,19.309537,9.628,65,300,64039.361,-32040.691,-45461.232,15517.93,3818.3084,290.15483,1.35E-05,0.8924027,11717.051,19631.141
1108,19.31574,16.624,65,300,63903.229,-32009.033,-45456.956,15501.639,3162.8917,290.4023,1.62E-05,0.8853327,12228.405,18735.292
1106,19.305002,3.624,65,300,63828.44,-31903.82,-45439.235,15552.796,4029.6639,290.29669,1.27E-05,0.89052583,11586.092,19920.686
1112,19.343044,9.629,65,600,65021.602,-33533.575,-45752.49,15523.198,3707.0588,290.25266,1.38E-05,0.8888599,11903.011,19559.221
1101,19.267059,5.625,65,0,62746.167,-30538.845,-45169.068,15630.246,4022.5612,290.37718,1.28E-05,0.89423954,11596.846,19875.76
1087,19.171072,9.628,65,-810,59733.951,-26720.134,-44430.725,15898.131,3850.0964,290.3126,1.36E-05,0.90449674,12020.288,19986.712
1092,19.204579,9.628,65,-600,60218.246,-27631.528,-44620.677,16270.454,3916.485,290.36452,1.38E-05,0.92579268,12496.943,20564.653
1110,19.334531,1.62,65,600,64875.766,-33599.4,-45775.35,15586.586,4568.6034,290.27546,1.13E-05,0.8945615,11051.326,20493.967
1109,19.323886,25.623,65,300,63735.068,-31955.624,-45478.006,15504.278,2612.4078,290.29325,1.96E-05,0.88833989,12853.699,18219.877
1095,19.229573,1.621,65,-300,61738.929,-29118.9,-44904.987,16099.4,4700.1633,290.35414,1.13E-05,0.91489378,11414.122,21128.858
1113,19.349248,16.624,65,600,65076.902,-33468.86,-45756.067,15490.55,3101.447,290.21611,1.65E-05,0.88824188,12382.417,18758.108
1098,19.244289,16.625,65,-300,61569.781,-29050.403,-44890.884,15764.948,3314.2494,290.25336,1.57E-05,0.89702296,12382.923,19200.551
1097,19.238086,9.629,65,-300,61690.166,-29077.909,-44885.58,15852.854,3934.4042,290.3403,1.33E-05,0.90570363,12064.525,20194.889
1117,19.376552,9.627,65,810,66010.093,-34694.044,-45978.582,15479.031,3558.547,290.35137,1.52E-05,0.91185415,11929.21,19234.759
1111,19.33851,3.622,65,600,65386.869,-33583.776,-45755.204,15593.084,4350.8814,290.24612,1.19E-05,0.89536656,11413.844,20355.227
1105,19.301024,1.62,65,300,63893.731,-32033.249,-45508.062,15601.391,4716.6232,290.54749,1.17E-05,0.92169586,11056.204,20792.624
1093,19.210781,16.624,65,-600,60464.936,-27768.111,-44634.656,16180.515,3270.0264,290.3046,1.63E-05,0.91739043,12823.504,19559.435
1119,19.390901,25.622,65,810,65757.933,-34432.718,-45928.175,15424.889,2266.9463,290.29874,2.26E-05,0.88649926,13151.184,17840.847
1122,19.410059,9.628,90,-1070,83126.569,-26757.549,-43984.71,15443.094,3569.5678,290.42933,1.52E-05,0.91169366,11878.875,19195.085
1104,19.288991,30.617,65,0,62751.347,-30535.474,-45171.083,15524.824,2328.1046,290.24191,2.22E-05,0.89107724,13141.34,17938.225
1120,19.401546,1.619,90,-1070,83252.382,-27031.868,-44052.714,15512.031,4716.2041,290.49317,1.09E-05,0.89187891,10946.915,20770.59
1129,19.457915,25.62,90,-700,83687.504,-28568.454,-44362.022,15366.567,2441.4584,290.40749,2.10E-05,0.88695073,12886.576,17913.788
1131,19.472539,3.622,90,-300,85569.27,-30620.582,-44742.994,15424.714,4139.6844,290.20262,1.24E-05,0.89513199,11556.549,20118.744
1123,19.416262,16.622,90,-1070,82059.175,-26406.345,-43941.251,15380.503,2983.6901,290.36846,1.71E-05,0.88704785,12439.711,18625.208
1128,19.449769,16.625,90,-700,83895.137,-28712.85,-44389.528,15339.876,3026.0281,290.32074,1.68E-05,0.88200979,12273.353,18526.263
1130,19.468561,1.619,90,-300,85455.545,-30663.999,-44764.086,15421.04,4204.727,290.34354,1.23E-05,0.88964127,11236.87,19895.17
1126,19.439031,3.622,90,-700,83963.717,-28518.993,-44347.796,15401.686,4035.7562,290.255,1.26E-05,0.88565159,11357.51,19701.834
1125,19.435054,1.618,90,-700,84044.673,-28587.655,-44356.472,15393.638,4048.8086,290.30563,1.26E-05,0.8851355,11522.002,19908.564
1136,19.506046,5.623,90,0,86762.849,-32169.052,-45040.296,15450.032,3998.3365,290.23705,1.28E-05,0.88908672,11579.723,19876.65
1115,19.368039,1.62,65,810,65390.981,-34415.943,-45927.188,15542.282,4697.9131,290.28283,1.10E-05,0.89483987,10945.411,20718.063
1116,19.372017,3.622,65,810,66206.993,-34644.542,-45977.184,15505.094,4384.1959,290.2102,1.19E-05,0.89781082,11253.431,20240.286
1133,19.483276,16.625,90,-300,85519.069,-30763.086,-44785.918,15399.834,3209.3,290.25413,1.59E-05,0.88557331,12201.114,18848.634
1132,19.477074,9.627,90,-300,85828.914,-30756.672,-44794.1,15403.489,3488.6128,290.32512,1.47E-05,0.88907338,11948.17,19185.719
1118,19.382755,16.623,65,810,65992.372,-34794.282,-45987.051,15480.122,2866.7378,290.2343,1.78E-05,0.8887312,12573.647,18503.222
1114,19.357394,25.621,65,600,64784.82,-33440.367,-45726.876,15450.391,2568.5773,290.30091,1.98E-05,0.88646176,12809.544,18107.516
1139,19.527979,30.616,90,0,86747.225,-32175.671,-45066.24,15388.4,2385.1306,290.26803,2.14E-05,0.88458742,13007.751,17924.714
1121,19.405524,3.624,90,-1070,82472.342,-27120.388,-44070.928,15503.475,4108.1051,290.25421,1.25E-05,0.89125279,11552.797,20072.658
1135,19.502067,1.623,90,0,86758.038,-32166.215,-45055.098,15444.277,4322.9148,290.28362,1.19E-05,0.89113835,11321.837,20255.133
1137,19.511137,13.608,90,0,86759.272,-32170.162,-45060.484,15443.542,3417.0691,290.29321,1.54E-05,0.90101449,12094.428,19134.603
1146,19.577497,3.623,90,700,89473.216,-35460.098,-45707.058,15413.237,4399.8627,290.27015,1.17E-05,0.88759314,11202.738,20303.181
1124,19.424408,25.622,90,-1070,82317.995,-26941.25,-44045.231,15339.994,2296.8915,290.40483,2.26E-05,0.88982081,13049.85,17802.938
1142,19.548524,9.629,90,300,87813.757,-33590.149,-45338.174,15482.186,4061.6346,290.31904,1.30E-05,0.90272916,11480.768,19845.919
1134,19.491422,25.622,90,-300,85515.697,-30682.789,-44765.73,15343.946,2762.8963,290.30011,1.84E-05,0.88075414,12620.413,18310.537
1149,19.596381,25.622,90,700,89668.473,-35776.806,-45770.581,15354.253,2624.4487,290.31536,1.93E-05,0.88181619,12750.028,18167.679
1127,19.443566,9.63,90,-700,84578.885,-28920.069,-44408.235,15347.319,3838.781,290.30471,1.33E-05,0.88348558,11515.044,19395.026
1145,19.573519,1.622,90,700,89255.386,-35442.953,-45693.901,15437.502,4570.6613,290.25356,1.12E-05,0.89109795,11095.959,20548.737
1152,19.615539,9.628,90,1070,91286.857,-37679.648,-46127.87,15363.486,3639.2806,290.35077,1.40E-05,0.88537271,11749.782,19232.4
1138,19.518445,21.619,90,0,86760.217,-32171.642,-45052.096,15386.186,2704.2955,290.27465,1.87E-05,0.88239554,12758.249,18369.215
1150,19.607026,1.621,90,1070,90993.047,-37243.953,-46038.61,15416.205,4632.0683,290.30906,1.11E-05,0.8888714,10977.327,20592.602
1147,19.582031,9.63,90,700,89299.873,-35623.406,-45715.035,15392.601,3772.3829,290.28216,1.35E-05,0.88471573,11576.218,19334.398
1153,19.621742,16.625,90,1070,90813.661,-37618.551,-46126.267,15359.444,2752.0791,290.30109,1.85E-05,0.88254111,12508.261,18163.456
1151,19.611005,3.621,90,1070,90798.284,-37599.597,-46118.332,15418.423,4398.6824,290.29161,1.17E-05,0.8893328,11044.768,20125.565
1154,19.629887,25.623,90,1070,91015.949,-37570.899,-46097.733,15290.011,2127.3929,290.23365,2.38E-05,0.87893852,13131.814,17529.711
1148,19.588234,16.623,90,700,89606.471,-35704.773,-45722.764,15359.959,2505.8591,290.33259,2.08E-05,0.88405806,12912.543,18087.962
1156,19.644511,3.622,120,-1380,106637,-27454.53,-43623.391,15406.337,4037.0847,290.34297,1.26E-05,0.88612678,11417.081,19731.656
1160,19.674041,1.62,120,-1000,107374.18,-29157.59,-43960.205,15356.688,4593.2371,290.41539,1.12E-05,0.88858009,10844.745,20379.71
1164,19.696903,25.62,120,-1000,107351.71,-28877.022,-43895.408,15229.864,2319.1503,290.18826,2.18E-05,0.88038335,12972.327,17748.147
1155,19.640534,1.619,120,-1380,106384.06,-27254.177,-43596.42,15412.909,4639.8537,290.43602,1.11E-05,0.8901342,10898.978,20447.093
1144,19.562873,25.622,90,300,87740.942,-33547.43,-45324.565,15365.919,2669.6458,290.32496,1.91E-05,0.88483229,12624.95,18119.09
1157,19.649046,9.629,120,-1380,107374.18,-27887.551,-43694.767,15326.541,3551.1856,290.30187,1.43E-05,0.88258602,11884.541,19227.449
1141,19.54399,3.622,90,300,88042.153,-33666.787,-45349.111,15468.715,4309.8176,290.42378,1.19E-05,0.88902263,11159.579,20031.209
1161,19.678019,3.622,120,-1000,107374.18,-29223.95,-43944.006,15387.199,4549.822,290.24447,1.12E-05,0.88693039,10837.976,20217.994
1140,19.540011,1.621,90,300,87823.132,-33632.579,-45338.257,15486.993,4366.9003,290.26957,1.21E-05,0.90563908,11305.879,20302.313
1143,19.554727,16.624,90,300,88023.528,-33722.086,-45355.689,15356.874,3237.1158,290.28858,1.57E-05,0.8836237,12211.617,18919.08
1170,19.741055,1.619,120,0,107374.18,-34086.365,-44918.801,15242.732,4738.6261,290.51094,1.25E-05,0.94856243,10786.351,20406.973
1168,19.722263,16.623,120,-500,107374.18,-31689.077,-44437.55,15144.741,3171.5784,290.27034,1.59E-05,0.87886114,12109.096,18636.853
1167,19.71606,9.628,120,-500,107374.18,-31664.284,-44424.352,15174.705,3703.3606,290.2498,1.37E-05,0.87826424,11578.944,19278.713
1172,19.750124,13.611,120,0,107374.18,-34088.914,-44915.348,15218.285,3062.698,290.23201,1.64E-05,0.87603311,12132.692,18451.823
1177,19.787512,9.627,120,500,107374.18,-36666.081,-45398.202,15315.356,3294.2698,290.27332,1.52E-05,0.87350342,11919.345,18734.342
1178,19.793714,16.625,120,500,107374.18,-36491.055,-45376.822,15168.954,2941.6272,290.39122,1.82E-05,0.89824908,12231.585,18244.738
1163,19.688756,16.626,120,-1000,107374.18,-29511.672,-44019.082,15336.149,2949.7659,290.2585,1.73E-05,0.87996219,12299.123,18376.927
1159,19.663394,25.623,120,-1380,106640.49,-27449.061,-43603.78,15314.738,2333.3872,290.29719,2.17E-05,0.87950854,12963.151,17773.697
1165,19.707548,1.619,120,-500,107374.18,-31518.162,-44410.291,15327.71,4581.8244,290.28098,1.12E-05,0.8883929,11008.332,20467.567
1180,19.812507,1.618,120,1000,107374.18,-39177.589,-45863.501,15227.424,4456.9941,290.25751,1.13E-05,0.87875819,10857.138,20144.256
1175,19.778998,1.621,120,500,107374.18,-36392.297,-45349.81,15310.889,4414.5808,290.40422,1.15E-05,0.88220979,10910.065,20006.672
1184,19.835368,25.619,120,1000,107374.18,-39841.226,-46024.219,15212.477,2344.4457,290.31498,2.13E-05,0.8715653,12895.011,17729.1
1181,19.816484,3.622,120,1000,107374.18,-39150.988,-45887.306,15215.899,4265.1004,290.29751,1.18E-05,0.87646582,10956.867,19766.274
1185,19.846013,1.621,120,1380,107374.18,-40724.048,-46194.6,15293.617,4332.6792,290.28332,1.17E-05,0.88331183,11152.641,20122.207
1158,19.655249,16.622,120,-1380,106550.12,-27219.393,-43568.544,15293.896,2968.4528,290.30003,1.70E-05,0.87981591,12269.197,18379.975
1162,19.682555,9.624,120,-1000,107374.18,-28543.005,-43828.596,15385.958,3774.2829,290.27011,1.35E-05,0.88637767,11645.244,19454.878
1188,19.860729,16.625,120,1380,107374.18,-40520.323,-46173.837,15213.722,2674.7466,290.41913,1.94E-05,0.89080619,12487.979,17965.748
1179,19.80186,25.624,120,500,107374.18,-36604.82,-45386.32,15150.38,2645.3043,290.3118,1.89E-05,0.87317205,12551.663,18022.145
1169,19.730409,25.622,120,-500,107374.18,-31629.953,-44425.874,15148.333,2407.4517,290.47967,2.09E-05,0.87690082,12847.295,17790.795
1183,19.827222,16.624,120,1000,107374.18,-38932.051,-45841.216,15206.559,3084.9379,290.2947,1.64E-05,0.87749446,12106.142,18468.272
1176,19.782977,3.621,120,500,107374.18,-36533.485,-45377.357,15329.935,4458.2925,290.29295,1.15E-05,0.88875297,11111.524,20319.385
1186,19.849991,3.624,120,1380,107374.18,-40599.058,-46169.109,15286.309,4120.3493,290.2771,1.23E-05,0.88115475,11247.135,19806.056
1171,19.745033,5.623,120,0,107374.18,-34076.291,-44905.521,15219.533,4273.6349,290.31911,1.18E-05,0.8803279,10927.438,19752.673
1166,19.711526,3.622,120,-500,107374.18,-31583.74,-44419.665,15182.147,4599.069,290.30604,1.09E-05,0.87746755,10616.914,20148.086
1190,19.879521,1.618,40,-550,35966.675,-26143.332,-44761.907,15268.417,4455.4541,290.26946,1.13E-05,0.87813435,10849.345,20063.392
1173,19.757432,21.618,120,0,107374.18,-34095.492,-44913.539,15204.605,2951.0194,290.27583,1.71E-05,0.8787096,12320.827,18424.173
1195,19.910803,1.621,40,-400,36806.077,-27092.634,-44954.941,15252.597,4442.8856,290.33514,1.14E-05,0.87823451,11051.204,20263.594
1193,19.893955,14.621,40,-550,35775.038,-26072.574,-44761.537,15184.464,3223.2432,290.28703,1.56E-05,0.87350229,11931.951,18583.817
1194,19.901545,20.627,40,-550,35807.601,-26087.334,-44759.44,15183.001,2414.941,290.3167,2.08E-05,0.87361112,12716.677,17679.859
1198,19.925519,16.622,40,-400,36607.78,-26805.488,-44904,15182.851,3064.9296,290.12094,1.64E-05,0.87153658,12152.906,18475.821
1174,19.766966,30.616,120,0,107374.18,-34091.915,-44906.837,15206.016,2492.3163,290.2341,2.05E-05,0.88276641,12635.777,17762.102
1191,19.883499,3.622,40,-550,36047.465,-26197.768,-44779.134,15265.324,4381.1463,290.29106,1.15E-05,0.87683294,11103.326,20165.391
1196,19.914781,3.623,40,-400,36516.792,-26922.377,-44918.39,15224.385,4386.8448,290.29376,1.14E-05,0.87323056,10999.203,20043.049
1197,19.919316,9.63,40,-400,36722.573,-26980.596,-44929.204,15253.888,3669.2062,290.30423,1.37E-05,0.87452676,11566.292,19127.466
1202,19.952823,9.628,40,-200,37621.798,-27909.258,-45104.847,15193.647,3945.8205,290.38269,1.27E-05,0.87414526,11373.094,19529.926
1204,19.967172,25.623,40,-200,37513.09,-27879.944,-45098.227,15080.979,2564.822,290.32826,1.97E-05,0.86200075,12555.147,17843.439
1206,19.981796,5.625,40,0,38327.248,-28883.559,-45302.569,15193.1,4010.4858,290.34902,1.25E-05,0.87135141,11229.926,19557.336
1203,19.959027,16.619,40,-200,37587.631,-27827.892,-45082.357,15223.184,3219.9035,290.2524,1.54E-05,0.86526058,11988.353,18635.475
1182,19.821018,9.629,120,1000,107374.18,-38853.398,-45818.11,15207.988,3621.2084,290.28024,1.39E-05,0.8770827,11564.931,19053.14
1192,19.888033,8.617,40,-550,36038.913,-26203.648,-44781.395,15233.138,3694.001,290.35129,1.51E-05,0.91678995,11614.364,19190.07
1189,19.868875,25.624,120,1380,107374.18,-40739.959,-46197.93,15257.563,2394.4992,290.29906,2.10E-05,0.87576859,12799.984,17732.945
1187,19.854526,9.626,120,1380,107374.18,-40988.623,-46239.045,15258.961,3477.492,290.3317,1.44E-05,0.87533749,11862.837,19069.062
1209,20.003728,30.617,40,0,38346.243,-28891.782,-45296.36,15193.772,2365.9653,290.27432,2.11E-05,0.87047462,12790.719,17656.776
1212,20.024274,9.63,40,200,39114.559,-29856.995,-45483.557,15172.292,3911.3205,290.27871,1.28E-05,0.87199642,11405.412,19488.032
1205,19.977818,1.619,40,0,38317.833,-28883.271,-45294.921,15179.001,4372.2378,290.26513,1.14E-05,0.87258293,11004.001,20082.524
1210,20.015761,1.621,40,200,39144.079,-29887.79,-45493.589,15354.835,4698.7018,290.27444,1.08E-05,0.88068284,10684.254,20387.998
1199,19.933665,25.623,40,-400,36882.14,-26946.019,-44906.796,15197.178,2306.2618,290.27629,2.19E-05,0.8746056,12866.997,17608.155
1214,20.038623,25.625,40,200,39000.506,-29801.942,-45475.046,15188.933,2648.0198,290.29514,1.88E-05,0.86591496,12475.027,17922.317
1208,19.994195,21.618,40,0,38331.73,-28881.338,-45301.5,15181.176,2980.8509,290.27077,1.68E-05,0.87109758,12261.841,18407.543
1201,19.948289,3.623,40,-200,37422.76,-27930.762,-45123.472,15271.975,3948.3562,290.30085,1.28E-05,0.87584791,11277.121,19416.556
1219,20.072131,25.62,40,400,39638.158,-30961.507,-45713.595,15213.719,2544.406,290.2397,1.98E-05,0.87360169,12749.507,18009.453
1217,20.057782,9.627,40,400,39982.002,-30919.199,-45695.382,15222.526,3887.5206,290.29939,1.29E-05,0.8734365,11468.944,19512.642
1200,19.94431,1.62,40,-200,37505.689,-27895.362,-45107.108,15278.486,4757.1887,290.27317,1.06E-05,0.87428204,10591.059,20383.113
1221,20.086754,3.623,40,550,40730.254,-31597.144,-45805.117,15294.249,4202.2506,290.12651,1.20E-05,0.87868906,11085.873,19732.996
1226,20.118037,3.623,65,-810,59234.814,-26772.35,-44457.08,15214.855,4252.7643,290.31392,1.18E-05,0.87312676,11127.463,19914.85
1228,20.128774,16.625,65,-810,59131.45,-26541.613,-44410.826,15147.002,3170.0248,290.33309,1.57E-05,0.86872925,12080.994,18640.703
1220,20.082776,1.62,40,550,40164.676,-31526.673,-45811.408,15309.001,4502.1592,290.25202,1.12E-05,0.87930558,10839.669,20155.442
1207,19.986887,13.608,40,0,38333.457,-28886.971,-45293.729,15148.111,3531.5331,290.30944,1.41E-05,0.86836088,11715.227,19016.551
1222,20.091289,8.616,40,550,40549.718,-31611.657,-45818.274,15274.521,3618.4594,290.14696,1.39E-05,0.8757661,11744.191,19276.475
1216,20.053247,3.623,40,400,39897.47,-30827.143,-45680.375,15234.205,4302.5356,290.28729,1.16E-05,0.87476105,11151.76,20058.23
1225,20.114059,1.62,65,-810,59522.578,-26569.735,-44406.056,15226.118,4464.305,290.28673,1.13E-05,0.87470776,10964.098,20215.205
1227,20.122571,9.63,65,-810,59718.574,-26904.822,-44480.886,15189.947,3836.0727,290.36445,1.31E-05,0.87426666,11461.453,19379.638
1229,20.13692,25.622,65,-810,59434.921,-26509.009,-44395.037,15182.794,2404.5367,290.40302,2.20E-05,0.89269006,12655.001,17578.757
1213,20.030477,16.623,40,200,39058.724,-29890.874,-45486.394,15242.903,3263.4257,290.30257,1.53E-05,0.86930752,11981.207,18711.055
1218,20.063984,16.623,40,400,39963.213,-30941.484,-45701.878,15225.567,3289.8821,290.2576,1.52E-05,0.87245128,11907.206,18718.683
1230,20.147566,1.62,65,-600,60395.369,-27677.001,-44621.581,15242.83,4360.0914,290.30676,1.15E-05,0.87479899,10885.954,19875.723
1235,20.181074,1.618,65,-300,61367.207,-28927.346,-44872.794,15167.484,4318.1678,290.35113,1.16E-05,0.87354832,11084.18,20007.952
1223,20.097211,14.621,40,550,40765.284,-31628.884,-45820.042,15260.768,3053.0224,290.35014,1.64E-05,0.87146905,12101.83,18357.322
1211,20.019739,3.623,40,200,39109.09,-29862.464,-45493.466,15213.392,4288.3719,290.31312,1.17E-05,0.87360231,11093.049,19940.931
1224,20.1048,20.629,40,550,40489.361,-31518.409,-45812.395,15175.855,2675.106,290.30263,1.88E-05,0.87244558,12392.863,17883.147
1237,20.189586,9.629,65,-300,61338.509,-29083.542,-44899.395,15099.269,3538.0071,290.29857,1.40E-05,0.86585361,11640.104,18969.431
1215,20.049269,1.619,40,400,39981.673,-30897.409,-45687.529,15267.194,4280.5546,290.30837,1.17E-05,0.87271206,10959.226,19817.067
1236,20.185052,3.622,65,-300,61462.964,-29102.002,-44906.426,15158.331,4334.3153,290.312,1.16E-05,0.87391879,10846.238,19802.227
1238,20.195789,16.626,65,-300,61432.415,-29076.922,-44899.889,15137.578,2988.0719,290.29353,1.67E-05,0.86916087,12245.726,18419.294
1240,20.214581,1.619,65,0,62576.526,-30521.906,-45182.513,15377.442,4581.3801,290.29216,1.13E-05,0.88608694,11046.919,20540.162
1231,20.151544,3.622,65,-600,60350.472,-27525.574,-44594.157,15247.431,4144.3549,290.36948,1.22E-05,0.8766972,11257.588,19791.503
1243,20.230958,21.618,65,0,62582.241,-30522.81,-45173.673,15597.585,2820.2922,290.35847,1.81E-05,0.8878289,12727.872,18553.3
1249,20.275387,25.62,65,300,63744.524,-32116.672,-45488.902,15341.369,2727.1659,290.37234,1.89E-05,0.88883449,12669.327,18308.157
1233,20.162281,16.626,65,-600,60097.532,-27701.382,-44637.04,15187.989,3383.2375,290.36051,1.48E-05,0.87210845,11861.526,18830.434
1247,20.261038,9.625,65,300,63766.644,-32076.585,-45483.31,15745.366,4193.2717,290.27835,1.25E-05,0.90251766,11664.503,20298.244
1241,20.218559,5.624,65,0,62576.731,-30526.017,-45176.634,15428.472,4223.7493,290.29211,1.21E-05,0.88388396,11338.98,20075.455
1232,20.156079,9.626,65,-600,60528.706,-27524.094,-44575.861,15183.403,3514.4534,290.34627,1.42E-05,0.87160215,11710.8,18941.614
1244,20.240492,30.614,65,0,62588.12,-30529.718,-45179.429,15653.309,2436.1102,290.26687,2.12E-05,0.89445333,13206.904,18253.924
1234,20.170428,25.622,65,-600,60389.408,-27651.756,-44618.744,15208.733,2605.6083,290.22865,1.94E-05,0.87523883,12588.772,17953.148
1251,20.290011,3.62,65,600,65465.234,-33927.209,-45836.365,15319.636,3973.3633,290.32654,1.27E-05,0.87999229,11338.939,19520.465
1255,20.319539,1.62,65,810,65560.539,-34535.711,-45961.601,15178.866,3863.3561,290.27468,1.30E-05,0.87560241,11575.408,19559.036
1253,20.300747,16.623,65,600,65296.58,-33638.459,-45775.062,15205.754,3339.4283,290.21651,1.51E-05,0.87937647,11929.038,18853.245
1254,20.308893,25.622,65,600,65113.371,-33544.47,-45784.766,15153.979,2498.0226,290.2718,2.02E-05,0.87381129,12588.762,17734.288
1248,20.26724,16.624,65,300,63824.74,-32018.777,-45466.823,15506.318,3458.9382,290.26379,1.48E-05,0.88697509,11956.562,19090.57
1246,20.256502,3.623,65,300,63645.149,-31969.686,-45472.209,15745.686,4316.9642,290.28988,1.20E-05,0.89603073,11356.153,20226.534
1239,20.203935,25.622,65,-300,61325.228,-29057.886,-44892.447,15238.273,2863.0371,290.30621,1.76E-05,0.87364545,12282.468,18184.905
1258,20.334254,16.625,65,810,65452.078,-34402.704,-45934.959,15045.099,2925.1092,290.28831,1.69E-05,0.86352917,12196.375,18227.433
1259,20.342401,25.621,65,810,65941.266,-34648.366,-45972.62,15007.757,2467.3452,290.22386,2.02E-05,0.8662471,12569.764,17658.266
1242,20.223649,13.61,65,0,62575.58,-30523.633,-45168.493,15495.423,3692.6989,290.3132,1.39E-05,0.88811773,11785.15,19406.365
1263,20.367761,16.625,90,-1070,83075.463,-27266.017,-44103.327,14986.133,3018.8127,290.27336,1.66E-05,0.86373612,12045.875,18292.398
1266,20.390531,3.623,90,-700,84313.115,-28927.141,-44414.361,15009.212,4524.1708,290.29335,1.10E-05,0.86804822,10661.835,20023.559
1245,20.252526,1.616,65,300,63588.04,-32074.118,-45480.597,15755.181,4417.1517,290.26112,1.18E-05,0.90012172,11372.715,20469.77
1265,20.386553,1.621,90,-700,83835.807,-28838.292,-44411.73,15001.569,4005.0852,290.27634,1.24E-05,0.86804639,11109.07,19357.374
1269,20.409415,25.623,90,-700,84150.381,-28785.623,-44399.149,14976.551,2318.0675,290.29171,2.14E-05,0.86473826,12584.466,17360.473
1277,20.462637,13.61,90,0,86659.69,-32156.306,-45062.416,15046.896,3315.0272,290.30467,1.50E-05,0.86850378,11804.72,18623.653
1250,20.286033,1.618,65,600,64302.95,-33540.276,-45766.963,15391.249,4413.0812,290.25895,1.15E-05,0.88191844,10969.495,20057.444
1252,20.294546,9.625,65,600,64734.783,-33771.836,-45814.451,15314.751,3628.9043,290.2922,1.39E-05,0.87766408,11710.245,19226.573
1270,20.420061,1.617,90,-300,85379.317,-30517.095,-44738.348,15045.003,4175.9379,290.28453,1.20E-05,0.87194084,10949.225,19619.401
1267,20.395066,9.629,90,-700,84217.275,-28829.781,-44401.821,14976.102,3285.1806,290.28625,1.51E-05,0.86560722,11747.709,18554.079
1272,20.428574,9.627,90,-300,85379.523,-30613.757,-44761.331,15020.868,3536.1923,290.27477,1.41E-05,0.86770664,11563.843,18845.631
1275,20.453568,1.619,90,0,86622.645,-32140.354,-45058.839,15117.659,4670.582,290.31854,1.08E-05,0.87618402,10662.5,20293.934
1260,20.353046,1.622,90,-1070,82393.072,-27012.585,-44045.56,15098.756,3867.7972,290.19235,1.29E-05,0.87042578,11272.064,19254.421
1278,20.469946,21.619,90,0,86645.464,-32151.373,-45054.193,15024.565,2868.9298,290.2976,1.73E-05,0.86426515,12200.906,18128.418
1257,20.328051,9.629,65,810,65549.068,-34552.855,-45958.846,15113.463,3482.8567,290.28789,1.43E-05,0.86734334,11570.54,18724.308
1279,20.479479,30.614,90,0,86651.919,-32166.092,-45060.936,14988.306,2230.0292,290.29024,2.22E-05,0.86271564,12694.62,17287.845
1256,20.323517,3.622,65,810,65560.581,-34479.671,-45948.897,15157.305,4258.2549,290.29007,1.18E-05,0.8746565,11124.931,19947.635
1264,20.375908,25.623,90,-1070,82911.947,-27058.181,-44064.555,14941.233,2379.7417,290.25534,2.08E-05,0.86186232,12628.154,17529.674
1268,20.401269,16.624,90,-700,84249.839,-28913.367,-44414.978,15013.848,2842.986,290.27653,1.79E-05,0.8772152,12197.923,18023.218
1282,20.500025,9.627,90,300,87776.507,-33758.925,-45378.796,15045.785,3695.0984,290.32954,1.35E-05,0.86975183,11388.68,18921.734
1262,20.361558,9.629,90,-1070,83535.995,-27192.174,-44072.902,14999.114,3205.9594,290.31508,1.55E-05,0.86559463,11842.041,18443.403
1281,20.49549,3.622,90,300,87879.912,-33679.327,-45360.294,15019.223,4497.874,290.31576,1.10E-05,0.86559955,10695.375,20031.05
1287,20.533532,9.625,90,700,89363.602,-36044.505,-45818.069,14984.35,3591.0839,290.30478,1.38E-05,0.86465456,11495.532,18903.892
1280,20.491512,1.617,90,300,87904.91,-33791.571,-45377.193,15052.645,4412.5699,290.31597,1.13E-05,0.87005975,10872.114,20004.048
1261,20.357025,3.621,90,-1070,82885.222,-27123.019,-44064.473,15063.627,4201.9399,290.21636,1.19E-05,0.87361652,11096.49,19796.207
1273,20.434776,16.624,90,-300,85589.211,-30701.167,-44777.119,15004.722,3081.4231,290.36813,1.61E-05,0.86584268,12021.651,18373.41
1288,20.539734,16.626,90,700,89379.226,-35610.989,-45734.071,14979.457,2999.3098,290.28615,1.64E-05,0.86657195,12145.26,18346.963
1276,20.457546,5.625,90,0,86646.78,-32160.253,-45063.197,15122.774,4433.8941,290.32885,1.13E-05,0.87371394,10720.172,19840.828
1271,20.424039,3.621,90,-300,85404.028,-30647.224,-44768.403,15081.374,4583.8734,290.30618,1.10E-05,0.87536575,10587.617,20064.059
1285,20.525019,1.619,90,700,89456.153,-35726.399,-45753.066,14986.81,4529.1086,290.37893,1.09E-05,0.8653942,10491.091,19836.445
1283,20.506229,16.621,90,300,87862.068,-33835.934,-45393.803,14892.981,3127.402,290.25196,1.60E-05,0.86895138,11935.417,18385.149
1292,20.567039,9.625,90,1070,91136.005,-38043.433,-46205.907,14967.325,3578.8358,290.30379,1.39E-05,0.86565818,11493.668,18863.11
1290,20.558526,1.621,90,1070,91042.345,-37506.513,-46100.035,15000.383,4420.9748,290.27699,1.12E-05,0.86667817,10730.035,19849.914
1274,20.442922,25.623,90,-300,85437.331,-30715.639,-44778.188,15022.513,2508.4744,290.30789,1.98E-05,0.86749468,12460.493,17626.739
1295,20.592033,1.62,120,-1380,106768.2,-27821.891,-43692.67,15057.78,4562.6948,290.30732,1.10E-05,0.87226798,10732.454,20195.688
1284,20.514374,25.622,90,300,87868.564,-33664.69,-45351.331,14888.245,2521.2897,290.30979,1.95E-05,0.86055809,12350.977,17564.891
1296,20.596012,3.62,120,-1380,107374.18,-26931.753,-43502.431,15045.857,4077.2633,290.29361,1.22E-05,0.87072981,10994.491,19399.297
1286,20.528997,3.622,90,700,89400.359,-35588.952,-45743.281,14983.564,4179.1086,290.34509,1.20E-05,0.86955741,11032.862,19674.572
1298,20.606749,16.623,120,-1380,106860.38,-27383.853,-43605.63,14959.895,2883.0322,290.30948,1.71E-05,0.86105728,11986.108,17915.428
1291,20.562505,3.62,90,1070,90024.45,-37802.047,-46178.318,15017.342,4340.2951,290.31077,1.15E-05,0.87199058,10767.829,19755.383
1297,20.600546,9.629,120,-1380,106723.92,-27695.052,-43668.536,15003.248,3745.5139,290.29033,1.33E-05,0.86946384,11234.057,18954.498
1310,20.692556,1.617,120,0,107374.18,-34086.323,-44907.783,15026.505,4084.5601,290.30339,1.22E-05,0.86803996,10219.294,20389.484
1308,20.673764,16.623,120,-500,107374.18,-31458.874,-44391.337,15072.991,3154.9394,290.24992,1.58E-05,0.86741882,11886.766,18373.082
1313,20.708934,21.615,120,0,107374.18,-34103.633,-44895.818,14858.653,3099.7229,290.26288,1.59E-05,0.85885403,11825.246,18244.138
1302,20.634054,9.624,120,-1000,107374.18,-28507.975,-43826.705,15045.462,3865.5103,290.27896,1.28E-05,0.86625229,11093.688,19051.13
1306,20.663027,3.619,120,-500,107374.18,-31345.644,-44372.877,15016.768,3893.3402,290.25911,1.27E-05,0.86509284,11149.061,19196.02
1289,20.547881,25.62,90,700,89751.567,-36017.493,-45806.145,14986.048,2385.3055,290.303,2.08E-05,0.86625366,12604.834,17502.62
1309,20.681911,25.618,120,-500,107374.18,-31235.127,-44351.003,14911.877,2551.2258,290.2594,1.93E-05,0.86334471,12372.29,17646.609
1316,20.734478,3.619,120,500,107374.18,-36856.196,-45440.181,14962.672,3992.9334,290.30984,1.24E-05,0.86415841,11126.167,19371.035
1299,20.614896,25.62,120,-1380,106687.61,-27167.465,-43540.545,14949.572,2348.0623,290.28947,2.10E-05,0.86186779,12573.16,17401.8
1293,20.573241,16.624,90,1070,90723.289,-37268.663,-46055.261,14944.958,2832.4393,290.34375,1.84E-05,0.88514303,12134.653,17913.256
1318,20.745216,16.622,120,500,107374.18,-36939.824,-45461.807,14918.503,2817.1215,290.35967,1.77E-05,0.86865782,12294.586,18119.666
1322,20.772521,9.624,120,1000,107374.18,-39857.96,-46019.162,14862.776,3890.0469,290.40272,1.28E-05,0.86677978,11134.84,19175.998
1300,20.625541,1.619,120,-1000,107374.18,-29335.865,-43979.118,15045.947,4885.0418,290.22805,1.02E-05,0.87052478,10243.199,20386.326
1294,20.581388,25.621,90,1070,90753.755,-37174.304,-46058.879,14964.052,2141.3967,290.32424,2.31E-05,0.86305625,12807.605,17241.536
1301,20.629519,3.621,120,-1000,107374.18,-28868.059,-43890.844,15020.785,3973.4164,290.27322,1.25E-05,0.86626344,11059.136,19243.308
1307,20.667561,9.625,120,-500,107374.18,-31557.385,-44413.909,15017.002,4098.3097,290.30996,1.21E-05,0.86607051,10990.584,19430.113
1311,20.696534,5.621,120,0,107374.18,-34091.298,-44909.592,14923.006,3756.9812,290.30532,1.32E-05,0.86334694,11230.714,18963.549
1323,20.778723,16.622,120,1000,107374.18,-39535.742,-45961.355,14812.063,2715.0867,290.38653,1.83E-05,0.86216148,11966.089,17541.982
1319,20.753361,25.619,120,500,107374.18,-36575.464,-45385.539,14940.589,2228.0751,290.30941,2.21E-05,0.86277437,12626.068,17229.265
1304,20.648402,25.621,120,-1000,107374.18,-29039.549,-43930.233,14987.673,2336.3478,290.27347,2.11E-05,0.86267088,12690.365,17514.191
1321,20.767985,3.62,120,1000,107374.18,-39451.127,-45964.849,14845.215,3984.4841,290.28048,1.23E-05,0.85912241,10838.725,19031.962
1325,20.797514,1.618,120,1380,107374.18,-41165.705,-46271.238,14852.859,4128.3931,290.26369,1.20E-05,0.86295819,10916.26,19445.498
1314,20.718467,30.613,120,0,107374.18,-34098.206,-44909.921,14903.032,2211.4519,290.36871,2.23E-05,0.85927063,12660.586,17194.223
1327,20.806027,9.626,120,1380,107374.18,-41341.678,-46307.132,14837.204,3757.4766,290.27697,1.32E-05,0.86330207,11249.266,18994.441
1303,20.640312,16.517,120,-1000,100455.28,-8881.2109,-39994.337,15018.832,3096.0493,290.15113,1.60E-05,0.86675476,11887.845,18293.67
1305,20.65905,1.614,120,-500,107374.18,-31284.424,-44358.856,15037.217,4064.0295,290.28037,1.22E-05,0.8654769,11156.02,19575.919
1331,20.835,3.619,65,-810,58763.553,-26005.886,-44295.868,14842.988,3772.0045,290.23836,1.31E-05,0.86364975,11179.545,18960.96
1312,20.701625,13.607,120,0,107374.18,-34090.065,-44905.932,14948.694,3129.1051,290.27498,1.57E-05,0.86021293,11747.584,18216.507
1326,20.801493,3.621,120,1380,107374.18,-41647.696,-46368.023,14874.469,3232.5011,290.31269,1.53E-05,0.86458827,11673.002,18373.514
1332,20.839534,9.627,65,-810,58539.927,-26269.268,-44360.378,14817.068,3516.7151,290.28786,1.39E-05,0.85545649,11230.644,18462.447
1315,20.7305,1.618,120,500,107374.18,-36822.4,-45434.178,14948.5,4183.5464,290.27241,1.19E-05,0.86638927,10871.792,19570.4
1320,20.764007,1.617,120,1000,107374.18,-39228.161,-45901.121,14959.374,4750.9109,290.26323,1.06E-05,0.87473125,10410.779,20197.049
1328,20.81223,16.622,120,1380,107374.18,-41994.131,-46437.549,14844.622,2843.4364,290.21903,1.74E-05,0.86629777,12147.445,18017.302
1329,20.820376,25.617,120,1380,107374.18,-42168.746,-46464.191,14740.369,2013.9938,290.30838,2.43E-05,0.85456429,12641.746,16796.799
1330,20.831021,1.619,65,-810,58873.988,-26031.048,-44308.244,14794.346,4393.9014,290.2566,1.12E-05,0.86166176,10576.995,19698.389
1334,20.853883,25.62,65,-810,58636.342,-26074.383,-44322.387,14669.932,2150.2371,290.24394,2.27E-05,0.85275322,12506.908,16927.749
1335,20.864529,1.616,65,-600,59770.708,-27152.169,-44525.29,14751.474,3981.5816,290.30285,1.24E-05,0.85979404,10824.149,19059.861
1324,20.786869,25.62,120,1000,107374.18,-39565.509,-45958.682,14792.363,1998.1605,290.28963,2.45E-05,0.85705451,12777.265,16899.584
1317,20.739013,9.624,120,500,107374.18,-37047.587,-45491.163,14896.833,3509.0757,290.42377,1.43E-05,0.86916292,11352.802,18575.097
1338,20.879245,16.62,65,-600,59672.36,-27055.22,-44508.063,14731.421,2948.7102,290.26975,1.66E-05,0.85421281,11733.097,17802.156
1340,20.898035,1.619,65,-300,61139.553,-28912.216,-44866.339,14814.667,4106.2766,290.29045,1.20E-05,0.86108521,10736.617,19218.838
1339,20.88739,25.62,65,-600,59357.295,-26545.066,-44405.481,14745.74,2637.7087,290.27007,1.85E-05,0.85512573,12066.965,17528.318
1348,20.947921,21.614,65,0,62384.354,-30523.386,-45184.075,14718.698,2798.2841,290.26529,1.74E-05,0.85201406,11870.182,17622.262
1345,20.931543,1.616,65,0,62357.464,-30516.89,-45182.39,14857.41,4344.1799,290.25818,1.14E-05,0.86423343,10621.182,19636.969
1349,20.957454,30.613,65,0,62393.975,-30523.55,-45178.443,14685.296,2300.851,290.2237,2.12E-05,0.85148031,12429.814,17173.468
1346,20.935522,5.62,65,0,62360.712,-30525.894,-45177.702,14765.324,3939.6871,290.2873,1.24E-05,0.8575949,10970.252,19112.001
1333,20.845737,16.623,65,-810,58692.752,-25983.971,-44301.501,14674.82,3153.2449,290.25417,1.55E-05,0.85324019,11464.617,17972.939
1351,20.973466,3.621,65,300,63664.432,-32196.435,-45505.019,14763.894,4087.5178,290.24661,1.20E-05,0.85711259,10669.228,19090.661
1354,20.992349,25.619,65,300,63564.81,-32136.037,-45496.755,14757.965,2461.4856,290.25539,1.99E-05,0.85577749,12271.912,17334.977
1356,21.006973,3.618,65,600,64942.455,-33812.745,-45821.111,14824.206,4063.1477,290.25683,1.23E-05,0.8596613,10966.535,19380.243
1357,21.011507,9.625,65,600,65143.426,-33860.603,-45830.773,14779.73,3464.1849,290.24825,1.42E-05,0.85609197,11483.505,18632.545
1341,20.902014,3.619,65,-300,61121.051,-28959.95,-44877.44,14818.167,4137.2783,290.28429,1.19E-05,0.86312129,10896.288,19451.783
1342,20.906549,9.624,65,-300,61116.692,-28880.31,-44858.403,14805.654,3522.0948,290.26521,1.40E-05,0.85926021,11361.081,18627.01
1336,20.868508,3.618,65,-600,59707.103,-27115.536,-44521.425,14746,3886.772,290.27468,1.27E-05,0.85987552,10860.449,18869.066
1337,20.873042,9.625,65,-600,59530.554,-27327.236,-44564.514,14772.557,3319.981,290.30132,1.47E-05,0.85475244,11396.323,18227.03
1362,21.045015,9.625,65,810,65872.686,-35255.181,-46097.363,14781.833,3269.0598,290.27343,1.50E-05,0.85563034,11486.463,18218.103
1363,21.051218,16.62,65,810,65888.31,-35235.528,-46101.063,14743.985,2699.0105,290.40217,1.89E-05,0.87328038,12083.356,17631.907
1360,21.036502,1.617,65,810,65795.101,-35267.68,-46106.285,14791.819,4101.7107,290.25055,1.19E-05,0.85719902,10731.862,19215.633
1367,21.078522,9.623,90,-1070,81656.656,-25930.358,-43853.224,14687.598,3285.7255,290.25336,1.48E-05,0.85191983,11508,18290.081
1347,20.940612,13.608,65,0,62373.006,-30523.962,-45178.772,14750.869,3504.3074,290.25993,1.40E-05,0.85519996,11188.677,18405.131
1352,20.978,9.626,65,300,63768.536,-32153.634,-45498.728,14755.174,3563.4336,290.30346,1.37E-05,0.85534124,11208.482,18541.084
1350,20.969487,1.618,65,300,63746.046,-32157.622,-45495.316,14761.239,4295.3468,290.24296,1.14E-05,0.85843586,10534.407,19431.826
1355,21.002994,1.618,65,600,64805.706,-33792.846,-45828.183,14822.992,4256.3055,290.25915,1.17E-05,0.86416432,10722.106,19475.045
1344,20.920896,25.624,65,-300,61191.563,-29012.002,-44885.992,14726.518,2638.3935,290.28333,1.84E-05,0.85187475,12067.665,17529.406
1361,21.04048,3.617,65,810,65753,-34941.556,-46032.853,14819.814,4061.115,290.25995,1.21E-05,0.85799715,10842.198,19208.256
1343,20.912751,16.625,65,-300,61216.027,-29043.331,-44890.514,14744.237,3026.7133,290.28492,1.62E-05,0.85539669,11640.946,17864.388
1359,21.025856,25.62,65,600,65335.187,-33892.179,-45832.911,14735.19,2508.017,290.2318,1.95E-05,0.85465416,12223.634,17423.316
1372,21.112029,9.625,90,-700,83549.891,-28137.406,-44273.419,14665.995,3579.8007,290.26223,1.36E-05,0.853898,11211.771,18614.209
1370,21.103516,1.617,90,-700,83915.941,-28371.925,-44322.346,14721.522,4536.2316,290.26787,1.08E-05,0.85787763,10263.024,19635.38
1369,21.09287,25.621,90,-1070,82498.656,-26625.036,-43972.416,14634.673,2152.4381,290.2534,2.26E-05,0.85094908,12490.36,16922.589
1353,20.984203,16.62,65,300,63795.384,-32319.245,-45528.043,14735.657,3195.6428,290.27712,1.53E-05,0.85372179,11488.216,18078.795
1364,21.059364,25.621,65,810,65855.705,-35143.513,-46084.001,14690.396,2520.1121,290.36548,1.96E-05,0.86033295,12180.717,17389.848
1368,21.084724,16.622,90,-1070,82525.545,-26741.637,-43997.044,14713.781,2711.0864,290.28278,1.82E-05,0.85716236,11942.908,17527.011
1373,21.118231,16.622,90,-700,83148.688,-28386.685,-44335.832,14603.123,2759.2609,290.29679,1.76E-05,0.85071083,11830.095,17536.157
1376,21.141001,3.621,90,-300,85104.996,-30554.592,-44747.105,14644.341,3805.1547,290.27591,1.28E-05,0.85404157,10983.563,18832.487
1371,21.107494,3.62,90,-700,83090.675,-28236.205,-44305.9,14691.114,3795.6464,290.25758,1.29E-05,0.85706244,10885.647,18708
1377,21.145536,9.627,90,-300,85340.011,-30506.282,-44732.222,14610.178,3543.4661,290.26619,1.37E-05,0.8516408,11025.927,18340.335
1358,21.01771,16.622,65,600,64949.692,-33809.621,-45822.18,14744.553,2876.472,290.27167,1.69E-05,0.85298392,11799.606,17719.454
1378,21.151739,16.622,90,-300,85109.025,-30576.465,-44753.766,14587.711,2945.7881,290.26139,1.65E-05,0.85097164,11652.202,17763.526
1375,21.137023,1.616,90,-300,85348.563,-30499.622,-44735.511,14649.542,4502.868,290.28917,1.08E-05,0.85616863,10343.951,19693.382
1365,21.070009,1.615,90,-1070,81646.665,-25654.56,-43794.43,14768.602,4126.594,290.29691,1.19E-05,0.85731897,10753.633,19246.933
1366,21.073987,3.621,90,-1070,81748.343,-26242.009,-43910.95,14743.073,4309.94,290.28961,1.14E-05,0.85760558,10475.551,19393.964
1384,21.196441,30.616,90,0,86573.307,-32171.478,-45059.538,14534.32,2505.9927,290.22172,1.94E-05,0.85079176,11986.859,17149.131
1386,21.212453,3.619,90,300,88030.148,-33820.639,-45378.056,14540.281,4088.3206,290.24045,1.19E-05,0.85123161,10630.993,19104.148
1385,21.208475,1.617,90,300,87869.592,-33977.78,-45413.579,14582.154,3885.1223,290.33564,1.26E-05,0.85499409,10716.452,18705.639
1383,21.186909,21.615,90,0,86563.768,-32169.504,-45056.907,14524.356,2577.786,290.23547,1.87E-05,0.84703431,11890.046,17209.045
1392,21.250494,9.627,90,700,89750.087,-36075.589,-45813.628,14613.757,2995.6705,290.28237,1.63E-05,0.85249936,11691.157,17872.975
1396,21.279467,3.621,90,1070,91187.153,-38211.676,-46233.618,14859.413,3391.8579,290.22072,1.46E-05,0.86411986,11601.403,18610.809
1374,21.126378,25.618,90,-700,83899.701,-28528.162,-44351.867,14580.389,2264.9492,290.27887,2.14E-05,0.84814703,12280.054,16961.815
1395,21.275489,1.616,90,1070,90668.77,-38031.181,-46212.773,14823.784,4155.0035,290.26587,1.20E-05,0.86596948,10783.008,19337.528
1381,21.174509,5.621,90,0,86557.436,-32169.956,-45051.438,14573.996,3723.6649,290.22723,1.32E-05,0.85601725,11037.148,18719.437
1380,21.170531,1.616,90,0,86554.846,-32168.106,-45051.562,14633.184,4463.1227,290.2604,1.09E-05,0.85497548,10226.438,19433.926
1387,21.216987,9.625,90,300,87894.22,-33904.596,-45398.531,14503.958,3123.1906,290.24717,1.55E-05,0.8494654,11510.759,17968.756
1397,21.284002,9.624,90,1070,91216.838,-38573.282,-46313.998,14909.3,2929.9258,290.28202,1.69E-05,0.86581366,12067.201,18124.677
1400,21.308996,1.615,120,-1380,106864.53,-26810.341,-43475.83,14941.01,4261.2211,290.29915,1.17E-05,0.86867411,10824.537,19607.372
1399,21.298351,25.62,90,1070,91726.176,-38179.935,-46216.309,14928.143,1944.8908,290.2848,2.54E-05,0.86622244,12979.767,16988.859
1391,21.24596,3.62,90,700,89666.622,-36117.443,-45826.251,14590.14,3929.589,290.27722,1.24E-05,0.85179161,10847.104,18976.572
1402,21.317509,9.626,120,-1380,106931.06,-26888.007,-43498.114,14880.627,3453.2888,290.29991,1.43E-05,0.86407205,11368.739,18481.321
1401,21.312974,3.621,120,-1380,106101.76,-26583.798,-43449.352,14892.793,3593.8367,290.24862,1.38E-05,0.86666428,11313.386,18754.594
1379,21.159885,25.62,90,-300,85052.368,-30493.125,-44733.537,14614.531,2391.2066,290.25808,2.04E-05,0.85438608,12177.224,17128.089
1382,21.179599,13.608,90,0,86565.289,-32166.667,-45058.921,14555.003,3062.8172,290.19874,1.59E-05,0.85128786,11482.523,17811.245
1390,21.241981,1.618,90,700,89310.522,-35989.247,-45801.664,14573.319,3682.391,290.30685,1.32E-05,0.85380823,10942.573,18582.882
1403,21.323711,16.621,120,-1380,106649.29,-26556.045,-43437.305,14727.97,2722.1336,290.30067,1.80E-05,0.85575684,12059.988,17683.406
1389,21.231336,25.619,90,300,87738.804,-33810.113,-45383.113,14501.655,2402.0564,290.30001,2.05E-05,0.85374191,12059.499,17012.209
1407,21.351016,9.625,120,-1000,107374.18,-28639.255,-43850.675,14580.016,3223.9034,290.26975,1.51E-05,0.85084209,11498.577,18144.746
1388,21.22319,16.623,90,300,87851.995,-33766.573,-45376.987,14500.153,2618.6594,290.2646,1.85E-05,0.84799398,11835.417,17234.643
1404,21.331858,25.619,120,-1380,106646.7,-26658.38,-43472.828,14641.433,2174.7628,290.24719,2.26E-05,0.85772791,12440.902,16926.613
1406,21.346482,3.62,120,-1000,107374.18,-28433.187,-43807.998,14626.07,3729.0682,290.30047,1.32E-05,0.85835628,11040.916,18761.994
1410,21.376011,1.617,120,-500,107374.18,-31531.277,-44412.552,14563.032,4016.6404,290.26948,1.21E-05,0.85044612,10660.095,19001.511
1393,21.256697,16.621,90,700,89194.823,-35915.733,-45792.701,14661.117,2482.7224,290.23449,1.96E-05,0.85328663,12126.194,17239.331
1398,21.290204,16.621,90,1070,91163.635,-38149.839,-46225.847,14933.198,2423.1118,290.30357,2.06E-05,0.86771861,12468.881,17476.2
1411,21.379989,3.619,120,-500,107374.18,-31361.103,-44371.808,14548.891,3905.7863,290.24727,1.24E-05,0.85147305,10741.541,18849.085
1394,21.264843,25.62,90,700,89568.48,-35872.81,-45784.56,14729.418,2028.2286,290.27778,2.42E-05,0.85788004,12711.186,16907.056
1413,21.390726,16.621,120,-500,107374.18,-31233.688,-44370.04,14464.571,2754.4844,290.27002,1.75E-05,0.84603268,11706.961,17427.201
1412,21.384523,9.626,120,-500,107374.18,-31496.7,-44407.578,14510.955,3352.6515,290.26825,1.44E-05,0.84648805,11137.791,18044.815
1415,21.409518,1.616,120,0,107374.18,-34086.447,-44905.727,14471.108,4098.7523,290.28564,1.18E-05,0.84883881,10527.177,18964.823
1414,21.398872,25.62,120,-500,107374.18,-31367.846,-44391.09,14435.536,2578.7233,290.26619,1.87E-05,0.84635738,11921.051,17265.019
1417,21.418588,13.606,120,0,107374.18,-34095.944,-44924.105,14404.174,3167.3969,290.23979,1.52E-05,0.84417549,11350.24,17900.739
1409,21.365365,25.62,120,-1000,107373.71,-28501.767,-43831.721,14526.299,2450.686,290.31596,1.97E-05,0.84670184,12126.638,17184.543
1421,21.45144,3.621,120,500,107374.18,-36940.647,-45443.634,14374.743,3820.6323,290.18375,1.27E-05,0.84581699,10713.814,18622.994
1423,21.462178,16.62,120,500,107374.18,-36944.429,-45446.759,14342.297,2876.5047,290.24731,1.67E-05,0.84204764,11411.248,17340.943
1405,21.342503,1.618,120,-1000,107374.18,-28642.832,-43858.898,14665.103,4344.2427,290.27049,1.13E-05,0.8583173,10581.663,19546.236
1426,21.484947,3.618,120,1000,107374.18,-39639.722,-45975.745,14363.317,3725.6653,290.22363,1.29E-05,0.84491466,10691.6,18415.128
1422,21.455974,9.628,120,500,107374.18,-36868.819,-45440.057,14364.124,3290.9317,290.23552,1.46E-05,0.84518269,11191.969,18013.879
1430,21.514475,1.621,120,1380,107374.18,-40958.28,-46231.768,14382.48,3849.9041,290.25075,1.25E-05,0.84455208,10583.094,18515.916
1408,21.357219,16.622,120,-1000,107374.18,-28701.996,-43858.487,14547.146,3022.9286,290.26423,1.60E-05,0.84810084,11478.869,17706.535
1432,21.522988,9.626,120,1380,107374.18,-41546.224,-46334.72,14332.763,3024.9629,290.25693,1.59E-05,0.84173093,11314.803,17574.389
1425,21.480969,1.618,120,1000,107374.18,-39605.308,-45963.575,14370.8,3939.8605,290.277,1.23E-05,0.84689449,10539.203,18722.817
1434,21.537337,25.619,120,1380,107374.18,-41654.974,-46370.572,14282.307,2272.5784,290.25729,2.11E-05,0.83863377,11947.57,16628.026
1435,21.547983,1.618,120,-1380,106253.64,-26896.395,-43519.658,14358.533,3892.4448,290.26213,1.23E-05,0.8423842,10456.658,18486.897
1436,21.551961,3.62,120,-1380,106896.31,-26623.844,-43458.356,14322.166,3991.7915,290.24584,1.20E-05,0.8445597,10389.583,18664.892
1431,21.518454,3.621,120,1380,107374.18,-41139.268,-46280.613,14358.068,3668.5836,290.22007,1.31E-05,0.84373624,10790.659,18351.402
1424,21.470323,25.619,120,500,107374.18,-36759.659,-45414.196,14333.614,2320.3958,290.25662,2.08E-05,0.84267516,12012.121,16783.404
1419,21.435429,30.613,120,0,107374.18,-34092.614,-44902.15,14319.808,2140.7191,290.25301,2.23E-05,0.84077229,12227.752,16646.864
1433,21.529191,16.624,120,1380,107374.18,-40840.403,-46197.889,14317.528,2455.8542,290.22112,1.96E-05,0.84114841,11908.107,16967.034
1418,21.425896,21.612,120,0,107374.18,-34092.779,-44923.447,14356.031,2621.4668,290.24775,1.84E-05,0.84352347,11762.67,17161.774
1429,21.503829,25.622,120,1000,107374.18,-38950.676,-45840.23,14304.77,2329.3606,290.25518,2.06E-05,0.84048163,12003.161,16811.687
1441,21.585469,3.623,120,-1000,107374.18,-28483.142,-43827.116,14289.729,4180.5133,290.27548,1.15E-05,0.8420005,10276.263,18962.181
1420,21.447462,1.616,120,500,107374.18,-36848.714,-45439.605,14370.492,4021.7358,290.24036,1.20E-05,0.84559537,10368.647,18675.019
1416,21.413496,5.621,120,0,107374.18,-34094.053,-44926.325,14431.281,3719.9917,290.30408,1.30E-05,0.8477126,10733.648,18412.796
1439,21.570845,25.62,120,-1380,106106.57,-26543.629,-43442.814,14217.998,2038.5966,290.27689,2.33E-05,0.83553931,12136.492,16339.599
1427,21.48948,9.63,120,1000,107374.18,-38557.822,-45776.584,14344.353,3198.2989,290.23161,1.50E-05,0.84337075,11202.176,17830.41
1445,21.614998,1.615,120,-500,107374.18,-31176.908,-44348.002,14284.074,4035.0402,290.25645,1.19E-05,0.84201227,10296.613,18605.822
1443,21.596206,16.621,120,-1000,107374.18,-28737.026,-43861.283,14246.412,2697.1156,290.2837,1.77E-05,0.83901781,11503.623,17058.64
1442,21.590004,9.622,120,-1000,107312.53,-28243.236,-43794.512,14287.221,3326.3269,290.26762,1.44E-05,0.83934075,10951.471,17840.681
1444,21.604352,25.621,120,-1000,107374.18,-28810.827,-43875.837,14226.874,2162.8873,290.2646,2.20E-05,0.83817052,12131.891,16582.897
1447,21.623511,9.625,120,-500,107374.18,-31293.633,-44371.931,14236.552,3317.344,290.22626,1.44E-05,0.83911452,10903.204,17741.837
1428,21.495683,16.623,120,1000,107374.18,-39204.849,-45898.284,14329.687,2950.9257,290.21347,1.63E-05,0.84278001,11341.05,17434.172
1438,21.562698,16.622,120,-1380,106766.84,-26778.683,-43476.611,14245.809,2546.377,290.27051,1.87E-05,0.83807556,11784.184,17044.745
1451,21.652483,5.622,120,0,107374.18,-34077.237,-44910.743,14183.426,3691.9579,290.27923,1.30E-05,0.8393542,10527.236,18114.754
1448,21.629713,16.621,120,-500,107374.18,-31267.237,-44364.53,14197.192,2793.8405,290.26349,1.70E-05,0.83542346,11376.394,17152.909
1450,21.648505,1.616,120,0,107374.18,-34071.645,-44909.509,14192.608,4117.3998,290.2695,1.16E-05,0.84216906,10288.775,18831.154
1440,21.581491,1.617,120,-1000,107075.45,-28341.789,-43796.814,14288.176,4192.5013,290.27492,1.15E-05,0.84213132,10277.839,18956.949
1454,21.674416,30.612,120,0,107374.18,-34095.451,-44917.198,14109.463,2165.0163,290.26577,2.20E-05,0.83537157,11933.121,16392.495
1452,21.657574,13.607,120,0,107374.18,-34078.183,-44912.963,14147.223,3150.9001,290.28537,1.51E-05,0.83569908,11092.602,17570.852
1437,21.556497,9.623,120,-1380,106539.8,-26309.932,-43413.664,14272.134,3116.9711,290.23979,1.53E-05,0.83836589,11283.164,17723.978
1446,21.618976,3.62,120,-500,107374.18,-31470.468,-44405.275,14256.075,4153.4506,290.21929,1.17E-05,0.84151817,10317.394,18913.383
1455,21.686449,1.619,120,500,107374.18,-36770.677,-45424.845,14160.759,3573.3424,290.25634,1.33E-05,0.83734958,10733.85,18120.544
1456,21.690427,3.62,120,500,107374.18,-36771.5,-45432.78,14120.009,3502.2386,290.27389,1.36E-05,0.83681557,10780.61,18051.663
1458,21.701165,16.62,120,500,107374.18,-36892.337,-45476.197,14070.249,2937.2507,290.25708,1.62E-05,0.83408817,11114.274,17161.089
1468,21.768179,16.621,120,1380,107374.18,-41958.196,-46427.845,14047.284,2430.7641,290.27598,1.95E-05,0.83081385,11665.055,16676.824
1457,21.694961,9.625,120,500,107374.18,-36813.889,-45433.479,14094.529,2958.2608,290.28837,1.61E-05,0.83549413,11115.328,17247.602
1449,21.637859,25.62,120,-500,107374.18,-31357.032,-44385.375,14161.192,2300.1622,290.30605,2.07E-05,0.83505999,11934.95,16678.06
1474,21.809832,25.619,15,-290,13069.869,-25632.726,-45099.995,14029.605,1819.6147,290.2689,2.58E-05,0.82504939,12181.194,15932.381
1453,21.664883,21.615,120,0,107374.18,-34090.435,-44918.678,14119.744,2421.4716,290.28318,1.97E-05,0.83509427,11782.34,16781.579
1465,21.753463,1.618,120,1380,107374.18,-41775.728,-46403.67,14131.065,3893.2906,290.27365,1.22E-05,0.83722009,10436.723,18496.247
1471,21.790949,3.62,15,-290,12736.509,-25585.238,-45092.183,14078.443,3557.7724,290.24945,1.33E-05,0.83053379,10567.506,17892.232
1470,21.786971,1.616,15,-290,13075.83,-25569.985,-45085.112,14082.999,4214.1831,290.25382,1.12E-05,0.83303383,9952.3376,18636.986
1472,21.795483,9.626,15,-290,12880.247,-25671.621,-45107.889,14053.212,3271.3239,290.26276,1.45E-05,0.83117571,10912.121,17667.839
1478,21.835194,16.621,15,-200,13219.732,-26092.021,-45194.765,13992.859,2857.7837,290.30007,1.65E-05,0.82772242,11226.725,17119.759
1479,21.843339,25.62,15,-200,13331.359,-26118.375,-45188.064,13937.273,2136.5193,290.25955,2.21E-05,0.82865339,11798.594,16231.123
1473,21.801686,16.621,15,-290,12589.483,-25325.803,-45044.12,14026.362,2449.2556,290.28111,1.93E-05,0.83002824,11540.212,16591.384
1466,21.757441,3.621,120,1380,107374.18,-41465.145,-46333.158,14106.422,3775.7941,290.2943,1.27E-05,0.8357976,10537.015,18346.207
1482,21.863054,13.608,15,-100,13813.842,-26650.608,-45294.675,13961.941,3127.8221,290.29983,1.52E-05,0.82969962,10842.28,17298.559
1462,21.728469,9.625,120,1000,107374.18,-39932.378,-46043.173,14086.919,2837.0829,290.2803,1.68E-05,0.83604492,11361.101,17221.667
1481,21.857963,5.621,15,-100,13814.829,-26664.463,-45296.607,13999.699,3762.2092,290.23134,1.26E-05,0.83284728,10268.937,18005.345
1461,21.723934,3.62,120,1000,107374.18,-39783.418,-46011.474,14116.421,3717.82,290.28771,1.28E-05,0.83525847,10399.874,18070.53
1464,21.742818,25.621,120,1000,107374.18,-39363.881,-45935.411,14055.098,2243.3048,290.2943,2.11E-05,0.83337091,11819.101,16431.494
1477,21.82899,9.626,15,-200,13432.502,-26165.986,-45204.468,14039.884,3474.0272,290.18912,1.36E-05,0.83162346,10633.927,17847.972
1463,21.734671,16.622,120,1000,107374.18,-39534.837,-45967.028,14076.978,2419.1107,290.25658,1.95E-05,0.83181781,11642.924,16652.803
1460,21.719956,1.617,120,1000,107374.18,-39849.696,-46026.686,14095.972,3522.2582,290.27434,1.35E-05,0.83592616,10592.01,17860.636
1488,21.908306,21.617,15,0,14246.617,-27208.907,-45408.522,13889.273,2632.2029,290.26876,1.78E-05,0.82500968,11217.821,16645.401
1485,21.891929,1.617,15,0,14237.12,-27207.139,-45423.529,13961.894,4366.5997,290.25201,1.08E-05,0.8285184,9611.3767,18620.108
1459,21.709311,25.618,120,500,107374.18,-37015.311,-45478.829,14064.945,2379.1418,290.2813,2.00E-05,0.83508211,11786.942,16694.906
1489,21.91784,30.614,15,0,14241.437,-27217.459,-45408.728,13873.078,2131.9307,290.38817,2.24E-05,0.83226324,11780.02,16152.061
1467,21.761976,9.625,120,1380,107374.18,-42181.204,-46477.142,14069.036,2833.7199,290.25987,1.68E-05,0.83505461,11198.863,17047.329
1487,21.900998,13.605,15,0,14241.272,-27205.659,-45409.797,13900.968,3123.5763,290.27135,1.51E-05,0.82791629,10880.326,17357.159
1469,21.776325,25.62,120,1380,107374.18,-41879.585,-46420.157,14040.373,1940.6826,290.25309,2.43E-05,0.83078506,12107.255,16121.341
1480,21.853985,1.618,15,-100,13788.022,-26673.55,-45302.815,14013.377,4149.9795,290.23677,1.14E-05,0.82998518,9895.2736,18451.191
1486,21.895907,5.623,15,0,14236.914,-27197.559,-45418.678,13927.383,3590.4292,290.27172,1.31E-05,0.82750323,10393.013,17852.068
1476,21.824457,3.617,15,-200,13126.196,-26053.537,-45188.845,13998.746,3847.5029,290.26357,1.23E-05,0.83243497,10242.846,18162.286
1475,21.820477,1.619,15,-200,13550.584,-26182.679,-45204.88,14060.023,4252.266,290.25764,1.11E-05,0.82929658,9815.4556,18608.049
1495,21.967816,1.618,15,200,15024.469,-28265.601,-45618.209,13887.531,3818.3629,290.28971,1.23E-05,0.8263933,10151.215,18013.148
1491,21.933851,5.621,15,100,14596.381,-27750.843,-45512.79,13867.334,3724.8272,290.24601,1.26E-05,0.82854164,10328.204,18046.584
1496,21.971795,3.621,15,200,15170.921,-28320.12,-45618.291,13859.96,3658.197,290.25489,1.28E-05,0.82528428,10227.754,17774.61
1483,21.870363,21.615,15,-100,13844.061,-26642.22,-45296.977,13943.812,2733.9685,290.28885,1.72E-05,0.82671787,11200.767,16818.728
1494,21.955784,30.614,15,100,14784.77,-27850.916,-45530.634,13814.511,2059.154,290.24712,2.27E-05,0.82376934,11703.588,15945.109
1497,21.976329,9.626,15,200,15144.607,-28311.979,-45618.866,13855.26,3287.3692,290.26255,1.43E-05,0.82506899,10582.548,17397.725
1493,21.946251,21.616,15,100,14738.968,-27779.459,-45514.147,13842.739,2608.0097,290.2851,1.80E-05,0.82682334,11328.807,16719.95
1498,21.982532,16.621,15,200,15322.799,-28372.747,-45628.364,13831.592,2842.4996,290.24857,1.64E-05,0.82165424,10992.426,16849.079
1484,21.879896,30.613,15,-100,13758.995,-26663.066,-45304.748,13907.429,2081.1975,290.27748,2.25E-05,0.82395698,11840.33,16146.013
1499,21.990678,25.618,15,200,15138.892,-28326.945,-45627.747,13808.877,2113.9041,290.28555,2.21E-05,0.82104835,11719.426,16076.079
1492,21.938942,13.607,15,100,14610.936,-27763.917,-45514.517,13846.425,3097.8807,290.26979,1.52E-05,0.82748909,10851.887,17252.396
1506,22.038809,3.619,25,-400,22558.483,-25759.155,-44944.827,13912.777,3888.3754,290.2643,1.20E-05,0.82456163,10210.249,18261.337
1503,22.016039,16.621,15,290,15593.54,-28801.74,-45718.858,13843.22,2650.8186,290.28282,1.76E-05,0.82076956,11184.795,16688.589
1501,22.005302,3.619,15,290,15467.77,-28863.618,-45732.837,13836.874,3515.919,290.27777,1.33E-05,0.82347577,10400.968,17708.497
1512,22.071565,8.613,25,-300,22753.861,-26260.263,-45048.971,13827.28,3557.3459,290.26557,1.33E-05,0.82209929,10417.936,17788.368
1509,22.055187,15.607,25,-400,22416.801,-25553.416,-44909.427,13804.895,2513.3591,290.29751,1.85E-05,0.81971284,11270.709,16433.786
1514,22.085077,20.626,25,-300,22680.841,-26256.522,-45046.135,13771.487,2345.143,290.24732,1.98E-05,0.81990342,11440.763,16277.661
1510,22.063052,1.617,25,-300,22894.186,-26224.657,-45034.047,13826.042,4327.5132,290.30428,1.09E-05,0.82841638,9607.9237,18570.531
1490,21.929873,1.617,15,100,14738.803,-27774.237,-45507.65,13908.676,4129.594,290.18379,1.14E-05,0.82813876,9814.0965,18325.722
1500,22.001324,1.617,15,290,15541.9,-28798.697,-45719.105,13882.03,3551.5883,290.28248,1.32E-05,0.82584489,10513.556,17840.768
1517,22.102847,9.627,25,-150,23414.947,-27068.746,-45203.934,13786.365,3533.6857,290.27185,1.32E-05,0.82335138,10217.527,17492.988
1524,22.153754,30.612,25,0,24066.454,-27873.817,-45361.651,13712.413,2105.3053,290.38824,2.23E-05,0.8223596,11689.735,16027.962
1525,22.165786,1.617,25,150,24784.032,-28700.022,-45552.466,13768.897,3764.5366,290.35718,1.29E-05,0.83517823,10019.308,17790.56
1505,22.034832,1.614,25,-400,22021.482,-25484.014,-44898.449,13886.836,3775.3503,290.27097,1.24E-05,0.82518588,10136.819,17885.039
1521,22.131821,5.619,25,0,24049.432,-27870.651,-45361.322,13761.023,3609.0937,290.29817,1.29E-05,0.81911542,10261.446,17702.746
1520,22.127842,1.618,25,0,24054.983,-27872.502,-45361.24,13783.57,4216.6629,290.2862,1.11E-05,0.82410608,9576.5797,18282.946
1529,22.188648,25.618,25,150,24659.331,-28727.61,-45514.023,13741.334,2010.6003,290.27023,2.34E-05,0.82544714,11779.476,15897.908
1526,22.169765,3.619,25,150,24728.034,-28752.32,-45534.91,13717.566,3879.0437,290.26925,1.21E-05,0.82602756,9942.3301,17906.619
1522,22.13691,13.611,25,0,24056.34,-27878.587,-45360.911,13738.786,2741.7846,290.29049,1.70E-05,0.82146349,10977.806,16646.779
1504,22.024185,25.62,15,290,15647.647,-28771.891,-45710.101,13816.876,1994.2737,290.28197,2.33E-05,0.82054749,11775.142,15892.403
1502,22.009837,9.625,15,290,15292.538,-28813.622,-45723.175,13846.295,2696.8676,290.29294,1.73E-05,0.82231703,11111.482,16649.982
1516,22.098313,3.62,25,-150,23331.608,-27031.044,-45194.149,13807.384,3751.4831,290.26927,1.25E-05,0.82619336,10272.965,18027.176
1508,22.048709,10.615,25,-400,22376.344,-25707.596,-44938.948,13825.078,2901.7669,290.2744,1.60E-05,0.81907764,10977.998,16953.608
1507,22.043344,6.612,25,-400,22269.075,-25592.064,-44914.525,13860.456,3593.6617,290.25313,1.30E-05,0.82480343,10270.331,17685.315
1518,22.109051,16.62,25,-150,23410.096,-27017.147,-45197.438,13712.702,2758.8461,290.29656,1.69E-05,0.82183869,10991.597,16704.059
1513,22.077486,14.621,25,-300,22648.031,-26258.577,-45046.628,13824.885,3052.4725,290.23895,1.53E-05,0.82217423,10824.883,17139.45
1527,22.174299,9.626,25,150,24800.149,-28700.227,-45522.411,13757.532,3105.8501,290.29153,1.51E-05,0.82427283,10787.538,17220.896
1532,22.207806,8.611,25,300,25539.806,-29585.061,-45688.186,13755.811,3382.9019,290.32915,1.40E-05,0.83069683,10435.065,17392.945
1531,22.203272,3.619,25,300,25489.605,-29616.72,-45693.572,13746.367,3750.6181,290.26993,1.25E-05,0.8257833,10173.875,17937.307
1511,22.06703,3.619,25,-300,22641.535,-26201.304,-45033.307,13851.654,3635.7309,290.24577,1.28E-05,0.82142426,10306.045,17847.672
1535,22.230576,1.617,25,400,25791.265,-30156.518,-45804.501,13807.482,4087.7065,290.24269,1.15E-05,0.82639111,9776.1262,18223.136
1515,22.094336,1.615,25,-150,23374.079,-27027.631,-45196.821,13813.445,4214.3893,290.25574,1.11E-05,0.82594264,9663.5238,18388.597
1536,22.234554,3.62,25,400,25874.975,-30079.715,-45790.481,13777.104,3363.5623,290.24064,1.40E-05,0.82477612,10577.903,17548.128
1533,22.213728,14.617,25,300,25474.31,-29583.047,-45691.969,13773.55,2927.7732,290.28378,1.59E-05,0.82079153,10804.885,16857.357
1534,22.221317,20.625,25,300,25537.545,-29543.083,-45679.018,13776.69,2150.4373,290.3154,2.16E-05,0.82053745,11592.618,16037.665
1519,22.117197,25.619,25,-150,23425.226,-27032.771,-45196.369,13752.731,2225.5642,290.21528,2.10E-05,0.82225626,11630.359,16217.711
1537,22.239089,6.613,25,400,25714.545,-30028.28,-45781.6,13768.15,3118.3167,290.29332,1.50E-05,0.82517815,10782.678,17217.564
1528,22.180501,16.622,25,150,24764.708,-28693.567,-45519.039,13732.871,2493.116,290.24353,1.87E-05,0.8223407,11257.554,16392.486
1542,22.26731,8.613,40,-550,36116.456,-25662.576,-44669.316,13739.666,3194.1418,290.29342,1.48E-05,0.83038426,10756.038,17345.79
1523,22.14422,21.614,25,0,24059.793,-27871.844,-45358.979,13730.456,2648.9623,290.27965,1.76E-05,0.82163055,11116.509,16609.723
1548,22.304796,16.622,40,-400,37112.507,-26760.385,-44875.59,13883.279,2719.0121,290.30435,1.73E-05,0.82768768,11143.421,16737.347
1541,22.262775,3.622,40,-550,36786.013,-25964.441,-44716.228,13774.884,3765.4547,290.27847,1.25E-05,0.83196499,10090.509,17845.966
1540,22.258797,1.617,40,-550,36169.782,-25763.636,-44687.53,13775.911,3813.4412,290.27731,1.23E-05,0.82687538,10110.438,18036.542
1545,22.29008,1.618,40,-400,36893.858,-26649.457,-44856.471,13842.633,3939.6998,290.28775,1.19E-05,0.82583745,10088.921,18238.564
1544,22.280821,20.626,40,-550,36577.725,-26018.343,-44730.536,13749.842,2532.0856,290.28412,1.85E-05,0.82256726,11173.128,16384.63
1530,22.199294,1.616,25,300,25239.339,-29598.136,-45700.274,13790.193,4076.2085,290.32699,1.15E-05,0.82689141,9864.8582,18336.576
1547,22.298593,9.622,40,-400,36768.046,-26474.554,-44819.509,13852.575,3236.246,290.2755,1.45E-05,0.8260706,10721.982,17403.533
1546,22.294059,3.619,40,-400,37279.064,-26702.701,-44859.061,13821.884,4070.4056,290.27636,1.15E-05,0.82739831,9906.3311,18377.002
1538,22.244454,10.615,25,400,25724.7,-30015.864,-45777.817,13742.776,3127.568,290.25977,1.49E-05,0.81870758,10617.084,17042.31
1557,22.366163,13.607,40,0,38690.992,-28882.078,-45291.221,13962.064,3031.415,290.28303,1.57E-05,0.83640128,10950.693,17174.105
1556,22.361073,5.618,40,0,38693.5,-28880.68,-45290.275,13982.495,4031.9079,290.2669,1.18E-05,0.83796895,10017.919,18321.314
1558,22.373472,21.617,40,0,38696.831,-28877.72,-45291.591,13921.078,2536.5439,290.26853,1.86E-05,0.83099642,11357.426,16582.554
1539,22.250932,15.61,25,400,25689.547,-30060.432,-45787.15,13776.067,2755.0721,290.28651,1.70E-05,0.82422945,11007.899,16680.111
1563,22.409754,16.623,40,200,39578.829,-29932.153,-45493.055,13894.738,2675.2219,290.29647,1.76E-05,0.83000531,11259.845,16738.781
1562,22.403551,9.626,40,200,39562.383,-29945.105,-45495.11,13884.995,3157.8039,290.27064,1.50E-05,0.83170936,10743.079,17249.961
1560,22.395038,1.618,40,200,39461.857,-29972.734,-45506.869,13950.352,3876.7889,290.24762,1.23E-05,0.83541389,10206.424,18178.919
1564,22.417901,25.617,40,200,39659.209,-30057.266,-45526.687,13871.795,2459.7045,290.29527,1.92E-05,0.83190389,11429.24,16531.093
1561,22.399017,3.618,40,200,39488.581,-29949.792,-45499.098,13947.703,4009.0953,290.27364,1.17E-05,0.83542403,10130.976,18423.226
1566,22.432524,3.621,40,400,40470.818,-31128.968,-45726.958,13994.241,4062.1889,290.29522,1.16E-05,0.83273416,10143.139,18600.882
1543,22.273231,14.619,40,-550,36179.074,-25797.556,-44693.985,13770.414,2801.2253,290.29081,1.67E-05,0.82238626,11009.089,16801.881
1552,22.3321,9.624,40,-200,37772.155,-27720.377,-45066.733,14015.613,3374.3559,290.27832,1.41E-05,0.83496291,10634.438,17587.986
1549,22.312942,25.62,40,-400,36894.803,-26744.597,-44876.33,13927.496,2081.3325,290.27044,2.27E-05,0.8303157,11813.528,16114.835
1568,22.443261,16.621,40,400,40252.21,-30979.104,-45710.676,13861.589,2465.0953,290.26658,1.92E-05,0.83077718,11543.499,16649.057
1574,22.484077,20.625,40,550,41052.677,-31981.075,-45898.161,13820.77,2122.7453,290.2605,2.20E-05,0.82928146,11756.133,16130.453
1551,22.327566,3.616,40,-200,37801.265,-27648.919,-45048.684,13985.657,3615.2525,290.2728,1.32E-05,0.83605878,10475.822,17937.855
1550,22.323588,1.616,40,-200,37728.409,-27723.09,-45067.144,13991.472,4197.7507,290.25791,1.13E-05,0.83604061,9876.7774,18582.667
1573,22.476487,14.62,40,550,41013.207,-31836.309,-45860.212,13776.284,3021.978,290.29053,1.56E-05,0.82865682,10750.867,16994.799
1559,22.383005,30.614,40,0,38696.543,-28872.293,-45289.001,13913.298,2149.3208,290.26817,2.19E-05,0.82815483,11734.299,16174.913
1553,22.338303,16.62,40,-200,37866.35,-27724.036,-45064.39,14011.409,2865.017,290.2822,1.66E-05,0.83640043,11122.491,17025.892
1571,22.466031,3.618,40,550,40977.231,-32091.551,-45918.759,13870.748,4113.6456,290.26271,1.15E-05,0.83540718,9892.5748,18464.102
1572,22.470566,8.613,40,550,41130.919,-31985.926,-45883.77,13892.945,3590.3721,290.25393,1.32E-05,0.83432274,10458.666,17878.526
1570,22.462052,1.621,40,550,40994.006,-31640.89,-45826.621,13884.183,4074.5537,290.21077,1.17E-05,0.83751733,9829.0759,18227.015
1576,22.497314,3.62,65,-810,59676.061,-26259.811,-44338.258,13872.764,4145.2749,290.20523,1.15E-05,0.83487615,9931.7156,18526.507
1567,22.437059,9.624,40,400,40565.3,-31247.009,-45751.339,13990.611,3132.0893,290.26914,1.52E-05,0.83669189,10910.435,17362.211
1554,22.34645,25.617,40,-200,37756.244,-27755.982,-45076.642,13987.177,2334.1559,290.25781,2.04E-05,0.83786048,11607.409,16391.662
1579,22.516198,25.618,65,-810,59905.401,-26195.179,-44313.095,13821.929,1979.4148,290.26426,2.38E-05,0.82886126,11795.066,15867.641
1555,22.357095,1.618,40,0,38691.486,-28881.667,-45291.098,14019.912,4229.1517,290.30075,1.13E-05,0.84060559,10278.485,18290.293
1577,22.501848,9.626,65,-810,59683.503,-26212.735,-44330.569,13840.877,3332.792,290.24097,1.42E-05,0.83323958,10686.16,17614.567
1580,22.526843,1.618,65,-600,60390.518,-27231.85,-44530.553,13819.363,4350.3467,290.26077,1.10E-05,0.83533734,9525.8232,18535.702
1584,22.549704,25.621,65,-600,60423.081,-27171.904,-44510.653,13836.411,2137.4037,290.24838,2.20E-05,0.82912352,11731.914,16178.147
1565,22.428546,1.616,40,400,40455.112,-31155.405,-45734.153,13938.374,3823.8429,290.28018,1.23E-05,0.8310969,10114.064,18027.381
1581,22.530821,3.622,65,-600,60485.288,-27266.551,-44533.431,13892.085,3571.3505,290.24694,1.32E-05,0.83149784,10472.857,17838.304
1583,22.541558,16.622,65,-600,60687.492,-27131.365,-44500.785,13832.528,2758.6897,290.26801,1.71E-05,0.83234971,11077.731,16777.633
1585,22.56035,1.618,65,-300,61880.2,-28930.347,-44851.743,13842.034,4313.84,290.22414,1.10E-05,0.83484727,9837.9698,18827.697
1588,22.575066,16.621,65,-300,61693.003,-28798.081,-44829.459,13801.612,3038.1154,290.25945,1.56E-05,0.83215344,10757.924,17034.228
1569,22.451407,25.62,40,400,40438.707,-30964.796,-45697.602,13864.054,1962.2065,290.19151,2.39E-05,0.82701814,11891.768,15955.556
1578,22.508051,16.619,65,-810,59434.14,-25868.685,-44260.879,13835.084,2518.1265,290.1327,1.90E-05,0.83722602,11475.098,16685.296
1586,22.564328,3.618,65,-300,61616.529,-28796.971,-44832.871,13871.341,3733.3337,290.27485,1.27E-05,0.83327689,10201.038,17916.771
1592,22.602926,13.607,65,0,62980.317,-30519.973,-45168.575,13900.87,2689.738,290.24885,1.77E-05,0.83730585,11280.716,16856.678
1596,22.635779,3.621,65,300,64205.178,-32146.398,-45486.517,13925.226,3762.1073,290.25643,1.27E-05,0.83642699,10396.586,18133.899
1593,22.610235,21.615,65,0,62977.892,-30521.248,-45171.905,13890.25,2708.2192,290.25682,1.75E-05,0.83160747,11256.95,16850.414
1582,22.535356,9.627,65,-600,60429.166,-27376.697,-44556.702,13823.629,3545.8203,290.24859,1.33E-05,0.83110985,10370.919,17696.465
1575,22.493336,1.614,65,-810,59214.174,-25772.476,-44250.642,13875.017,4175.4763,290.25274,1.14E-05,0.83628829,9870.0053,18561.934
1605,22.698816,1.616,65,810,66410.308,-35048.784,-46051.479,14016.406,3723.3597,290.24338,1.26E-05,0.83795103,10464.201,18163.304
1600,22.665309,1.616,65,600,65491.301,-33712.425,-45792.865,13869.119,4226.9591,290.26283,1.14E-05,0.8455856,9884.9529,18591.37
1607,22.707328,9.628,65,810,66680.352,-34878.609,-46023.603,13977.13,3435.4155,290.28899,1.39E-05,0.84066672,10679.429,17790.874
1599,22.654663,25.617,65,300,64172.204,-32297.824,-45525.905,13934.304,1936.4881,290.25721,2.46E-05,0.83748716,11986.389,15982.045
1601,22.669287,3.618,65,600,65772.693,-34206.38,-45883.4,13953.256,3119.1304,290.31006,1.53E-05,0.83962305,10952.918,17399.779
1611,22.736301,3.619,90,-1070,82854.057,-26444.87,-43936.03,13975.539,3731.5098,290.26509,1.28E-05,0.84036654,10454.332,18183.84
1602,22.673821,9.626,65,600,65533.568,-33819.858,-45815.314,13958.279,3455.1767,290.29547,1.38E-05,0.83991815,10557.199,17715.76
1589,22.583212,25.621,65,-300,61755.539,-28909.502,-44854.498,13870.066,2079.5269,290.2488,2.28E-05,0.83233325,11845.179,16142.791
1609,22.721677,25.62,65,810,66595.079,-35010.999,-46042.803,13931.147,2034.6366,290.26628,2.34E-05,0.83481943,11883.395,16077.403
1590,22.593857,1.618,65,0,62976.864,-30512.861,-45164.464,13896.928,3930.1081,290.25783,1.21E-05,0.83400074,10150.446,18261.493
1612,22.740836,9.623,90,-1070,82292.833,-26380.69,-43932.083,13988.793,3552.4712,290.25942,1.35E-05,0.84294718,10662.511,18008.721
1604,22.68817,25.62,65,600,65478.35,-33844.774,-45818.603,13959.055,2010.9198,290.26001,2.38E-05,0.83956098,12034.222,16173.869
1591,22.597836,5.623,65,0,62978.467,-30519.973,-45170.343,13882.883,3597.1114,290.25044,1.32E-05,0.83369634,10422.499,17823.39
1608,22.713532,16.617,65,810,66707.899,-35649.35,-46172.316,13935.51,2842.1712,290.27979,1.67E-05,0.83507889,11145.36,17017.458
1594,22.619768,30.613,65,0,62988.705,-30516.396,-45169.48,13875.291,2070.243,290.23402,2.29E-05,0.83102291,13892.935,13893.075
1587,22.568863,9.624,65,-300,61716.726,-28938.283,-44861.323,13884.125,3593.8378,290.26766,1.32E-05,0.8345234,10401.452,17837.881
1597,22.640314,9.626,65,300,64280.09,-32159.349,-45481.049,13903.922,2846.9155,290.26558,1.67E-05,0.83379884,11011.688,16872.14
1613,22.747039,16.619,90,-1070,82887.894,-26245.504,-43896.23,14023.895,2942.9165,290.31617,1.62E-05,0.83811929,11041.185,17104.098
1614,22.755185,25.617,90,-1070,82233.422,-25770.133,-43811.205,13953.716,2262.9643,290.2621,2.11E-05,0.83663733,11766.379,16444.065
1595,22.631801,1.618,65,300,64102.843,-32153.223,-45478.335,13960.806,4225.6082,290.23931,1.13E-05,0.83768865,9785.014,18522.38
1598,22.646517,16.62,65,300,64280.748,-32260.903,-45501.73,13940.781,2434.8395,290.2588,1.96E-05,0.83632352,11474.52,16478.581
1620,22.799337,1.618,90,-300,85912.213,-30449.873,-44714.789,14062.513,4009.4237,290.24754,1.19E-05,0.84056594,10188.692,18477.54
1606,22.702794,3.618,65,810,66599.314,-35277.178,-46097.733,13960.358,3345.0944,290.28054,1.43E-05,0.84016048,10689.727,17622.808
1617,22.774342,9.626,90,-700,84314.924,-28256.886,-44288.632,14007.479,3228.9358,290.26491,1.48E-05,0.83842046,10757.687,17452.404
1619,22.788692,25.621,90,-700,84118.064,-28131.814,-44263.552,14016.465,2507.3919,290.23301,1.91E-05,0.84172774,11513.383,16672.759
1624,22.822199,25.619,90,-300,85878.91,-30485.355,-44726.507,14028.953,2253.2738,290.2678,2.12E-05,0.84135725,11863.414,16520.495
1618,22.780545,16.623,90,-700,84331.453,-28451.236,-44330.61,14016.739,2767.8582,290.25242,1.73E-05,0.84217571,11373.068,17126.437
1610,22.732324,1.614,90,-1070,83039.199,-26673.592,-43976.405,13957.952,3755.9077,290.29006,1.27E-05,0.83837391,10281.166,18009.4
1623,22.814053,16.622,90,-300,85968.171,-30639.371,-44757.466,14016.739,2780.1131,290.2412,1.72E-05,0.84211198,11242.814,16988.52
1603,22.680024,16.618,65,600,65364.584,-34155.274,-45901.08,14010.912,2441.066,290.25681,1.95E-05,0.83765902,11570.341,16613.124
1625,22.832844,1.617,90,0,87118.168,-32146.356,-45050.945,14067.122,3927.0029,290.2558,1.23E-05,0.84577972,10224.694,18318.134
1629,22.858756,30.614,90,0,87123.718,-32162.72,-45055.92,14070.443,2233.793,290.24786,2.15E-05,0.8416601,11897.38,16506.065
1626,22.836823,5.621,90,0,87122.485,-32145.493,-45047.738,14126.05,3573.0865,290.14952,1.35E-05,0.84439726,10613.753,17971.419
1628,22.849222,21.617,90,0,87117.016,-32149.235,-45040.337,14046.68,2438.1628,290.32407,2.07E-05,0.86256598,11707.613,16727.397
1627,22.841914,13.605,90,0,87118.784,-32152.853,-45052.672,14013.755,3184.0087,290.24432,1.49E-05,0.83536873,10722.865,17310.418
1633,22.885504,16.623,90,300,88337.937,-33827.834,-45379.906,14097.212,2902.7849,290.27737,1.66E-05,0.84397268,11244.509,17226.926
1636,22.908274,3.621,90,700,89774.632,-35791.608,-45765.524,14134.493,3640.6383,290.26011,1.33E-05,0.84798355,10622.726,18120.87
1631,22.874765,3.621,90,300,88395.499,-33684.425,-45352.688,14090.924,3707.3399,290.26157,1.30E-05,0.84814909,10468.523,18121.821
1640,22.937803,1.619,90,1070,91566.936,-38264.303,-46250.393,14117.734,3465.3138,290.24839,1.40E-05,0.84789436,10692.338,17824.864
1621,22.803315,3.62,90,-300,85973.557,-30600.641,-44742.706,14093.199,4271.5291,290.22575,1.13E-05,0.84666418,10015.381,18845.053
1615,22.76583,1.617,90,-700,84435.145,-28440.217,-44328.966,14033.114,3917.0831,290.26678,1.23E-05,0.84429361,10318.337,18440.805
1616,22.769809,3.617,90,-700,84201.734,-28256.146,-44295.95,14021.008,3843.8135,290.26225,1.25E-05,0.84534499,10244.748,18185.888
1641,22.941782,3.616,90,1070,92017.643,-38209.99,-46228.479,14100.578,3980.835,290.26479,1.22E-05,0.84846472,10247,18458.233
1647,22.979822,9.627,120,-1380,106716.93,-26701.551,-43460.699,14168.222,3143.8526,290.2344,1.54E-05,0.84784517,11140.83,17646.341
1646,22.975288,3.619,120,-1380,107068.01,-26650.527,-43453.011,14137.433,4210.0678,290.23954,1.15E-05,0.85016957,10180.093,18896.038
1644,22.960664,25.62,90,1070,91220.456,-37871.038,-46171.123,14020.195,1830.9642,290.21545,2.60E-05,0.83511106,12053.602,15841.227
1632,22.8793,9.627,90,300,88254.391,-33725.005,-45365.886,14084.016,3064.4893,290.26443,1.57E-05,0.84428603,11190.989,17523.759
1637,22.912809,9.624,90,700,90185.334,-35977.365,-45798.046,14119.295,2909.4053,290.29767,1.66E-05,0.84619668,11384.661,17390.643
1622,22.807851,9.624,90,-300,85872.208,-30414.678,-44713.144,14034.576,3237.5146,290.33223,1.48E-05,0.84016784,10804.754,17528.216
1635,22.904295,1.617,90,700,90197.422,-36127.887,-45828.635,14053.709,3585.4966,290.26586,1.33E-05,0.83995511,10525.65,17929.814
1634,22.89365,25.619,90,300,88429.131,-33889.219,-45378.262,14112.913,2431.5015,290.25866,1.98E-05,0.84422734,11635.371,16626.123
1648,22.986026,16.621,120,-1380,106662.45,-26477.68,-43437.881,14144.266,2561.7845,290.24673,1.89E-05,0.84905239,11631.186,16937.137
1649,22.994171,25.619,120,-1380,107059.01,-26801.501,-43483.025,14147.812,2008.3469,290.23581,2.40E-05,0.84600103,12134.99,16264.313
1656,23.042302,3.62,120,-500,107374.18,-31476.924,-44392.324,14303.386,3742.696,290.24514,1.31E-05,0.85690684,10716.543,18450.79
1639,22.927157,25.618,90,700,89975.276,-36193.383,-45838.873,14043.496,2476.7348,290.24687,1.93E-05,0.83647852,11460.913,16526.815
1630,22.870788,1.618,90,300,88233.504,-33716.865,-45359.431,14101.37,3610.4493,290.28452,1.33E-05,0.84511016,10542.009,18001.93
1651,23.008796,3.619,120,-1000,107374.18,-28249.979,-43763.922,14237.972,4262.9641,290.24653,1.14E-05,0.85248255,9999.2037,18814.029
1655,23.038324,1.618,120,-500,107374.18,-31557.879,-44404.329,14294.203,4464.7652,290.23864,1.10E-05,0.8585265,10072.42,19326.054
1653,23.019533,16.62,120,-1000,107374.18,-28399.02,-43817.372,14208.875,2646.0619,290.2506,1.84E-05,0.85220027,11585.438,17079.087
1642,22.946315,9.625,90,1070,91302.728,-38151.401,-46225.765,14080.204,2841.4174,290.19349,1.70E-05,0.84575817,11186.659,17018.351
1654,23.027679,25.62,120,-1000,107374.18,-28661.991,-43857.582,14237.658,2174.6465,290.23957,2.23E-05,0.8510317,12076.211,16566.527
1638,22.919011,16.622,90,700,89906.49,-35982.957,-45807.173,14066.35,3075.5833,290.27506,1.57E-05,0.84599686,11042.592,17444.58
1660,23.071832,1.618,120,0,107374.18,-34067.986,-44896.024,14381.819,4405.9874,290.22787,1.12E-05,0.86032548,10136.811,19229.199
1661,23.07581,5.621,120,0,107374.18,-34072.221,-44892.447,14331.857,3590.3898,290.24539,1.36E-05,0.85558527,10906.447,18325.007
1658,23.05304,16.622,120,-500,107374.18,-31390.829,-44372.342,14358.871,2564.0439,290.24878,1.91E-05,0.8560163,11835.46,17123.832
1645,22.97131,1.617,120,-1380,106815.23,-26613.483,-43437.963,14144.562,3800.0734,290.24971,1.28E-05,0.85129202,10555.695,18411.043
1657,23.046838,9.623,120,-500,107374.18,-31373.478,-44368.477,14304.445,3402.5829,290.24353,1.45E-05,0.85817687,10928.611,17968.905
1643,22.952518,16.622,90,1070,91026.309,-37589.483,-46121.497,14114.615,2371.7459,290.19871,2.03E-05,0.84397519,11803.972,16701.886
1650,23.004817,1.618,120,-1000,107374.18,-28851.326,-43872.589,14190.798,4145.3048,290.24237,1.18E-05,0.8528763,10114.522,18674.609
1665,23.109776,1.618,120,500,107374.18,-36876.836,-45437.878,14232.912,3218.2717,290.21242,1.51E-05,0.85281722,10995.206,17579.37
1667,23.118288,9.626,120,500,107374.18,-36908.947,-45439.153,14186.988,2797.2119,290.24719,1.74E-05,0.85437426,11500.946,17280.306
1659,23.061185,25.621,120,-500,107374.18,-31433.342,-44386.65,14328.306,1974.5331,290.24245,2.47E-05,0.85364948,12338.713,16414.065
1666,23.113754,3.62,120,500,107374.18,-36814.383,-45425.174,14207.158,4162.8989,290.24948,1.18E-05,0.86115924,10277.815,18837.114
1668,23.124492,16.619,120,500,107374.18,-36752.381,-45416.827,14203.947,2296.1258,290.20665,2.12E-05,0.84918597,11821.859,16539.303
1652,23.01333,9.625,120,-1000,107374.18,-28279.458,-43761.661,14214.379,3370.2291,290.25147,1.44E-05,0.85074941,10979.52,17957.359
1675,23.17679,1.618,120,1380,107374.18,-41768.903,-46385.826,14247.281,4039.307,290.31287,1.21E-05,0.85262341,10253.47,18583.551
1662,23.080901,13.607,120,0,107374.18,-34072.509,-44895.9,14292.207,2448.357,290.23874,1.99E-05,0.85209302,11792.652,16863.409
1676,23.180768,3.619,120,1380,107374.18,-41932.376,-46403.958,14230.557,3242.6938,290.24427,1.50E-05,0.85214666,10992.157,17667.621
1664,23.097743,30.614,120,0,107374.18,-34073.701,-44898.408,14135.019,2044.1872,290.2261,2.39E-05,0.8567013,12192.411,16407.983
1663,23.088209,21.616,120,0,107374.18,-34078.594,-44896.723,14238.459,2504.1648,290.24928,1.95E-05,0.85264211,11759.101,16937.616
1671,23.147261,3.62,120,1000,107374.18,-39693.829,-45974.347,14226.749,3474.326,290.21498,1.40E-05,0.85302535,10904.843,18089.198
1680,23.210297,1.618,40,-550,35883.334,-25922.463,-44746.242,14283.399,4015.1231,290.24108,1.22E-05,0.85671879,10293.857,18594.972
1674,23.166145,25.619,120,1000,107374.18,-39981.593,-46029.647,14233.957,1929.7062,290.25151,2.52E-05,0.85072742,12269.564,16250.658
1679,23.199652,25.617,120,1380,107374.18,-41772.398,-46373.327,14209.924,1921.1786,290.20738,2.53E-05,0.85068812,12240.799,16194.544
1686,23.245558,3.62,40,-400,37035.211,-26813.053,-44890.884,14410.839,3873.0401,290.25208,1.27E-05,0.86063568,10635.83,18680.362
1683,23.224731,14.62,40,-550,36428.19,-25912.267,-44710.965,14295.862,2807.8788,290.23282,1.75E-05,0.85487341,11453.853,17236.278
1670,23.143283,1.618,120,1000,107374.18,-39479.168,-45946.923,14240.131,3967.7038,290.2092,1.23E-05,0.85718423,10526.6,18750.815
1685,23.241579,1.62,40,-400,36580.233,-26914.196,-44917.732,14392.9,4023.5755,290.24629,1.22E-05,0.85960251,10455.074,18816.229
1681,23.214276,3.618,40,-550,36174.305,-25657.601,-44667.63,14286.272,3755.8643,290.23926,1.30E-05,0.85559413,10675.056,18465.267
1678,23.191505,16.622,120,1380,107374.18,-41705.997,-46355.236,14217.922,2651.0062,290.24259,1.83E-05,0.85132818,11529.828,16985.92
1687,23.250092,9.627,40,-400,36590.553,-26657.721,-44867.325,14401.455,3382.4276,290.25845,1.45E-05,0.85887466,10975.727,17963.071
1682,23.21881,8.614,40,-550,36133.642,-25862.888,-44710.184,14304.673,3274.9254,290.20023,1.50E-05,0.85628288,11169.078,17923.74
1692,23.2836,9.626,40,-200,37452.939,-27722.679,-45076.724,14507.858,3345.441,290.26647,1.48E-05,0.86379549,11142.999,18032.648
1677,23.185303,9.626,120,1380,107374.18,-41691.607,-46373.903,14228.978,3334.317,290.29172,1.50E-05,0.86478774,11045.601,17906.854
1689,23.264442,25.621,40,-400,36671.672,-26531.745,-44841.916,14444.684,2390.5746,290.26221,2.05E-05,0.85897575,12086.631,17025.662
1694,23.297949,25.618,40,-200,37685.978,-27753.145,-45076.436,14430.364,2370.1346,290.25589,2.08E-05,0.85993566,11988.983,16875.573
1688,23.256296,16.622,40,-400,36880.948,-26579.027,-44843.026,14427.166,3013.9059,290.24407,1.62E-05,0.85882172,11524.351,17752.195
1673,23.157998,16.622,120,1000,107374.18,-39701.188,-45976.814,14210.418,2384.1559,290.25212,2.04E-05,0.85358784,11924.758,16861.494
1693,23.289803,16.621,40,-200,37730.835,-27755.242,-45075.367,14474.786,2895.4218,290.26031,1.71E-05,0.86286108,11608.113,17575.614
1695,23.308595,1.616,40,0,38502.233,-28861.891,-45287.027,14492.346,3986.1896,290.22472,1.24E-05,0.86448948,10607.371,18810.77
1669,23.132637,25.62,120,500,107374.18,-36653.418,-45393.351,14230.217,1905.6653,290.07486,2.57E-05,0.85389995,12361.385,16310.11
1696,23.312573,5.622,40,0,38508.524,-28859.506,-45298.416,14471.055,3619.5128,290.27297,1.38E-05,0.86591713,10850.02,18299.778
1672,23.151796,9.623,120,1000,107374.18,-39860.797,-46014.27,14256.968,3106.6457,290.2565,1.57E-05,0.85594402,11240.307,17672.198
1698,23.324972,21.617,40,0,38513.088,-28856.793,-45291.755,14319.528,2443.8724,290.22676,2.00E-05,0.85559874,11852.864,16893.115
1700,23.346538,1.616,40,200,39480.441,-30012.163,-45512.749,14412.006,4543.5126,290.24536,1.08E-05,0.8612961,10126.616,19560.233
1684,23.232322,20.624,40,-550,36382.1,-25813.426,-44694.355,14340.385,2559.777,290.25092,1.91E-05,0.85468748,11743.243,17011.01
1704,23.3694,25.621,40,200,39445.781,-29950.038,-45502.675,14363.012,2385.7791,290.25899,2.06E-05,0.85923498,12008.127,16908.328
1691,23.279065,3.62,40,-200,37637.421,-27760.423,-45079.931,14517.845,3902.7718,290.22981,1.27E-05,0.86445945,10624.492,18655.579
1708,23.394761,16.622,40,400,40232.721,-31086.989,-45727.492,14361.151,2964.2848,290.23503,1.66E-05,0.86000863,11478.309,17616.308
1711,23.417531,3.618,40,550,40578.416,-31902.504,-45888.17,14397.606,3715.3754,290.23062,1.33E-05,0.86006236,10870.691,18578.43
1707,23.388558,9.624,40,400,40168.5,-31062.115,-45727.616,14449.142,3556.1192,290.19718,1.38E-05,0.85946761,11008.958,18357.173
1705,23.380046,1.614,40,400,40664.017,-31274.556,-45754.546,14457.248,3657.1524,290.23135,1.35E-05,0.86277001,10911.411,18506.751
1706,23.384024,3.618,40,400,40103.661,-31152.815,-45740.772,14471.483,3508.7251,290.25463,1.40E-05,0.85972186,10958.965,18206.772
1690,23.275087,1.617,40,-200,37456.351,-27753.186,-45079.561,14487.116,4012.9988,290.23047,1.23E-05,0.86584463,10584.168,18930.862
1710,23.413553,1.618,40,550,41056.213,-31963.395,-45887.882,14405.173,3664.7123,290.23082,1.34E-05,0.85642014,10907.184,18476.473
1721,23.482321,3.621,65,-600,60228.277,-27254.422,-44534.664,14421.704,3954.0327,290.2221,1.25E-05,0.86447119,10580.551,18780.399
1715,23.444836,1.617,65,-810,59000.992,-25964.401,-44292.25,14432.459,3818.4917,290.22941,1.29E-05,0.85979034,10648.514,18521.769
1718,23.459551,16.621,65,-810,60081.62,-26118.911,-44301.789,14354.344,2513.1294,290.19427,1.97E-05,0.86317677,11966.672,17168.389
1701,23.350517,3.62,40,200,39371.527,-29970.349,-45512.708,14373.722,3625.1791,290.27727,1.37E-05,0.86255702,10879.596,18338.677
1697,23.317663,13.609,40,0,38516.665,-28854.86,-45293.359,14384.517,3276.0298,290.29178,1.50E-05,0.86040161,11185.207,17978.813
1703,23.361254,16.623,40,200,39477.028,-29942.802,-45497.988,14374.031,3008.6251,290.32236,1.63E-05,0.85706859,11434.448,17645.633
1699,23.334505,30.614,40,0,38531.507,-28859.589,-45288.96,14352.343,2023.6623,290.25472,2.42E-05,0.85701418,12328.437,16498.734
1713,23.427987,14.62,40,550,40805.946,-31917.47,-45888.622,14360.269,2542.8315,290.1732,1.92E-05,0.85594874,11842.358,17086.521
1724,23.501204,25.62,65,-600,60405.319,-27170.465,-44511.804,14401.286,2170.9664,290.22256,2.25E-05,0.85479935,12186.524,16655.456
1717,23.453349,9.626,65,-810,58819.757,-25978.38,-44297.677,14433.294,3005.9267,290.24769,1.63E-05,0.85792911,11543.671,17759.673
1722,23.486856,9.625,65,-600,59905.072,-27191.598,-44530.347,14417.954,3013.0123,290.22395,1.64E-05,0.86442604,11443.122,17657.837
1702,23.355051,9.623,40,200,39326.506,-30061.09,-45524.261,14367.321,3510.0739,290.22724,1.39E-05,0.85669165,10820.305,18075.13
1726,23.515827,3.624,65,-300,61647.859,-29005.834,-44879.865,14412.334,3822.6219,290.23916,1.29E-05,0.85918059,10629.318,18548.965
1709,23.402907,25.619,40,400,40331.85,-31178.059,-45731.892,14300.328,2342.3716,290.24492,2.10E-05,0.86071561,12007.06,16826.96
1727,23.520361,9.629,65,-300,61767.339,-29017.922,-44869.217,14398.768,2946.0656,290.23092,1.67E-05,0.86034982,11491.995,17550.48
1720,23.478343,1.619,65,-600,60310.631,-27161.666,-44518.835,14398.884,4133.624,290.24515,1.19E-05,0.8580192,10402.357,18955.602
1731,23.549334,5.624,65,0,62862.111,-30498.388,-45172.399,14392.68,3566.252,290.23627,1.38E-05,0.85938019,10831.921,18200.342
1733,23.561734,21.619,65,0,62874.446,-30503.692,-45171.083,14379.096,2474.7526,290.21506,1.99E-05,0.85962112,11898.67,16992.573
1723,23.493058,16.622,65,-600,60126.929,-27101.515,-44509.995,14369.68,2627.8571,290.22695,1.86E-05,0.85481325,11709.41,17117.014
1719,23.467697,25.618,65,-810,59741.023,-25809.973,-44238.143,14288.911,2207.0302,290.24592,2.24E-05,0.86458065,12250.895,16817.095
1725,23.511849,1.617,65,-300,61699.088,-28927.264,-44858.979,14448.76,3977.8058,290.15874,1.23E-05,0.85856951,10670.961,18900.777
1729,23.534711,25.623,65,-300,61636.47,-29027.296,-44883.854,14399.033,2276.213,290.25357,2.15E-05,0.85640746,12212.453,16915.728
1712,23.422065,8.613,40,550,40990.717,-31781.832,-45852.235,14340.384,3000.8261,290.23619,1.63E-05,0.85445811,11317.668,17539.614
1740,23.616809,1.615,65,600,65303.241,-33887.739,-45833.692,14614.631,3972.5592,290.23905,1.27E-05,0.86955105,10865.987,19079.155
1735,23.5833,1.618,65,300,64162.09,-32081.971,-45476.609,14465.084,3269.3793,290.24629,1.51E-05,0.86235192,11187.635,17934.506
1738,23.598016,16.622,65,300,63977.606,-32055.369,-45470.935,14540.073,2441.7006,290.24902,2.03E-05,0.86286974,12067.042,17086.312
1714,23.435578,20.624,40,550,41163.893,-32024.616,-45902.396,14374.525,2488.0953,290.17076,1.97E-05,0.85726242,11935.336,17076.321
1716,23.448814,3.62,65,-810,59696.413,-26105.836,-44306.147,14438.303,4015.4167,290.24949,1.23E-05,0.86328758,10694.708,19052.929
1739,23.606162,25.624,65,300,64058.726,-31990.408,-45458.271,14558.315,2336.3356,290.25977,2.12E-05,0.86409347,12206.61,17002.188
1732,23.554425,13.611,65,0,62865.524,-30504.72,-45170.178,14433.276,3026.0425,290.25209,1.62E-05,0.85991475,11460.482,17731.942
1734,23.571268,30.613,65,0,62865.277,-30504.309,-45169.356,14416.544,2079.8463,290.22821,2.36E-05,0.85974014,12343.593,16646.831
1728,23.526565,16.623,65,-300,61622.778,-29001.188,-44878.509,14389.805,2757.7006,290.25963,1.81E-05,0.85599799,11743.192,17435.394
1737,23.591813,9.629,65,300,64067.278,-32031.646,-45466.124,14497.807,2816.5642,290.23329,1.75E-05,0.86379427,11739.076,17574.48
1750,23.683823,1.617,90,-1070,81762.939,-25980.354,-43864.654,14823.255,4343.4232,290.26611,1.17E-05,0.88342491,10549.668,19477.636
1748,23.665032,16.62,65,810,66972.598,-35397.973,-46124.458,14721.849,2566.0014,290.24766,1.95E-05,0.87140459,12137.281,17452.235
1747,23.658829,9.624,65,810,66285.4,-35268.05,-46103.283,14699.925,3081.1531,290.25836,1.63E-05,0.87222147,11595.643,17935.277
1736,23.587279,3.623,65,300,64086.849,-32017.996,-45458.066,14474.4,3271.3422,290.23245,1.51E-05,0.86376006,11364.225,18121.876
1746,23.654294,3.618,65,810,66904.512,-35309.7,-46096.376,14704.956,4001.7209,290.21389,1.25E-05,0.87443841,10728.922,18997.543
1745,23.650316,1.617,65,810,65943.157,-34913.763,-46037.952,14688.506,4120.2906,290.29058,1.22E-05,0.87553964,10664.365,19217.675
1744,23.63967,25.619,65,600,64861.335,-33769.862,-45812.148,14618.683,2093.3223,290.24252,2.39E-05,0.86925757,12563.881,16870.251
1755,23.71733,1.619,90,-700,83971.364,-28176.588,-44277.654,14868.873,4361.0485,290.25089,1.15E-05,0.88220454,10712.182,19742.949
1752,23.692336,9.624,90,-1070,82796.825,-26148.843,-43872.425,14816.722,3526.4039,290.23846,1.42E-05,0.87672974,11405.802,18695.411
1741,23.620786,3.618,65,600,65507.418,-33888.684,-45827.813,14626.041,3833.6259,290.23144,1.30E-05,0.8692134,11003.339,18923.125
1730,23.545356,1.618,65,0,62855.656,-30511.051,-45171.494,14397.256,3884.5092,290.23128,1.27E-05,0.85992464,10530.248,18545.469
1767,23.793413,13.608,90,0,86954.611,-32155.361,-45055.015,15026.336,3297.5211,290.23897,1.55E-05,0.88753182,11816.855,18624.074
1754,23.706684,25.62,90,-1070,81961.073,-26153.242,-43894.709,14785.065,2147.5962,290.31995,2.36E-05,0.87893524,12597.252,17011.91
1768,23.800722,21.616,90,0,86943.427,-32151.455,-45051.356,15051.389,2744.3659,290.24661,1.84E-05,0.88720848,12369.938,18051.86
1761,23.754816,3.617,90,-300,85783.687,-30444.034,-44708.745,14988.267,3861.3262,290.2644,1.32E-05,0.8850674,11173.379,19125.267
1749,23.673177,25.618,65,810,65914.294,-34984.316,-46047.655,14739.869,2055.3767,290.36196,2.60E-05,0.8983325,12661.166,16866.046
1766,23.788322,5.622,90,0,86962.258,-32140.23,-45041.16,15032.168,3534.1529,290.23459,1.45E-05,0.88737487,11658.411,18954.155
1759,23.740193,25.616,90,-700,83569.997,-27955.267,-44243.241,14897.982,2315.0402,290.21888,2.19E-05,0.8808966,12563.929,17349.111
1743,23.631524,16.62,65,600,65101.9,-33781.251,-45814.533,14615.295,2505.4435,290.16977,1.98E-05,0.86733363,12064.342,17230.103
1742,23.625319,9.629,65,600,65364.461,-33600.757,-45768.032,14612.198,2932.2929,290.2111,1.70E-05,0.86883277,11773.731,17828.32
1770,23.822288,1.617,90,300,88047.498,-33828.862,-45381.839,15150.466,4331.4664,290.25464,1.19E-05,0.89431063,10849.093,19812.16
1762,23.75935,9.625,90,-300,86026.884,-30573.094,-44740.198,14986.192,3386.5546,290.27582,1.50E-05,0.88304109,11548.517,18535.119
1763,23.765554,16.62,90,-300,85487.739,-30442.431,-44722.765,14974.591,2902.4477,290.26476,1.75E-05,0.88295867,12151.277,18162.157
1772,23.830801,9.625,90,300,88185.523,-33829.602,-45378.179,15155.222,3652.5695,290.283,1.43E-05,0.89144954,11654.12,19203.678
1756,23.721309,3.617,90,-700,83552.975,-28260.997,-44303.104,14870.297,3815.0884,290.24704,1.32E-05,0.88099512,11097.976,19009.57
1775,23.855796,1.619,90,700,90291.987,-36282.849,-45864.899,15236.315,4386.949,290.36942,1.18E-05,0.89853145,10887.515,19939.576
1771,23.826267,3.619,90,300,88265.286,-33753.868,-45366.379,15147.21,3495.744,290.27305,1.47E-05,0.89120306,11699.997,18940.67
1760,23.750837,1.616,90,-300,85718.108,-30466.154,-44722.93,14987.775,4049.5074,290.25756,1.26E-05,0.88628712,11145.77,19528.008
1757,23.725843,9.626,90,-700,84773.812,-28411.642,-44312.931,14867.419,3600.2762,290.26845,1.40E-05,0.88001737,11239.144,18656.613
1751,23.687801,3.62,90,-1070,81768.613,-26241.927,-43912.224,14821.51,3758.8485,290.28332,1.35E-05,0.88207119,11249.878,19014.183
1753,23.698538,16.622,90,-1070,82806.321,-26671.865,-43982.901,14793.414,2918.3958,290.26247,1.72E-05,0.87618695,11843.889,17874.96
1758,23.732045,16.622,90,-700,84160.372,-28343.72,-44312.191,14876.324,3046.2469,290.2973,1.66E-05,0.87878249,11895.046,18181.53
1778,23.870511,16.622,90,700,89860.523,-36044.629,-45796.442,15211.656,3071.2335,290.15449,1.67E-05,0.89314258,12222.754,18581.509
1773,23.837003,16.623,90,300,88245.715,-33762.872,-45364.981,15147.684,2681.2038,290.31077,1.91E-05,0.88858236,12540.218,18069.832
1776,23.859774,3.619,90,700,89934.284,-36061.692,-45815.807,15227.139,3539.3991,290.33368,1.46E-05,0.89398156,11745.867,19012.658
1783,23.904018,16.62,90,1070,91403.585,-38105.805,-46211.663,15267.353,2936.4014,290.23276,1.77E-05,0.89750795,12400.689,18470.836
1764,23.773699,25.618,90,-300,85607.795,-30525.318,-44735.922,14978.571,2540.9054,290.26306,2.00E-05,0.88231399,12380.409,17610.52
1769,23.810255,30.613,90,0,86943.551,-32151.825,-45054.851,15053.402,1970.7264,290.25426,2.59E-05,0.88593961,13101.487,17168.058
1782,23.897816,9.624,90,1070,91298.576,-38089.441,-46198.711,15267.019,3507.1335,290.23368,1.48E-05,0.89812457,11882.917,19123.689
1779,23.878656,25.622,90,700,89974.248,-35892.709,-45779.667,15203.172,2467.62,290.20697,2.09E-05,0.89316598,12708.046,17822.903
1788,23.937526,16.622,120,-1380,106738.76,-26510.737,-43415.391,15378.364,2991.6645,290.24704,1.74E-05,0.90016905,12447.456,18617.978
1784,23.912164,25.619,90,1070,91396.76,-38188.569,-46221.448,15278.921,2300.9925,290.2532,2.25E-05,0.89767,12928.1,17661.971
1774,23.84515,25.621,90,300,88310.719,-33836.756,-45377.604,15162.372,2193.1684,290.23186,2.34E-05,0.88960934,12947.361,17484.023
1765,23.784345,1.614,90,0,86963.451,-32136.283,-45057.647,15040.593,3884.9723,290.29431,1.32E-05,0.88915059,11251.284,19327.433
1777,23.864309,9.622,90,700,89579.499,-36066.379,-45821.892,15215.042,3637.2806,290.18381,1.42E-05,0.89502706,11722.974,19243.865
1785,23.92281,1.617,120,-1380,106795.87,-26648.719,-43452.846,15367.173,3926.7601,290.24548,1.33E-05,0.9024114,11576.039,19657.052
1794,23.979179,25.62,120,-1000,107374.18,-29014.099,-43907.003,15465.887,2404.5662,290.22836,2.18E-05,0.90325024,13078.726,18042.061
1787,23.931323,9.625,120,-1380,107359.19,-26663.931,-43439.155,15385.415,3242.552,290.25156,1.61E-05,0.90023498,12218.721,18922.531
1780,23.889302,1.62,90,1070,91427.678,-37585.289,-46107.148,15279.655,3833.7316,290.25677,1.35E-05,0.89649741,11439.119,19335.103
1792,23.964829,9.627,120,-1000,107374.18,-28775.181,-43866.998,15471.467,3404.9147,290.21625,1.53E-05,0.90362524,12045.65,19064.987
1797,23.998337,9.626,120,-500,107374.18,-31248.16,-44346.768,15521.172,3040.8067,290.23429,1.73E-05,0.90721386,12426.433,18698.334
1793,23.971033,16.621,120,-1000,107374.18,-28573.8,-43799.939,15475.288,2866.6272,290.23167,1.82E-05,0.90269081,12681.205,18608.836
1803,24.039709,21.616,120,0,107374.18,-34081.76,-44895.859,15577.272,2219.2843,290.24244,2.37E-05,0.90812953,13350.659,17919.472
1791,23.960296,3.619,120,-1000,107374.18,-28599.209,-43818.811,15487.16,4098.2183,290.22079,1.28E-05,0.90624412,11375.083,19824.886
1781,23.893281,3.62,90,1070,91172.434,-37880.084,-46172.932,15272.26,3533.954,290.20447,1.47E-05,0.8973319,11714.893,18994.279
1804,24.049242,30.613,120,0,107374.18,-34085.995,-44894.256,15612.422,2251.7195,290.22813,2.34E-05,0.90882515,13382.733,18031.267
1796,23.993803,3.621,120,-500,107374.18,-31377.631,-44368.518,15546.922,4045.4806,290.2305,1.30E-05,0.90963499,11680.424,20058.525
1786,23.926788,3.62,120,-1380,106876.66,-26784.891,-43469.005,15383.914,4195.9773,290.2391,1.25E-05,0.90347432,11392.026,20067.691
1810,24.094783,1.617,120,1000,107374.18,-39632.814,-45973.812,15802.31,3933.8896,290.2082,1.35E-05,0.91772668,12057.377,20184.259
1805,24.061276,1.618,120,500,107374.18,-36851.715,-45429.203,15692.391,3640.5363,290.22228,1.45E-05,0.91344349,12035.892,19538.331
1809,24.084138,25.618,120,500,107374.18,-36808.257,-45422.707,15718.86,2543.9059,290.21891,2.08E-05,0.91163146,13110.363,18341.627
1806,24.065254,3.617,120,500,107374.18,-36748.517,-45412.017,15712.236,4008.26,290.21898,1.32E-05,0.91390734,11723.599,19979.229
1811,24.098761,3.62,120,1000,107374.18,-39733.464,-45983.598,15808.461,4146.1312,290.24813,1.28E-05,0.91821484,11800.15,20391.335
1799,24.012686,25.62,120,-500,107374.18,-31246.803,-44352.36,15514.948,2352.7776,290.21473,2.22E-05,0.90538147,13194.78,18044.695
1789,23.945671,25.621,120,-1380,106589.67,-26922.667,-43498.525,15392.106,2334.8669,290.22211,2.23E-05,0.89948755,13091.036,17908.823
1812,24.103295,9.625,120,1000,107374.18,-39597.538,-45956.75,15804.947,3233.4268,290.20185,1.65E-05,0.91768408,12544.437,19238.29
1816,24.132268,3.62,120,1380,107374.18,-41946.15,-46407.247,15873.455,4252.6311,290.21356,1.25E-05,0.91951874,11791.426,20602.856
1795,23.989824,1.618,120,-500,107374.18,-31346.384,-44362.721,15538.104,3675.6205,290.20353,1.43E-05,0.90775002,12002.472,19622.113
1790,23.956317,1.618,120,-1000,107374.04,-28618.533,-43839.41,15478.442,3840.3852,290.21592,1.36E-05,0.90513906,11607.653,19532.933
1798,24.00454,16.623,120,-500,107374.18,-31413.319,-44371.931,15515.701,2950.9131,290.23253,1.78E-05,0.90542303,12504.933,18559.269
1817,24.136803,9.627,120,1380,107374.18,-41587.175,-46342.244,15842.263,3337.1423,290.20785,1.60E-05,0.91805243,12569.429,19458.207
1800,24.023332,1.617,120,0,107374.18,-34067.452,-44892.447,15593.057,4174.7398,290.19772,1.27E-05,0.91211847,11429.825,20045.811
1801,24.02731,5.62,120,0,107374.18,-34068.85,-44894.297,15594.131,3781.5402,290.22692,1.40E-05,0.91202335,11818.206,19638.238
1818,24.143006,16.62,120,1380,107374.18,-42012.18,-46418.348,15821.617,2753.9781,290.21188,1.93E-05,0.91658716,13027.948,18706.83
1808,24.075991,16.622,120,500,107374.18,-36680.595,-45396.393,15717.431,3086.5742,290.211,1.71E-05,0.91328732,12593.922,18978.946
1820,24.161797,1.617,65,-810,59211.789,-26152.625,-44333.735,15914.252,4721.3545,290.35304,1.18E-05,0.94162182,11385.962,21127.129
1821,24.165776,3.617,65,-810,58956.629,-25777.575,-44245.502,15900.733,3775.396,290.22518,1.42E-05,0.92215461,12111.505,19896.253
1827,24.203818,9.624,65,-600,60096.463,-27175.07,-44521.302,15974.516,3878.049,290.2965,1.40E-05,0.92714539,12056.092,20032.575
1802,24.032401,13.607,120,0,107374.18,-34075.264,-44897.052,15578.054,3208.5788,290.21884,1.64E-05,0.90846227,12351.139,19001.013
1823,24.176513,16.622,65,-810,58862.064,-25881.595,-44270.295,15884.798,2935.5258,290.17997,1.84E-05,0.92394335,12908.137,18942.378
1807,24.069789,9.625,120,500,107374.18,-37027.646,-45460.533,15709.371,2990.188,290.24228,1.77E-05,0.91203755,12802.162,18977.171
1832,24.237324,9.626,65,-300,61219.686,-28940.585,-44868.435,16092.11,3803.6442,290.20085,1.43E-05,0.93043263,12331.457,20140.088
1824,24.184659,25.62,65,-810,59302.242,-25985.123,-44300.226,15890.601,2262.5674,290.25233,2.35E-05,0.91776019,13591.224,18274.21
1813,24.109499,16.62,120,1000,107374.18,-39669.941,-45975.046,15775.348,2514.0445,290.20867,2.11E-05,0.91339537,13219.637,18392.383
1831,24.23279,3.618,65,-300,61127.794,-28870.114,-44856.594,16062.973,3939.5116,290.23564,1.36E-05,0.9244916,12264.792,20412.764
1822,24.17031,9.625,65,-810,58866.505,-26171.538,-44328.555,15901.867,3782.6179,290.19042,1.41E-05,0.92239202,12123.62,19970.329
1830,24.228812,1.617,65,-300,61146.583,-28834.18,-44848.001,16059.962,4632.1989,290.21242,1.16E-05,0.92680268,11435.179,21004.619
1815,24.12829,1.617,120,1380,107374.18,-41445.781,-46296.195,15866.665,4460.012,290.18504,1.20E-05,0.92147918,11473.569,20723.149
1826,24.199283,3.621,65,-600,59791.923,-27296.976,-44547.739,15973.523,4008.8508,290.22528,1.33E-05,0.92150265,11935.305,20189.634
1829,24.218166,25.618,65,-600,60089.637,-27083.589,-44492.192,15972.669,2602.4335,290.22657,2.05E-05,0.92003252,13278.152,18645.555
1833,24.243527,16.623,65,-300,61115.952,-28843.472,-44849.276,16045.661,3309.7732,290.22547,1.62E-05,0.92222948,12724.631,19583.096
1814,24.117644,25.62,120,1000,107374.18,-39444.261,-45942.072,15777.126,2519.6732,290.21474,2.10E-05,0.91368858,13267.635,18482.335
1819,24.151151,25.621,120,1380,107374.18,-41981.549,-46442.4,15825.032,2192.0756,290.2189,2.44E-05,0.91829467,13662.385,18168.877
1841,24.304241,3.619,65,300,63719.526,-32134.022,-45486.641,16166.019,4569.43,290.21029,1.19E-05,0.92935523,11777.242,21237.051
1837,24.271387,13.608,65,0,62481.55,-30518.164,-45171.864,16101.364,3568.5347,290.22851,1.51E-05,0.9246743,12479.491,19841.802
1825,24.195304,1.618,65,-600,59954.533,-27371.558,-44561.594,15984.603,4738.5248,290.21767,1.14E-05,0.92677597,11393.677,21154.808
1828,24.21002,16.622,65,-600,59882.171,-27183.416,-44527.798,15978.711,3253.9025,290.25089,1.64E-05,0.92044421,12631.705,19344.81
1836,24.266297,5.62,65,0,62472.052,-30511.421,-45173.221,16100.998,3464.8931,290.23109,1.55E-05,0.92533924,12647.497,19822.402
1844,24.323124,25.619,65,300,63846.367,-32307.897,-45523.767,16118.232,2241.6017,290.22663,2.39E-05,0.92174801,13792.576,18408.636
1846,24.337749,3.618,65,600,65236.963,-33937.981,-45836.118,16192.304,3564.503,290.23054,1.52E-05,0.9288298,12760.5,20128.076
1850,24.367277,1.619,65,810,65785.439,-34919.806,-46033.224,16210.059,4711.8651,290.23201,1.15E-05,0.93279271,11688.273,21430.03
1847,24.342283,9.625,65,600,65324.579,-33739.478,-45792.536,16176.657,3898.4487,290.23929,1.39E-05,0.92787822,12244.203,20272.07
1834,24.251674,25.615,65,-300,61000.172,-28621.944,-44805.941,16042.202,2727.0456,290.23576,1.97E-05,0.92203166,13350.098,18975.467
1835,24.262319,1.62,65,0,62470.819,-30509.9,-45172.892,16120.652,3897.5024,290.24703,1.41E-05,0.92662647,12401.139,20456.75
1853,24.381992,16.623,65,810,65801.474,-34635.373,-45974.635,16149.892,3136.4161,290.20291,1.72E-05,0.92700591,12952.703,19406.217
1852,24.37579,9.626,65,810,65839.136,-34916.517,-46031.867,16170.512,3782.5907,290.30833,1.43E-05,0.92888788,12493.858,20326.718
1838,24.278697,21.614,65,0,62487.059,-30512.203,-45172.275,16078.878,3013.0416,290.22229,1.78E-05,0.92298598,13015.558,19221.472
1855,24.400784,1.618,90,-1070,82402.898,-26429.575,-43936.153,16216.391,4171.5703,290.25777,1.30E-05,0.93094493,12226.425,20854.938
1848,24.348486,16.621,65,600,65256.781,-34083.775,-45864.2,16136.035,3261.1217,290.22566,1.65E-05,0.92531302,12860.721,19631.471
1840,24.300263,1.617,65,300,63742.88,-32150.098,-45488.532,16180.921,4685.9229,290.224,1.15E-05,0.92979696,11596.882,21257.966
1856,24.404763,3.618,90,-1070,82821.494,-26381.43,-43921.352,16197.193,3604.7655,290.27258,1.53E-05,0.93526964,12576.864,20026.267
1857,24.409297,9.624,90,-1070,82228.569,-26179.103,-43884.513,16196.412,3776.0613,290.2594,1.44E-05,0.93099647,12455.246,20222.987
1861,24.43827,3.62,90,-700,83871.372,-28479.687,-44335.996,16265.933,4120.6588,290.21827,1.32E-05,0.93362595,12299.508,20828.361
1864,24.457153,25.62,90,-700,83879.184,-28518.705,-44340.067,16034.318,2521.2184,290.19167,2.12E-05,0.922411,13611.057,18841.196
1845,24.33377,1.615,65,600,65112.836,-33977.822,-45844.3,16197.948,4743.92,290.22434,1.14E-05,0.93079593,11672.783,21504.54
1842,24.308776,9.624,65,300,63770.591,-32126.663,-45486.517,16141.302,3934.1104,290.20271,1.37E-05,0.9254275,12169.831,20282.835
1843,24.314978,16.621,65,300,63766.85,-32188.993,-45498.934,16138.741,3265.9442,290.26144,1.65E-05,0.92461729,12933.944,19692.915
1839,24.28823,30.614,65,0,62502.107,-30511.093,-45170.754,16088.049,1953.9866,290.23649,2.74E-05,0.92203925,14106.48,18133.186
1859,24.423646,25.619,90,-1070,82247.195,-26426.122,-43919.954,16174.255,2465.5866,290.23528,2.19E-05,0.92725489,13631.351,18715.417
1860,24.434291,1.618,90,-700,83635.74,-28263.464,-44292.497,16244.949,4310.5722,290.21208,1.25E-05,0.92962126,11916.26,20792.881
1870,24.501306,1.616,90,0,86644.807,-32158.115,-45051.808,15377.545,4104.6761,290.22862,1.26E-05,0.89291128,11454.627,19961.151
1869,24.490661,25.621,90,-300,85444.732,-30597.722,-44751.916,15367.655,2561.8578,290.21997,2.01E-05,0.88920001,12821.409,18102.157
1863,24.449007,16.621,90,-700,83522.015,-28493.337,-44343.685,16158.278,3177.5126,290.23959,1.70E-05,0.925474,13045.278,19602.116
1865,24.467799,1.616,90,-300,85365.667,-30465.291,-44721.162,15965.669,3612.0733,290.23314,1.48E-05,0.92074831,12361.082,19800.959
1851,24.371256,3.617,65,810,66025.799,-34992.786,-46041.57,16181.69,3832.3013,290.23528,1.41E-05,0.92840973,12334.442,20229.801
1854,24.390138,25.621,65,810,65955.903,-34954.343,-46035.69,16126.64,2453.3987,290.23965,2.20E-05,0.92558606,13665.242,18725.526
1868,24.482514,16.623,90,-300,85162.804,-30550.727,-44745.954,15604.625,3163.3876,290.21996,1.65E-05,0.90224548,12444.411,18992.135
1858,24.4155,16.622,90,-1070,81838.385,-26455.149,-43949.762,16177.764,3060.3776,290.24922,1.78E-05,0.93096169,13140.422,19475.679
1871,24.505284,5.622,90,0,86646.616,-32149.769,-45044.901,15319.037,3729.1042,290.17731,1.37E-05,0.88616252,11572.522,19257.801
1872,24.510375,13.607,90,0,86648.671,-32154.004,-45045.477,15150.412,3290.9431,290.22514,1.54E-05,0.88312456,11804.513,18610.689
1879,24.562111,25.619,90,300,87899.812,-33797.039,-45376.165,14984.146,2557.9344,290.20099,1.96E-05,0.87329569,12470.202,17770.838
1849,24.356632,25.619,65,600,65137.218,-33971.942,-45843.313,16120.421,2281.7003,290.25192,2.35E-05,0.92391145,13746.968,18451.346
1876,24.543228,3.619,90,300,87822.803,-33703.955,-45355.895,15080.826,3493.314,290.20595,1.47E-05,0.86821347,11574.89,18807.807
1862,24.442804,9.625,90,-700,83867.26,-28385.246,-44312.437,16218.95,3503.8567,290.23516,1.55E-05,0.92907107,12679.617,19898.646
1866,24.471777,3.62,90,-300,85290.303,-30552.372,-44743.446,15883.494,4235.1995,290.22071,1.25E-05,0.91656734,11659.091,20397.424
1875,24.539249,1.62,90,300,87867.495,-33650.341,-45339.449,15117.957,3730.7538,290.2202,1.35E-05,0.87387775,11413.196,19108.632
1881,24.576736,3.618,90,700,89886.466,-36201.318,-45837.475,15022.208,4193.5216,290.22445,1.20E-05,0.87916011,10900.429,19572.591
1867,24.476311,9.626,90,-300,85363.899,-30445.884,-44716.968,15711.478,2872.4531,290.23069,1.82E-05,0.9046811,12840.071,18760.414
1878,24.553965,16.622,90,300,87709.16,-33770.396,-45371.478,15014.408,3129.5998,290.21668,1.61E-05,0.87629077,11907.322,18365.284
1882,24.58127,9.627,90,700,89737.423,-36015.807,-45798.333,14997.182,2991.2359,290.22958,1.67E-05,0.86868689,11923.192,18073.324
1873,24.517684,21.615,90,0,86648.096,-32153.017,-45045.066,15033.47,2172.982,290.22382,2.32E-05,0.87610347,12831.672,17303.53
1889,24.629126,25.62,90,1070,91249.031,-37824.825,-46143.001,14989.834,2007.8366,290.21611,2.50E-05,0.87418787,13020.2,17175.75
1884,24.595619,25.621,90,700,89808.553,-35955.821,-45787.356,14975.024,2481.7406,290.23789,2.00E-05,0.86651875,12316.363,17442.273
1883,24.587473,16.621,90,700,89338.974,-35762.95,-45759.603,14966.227,2496.1879,290.24998,2.01E-05,0.8752121,12368.67,17496.239
1891,24.64375,3.619,120,-1380,106506.33,-26431.673,-43412.595,15012.845,3778.4468,290.17644,1.33E-05,0.87484126,11211.343,19006.535
1892,24.648285,9.623,120,-1380,106692.87,-26184.902,-43353.965,15028.382,3533.8216,290.22847,1.42E-05,0.87493669,11533.669,18797.068
1899,24.696141,25.618,120,-1000,107374.18,-28721.855,-43878.839,15149.311,2108.1842,290.27913,2.37E-05,0.87766116,13074.941,17430.16
1880,24.572757,1.619,90,700,89598.576,-36291.113,-45858.978,14992.03,3637.3711,290.21846,1.38E-05,0.87542995,11418.621,18941.197
1877,24.547763,9.623,90,300,87889.245,-33871.745,-45387.965,14991.473,2894.7401,290.16645,1.75E-05,0.88262803,12365.879,18406.333
1890,24.639771,1.619,120,-1380,106596.95,-25422.343,-43219.231,15034.983,4509.2708,290.23365,1.12E-05,0.87683654,10600.71,19954.562
1885,24.606264,1.617,90,1070,91079.348,-38087.098,-46210.306,14970.746,4316.775,290.18859,1.17E-05,0.87709206,10715.973,19593.895
1874,24.527217,30.612,90,0,86657.429,-32165.187,-45051.479,15035.392,2279.6695,290.19297,2.21E-05,0.87665834,12717.682,17425.783
1903,24.721502,16.62,120,-500,107374.18,-31179.005,-44341.136,15224.51,3198.1082,290.22483,1.60E-05,0.8862334,12118.037,18727.134
1894,24.662633,25.62,120,-1380,107022.58,-26807.463,-43491.618,15018.99,1983.9754,290.20971,2.52E-05,0.87129947,12965.946,17052.539
1900,24.706786,1.618,120,-500,107374.18,-31506.197,-44398.738,15215.57,4428.4584,290.1988,1.15E-05,0.88475202,10803.635,19949.446
1886,24.610242,3.62,90,1070,90810.001,-38016.215,-46198.588,15014.451,4220.5864,290.22859,1.20E-05,0.87842262,10969.456,19686.11
1888,24.62098,16.622,90,1070,91322.628,-38027.604,-46189.337,15012.185,2415.8552,290.15857,2.07E-05,0.87219063,12562.601,17540.167
1897,24.681791,9.627,120,-1000,107374.18,-28689.127,-43854.499,15111.896,3588.7197,290.17193,1.40E-05,0.87842796,11662.299,19088.933
1907,24.749363,13.605,120,0,107374.18,-34073.002,-44898.285,15282.745,2704.6369,290.19383,1.89E-05,0.88699338,12565.624,18125.366
1898,24.687994,16.623,120,-1000,107374.18,-28643.037,-43844.919,15114.09,2668.285,290.22375,1.88E-05,0.87727558,12512.665,18016.85
1901,24.710764,3.621,120,-500,107374.18,-31357.649,-44362.145,15201.63,3249.4072,290.20405,1.56E-05,0.88178901,11916.657,18613.403
1887,24.614777,9.625,90,1070,91023.925,-38104.325,-46216.185,14994.418,2986.2318,290.20859,1.68E-05,0.87442616,12101.038,18292.588
1909,24.766204,30.613,120,0,107374.18,-34075.716,-44900.135,15328.043,1753.1213,290.23439,2.91E-05,0.88700579,13510.797,17120.597
1906,24.744271,5.623,120,0,107374.18,-34065.602,-44902.191,15300.442,4172.7724,290.23685,1.23E-05,0.8903748,11258.725,19927.406
1912,24.78675,9.624,120,500,107374.18,-36951.337,-45466.289,15428.6,3540.4823,290.22219,1.45E-05,0.89299886,11979.926,19300.175
1910,24.778237,1.617,120,500,107374.18,-36816.438,-45426.531,15414.388,4268.6638,290.22917,1.21E-05,0.89444775,11381.843,20186.46
1913,24.792953,16.621,120,500,107374.18,-36901.217,-45435.905,15450.864,2889.0532,290.2196,1.78E-05,0.89253988,12622.44,18591.964
1916,24.815723,3.62,120,1000,107374.18,-39810.596,-46011.186,15563.879,4385.5447,290.19495,1.18E-05,0.89974793,11350.01,20418.444
1914,24.801099,25.619,120,500,107374.18,-36717.31,-45407.083,15473.073,2047.3067,290.20226,2.51E-05,0.89190343,13459.433,17679.173
1895,24.673279,1.619,120,-1000,107374.18,-28489.555,-43818.564,15090.618,4529.31,290.27412,1.15E-05,0.89431421,10833.473,20166.315
1905,24.740293,1.618,120,0,107374.18,-34072.673,-44897.298,15319.155,4548.1307,290.23795,1.13E-05,0.89169993,10990.077,20417.074
1915,24.811744,1.618,120,1000,107374.18,-39476.454,-45939.399,15561.28,4603.9075,290.21531,1.13E-05,0.89933569,10972.759,20485.766
1896,24.677257,3.619,120,-1000,107374.18,-28228.353,-43772.639,15098.431,4004.0631,290.23519,1.26E-05,0.87939748,11129.795,19407.69
1893,24.654487,16.621,120,-1380,107163.89,-26762.565,-43466.661,15006.53,2667.9409,290.25359,1.87E-05,0.87227459,12391.251,17903.89
1908,24.756671,21.616,120,0,107374.18,-34080.074,-44894.955,15311.526,2827.341,290.24068,1.82E-05,0.88994282,12559.556,18399.363
1917,24.820258,9.624,120,1000,107374.18,-39689.43,-45989.683,15568.037,3585.8091,290.22456,1.45E-05,0.90087445,12058.106,19440.642
1923,24.859967,16.62,120,1380,107374.18,-41864.002,-46399.969,15614.149,3028.9125,290.16891,1.72E-05,0.90144629,12670.118,18929.205
1920,24.845251,1.62,120,1380,107374.18,-41664.882,-46369.585,15659.446,4516.3878,290.12952,1.16E-05,0.90487746,11152.345,20479.11
1904,24.729647,25.619,120,-500,107374.18,-31162.065,-44337.477,15229.226,2455.1886,290.21266,2.07E-05,0.88308732,12741.416,17818.503
1924,24.868113,25.621,120,1380,107374.18,-42109.87,-46440.098,15596.137,1989.6698,290.2319,2.62E-05,0.89959445,13600.356,17714.887
1902,24.715299,9.623,120,-500,107374.18,-31171.029,-44344.959,15220.013,3753.1604,290.29188,1.35E-05,0.88352858,11438.487,19169.998
1925,24.878759,1.618,120,-1380,106721.37,-27095.432,-43547.863,15676.889,4553.7377,290.13829,1.15E-05,0.90652308,11124.368,20521.612
1929,24.901621,25.619,120,-1380,106024.13,-26360.174,-43414.527,15669.313,2202.3909,290.22863,2.37E-05,0.90360192,13394.624,17924.124
1931,24.916244,3.619,120,-1000,107374.18,-28483.306,-43829.131,15758.755,4025.1103,290.19721,1.31E-05,0.90982218,11914.533,20246.427
1934,24.935128,25.621,120,-1000,107374.18,-28634.198,-43838.957,15759.523,2299.7887,290.20383,2.27E-05,0.90354891,13369.514,18102.405
1933,24.926981,16.622,120,-1000,107374.18,-28946.466,-43898.327,15754.717,3150.2163,290.23177,1.66E-05,0.90600231,12535.522,19030.579
1928,24.893474,16.621,120,-1380,106747.6,-26794.307,-43477.228,15650.421,2774.3931,290.24795,1.88E-05,0.90447153,12845.607,18590.726
1918,24.82646,16.621,120,1000,107374.18,-39794.108,-46000.578,15567.558,2804.1823,290.2184,1.84E-05,0.89640786,12683.81,18463.907
1911,24.782216,3.619,120,500,107374.18,-37049.108,-45469.948,15439.266,4395.995,290.20773,1.17E-05,0.89611087,11093.334,20227.666
1939,24.968635,25.62,120,-500,107374.18,-31338.037,-44371.849,15845.799,2485.1294,290.19445,2.11E-05,0.90668569,13410.615,18532.426
1936,24.949752,3.618,120,-500,107374.18,-31353.867,-44386.444,15832.382,3861.3398,290.24932,1.36E-05,0.90816736,11938.592,19889.125
1938,24.960489,16.621,120,-500,107374.18,-31360.692,-44380.236,15847.288,3219.063,290.23547,1.64E-05,0.90803721,12586.356,19241.896
1935,24.945774,1.617,120,-500,107374.18,-31250.504,-44359.802,15829.037,3420.3587,290.21274,1.54E-05,0.9098669,12460.206,19494.228
1937,24.954286,9.627,120,-500,107374.18,-31345.561,-44383.237,15832.893,3310.0474,290.2342,1.59E-05,0.90651105,12477.273,19296.323
1942,24.988349,13.608,120,0,107374.18,-34058.324,-44900.587,15883.832,3518.4277,290.22135,1.50E-05,0.91087326,12497.059,19756.992
1919,24.834606,25.62,120,1000,107374.18,-39684.701,-45972.291,15559.892,2325.7592,290.22335,2.22E-05,0.89477886,13166.275,17955.978
1922,24.853765,9.624,120,1380,107374.18,-41715.207,-46372.546,15641.189,3632.0357,290.20177,1.43E-05,0.90229672,11970.684,19484.912
1932,24.920779,9.626,120,-1000,107350.39,-28770.781,-43891.749,15749.625,3692.5594,290.21715,1.42E-05,0.90710678,12031.328,19652.339
1921,24.849229,3.62,120,1380,107374.18,-42126.686,-46468.179,15644.806,3507.2549,290.23512,1.48E-05,0.90047646,12187.346,19452.664
1926,24.882737,3.619,120,-1380,106866.79,-26872.466,-43488.288,15678.258,3967.1898,290.19135,1.33E-05,0.91014576,11754.431,19968.862
1941,24.983259,5.622,120,0,107374.18,-34063.505,-44902.849,15904.905,3807.393,290.22918,1.39E-05,0.91103199,12145.175,19972.633
1943,24.995658,21.617,120,0,107374.18,-34067.452,-44904.082,15871.103,2394.4873,290.223,2.19E-05,0.90731611,13478.72,18424.755
1946,25.021203,3.621,120,500,107374.18,-36816.562,-45434.301,15892.61,3632.7205,290.21149,1.45E-05,0.91206224,12224.809,19696.171
1948,25.03194,16.621,120,500,107374.18,-36845.63,-45437.426,15871.484,3211.1678,290.21918,1.66E-05,0.91798279,12840.548,19472.219
1952,25.059245,9.623,120,1000,107374.18,-40026.326,-46045.394,15895.993,3150.6527,290.19969,1.68E-05,0.91272904,12771.716,19252.971
1940,24.97928,1.618,120,0,107374.18,-34061.942,-44903.877,15922.098,4148.0674,290.22112,1.27E-05,0.9118862,11982.388,20546.844
1930,24.912266,1.618,120,-1000,107134.99,-28532.479,-43830.775,15754.969,4182.1184,290.2346,1.25E-05,0.9077836,11585.646,20208.476
1927,24.887272,9.626,120,-1380,106691.64,-26991.411,-43535.405,15653.492,3643.7061,290.18637,1.44E-05,0.90600221,12089.635,19642.375
1950,25.050732,1.618,120,1000,107374.18,-39734.163,-45995.48,15926.975,3799.571,290.22523,1.39E-05,0.91349038,12115.245,19946.755
1954,25.073593,25.62,120,1000,107374.18,-39427.322,-45944.662,15904.894,2304.0337,290.1926,2.30E-05,0.91251138,13634.243,18387.848
1947,25.025737,9.624,120,500,107374.18,-36993.315,-45459.546,15886.936,3965.5822,290.21929,1.33E-05,0.91221252,11884.755,20064.669
1962,25.126259,9.626,15,-290,12990.764,-25635.81,-45095.555,16046.262,3222.5916,290.19356,1.63E-05,0.91390291,12873.56,19511.39
1944,25.005192,30.613,120,0,107374.18,-34070.124,-44900.957,15835.136,2214.5036,290.20626,2.38E-05,0.90793458,13546.349,18102.308
1955,25.084239,1.619,120,1380,107374.18,-41653.082,-46368.558,15975.469,3836.7114,290.21261,1.38E-05,0.91636292,12323.595,20236.374
1953,25.065447,16.62,120,1000,107374.18,-39627.305,-45988.203,15905.949,3298.5919,290.20729,1.60E-05,0.91321563,12610.383,19448.324
1957,25.092751,9.625,120,1380,107374.18,-41689.058,-46358.772,15968.864,3058.9878,290.21365,1.73E-05,0.91345956,12840.832,19149.148
1956,25.088217,3.619,120,1380,107374.18,-41474.684,-46323.413,15992.468,4133.9437,290.20516,1.29E-05,0.91707429,11904.7,20485.906
1965,25.151253,1.617,15,-200,13275.731,-26090.376,-45187.693,16291.926,4663.4435,290.20496,1.17E-05,0.93641231,11910.375,21559.241
1964,25.140608,25.621,15,-290,12893.404,-25624.832,-45095.637,16037.496,1879.2202,290.23167,2.81E-05,0.910473,14069.755,17931.235
1963,25.132462,16.62,15,-290,12675.577,-25509.094,-45076.806,16046.799,2569.4158,290.19347,2.06E-05,0.91272467,13424.563,18744.012
1960,25.117746,1.617,15,-290,13106.749,-25617.637,-45088.031,16075.014,4651.7607,290.19647,1.14E-05,0.91806685,11442.722,21024.076
1945,25.017224,1.619,120,500,107374.18,-36747.283,-45417.403,15904.366,3728.7218,290.1937,1.42E-05,0.91507259,12305.391,20028.972
1949,25.040086,25.62,120,500,107374.18,-36861.953,-45440.427,15879.901,2638.906,290.22949,2.01E-05,0.91183659,13150.141,18579.657
1951,25.05471,3.619,120,1000,107374.18,-39287.079,-45912.715,15930.303,4156.3223,290.21065,1.28E-05,0.91518303,11773.757,20342.455
1961,25.121724,3.619,15,-290,12764.221,-25659.985,-45100.9,16066.139,4344.518,290.18155,1.22E-05,0.91604247,11692.939,20647.667
1958,25.098954,16.622,120,1380,107374.18,-41761.173,-46377.932,15966.665,2506.4854,290.19684,2.11E-05,0.91285182,13498.207,18666.965
1959,25.107101,25.618,120,1380,107374.18,-41519.253,-46357.539,15985.903,2347.7504,290.18561,2.26E-05,0.91405835,13555.639,18405.401
1980,25.260648,1.619,15,100,14711.256,-27737.48,-45501.483,16098.837,4875.6434,290.22091,1.10E-05,0.9208491,11452.292,21564.658
1973,25.201138,21.618,15,-100,13764.874,-26656.898,-45292.948,16033.954,2788.6181,290.20561,1.90E-05,0.91311078,13177.468,18923.714
1974,25.210672,30.614,15,-100,13736.505,-26662.901,-45294.51,16007.76,2318.1618,290.22256,2.28E-05,0.91158679,13593.95,18368.222
1975,25.222704,1.616,15,0,14220.838,-27213.224,-45401.82,16104.349,4501.5937,290.21156,1.18E-05,0.91864922,11608.997,20887.891
1967,25.159766,9.627,15,-200,13461.282,-26123.597,-45179.717,16100.376,3681.1403,290.10637,1.44E-05,0.91546631,12538.213,20160.757
1982,25.269717,13.608,15,100,14586.473,-27754.584,-45507.404,16049.146,3063.4164,290.24475,1.73E-05,0.91462718,13002.878,19297.657
1987,25.307105,9.625,15,200,15025.292,-28275.51,-45612.247,16095.82,3493.1255,290.20993,1.52E-05,0.91634162,12720.003,19933.32
1984,25.286559,30.615,15,100,14693.454,-27745.827,-45503.662,16035.893,2088.8784,290.20819,2.53E-05,0.91272153,13959.134,18268.906
1979,25.248616,30.613,15,0,14237.449,-27221.283,-45413.662,16016.059,2340.5124,290.26316,2.26E-05,0.91204018,13704.673,18537.771
1981,25.264627,5.62,15,100,14596.587,-27773.456,-45508.966,16079.278,3653.1565,290.2009,1.45E-05,0.9164477,12481.725,20048.023
1985,25.298592,1.616,15,200,15054.113,-28326.575,-45621.991,16128.186,4433.9051,290.21192,1.21E-05,0.92137166,11863.836,21032.77
1969,25.174115,25.619,15,-200,13313.228,-26110.07,-45183.459,16041.482,2105.7974,290.21624,2.53E-05,0.91435883,13946.337,18277.532
1986,25.302571,3.617,15,200,15233.374,-28411.066,-45637.985,16128.961,4218.9651,290.26142,1.27E-05,0.92071032,12095.846,20826.083
1972,25.193829,13.607,15,-100,13807.264,-26669.315,-45289.7,16053.582,3000.6447,290.18108,1.78E-05,0.915946,13009.827,19196.941
1970,25.184761,1.616,15,-100,13703.366,-26557.565,-45273.583,16102.665,4542.3241,290.14623,1.17E-05,0.91735932,11583.433,20957.557
1971,25.188739,5.621,15,-100,13745.756,-26660.146,-45297.882,16079.718,4365.1732,290.19491,1.22E-05,0.91671165,11705.593,20710.074
1995,25.365607,1.618,25,-400,22331.488,-25711.831,-44932.534,16298.977,4257.1066,290.22585,1.26E-05,0.93150804,12229.577,21008.585
1977,25.231773,13.607,15,0,14221.373,-27221.118,-45412.428,16050.752,3522.2679,290.22895,1.52E-05,0.91725284,12550.637,19803.09
1976,25.226682,5.622,15,0,14221.373,-27213.923,-45400.135,16077.778,4087.0614,290.21972,1.30E-05,0.91729149,12081.311,20556.436
1989,25.321454,25.619,15,200,15234.69,-28344.871,-45619.154,16086.343,2175.4097,290.30144,2.49E-05,0.92312516,13846.6,18308.916
1988,25.313308,16.621,15,200,15236.581,-28336.895,-45616.523,16080.006,3015.305,290.21167,1.76E-05,0.91454491,13132.589,19364.39
1968,25.165969,16.624,15,-200,13288.805,-26100.737,-45187.447,16053.554,2684.9109,290.18628,1.97E-05,0.91287493,13394.221,18947.678
1966,25.155231,3.62,15,-200,13259.573,-26108.796,-45184.651,16123.736,4510.4553,290.1231,1.18E-05,0.91892711,11615.108,20924.922
1990,25.332099,1.618,15,290,15515.628,-28813.211,-45713.02,16178.136,4017.4149,290.23879,1.33E-05,0.92281241,12290.052,20615.645
1978,25.239082,21.615,15,0,14233.625,-27216.184,-45401.286,16029.854,2548.9724,290.20368,2.07E-05,0.91296646,13524.143,18785.321
1983,25.277026,21.613,15,100,14747.849,-27793.931,-45515.627,16059.751,2827.1729,290.20116,1.87E-05,0.91366391,13145.28,18972.457
1998,25.379485,10.615,25,-400,22274.832,-25595.147,-44908.07,16195.722,3236.1505,290.22449,1.64E-05,0.91829301,13048.235,19747.32
1993,25.346815,16.621,15,290,15567.556,-28819.625,-45713.225,16130.585,2596.9502,290.20697,2.05E-05,0.91612189,13587.246,18942.582
1999,25.385963,15.608,25,-400,22408.907,-25628.615,-44910.414,16196.864,3122.2712,290.12565,1.71E-05,0.91784081,13044.36,19470.105
1991,25.336078,3.62,15,290,15491.288,-28739.04,-45699.699,16150.486,3642.625,290.22477,1.46E-05,0.91830828,12649.023,20167.421
2001,25.397806,3.618,25,-300,22569.995,-26157.722,-45018.341,16263.693,4016.0698,290.20424,1.33E-05,0.92147893,12368.148,20674.235
2005,25.425111,1.618,25,-150,23365.404,-27044.941,-45188.721,16272.064,4362.3699,290.16241,1.23E-05,0.92238713,12093.477,21122.563
1994,25.354962,25.618,15,290,15787.479,-28915.916,-45726.834,16131.188,1925.6514,290.22824,2.76E-05,0.91401358,14115.396,18098.786
2006,25.429089,3.619,25,-150,23262.699,-27036.225,-45185.843,16265.588,4130.6738,290.19537,1.29E-05,0.92083052,12312.319,20867.762
1992,25.340612,9.626,15,290,15359.72,-28796.518,-45712.526,16248.981,3029.7621,290.22381,1.76E-05,0.9184087,13075.28,19321.588
2000,25.393828,1.619,25,-300,22924.611,-26296.362,-45029.976,16248.85,3600.9274,290.12487,1.48E-05,0.92116426,12614.922,20038.179
2003,25.408262,14.619,25,-300,22610.905,-26231.976,-45035.527,16207.07,3019.9017,290.17772,1.76E-05,0.91746484,13120.91,19348.373
2004,25.415852,20.626,25,-300,22694.203,-26217.462,-45031.251,16207.807,2871.8625,290.18992,1.86E-05,0.91752587,13255.999,19178.274
2010,25.458617,1.618,25,0,24017.363,-27884.219,-45355.073,16285.589,4409.4026,290.20205,1.22E-05,0.92254607,11883.518,20976.856
2018,25.511277,16.621,25,150,24668.253,-28732.708,-45519.656,16235.331,2765.0428,290.21657,1.94E-05,0.91951172,13417.294,19133.655
2014,25.484528,30.617,25,0,24026.161,-27878.134,-45351.537,16199.933,2379.8959,290.21344,2.23E-05,0.91644585,13730.564,18631.486
1997,25.374119,6.612,25,-400,22293.292,-25680.091,-44924.599,16216.621,3651.144,290.23675,1.46E-05,0.91999662,12583.691,20101.824
2002,25.40234,8.613,25,-300,22720.517,-26268.856,-45038.158,16213.992,3532.8631,290.21007,1.50E-05,0.91908157,12791.064,20094.804
2017,25.505074,9.628,25,150,24617.846,-28638.966,-45500.866,16247.145,3452.9172,290.22181,1.55E-05,0.91943484,12868.62,19986.986
2008,25.439826,16.622,25,-150,23325.44,-27054.603,-45190.16,16220.095,2803.9553,290.21038,1.90E-05,0.91720905,13343.377,19119.411
2007,25.433623,9.625,25,-150,23458.776,-27076.188,-45193.162,16240.112,3553.3282,290.21082,1.50E-05,0.91877916,12726.538,20096.694
2021,25.534047,3.619,25,300,25384.31,-29527.665,-45670.466,16279.404,4369.0174,290.21404,1.23E-05,0.92214791,11953.795,20943.75
1996,25.369585,3.62,25,-400,22461.658,-25722.11,-44930.725,16215.882,4017.3174,290.23459,1.33E-05,0.91933222,12203.087,20500.358
2024,25.552093,20.625,25,300,25465.841,-29552.909,-45674.248,16226.779,2522.5073,290.22158,2.12E-05,0.9193484,13666.489,18859.369
2009,25.447972,25.62,25,-150,23376.834,-27051.478,-45186.995,16201.521,2242.2306,290.2125,2.37E-05,0.91699901,13981.801,18609.098
2028,25.57523,10.614,25,400,25904.537,-30056.28,-45770.375,16274.075,3446.7062,290.20069,1.55E-05,0.91926793,12920.602,20036.075
2011,25.462596,5.622,25,0,24016.171,-27883.562,-45353.592,16270.622,4110.4826,290.21134,1.30E-05,0.92079647,12205.217,20744.682
2012,25.467687,13.607,25,0,24016.582,-27883.233,-45352.482,16229.994,3720.042,290.21426,1.44E-05,0.91879578,12465.769,20144.545
2027,25.569864,6.611,25,400,25719.15,-30088.431,-45781.189,16275.928,3957.3466,290.2076,1.35E-05,0.92114928,12288.117,20443.156
2026,25.56533,3.619,25,400,26020.892,-30207.829,-45801.54,16307.458,4305.0422,290.20864,1.25E-05,0.92283458,12009.658,20874.069
2031,25.593551,3.62,40,-550,36387.609,-25856.803,-44693.08,16299.588,3814.9624,290.22846,1.41E-05,0.92325933,12628.007,20527.7
2016,25.500539,3.622,25,150,24683.342,-28673.585,-45505.965,16287.724,4341.4078,290.19859,1.24E-05,0.92334013,12034.263,21042.949
2020,25.530069,1.617,25,300,25085.199,-29474.956,-45665.902,16298.453,4538.5676,290.2123,1.18E-05,0.92300241,11750.845,21113.63
2015,25.496561,1.618,25,150,24601.4,-28632.388,-45499.633,16320.044,4573.9319,290.19963,1.18E-05,0.92457929,11937.397,21420.694
2022,25.538581,8.615,25,300,25194.482,-29414.064,-45651.224,16263.498,3789.5531,290.23009,1.41E-05,0.92150712,12612.162,20446.424
2029,25.581708,15.609,25,400,25875.099,-30163.302,-45796.853,16287.931,2965.244,290.21642,1.80E-05,0.92119628,13254.783,19363.601
2013,25.474995,21.615,25,0,24022.667,-27886.769,-45352.524,16214.276,2883.5479,290.21608,1.84E-05,0.91596336,13232.429,19179.612
2019,25.519423,25.619,25,150,24560.943,-28684.151,-45509.459,16215.483,2233.9555,290.19697,2.38E-05,0.91832371,13897.588,18511.574
2034,25.611597,20.625,40,-550,36213.57,-25940.43,-44712.815,16255.267,2641.8444,290.22516,2.02E-05,0.91938764,13529.867,18979.8
2035,25.620854,1.62,40,-400,36838.394,-26805.282,-44881.469,16371.205,4521.9842,290.21209,1.19E-05,0.92712134,11835.589,21167.027
2033,25.604007,14.618,40,-550,35960.877,-25606.207,-44648.306,16262.427,2785.293,290.21899,1.92E-05,0.92044644,13497.954,19252.429
2036,25.624833,3.619,40,-400,36821.002,-26667.301,-44855.238,16312.82,4264.5975,290.22376,1.26E-05,0.92488471,12203.429,21019.551
2038,25.635571,16.623,40,-400,37006.143,-26662.819,-44857.622,16261.447,3101.9612,290.23279,1.72E-05,0.92076507,13156.481,19540.771
2044,25.677224,25.619,40,-200,37741.566,-27806.389,-45078.903,16272.566,2661.4257,290.28652,2.07E-05,0.93329324,13512.112,18994.828
2037,25.629368,9.624,40,-400,36799.088,-26557.853,-44832.542,16288.241,3697.4209,290.22696,1.45E-05,0.92262944,12554.159,20191.053
2023,25.544502,14.622,25,300,25359.106,-29358.189,-45637.245,16237.981,3253.2908,290.21078,1.64E-05,0.91845563,12927.826,19636.436
2041,25.658341,3.62,40,-200,37719.775,-27776.663,-45084.413,16323.361,4201.4774,290.22206,1.28E-05,0.92535087,12173.548,20898.785
2032,25.598085,8.613,40,-550,36470.415,-25870.905,-44693.944,16308.077,3249.6462,290.22161,1.65E-05,0.92140623,12987.409,19673.308
2042,25.662875,9.626,40,-200,37745.348,-27786.736,-45070.639,16311.603,3152.1518,290.23027,1.70E-05,0.9211959,13089.435,19575.141
2025,25.561351,1.619,25,400,25633.59,-30024.292,-45771.979,16321.694,4519.1923,290.19801,1.19E-05,0.92440492,11999.106,21372.814
2048,25.704248,21.615,40,0,38614.436,-28882.202,-45281.559,16284.902,2961.1577,290.20848,1.81E-05,0.92192442,13383.363,19496.415
2051,25.729792,3.619,40,200,39269.028,-29943.049,-45490.218,16373.432,4190.8474,290.20366,1.29E-05,0.92744896,12174.109,20806.022
2030,25.589573,1.616,40,-550,36134.053,-25752.412,-44675.236,16306.759,4264.3434,290.21838,1.26E-05,0.92437198,12062.394,20903.525
2052,25.734327,9.625,40,200,39409.147,-30035.722,-45511.926,16347.001,3704.2385,290.2327,1.46E-05,0.92522446,12614.81,20298.059
2043,25.669078,16.621,40,-200,37732.274,-27771.236,-45067.802,16293.189,3256.9125,290.23071,1.65E-05,0.92400088,12993.942,19728.321
2039,25.643716,25.62,40,-400,37044.914,-26771.404,-44871.437,16232.998,2476.2816,290.22172,2.16E-05,0.92066068,13801.65,18920.189
2053,25.740529,16.62,40,200,39502.396,-29932.195,-45485.448,16309.204,3159.8027,290.20738,1.70E-05,0.92352543,13223.77,19748.857
2046,25.691848,5.621,40,0,38615.135,-28882.901,-45281.6,16333.753,3959.5384,290.36912,1.37E-05,0.93002593,12370.14,20527.628
2040,25.654362,1.62,40,-200,37739.387,-27831.264,-45077.958,16317.72,3860.3385,290.22239,1.39E-05,0.9258419,12504.019,20508.546
2045,25.68787,1.617,40,0,38612.586,-28877.432,-45292.496,16354.785,3886.3502,290.21341,1.39E-05,0.92614858,12511.147,20504.389
2063,25.807263,14.621,40,550,41080.841,-32068.937,-45903.177,16318.918,2847.0555,290.23065,1.88E-05,0.92312985,13424.462,19320.467
2058,25.774037,16.622,40,400,40203.077,-31131.435,-45718.077,16299.329,2966.0449,290.20031,1.80E-05,0.92237238,13329.233,19486.222
2054,25.748676,25.619,40,200,39495.777,-29961.715,-45488.738,16273.121,2526.1047,290.19622,2.14E-05,0.9248486,13766.338,18979.217
2047,25.696939,13.608,40,0,38620.028,-28874.061,-45288.096,16300.964,3496.1678,290.2172,1.54E-05,0.92467651,12943.497,20168.352
2061,25.796807,3.618,40,550,41159.083,-32174.48,-45922.295,16367.022,3908.1383,290.21487,1.38E-05,0.92600677,12574.65,20677.895
2064,25.814853,20.625,40,550,41068.959,-32153.634,-45920.116,16318.141,2433.5571,290.21341,2.21E-05,0.92365166,13840.073,18870.745
2062,25.801341,8.614,40,550,41088.776,-31929.846,-45875.671,16355.666,3668.4262,290.22508,1.46E-05,0.92527426,12709.738,20325.141
2065,25.824111,1.617,65,-810,59774.244,-26132.026,-44299.24,16397.803,4147.3228,290.2169,1.30E-05,0.92798345,12250.905,20774.044
2069,25.846974,25.615,65,-810,60063.16,-25889.325,-44244.228,16328.719,2187.9454,290.20174,2.46E-05,0.92344973,14094.826,18593.962
2067,25.832624,9.625,65,-810,59243.201,-26052.757,-44292.743,16369.449,3383.646,290.22584,1.59E-05,0.9255794,12962.738,19928.262
2066,25.828089,3.619,65,-810,59267.377,-25811.7,-44243.981,16395.495,3934.5714,290.23339,1.38E-05,0.9298794,12608.591,20757.237
2050,25.725814,1.617,40,200,39483.154,-30006.654,-45496.015,16359.404,4657.4759,290.19809,1.18E-05,0.93638583,11950.597,21594.898
2049,25.713781,30.612,40,0,38619.329,-28882.284,-45280.983,16277.281,2324.2907,290.21142,2.30E-05,0.92103082,13888.127,18688.449
2057,25.767834,9.626,40,400,40554.035,-31260.618,-45743.609,16345.706,3714.1869,290.1777,1.46E-05,0.92732147,12772.492,20445.467
2076,25.895104,3.618,65,-300,61524.472,-28871.347,-44837.558,16414.183,4119.9144,290.20718,1.31E-05,0.92827352,12402.83,20886.826
2071,25.861596,3.62,65,-600,60391.792,-27332.787,-44537.789,16402.356,3984.3803,290.21827,1.35E-05,0.92845593,12479.298,20755.55
2056,25.7633,3.614,40,400,40536.314,-31296.306,-45749.324,16354.578,4125.8891,290.18794,1.31E-05,0.92668292,12193.902,20700.856
2079,25.913987,25.62,65,-300,61533.106,-28791.626,-44820.865,16342.278,2263.4148,290.21208,2.38E-05,0.92335606,14084.659,18756.826
2074,25.88048,25.62,65,-600,60731.773,-27441.33,-44554.646,16326.127,2388.3408,290.20847,2.24E-05,0.92162119,13943.781,18877.946
2073,25.872334,16.621,65,-600,60166.44,-26966.617,-44467.03,16381.84,2483.6896,290.21884,2.17E-05,0.92714545,13941.295,19070.432
2077,25.899637,9.627,65,-300,61603.537,-28951.193,-44851.373,16390.258,3563.1371,290.19855,1.51E-05,0.92685701,12860.137,20250.721
2055,25.759321,1.62,40,400,40277.907,-30896.504,-45673.179,16343.699,4475.8426,290.20727,1.20E-05,0.92676593,11882.773,21123.803
2059,25.782183,25.619,40,400,40216.892,-31104.381,-45716.556,16295.102,2310.2209,290.21567,2.32E-05,0.92167825,13881.578,18645.967
2060,25.792828,1.616,40,550,41058.433,-31886.264,-45867.078,16381.839,4114.2107,290.22588,1.31E-05,0.92716924,12259.154,20728.028
2070,25.857618,1.619,65,-600,60576.07,-27241.059,-44515.052,16416.024,4197.5074,290.21587,1.29E-05,0.92895018,12388.346,21066.16
2091,26.000062,3.618,65,600,65538.789,-34129.865,-45860.869,16545.605,4376.3173,290.21756,1.24E-05,0.9426443,12399.436,21396.948
2088,25.977292,16.621,65,300,64080.723,-32265.919,-45499.962,16382.551,2677.8441,290.20276,2.01E-05,0.92453896,13640.813,19188.621
2084,25.950544,30.611,65,0,62817.214,-30542.792,-45161.75,16354.585,2383.8753,290.21163,2.25E-05,0.92346876,13970.748,18886.666
2083,25.941011,21.614,65,0,62823.381,-30535.227,-45162.408,16376.785,2835.3815,290.18886,1.89E-05,0.92489268,13612.35,19477.367
2092,26.004597,9.625,65,600,65317.261,-33791.037,-45798.827,16434.156,3734.1174,290.18982,1.44E-05,0.92728265,12806.355,20539.867
2089,25.985438,25.619,65,300,64101.321,-32257.86,-45499.181,16375.235,2179.816,290.21828,2.46E-05,0.92374035,14098.193,18594.605
2072,25.866131,9.627,65,-600,60329.873,-27407.78,-44553.207,16396.646,3379.1857,290.2104,1.59E-05,0.92603664,12948.18,19907.871
2068,25.838827,16.622,65,-810,59432.742,-26081.948,-44295.95,16342.898,2788.0386,290.21556,1.92E-05,0.92386466,13503.702,19255.5
2081,25.928611,5.62,65,0,62819.023,-30537.776,-45161.955,16410.955,4016.898,290.20441,1.34E-05,0.9270184,12531.696,20846.122
2087,25.971089,9.626,65,300,64055.93,-32135.954,-45473.607,16435.919,3802.1518,290.20526,1.42E-05,0.92903004,12640.265,20489.624
2078,25.905841,16.622,65,-300,61540.343,-28830.15,-44829.705,16397.26,3041.6142,290.20744,1.77E-05,0.92659344,13309.983,19569.209
2080,25.924632,1.618,65,0,62821.695,-30530.129,-45162.367,16451.209,4338.4464,290.20426,1.24E-05,0.92948078,12317.53,21285.167
2090,25.996083,1.619,65,600,65312.615,-33914.34,-45820.371,16474.911,4518.0301,290.20591,1.20E-05,0.9290807,11935.74,21253.916
2102,26.071611,9.626,90,-1070,82164.635,-26424.189,-43929.205,16452.064,3629.2012,290.19334,1.49E-05,0.92684835,12907.331,20409.033
2093,26.010799,16.62,65,600,65411.62,-34052.898,-45847.959,16409.174,3107.2177,290.18619,1.73E-05,0.92502991,13301.843,19733.521
2075,25.891126,1.617,65,-300,61504.819,-28796.231,-44822.387,16417.811,4232.5046,290.21288,1.28E-05,0.92946299,12265.528,21052.503
2097,26.038104,9.625,65,810,66468.28,-34794.529,-45984.255,16453.995,3584.3513,290.19438,1.50E-05,0.92802316,12847.615,20233.566
2100,26.063099,1.614,90,-1070,82414.452,-25934.387,-43822.964,16507.856,4521.6758,290.19039,1.20E-05,0.93026071,11978.383,21316.698
2101,26.067077,3.618,90,-1070,82566.866,-26375.221,-43910.168,16485.848,4155.762,290.19301,1.30E-05,0.93040758,12478.424,21105.485
2086,25.966555,3.618,65,300,64124.552,-32300.25,-45507.321,16448.265,4260.2445,290.19231,1.27E-05,0.9287099,12368.349,21184.469
2082,25.933701,13.609,65,0,62823.175,-30534.898,-45161.791,16387.667,3085.7756,290.19453,1.74E-05,0.92437741,13231.207,19591.621
2085,25.962576,1.617,65,300,64003.714,-32045.173,-45455.393,16439.291,4490.9393,290.1974,1.20E-05,0.92840661,11997.776,21235.83
2103,26.077814,16.62,90,-1070,82428.637,-26147.198,-43867.614,16441.172,2969.9325,290.1911,1.81E-05,0.92585003,13426.97,19573.828
2108,26.111322,16.62,90,-700,84013.878,-28203.971,-44265.443,16452.636,3144.5642,290.19176,1.71E-05,0.92690725,13344.438,19856.39
2110,26.130113,1.616,90,-300,85662.068,-30454.477,-44709.156,16510.196,4575.4905,290.19562,1.18E-05,0.93146,12014.105,21535.612
2109,26.119467,25.619,90,-700,84029.789,-28275.141,-44281.355,16429.9,2461.5032,290.18705,2.18E-05,0.92418114,13998.543,19076.174
2095,26.029591,1.618,65,810,66196.591,-35168.922,-46068.788,16493.575,4505.7073,290.18935,1.20E-05,0.93074372,12197.972,21532.341
2098,26.044306,16.622,65,810,66245.765,-35010.095,-46034.375,16429.449,2944.421,290.18251,1.83E-05,0.9254393,13444.048,19502.104
2094,26.018946,25.62,65,600,65466.303,-34156.219,-45869.257,16407.836,2280.7118,290.18262,2.38E-05,0.92485398,14086.005,18802.975
2111,26.134091,3.62,90,-300,85688.381,-30547.973,-44728.727,16489.983,4196.6794,290.18741,1.29E-05,0.92776068,12263.927,20920.699
2096,26.033569,3.62,65,810,66149.802,-34813.689,-45998.194,16467.841,3735.124,290.19465,1.45E-05,0.92905586,12685.972,20398.482
2117,26.172689,13.608,90,0,86864.65,-32155.361,-45046.957,16443.885,3468.0803,290.19064,1.55E-05,0.92598762,13042.528,20223.189
2119,26.189531,30.613,90,0,86860.457,-32164.159,-45049.465,16411.611,2306.8282,290.20999,2.33E-05,0.92270099,14083.312,18824.113
2113,26.144828,16.623,90,-300,85688.916,-30543.902,-44727.452,16440.734,3263.7844,290.1847,1.65E-05,0.9247399,16542.677,16544.051
2112,26.138626,9.626,90,-300,85546.41,-30465.208,-44714.994,16618.866,3829.5879,290.19314,1.42E-05,0.93119051,12789.861,20717.998
2104,26.08596,25.621,90,-1070,82423.086,-26210.433,-43879.62,16462.73,2365.2668,290.19857,2.28E-05,0.92466491,14037.903,18910.986
2107,26.105118,9.628,90,-700,84216.658,-28437.997,-44315.233,16469.774,3734.8921,290.19558,1.48E-05,0.92807346,12878.316,20599.109
2099,26.052453,25.62,65,810,66046.932,-35085.294,-46051.849,16404.868,2313.9403,290.18678,2.32E-05,0.92294657,14102.629,18886.412
2105,26.096606,1.617,90,-700,84059.68,-28148.178,-44255.904,16538.632,4476.7671,290.19785,1.22E-05,0.93672035,12118.619,21383.199
2122,26.210076,9.626,90,300,88255.378,-33725.047,-45343.972,16485.139,3744.7178,290.19829,1.45E-05,0.93140476,12899.716,20650.263
2120,26.201564,1.618,90,300,88194.198,-33886.217,-45379.865,16482.762,4451.1066,290.2069,1.22E-05,0.92882535,12034.431,21220.195
2126,26.23905,3.618,90,700,89198.77,-35984.971,-45798.416,16501.403,4300.1876,290.1824,1.25E-05,0.92682596,12175.742,21025.794
2125,26.235071,1.619,90,700,89770.768,-35933.536,-45776.008,16499.086,4364.9597,290.18941,1.24E-05,0.93028795,12330.042,21377.069
2121,26.205542,3.62,90,300,88143.174,-33770.191,-45355.607,16505.678,3768.3972,290.19547,1.43E-05,0.92723218,12801.124,20598.472
2116,26.167598,5.623,90,0,86863.211,-32164.036,-45046.135,16471.288,3916.9509,290.18368,1.38E-05,0.92691848,12691.213,20784.423
2124,26.224426,25.62,90,300,88107.362,-33873.718,-45379.783,16446.197,2467.2267,290.18798,2.18E-05,0.9237259,13903.61,18991.602
2115,26.16362,1.618,90,0,86864.075,-32162.227,-45044.284,16480.484,3908.3103,290.19258,1.38E-05,0.92709576,12735.846,20815.629
2106,26.100585,3.617,90,-700,84098.74,-28371.843,-44299.61,16504.803,4144.3062,290.1838,1.30E-05,0.92926041,12432.37,21031.681
2132,26.277091,9.627,90,1070,90897.494,-38166.861,-46220.338,16463.203,3381.4523,290.19034,1.59E-05,0.9263446,13155.38,20148.378
2130,26.268578,1.619,90,1070,91000.489,-38067.938,-46198.999,16505.173,4196.5799,290.18794,1.29E-05,0.92884377,12314.757,20979.061
2133,26.283294,16.622,90,1070,91283.979,-37818.123,-46143.288,16416.766,2789.1708,290.17675,1.92E-05,0.92189438,13688.675,19461.154
2114,26.152974,25.619,90,-300,85691.342,-30574.862,-44736.58,16446.712,2670.3032,290.18391,2.01E-05,0.92301442,13796.794,19315.751
2118,26.179998,21.615,90,0,86868.68,-32157.581,-45044.325,16409.686,2935.2575,290.19359,1.83E-05,0.92414738,13416.619,19488.512
2135,26.302086,1.619,120,-1380,106898.7,-26852.978,-43470.403,16502.492,4185.0046,290.19073,1.29E-05,0.92863016,12373.201,20969.304
2131,26.272557,3.619,90,1070,92231.855,-38577.517,-46283.326,16490.293,3923.4107,290.1883,1.37E-05,0.92637404,12522.578,20611.311
2139,26.324947,25.62,120,-1380,106674.99,-26667.302,-43464.03,16438.828,2316.7457,290.19956,2.33E-05,0.92438375,14134.128,18919.539
2137,26.310598,9.625,120,-1380,106169.06,-26561.637,-43428.219,16443.416,3427.65,290.19658,1.57E-05,0.92376245,16581.424,16583.909
2128,26.249786,16.623,90,700,89457.838,-35784.741,-45754.875,16449.841,2980.7458,290.20725,1.80E-05,0.92397116,13481.461,19631.691
2129,26.257933,25.618,90,700,89695.321,-36118.677,-45817.205,16396.675,2315.6022,290.18952,2.32E-05,0.92187892,14110.021,18888.11
2140,26.335593,1.617,120,-1000,107374.18,-28625.07,-43831.639,16495.405,4135.8022,290.19107,1.31E-05,0.92883149,12709.855,20708.377
2142,26.344105,9.626,120,-1000,107374.18,-28720.457,-43840.026,16476.695,3383.4846,290.18357,1.59E-05,0.92520581,13033.259,20007.287
2123,26.21628,16.621,90,300,88048.403,-33854.764,-45374.767,16460.235,3116.405,290.19358,1.74E-05,0.92467116,13414.084,19859.835
2141,26.339571,3.619,120,-1000,107374.18,-28446.837,-43796.897,16503.952,4075.4313,290.18814,1.33E-05,0.92722692,12376.571,20776.914
2136,26.306064,3.618,120,-1380,107128.04,-26617.923,-43438.21,16507.882,4019.2593,290.18935,1.35E-05,0.93082675,12626.725,20922.618
2151,26.406586,5.621,120,0,107374.18,-34086.077,-44890.103,16516.806,4152.9633,290.18173,1.31E-05,0.92839041,12545.532,21145.155
2127,26.243584,9.627,90,700,89452.946,-35968.566,-45787.767,16464.471,3524.0173,290.19092,1.53E-05,0.92596886,12995.143,20300.706
2149,26.391962,25.617,120,-500,107374.18,-31022.028,-44297.102,16443.908,2098.9416,290.19126,2.56E-05,0.92466995,14257.788,18600.162
2147,26.377613,9.625,120,-500,107374.18,-31424.872,-44371.684,16482.707,3651.3446,290.1931,1.48E-05,0.92515485,12916.663,20472.418
2148,26.383815,16.623,120,-500,107374.18,-31324.058,-44357.171,16480.946,3070.0905,290.20245,1.75E-05,0.92535466,13416.074,19737.502
2153,26.418985,21.614,120,0,107374.18,-34083.733,-44890.391,16453.214,2875.1009,290.20241,1.87E-05,0.9224889,13511.463,19455.658
2138,26.316801,16.621,120,-1380,106773.42,-26448.16,-43408.895,16446.939,2898.5957,290.19014,1.85E-05,0.92441392,13523.902,19487.987
2134,26.29144,25.619,90,1070,90749.644,-37801.061,-46149.373,16405.306,2199.5281,290.1986,2.44E-05,0.92243202,14132.469,18679.228
2157,26.449064,9.626,120,500,107374.18,-36940.77,-45444.868,16461.397,3156.2229,290.20464,1.70E-05,0.92397053,13361.445,19879.303
2156,26.444529,3.619,120,500,107374.18,-36875.644,-45432.246,16501.29,4374.801,290.18618,1.23E-05,0.92746755,12103.609,21122.199
2150,26.402607,1.618,120,0,107374.18,-34081.678,-44888.787,16529.172,4515.2029,290.1959,1.20E-05,0.92993545,12040.958,21377.577
2161,26.478036,3.62,120,1000,107374.18,-39913.383,-46015.256,16556.423,4369.9112,290.18735,1.23E-05,0.92732904,12291.089,21335.517
2162,26.482571,9.627,120,1000,107374.18,-39424.156,-45932.903,16449.627,3622.7926,290.19479,1.48E-05,0.92351376,12937.213,20429.524
2158,26.455266,16.622,120,500,107374.18,-36683.431,-45387.965,16461.5,2611.7482,290.18714,2.05E-05,0.92280435,13751.645,19143.91
2144,26.358455,25.617,120,-1000,107374.18,-28496.586,-43805.037,16425.374,2473.8902,290.17842,2.17E-05,0.92191427,13847.629,18943.856
2145,26.3691,1.619,120,-500,107374.18,-31404.89,-44377.728,16501.523,4375.9944,290.18898,1.24E-05,0.92865386,12202.157,21202.419
2163,26.488774,16.62,120,1000,107374.18,-39747.566,-45974.552,16435.983,2783.1785,290.19305,1.92E-05,0.9220651,13559.84,19295.19
2155,26.440551,1.617,120,500,107374.18,-36802.048,-45421.473,16510.881,4475.6278,290.20006,1.20E-05,0.92852632,12234.05,21497.293
2146,26.373078,3.62,120,-500,107374.18,-31383.469,-44366.915,16513.253,4258.9962,290.19127,1.27E-05,0.92913486,12393.548,21182.715
2143,26.350308,16.622,120,-1000,107374.18,-28591.233,-43816.015,16447.693,3086.7746,290.1807,1.74E-05,0.92371241,13311.95,19695.343
2164,26.49692,25.619,120,1000,107374.18,-39545.897,-45935.534,16411.776,2338.0253,290.20075,2.29E-05,0.92275715,14000.097,18829.126
2168,26.522281,16.622,120,1380,107374.18,-42078.458,-46431.71,16443.373,2674.599,290.18118,2.01E-05,0.92316783,13772.159,19297.578
2167,26.516078,9.626,120,1380,107374.18,-41527.311,-46332.788,16485.171,3665.1414,290.19336,1.47E-05,0.92699386,12796.23,20382.144
2170,26.541073,1.617,40,-550,35463.798,-25828.721,-44697.603,16518.746,4616.1708,290.18762,1.17E-05,0.92866611,12046.45,21566.106
2172,26.549586,8.614,40,-550,35722.863,-25826.049,-44692.792,16438.781,3775.2267,290.19252,1.42E-05,0.92218353,12792.916,20613.913
2152,26.411675,13.609,120,0,107374.18,-34075.222,-44888.5,16479.853,3497.7916,290.18324,1.54E-05,0.92564925,13047.158,20291.802
2174,26.563097,20.625,40,-550,36030.978,-25796.364,-44680.17,16422.031,2562.863,290.19258,2.08E-05,0.91975797,13873.835,19161.63
2154,26.428518,30.613,120,0,107374.18,-34089.818,-44891.213,16414.022,2421.5216,290.19348,2.21E-05,0.92183769,14026.457,19030.978
2159,26.463413,25.62,120,500,107374.18,-36756.082,-45400.094,16407.019,2186.4664,290.18334,2.45E-05,0.9228255,14219.693,18732.843
2176,26.576334,3.619,40,-400,36869.312,-26636.094,-44840.56,16489.453,3629.7126,290.18792,1.48E-05,0.92488026,12930.864,20407.429
2160,26.474058,1.616,120,1000,107374.18,-39365.238,-45922.419,16516.79,4452.6298,290.19212,1.21E-05,0.92780861,12201.151,21366.455
2175,26.572356,1.618,40,-400,36224.136,-26250.478,-44774.57,16603.853,4647.4218,290.18098,1.17E-05,0.93031143,12165.044,21785.512
2177,26.580869,9.625,40,-400,36485.381,-26706.894,-44863.42,16465.703,3759.8233,290.20017,1.43E-05,0.92243877,12645.094,20397.422
2181,26.609841,3.619,40,-200,37536.073,-27804.21,-45073.764,16493.332,4109.65,290.19139,1.31E-05,0.92518414,12414.502,20924.518
2169,26.530427,25.62,120,1380,107374.18,-41797.56,-46356.264,16459.084,2019.2799,290.18223,2.65E-05,0.92345106,14323.45,18476.692
2166,26.511544,3.621,120,1380,107374.18,-41502.19,-46324.77,16487.714,3890.7834,290.19429,1.39E-05,0.92717021,12605.195,20633.774
2165,26.507566,1.616,120,1380,107374.18,-41972.299,-46400.545,16497.941,4515.3338,290.19186,1.20E-05,0.92872774,12002.094,21324.876
2183,26.620578,16.621,40,-200,37665.051,-27836.033,-45077.752,16455.624,3330.2996,290.19028,1.61E-05,0.92446686,13182.744,20053.619
2180,26.605863,1.617,40,-200,37399.654,-27815.27,-45074.381,16498.388,4712.4668,290.18802,1.14E-05,0.92744637,11828.567,21580.715
2182,26.614376,9.624,40,-200,37337.899,-27756.846,-45065.705,16459.132,3888.3473,290.18198,1.38E-05,0.92252487,12510.047,20532.246
2173,26.555508,14.617,40,-550,36106.548,-25694.481,-44659.448,16426.67,3234.5209,290.19571,1.66E-05,0.92183106,13152.621,19826.975
2185,26.63937,1.617,40,0,38361.415,-28883.559,-45281.23,16489.821,4710.5465,290.17619,1.14E-05,0.92564367,11845.324,21569.575
2184,26.628724,25.619,40,-200,37611.231,-27771.277,-45064.061,16404.798,2603.9751,290.18166,2.04E-05,0.91791288,13698.4,19070.509
2171,26.54505,3.62,40,-550,36247.366,-25924.313,-44702.249,16478.614,4330.7863,290.18877,1.24E-05,0.92515832,12240.162,21262.03
2192,26.685826,9.627,40,200,39280.375,-29968.335,-45494.905,16402.869,3540.6583,290.20054,1.51E-05,0.9197815,12982.047,20325.832
2178,26.587071,16.622,40,-400,36674.674,-26712.815,-44861.569,16431.732,2952.5428,290.19784,1.81E-05,0.91979259,13507.801,19608.634
2179,26.595217,25.62,40,-400,36639.068,-26680.457,-44854.456,16427.915,2346.701,290.1908,2.27E-05,0.91866765,13978.864,18804.317
2188,26.655748,21.615,40,0,38378.477,-28891.576,-45281.888,16383.808,2959.3788,290.20567,1.80E-05,0.91872074,13341.666,19444.869
2196,26.714799,3.62,40,400,39820.42,-31127.817,-45726.588,16442.959,4218.2489,290.18291,1.27E-05,0.92130738,12233.682,20910.803
2193,26.69203,16.621,40,200,39230.791,-29995.594,-45501.236,16370.409,2984.8507,290.18705,1.78E-05,0.91673173,13304.688,19459.07
2194,26.700175,25.62,40,200,39231.078,-29993.99,-45499.304,16382.607,2599.613,290.18836,2.04E-05,0.91522239,13665.916,19013.589
2189,26.665281,30.614,40,0,38386.001,-28883.805,-45281.353,16387.509,2329.351,290.19707,2.30E-05,0.91677995,14089.698,18889.221
2198,26.725537,16.621,40,400,39994.707,-31030.251,-45704.303,16360.928,2811.015,290.17302,1.89E-05,0.91658478,13592.495,19403.495
2195,26.710821,1.616,40,400,40271.698,-31223.327,-45738.018,16466.384,4524.6396,290.18584,1.19E-05,0.92406671,11966.461,21337.589
2204,26.766353,20.625,40,550,40875.472,-31941.234,-45876.37,16351.516,2401.318,290.18699,2.21E-05,0.91620459,13978.758,18937.394
2201,26.748306,3.621,40,550,40509.795,-31790.877,-45853.674,16423.209,4201.662,290.18792,1.27E-05,0.92028841,12206.029,20863.203
2190,26.677314,1.618,40,200,39384.437,-30006.818,-45496.755,16457.74,4602.7486,290.19162,1.17E-05,0.92385377,11904.642,21383.307
2203,26.758763,14.617,40,550,40876.376,-31965.122,-45881.221,16418.173,3047.8709,290.18688,1.75E-05,0.91640681,13265.818,19532.263
2187,26.648439,13.61,40,0,38369.185,-28891.37,-45285.835,16428.705,3427.4784,290.1856,1.56E-05,0.91994503,12946.105,20009.814
2191,26.681292,3.62,40,200,39100.333,-29958.467,-45495.069,16460.383,4420.7022,290.19482,1.22E-05,0.92498289,12071.168,21182.913
2186,26.643348,5.621,40,0,38365.691,-28883.887,-45285.383,16453.15,3641.6942,290.19636,1.47E-05,0.92164402,12853.039,20332.911
2205,26.775611,1.619,65,-810,59042.683,-26248.094,-44333.365,16435.322,4466.967,290.1824,1.20E-05,0.92291417,12118.732,21338.783
2211,26.813096,3.619,65,-600,59791.018,-27296.811,-44540.091,16384.221,4024.8704,290.18455,1.33E-05,0.91974873,12545.664,20860.336
2210,26.809118,1.617,65,-600,60284.03,-27316.176,-44534.417,16390.183,4182.994,290.18937,1.28E-05,0.92092598,12365.833,21002.551
2209,26.798472,25.619,65,-810,59343.974,-25948.942,-44266.553,16341.557,2192.4689,290.17434,2.43E-05,0.91690897,14090.163,18601.454
2220,26.876133,1.617,65,0,62627.55,-30535.391,-45163.436,16380.582,4536.0473,290.19502,1.18E-05,0.92108208,12025.074,21381.491
2213,26.823834,16.62,65,-600,59916.008,-27007.897,-44476.61,16343.06,3121.5126,290.19885,1.70E-05,0.91586593,13244.047,19668.499
2200,26.744328,1.617,40,550,40998.282,-31964.259,-45878.261,16427.909,4358.6177,290.18406,1.23E-05,0.92295914,12169.91,21143.373
2221,26.880111,5.622,65,0,62626.069,-30534.364,-45164.71,16461.308,4150.9791,290.20142,1.29E-05,0.91795792,12416.479,21001.824
2202,26.752841,8.615,40,550,40883.613,-31964.547,-45880.728,16387.376,3637.8731,290.18478,1.47E-05,0.92009456,12844.967,20358.993
2216,26.846604,3.617,65,-300,61184.615,-28867.729,-44843.232,16384.478,4183.7352,290.17825,1.28E-05,0.92044799,12218.009,20865.233
2199,26.733683,25.62,40,400,40008.563,-31044.107,-45705.66,16344.802,2236.1473,290.18784,2.38E-05,0.91744525,14043.127,18666.378
2226,26.918055,3.618,65,300,63942.329,-32251.241,-45497.824,16325.865,4264.1324,290.18812,1.25E-05,0.91666974,12223.792,21035.006
2197,26.719334,9.626,40,400,40191.072,-31091.471,-45712.568,16402.048,3667.052,290.18465,1.45E-05,0.91960359,12677.064,20239.219
2219,26.865488,25.616,65,-300,61246.904,-28769.177,-44822.88,16279.923,2709.7189,290.18808,1.95E-05,0.91308521,13480.512,19062.558
2224,26.902044,30.612,65,0,62631.538,-30531.033,-45165.368,16258.707,2386.3641,290.19536,2.22E-05,0.91143782,13793.851,18707.18
2208,26.790326,16.621,65,-810,59008.228,-26040.833,-44294.059,16350.32,2965.2955,290.18784,1.79E-05,0.91567713,13434.11,19567.618
2229,26.936938,25.62,65,300,63851.013,-32109.148,-45468.221,16241.957,2695.618,290.18421,1.96E-05,0.91338995,13628.829,19189.919
2206,26.779589,3.618,65,-810,59040.915,-26038.983,-44290.318,16410.871,3857.8229,290.19408,1.39E-05,0.92086054,12515.743,20469.126
2227,26.922589,9.625,65,300,63988.954,-32199.6,-45486.394,16279.081,3310.8918,290.18555,1.60E-05,0.91440646,12904.837,19744.668
2222,26.885202,13.609,65,0,62625.74,-30527.867,-45164.587,16326.301,3561.4639,290.20667,1.49E-05,0.91458767,12855.707,20228.879
2225,26.914076,1.618,65,300,63776.019,-32169.915,-45484.79,16337.093,4311.9002,290.19933,1.23E-05,0.91826369,12221.777,21157.951
2207,26.784124,9.625,65,-810,58829.172,-25989.07,-44284.726,16382.805,3560.2984,290.20133,1.50E-05,0.91753016,12738.832,20081.218
2212,26.817631,9.628,65,-600,60185.641,-27134.448,-44498.73,16352.713,3718.7887,290.1911,1.43E-05,0.91719356,12678.953,20335.936
2217,26.851138,9.625,65,-300,61453.055,-28915.217,-44848.042,16340.387,3665.3292,290.18512,1.45E-05,0.91687634,12669.146,20203.683
2234,26.970445,25.621,65,600,65199.754,-33870.799,-45811.901,16226.794,2400.7831,290.19198,2.20E-05,0.91139715,13835.817,18784.183
2218,26.857341,16.622,65,-300,61173.801,-28848.323,-44836.9,16365.499,3382.981,290.2026,1.58E-05,0.91816573,12876.976,19851.791
2233,26.962299,16.622,65,600,65339.833,-33711.068,-45778.722,16233.6,3010.9363,290.18839,1.76E-05,0.91206156,13169.477,19391.341
2235,26.981091,1.618,65,810,66029.005,-34965.732,-46025.823,16291.347,4171.1387,290.20028,1.28E-05,0.91607208,12333.744,20950.327
2236,26.985069,3.62,65,810,66294.034,-35160.905,-46060.976,16286.256,4160.2486,290.19016,1.28E-05,0.9142491,12304.671,20909.309
2232,26.956097,9.625,65,600,65002.607,-33942.956,-45833.651,16277.818,3479.602,290.19584,1.53E-05,0.91575178,12878.418,20047.855
2215,26.842624,1.619,65,-300,61562.257,-29044.688,-44871.149,16371.37,4308.7949,290.19586,1.24E-05,0.91940637,12164.717,21112.586
2223,26.892511,21.612,65,0,62633.676,-30530.622,-45163.723,16290.63,2861.4742,290.20402,1.85E-05,0.91304439,13350.808,19236.879
2237,26.989604,9.625,65,810,65707.074,-35001.132,-46038.98,16260.02,3316.2124,290.18583,1.60E-05,0.91183715,13000.556,19854.091
2231,26.951562,3.619,65,600,65418.445,-33816.733,-45797.922,16298.647,4250.3534,290.19564,1.25E-05,0.91731742,12111.282,20922.799
2240,27.014598,1.616,90,-1070,82300.439,-26049.961,-43847.263,16286.904,4360.0897,290.18816,1.22E-05,0.91562548,12060.681,21110.541
2238,26.995807,16.622,65,810,66356.94,-35071.767,-46042.063,16233.167,3017.9774,290.18957,1.75E-05,0.91160286,13280.24,19528.548
2244,27.03746,25.619,90,-1070,81945.943,-26257.551,-43899.725,16205.086,2254.7113,290.1886,2.35E-05,0.91128522,13914.599,18563.381
2242,27.023111,9.627,90,-1070,83184.007,-26797.924,-43984.217,16253.362,3440.1229,290.18605,1.54E-05,0.91173185,12815.77,19882.603
2251,27.085591,3.62,90,-300,85474.623,-30501.061,-44718.16,16251.725,4495.2244,290.1911,1.18E-05,0.91422263,11908.868,21189.899
2230,26.947584,1.616,65,600,64949.979,-33865.742,-45818.562,16330.584,4333.6557,290.18242,1.23E-05,0.91805386,12084.833,21097.026
2249,27.070967,25.62,90,-700,83385.924,-28290.148,-44294.84,16170.431,2374.7908,290.18426,2.21E-05,0.90637796,13830.058,18729.598
2247,27.056618,9.625,90,-700,83557.58,-28283.281,-44292.743,16229.56,3468.2196,290.2028,1.52E-05,0.91110238,12830.69,20002.34
2246,27.052084,3.622,90,-700,84256.458,-28474.795,-44318.235,16266.398,4456.5267,290.18486,1.19E-05,0.9156972,11837.414,21061.869
2228,26.928793,16.619,65,300,63794.356,-32210.331,-45491.944,16283.039,3312.4911,290.18571,1.60E-05,0.913531,12895.395,19722.514
2253,27.096329,16.619,90,-300,85607.631,-30495.675,-44714.583,16188.31,3037.0749,290.19156,1.73E-05,0.90831848,13189.832,19450.289
2257,27.124189,13.607,90,0,86717.869,-32163.625,-45044.243,16222.746,3288.553,290.20348,1.60E-05,0.90855793,12866.86,19631.403
2245,27.048106,1.617,90,-700,83480.283,-28128.854,-44262.031,16275.245,4407.5581,290.19613,1.20E-05,0.91549198,12041.205,21190.755
2252,27.090126,9.624,90,-300,85478.611,-30508.215,-44719.599,16207.722,3561.4562,290.1899,1.48E-05,0.90992673,12574.591,19921.469
2243,27.029314,16.621,90,-1070,81640.662,-26312.686,-43914.65,16224.003,2842.764,290.18879,1.86E-05,0.91017078,13369.571,19212.389
2265,27.186572,1.615,90,700,89937.367,-36389.995,-45867.695,16218.123,3980.2752,290.19239,1.33E-05,0.91326831,12375.754,20602.084
2241,27.018576,3.62,90,-1070,82343.323,-26489.439,-43936.359,16307.789,4136.5036,290.1842,1.28E-05,0.91506155,12263.699,20810.372
2259,27.141032,30.612,90,0,86717.498,-32174.109,-45044.86,16154.457,2381.5922,290.20593,2.21E-05,0.9076265,13759.684,18671.144
2260,27.153064,1.616,90,300,87930.032,-33843.17,-45372.875,16249.745,3967.6332,290.19885,1.34E-05,0.91435866,12463.125,20692.157
2267,27.195084,9.625,90,700,89576.456,-36330.049,-45862.308,16183.011,3002.8624,290.19776,1.78E-05,0.90948902,13284.805,19483.154
2239,27.003953,25.62,65,810,65900.027,-34908.294,-46016.325,16195.625,2434.6016,290.18689,2.16E-05,0.90840511,13772.867,18809.093
2261,27.157042,3.618,90,300,88007.822,-33918.904,-45386.731,16220.312,4289.527,290.19564,1.23E-05,0.91212237,11983.227,20887.591
2250,27.081613,1.616,90,-300,85312.341,-30401.809,-44701.139,16256.161,4619.2551,290.18156,1.15E-05,0.91430356,11718.534,21243.597
2273,27.234794,16.621,90,1070,90926.112,-37981.103,-46182.224,16158.51,2477.9336,290.20308,2.11E-05,0.90731919,13709.52,18818.44
2258,27.131498,21.616,90,0,86721.692,-32166.585,-45045.189,16181.868,2696.4105,290.20499,1.96E-05,0.90917836,13539.418,19112.815
2269,27.209432,25.62,90,700,89919.564,-36075.219,-45802.938,16115.918,2407.4669,290.18432,2.17E-05,0.90249615,13631.783,18590.258
2271,27.224057,3.619,90,1070,90169.3,-37740.951,-46146.865,16200.435,4027.3047,290.19945,1.31E-05,0.91073389,12347.01,20676.849
2248,27.062821,16.621,90,-700,83501.17,-28445.562,-44325.594,16206.431,2945.4,290.19215,1.79E-05,0.9101925,13204.106,19261.864
2255,27.11512,1.618,90,0,86714.826,-32166.544,-45042.845,16337.77,4729.7229,290.18987,1.12E-05,0.91730349,11830.697,21645.878
2270,27.220079,1.615,90,1070,91979.694,-38723.886,-46317.575,16206.101,3941.4415,290.19167,1.34E-05,0.91290176,12417.509,20591.249
2254,27.104474,25.621,90,-300,85497.442,-30550.933,-44728.151,16182.494,2497.282,290.19461,2.10E-05,0.9073393,13610.098,18762.558
2268,27.201286,16.622,90,700,89424.165,-35879.429,-45771.156,16166.211,2553.3804,290.20151,2.05E-05,0.90683339,13527.38,18786.802
2256,27.119098,5.62,90,0,86718.444,-32161.816,-45044.737,16264.055,4214.7524,290.19352,1.26E-05,0.91481344,12152.993,20841.966
2274,27.24294,25.618,90,1070,91040.783,-38093.018,-46201.219,16132.074,1988.1778,290.19359,2.63E-05,0.90529241,14151.229,18253.983
2262,27.161577,9.626,90,300,88071.469,-33876.514,-45376.74,16188.699,3201.8604,290.19643,1.65E-05,0.91014527,12942.318,19558.692
2280,27.287092,1.616,120,-1000,107374.18,-28745.619,-43857.418,16201.475,4761.0462,290.18989,1.12E-05,0.91283885,11696.253,21555.434
2277,27.262098,9.627,120,-1380,106799.24,-26729.304,-43461.768,16167.862,3394.0815,290.18852,1.55E-05,0.90709251,12831.171,19831.455
2263,27.167779,16.621,90,300,88035.945,-33807.852,-45363.666,16189.256,3087.7058,290.18909,1.70E-05,0.9072093,13028.735,19382.488
2275,27.253585,1.617,120,-1380,106381.59,-26918.802,-43500.622,16217.031,4684.2687,290.20048,1.13E-05,0.91266612,11527.28,21190.215
2282,27.295606,9.626,120,-1000,107374.18,-28792.449,-43864.654,16160.253,3747.8743,290.18803,1.40E-05,0.90774039,12389.175,20114.522
2272,27.228591,9.626,90,1070,91380.025,-38230.671,-46224.285,16182.548,3173.3152,290.20141,1.66E-05,0.90843572,12990.71,19524.048
2286,27.324578,3.619,120,-500,107374.18,-31194.916,-44336.49,16182.194,4124.5368,290.19101,1.28E-05,0.90855737,12112.062,20602.564
2278,27.268301,16.621,120,-1380,106841.8,-26832.296,-43472.787,16124.381,2776.0608,290.1877,1.89E-05,0.90501236,13265.789,18980.413
2264,27.175926,25.619,90,300,88167.802,-33915.491,-45386.402,16146.121,2713.1946,290.20063,1.93E-05,0.90584768,13334.645,18927.608
2284,27.309954,25.62,120,-1000,107374.18,-28719.881,-43840.931,16097.01,2385.7909,290.17809,2.19E-05,0.90366064,13658.153,18582.028
2266,27.190549,3.619,90,700,89482.261,-35932.714,-45782.093,16225.479,4189.8685,290.18944,1.26E-05,0.9125918,12214.115,20890.188
2285,27.3206,1.616,120,-500,107374.18,-31341.861,-44357.911,16189.792,4242.3909,290.17576,1.24E-05,0.90993618,12064.735,20800.265
2288,27.335315,16.621,120,-500,107374.18,-31410.358,-44371.355,16114.129,3306.9704,290.19002,1.58E-05,0.90630896,12792.346,19652.947
2276,27.257564,3.619,120,-1380,107337.65,-26552.592,-43418.844,16190.56,3759.9114,290.19808,1.40E-05,0.9094817,12431.061,20176.353
2292,27.363176,13.607,120,0,107374.18,-34082.294,-44893.639,16104.114,3296.6499,290.191,1.61E-05,0.90434403,12889.745,19700.306
2290,27.354108,1.616,120,0,107374.18,-34078.841,-44889.569,16161.255,4279.614,290.18666,1.23E-05,0.90930652,11907.921,20754.331
2298,27.406766,16.621,120,500,107374.18,-36886.128,-45430.601,16099.501,3074.2584,290.18355,1.70E-05,0.90455419,13034.656,19357.647
2293,27.370485,21.615,120,0,107374.18,-34093.93,-44891.583,16088.278,2845.5362,290.19085,1.84E-05,0.9054302,13276.589,19174.633
2283,27.301808,16.622,120,-1000,107374.18,-28745.454,-43856.143,16131.528,2987.2792,290.19394,1.74E-05,0.90573006,13223.903,19392.42
2279,27.276447,25.621,120,-1380,106645.3,-26782.465,-43474.884,16110.368,2202.2063,290.20099,2.39E-05,0.90527595,13944.719,18487.917
2296,27.396029,3.619,120,500,107374.18,-36850.44,-45427.435,16155.108,3988.1364,290.1924,1.32E-05,0.90945521,12246.019,20539.436
2291,27.358086,5.621,120,0,107374.18,-34081.102,-44891.707,16146.286,3867.0784,290.19533,1.36E-05,0.90701664,12353.607,20323.938
2295,27.392051,1.618,120,500,107374.18,-36684.172,-45393.515,16150.034,4045.4882,290.18738,1.30E-05,0.90929613,12082.05,20429.708
2302,27.434071,9.625,120,1000,107374.18,-39510.292,-45936.069,16127.527,3629.1667,290.18139,1.44E-05,0.9069406,12526.808,20063.94
2303,27.440274,16.621,120,1000,107374.18,-39708.877,-45975.621,16104.302,2827.269,290.17208,1.85E-05,0.90498141,13222.011,19042.797
2281,27.291071,3.62,120,-1000,107374.18,-28817.159,-43861.571,16205.326,3975.328,290.19241,1.33E-05,0.9122887,12298.574,20550.204
2287,27.329113,9.625,120,-500,107374.18,-31525.604,-44397.504,16165.992,3572.3759,290.19689,1.48E-05,0.90995058,12541.238,19912.61
2300,27.425559,1.616,120,1000,107374.18,-39474.851,-45934.219,16150.253,3985.1991,290.17931,1.32E-05,0.90855682,12151.047,20353.044
2294,27.380019,30.611,120,0,107374.18,-34096.027,-44893.022,16063.35,2246.8697,290.18681,2.32E-05,0.90210816,13784.856,18406.649
2316,27.530057,3.62,65,-600,59908.649,-27404.697,-44559.621,16161.979,4195.7106,290.18233,1.25E-05,0.90884782,12096.779,20773.423
2306,27.463044,3.621,120,1380,107374.18,-41898.375,-46397.831,16130.983,3649.8865,290.19192,1.44E-05,0.90865977,12555.271,20121.598
2317,27.534591,9.63,65,-600,60129.848,-27662.651,-44608.095,16099.038,3429.3488,290.17633,1.53E-05,0.90348022,12771.458,19857.43
2309,27.481927,25.62,120,1380,107374.18,-41863.426,-46408.727,16061.579,2287.7361,290.19742,2.28E-05,0.9034361,13681.286,18404.986
2305,27.459066,1.616,120,1380,107374.18,-41489.321,-46334.309,16138.681,3840.3756,290.18565,1.37E-05,0.90754891,12268.427,20176.26
2313,27.507288,16.622,65,-810,58972.294,-26147.074,-44315.603,16117.803,3064.8695,290.19129,1.71E-05,0.90563348,13054.295,19403.513
2297,27.400564,9.626,120,500,107374.18,-36943.525,-45441.209,16144.221,3215.6904,290.19292,1.64E-05,0.9088052,12974.404,19612.454
2308,27.473781,16.621,120,1380,107374.18,-41844.678,-46389.485,16100.652,3209.3997,290.19107,1.64E-05,0.90803024,13015.178,19642.943
2318,27.540795,16.621,65,-600,59901.618,-27452.883,-44568.789,16124.442,2867.2425,290.18875,1.84E-05,0.90591068,13331.87,19240.211
2311,27.496551,3.619,65,-810,58789.003,-26193.986,-44326.458,16118.413,3973.9274,290.18763,1.32E-05,0.90683027,12210.421,20388.872
2289,27.343462,25.618,120,-500,107374.18,-31169.178,-44323.168,16075.071,2574.1507,290.19237,2.03E-05,0.90230512,13408.408,18709.026
2304,27.44842,25.621,120,1000,107374.18,-39696.501,-45977.348,16079.464,2230.6022,290.17615,2.34E-05,0.9018055,13807.683,18390.721
2299,27.414913,25.621,120,500,107374.18,-36510.091,-45361.281,16109.397,2377.158,290.18494,2.20E-05,0.90289546,13623.762,18516.622
2301,27.429536,3.621,120,1000,107374.18,-39697.488,-45973.73,16141.769,3831.8054,290.17806,1.37E-05,0.90705125,12322.695,20209.345
2314,27.515433,25.622,65,-810,59257.632,-26548.849,-44393.763,16090.595,2543.143,290.18293,2.05E-05,0.90347606,13509.645,18784.608
2319,27.54894,25.621,65,-600,59919.298,-27431.545,-44562.499,16074.413,2308.932,290.19105,2.26E-05,0.90120049,13681.054,18432.966
2322,27.5681,9.625,65,-300,60947.01,-28814.033,-44833.57,16129.166,3520.718,290.18732,1.49E-05,0.90517578,12637.126,19877.56
2312,27.501084,9.629,65,-810,59323.211,-26811.039,-44446.596,16104.56,3361.9115,290.19942,1.55E-05,0.90381163,12822.262,19767.183
2325,27.593094,1.619,65,0,62368.072,-30536.954,-45166.601,16158.082,4145.5645,290.18906,1.27E-05,0.90837066,12008.46,20564.742
2310,27.492573,1.617,65,-810,58818.277,-25959.302,-44280.738,16142.207,4164.0235,290.19223,1.26E-05,0.9067055,11955.485,20528.343
2326,27.597072,5.624,65,0,62371.937,-30535.556,-45167.712,16133.384,3802.1656,290.18651,1.38E-05,0.90607345,12339.132,20232.485
2307,27.467578,9.626,120,1380,107374.18,-42638.568,-46556.659,16153.175,3157.7019,290.18845,1.66E-05,0.90851738,13005.006,19554.388
2315,27.526079,1.621,65,-600,59994.579,-27457.612,-44570.722,16193.335,4357.7826,290.18733,1.21E-05,0.9111418,12012.255,21038.139
2329,27.619006,30.612,65,0,62405.158,-30530.129,-45167.876,16070.068,2101.5582,290.19383,2.48E-05,0.90178915,13984.312,18318.375
2335,27.664546,1.616,65,600,65249.544,-34045.209,-45848.247,16172.608,3705.7713,290.20067,1.41E-05,0.90618817,12569.055,20224.006
2321,27.563564,3.623,65,-300,61195.634,-29041.522,-44877.44,16158.291,4178.0466,290.17522,1.28E-05,0.90826353,12153.6,20807.016
2333,27.645754,16.623,65,300,63678.863,-32183.278,-45490.012,16089.173,3042.4485,290.19486,1.72E-05,0.90229652,13059.587,19316.494
2320,27.559586,1.621,65,-300,61301.012,-29177.9,-44904.863,16163.357,4247.4295,290.18173,1.24E-05,0.90846932,11898.674,20668.154
2332,27.639552,9.622,65,300,63828.481,-32224.269,-45494.74,16112.629,3110.2912,290.20487,1.68E-05,0.90524152,12981.294,19380.494
2338,27.679261,16.621,65,600,64887.361,-33785.527,-45804.871,16094.745,2564.1682,290.20366,2.04E-05,0.90391045,13490.633,18775.953
2331,27.635017,3.621,65,300,63568.14,-32058.083,-45468.92,16144.554,3683.4334,290.18911,1.42E-05,0.90772923,12612.249,20231.236
2346,27.735539,3.619,90,-1070,82168.459,-25938.375,-43828.966,16136.116,3815.1372,290.19114,1.38E-05,0.90752006,12449.879,20328.788
2214,26.83198,25.621,65,-600,60387.886,-27312.394,-44532.814,16303.99,0.037170743,746.93483,0.042370385,2167.5294,18362.844,18522.823
2324,27.582448,25.62,65,-300,61131.288,-28944.285,-44856.553,16087.567,2463.4963,290.17314,2.12E-05,0.90262923,13664.398,18741.672
2336,27.668524,3.618,65,600,64895.502,-33809.333,-45809.722,16147.154,3675.8416,290.19195,1.43E-05,0.9080115,12593.598,20200.452
2327,27.602163,13.607,65,0,62379.42,-30532.02,-45167.835,16100.572,3264.4337,290.1869,1.60E-05,0.90359243,12960.054,19697.532
2334,27.653899,25.623,65,300,63706.657,-32049.86,-45459.587,16086.725,2448.4401,290.19251,2.13E-05,0.90262088,13560.049,18599.789
2339,27.687407,25.62,65,600,64921.075,-33817.885,-45808.982,16068.452,2325.6433,290.18801,2.24E-05,0.90160192,13657.815,18442.064
2340,27.698053,1.617,65,810,66012.313,-35295.638,-46097.281,16138.315,3778.3856,290.19439,1.39E-05,0.9080286,12474.541,20310.792
2345,27.73156,1.618,90,-1070,82108.472,-26229.264,-43886.034,16134.419,4090.8905,290.19244,1.28E-05,0.90741071,12038.496,20479.231
2328,27.609472,21.617,65,0,62386.286,-30531.321,-45167.095,16075.827,2465.4796,290.19029,2.12E-05,0.90298901,13581.793,18693.187
2323,27.574303,16.621,65,-300,61148.433,-28971.627,-44863.872,16099.083,2986.2735,290.18899,1.75E-05,0.90251839,13045.705,19189.325
2330,27.631038,1.618,65,300,63735.109,-32117.782,-45474.429,16130.627,3809.902,290.19786,1.37E-05,0.90510552,12295.094,20150.452
2347,27.740073,9.627,90,-1070,82047.868,-26408.113,-43928.341,16112.332,3281.743,290.18035,1.59E-05,0.90414665,12880.618,19678.422
2351,27.769046,3.62,90,-700,83280.751,-28036.016,-44246.982,16126.191,3963.3606,290.17944,1.32E-05,0.90647404,12210.637,20367.141
2354,27.787929,25.621,90,-700,83044.214,-28296.191,-44305.448,16058.473,2378.4361,290.1752,2.23E-05,0.9022895,13731.671,18634.167
2349,27.754422,25.618,90,-1070,82252.458,-26346.811,-43910.045,16052.121,2157.0452,290.18925,2.41E-05,0.9020687,13895.962,18355.068
2357,27.807087,9.626,90,-300,85403.205,-30580.536,-44736.004,16110.642,3361.3698,290.18183,1.56E-05,0.90551838,12864.755,19806.104
2342,27.706565,9.626,65,810,66075.301,-35112.841,-46054.809,16096.588,3002.7991,290.18029,1.74E-05,0.90370617,13087.823,19263.783
2343,27.712768,16.62,65,810,66092.199,-34977.244,-46029.359,16102.985,2585.5557,290.1772,2.03E-05,0.90446101,13570.602,18904.408
2344,27.720914,25.619,65,810,65681.911,-34871.661,-46013.529,16053.254,2012.7018,290.17622,2.59E-05,0.90051678,13964.873,18127.632
2355,27.798574,1.617,90,-300,85254.327,-30589.005,-44742.583,16132.865,4221.9475,290.18356,1.24E-05,0.90767938,12028.423,20724.193
2359,27.821436,25.617,90,-300,85187.103,-30454.436,-44711.212,16171.903,2523.4127,290.18567,2.08E-05,0.90794035,13649.572,18849.509
2341,27.702031,3.619,65,810,65989.617,-34796.462,-45993.095,16142.3,4014.1676,290.1944,1.31E-05,0.90771549,12121.395,20419.322
2337,27.673058,9.626,65,600,65120.689,-33828.657,-45806.803,16136.005,3042.7223,290.18716,1.72E-05,0.90654844,13100.446,19408.928
2361,27.83606,5.621,90,0,86537.208,-32159.02,-45044.778,16132.905,3839.2656,290.18508,1.37E-05,0.90704104,12368.038,20333.477
2360,27.832082,1.618,90,0,86527.011,-32162.802,-45049.013,16177.99,4273.8512,290.17233,1.23E-05,0.90810356,11953.68,20755.179
2356,27.802553,3.619,90,-300,85214.363,-30483.628,-44721.943,16131.141,3996.7699,290.19029,1.32E-05,0.90737874,12270.82,20538.877
2348,27.746276,16.619,90,-1070,81160.929,-25260.391,-43705.662,16084.833,2755.7351,290.1961,1.90E-05,0.90270851,13290.784,18963.771
2362,27.84115,13.607,90,0,86537.084,-32162.391,-45048.601,16118.11,3231.7738,290.18628,1.62E-05,0.90405801,12815.708,19460.938
2365,27.870026,1.617,90,300,87743.368,-33849.502,-45376.535,16148.737,3872.2349,290.18712,1.36E-05,0.90719257,12280.675,20252.506
2369,27.892888,25.619,90,300,87660.233,-33774.59,-45364.118,16099.158,2352.4106,290.18495,2.22E-05,0.90253482,13673.184,18517.745
2370,27.903533,1.616,90,700,89156.093,-35963.18,-45796.566,16171.678,4480.4936,290.17538,1.17E-05,0.90903678,11881.243,21161.696
2352,27.77358,9.625,90,-700,83633.479,-28254.707,-44285.137,16116.173,3510.192,290.18551,1.49E-05,0.90633639,12613.764,19886.125
2363,27.84846,21.614,90,0,86538.729,-32164.653,-45046.052,16095.66,2687.1158,290.17971,1.94E-05,0.90351857,13314.545,18853.566
2367,27.878538,9.627,90,300,87705.048,-33667.815,-45340.066,16120.39,3452.107,290.17571,1.52E-05,0.90639212,12701.69,19804.674
2368,27.884741,16.623,90,300,87928.757,-33756.582,-45353.716,16109.634,2911.8491,290.17295,1.79E-05,0.90403829,13130.986,19136.58
2353,27.779783,16.621,90,-700,83887.366,-28482.976,-44326.005,16108.693,2991.7151,290.18669,1.75E-05,0.9072287,13111.404,19293.566
2377,27.945553,9.624,90,1070,90710.584,-38265.29,-46245.377,16148.512,3546.6614,290.17231,1.48E-05,0.90717576,12725.644,20054.497
2358,27.81329,16.621,90,-300,85039.294,-30457.397,-44718.571,16115.938,3050.0479,290.178,1.71E-05,0.90283528,13046.992,19317.513
2364,27.857993,30.613,90,0,86539.551,-32172.999,-45049.629,16066.645,2177.0719,290.18697,2.40E-05,0.90195654,13894.812,18385.955
2375,27.93704,1.618,90,1070,91042.632,-37929.586,-46169.109,16175.448,3909.2113,290.16318,1.34E-05,0.90902638,12281.682,20370.692
2376,27.941018,3.619,90,1070,91556.123,-38419.964,-46260.631,16195.359,3677.3964,290.16177,1.43E-05,0.90893519,12491.811,20083.896
2374,27.926395,25.619,90,700,89063.912,-35825.897,-45765.565,16104.961,2215.4137,290.17516,2.36E-05,0.90422873,13866.024,18449.875
2378,27.951756,16.62,90,1070,91121.615,-38360.471,-46257.341,16116.313,2799.2151,290.18487,1.87E-05,0.90576062,13248.276,19017.128
2383,27.985263,16.622,120,-1380,106170.46,-26632.19,-43448.159,16127.003,3021.5372,290.17279,1.74E-05,0.90675881,13195.293,19448.556
2371,27.907511,3.619,90,700,89147.869,-36052.893,-45811.614,16163.138,3833.0452,290.18938,1.37E-05,0.90851147,12453.395,20369.817
2386,28.008033,3.62,120,-1000,107374.18,-28649.205,-43826.212,16188.688,4047.0242,290.15426,1.30E-05,0.91097353,12173.394,20513.585
2372,27.912046,9.623,90,700,89460.552,-36222.246,-45842.409,16290.305,3603.6721,290.18454,1.47E-05,0.91068466,12535.014,19958.107
2366,27.874004,3.619,90,300,87981.919,-33823.106,-45367.572,16140.375,3930.4769,290.17915,1.33E-05,0.90740469,12221.575,20350.324
2382,27.97906,9.624,120,-1380,106967.4,-26592.391,-43435.537,16169.66,3262.379,290.16953,1.61E-05,0.90695053,12977.826,19716.346
2390,28.037562,1.615,120,-500,107374.18,-31265.84,-44352.278,16200.341,4112.5276,290.1722,1.29E-05,0.91158981,12281.555,20781.607
2391,28.04154,3.62,120,-500,107374.18,-31570.296,-44407.783,16197.944,4211.4672,290.16134,1.25E-05,0.91091263,11965.817,20655.395
2387,28.012567,9.626,120,-1000,107374.18,-28685.92,-43855.033,16157.302,3315.7938,290.17153,1.59E-05,0.9080678,12794.468,19629.471
2392,28.046073,9.629,120,-500,107374.18,-31816.492,-44460.369,16185.297,3274.5393,290.17557,1.61E-05,0.90877699,12879.093,19626.543
2379,27.959901,25.621,90,1070,92193.124,-39105.515,-46390.801,16114.649,2217.4853,290.16586,2.36E-05,0.90528821,13870.039,18440.184
2380,27.970547,1.62,120,-1380,106648.18,-26838.875,-43496.798,16193.24,3979.5227,290.18016,1.32E-05,0.9098264,12332.891,20585.008
2373,27.918248,16.621,90,700,89807.895,-35955.533,-45779.215,16122.071,2842.2304,290.1681,1.84E-05,0.90474075,13336.455,19217.333
2395,28.071069,1.615,120,0,107374.18,-34078.183,-44890.761,16182.328,3811.8669,290.17137,1.38E-05,0.91119594,12361.427,20220.663
2396,28.075047,5.621,120,0,107374.18,-34078.018,-44891.008,16165.696,3562.3949,290.17627,1.48E-05,0.90892987,12632.814,20029.64
2393,28.052276,16.624,120,-500,107374.18,-31668.067,-44425.093,16139.985,2934.9757,290.18112,1.78E-05,0.90527369,13122.539,19170.613
2397,28.080138,13.606,120,0,107374.18,-34082.253,-44894.502,16151.233,3252.4528,290.17307,1.61E-05,0.90694621,12859.548,19605.432
2381,27.974524,3.62,120,-1380,106791.72,-26801.378,-43465.962,16184.777,4083.8831,290.17214,1.29E-05,0.91051339,12124.425,20607.414
2399,28.09698,30.615,120,0,107374.18,-34081.431,-44894.132,16110.56,2006.8146,290.16597,2.61E-05,0.90488132,14107.45,18247.439
2385,28.004054,1.616,120,-1000,107374.18,-28823.573,-43882.169,16177.969,3989.173,290.16296,1.32E-05,0.91113081,12287.476,20562.493
2408,28.157236,16.622,120,1000,107374.18,-39700.736,-45977.595,16157.922,2916.4762,290.16279,1.80E-05,0.90733361,13245.57,19246.794
2389,28.026916,25.621,120,-1000,107177.67,-28548.967,-43820.497,16124.702,2488.5504,290.17144,2.11E-05,0.90513609,13572.857,18691.486
2384,27.993409,25.621,120,-1380,106169.39,-26765.608,-43481.709,16098.729,2389.4939,290.17254,2.19E-05,0.90402992,13624.385,18546.322
2404,28.131874,25.62,120,500,107374.18,-36931.766,-45437.385,16111.859,2390.7312,290.17616,2.19E-05,0.90453971,13620.45,18545.196
2403,28.123728,16.622,120,500,107374.18,-36887.238,-45435.288,16130.514,2980.2557,290.18074,1.76E-05,0.90639952,13067.573,19211.801
2406,28.146498,3.618,120,1000,107374.18,-39555.272,-45959.669,16175.56,3534.8634,290.18179,1.49E-05,0.91008529,12685.581,20025.267
2388,28.01877,16.622,120,-1000,107215.37,-28799.027,-43869.67,16150.164,2884.1523,290.16665,1.82E-05,0.90638957,13335.893,19281.086
2405,28.14252,1.617,120,1000,107374.18,-39678,-45966.206,16181.637,3674.0596,290.18288,1.43E-05,0.90949201,12568.507,20137.392
2402,28.117525,9.626,120,500,107374.18,-36753.45,-45411.729,16152.756,3469.6109,290.17565,1.51E-05,0.90801758,12653.231,19809.193
2412,28.18454,9.626,120,1380,107374.18,-41069.619,-46232.508,16137.807,3115.6962,290.18185,1.72E-05,0.90841142,13134.344,19572.555
2400,28.109013,1.618,120,500,107374.18,-36801.39,-45414.977,16196.573,3579.914,290.1679,1.50E-05,0.91159662,12751.95,20157.353
2414,28.198889,25.621,120,1380,107374.18,-41885.876,-46416.457,16123.427,2079.9537,290.16812,2.52E-05,0.90486701,14045.261,18330.052
2411,28.180005,3.62,120,1380,107374.18,-41209.369,-46287.972,16200.453,3935.9302,290.17136,1.34E-05,0.91058283,12249.198,20356.328
2401,28.112992,3.618,120,500,107374.18,-37049.725,-45470.606,16218.567,3520.4439,290.17356,1.50E-05,0.91342134,12742.304,19996.625
2394,28.060423,25.62,120,-500,107374.18,-31230.028,-44337.929,16114.896,2480.7846,290.17092,2.11E-05,0.90501514,13670.69,18793.825
2413,28.190743,16.622,120,1380,107374.18,-41671.379,-46377.397,16129.398,2536.0092,290.18719,2.07E-05,0.90701219,13521.116,18746.117
2415,28.209534,1.618,120,-1380,106093,-26427.52,-43404.249,16188.598,4224.7548,290.16953,1.25E-05,0.91175309,12083.641,20855.247
2419,28.232396,25.62,120,-1380,106886.45,-26619.609,-43442.814,16083.023,2229.2271,290.1701,2.35E-05,0.90525191,13847.857,18460.082
2398,28.087446,21.615,120,0,107374.18,-34081.842,-44893.721,16123.245,2343.6878,290.17724,2.23E-05,0.90512007,13675.622,18511.519
2422,28.251554,9.626,120,-1000,107178.65,-28564.097,-43823.005,16126.22,3534.1992,290.15186,1.51E-05,0.90848855,12720.554,20037.587
2421,28.247021,3.616,120,-1000,107374.18,-28436.599,-43806.764,16170.177,4020.7368,290.16198,1.31E-05,0.91012463,12170.694,20447.609
2420,28.243041,1.62,120,-1000,107236.18,-28838.292,-43879.414,16179.76,4278.2467,290.15595,1.23E-05,0.91134626,12095.561,20954.025
2409,28.165381,25.618,120,1000,107374.18,-39717.552,-45973.648,16121.487,2302.1963,290.17561,2.28E-05,0.90446669,13837.562,18587.964
2410,28.176027,1.618,120,1380,107374.18,-41754.471,-46367.365,16195.324,3811.317,290.17382,1.39E-05,0.91109592,12371.944,20224.016
2407,28.151033,9.625,120,1000,107374.18,-39699.379,-45982.405,16184.399,2980.2463,290.17555,1.77E-05,0.90986871,13283.232,19427.778
2435,28.348,1.618,120,500,107374.18,-36766.73,-45417.28,15095.469,3688.4764,290.18413,1.34E-05,0.86402782,11520.04,19167.172
2429,28.29941,25.62,120,-500,107374.18,-31372.985,-44377.769,15706.602,2411.0787,290.17536,2.10E-05,0.88274458,13289.567,18268.069
2424,28.265903,25.619,120,-1000,107374.18,-28848.489,-43865.476,16116.389,2377.0072,290.17457,2.21E-05,0.90713094,13683.758,18597.626
2416,28.213513,3.619,120,-1380,106601.6,-26531.294,-43438.662,16173.685,4236.3144,290.18137,1.24E-05,0.91030864,12125.396,20880.372
2433,28.326434,21.616,120,0,107374.18,-34075.963,-44900.752,15349.549,2607.5803,290.17878,1.93E-05,0.87507101,12665.762,18026.087
2426,28.280527,3.618,120,-500,107374.18,-31380.427,-44383.895,16164.864,4009.8497,290.17417,1.31E-05,0.91034417,12295.611,20597.964
2430,28.310056,1.617,120,0,107374.18,-34061.326,-44895.654,15734.116,4060.6716,290.16401,1.26E-05,0.89005331,11665.776,20022.194
2434,28.335967,30.614,120,0,107374.18,-34079.169,-44899.477,15125.376,1984.7163,290.17551,2.49E-05,0.86278094,13168.179,17265.942
2431,28.314034,5.621,120,0,107374.18,-34063.875,-44896.723,15774.744,3674.4691,290.17021,1.38E-05,0.88245473,11933.183,19502.787
2428,28.291265,16.621,120,-500,107374.18,-31330.678,-44370.697,15910.722,3043.6844,290.18675,1.70E-05,0.8971229,12920.192,19213.192
2438,28.362715,16.621,120,500,107374.18,-36840.655,-45432.204,14922.486,2674.1646,290.17365,1.83E-05,0.8563125,12333.625,17862.577
2418,28.22425,16.621,120,-1380,106979.86,-27027.222,-43509.791,16120.447,2792.7321,290.18057,1.88E-05,0.9059059,13398.769,19158.857
2425,28.276549,1.618,120,-500,107374.18,-31291.002,-44354.539,16189.937,3957.6613,290.16752,1.34E-05,0.91325945,12381.195,20578.36
2423,28.257757,16.621,120,-1000,107374.18,-28825.67,-43873.329,16129.802,3005.7405,290.15333,1.75E-05,0.90668862,13034.759,19227.342
2437,28.356513,9.626,120,500,107374.18,-36791.852,-45422.748,15036.877,3160.5927,290.17905,1.55E-05,0.85920336,11916.712,18478.378
2441,28.385486,3.618,120,1000,107374.18,-39804.058,-45996.22,14892.437,3354.5933,290.17406,1.46E-05,0.85445229,11603.187,18502.701
2417,28.218047,9.627,120,-1380,105977.34,-26007.532,-43335.216,16156.784,3400.1693,290.17025,1.55E-05,0.90885717,12687.767,19686.152
2442,28.39002,9.625,120,1000,107374.18,-39562.59,-45954.694,14929.014,3388.438,290.18397,1.44E-05,0.85553067,11553.622,18543.187
2443,28.396223,16.62,120,1000,107374.18,-39891.222,-46012.995,14881.608,2616.9751,290.1817,1.86E-05,0.85299084,12342.469,17749.804
2445,28.415014,1.618,120,1380,107374.18,-42071.92,-46441.66,14847.327,4119.1338,290.17928,1.19E-05,0.8566492,10846.128,19329.933
2446,28.418992,3.619,120,1380,107374.18,-41895.743,-46401.984,14837.118,3377,290.18288,1.44E-05,0.85311564,11510.617,18454.929
2432,28.319125,13.605,120,0,107374.18,-34074.4,-44896.106,15417.908,3060.2659,290.17114,1.64E-05,0.87553459,12356.487,18674.079
2427,28.285061,9.626,120,-500,107374.18,-31374.959,-44372.054,16093.681,3752.2599,290.16424,1.40E-05,0.90874879,12337.743,20103.358
2447,28.423527,9.625,120,1380,107374.18,-41258.214,-46283.244,14844.172,3351.4376,290.17178,1.46E-05,0.85513385,11558.042,18514.301
2457,28.490542,9.625,15,-200,13280.418,-26051.564,-45175.811,15023.403,3197.9879,290.17721,1.53E-05,0.85587806,11914.403,18504.475
2458,28.496744,16.621,15,-200,13307.06,-26117.512,-45189.297,15033.48,2798.2983,290.19131,1.75E-05,0.85709303,12274.795,18050.417
2436,28.351978,3.62,120,500,107374.18,-36787.822,-45419.582,15101.374,3890.9449,290.17625,1.27E-05,0.8632017,11392.481,19453.084
2452,28.457034,9.624,15,-290,12713.279,-25548.728,-45083.467,14924.936,3257.8224,290.19541,1.50E-05,0.85261956,11645.538,18360.149
2456,28.486007,3.621,15,-200,13418.358,-26154.433,-45192.257,15026.324,3735.8178,290.19071,1.31E-05,0.85831914,11412.124,19160.806
2439,28.370862,25.619,120,500,107374.18,-36785.684,-45427.887,14895.303,2095.9075,290.18244,2.34E-05,0.85515894,12792.224,17094.271
2451,28.4525,3.619,15,-290,12971.645,-25576.07,-45079.52,14928.429,3677.6322,290.18575,1.32E-05,0.85305594,11415.317,19021.975
2440,28.381507,1.618,120,1000,107374.18,-39344.269,-45925.009,14905.903,4073.0541,290.17774,1.20E-05,0.85687824,10851.355,19263.554
2453,28.463237,16.623,15,-290,12859.319,-25609.208,-45089.346,14926.009,2574.6373,290.1768,1.89E-05,0.85289643,12334.796,17677.033
2459,28.504891,25.62,15,-200,13265.452,-26135.274,-45192.833,15053.615,2191.7535,290.17643,2.24E-05,0.85675587,12881.674,17414.013
2455,28.482029,1.618,15,-200,13340.857,-26130.833,-45192.71,15011.405,3869.271,290.1909,1.26E-05,0.8561628,11137.646,19100.556
2466,28.557458,5.621,15,0,14219.975,-27220.337,-45399.6,15257.422,3779.057,290.19456,1.31E-05,0.86611757,11641.237,19443.005
2444,28.404369,25.62,120,1000,107374.18,-39728.201,-45993.342,14815.065,2056.2462,290.18518,2.37E-05,0.85225721,12775.398,17026.127
2461,28.519514,5.622,15,-100,13792.216,-26679.059,-45297.882,15131.599,3551.3371,290.18417,1.39E-05,0.86193927,11678.9,19041.191
2465,28.55348,1.616,15,0,14217.878,-27219.679,-45400.135,15262.191,4184.374,290.18382,1.19E-05,0.86836746,11078.817,19715.779
2448,28.42973,16.621,120,1380,107374.18,-41826.176,-46385.045,14855.773,2768.1094,290.17434,1.76E-05,0.8530437,12101.297,17840.996
2449,28.437876,25.621,120,1380,107374.18,-41733.051,-46382.167,14873.907,2089.5839,290.17165,2.33E-05,0.85181702,12730.798,17042.696
2474,28.617335,30.613,15,100,14612.252,-27747.142,-45503.087,15275.704,2143.955,290.19526,2.32E-05,0.86878171,13126.402,17550.558
2469,28.579391,30.612,15,0,14231.076,-27220.543,-45401.656,15242.155,2133.8056,290.20054,2.33E-05,0.86456268,13037.049,17427.91
2464,28.541447,30.614,15,-100,13790.489,-26674.824,-45297.964,15177.842,1936.6014,290.19364,2.55E-05,0.86172908,13256.175,17253.017
2468,28.569857,21.615,15,0,14229.226,-27214.458,-45400.628,15233.515,2377.3654,290.18311,2.08E-05,0.86525447,12878.181,17792.698
2450,28.448522,1.619,15,-290,12883.289,-25581.168,-45081.493,14928.05,3762.306,290.17801,1.29E-05,0.85349222,11208.306,18996.158
2471,28.595402,5.622,15,100,14581.087,-27732.752,-45502.593,15293.306,3814.7142,290.19573,1.31E-05,0.87054928,11488.751,19393.371
2454,28.471383,25.619,15,-290,12956.721,-25673.882,-45103.161,14953.307,1837.6988,290.18743,2.65E-05,0.85302563,13063.995,16865.248
2470,28.591424,1.615,15,100,14722.974,-27768.645,-45506.499,15312.94,4205.0029,290.20122,1.19E-05,0.87166174,11141.736,19851.669
2476,28.633346,3.619,15,200,15058.554,-28390.056,-45630.379,15345.067,3588.4766,290.19523,1.40E-05,0.87365248,11785.446,19165.15
2475,28.629368,1.618,15,200,15046.384,-28311.157,-45615.289,15349.435,3762.2325,290.19023,1.33E-05,0.87496167,11598.569,19366.896
2479,28.652229,25.621,15,200,15190.573,-28291.545,-45606.984,15318.555,2250.6453,290.19283,2.22E-05,0.87096241,12996.159,17632.175
2481,28.666853,3.619,15,290,15354.252,-28836.4,-45717.83,15416.492,3848.4312,290.21624,1.31E-05,0.8770426,11600.538,19522.361
2483,28.67759,16.622,15,290,15471.1,-28806.509,-45709.607,15387.371,2338.0914,290.19437,2.14E-05,0.87404063,12982.075,17794.774
2478,28.644083,16.621,15,200,15183.748,-28275.346,-45605.586,15329.828,2606.5161,290.20409,1.92E-05,0.87236583,12732.279,18092.176
2463,28.531914,21.616,15,-100,13779.388,-26667.958,-45295.456,15152.542,2521.504,290.19901,1.95E-05,0.86009912,12628.154,17811.967
2460,28.515536,1.616,15,-100,13718.867,-26639.548,-45290.234,15121.933,3920.2421,290.17906,1.26E-05,0.86271875,11278.022,19431.473
2467,28.562549,13.606,15,0,14219.934,-27221.447,-45400.669,15232.885,2751.1491,290.18085,1.80E-05,0.86483035,12514.743,18208.328
2484,28.685736,25.621,15,290,15471.224,-28778.181,-45704.509,15395.364,1793.4189,290.21881,2.80E-05,0.87297936,13602.129,17300.8
2473,28.607802,21.614,15,100,14652.298,-27776.087,-45506.129,15261.26,2337.7125,290.19138,2.13E-05,0.86778137,12971.834,17793.833
2462,28.524605,13.608,15,-100,13779.347,-26669.356,-45294.469,15144.932,3164.4337,290.19218,1.55E-05,0.86118159,12077.143,18625.089
2488,28.710261,10.616,25,-400,22054.045,-25613.32,-44916.992,15499.906,3159.2859,290.20428,1.60E-05,0.87802638,12415.322,18940.244
2485,28.696382,1.617,25,-400,22329.35,-25682.229,-44922.461,15494.985,4180.5786,290.19746,1.21E-05,0.88103629,11495.126,20149.935
2486,28.700361,3.619,25,-400,22105.233,-25513.945,-44890.432,15508.701,4159.4885,290.18921,1.21E-05,0.88036656,11381.582,20026.903
2477,28.637881,9.624,15,200,15131.697,-28385.246,-45629.104,15334.164,3028.2128,290.18505,1.65E-05,0.87222156,12242.439,18480.712
2472,28.600493,13.605,15,100,14737.775,-27823.986,-45514.722,15279.228,3175.8891,290.20091,1.57E-05,0.86913381,12142.562,18726.175
2489,28.716738,15.609,25,-400,22392.79,-25696.208,-44923.9,15510.734,2799.8271,290.19745,1.80E-05,0.87794812,12752.671,18537.461
2499,28.778748,25.617,25,-150,23313.805,-26989.271,-45179.142,15586.755,2455.5833,290.20454,2.06E-05,0.88074148,13139.624,18208.305
2480,28.662876,1.615,15,290,15637.985,-28942.723,-45735.633,15407.513,4041.6054,290.19221,1.25E-05,0.87801899,11473.681,19798.874
2493,28.739038,14.619,25,-300,22649.594,-26305.16,-45048.478,15556.701,2915.7655,290.20219,1.74E-05,0.87970478,12699.564,18718.698
2482,28.671388,9.626,15,290,15644.07,-28879.817,-45720.667,15388.082,2967.7285,290.21324,1.69E-05,0.874487,12464.516,18605.615
2497,28.764399,9.624,25,-150,23383.947,-27030.674,-45186.871,15599.335,3589.8169,290.21074,1.41E-05,0.88245055,12133.154,19562.684
2492,28.733116,8.615,25,-300,22796.045,-26253.232,-45036.061,15568.23,3430.2343,290.19972,1.47E-05,0.8783978,12062.178,19122.872
2500,28.789393,1.619,25,0,24011.566,-27878.422,-45352.524,15653.857,4070.3741,290.21266,1.25E-05,0.88537319,11626.99,20071.677
2495,28.755886,1.617,25,-150,23380.699,-27025.411,-45184.98,15622.561,4124.2607,290.19749,1.23E-05,0.88428667,11525.073,20046.472
2501,28.793372,5.621,25,0,24014.855,-27881.711,-45351.208,15634.786,3623.938,290.2131,1.40E-05,0.88378459,12032.819,19488.201
2502,28.798462,13.608,25,0,24016.746,-27886.769,-45351.948,15630.328,3239.6625,290.2285,1.57E-05,0.88335194,12408.25,19073.952
2505,28.827337,1.618,25,150,24537.384,-28682.054,-45510.94,15678.636,4409.0071,290.21657,1.16E-05,0.88901427,11513.203,20636.676
2503,28.805771,21.615,25,0,24014.485,-27882.123,-45351.372,15605.803,2842.022,290.21337,1.79E-05,0.88282529,12799.128,18678.993
2490,28.724603,1.615,25,-300,22576.903,-26141.359,-45012.873,15580.059,4122.9878,290.19887,1.23E-05,0.88251816,11479.656,19968.859
2504,28.815304,30.615,25,0,24021.68,-27878.669,-45352.441,15611.352,2053.0965,290.21941,2.47E-05,0.88181561,13481.737,17705.657
2509,28.850198,25.622,25,150,24580.226,-28658.249,-45505.06,15624.195,2189.0167,290.2229,2.32E-05,0.88373958,13459.156,17977.511
2514,28.882869,20.624,25,300,25244.56,-29561.091,-45681.731,15664.924,2573.7841,290.21145,1.99E-05,0.88789288,13143.768,18465.01
2491,28.728581,3.621,25,-300,22785.89,-26290.811,-45043.832,15572.847,3918.3018,290.19947,1.29E-05,0.88131544,11760.21,19827.154
2496,28.759864,3.62,25,-150,23404.586,-27080.464,-45196.04,15614.309,3961.6513,290.21028,1.28E-05,0.88236947,11627.681,19788.743
2498,28.770601,16.624,25,-150,23324.084,-27072.94,-45195.999,15601.099,2958.7286,290.21938,1.71E-05,0.88148792,12730.145,18840.077
2487,28.704895,6.612,25,-400,22015.643,-25588.281,-44909.181,15509.961,3804.9237,290.20697,1.33E-05,0.87904331,11659.835,19499.599
2506,28.831315,3.619,25,150,24749.085,-28769.506,-45524.754,15666.58,3643.6103,290.22739,1.40E-05,0.88707893,12166.941,19691.473
2513,28.875278,14.62,25,300,25191.851,-29504.312,-45669.397,15655.705,2645.2324,290.21838,1.93E-05,0.88608158,12938.347,18379.41
2512,28.869357,8.614,25,300,25242.505,-29593.202,-45688.145,15683.102,3141.75,290.2167,1.63E-05,0.88776883,12648.011,19134.141
2508,28.842053,16.62,25,150,24691.976,-28756.226,-45524.713,15642.46,2978.1187,290.21456,1.72E-05,0.88631598,12730.371,18892.195
2520,28.920348,1.617,40,-550,36143.921,-25814.537,-44687.571,15800.261,4488.6162,290.23273,1.15E-05,0.89613597,11470.321,20741.881
2517,28.90064,6.613,25,400,25550.291,-30040.121,-45773.007,15740.392,3521.528,290.21655,1.46E-05,0.892169,12278.717,19584.657
2494,28.746628,20.624,25,-300,22775.981,-26240.446,-45030.305,15553.042,2575.6038,290.198,1.96E-05,0.87853676,12892.515,18201.293
2507,28.83585,9.627,25,150,24698.842,-28719.716,-45513.53,15661.035,3671.7799,290.22361,1.39E-05,0.88756785,12058.043,19621.28
2518,28.906005,10.615,25,400,25790.196,-30135.59,-45791.221,15728.585,2892.0097,290.2126,1.77E-05,0.88817277,12796.662,18776.975
2523,28.934783,14.619,40,-550,36166.822,-25709.694,-44664.423,15787.206,3103.6376,290.20421,1.66E-05,0.89263554,12749.023,19167.704
2526,28.955609,3.619,40,-400,37083.069,-26667.547,-44846.891,15868.204,4230.2575,290.20914,1.22E-05,0.89597205,11610.046,20349.116
2527,28.960144,9.624,40,-400,36838.805,-26676.716,-44852.154,15855.53,3367.3347,290.21183,1.53E-05,0.89554966,12500.103,19435.846
2510,28.860844,1.617,25,300,25369.18,-29595.998,-45685.02,15697.464,3772.3203,290.2153,1.36E-05,0.88971792,12009.248,19838.389
2522,28.928861,8.614,40,-550,36175.292,-25881.883,-44699.247,15790.195,3690.4321,290.20218,1.40E-05,0.89462887,12195.172,19845.586
2525,28.951631,1.617,40,-400,37104.613,-26778.146,-44861.898,15861.187,4451.7508,290.18387,1.16E-05,0.8974585,11451.261,20680.022
2511,28.864822,3.62,25,300,25347.43,-29469.57,-45659.57,15701.276,3673.9955,290.21656,1.39E-05,0.88872823,11999.422,19563.245
2529,28.974493,25.62,40,-400,36880.783,-26625.651,-44841.67,15819.122,2059.1524,290.17571,2.50E-05,0.89232692,13683.86,17923.766
2521,28.924326,3.621,40,-550,36215.379,-25786.208,-44680.376,15789.66,4237.3211,290.22176,1.22E-05,0.89469309,11691.901,20448.715
2524,28.942373,20.623,40,-550,36218.01,-25675.486,-44654.103,15805.263,2404.3818,290.19419,2.13E-05,0.89002002,13305.898,18258.142
2516,28.896105,3.62,25,400,25730.415,-29950.614,-45752.449,15731.91,3637.6214,290.21328,1.41E-05,0.89085377,12259.787,19745.971
2515,28.892127,1.618,25,400,25592.598,-30097.271,-45786.904,15742.077,3823.9774,290.22316,1.35E-05,0.89235107,12030.365,19894.312
2531,28.989117,3.619,40,-200,37760.191,-27760.751,-45066.322,15900.87,3982.3141,290.20777,1.30E-05,0.89464154,11904.436,20102.079
2528,28.966346,16.622,40,-400,36853.318,-26563.814,-44827.238,15836.629,2635.2698,290.18572,1.95E-05,0.89315423,13247.905,18702.307
2533,28.999854,16.623,40,-200,37775.485,-27766.631,-45071.79,15877.966,3101.9231,290.23846,1.66E-05,0.89377826,12757.867,19147.739
2532,28.993651,9.628,40,-200,37781.982,-27835.252,-45082.069,15876.979,3652.8919,290.23956,1.41E-05,0.89461299,12166.57,19707.823
2542,29.065102,9.627,40,200,39483.072,-29998.143,-45500.291,16005.193,3103.7266,290.22006,1.67E-05,0.8973865,12889.247,19281.268
2519,28.912484,15.608,25,400,25856.186,-30145.869,-45793.112,15732.923,2523.8237,290.22258,2.02E-05,0.88734624,13242.742,18447.237
2539,29.044557,30.612,40,0,38619.617,-28887.177,-45295.661,15923.302,2167.6988,290.2409,2.38E-05,0.89335341,13663.503,18126.103
2540,29.056589,1.617,40,200,39447.138,-29947.777,-45492.849,16019.02,4398.2545,290.24032,1.19E-05,0.90281915,11700.222,20848.142
2543,29.071305,16.621,40,200,39545.608,-29982.725,-45496.22,15978.065,2601.6271,290.2431,1.99E-05,0.89781586,13401.523,18790.083
2536,29.022624,5.621,40,0,38614.847,-28880.886,-45290.933,15941.176,3808.3703,290.22238,1.36E-05,0.89641758,12206.548,20035.603
2535,29.018646,1.615,40,0,38613.449,-28884.998,-45289.206,15970.182,4421.5466,290.255,1.18E-05,0.9016717,10591.602,21604.459
2530,28.985138,1.616,40,-200,37869.31,-27822.424,-45073.517,15897.009,4419.3883,290.21939,1.17E-05,0.89828546,11681.113,20835.563
2549,29.112958,25.62,40,400,40286.787,-31132.915,-45727.287,15985.297,2213.8244,290.21578,2.38E-05,0.89657299,13782.056,18349.48
2548,29.104812,16.621,40,400,40235.969,-31067.953,-45713.02,15990.45,2666.9627,290.23904,1.95E-05,0.89811949,13270.618,18756.887
2554,29.145628,20.624,40,550,41033.723,-32020.915,-45894.707,15995.952,2428.6015,290.20346,2.15E-05,0.89918952,13476.332,18480.8
2546,29.094075,3.622,40,400,40279.346,-31125.679,-45723.956,16035.973,4218.6752,290.23855,1.23E-05,0.90249795,11853.221,20610.668
2547,29.098609,9.626,40,400,40338.51,-31104.916,-45718.036,16021.686,3639.7522,290.23554,1.43E-05,0.90060731,12409.916,19970.852
2538,29.035024,21.614,40,0,38615.053,-28881.297,-45280.654,15925.576,2798.8054,290.24136,1.85E-05,0.89530571,13122.871,18929.088
2537,29.027714,13.61,40,0,38619.288,-28883.97,-45283.491,15947.401,2731.4944,290.22369,1.89E-05,0.89576666,13208.271,18832.184
2552,29.132116,8.614,40,550,41124.217,-31832.444,-45853.674,16029.071,3158.4267,290.2243,1.65E-05,0.90243057,12801.273,19320.697
2551,29.127582,3.619,40,550,41093.463,-32045.708,-45900.586,16041.167,3734.3518,290.23515,1.40E-05,0.90259869,12271.972,19969.715
2534,29.008,25.621,40,-200,37775.28,-27761.45,-45064.76,15879.032,2086.9821,290.23813,2.46E-05,0.892494,13744.362,18059.244
2562,29.196906,9.626,65,-600,60139.51,-27223.133,-44524.509,16067.271,3394.2468,290.23222,1.54E-05,0.90438177,12734.747,19727.859
2541,29.060568,3.619,40,200,39459.225,-29998.883,-45503.786,16024.223,4162.7246,290.21995,1.25E-05,0.90135817,11846.155,20428.38
2560,29.188394,1.618,65,-600,60416.872,-27183.169,-44511.27,16113.546,4150.7675,290.21629,1.27E-05,0.90812591,11958.593,20513.689
2544,29.079451,25.621,40,200,39427.649,-29947.284,-45490.3,15981.874,2151.5881,290.25284,2.41E-05,0.89763396,13760.284,18189.262
2559,29.177749,25.619,65,-810,59162.369,-25913.665,-44268.814,16032.495,2344.152,290.1818,2.23E-05,0.90317486,13664.584,18505.234
2556,29.158865,3.619,65,-810,59330.489,-26000.705,-44278.641,16053.638,3904.3925,290.20759,1.34E-05,0.90383007,12200.93,20303.212
2561,29.192372,3.621,65,-600,60481.505,-27387.305,-44549.794,16084.86,3940.3228,290.19442,1.33E-05,0.90592701,12141.972,20254.856
2545,29.090096,1.617,40,400,40330.41,-31094.76,-45712.485,16059.923,4470.6417,290.2405,1.17E-05,0.90357474,11650.289,20863.468
2566,29.225879,3.62,65,-300,61610.896,-28874.554,-44840.724,16134.547,4254.719,290.22513,1.23E-05,0.90853503,12017.534,20838.334
2565,29.221901,1.619,65,-300,61630.056,-28881.297,-44837.435,16145.218,4116.6333,290.18127,1.28E-05,0.91003354,12224.239,20723.882
2563,29.20311,16.621,65,-600,59962.098,-26576.519,-44385.458,16080.229,2967.6264,290.20431,1.77E-05,0.90940228,13184.827,19307.334
2553,29.138038,14.62,40,550,40903.512,-31892.554,-45873.368,16004.238,2795.983,290.22817,1.86E-05,0.90013628,13208.672,18956.924
2350,27.765067,1.618,90,-700,83723.193,-28341.089,-44299.363,16157.521,0.7890653,338.11723,0.028507148,1399.4464,20475.224,20578.918
2557,29.163399,9.626,65,-810,59631.369,-26402.028,-44359.185,16033.749,3685.8048,290.23478,1.42E-05,0.90295272,12298.15,19892.264
2567,29.230414,9.625,65,-300,61290.404,-28790.557,-44830.897,16182.656,3391.1853,290.21679,1.58E-05,0.91692166,12884.871,19908.796
2555,29.154886,1.618,65,-810,59537.092,-25995.895,-44278.888,16056.076,3940.7643,290.22174,1.33E-05,0.90604704,12128.901,20294.856
2550,29.123604,1.617,40,550,40906.144,-31869.653,-45866.173,16058.658,4498.447,290.22942,1.16E-05,0.90539254,11626.338,20968.349
2558,29.169602,16.621,65,-810,59611.222,-26012.094,-44279.916,16025.212,3050.1142,290.22365,1.71E-05,0.90274774,12980.19,19269.092
2579,29.316214,25.619,65,300,64253.859,-32257.614,-45502.922,15539.212,2463.5391,290.22706,2.06E-05,0.88362089,13145.962,18221.088
2572,29.264477,13.608,65,0,62822.23,-30528.32,-45162.49,16174.083,3470.0835,290.22643,1.52E-05,0.91239774,12758.973,19910.017
2571,29.259387,5.62,65,0,62826.465,-30523.057,-45161.75,16168.187,3655.6032,290.17857,1.44E-05,0.90986274,12559.041,20129.383
2575,29.293353,1.616,65,300,64042.28,-32302.059,-45513.365,16190.425,4586.9915,290.2386,1.15E-05,0.9113546,11729.299,21190.984
2574,29.281319,30.614,65,0,62825.889,-30528.484,-45181.855,16114.081,2037.2601,290.27781,2.68E-05,0.92260201,14121.23,18294.093
2578,29.308067,16.622,65,300,63946.811,-32169.299,-45484.462,15734.257,3174.8778,290.21367,1.62E-05,0.89243131,12532.887,19079.931
2586,29.364345,3.618,65,810,66440.609,-35058.652,-46043.749,15034.651,3779.1782,290.1941,1.31E-05,0.86342428,11320.363,19172.889
2587,29.368879,9.625,65,810,65994.674,-35089.57,-46059.167,15041.447,2922.932,290.19315,1.69E-05,0.86003308,12216.197,18233.419
2581,29.330838,3.621,65,600,65098.199,-33693.882,-45786.739,15517.014,3455.0403,290.24847,1.47E-05,0.88419247,12201.62,19351.057
2564,29.211255,25.621,65,-600,60515.22,-27287.601,-44529.278,16054.946,2464.2671,290.17919,2.12E-05,0.90292191,13536.264,18602.2
2573,29.271786,21.616,65,0,62828.479,-30524.496,-45165.08,16117.719,2446.1445,290.22262,2.15E-05,0.90739008,13645.857,18706.729
2585,29.360367,1.616,65,810,66373.468,-35162.22,-46065.458,15076.632,3543.0612,290.20026,1.39E-05,0.86154108,11542.778,18833.667
2568,29.236616,16.622,65,-300,61606.99,-28931.458,-44849.523,16094.504,2860.7587,290.17812,1.83E-05,0.90518313,13246.855,19146.893
2569,29.244763,25.619,65,-300,61579.525,-28866.167,-44833.077,16098.756,2577.9361,290.15484,2.03E-05,0.90534658,13516.75,18835.371
2583,29.341575,16.62,65,600,65299.581,-33975.19,-45838.832,15232.496,3020.8185,290.26973,1.64E-05,0.86706493,12315.653,18560.741
2589,29.383229,25.618,65,810,66118.924,-35230.389,-46087.495,14935.64,2266.3908,290.17352,2.16E-05,0.85502289,12710.849,17397.494
2576,29.29733,3.622,65,300,64004.536,-32146.521,-45494.823,16172.569,3633.084,290.25294,1.45E-05,0.9139768,12803.513,20336.437
2590,29.393874,1.617,90,-1070,82653.291,-26254.22,-43885.499,14942.474,3742.0024,290.20107,1.31E-05,0.85646855,11193.868,18917.587
2577,29.301865,9.626,65,300,64117.973,-32136.325,-45476.979,16005.338,3798.9043,290.22546,1.38E-05,0.90469894,12270.898,20138.082
2591,29.397852,3.62,90,-1070,82441.012,-26365.806,-43916.952,14944.827,3751.7353,290.1979,1.31E-05,0.86204657,11281.47,19055.651
2570,29.255408,1.617,65,0,62825.026,-30522.44,-45162.778,16187.586,4154.3187,290.22634,1.28E-05,0.91706363,12141.362,20748.457
2582,29.335372,9.626,65,600,65741.857,-33820.351,-45797.676,15450.188,3660.8969,290.23081,1.38E-05,0.87851817,11804.717,19318.222
2595,29.427381,1.617,90,-700,84068.479,-28197.639,-44267.417,14824.438,3519.8427,290.24752,1.38E-05,0.8515607,11434.4,18732.469
2599,29.450242,25.621,90,-700,84084.555,-28551.186,-44343.397,14654.223,2095.9825,290.2098,2.30E-05,0.84305249,12564.786,16873.032
2584,29.349721,25.62,65,600,65223.436,-33840.292,-45810.462,15085.438,2278.5406,290.22059,2.16E-05,0.86218397,12828.018,17561.618
2580,29.326859,1.618,65,600,65067.733,-33766.08,-45798.662,15574.91,3619.2252,290.23462,1.40E-05,0.88523482,12051.232,19490.95
2606,29.498373,5.622,90,0,86948.443,-32168.147,-45049.712,14553.941,3767.4762,290.19725,1.28E-05,0.84363796,10919.557,18695.635
2604,29.483749,25.623,90,-300,85693.603,-30788.043,-44789.084,14601.802,1896.1414,290.19391,2.53E-05,0.84133329,12680.464,16582.849
2601,29.464867,3.619,90,-300,85520.261,-30530.293,-44734.771,14723.695,4027.3367,290.2195,1.20E-05,0.84796413,10749.87,19099.878
2600,29.460888,1.618,90,-300,85822.376,-30573.999,-44738.101,14716.405,3755.1374,290.25178,1.29E-05,0.84723636,11066.125,18876.552
2607,29.503463,13.61,90,0,86947.457,-32162.967,-45047.121,14549.524,2313.3692,290.20389,2.05E-05,0.83931684,12290.088,17062.306
2610,29.532338,1.619,90,300,88035.41,-33759.583,-45362.679,14562.371,3649.7471,290.22796,1.31E-05,0.83930575,11071.672,18614.823
2602,29.469401,9.628,90,-300,85748.287,-30476.433,-44716.721,14674.388,3102.3582,290.20319,1.55E-05,0.84401845,11677.709,18095.17
2592,29.402387,9.624,90,-1070,81837.153,-25839.248,-43815.357,14845.531,3101.4784,290.20946,1.57E-05,0.85235916,11818.928,18238.507
2613,29.547054,16.625,90,300,88050.952,-33595.041,-45322.222,14457.11,2482.5377,290.19816,1.92E-05,0.83592822,12056.901,17179.523
2594,29.416735,25.62,90,-1070,83131.832,-26698.015,-43973.444,14804.987,1998.3376,290.18099,2.43E-05,0.84525238,12825.811,16942.139
2603,29.475604,16.62,90,-300,85487.081,-30429.151,-44711.705,14677.566,2295.9536,290.20211,2.09E-05,0.84163253,12340.312,17073.93
2614,29.5552,25.622,90,300,88096.754,-33688.742,-45345.164,14429.849,1956.318,290.21945,2.43E-05,0.83551337,12543.257,16579.995
2605,29.494395,1.62,90,0,86942.687,-32165.639,-45048.56,14648.727,3739.8698,290.21673,1.29E-05,0.8443988,10899.234,18606.009
2593,29.408589,16.623,90,-1070,82758.998,-26991.451,-44038.858,14823.55,2498.9076,290.25242,1.94E-05,0.84953273,12358.879,17495.798
2596,29.431359,3.618,90,-700,84268.382,-28201.175,-44267.54,14791.481,4004.5908,290.20786,1.22E-05,0.85044107,10974.464,19269.547
2597,29.435894,9.627,90,-700,84167.238,-28249.197,-44282.177,14734.58,2763.6642,290.26213,1.78E-05,0.85612189,11973.536,17682.626
2588,29.375082,16.621,65,810,65951.257,-34931.524,-46020.642,14994.851,2397.1734,290.21707,2.04E-05,0.85642758,12641.721,17603.299
2609,29.520307,30.614,90,0,86954.981,-32168.805,-45047.204,14516.769,1897.7391,290.21712,2.51E-05,0.83570686,12579.811,16498.189
2598,29.442097,16.618,90,-700,83907.965,-28305.977,-44298.828,14670.825,2259.6939,290.23767,2.13E-05,0.84553747,12384.294,17047.726
2616,29.569825,3.62,90,700,90216.829,-36141.372,-45822.55,14458.839,3929.0979,290.2525,1.21E-05,0.83706099,10504.79,18592.897
2618,29.580563,16.62,90,700,90197.422,-36134.671,-45817.863,14428.673,2404.3825,290.19349,1.97E-05,0.83390944,12085.985,17065.035
2621,29.603332,3.62,90,1070,91673.508,-38293.248,-46243.28,14460.61,3373.5914,290.20814,1.41E-05,0.83627272,11194.069,18126.719
2615,29.565846,1.619,90,700,89478.684,-35911.499,-45790.193,14472.348,3904.9209,290.23928,1.23E-05,0.84144754,10641.941,18722.341
2625,29.632861,1.617,120,-1380,107200.04,-26660.272,-43443.842,14468.53,3721.0656,290.19392,1.29E-05,0.83833571,10782.873,18461.531
2611,29.536318,3.619,90,300,88327.617,-33826.395,-45366.585,14516.145,3601.1806,290.21339,1.33E-05,0.83841954,10916.469,18343.319
2612,29.540852,9.628,90,300,88159.209,-33707.408,-45342.656,14520.907,2809.7455,290.17519,1.70E-05,0.83875229,11782.345,17558.312
2633,29.681084,16.621,120,-1000,107374.18,-28405.106,-43784.151,14452.722,2569.1361,290.24478,1.86E-05,0.83573832,11962.407,17267.876
2617,29.57436,9.626,90,700,90037.113,-36181.336,-45830.074,14387.027,2773.4243,290.27616,1.72E-05,0.83466752,11749.479,17477.521
2622,29.607867,9.625,90,1070,91065.081,-38267.551,-46246.405,14435.237,3094.9136,290.2372,1.53E-05,0.83293524,11420.483,17818.962
2629,29.655722,25.62,120,-1380,106398.08,-26566.735,-43428.794,14504.985,2131.8064,290.19291,2.25E-05,0.83643638,12310.061,16699.747
2608,29.510772,21.619,90,0,86960.079,-32166.996,-45049.835,14555.85,2378.7194,290.23543,2.01E-05,0.83947108,12195.269,17118.004
2626,29.63684,3.618,120,-1380,106187.61,-26233.458,-43366.793,14461.317,3375.2464,290.21291,1.41E-05,0.83621387,11094.433,18057.79
2630,29.666368,1.616,120,-1000,107374.18,-28705.532,-43857.171,14546.795,3950.9608,290.22078,1.21E-05,0.84096691,10788.444,18983.434
2627,29.641374,9.625,120,-1380,106917.65,-25570.357,-43237.651,14473.347,3224.7607,290.2124,1.48E-05,0.83669827,11223.247,17862.248
2628,29.647577,16.622,120,-1380,106211.7,-26204.308,-43363.01,14486.984,2699.4241,290.17014,1.79E-05,0.84247094,11874.774,17440.761
2620,29.599354,1.618,90,1070,91209.601,-37931.765,-46181.937,14397.543,3948.7033,290.23011,1.21E-05,0.83745255,10662.051,18807.161
2637,29.708388,9.626,120,-500,107374.18,-31380.303,-44382.374,14277.108,2743.6475,290.19459,1.72E-05,0.82957884,11569.728,17220.605
2631,29.670346,3.62,120,-1000,107374.18,-28677.821,-43830.652,14521.227,3485.699,290.18886,1.37E-05,0.83938701,11036.624,18229.083
2624,29.622216,25.62,90,1070,92392.657,-38251.64,-46226.423,14406.178,1865.4606,290.18304,2.60E-05,0.83130871,12572.698,16415.969
2635,29.699875,1.619,120,-500,107374.18,-31268.676,-44356.102,14384.043,3389.3524,290.20885,1.40E-05,0.83496201,11113.546,18138.646
2636,29.703854,3.619,120,-500,107374.18,-31327.142,-44358.774,14316.327,3294.1888,290.1964,1.44E-05,0.83479796,10584.412,18391.023
2642,29.742452,13.61,120,0,107374.18,-34094.094,-44893.68,14340.308,2905.3789,290.21067,1.64E-05,0.83396341,11554.431,17560.609
2619,29.588708,25.62,90,700,90200.094,-36057.662,-45804.172,14407.212,1979.707,290.20534,2.40E-05,0.83528339,12290.928,16332.355
2623,29.614069,16.624,90,1070,91702,-37921.281,-46165.49,14397.905,2350.7782,290.21923,2.01E-05,0.83015489,12010.587,16837.595
2641,29.737361,5.622,120,0,107374.18,-34093.642,-44896.435,14377.03,3021.2394,290.18017,1.57E-05,0.83045792,11264.496,17468.16
2634,29.68923,25.619,120,-1000,107196.33,-28518.459,-43820.497,14372.191,2198.2611,290.22673,2.17E-05,0.8353756,12190.157,16708.53
2645,29.771326,1.619,120,500,107374.18,-36754.273,-45403.342,14365.238,4196.6864,290.18904,1.14E-05,0.83871053,10433.699,19114.462
2644,29.759294,30.614,120,0,107374.18,-34101.495,-44891.994,14250.51,1694.1483,290.25536,2.79E-05,0.83017279,12570.652,16077.681
2640,29.733383,1.618,120,0,107374.18,-34088.503,-44889.075,14297.89,3303.6627,290.18321,1.43E-05,0.83228658,11100.65,17921.553
2646,29.775305,3.619,120,500,107374.18,-36873.588,-45435.617,14277.263,2998.255,290.16057,1.58E-05,0.83250248,11371.733,17543.156
2638,29.714591,16.623,120,-500,107374.18,-31431.327,-44368.354,14294.996,2702.7569,290.2013,1.76E-05,0.83339218,11608.917,17175.042
2639,29.722738,25.616,120,-500,107374.18,-31208.443,-44340.355,14305.221,2218.7421,290.20236,2.13E-05,0.83163872,12099.087,16675.934
2648,29.786043,16.619,120,500,107374.18,-37018.56,-45456.832,14211.662,2701.3229,290.2515,1.76E-05,0.83443767,11636.603,17215.649
2632,29.674881,9.626,120,-1000,107374.18,-28910.408,-43884.883,14484.145,3253.8459,290.20794,1.47E-05,0.83879655,11188.193,17908.817
2658,29.853057,16.622,120,1380,107374.18,-41523.2,-46350.385,14268.149,2512.1079,290.20269,1.89E-05,0.83319625,11835.123,17035.806
2654,29.827695,25.621,120,1000,107374.18,-39417.372,-45922.83,14308.732,2066.3787,290.22386,2.30E-05,0.83392813,12264.493,16539.033
2656,29.842319,3.618,120,1380,107374.18,-42160.441,-46470.893,14311.364,3452.921,290.24578,1.37E-05,0.83275304,11002.834,18179.984
2653,29.819549,16.621,120,1000,107374.18,-39660.937,-45975.416,14332.191,2683.8458,290.22816,1.77E-05,0.83270999,11613.253,17149.444
2664,29.893873,20.626,40,-550,35865.449,-25977.023,-44734.894,14312.085,2195.608,290.29404,2.17E-05,0.83510954,12190.065,16729.541
2643,29.749761,21.613,120,0,107374.18,-34095.081,-44896.353,14268.374,2016.7967,290.19895,2.36E-05,0.83816926,12344.956,16499.66
2651,29.808812,3.618,120,1000,107374.18,-39827.329,-46015.832,14268.613,3062.2452,290.20869,1.54E-05,0.83211242,11318.852,17646.007
2665,29.903131,1.618,40,-400,36786.835,-26632.271,-44850.633,14340.633,3253.3733,290.23936,1.46E-05,0.83554911,11196.828,17922.051
2657,29.846854,9.624,120,1380,107374.18,-41978.343,-46417.649,14271.764,2676.6617,290.19775,1.78E-05,0.83573652,11730.633,17255.761
2661,29.875826,3.621,40,-550,36035.501,-25849.155,-44707.635,14273.819,3562.3939,290.21611,1.33E-05,0.83586343,10815.506,18228.898
2655,29.838341,1.619,120,1380,107374.18,-41765.86,-46375.095,14257.821,3275.3235,290.20465,1.44E-05,0.83285331,11147.245,17904.846
2659,29.861203,25.621,120,1380,107374.18,-42339.908,-46496.466,14138.938,1965.3822,290.21231,2.40E-05,0.82939431,12114.502,16180.155
2649,29.794188,25.62,120,500,107374.18,-36739.677,-45403.917,14238.916,2190.3059,290.17934,2.16E-05,0.83139199,12056.934,16571.672
2666,29.907109,3.622,40,-400,36730.796,-26727.164,-44873.41,14355.047,3470.9958,290.1921,1.37E-05,0.83430971,10850.058,18003.549
2662,29.880361,8.612,40,-550,35768.706,-25879.169,-44716.351,14277.703,2784.2774,290.21798,1.70E-05,0.83412444,11582.772,17340.026
2652,29.813346,9.627,120,1000,107374.18,-39257.27,-45900.052,14304.993,3177.7879,290.24059,1.50E-05,0.83366664,11272.36,17814.883
2671,29.940616,3.621,40,-200,37526.206,-27779.418,-45076.724,14370.807,3451.213,290.10995,1.38E-05,0.83734864,11097.431,18238.922
2647,29.779839,9.626,120,500,107374.18,-37007.253,-45453.173,14261.827,3260.5855,290.24097,1.46E-05,0.83474452,11022.4,17747.701
2660,29.871848,1.616,40,-550,36086.812,-25765.61,-44681.527,14273.545,3437.601,290.20084,1.38E-05,0.8309202,10787.522,17862.438
2674,29.9595,25.62,40,-200,37746.294,-27777.074,-45068.131,14389.88,1779.4751,290.10366,2.67E-05,0.83475014,12586.959,16258.668
2650,29.804833,1.62,120,1000,107374.18,-39378.97,-45922.953,14284.852,3170.9779,290.23088,1.49E-05,0.83246371,11209.781,17793.986
2672,29.945151,9.627,40,-200,37595.155,-27794.055,-45068.213,14341.992,2597.7194,290.15905,1.83E-05,0.83872921,11797.786,17174.002
2677,29.979215,13.606,40,0,38505.399,-28864.152,-45280.696,14401.291,2802.0973,290.18561,1.70E-05,0.8331642,11490.287,17203.844
2683,30.022805,16.621,40,200,39427.443,-30007.887,-45509.501,14301.731,2445.6797,290.17585,1.95E-05,0.83765699,12056.57,17168.096
2679,29.996057,30.612,40,0,38531.507,-28858.807,-45284.108,14250.985,1949.5741,290.25315,2.44E-05,0.83715888,12368.939,16397.142
2682,30.016603,9.625,40,200,39480.4,-29981.039,-45504.197,14324.867,2745.2797,290.29933,1.76E-05,0.84278359,11599.303,17239.303
2668,29.917847,16.621,40,-400,36673.235,-26562.129,-44839.408,14367.839,2470.041,290.09522,1.93E-05,0.83597059,11902.315,17006.281
2663,29.886283,14.621,40,-550,35692.643,-25722.686,-44683.459,14198.6,2301.9663,290.17873,2.06E-05,0.834271,11955.073,16730.876
2681,30.012067,3.621,40,200,39390.152,-29973.803,-45505.636,14290.252,3515.6643,290.16524,1.36E-05,0.84065998,10814.541,18071.51
2685,30.041597,1.617,40,400,40097.371,-31112.522,-45730.987,14401.945,3813.2851,290.22657,1.26E-05,0.84278462,10664.516,18542.908
2669,29.925993,25.618,40,-400,36964.411,-26774.775,-44885.334,14327.525,2065.4957,290.17706,2.31E-05,0.83762292,12376.065,16645.036
2687,30.050109,9.625,40,400,40360.671,-31132.709,-45735.88,14404.553,2888.1562,290.17888,1.66E-05,0.84012113,11627.612,17589.802
2680,30.008089,1.619,40,200,39315.282,-29981.861,-45506.458,14320.455,3325.8562,290.17629,1.44E-05,0.84143353,11213.123,18145.342
2686,30.045575,3.618,40,400,40281.401,-31158.365,-45732.508,14408.787,3644.0084,290.17188,1.32E-05,0.8430018,10917.224,18427.139
2678,29.986523,21.616,40,0,38511.443,-28862.549,-45282.875,14322.945,2332.5256,290.18141,2.05E-05,0.84052019,12183.983,17021.714
2667,29.911644,9.622,40,-400,36343.123,-26540.214,-44836.736,14335.303,2646.769,290.16305,1.81E-05,0.83839497,11685.695,17138.628
2690,30.075104,1.617,40,550,40680.998,-31917.1,-45881.55,14458.569,3869.7067,290.16063,1.25E-05,0.84545517,11467.523,17905.346
2688,30.056312,16.622,40,400,40269.149,-31089.703,-45718.653,14425.519,2396.6972,290.19165,2.00E-05,0.84164235,12016.857,16962.405
2670,29.936638,1.618,40,-200,37816.23,-27793.15,-45070.762,14339.109,3598.418,290.21176,1.32E-05,0.83288487,10769.777,18210.587
2692,30.083617,8.613,40,550,40947.793,-31892.349,-45872.423,14441.709,3216.6461,290.19949,1.50E-05,0.84524404,11368.597,18010.554
2693,30.089538,14.618,40,550,41277.042,-31929.435,-45877.603,14445.001,2720.9681,290.16466,1.77E-05,0.84345231,11689.088,17306.851
2676,29.974124,5.619,40,0,38505.769,-28872.211,-45275.762,14365.012,3331.6985,290.16704,1.44E-05,0.84026913,11234.877,18136.931
2695,30.106387,1.618,65,-810,59701.182,-25963.167,-44274.406,14475.708,3938.3133,290.18239,1.23E-05,0.84805606,10655.179,18767.942
2675,29.970146,1.617,40,0,38497.217,-28871.471,-45281.641,14396.042,3627.2174,290.15222,1.31E-05,0.83914263,10967.926,18531.761
2673,29.951354,16.622,40,-200,37625.046,-27758.778,-45069.406,14349.238,2233.4375,290.12948,2.13E-05,0.83755534,12129.036,16745.984
2703,30.154609,16.621,65,-600,60459.344,-27192.215,-44524.632,14518.752,2699.4869,290.23584,1.79E-05,0.84812819,11910.305,17478.25
2684,30.030951,25.62,40,200,39304.962,-29934.661,-45492.315,14334.541,2210.4737,290.13485,2.17E-05,0.84095622,12161.721,16723.39
2700,30.139894,1.615,65,-600,60490.839,-27054.521,-44491.247,14591.551,3754.4482,290.15793,1.29E-05,0.85059597,10910.01,18655.232
2698,30.121102,16.622,65,-810,59147.362,-25988.946,-44289.742,14562.215,2633.7256,290.22615,1.84E-05,0.84704789,11877.983,17305.421
2691,30.079082,3.622,40,550,40779.181,-31846.506,-45866.626,14445.682,3263.7891,290.21378,1.48E-05,0.84622612,11293.911,18035.382
2702,30.148408,9.622,65,-600,60530.268,-27099.09,-44505.842,14546.779,3237.5921,290.33294,1.55E-05,0.86196772,11355.249,18004.004
2689,30.064458,25.619,40,400,40121.382,-31122.595,-45731.316,14425.359,1990.7121,290.18404,2.41E-05,0.8416394,12435.67,16532.117
2701,30.143872,3.62,65,-600,60215.82,-27110.766,-44506.624,14584.309,3338.2811,290.23169,1.44E-05,0.84640614,11385.158,18296.085
2707,30.181914,9.625,65,-300,61711.793,-28814.074,-44828.143,14413.452,3189.4785,290.30743,1.53E-05,0.85267908,11363.17,18001.77
2708,30.188117,16.621,65,-300,61538.616,-28781.141,-44828.677,14411.322,2734.7216,290.22968,1.77E-05,0.849381,11834.132,17453.019
2694,30.097128,20.628,40,550,41168.539,-31780.927,-45849.152,14443.982,2129.0292,290.21975,2.27E-05,0.84463573,12281.41,16667.913
2716,30.24883,3.62,65,300,64258.916,-32120.002,-45474.923,14381.541,3145.2915,290.1737,1.52E-05,0.84235968,11375.686,17888.365
2704,30.162755,25.619,65,-600,60154.188,-27193.16,-44521.302,14493.508,2164.5396,290.21729,2.24E-05,0.84849145,12382.737,16870.344
2699,30.129248,25.62,65,-810,59182.063,-26129.929,-44313.671,14579,1908.107,290.22524,2.53E-05,0.84599809,12677.665,16607.628
2712,30.215978,13.604,65,0,62867.004,-30518.247,-45156.323,14489.779,2893.7292,290.20043,1.68E-05,0.85305521,11735.472,17725.286
2715,30.244852,1.618,65,300,64116.287,-32236.028,-45500.496,14494.156,3942.6832,290.12774,1.28E-05,0.86860727,10697.235,18821.21
2710,30.206908,1.618,65,0,62857.589,-30519.398,-45165.368,14544.527,3276.3439,290.2288,1.50E-05,0.8551586,11295.36,18075.913
2709,30.196262,25.62,65,-300,61532.942,-28897.784,-44855.937,14500.388,2204.8846,290.21429,2.20E-05,0.8503603,12410.926,16961.802
2696,30.110365,3.619,65,-810,59259.154,-26154.557,-44317.33,14501.096,3358.525,290.14826,1.44E-05,0.84889548,11159.112,18105.06
2714,30.23282,30.611,65,0,62878.105,-30508.297,-45154.02,14427.468,1717.6326,290.14621,2.82E-05,0.8439238,12711.151,16251.445
2718,30.259567,16.623,65,300,64291.89,-32170.45,-45480.391,14466.135,2676.1792,290.16528,1.81E-05,0.84831076,11950.133,17481.282
2711,30.210887,5.621,65,0,62855.738,-30517.383,-45159.365,14423.073,2980.1974,290.07492,1.63E-05,0.85279455,11659.202,17846.05
2705,30.173401,1.618,65,-300,61438.007,-28793.065,-44842.081,14441.893,3836.73,290.23962,1.27E-05,0.85207389,10797.803,18805.813
2697,30.114899,9.625,65,-810,59442.774,-26146.91,-44311.697,14523.375,3182.6586,290.24795,1.52E-05,0.84890122,11400.894,17997.318
2719,30.267714,25.619,65,300,64299.126,-32317.724,-45518.217,14381.444,1951.9857,290.24516,2.46E-05,0.84310912,12459.502,16502.236
2721,30.282338,3.62,65,600,65253.82,-33676.161,-45780.284,14411.503,3163.0315,290.18817,1.52E-05,0.84600188,11274.445,17798.05
2726,30.315845,3.618,65,810,66491.346,-34777.631,-45998.851,14303.922,3298.9371,290.16685,1.48E-05,0.85068432,11042.266,17829.926
2727,30.320379,9.625,65,810,66224.015,-35195.112,-46081.123,14356.67,3023.3675,290.1892,1.61E-05,0.85294405,11559.522,17814.336
2717,30.253365,9.626,65,300,63881.684,-32094.1,-45486.476,14449.367,3246.1324,290.21907,1.49E-05,0.84832074,11323.19,18037.457
2729,30.334728,25.622,65,810,66599.684,-34876.471,-46016.079,14334.796,1897.3504,290.13674,2.56E-05,0.84336854,12502.78,16437.654
2733,30.360089,16.622,90,-1070,83700.827,-26544.903,-43942.074,14363.874,2487.4495,290.24049,1.94E-05,0.84491793,11919.263,17058.687
2732,30.353887,9.625,90,-1070,82295.546,-26011.601,-43862.146,14354.795,2909.9524,290.20389,1.67E-05,0.84674001,11591.067,17579.671
2706,30.177379,3.622,65,-300,61739.545,-28888.739,-44859.185,14510.465,3256.6387,290.17603,1.48E-05,0.84392944,11132.794,17822.226
2724,30.301221,25.622,65,600,65450.885,-33728.83,-45807.954,14386.172,2088.2987,290.19574,2.32E-05,0.84733929,12310.615,16639.547
2736,30.382859,3.619,90,-700,84260.981,-28156.771,-44265.649,14434.623,3448.7144,290.20656,1.40E-05,0.84833854,11058.658,18178.22
2720,30.278359,1.616,65,600,64989.409,-33839.141,-45822.262,14412.546,3835.8738,290.15722,1.25E-05,0.84329466,10665.188,18626.559
2723,30.293075,16.62,65,600,65739.514,-33875.487,-45811.244,14366.916,2602.1105,290.2157,1.85E-05,0.84304012,11812.074,17164.39
2713,30.223286,21.616,65,0,62868.402,-30514.711,-45157.104,14458.549,2492.2877,290.1727,1.94E-05,0.84894343,11913.256,17043.441
2731,30.349352,3.619,90,-1070,82791.315,-26125.613,-43871.685,14470.854,3489.8658,290.20906,1.40E-05,0.85495165,11178.591,18375.914
2730,30.345374,1.616,90,-1070,82507.167,-26132.027,-43874.768,14398.183,3625.9965,290.22366,1.34E-05,0.85076467,10976.215,18447.007
2735,30.378881,1.619,90,-700,83873.346,-28306.717,-44297.801,14442.81,3723.9734,290.12897,1.31E-05,0.85115851,10749.621,18402.5
2739,30.401743,25.617,90,-700,84355.834,-28345.118,-44296.649,14408.047,2051.6422,290.20704,2.37E-05,0.84794873,12340.925,16558.196
2738,30.393597,16.622,90,-700,84039.452,-28351.162,-44306.229,14424.184,2543.8205,290.1861,1.90E-05,0.84674551,11928.126,17209.52
2745,30.445896,1.617,90,0,87062.004,-32151.208,-45040.543,14400.451,3662.6505,290.18991,1.33E-05,0.85158142,10743.14,18290.233
2740,30.412388,1.619,90,-300,85747.341,-30492.221,-44722.601,14432.38,3609.8341,290.16402,1.34E-05,0.85090406,11040.03,18519.051
2749,30.471806,30.614,90,0,87056.33,-32150.55,-45042.845,14487.184,1985.9866,290.23203,2.44E-05,0.84864974,12553.89,16648.413
2722,30.286872,9.627,65,600,65607.246,-33917.876,-45829.581,14340.626,3130.8003,290.16751,1.55E-05,0.84976291,11348.48,17837.864
2725,30.311867,1.616,65,810,66363.847,-35153.627,-46075.531,14305.697,3508.5715,290.17331,1.37E-05,0.84359169,10853.044,18144.259
2744,30.43525,25.618,90,-300,85954.603,-30574.574,-44739.91,14371.854,1966.6845,290.16588,2.46E-05,0.84676833,12429.368,16463.945
2728,30.326582,16.622,65,810,66275.738,-34535.875,-45955.845,14319.491,2428.0199,290.20571,1.99E-05,0.84618345,11910.509,16937.4
2748,30.462273,21.614,90,0,87052.301,-32148.124,-45064.595,14467.901,2108.2536,290.19097,2.30E-05,0.84897852,12358.259,16717.69
2750,30.483839,1.617,90,300,88408.409,-33848.145,-45371.066,14511.142,3403.362,290.17258,1.43E-05,0.85272965,11141.071,18151.98
2734,30.368235,25.62,90,-1070,82615.136,-26694.15,-43982.449,14382.978,1930.7643,290.1711,2.50E-05,0.84454149,12451.517,16449.938
2753,30.498555,16.621,90,300,88167.267,-33767.56,-45362.761,14512.875,2779.1751,290.18901,1.76E-05,0.85411014,11706.775,17428.67
2751,30.487817,3.62,90,300,88095.973,-33682.41,-45334.967,14506.472,3661.7061,290.188,1.34E-05,0.85585984,10935.482,18468.649
2754,30.506701,25.618,90,300,88313.597,-33758.802,-45362.679,14511.223,2256.8217,290.18822,2.16E-05,0.85281051,12228.172,16871.929
2755,30.517346,1.618,90,700,90004.426,-35924.203,-45786.739,14583.755,3517.4434,290.15805,1.39E-05,0.85658973,11057.178,18299.136
2762,30.559367,9.625,90,1070,91654.142,-38100.583,-46187.035,14644.671,2899.9466,290.12893,1.70E-05,0.85953052,11845.508,17840.159
2747,30.454964,13.608,90,0,87057.81,-32146.727,-45069.693,14452.644,2827.9301,290.17503,1.71E-05,0.84887425,11651.259,17470.892
2758,30.532062,16.622,90,700,89973.754,-36074.766,-45814.615,14620.497,2319.8711,290.25309,2.14E-05,0.86122539,12284.873,17039.158
2743,30.427104,16.62,90,-300,85840.549,-30394.491,-44701.385,14396.756,2145.5472,290.15878,2.25E-05,0.84680647,12284.013,16705.492
2737,30.387394,9.626,90,-700,84152.272,-28335.127,-44307.092,14482.13,3051.4524,290.28442,1.59E-05,0.84895159,11438.83,17718.251
2764,30.573716,25.618,90,1070,91340.883,-37816.026,-46147.441,14584.039,1638.1114,290.18818,3.01E-05,0.85987548,12953.339,16319.378
2765,30.584361,1.617,120,-1380,106676.8,-26322.965,-43393.147,14694.414,4026.7791,290.12753,1.23E-05,0.86441221,10856.311,19188.245
2757,30.52586,9.625,90,700,90236.852,-36253.246,-45847.918,14592.532,2922.3374,290.15905,1.67E-05,0.8542026,11644.039,17662.304
2741,30.416367,3.621,90,-300,85723.7,-30407.976,-44706.895,14418.234,3461.9921,290.18295,1.40E-05,0.84800263,10971.527,18134.119
2742,30.420901,9.625,90,-300,85823.404,-30534.569,-44722.518,14401.069,2598.9074,290.18024,1.86E-05,0.84767012,11817.68,17186.956
2766,30.58834,3.617,120,-1380,106930.65,-26103.083,-43348.456,14625.947,3434.3367,290.40308,1.54E-05,0.89218025,11259.116,18273.116
2746,30.449874,5.621,90,0,87057.975,-32146.069,-45047.162,14436.458,3374.6339,290.18387,1.43E-05,0.84931693,11186.074,18171.36
2769,30.607223,25.619,120,-1380,106967.69,-26257.798,-43371.192,14478.652,1791.3514,290.14302,2.73E-05,0.85169372,12722.318,16412.359
2760,30.550854,1.617,90,1070,91256.103,-37421.775,-46063.114,14655.685,3932.4199,290.11876,1.25E-05,0.86090528,10846.079,18952.638
2761,30.554832,3.619,90,1070,91566.196,-38277.419,-46245.911,14657.096,3715.2359,290.16554,1.37E-05,0.87005863,10907.295,18572.382
2768,30.599077,16.621,120,-1380,107161.18,-26943.882,-43498.649,14561.867,2677.7964,290.28802,1.97E-05,0.88922044,11938.232,17379.849
2752,30.492352,9.625,90,300,88338.76,-33881.448,-45379.084,14482.17,2850.4503,290.19464,1.70E-05,0.85145981,11746.754,17633.984
2756,30.521325,3.621,90,700,89710.533,-36098.078,-45827.402,14575.528,3706.129,290.25193,1.32E-05,0.85666982,11056.499,18727.218
2772,30.626381,9.628,120,-1000,107374.18,-28833.358,-43876.824,14491.26,3160.1559,290.19711,1.54E-05,0.85080213,11268.351,17789.144
2774,30.64073,25.62,120,-1000,107374.18,-28603.238,-43832.379,14517.327,2160.7461,290.15441,2.28E-05,0.85817864,12383.508,16839.31
2778,30.666091,16.621,120,-500,107374.18,-31261.728,-44344.713,14516.042,2790.324,290.2017,1.75E-05,0.85443032,11871.413,17636.698
2763,30.565569,16.621,90,1070,91520.557,-38238.359,-46227.78,14662.266,2350.0403,290.18739,2.09E-05,0.85986744,12310.324,17177.555
2759,30.540208,25.621,90,700,89911.464,-35876.469,-45776.707,14601.953,1773.0875,290.14946,2.76E-05,0.85647125,12769.14,16424.88
2779,30.674237,25.621,120,-500,107374.18,-31361.596,-44372.301,14524.243,2204.7122,290.24631,2.21E-05,0.8527966,12291.877,16831.164
2775,30.651376,1.617,120,-500,107374.18,-31292.4,-44345.288,14599.648,3877.0454,290.13098,1.26E-05,0.85553354,10741.199,18800.124
2767,30.592874,9.625,120,-1380,106883.77,-27134.532,-43543.012,14578.814,3274.8617,290.15989,1.50E-05,0.8588891,11353.381,18130.306
2780,30.684883,1.616,120,0,107374.18,-34070.453,-44901.451,14526.888,2753.7768,290.25129,1.77E-05,0.85246857,11783.292,17444.041
2786,30.726805,3.62,120,500,107374.18,-36882.387,-45427.435,14522.871,3745.6608,290.1348,1.31E-05,0.85601527,10916.594,18667.679
2773,30.632584,16.619,120,-1000,107374.18,-28332.414,-43772.187,14497.054,2709.0535,290.21682,1.83E-05,0.86106056,11850.099,17442.689
2777,30.659889,9.623,120,-500,107374.18,-30932.48,-44275.804,14576.274,3252.6097,290.14974,1.51E-05,0.85607923,11269.731,17955.885
2783,30.70126,21.616,120,0,107374.18,-34076.62,-44897.956,14518.673,2524.2956,290.31175,1.96E-05,0.85859182,11929.917,17133.648
2771,30.621847,3.618,120,-1000,107374.18,-28591.315,-43845.412,14414.949,2871.7006,290.17634,1.70E-05,0.85258875,11538.231,17419.88
2781,30.688861,5.622,120,0,107374.18,-34068.603,-44901.615,14498.759,2687.0584,290.18826,1.81E-05,0.85296523,11835.734,17386.65
2770,30.617869,1.616,120,-1000,107374.18,-28747.346,-43863.01,14481.253,3944.7559,290.21283,1.25E-05,0.85987749,10865.533,19079.457
2787,30.731339,9.626,120,500,107374.18,-36829.431,-45438.331,14455.874,3217.9019,290.16608,1.50E-05,0.84741222,11282.49,17926.712
2788,30.737542,16.621,120,500,107374.18,-36876.096,-45429.039,14391.295,2609.9469,290.12641,1.86E-05,0.8527322,11856.452,17245.195
2793,30.771049,16.622,120,1000,107374.18,-39443.727,-45947.416,14362.272,2622.3615,290.18776,1.86E-05,0.8553072,11848.575,17276.233
2791,30.760313,3.619,120,1000,107374.18,-39805.539,-46005.471,14423.275,2906.418,290.30768,1.67E-05,0.84892364,11505.922,17505.764
2800,30.823348,1.618,65,-810,59048.891,-26096.667,-44315.891,14658.514,3670.3467,290.17028,1.33E-05,0.85543103,11136.051,18704.071
2784,30.710794,30.614,120,0,107374.18,-34083.815,-44895.078,14508.547,1624.7613,290.19398,3.00E-05,0.85272847,12956.821,16306.745
2799,30.812703,25.617,120,1380,107374.18,-42480.44,-46528.947,14484.933,1957.5114,290.06499,2.49E-05,0.85228349,12469.81,16492.22
2782,30.693952,13.606,120,0,107374.18,-34075.675,-44894.585,14534.425,2791.8282,290.33523,1.94E-05,0.89568262,11740.752,17410.147
2785,30.722827,1.616,120,500,107374.18,-36943.237,-45431.547,14561.414,3960.8226,290.10621,1.24E-05,0.85755014,10699.741,18845.845
2776,30.655354,3.62,120,-500,107374.18,-31511.542,-44390.844,14587.208,3066.2831,290.0952,1.60E-05,0.85677031,11633.543,17976.719
2796,30.793819,3.622,120,1380,107374.18,-41205.669,-46284.354,14472.31,3258.1214,290.17835,1.49E-05,0.85094726,11341.673,18079.064
2801,30.827327,3.618,65,-810,59370.987,-26173.306,-44316.837,14545.943,3376.4548,290.13251,1.43E-05,0.84832463,11085.748,18061.282
2789,30.745688,25.62,120,500,107374.18,-36901.382,-45434.055,14391.911,1904.4414,290.21521,2.56E-05,0.85100937,12507.402,16415.618
2807,30.865368,9.625,65,-600,59994.374,-27199.369,-44535.034,14442.833,2878.7617,290.14865,1.70E-05,0.85672582,11687.394,17610.838
2790,30.756334,1.617,120,1000,107374.18,-39643.34,-45965.795,14524.29,3818.5496,290.26824,1.29E-05,0.86032595,10783.1,18669.466
2808,30.871571,16.621,65,-600,60277.163,-27251.174,-44527.017,14518.751,2636.6972,290.16161,1.89E-05,0.86264404,12062.032,17003.503
2813,30.905078,16.622,65,-300,61279.426,-28958.264,-44866.544,14508.664,2190.4445,290.15299,2.24E-05,0.85835538,12424.92,16958.717
2806,30.860834,3.619,65,-600,59900.672,-27130.748,-44513.819,14583.311,3416.7034,290.32839,1.46E-05,0.8625201,11285.405,18383.867
2792,30.764847,9.625,120,1000,107374.18,-39328.892,-45901.45,14342.93,3130.8321,290.2058,1.59E-05,0.86447909,11352.051,17803.939
2805,30.856855,1.619,65,-600,60245.258,-27363.047,-44547.081,14546.914,3596.3469,290.12378,1.36E-05,0.85439462,10941.997,18347.457
2797,30.798354,9.623,120,1380,107374.18,-42816.266,-46563.484,14526.846,2962.7158,290.2673,1.66E-05,0.85431562,11589.598,17694.049
2811,30.894341,3.618,65,-300,61187.863,-28892.152,-44858.527,14546.763,3619.8014,290.16884,1.35E-05,0.8539357,10945.327,18444.946
2803,30.838063,16.623,65,-810,59096.667,-26298.213,-44374.562,14648.103,2588.5269,290.17427,1.90E-05,0.86119952,12238.402,17590.204
2795,30.789841,1.619,120,1380,107374.18,-41843.444,-46387.388,14492.553,3765.8865,290.2,1.30E-05,0.85724411,10857.923,18609.006
2810,30.890362,1.618,65,-300,61470.899,-28894.166,-44858.732,14477.183,3603.2951,290.29408,1.35E-05,0.85359947,10859.666,18278.132
2802,30.831861,9.626,65,-810,59379.292,-26059.088,-44289.742,14610.318,3081.9809,290.1902,1.59E-05,0.85528866,11415.142,17733.817
2794,30.779196,25.618,120,1000,107374.18,-39919.756,-46034.868,14585.484,1990.7748,290.16157,2.44E-05,0.84943044,12422.001,16511.827
2809,30.879717,25.62,65,-600,60003.501,-27272.019,-44529.895,14490.748,2105.7591,290.15172,2.31E-05,0.85070385,12262.803,16546.672
2798,30.804556,16.624,120,1380,107374.18,-41196.336,-46262.275,14559.036,2495.8686,290.16468,1.98E-05,0.8615868,12134.502,17266.801
2804,30.846209,25.62,65,-810,59502.391,-26351.086,-44354.868,14595.989,1978.2153,290.23325,2.48E-05,0.85488922,12585.805,16666.519
2815,30.92387,1.618,65,0,62662.621,-30493.742,-45171.247,14508.698,3713.1994,290.20393,1.32E-05,0.85530083,10932.069,18596.416
2816,30.927849,5.619,65,0,62673.681,-30491.563,-45163.395,14511.28,3404.9101,290.19875,1.43E-05,0.85267919,11134.672,18183.712
2817,30.932939,13.607,65,0,62673.557,-30491.727,-45156.939,14483.231,2973.3596,290.11861,1.64E-05,0.85132952,11463.635,17593.729
2812,30.898875,9.627,65,-300,61488.538,-28906.789,-44856.8,14419.4,2613.5837,290.07435,1.87E-05,0.85568706,11974.415,17386.979
2818,30.940247,21.615,65,0,62682.438,-30494.071,-45165.615,14509.271,2175.4654,290.16262,2.25E-05,0.8555385,12322.646,16804.041
2821,30.965792,3.621,65,300,63945.372,-32044.104,-45481.83,14609.807,3770.5005,290.09635,1.44E-05,0.90050211,11105.877,18829.962
2819,30.949781,30.613,65,0,62694.238,-30498.018,-45175.893,14591.532,2026.8305,290.16184,2.41E-05,0.85663378,12560.708,16759.009
2828,31.010037,16.62,65,600,65694.081,-33895.921,-45818.685,14714.612,2356.4353,290.18739,2.10E-05,0.86283741,12341.412,17214.487
2825,30.995321,1.616,65,600,65065.143,-33864.673,-45828.101,14573.389,3821.7224,290.1776,1.29E-05,0.86411737,10951.512,18863.892
2832,31.037341,9.625,65,810,66131.711,-35219.781,-46096.87,14807.886,3044.0885,290.15537,1.63E-05,0.87049398,11943.167,18237.247
2830,31.028827,1.617,65,810,65776.147,-34816.567,-46020.93,14780.326,3908.5056,290.18549,1.28E-05,0.86654624,10892.005,18959.783
2826,30.999299,3.62,65,600,65259.371,-33750.703,-45794.839,14632.328,3818.3935,290.1444,1.29E-05,0.86088613,10982.117,18942.337
2836,31.066314,3.62,90,-1070,82260.681,-26213.64,-43898.985,14807.783,3724.5542,290.15052,1.42E-05,0.89546898,11135.895,18779.68
2824,30.984675,25.619,65,300,63869.843,-32093.359,-45482.57,14658.126,2332.1926,290.14685,2.11E-05,0.86179535,12403.619,17214.553
2834,31.05169,25.62,65,810,66099.189,-34782.4,-46001.277,14768.27,1961.0028,290.1903,2.55E-05,0.86963643,12813.695,16860.82
2814,30.913224,25.619,65,-300,61383.735,-28907.364,-44845.247,14439.915,2242.629,290.12441,2.17E-05,0.85516368,12318.025,16978.329
2820,30.961814,1.618,65,300,63840.651,-32183.936,-45495.48,14443.006,3333.9935,290.17762,1.47E-05,0.85401415,11127.947,17954.983
2831,31.032807,3.619,65,810,65886.829,-35163.001,-46077.093,14774.341,3830.859,290.21234,1.30E-05,0.86978879,11125.187,19081.904
2846,31.133328,3.621,90,-300,85789.484,-30470.965,-44712.61,14961.501,3947.6496,290.14606,1.30E-05,0.87800469,11206.606,19386.02
2822,30.970327,9.625,65,300,64027.396,-32187.472,-45517.23,14634.262,2658.3323,290.18937,1.86E-05,0.86423802,12043.198,17556.58
2823,30.976529,16.622,65,300,63777.499,-32023.053,-45462.424,14628.341,2855.1869,290.19646,1.73E-05,0.86132156,11764.111,17656.282
2844,31.118704,25.619,90,-700,84038.835,-28190.526,-44266.224,14925.916,2129.9189,290.17708,2.35E-05,0.87234453,12771.443,17151.385
2839,31.085197,25.618,90,-1070,81975.177,-26311.041,-43915.719,14861.35,1785.5922,290.24583,2.84E-05,0.87831912,13053.519,16730.643
2847,31.137863,9.625,90,-300,85492.631,-30446.748,-44719.805,14964.61,3420.1026,290.154,1.50E-05,0.88405555,11673.806,18739.002
2829,31.018182,25.619,65,600,65266.155,-33723.238,-45811.778,14789.609,1980.1239,290.20954,2.52E-05,0.86846986,12814.67,16892.593
2845,31.12935,1.616,90,-300,85401.89,-30487.945,-44730.454,14957.225,4107.2126,290.20709,1.23E-05,0.87868504,10874.132,19346.292
2849,31.152212,25.62,90,-300,85569.928,-30382.403,-44701.385,15012.998,2154.8953,290.16744,2.35E-05,0.87824893,12801.839,17233.333
2837,31.070848,9.625,90,-1070,82924.446,-26373.741,-43913.17,14780.779,3096.3498,290.12043,1.61E-05,0.87031836,11690.693,18076.953
2850,31.162858,1.615,90,0,86912.303,-32145.37,-45042.681,15088.77,4156.1362,290.12881,1.22E-05,0.88089596,11139.107,19746.984
2827,31.003834,9.624,65,600,65271.294,-34033.985,-45887.882,14636.975,2745.9653,290.14036,1.78E-05,0.85529621,11856.082,17539.362
2854,31.188768,30.614,90,0,86906.999,-32141.793,-45039.515,15066.235,1789.5879,290.08676,2.85E-05,0.8810436,13388.341,17071.356
2833,31.043544,16.619,65,810,67148.982,-35283.468,-46083.754,14782.077,2171.7584,290.15347,2.28E-05,0.86591155,12583.422,17066.719
2840,31.095843,1.617,90,-700,83703.827,-28366.21,-44314.247,14879.05,3837.733,290.12925,1.30E-05,0.87164016,11081.103,19001.735
2853,31.179235,21.615,90,0,86904.45,-32134.433,-45031.21,15074.087,2501.0501,290.22579,2.06E-05,0.88623267,12625.853,17792.288
2852,31.171926,13.608,90,0,86894.048,-32122.633,-45033.677,15062.058,2873.9394,290.20416,1.83E-05,0.89268295,12167.171,18074.668
2835,31.062336,1.616,90,-1070,82982.624,-26442.239,-43929.287,14836.398,3916.1452,290.17286,1.27E-05,0.87005017,10961.279,19076.782
2851,31.166836,5.621,90,0,86900.832,-32132.295,-45050.863,15069.941,3808.31,290.19544,1.34E-05,0.8855844,11472.804,19355.57
2855,31.200801,1.619,90,300,88286.173,-33817.966,-45373.903,15090.728,3862.1385,290.15514,1.33E-05,0.88696958,11397.521,19373.792
2838,31.077051,16.623,90,-1070,83109.711,-26432.083,-43918.885,14846.292,2263.9376,290.22843,2.20E-05,0.86892962,12619.167,17307.722
2848,31.144066,16.618,90,-300,85643.401,-30284.591,-44684.939,14987.52,2686.8037,290.15105,1.87E-05,0.87571325,12365.624,17902.69
2843,31.110559,16.621,90,-700,83727.469,-28027.547,-44241.884,14911.453,2614.2463,290.20732,1.91E-05,0.87192995,12253.928,17633.588
2859,31.223663,25.618,90,300,88260.476,-33758.309,-45353.017,14923.875,1987.8465,290.13735,2.53E-05,0.87484187,12919.158,17017.438
2856,31.204779,3.619,90,300,88233.957,-33834.289,-45373.328,15077.912,3948.2504,290.2089,1.32E-05,0.89519874,11355.845,19478.832
2841,31.099821,3.619,90,-700,84085.665,-28068.045,-44235.47,14905.453,3862.8918,290.09308,1.30E-05,0.87638152,11198.77,19200.867
2842,31.104356,9.625,90,-700,84441.806,-28386.932,-44319.92,14914.088,3190.4323,290.13241,1.57E-05,0.87493134,11867.183,18460.019
2863,31.249024,16.621,90,700,89855.342,-36049.481,-45810.339,15084.786,2431.9952,290.15548,2.08E-05,0.87954339,12749.288,17867.47
2862,31.242821,9.625,90,700,89722.539,-35958.986,-45790.193,14882.108,2974.3432,290.11824,1.70E-05,0.88109383,11976.651,18088.016
2857,31.209314,9.625,90,300,88035.945,-33764.435,-45366.585,15059.323,3184.4622,290.17117,1.59E-05,0.87934498,11850.286,18441.683
2868,31.282531,16.62,90,1070,91296.15,-38070.076,-46206.441,15248.257,2391.2353,290.22446,2.16E-05,0.89227834,12841.365,17756.403
2866,31.271794,3.618,90,1070,90897.207,-38221.585,-46246.816,15197.707,3287.9621,290.16786,1.57E-05,0.89293186,12051.472,18815.003
2870,31.301323,1.617,120,-1380,105894.94,-26487.795,-43443.184,15121.131,3672.1673,290.15167,1.38E-05,0.88299047,11478.418,19097.804
2875,31.33483,1.618,120,-1000,107230.58,-27932.407,-43698.796,14981.078,3552.3064,290.15472,1.41E-05,0.87212215,11429.914,18713.803
2858,31.215517,16.622,90,300,88365.855,-33825.244,-45358.28,14912.813,2700.4659,290.17283,1.87E-05,0.87774441,12215.494,17765.768
2867,31.276328,9.626,90,1070,91649.331,-37974.401,-46166.724,15205.061,3203.247,290.17667,1.59E-05,0.88486951,12024.472,18662.518
2873,31.316039,16.62,120,-1380,106968.92,-26516.699,-43403.714,15035.953,2722.722,290.17627,1.88E-05,0.88941944,12519.061,18152.576
2871,31.305301,3.619,120,-1380,107107.69,-26790.154,-43449.681,15102.409,3391.191,290.12894,1.51E-05,0.88872099,11755.843,18723.925
2864,31.25717,25.619,90,700,90357.69,-35967.703,-45777.776,15143.334,1936.7,290.14504,2.65E-05,0.88890794,13243.594,17212.245
2865,31.267816,1.614,90,1070,91807.995,-38201.438,-46225.56,15167.185,3951.7428,290.12815,1.32E-05,0.88992169,11187.645,19318.86
2878,31.349546,16.619,120,-1000,107374.18,-28633.211,-43860.707,15014.153,2761.8158,290.07274,1.84E-05,0.88243726,12301.985,18031.935
2882,31.37685,9.625,120,-500,107374.18,-31257.452,-44348.619,15027.908,2756.2033,290.1454,1.83E-05,0.87785689,12349.641,18016.218
2861,31.238286,3.622,90,700,89504.669,-36002.733,-45821.646,15007.924,3848.0601,290.28344,1.37E-05,0.89929724,11434.394,19365.707
2860,31.234308,1.618,90,700,89996.697,-35886.542,-45768.731,15031.787,4019.6962,290.16335,1.26E-05,0.88485784,11122.662,19473.601
2886,31.405823,5.62,120,0,107374.18,-34052.815,-44895.777,14911.016,3405.161,290.19488,1.46E-05,0.86644083,11415.307,18466.411
2887,31.410913,13.607,120,0,107374.18,-34055.117,-44899.889,15038.476,3150.0951,290.25981,1.62E-05,0.88720119,12142.545,18692.213
2881,31.372315,3.621,120,-500,107374.18,-31433.095,-44382.045,15060.272,3562.19,290.12388,1.42E-05,0.88031723,15247.073,15247.129
2879,31.357692,25.618,120,-1000,107374.18,-28483.512,-43795.252,15068.208,2242.1976,290.11712,2.42E-05,0.91238642,12920.789,17513.736
2869,31.290677,25.62,90,1070,91437.793,-38153.539,-46228.438,15204.189,1859.7957,290.07846,2.75E-05,0.8861939,13436.619,17294.664
2872,31.309836,9.624,120,-1380,107080.59,-26562.007,-43432.166,15069.627,3194.201,290.03606,1.60E-05,0.88414915,12003.38,18612.509
2890,31.439789,1.616,120,500,107374.18,-36895.215,-45432.903,15114.355,3334.702,290.12497,1.52E-05,0.88298017,11736.278,18632.389
2891,31.443767,3.618,120,500,107374.18,-36812.985,-45418.102,15107.028,3682.4612,290.09297,1.40E-05,0.89089634,11601.067,19183.792
2874,31.324184,25.62,120,-1380,107041.21,-26591.857,-43395.039,15090.012,1902.0302,290.23173,2.70E-05,0.88933568,13192.767,17114.718
2877,31.343343,9.623,120,-1000,107374.18,-28717.497,-43852.196,15115.911,3310.468,290.25314,1.53E-05,0.88161678,11733.018,18565.85
2894,31.46265,25.62,120,500,107374.18,-36749.668,-45409.016,15065.665,2312.0047,290.12182,2.20E-05,0.88408428,12745.306,17508.118
2893,31.454504,16.62,120,500,107374.18,-36870.422,-45422.131,15112.882,2953.3768,290.19475,1.73E-05,0.88572905,12120.773,18203.53
2895,31.473296,1.618,120,1000,107374.18,-39744.277,-46002.757,15080.956,3300.5302,290.29002,1.55E-05,0.88548334,11768.779,18544.029
2892,31.448301,9.626,120,500,107374.18,-36797.854,-45411.729,15087.282,3449.5542,290.25526,1.47E-05,0.88310629,11556.338,18687.359
2898,31.488011,16.622,120,1000,107374.18,-39856.274,-45997.947,15030.009,2583.3497,290.03487,1.97E-05,0.88276248,12448.031,17775.989
2880,31.368337,1.617,120,-500,107374.18,-31299.472,-44354.58,15031.933,3630.6726,290.19489,1.38E-05,0.87557144,11275.811,18713.219
2899,31.496157,25.621,120,1000,107374.18,-39579.036,-45959.504,15007.606,2190.0468,290.24327,2.31E-05,0.87972223,12807.308,17322.925
2876,31.338808,3.62,120,-1000,107374.18,-28684.399,-43854.745,15027.448,3419.0116,290.2356,1.48E-05,0.88192849,11607.473,18665.557
2896,31.477274,3.619,120,1000,107374.18,-39939.162,-46020.437,15036.556,3582.0024,290.18322,1.41E-05,0.88257563,11527.674,18937.943
2885,31.401844,1.617,120,0,107374.18,-34053.02,-44902.026,15021.532,3704.7164,290.16112,1.38E-05,0.8897635,11544.284,19222.736
2908,31.555024,16.624,120,-1380,106642.06,-27495.932,-43635.397,15015.186,2589.2284,290.08083,1.96E-05,0.8827196,12516.927,17858.073
2904,31.529664,25.619,120,1380,107374.18,-41194.198,-46310.914,14979.265,1990.5421,290.18528,2.55E-05,0.88079384,13035.38,17148.761
2888,31.418222,21.615,120,0,107374.18,-34062.066,-44913.251,15058.153,2239.3816,290.14847,2.30E-05,0.88948859,12809.298,17391.479
2900,31.506801,1.621,120,1380,107374.18,-40699.831,-46179.223,15058.797,3634.4177,290.1905,1.39E-05,0.88251744,11583.14,19108.557
2903,31.521517,16.625,120,1380,107374.18,-41033.849,-46204.221,15018.305,2621.6949,290.15228,1.93E-05,0.88112028,12364.745,17781.467
2884,31.391199,25.617,120,-500,107374.18,-31204.825,-44339.943,15053.602,2369.5249,290.19768,2.15E-05,0.88673808,12742.843,17632.168
2883,31.383053,16.62,120,-500,107374.18,-31283.478,-44351.62,15017.244,2867.0937,289.99384,1.77E-05,0.88112574,12241.701,18195.491
2907,31.548821,9.628,120,-1380,106530.47,-27550.697,-43636.672,15011.901,3089.8745,289.99767,1.64E-05,0.87988098,11891.029,18259.87
2910,31.573818,1.615,120,-1000,107374.18,-28298.988,-43767.458,15070.037,3824.4029,290.23759,1.33E-05,0.88267175,11445.467,19349.512
2889,31.427756,30.613,120,0,107374.18,-34067.698,-44902.602,15115.742,2051.1677,290.14545,2.47E-05,0.8824913,12996.189,17226.669
2914,31.596678,25.62,120,-1000,107374.18,-28632.635,-43868.725,15054.897,1841.3328,290.22083,2.78E-05,0.88334217,13153.13,16945.94
2897,31.481808,9.627,120,1000,107374.18,-39565.509,-45950.788,15058.334,2999.3948,290.14822,1.70E-05,0.88037709,12052.956,18274.115
2905,31.540309,1.619,120,-1380,107278.77,-27037.583,-43543.176,15008.327,3836.7017,290.13002,1.31E-05,0.88298474,11386.961,19323.696
2909,31.56317,25.624,120,-1380,106592.14,-27322.345,-43628.407,15018.892,2202.3438,290.11138,2.30E-05,0.88114337,12771.896,17313.195
2913,31.588532,16.624,120,-1000,107374.18,-29098.097,-43927.272,15039.822,2594.3082,290.16955,1.95E-05,0.88149393,12405.293,17743.333
2917,31.615838,9.625,120,-500,107374.18,-31437.248,-44404.124,15107.412,3227.2774,290.10295,1.59E-05,0.88722924,12012.497,18695.665
2902,31.515314,9.63,120,1380,107374.18,-40515.513,-46138.272,15067.143,2473.7639,290.15181,2.05E-05,0.88299482,12714.488,17818.098
2923,31.657209,21.616,120,0,107374.18,-34057.708,-44895.489,15214.703,2413.0141,290.12538,2.12E-05,0.88921471,12851.874,17842.671
2912,31.582329,9.626,120,-1000,107374.18,-28837.264,-43875.097,15070.377,3105.2876,290.0302,1.64E-05,0.88301017,12049.35,18440.084
2925,31.678776,1.616,120,500,107374.18,-36778.777,-45436.069,15229.11,3692.6644,290.11956,1.39E-05,0.89212139,11724.146,19372.612
2918,31.622039,16.622,120,-500,107374.18,-31376.315,-44364.242,15156.883,2670.1514,290.14805,1.91E-05,0.8842991,12445.623,17965.175
2919,31.630186,25.617,120,-500,107374.18,-31240.924,-44370.944,15183.38,2171.5788,290.08459,2.35E-05,0.88562432,12977.756,17443.84
2920,31.640831,1.619,120,0,107374.18,-34047.059,-44897.709,15207.978,3922.921,290.11051,1.32E-05,0.89482524,11308.034,19409.997
2901,31.51078,3.621,120,1380,107374.18,-40986.896,-46210.306,15037.82,3703.4356,290.17685,1.37E-05,0.88431735,11446.014,19140.37
2906,31.544288,3.62,120,-1380,106714.95,-27156.611,-43561.76,15012.988,3574.6921,290.19037,1.42E-05,0.88484782,11568.284,18987.999
2928,31.693491,16.621,120,500,107374.18,-36835.927,-45427.312,15042.843,2435.2891,290.22302,2.09E-05,0.88264225,12582.192,17588.243
2931,31.716261,3.619,120,1000,107374.18,-39395.17,-45919.993,15170.072,3841.4035,290.19055,1.34E-05,0.88931732,11526.2,19487.901
2911,31.577795,3.621,120,-1000,107374.18,-28941.614,-43906.139,15064.641,3942.7908,290.11099,1.30E-05,0.88658875,11274.446,19407.231
2921,31.64481,5.621,120,0,107374.18,-34047.84,-44889.856,15196.457,3804.8161,290.15529,1.35E-05,0.89151085,11534.792,19421.975
2927,31.687288,9.626,120,500,107374.18,-36682.774,-45416.293,15136.577,3130.7277,290.19235,1.63E-05,0.8864995,12154.352,18606.981
2930,31.712282,1.619,120,1000,107374.18,-39653.577,-45975.95,15169.677,3356.8016,290.12805,1.52E-05,0.88650161,11886.12,18817.385
2935,31.745791,1.614,120,1380,107374.18,-42366.509,-46508.595,15201.285,3481.2152,290.13199,1.47E-05,0.88914543,11741.263,18953.787
2916,31.611303,3.62,120,-500,107374.18,-31399.34,-44397.833,15115.842,4033.1369,290.15217,1.27E-05,0.88825146,11258.387,19614.865
2915,31.607325,1.617,120,-500,107374.18,-31121.156,-44333.406,15104.49,3932.1285,290.21528,1.30E-05,0.88741755,11379.64,19524.865
2934,31.735144,25.62,120,1000,107374.18,-39673.066,-45973.36,15163.888,2096.1385,290.17083,2.43E-05,0.88460371,12998.364,17317.344
2937,31.754303,9.626,120,1380,107374.18,-41832.508,-46403.588,15193.795,2612.5354,290.17423,1.95E-05,0.88532678,12520.784,17904.155
2922,31.649901,13.605,120,0,107374.18,-34058.941,-44889.034,15211.466,2832.9254,290.19074,1.81E-05,0.88858817,12406.146,18239.117
2944,31.80216,25.616,15,-290,12846.245,-25518.55,-45090.374,15441.111,1730.7433,290.21263,2.97E-05,0.88997849,13736.143,17301.392
2926,31.682754,3.62,120,500,107374.18,-36909.934,-45440.427,15181.199,3600.4409,290.18672,1.42E-05,0.89063802,11600.413,19049.688
2940,31.779297,1.617,15,-290,12783.093,-25519.002,-45071.914,15233.85,3649.0996,290.14023,1.41E-05,0.89062662,11685.664,19200.084
2941,31.783275,3.621,15,-290,12874.573,-25531.008,-45085.317,15178.932,3418.2815,290.2406,1.49E-05,0.88469201,11752.081,18823.95
2942,31.78781,9.625,15,-290,13066.662,-25577.098,-45070.968,15168.915,2923.5517,290.38736,1.76E-05,0.88877948,12363.03,18410.051
2946,31.816783,3.618,15,-200,13521.598,-26037.461,-45175.482,15308.671,3606.9471,290.27581,1.51E-05,0.91471039,11683.945,19035.196
2933,31.726998,16.621,120,1000,107374.18,-39500.013,-45911.893,15154.138,2255.1264,290.2499,2.26E-05,0.88584944,12884.468,17527.078
2936,31.749768,3.62,120,1380,107374.18,-41444.958,-46332.459,15228.934,3210.1278,290.12548,1.59E-05,0.8876379,12145.134,18782.704
2953,31.862689,21.617,15,-100,13919.096,-26652.458,-45285.177,15319.781,2442.1745,290.18441,2.20E-05,0.89721759,12821.552,17929.185
2947,31.821317,9.625,15,-200,13359.852,-26035.405,-45201.138,15307.582,3036.1966,290.03286,1.69E-05,0.88813785,12190.812,18439.208
2949,31.835666,25.62,15,-200,13467.778,-26040.134,-45172.481,15415.414,2026.7516,290.19595,2.58E-05,0.89825803,13327.369,17501.358
2924,31.666743,30.615,120,0,107374.18,-34064.45,-44884.224,15207.169,2167.6555,290.18454,2.36E-05,0.88778033,13006.869,17485.303
2932,31.720795,9.625,120,1000,107374.18,-39614.271,-45983.598,15150.279,2744.9332,290.1335,1.86E-05,0.88599496,12470.595,18140.92
2948,31.82752,16.622,15,-200,13488.13,-26090.541,-45183.829,15266.781,2574.3797,290.21894,2.00E-05,0.89033565,12737.468,18051.38
2929,31.701636,25.622,120,500,107374.18,-36817.836,-45425.955,15143.145,2000.6815,290.20873,2.54E-05,0.88236194,13141.237,17268.279
2952,31.855381,13.607,15,-100,13896.565,-26618.785,-45286.328,15396.206,2984.3371,290.1304,1.73E-05,0.89501725,12471.472,18630.235
2943,31.794013,16.621,15,-290,13202.464,-25592.968,-45092.923,15299.73,2302.6905,290.14047,2.27E-05,0.89837598,12960.287,17684.087
2957,31.893325,13.604,15,0,14310.263,-27167.463,-45381.88,15320.678,3051.4885,290.18158,1.69E-05,0.89373457,12312.659,18620.724
2955,31.884256,1.616,15,0,14296.448,-27168.244,-45403.383,15422.724,3909.5749,290.1797,1.33E-05,0.89873165,11606.776,19685.679
2956,31.888234,5.621,15,0,14302.081,-27161.707,-45390.719,15375.962,3697.9228,290.17107,1.40E-05,0.89335878,11655.11,19244.355
2939,31.768652,25.62,120,1380,107374.18,-41755.952,-46371.024,15176.802,1710.8119,290.1097,2.97E-05,0.88299678,13388.865,16932.226
2938,31.760506,16.621,120,1380,107374.18,-41474.767,-46339.736,15140.623,2163.096,290.09595,2.36E-05,0.88675561,13062.23,17539.73
2945,31.812805,1.618,15,-200,13302.743,-26043.916,-45191.887,15366.992,3738.1895,290.40767,1.45E-05,0.91323695,11758.079,19429.244
2961,31.926178,5.623,15,100,14755.496,-27671.491,-45502.717,15369.921,3659.3407,290.32194,1.42E-05,0.89841891,11854.381,19423.387
2958,31.900633,21.614,15,0,14306.316,-27154.43,-45390.802,15410.181,2582.7984,290.13418,2.01E-05,0.89851739,12943.207,18294.601
2962,31.931269,13.606,15,100,14773.134,-27716.594,-45486.558,15301.803,3009.895,290.15673,1.71E-05,0.89078376,12332.839,18570.212
2967,31.968656,9.627,15,200,15213.392,-28254.665,-45601.393,15283.872,2966.6822,290.15228,1.72E-05,0.88951125,12267.889,18382.616
2950,31.846312,1.617,15,-100,13834.605,-26632.271,-45287.562,15326.195,3952.7318,290.1494,1.30E-05,0.89429389,11423.262,19551.839
2964,31.948111,30.61,15,100,14841.59,-27780.158,-45523.685,15208.559,1975.5686,290.2019,2.57E-05,0.88357371,13231.481,17316.328
2966,31.964121,3.619,15,200,15231.318,-28229.42,-45595.431,15258.197,3699.2634,290.03728,1.38E-05,0.88684291,11507.307,19114.652
2972,32.002163,9.626,15,290,15653.568,-28711.863,-45715.692,15283.189,3240.5243,290.25606,1.58E-05,0.88910841,12171.404,18915.05
2968,31.974859,16.62,15,200,15274.283,-28321.477,-45620.676,15273.229,2510.9184,290.12393,2.06E-05,0.89556211,12865.574,18067.598
2973,32.008366,16.62,15,290,15638.479,-28767.861,-45726.834,15278.121,2355.9584,290.19437,2.19E-05,0.88938905,12729.604,17535.8
2974,32.016513,25.619,15,290,15406.139,-28804.741,-45725.067,15283.591,1793.5165,290.02011,2.89E-05,0.8937863,13551.412,17217.386
2954,31.872223,30.613,15,-100,13849.119,-26595.267,-45284.519,15397.186,2007.4344,290.11205,2.58E-05,0.89655904,13466.837,17621.718
2969,31.983005,25.62,15,200,15127.298,-28227.036,-45605.586,15242.906,2024.4966,290.17631,2.52E-05,0.88575113,13251.408,17390.976
2977,32.03567,6.613,25,-400,22431.726,-25754.467,-44952.31,15261.524,3419.7483,290.22255,1.53E-05,0.89861761,12017.144,19110.644
2951,31.85029,5.62,15,-100,13882.175,-26594.321,-45283.327,15300.724,3581.2638,290.25436,1.44E-05,0.89350624,11680.139,19052.811
2959,31.910167,30.613,15,0,14331.232,-27172.15,-45388.787,15417.219,2110.6373,290.11119,2.44E-05,0.8916244,13295.801,17684.139
2960,31.922199,1.617,15,100,14776.793,-27697.476,-45500.537,15461.802,4049.3858,290.15385,1.28E-05,0.8976077,11439.218,19746.883
2963,31.938577,21.615,15,100,14786.661,-27674.204,-45494.617,15220.735,2458.4713,290.18705,2.07E-05,0.88332663,12709.008,17814.558
2979,32.047514,15.608,25,-400,22222.081,-25277.864,-44852.812,15236.181,2460.3516,290.24489,2.07E-05,0.87996454,12499.611,17517.358
2982,32.063891,8.613,25,-300,22802.377,-26088.526,-45008.802,15268.556,3305.6133,290.16803,1.55E-05,0.89322611,12130.46,18979.944
2983,32.069813,14.619,25,-300,22861.253,-26160.189,-45027.509,15227.22,2985.9428,290.22036,1.71E-05,0.88711718,12364.462,18568.609
2978,32.041036,10.615,25,-400,22530.155,-25573.274,-44891.912,15246.534,2920.7224,290.16546,1.76E-05,0.89312119,12522.802,18563.218
2970,31.993651,1.617,15,290,15654.226,-28732.338,-45686.747,15221.996,3707.3155,290.13038,1.38E-05,0.88943291,11766.639,19486.441
2981,32.059357,3.62,25,-300,22851.262,-26212.734,-45041.077,15280.431,3572.6649,290.19876,1.43E-05,0.89139816,11842.689,19231.048
2965,31.960143,1.616,15,200,15256.275,-28262.148,-45611.384,15170.193,3623.7175,290.21746,1.40E-05,0.88348422,11757.196,19329.067
2988,32.101377,16.622,25,-150,23536.277,-26993.424,-45183.253,15230.367,2744.3553,290.16562,1.86E-05,0.88823259,12539.389,18245.46
2971,31.997629,3.619,15,290,15659.776,-28886.354,-45730.124,15229.645,3475.6664,290.21514,1.47E-05,0.88730229,11808.018,18997.82
2976,32.031136,3.62,25,-400,22237.006,-25386.612,-44858.486,15350.451,3614.4352,290.04438,1.42E-05,0.89055706,11831.801,19330.836
2994,32.14608,30.614,25,0,24172.9,-27820.532,-45340.107,15162.882,2015.4514,290.15654,2.54E-05,0.88472324,13188.04,17333.001
2987,32.095175,9.624,25,-150,23494.299,-26943.264,-45185.514,15272.989,3279.0778,290.15484,1.57E-05,0.89509641,12136.265,18922.704
2986,32.09064,3.621,25,-150,23501.618,-26980.267,-45182.102,15245.287,3629.1935,290.16149,1.40E-05,0.89021395,11780.643,19266.498
2990,32.120169,1.616,25,0,24167.021,-27820.245,-45370.737,15267.821,3747.6549,290.26568,1.37E-05,0.89134161,11698.559,19445.249
2997,32.166625,9.625,25,150,24799.656,-28674.571,-45506.828,15175.466,3020.3074,290.17015,1.69E-05,0.88283622,12192.863,18457.268
2989,32.109524,25.617,25,-150,23509.964,-26989.97,-45181.033,15213.792,2169.0085,290.14599,2.36E-05,0.88674848,13020.47,17487.54
2992,32.129238,13.607,25,0,24140.872,-27794.26,-45344.835,15126.235,2897.6444,290.27533,1.82E-05,0.89277205,12168.436,18182.109
2975,32.027158,1.616,25,-400,22576.862,-25672.197,-44912.017,15305.358,3777.6779,290.11473,1.35E-05,0.88673205,11375.542,19084.963
2995,32.158113,1.617,25,150,24872.758,-28677.737,-45493.466,15248.99,3682.6627,290.09419,1.38E-05,0.8845529,11668.752,19304.187
2980,32.055379,1.619,25,-300,22852.619,-26169.687,-45019.492,15247.044,3987.3759,290.21391,1.29E-05,0.89174945,11290.504,19522.415
2999,32.180974,25.619,25,150,24845.335,-28673.502,-45525.494,15079.858,2009.6078,290.19835,2.54E-05,0.88524551,13148.937,17293.063
2993,32.136546,21.616,25,0,24165.623,-27829.989,-45348.042,15189.181,2373.9804,290.14317,2.14E-05,0.87827793,12674.372,17601.931
3000,32.19162,1.615,25,300,25688.601,-29620.338,-45698.054,15207.801,3563.4462,290.26552,1.43E-05,0.88487314,11779.726,19130.112
2996,32.162091,3.618,25,150,24788.062,-28624,-45523.192,15172.274,3538.8125,290.23126,1.45E-05,0.89237245,11801.479,19118.622
2985,32.086661,1.618,25,-150,23541.047,-27010.898,-45192.216,15243.463,3928.8565,290.20591,1.30E-05,0.89101888,11567.321,19767.598
2984,32.077403,20.626,25,-300,22876.671,-26150.815,-45000.908,15061.09,2282.0087,290.13839,2.24E-05,0.89372635,13087.175,17861.937
3005,32.222903,1.618,25,400,25901.905,-30053.401,-45787.808,15164.659,3524.6475,290.18762,1.48E-05,0.89190205,11710.08,18988.061
2991,32.124147,5.621,25,0,24160.402,-27822.506,-45370.039,15242.981,3493.5663,290.28323,1.46E-05,0.8864664,11789.676,19018.97
3006,32.226881,3.619,25,400,26086.799,-30083.251,-45776.214,15225.414,3634.3637,290.05424,1.41E-05,0.89311261,11751.818,19314.374
3007,32.231416,6.612,25,400,25916.172,-30170.373,-45797.552,15152.827,3291.3077,290.1456,1.60E-05,0.89500146,11679.502,18395.579
3012,32.259637,8.614,40,-550,36634.176,-25924.683,-44714.049,15243.327,2978.5466,290.20677,1.74E-05,0.89761505,12510.043,18693.169
2998,32.172828,16.622,25,150,24810.921,-28651.588,-45511.392,15148.316,2553.5854,290.45384,2.08E-05,0.90455086,12623.488,17851.26
3002,32.200132,8.613,25,300,25597.408,-29550.36,-45682.307,15101.437,2904.2014,290.15902,1.79E-05,0.88996703,12247.24,18206.436
3010,32.251124,1.618,40,-550,36401.917,-25999.718,-44739.252,15159.286,3560.1518,290.36659,1.44E-05,0.888639,11673.062,19041.696
3016,32.286386,3.618,40,-400,37102.434,-26471.141,-44814.452,15171.562,3533.2469,290.15726,1.50E-05,0.89355955,11844.218,19099.014
3003,32.206054,14.619,25,300,25496.924,-29580.539,-45702.947,15177.889,2858.9676,290.10985,1.79E-05,0.89063107,12553.671,18498.137
3025,32.349421,1.616,40,0,38863.099,-28815.842,-45273.994,15265.053,3923.1555,290.15285,1.32E-05,0.89388914,11567.443,19670.557
3023,32.33063,16.621,40,-200,38006.181,-27693.241,-45053.782,15147.912,2759.9278,290.11437,1.85E-05,0.88810292,12481.436,18153.857
3015,32.282407,1.618,40,-400,37133.434,-26795.168,-44895.654,15203.959,3699.5641,290.24654,1.38E-05,0.88793932,11584.675,19188.517
3001,32.195598,3.62,25,300,25332.587,-29285.498,-45620.347,15200.989,3660.5094,290.14255,1.39E-05,0.88128106,11535.444,19087.728
3018,32.297122,16.622,40,-400,37123.649,-26562.088,-44844.095,15156.576,2558.5637,290.24624,1.99E-05,0.88573382,12752.908,18075.91
3019,32.305268,25.62,40,-400,37060.373,-26600.119,-44844.712,15129.388,1924.5637,290.15489,2.65E-05,0.88553116,13295.62,17266.572
3009,32.243259,15.611,25,400,25994.414,-29905.388,-45750.969,15134.803,2380.8244,290.35438,2.55E-05,0.95607003,12915.08,17725.93
3004,32.213644,20.625,25,300,25447.915,-29527.829,-45681.649,15231.173,2121.7528,290.17255,2.42E-05,0.89157383,13172.858,17548.87
3008,32.236781,10.615,25,400,26025.086,-30065.201,-45774.528,15086.61,2664.0573,290.20431,1.90E-05,0.88599925,12663.742,18230.389
3026,32.353399,5.621,40,0,38841.391,-28830.027,-45277.324,15255.904,3563.5714,290.22898,1.45E-05,0.8929581,11865.68,19300.603
3020,32.315914,1.617,40,-200,38057.452,-27712.483,-45051.233,15128.259,3821.4183,290.19293,1.35E-05,0.89550631,11617.285,19529.563
3028,32.365799,21.614,40,0,38830.125,-28811.731,-45248.256,15245.576,2494.2458,290.31649,2.06E-05,0.89196299,12781.998,17926.689
3021,32.319892,3.619,40,-200,38042.239,-27750.103,-45064.636,15135.305,3665.89,290.15814,1.39E-05,0.88838521,11477.601,19027.521
3027,32.35849,13.608,40,0,38838.225,-28831.795,-45294.88,15239.031,2512.3775,290.07565,2.05E-05,0.89224259,12700.876,17876.033
3031,32.391343,3.62,40,200,39658.427,-29936.553,-45496.097,15285.428,3728.636,290.22952,1.38E-05,0.8959926,11818.086,19573.126
3013,32.265558,14.62,40,-550,36629.201,-25882.088,-44699.741,15277.658,2545.0798,290.16218,2.03E-05,0.89707384,12815.937,18066.093
3022,32.324426,9.626,40,-200,37943.317,-27724.776,-45059.826,15175.965,3193.5441,290.23217,1.61E-05,0.89066325,12050.744,18604.226
3011,32.255102,3.62,40,-550,36377.865,-25640.497,-44644.153,15255.334,3417.4695,290.08718,1.51E-05,0.89593578,11954.854,19044.985
3014,32.273148,20.626,40,-550,36636.231,-25914.98,-44703.194,15219.04,2196.5363,290.22708,2.34E-05,0.89137066,13031.343,17565.94
3034,32.410226,25.622,40,200,39803.275,-29900.495,-45484.05,15257.412,2044.7331,290.16849,2.52E-05,0.89291063,13181.515,17395.616
3017,32.290919,9.626,40,-400,37086.522,-26732.509,-44873.822,15198.276,3040.3325,290.05416,1.69E-05,0.8910844,12178.282,18470.254
3033,32.402081,16.621,40,200,39680.917,-29969.404,-45493.137,15275.574,2721.8549,290.12973,1.90E-05,0.89388153,12510.166,18122.803
3038,32.435588,16.621,40,400,40559.791,-31125.103,-45721.86,15176.596,2613.6765,290.08857,1.99E-05,0.89763765,12768.156,18233.581
3035,32.420872,1.618,40,400,40615.995,-31026.016,-45713.595,15211.454,3852.8268,290.23468,1.33E-05,0.88933719,11389.876,19351.023
3024,32.338775,25.619,40,-200,38015.309,-27694.803,-45060.566,15242.451,2217.9051,290.15759,2.31E-05,0.89076124,13005.054,17597.057
3046,32.489641,3.618,65,-810,59561.391,-25822.143,-44242.049,15289.677,3824.8052,290.10943,1.34E-05,0.89562276,11655.27,19592.296
3042,32.462892,8.615,40,550,41248.426,-31857.36,-45858.361,15288.598,3066.1793,290.13682,1.68E-05,0.89326502,12313.789,18685.252
3045,32.485662,1.618,65,-810,59711.214,-25930.604,-44268.033,15317.895,3880.2307,290.17464,1.34E-05,0.9051807,11777.778,19823.293
3030,32.387364,1.619,40,200,39729.967,-29919.202,-45484.544,15224.645,3891.2879,290.13595,1.32E-05,0.89069945,11455.169,19494.488
3050,32.51917,1.616,65,-600,60648.022,-26909.221,-44464.727,15327.336,3978.3753,290.19856,1.30E-05,0.89991643,11428.289,19666.307
3039,32.443734,25.619,40,400,40595.026,-31171.645,-45732.097,15203.376,2019.0161,290.16586,2.52E-05,0.88589399,13018.28,17156.114
3029,32.375332,30.613,40,0,38842.583,-28816.665,-45268.608,15258.8,1752.8114,290.18593,2.95E-05,0.8940201,13574.814,17204.873
3043,32.468814,14.619,40,550,41252.414,-31772.704,-45840.929,15295.666,2672.6661,290.03553,1.92E-05,0.89305581,12703.257,18286.309
3053,32.533885,16.62,65,-600,60678.241,-27218.117,-44531.992,15297.268,2688.3457,290.229,1.94E-05,0.89645875,12780.195,18343.098
3052,32.527682,9.623,65,-600,60582.978,-26986.188,-44490.63,15267.632,3227.5552,290.26509,1.66E-05,0.91021322,12050.782,18661.167
3054,32.542031,25.62,65,-600,60565.421,-27169.684,-44530.511,15229.948,2060.2545,290.18727,2.48E-05,0.88792109,13216.624,17477.81
3041,32.458358,3.618,40,550,40958.565,-31746.596,-45844.012,15378.588,3501.2508,290.05555,1.48E-05,0.89816532,8606.7545,22522.003
3051,32.523148,3.619,65,-600,60373.743,-27162.078,-44516.943,15246.741,3536.0574,290.1612,1.46E-05,0.89478927,11886.64,19209.653
3055,32.552677,1.616,65,-300,61970.777,-28719.181,-44795.662,15246.179,3923.7022,289.94775,1.31E-05,0.89369353,11464.955,19549.187
3036,32.424851,3.619,40,400,40493.514,-31054.509,-45752.367,15282.111,3420.6117,290.21513,1.51E-05,0.8943622,12058.091,19155.798
3032,32.395877,9.627,40,200,39743.905,-29904.648,-45483.187,15294.476,3239.7247,290.1915,1.60E-05,0.90009341,12260.256,18954.229
3037,32.429385,9.624,40,400,40907.829,-31122.883,-45711.992,15255.612,3128.193,290.10498,1.66E-05,0.89943972,12237.401,18699.913
3060,32.586184,1.618,65,0,63212.042,-30460.192,-45145.098,15096.256,3759.6983,290.15704,1.36E-05,0.88586111,11531.779,19315.15
3044,32.476404,20.623,40,550,41584.582,-31983.994,-45898.86,15299.015,2151.444,290.09799,2.42E-05,0.89398861,13087.108,17514.276
3040,32.454379,1.615,40,550,41425.878,-32060.879,-45922.213,15306.771,3722.0417,290.24638,1.40E-05,0.90128298,11796.438,19549.239
3047,32.494175,9.626,65,-810,60162.864,-25935.661,-44258.33,15181.987,3023.1858,290.19988,1.74E-05,0.90222814,12193.212,18408.03
3062,32.595253,13.607,65,0,63187.085,-30482.682,-45158.214,15129.092,2819.4382,290.12042,1.81E-05,0.88665802,12362.169,18205.709
3064,32.612095,30.613,65,0,63195.349,-30480.996,-45151.101,15091.39,2010.3363,290.15192,2.53E-05,0.88416634,13039.958,17179.042
3048,32.500378,16.621,65,-810,60109.291,-26066.366,-44294.594,15331.784,2530.9433,289.9887,2.07E-05,0.9037785,12973.422,18202.114
3049,32.508524,25.62,65,-810,60043.301,-26010.737,-44260.962,15417.718,1981.9063,290.09954,2.62E-05,0.89980232,13503.71,17596.189
3059,32.575538,25.618,65,-300,61672.363,-28725.02,-44789.001,15135.849,2194.2792,290.12814,2.34E-05,0.89041112,13026.43,17561.307
3073,32.672351,16.622,65,600,65982.134,-33825.285,-45804.377,15178.778,2437.714,290.13362,2.13E-05,0.89741774,12877.12,17901.749
3066,32.628106,3.621,65,300,64398.214,-32036.58,-45452.762,15168.43,3698.4505,290.15865,1.40E-05,0.89181164,11625.575,19252.304
3067,32.632641,9.625,65,300,64626.979,-32223.57,-45503.95,15164.196,2978.091,290.1123,1.72E-05,0.88954203,12237.378,18365.047
3063,32.602561,21.617,65,0,63187.085,-30475.569,-45155.089,15136.769,2326.9272,290.25313,2.19E-05,0.88680702,12897.249,17707.62
3071,32.661613,3.62,65,600,65929.301,-33797.944,-45805.899,15176.102,3698.8967,290.20744,1.38E-05,0.88820145,11474.08,19087.465
3078,32.705858,16.622,65,810,66812.702,-34909.61,-46021.012,15320.542,2381.581,290.14322,2.16E-05,0.89354571,12996.852,17943.683
3070,32.657635,1.614,65,600,65655.433,-34083.076,-45870.737,15190.231,3545.6163,290.38043,1.46E-05,0.89612274,11761.842,19084.057
3056,32.556653,3.625,65,-300,61890.479,-28944.573,-44858.897,15198.063,3644.6338,290.22776,1.41E-05,0.89027126,11731.689,19259.18
3058,32.567392,16.621,65,-300,61967.364,-28905.637,-44850.962,15109.174,2675.81,290.1172,1.91E-05,0.88717359,12439.257,17964.066
3074,32.680497,25.62,65,600,65302.007,-33718.962,-45797.635,15203.102,1928.2798,290.05005,2.68E-05,0.8934365,13311.777,17280.728
3075,32.691142,1.617,65,810,66203.169,-34911.83,-46024.877,15194.015,3445.5056,290.15016,1.49E-05,0.89443128,11836.398,18958.441
3077,32.699655,9.627,65,810,66662.837,-35024.033,-46048.601,15245.025,2934.2986,290.17226,1.75E-05,0.89293456,12416.318,18480.955
3068,32.638843,16.621,65,300,64256.901,-32099.033,-45470.894,15144.546,2440.059,290.13826,2.09E-05,0.88642016,12691.818,17735.192
3061,32.590162,5.619,65,0,63186.14,-30472.815,-45150.032,15178.109,3494.7257,290.14413,1.47E-05,0.88913938,11713.735,18902.679
3076,32.695121,3.617,65,810,66541.588,-35043.357,-46050.492,15165.743,3189.8645,290.19066,1.60E-05,0.88605302,11919.904,18503.328
3079,32.714004,25.619,65,810,67095.45,-35297.036,-46097.075,15311.47,1915.2623,290.1126,2.70E-05,0.89631121,13430.802,17379.623
3057,32.561189,9.625,65,-300,61926.784,-28715.974,-44800.596,15165.722,3200.7497,290.141,1.60E-05,0.88995888,12078.325,18714.362
3083,32.739365,16.62,90,-1070,82506.345,-26070.683,-43879.497,15404.866,2563.2024,290.20092,2.05E-05,0.90482616,12878.507,18163.524
3072,32.666148,9.625,65,600,65625.131,-33812.704,-45814.615,15162.009,2889.9068,290.30739,1.78E-05,0.89130787,12394.775,18380.387
3081,32.728628,3.621,90,-1070,83232.194,-26293.115,-43902.069,15412.946,3497.756,290.27007,1.49E-05,0.90178661,12156.93,19396.979
3087,32.766669,9.625,90,-700,84828.085,-28266.835,-44271.61,15431.456,3112.5172,289.99392,1.67E-05,0.90007966,12308.55,18719.834
3065,32.624128,1.617,65,300,64526.699,-32177.563,-45485.407,15161.238,3602.5014,290.18487,1.43E-05,0.88739528,11556.251,18992.971
3088,32.772872,16.621,90,-700,84013.96,-28180.371,-44249.655,15334.388,2644.214,289.95137,2.01E-05,0.91067987,12869.46,18314.186
3092,32.800177,9.626,90,-300,85951.437,-30386.391,-44710.883,15307.983,3184.3384,290.17012,1.63E-05,0.89726652,12182.056,18725.692
3093,32.80638,16.621,90,-300,86043.824,-30402.632,-44682.143,15345.903,2696.5442,290.10795,1.91E-05,0.8919972,12625.811,18162.462
3069,32.646989,25.619,65,300,64270.675,-32098.787,-45476.938,15204.178,2021.1434,290.18738,2.53E-05,0.88849591,13207.723,17399.681
3095,32.825171,1.617,90,0,87329.418,-32130.198,-45043.298,15357.513,3934.031,290.14292,1.35E-05,0.9047624,11518.21,19671.386
3094,32.814526,25.62,90,-300,85743.805,-30469.608,-44712.24,15353.944,2197.5773,290.06076,2.36E-05,0.89614774,13176,17693.142
3082,32.733162,9.625,90,-1070,83573.862,-26384.308,-43908.318,15354.652,3068.8981,290.1485,1.68E-05,0.89480381,12285.129,18611.942
3084,32.747511,25.621,90,-1070,83366.929,-26712.857,-43974.02,15419.127,2075.1371,290.29333,2.63E-05,0.92126965,13391.801,17655.735
3080,32.724649,1.618,90,-1070,83674.184,-26522.043,-43933.727,15396.067,3540.6451,290.17838,1.49E-05,0.9062598,15675.047,15677.125
3102,32.871628,9.623,90,300,88577.064,-33860.726,-45367.078,15610.893,3022.5159,290.13815,1.75E-05,0.9078408,12598.564,18819.516
3103,32.877831,16.62,90,300,88795.305,-33806.536,-45357.951,15552.145,2553.0775,290.23744,2.03E-05,0.89579005,12866.292,18153.284
3096,32.829149,5.622,90,0,87313.383,-32115.109,-45019.081,15411.297,3606.0196,290.20936,1.46E-05,0.90492727,11954.275,19394.594
3098,32.841549,21.615,90,0,87312.52,-32107.873,-45013.695,15422.5,2479.6005,290.16392,2.12E-05,0.90380102,12990.847,18111.708
3101,32.867094,3.618,90,300,88521.641,-33861.548,-45380.317,15567.802,3767.2004,290.262,1.39E-05,0.90352053,11810.114,19593.846
3106,32.9006,3.619,90,700,90087.439,-35962.81,-45788.754,15667.095,3682.3494,290.20487,1.42E-05,0.90633596,12093.202,19686.687
3097,32.83424,13.609,90,0,87330.569,-32121.276,-45032.443,15368.233,2753.0617,290.15162,1.88E-05,0.89899178,12636.843,18327.005
3107,32.905135,9.627,90,700,90006.975,-35987.15,-45803.144,15649.374,3016.8222,290.20057,1.74E-05,0.90898915,12671.539,18898.371
3104,32.885977,25.618,90,300,88617.645,-33779.771,-45363.666,15554.072,2145.9592,290.08259,2.43E-05,0.90120433,13308.711,17719.854
3086,32.762135,3.62,90,-700,84504.713,-28295.081,-44275.064,15386.138,3638.1939,290.01586,1.43E-05,0.90170016,11804.934,19337.692
3099,32.851083,30.61,90,0,87284.52,-32092.044,-45036.02,15581.227,2098.6622,290.2754,2.55E-05,0.91232531,13506.617,17830.322
3085,32.758157,1.617,90,-700,84256.705,-28372.665,-44306.723,15479.495,3710.7572,290.10178,1.41E-05,0.90276778,11852.167,19543.812
3100,32.863115,1.617,90,300,88684.252,-33842.142,-45369.586,15546.455,3665.015,290.22956,1.42E-05,0.90472103,12064.429,19660.773
3090,32.791664,1.617,90,-300,85811.933,-30395.149,-44711.212,15373.564,3848.6811,290.20078,1.36E-05,0.90096104,11544.648,19471.22
3109,32.919484,25.619,90,700,90967.061,-36105.191,-45786.862,15647.543,2275.0661,290.10971,2.33E-05,0.91468405,13539.252,18249.486
3089,32.781018,25.619,90,-700,84608.858,-28415.507,-44304.297,15387.991,2293.5694,290.15801,2.26E-05,0.89806692,13153.071,17898.646
3112,32.938642,9.625,90,1070,91440.917,-38134.421,-46222.106,15717.835,2891.8754,290.07568,1.82E-05,0.90438131,12717.194,18671.331
3114,32.952991,25.619,90,1070,92214.381,-38187.952,-46220.955,15693.293,1704.6068,290.24314,3.20E-05,0.91915807,13985.549,17505.653
3091,32.795642,3.62,90,-300,86059.119,-30436.099,-44707.388,15434.169,3764.7774,290.1998,1.37E-05,0.89812214,11707.038,19499.922
3116,32.967615,3.619,120,-1380,107283.75,-26390.106,-43393.147,15564.034,3969.0529,290.17228,1.35E-05,0.91980058,11732.138,19909.084
3105,32.896622,1.617,90,700,90383.346,-35973.623,-45775.885,15650.435,3680.6403,290.12485,1.41E-05,0.89768955,11890.775,19452.487
3118,32.978352,16.62,120,-1380,107149.5,-26338.055,-43348.949,15668.474,2412.8405,289.94788,2.18E-05,0.90830251,13271.565,18267.071
3115,32.963636,1.619,120,-1380,106778.11,-26848.496,-43504.487,15650.754,3935.4214,290.19904,1.34E-05,0.91321882,11866.149,20060.578
3123,33.011859,16.621,120,-1000,107374.18,-28700.845,-43832.132,15630.608,2585.7242,290.1175,2.04E-05,0.90830491,13124.531,18458.731
3128,33.045366,16.623,120,-500,107374.18,-31463.027,-44370.78,15630.566,2730.8843,290.19555,1.93E-05,0.90842703,12959.173,18599.544
3119,32.986498,25.62,120,-1380,106655.01,-26578.165,-43416.583,15635.253,1926.8596,290.0133,2.81E-05,0.92285045,13890.89,17855.544
3108,32.911338,16.62,90,700,90896.672,-36003.843,-45794.674,15472.808,2252.2107,290.14505,2.34E-05,0.91417989,13427.239,18086.165
3124,33.020005,25.62,120,-1000,107374.18,-28632.841,-43811.122,15688.493,2078.8197,290.20544,2.55E-05,0.91105789,13645.146,17936.52
3125,33.030651,1.616,120,-500,107374.18,-31275.995,-44343.603,15616.945,3940.6475,290.0957,1.35E-05,0.9104587,11935.095,20136.138
3127,33.039164,9.623,120,-500,107374.18,-31168.356,-44321.606,15639.61,3186.4625,290.07773,1.64E-05,0.9027261,12499.363,19154.384
3126,33.034629,3.621,120,-500,107374.18,-31257.411,-44326.252,15675.193,3527.1192,290.16604,1.49E-05,0.90881033,12349.683,19630.135
3113,32.944845,16.623,90,1070,91317.242,-37853.606,-46164.545,15574.93,2166.5285,290.15749,2.41E-05,0.90686734,13521.555,17977.779
3129,33.053512,25.621,120,-500,107374.18,-31423.433,-44381.511,15646.288,2086.7062,290.04316,2.52E-05,0.91024657,13673.635,17987.132
3120,32.997144,1.616,120,-1000,107374.18,-28558.629,-43815.81,15478.123,3940.4732,290.1648,1.31E-05,0.89759965,11674.911,19948.564
3131,33.068137,5.62,120,0,107374.18,-34062.929,-44884.059,15634.343,3402.2678,290.10938,1.55E-05,0.90787634,12448.544,19467.789
3130,33.064158,1.619,120,0,107374.18,-34054.829,-44894.79,15690.647,4052.9632,290.12235,1.30E-05,0.90600611,11751.65,20156.925
3110,32.930129,1.617,90,1070,92367.001,-37950.102,-46158.953,15675.108,3834.1657,290.07481,1.38E-05,0.91245628,12098.263,20032.081
3111,32.934107,3.62,90,1070,91627.91,-38185.444,-46213.883,15641.531,3643.375,290.13588,1.45E-05,0.91132174,12129.217,19694.399
3139,33.124964,25.62,120,500,107374.18,-36541.667,-45323.579,15689.771,1773.6505,289.80638,2.97E-05,0.91114855,14007.802,17665.764
3137,33.110615,9.626,120,500,107374.18,-36791.852,-45413.99,15772.396,2782.6111,290.13781,1.91E-05,0.91674104,13165.444,18905.273
3121,33.001122,3.619,120,-1000,107374.18,-28414.233,-43799.446,15691.742,3372.6042,290.18837,1.53E-05,0.89153811,12022.348,19035.925
3134,33.090069,30.614,120,0,107374.18,-34062.23,-44885.334,15700.986,1945.9741,290.10574,2.69E-05,0.90468151,13716.371,17717.598
3117,32.972149,9.625,120,-1380,107374.18,-26672.935,-43448.817,15559.761,3093.6148,289.98637,1.70E-05,0.91263487,12594.003,19007.704
3122,33.005656,9.626,120,-1000,107374.18,-28731.722,-43853.718,15610.738,3253.6633,290.11376,1.62E-05,0.90916453,12512.047,19268.862
3135,33.102102,1.617,120,500,107374.18,-36846.781,-45414.772,15737.794,3659.6736,290.12958,1.45E-05,0.91326856,12143.705,19735.154
3140,33.135608,1.621,120,1000,107374.18,-38843.653,-45771.362,15756.451,3597.8568,289.7918,1.47E-05,0.91298896,12239.63,19683.713
3142,33.144122,9.627,120,1000,107374.18,-39753.199,-45950.171,15726.784,2999.1806,289.78432,1.77E-05,0.91372804,12897.66,19112.765
3138,33.116818,16.621,120,500,107374.18,-36738.978,-45419.171,15712.917,2362.7898,290.12098,2.23E-05,0.91016395,13379.226,18255.228
3132,33.073227,13.609,120,0,107374.18,-34050.06,-44880.318,15700.868,2667.7214,290.09986,1.99E-05,0.91291949,13065.408,18597.39
3136,33.106081,3.616,120,500,107374.18,-37089.853,-45461.807,15684.886,3934.1884,290.15459,1.34E-05,0.91023115,11701.214,19789.483
3141,33.139588,3.618,120,1000,107374.18,-39869.595,-45976.156,15737.277,3449.5506,289.85211,1.53E-05,0.91067764,12366.164,19463.816
3133,33.080536,21.617,120,0,107374.18,-34058.9,-44878.797,15729.894,2422.5752,290.12401,2.19E-05,0.91322141,13304.593,18296.791


==> anc/data_O2_0.2mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
16,11.435141,2.6,15,0,14385.955,-27276.541,-45419.5,601.20288,150.2677,289.98817,0.000195402,0.17951769,450.92706,760.6992
19,11.447479,5.6,15,0,14386.202,-27281.886,-45416.951,595.02727,105.21321,290.13731,0.000278929,0.17886574,491.543,708.60851
26,11.476266,2.599,15,200,10267.398,-21397.317,-44283.451,592.90988,145.92867,289.98676,0.000201552,0.18029318,447.36324,748.0206
4,11.385788,5.6,15,-290,20363.442,-35413.35,-47003.497,597.54654,76.823842,289.99458,0.000379991,0.17356777,521.50255,680.52776
17,11.438975,3.602,15,0,14342.456,-27256.806,-45420.569,596.8626,129.89795,290.01495,0.000225143,0.17445802,470.14384,739.97737
22,11.459539,3.601,15,100,12253.533,-24293.984,-44821.482,591.50621,115.07952,289.92991,0.000253369,0.17260853,475.75993,713.69462
24,11.468041,5.599,15,100,12739.593,-24309.978,-44840.765,588.91935,99.540782,290.026,0.000293165,0.17312243,491.72846,697.34225
7,11.397848,3.599,15,-200,18643.401,-33224.02,-46580.834,599.06307,108.63437,289.98542,0.000269176,0.17473126,487.67141,714.53061
20,11.452147,1.599,15,100,12749.584,-24344.555,-44838.134,598.84418,154.24819,289.98026,0.0001896,0.17491842,444.27062,765.58796
0,11.369893,1.599,15,-290,19237.1,-35394.15,-47017.763,603.64424,153.4444,289.97881,0.00019143,0.17760785,448.49079,765.25668
15,11.431583,1.6,15,0,14380.611,-27276.048,-45423.323,601.52853,156.26259,289.98214,0.000187348,0.17671911,444.04797,769.26517
13,11.422524,4.6,15,-100,15996.589,-30171.319,-46000.989,597.8706,123.38438,290.01332,0.00023706,0.1749264,474.33788,729.5308
14,11.426915,5.601,15,-100,16505.509,-30295.486,-46007.033,595.81186,87.90726,290.03084,0.000333138,0.1768761,507.44984,688.32794
23,11.463651,4.6,15,100,12311.505,-24374.734,-44856.759,592.18646,114.38331,289.97901,0.000255448,0.17431197,476.87796,711.6978
28,11.484213,4.6,15,200,11286.923,-21544.097,-44286.905,587.29501,111.10687,290.00622,0.00026265,0.17340822,473.17878,701.89192
9,11.406351,5.599,15,-200,18516.726,-32980.826,-46532.606,599.11266,89.404557,289.99581,0.000326844,0.17429165,510.72033,695.71401
3,11.381398,4.601,15,-290,20586.285,-35628.875,-47021.711,597.1554,92.115591,290.07283,0.000316956,0.17399827,506.39706,697.31002
6,11.394013,2.6,15,-200,17598.014,-32919.564,-46542.474,602.02622,134.78963,290.02562,0.000217483,0.17721514,469.39464,747.80738
11,11.414576,2.601,15,-100,15984.954,-30173.251,-45984.667,601.76184,153.63355,290.00549,0.000190343,0.1753513,448.52676,767.65506
25,11.472709,1.599,15,200,11219.823,-21604.084,-44294.306,594.93356,150.44602,290.03427,0.000194299,0.1751239,439.95802,750.13289
29,11.488603,5.599,15,200,11266.406,-21628.3,-44322.1,586.84302,78.517467,290.04427,0.000371202,0.17018496,506.58111,668.61081
1,11.373449,2.6,15,-290,20683.562,-35844.975,-47068.664,601.07896,126.08095,289.89919,0.000233101,0.17937388,469.93907,728.68719
2,11.377284,3.6,15,-290,20575.183,-35702.347,-47042.35,598.27837,112.71552,289.98247,0.000259605,0.17479061,487.7103,721.68364
21,11.455704,2.601,15,100,12812.86,-24448.083,-44872.465,592.5537,132.695,290.07314,0.000219801,0.17014996,459.84596,736.83081
18,11.443089,4.601,15,0,14395.864,-27279.255,-45425.133,593.9243,114.06821,290.08896,0.000256406,0.17526018,483.03044,718.75743
10,11.411019,1.601,15,-100,16025,-30226.166,-46009.788,606.94599,190.83408,289.84124,0.000153423,0.17804824,412.17848,806.68011
27,11.4801,3.6,15,200,11154.862,-21422.685,-44272.186,589.35155,131.72262,289.91052,0.000222025,0.17547409,458.96699,732.54816
33,11.504771,4.6,15,290,8672.8403,-19232.454,-43860.995,583.31322,89.887984,290.02732,0.000325296,0.17497501,495.28583,679.997
8,11.401961,4.599,15,-200,18677.403,-33242.44,-46579.889,599.49821,102.32345,290.00891,0.000286197,0.17677454,497.68163,709.15675
5,11.390456,1.599,15,-200,17648.955,-33104.828,-46565.91,604.89556,156.58912,289.94534,0.000186442,0.17389896,443.52129,767.02416
35,11.515078,1.6,25,-400,32397.981,-39338.596,-47575.941,584.83228,158.05555,289.97568,0.000185851,0.18003539,429.56712,755.29147
12,11.418412,3.599,15,-100,15996.589,-30192.74,-45999.139,600.72731,119.5504,290.01692,0.000245605,0.1791137,479.98971,725.86888
32,11.500659,3.6,15,290,9987.1588,-19092.54,-43814.083,583.98242,98.615474,290.01476,0.00029627,0.17402809,482.47751,685.14875
40,11.535637,1.6,25,-300,28963.774,-36828.486,-47120.757,581.92419,158.84343,289.9717,0.000184031,0.17455996,421.6124,750.90276
30,11.49327,1.6,15,290,9883.1382,-18865.38,-43761.949,590.97557,161.06309,289.97493,0.0001814,0.17458003,425.04167,758.6856
34,11.50916,5.6,15,290,10124.4,-19332.281,-43849.524,579.67109,67.894694,290.04114,0.000430872,0.17563936,514.06582,653.66145
31,11.496826,2.6,15,290,10108.16,-19533.168,-43875.344,585.90008,129.18576,289.96711,0.000226452,0.17659763,457.49826,725.68356
36,11.518633,2.6,25,-400,30311.645,-38696.833,-47491.573,580.1574,121.45198,289.99339,0.00024021,0.17315086,455.09524,706.41991
42,11.543028,3.6,25,-300,30357.981,-36792.346,-47082.643,578.44136,117.84076,290.00494,0.00024734,0.17199155,460.44479,703.52491
37,11.522467,3.6,25,-400,30661.08,-39427.446,-47620.715,579.40114,99.357834,289.98616,0.000293852,0.17394891,476.49372,682.50628
38,11.526578,4.6,25,-400,32535.921,-39429.255,-47587.905,575.74795,88.161866,289.94839,0.000329691,0.16939843,489.32761,671.39967
39,11.530968,5.602,25,-400,30474.254,-39041.829,-47555.918,573.41883,72.748345,290.03597,0.000402266,0.1747904,502.23815,653.61033
50,11.576762,1.599,25,0,24045.321,-27947.413,-45368.805,589.74289,163.09142,290.00384,0.000179051,0.17417299,427.69667,765.70737
46,11.559757,2.599,25,-150,26379.044,-32257.902,-46197.766,580.73826,136.72189,290.01792,0.00021389,0.17514295,439.59431,722.36529
45,11.5562,1.599,25,-150,26993.794,-32147.385,-46189.132,584.5537,179.15954,289.99812,0.000163552,0.17729806,401.43155,772.00279
44,11.551532,5.599,25,-300,30238.871,-36649.43,-47058.221,574.97242,81.651157,289.94975,0.000356591,0.17073464,490.89775,659.25376
43,11.547141,4.6,25,-300,30345.647,-36670.358,-47060.4,574.98737,96.766931,290.06531,0.000301338,0.17288914,479.67577,679.74847
65,11.638451,1.599,25,400,17838.33,-16331.677,-43063.57,578.76153,151.58838,289.88076,0.000193502,0.17814883,424.02455,736.32898
59,11.613219,5.599,25,150,21601.493,-23513.952,-44508.638,582.90514,103.728,289.9765,0.000281631,0.17432097,478.34554,693.77567
47,11.563592,3.599,25,-150,26381.716,-32177.686,-46213.019,578.40145,119.74219,289.96106,0.000243858,0.17340847,460.89527,708.46837
67,11.645842,3.6,25,400,16076.065,-16252.613,-43090.294,568.82481,101.40675,289.97949,0.000288188,0.17434014,469.14231,678.46375
64,11.633783,5.599,25,300,18159.109,-19496.782,-43717.791,578.67688,80.69339,290.11953,0.000364138,0.17983839,499.55559,665.08077
69,11.654345,5.6,25,400,16235.015,-16708.865,-43179.308,565.17014,68.890604,289.98087,0.000420184,0.16566154,494.57623,637.11064
54,11.592656,5.599,25,0,24031.301,-27943.918,-45371.519,584.4702,97.181135,289.97686,0.000300755,0.17468362,485.47924,687.12682
41,11.539194,2.6,25,-300,28864.029,-36445.048,-47047.983,581.07602,126.87312,289.99418,0.000230326,0.17417081,450.63755,712.817
62,11.625279,3.6,25,300,17853.666,-19020.795,-43637.453,580.2928,99.91936,290.02152,0.000292466,0.17408864,480.73336,687.29695
58,11.608829,4.601,25,150,21595.778,-23519.626,-44487.012,585.84039,106.18911,290.00375,0.000275844,0.17644555,482.5048,701.79824
52,11.584154,3.599,25,0,24031.506,-27937.299,-45364.858,584.10781,125.55857,289.90078,0.000232694,0.1736054,454.57451,713.71842
71,11.66382,2.602,40,-550,47545.106,-44547.168,-48359.675,563.23479,122.78941,290.00246,0.000238041,0.17471783,442.65921,696.62362
49,11.572094,5.599,25,-150,27073.31,-32196.229,-46196.491,578.59128,90.854302,289.98143,0.000321314,0.17346326,486.86134,675.90633
56,11.600881,2.599,25,150,20851.352,-23493.189,-44489.684,589.68962,140.01784,289.92693,0.000209209,0.17546038,446.77764,734.37387
70,11.660263,1.6,40,-550,47789.863,-45184.82,-48485.734,566.6015,146.0472,290.05556,0.000199775,0.17364572,416.59083,717.96473
48,11.567704,4.6,25,-150,27073.064,-32272.168,-46213.718,578.34881,104.81072,289.9653,0.000278382,0.17337884,474.77784,692.38378
55,11.597324,1.601,25,150,21718.835,-23688.691,-44552.878,593.83818,166.75916,290.00834,0.000176076,0.17675216,424.44982,770.49968
72,11.667656,3.6,40,-550,47195.834,-44484.838,-48357.908,558.43599,91.73236,289.96401,0.000317062,0.1694524,462.61407,652.1435
66,11.642008,2.6,25,400,18012.616,-16719.801,-43139.098,573.5379,110.30424,289.99206,0.000263759,0.17005062,459.7051,688.35551
73,11.671768,4.599,40,-550,50020.19,-45039.848,-48415.51,556.93451,84.857342,290.04037,0.000344989,0.17686688,471.23929,646.16475
53,11.588266,4.6,25,0,24028.711,-27943.343,-45373.41,585.08707,110.61603,289.98606,0.000263264,0.17185101,474.71073,704.46099
51,11.580319,2.601,25,0,24048.405,-27952.676,-45375.548,585.57486,143.17609,290.01558,0.000204731,0.17711044,444.11046,742.12186
68,11.649955,4.6,25,400,15972.126,-16197.642,-43081.455,567.78975,83.802932,289.97689,0.000347327,0.17003898,480.75463,654.44739
74,11.676158,5.601,40,-550,47846.52,-45290.033,-48503.043,552.89577,69.553437,289.98513,0.000420713,0.17398996,484.87968,629.56477
57,11.604716,3.6,25,150,20867.346,-23401.462,-44482.078,587.47578,121.87772,289.97793,0.000239583,0.17281184,467.85898,720.07031
80,11.701389,1.6,40,-200,41702.129,-34742.148,-46427.969,548.78701,139.05736,289.99616,0.000211487,0.18024913,410.14151,695.9797
61,11.621444,2.601,25,300,19570.747,-19738.99,-43753.931,583.91788,118.84563,290.0176,0.000245458,0.17270197,460.98251,707.53265
60,11.617887,1.6,25,300,19471.701,-19385.895,-43672.688,587.40145,140.07004,289.99357,0.00020878,0.17534538,443.27149,731.28407
75,11.680826,1.599,40,-400,46461.684,-40075.829,-47449.224,558.78522,162.99535,290.00426,0.000178658,0.17150122,400.93994,741.54491
63,11.629392,4.599,25,300,17981.122,-19175.428,-43686.338,578.99874,94.874168,290.00313,0.000308377,0.17504097,479.97053,677.32239
84,11.717284,5.599,40,-200,42580.222,-34697.251,-46410.495,533.0917,83.781271,290.06798,0.000349533,0.17503165,449.74056,623.01702
79,11.696721,5.599,40,-400,46541.488,-40323.135,-47515.749,540.31301,76.247992,290.06868,0.00038046,0.16582289,463.18414,620.65425
76,11.684383,2.6,40,-400,44950.543,-40412.19,-47555.63,555.8944,115.03125,289.97171,0.000253284,0.17188731,435.8064,672.75925
83,11.712893,4.599,40,-200,42645.102,-34880.171,-46443.962,535.42272,95.161978,290.0268,0.000304879,0.16767975,437.81547,636.04311
82,11.70878,3.599,40,-200,42656.86,-34902.99,-46430.764,538.08865,101.78101,289.98129,0.000284214,0.16543858,433.0316,646.08961
87,11.729343,3.6,40,0,38487.473,-28927.017,-45279.873,531.17162,111.24369,290.00848,0.000261771,0.17104786,415.94443,646.44951
90,11.742514,1.6,40,200,35433.455,-23214.43,-44163.601,530.14635,135.66009,290.00453,0.000214688,0.17180648,396.69155,677.27814
98,11.774581,4.599,40,400,30715.435,-17641.556,-43093.46,515.14245,77.498944,289.93407,0.000375838,0.17071789,436.17585,597.16758
89,11.737846,5.6,40,0,38490.845,-28939.351,-45282.176,525.27195,80.165822,290.01032,0.000363072,0.16945211,443.22632,609.98581
81,11.704945,2.6,40,-200,42740.324,-34957.673,-46461.889,543.0598,127.40618,289.98657,0.000227559,0.16756827,418.72082,684.97615
93,11.754019,4.601,40,200,34544.755,-23190.132,-44183.254,523.98,94.486188,289.98479,0.000305373,0.16319418,428.5022,625.58871
102,11.791031,3.6,40,550,27691.268,-12947.965,-42168.456,513.98231,92.368903,289.95741,0.000314785,0.1678869,422.24684,613.48043
96,11.766634,2.601,40,400,32513.966,-17764.53,-43072.903,520.35039,113.49659,289.94261,0.000258303,0.17768495,411.54101,643.05495
86,11.725508,2.6,40,0,38485.335,-28935.076,-45291.386,533.28617,119.23495,290.01164,0.0002442,0.17106287,416.49522,662.09064
77,11.688218,3.6,40,-400,46963.287,-41008.275,-47633.584,546.77732,97.932529,290.11412,0.000296535,0.16938316,450.30576,653.76495
95,11.763077,1.599,40,400,32265.261,-17316.255,-42997.786,528.61392,133.23166,290.01721,0.000219253,0.17448797,389.68447,662.88118
78,11.69233,4.599,40,-400,46827.073,-40644.942,-47572.158,545.35987,90.739448,289.99493,0.000321071,0.17138223,453.24816,642.24678
104,11.799534,5.6,40,550,27860.785,-13382.549,-42258.497,511.94262,59.762577,289.91406,0.000485755,0.16737843,449.56855,571.96681
107,11.812843,3.601,65,-810,80459.054,-55865.194,-50058.343,513.65519,93.3621,289.91401,0.000311912,0.1701042,416.92917,610.35366
109,11.821346,5.599,65,-810,75852.581,-53407.915,-49647.604,510.77153,61.186771,290.01766,0.000474111,0.16697046,448.36767,575.64244
101,11.787196,2.6,40,550,30494.565,-13625.251,-42262.773,518.45862,113.69373,289.99408,0.000256578,0.16968591,406.37662,642.30015
88,11.733455,4.599,40,0,38504.125,-28929.155,-45282.834,529.57696,96.742486,290.16811,0.00030107,0.1718136,432.6083,633.72503
112,11.833406,3.6,65,-600,74652.426,-47862.477,-48506.374,511.82523,97.250415,289.90698,0.00030037,0.17364583,413.3025,613.85911
85,11.721951,1.599,40,0,38487.103,-28926.853,-45288.795,540.00337,138.6765,290.03696,0.000211694,0.1783778,399.47534,685.98931
91,11.746071,2.601,40,200,35427.986,-23369.434,-44188.928,528.64708,119.29954,290.25668,0.000243997,0.17068681,409.29945,656.73086
97,11.770468,3.599,40,400,30416.2,-17255.98,-43023.113,517.90493,100.3065,289.90084,0.000290536,0.17152883,416.63389,622.88126
103,11.795143,4.601,40,550,27934.422,-13379.671,-42259.361,512.3287,76.740175,289.98306,0.00038019,0.16980915,432.6523,592.48912
110,11.826014,1.599,65,-600,75359.608,-48659.162,-48667.38,516.15835,128.9874,289.97853,0.000226544,0.17364612,384.94803,649.4156
100,11.783639,1.6,40,550,30100.355,-13126.157,-42159.78,518.69015,127.18012,289.96552,0.000229176,0.17157732,392.01997,654.7174
94,11.758409,5.599,40,200,34454.426,-23258.752,-44189.915,523.71931,81.583962,290.01605,0.000355523,0.16837949,440.18797,609.89283
92,11.749906,3.599,40,200,34328.943,-22940.605,-44136.095,526.5438,108.21604,290.03152,0.000268311,0.1682855,413.58084,636.22724
116,11.850135,2.599,65,-300,67255.306,-39307.183,-46887.511,510.08907,110.72673,289.99771,0.000263486,0.17283701,403.49793,634.51218
115,11.846578,1.599,65,-300,68415.741,-39024.518,-46800.923,512.99926,133.10475,290.01646,0.000219702,0.17337691,380.03397,657.23876
113,11.837519,4.6,65,-600,72366.87,-48380.855,-48661.213,509.63908,79.918495,289.94413,0.000363703,0.16849971,427.19301,592.22113
99,11.778971,5.6,40,400,32392.512,-17513.853,-43047.453,514.65866,69.902825,289.94816,0.000417227,0.17186246,445.35989,591.5492
114,11.841909,5.601,65,-600,72138.188,-48000.13,-48595.47,508.89956,69.119941,289.92342,0.000419875,0.16809245,437.00604,581.20608
121,11.870699,2.599,65,0,62584.831,-30568.201,-45163.23,510.20099,117.23915,289.96801,0.000248088,0.1696886,394.19842,637.19552
111,11.829571,2.599,65,-600,75147.535,-48431.632,-48617.96,514.87155,115.34624,290.00042,0.000253436,0.17428262,402.45802,641.27936
120,11.867141,1.6,65,0,62581.172,-30563.679,-45153.856,514.29912,136.70315,289.99418,0.000213359,0.17249228,374.3381,656.28816
126,11.891261,2.601,65,300,56621.498,-22024.648,-43505.679,508.51021,118.45806,289.98231,0.00024637,0.17261016,386.86592,631.85125
105,11.805452,1.599,65,-810,75955.327,-54321.737,-49815.353,515.984,126.9859,289.93561,0.000229553,0.17327279,387.46683,652.69479
106,11.809009,2.599,65,-810,80129.269,-54902.774,-49869.173,512.31491,112.01778,290.01103,0.000260615,0.17349494,398.03152,631.44322
119,11.862473,5.6,65,-300,68602.198,-39271.249,-46842.408,508.72721,77.940508,289.92071,0.00037278,0.16868081,427.84956,590.32216
108,11.816956,4.599,65,-810,75857.719,-54290.942,-49842.941,508.42167,73.899075,289.96573,0.000394872,0.17408583,437.18089,591.39486
131,11.911825,2.599,65,600,50683.663,-13048.45,-41758.991,506.15098,111.73112,289.98481,0.000259963,0.16949378,394.83231,626.63233
128,11.899209,4.601,65,300,57814.739,-21742.888,-43405.112,502.97526,87.465176,289.96544,0.000334235,0.17219396,418.1052,600.92511
127,11.895097,3.6,65,300,56638.725,-22029.993,-43493.468,506.94546,100.06997,289.99143,0.000290025,0.16770095,401.95664,608.34639
122,11.874533,3.6,65,0,62580.144,-30566.474,-45174.866,508.55801,97.637738,289.99267,0.000297527,0.16897654,412.58779,614.99807
125,11.887705,1.599,65,300,56459.792,-21771.545,-43464.975,510.52358,132.84886,290.00181,0.000219362,0.16897557,373.1793,649.22474
123,11.878646,4.6,65,0,62591.738,-30561.746,-45152.293,505.09676,83.06977,289.99007,0.000349786,0.16884957,422.47084,595.11502
136,11.932388,2.6,65,810,46934.098,-7186.6241,-40595.972,504.6076,106.94416,289.95971,0.000271833,0.1698296,395.29651,615.99641
117,11.85397,3.6,65,-300,67219.741,-38942.288,-46803.39,509.01506,96.224914,289.92867,0.000302295,0.16933105,409.08529,607.13693
118,11.858083,4.6,65,-300,67025.226,-38764.014,-46772.183,507.81965,84.317252,290.06758,0.000344551,0.16896212,422.84036,598.84651
141,11.954201,2.599,90,-1070,105151.79,-63838.288,-51157.471,509.36481,107.07197,289.90261,0.000270419,0.16690552,403.41344,626.08151
135,11.928831,1.599,65,810,50765.648,-7793.7266,-40635.278,509.61813,115.83091,289.93076,0.000251546,0.17011076,394.46125,633.60946
132,11.915659,3.6,65,600,51010.282,-13684.374,-41865.397,504.14908,84.574584,289.97754,0.00034431,0.17096833,418.45378,592.88965
147,11.978596,3.6,90,-700,97665.222,-52187.74,-48967.027,506.4482,90.703166,290.04403,0.000320316,0.16890915,412.55235,599.77088
145,11.971205,1.6,90,-700,100451.58,-52631.329,-48996.013,512.40609,131.91343,289.9302,0.000220535,0.1703855,375.57495,648.70788
142,11.958035,3.599,90,-1070,104807.65,-63089.253,-51012.335,505.69815,89.353921,289.99678,0.000325292,0.17003961,416.97003,602.80775
140,11.950643,1.601,90,-1070,103159.91,-62133.947,-50936.437,508.45178,116.93865,290.00985,0.000249282,0.17177084,390.26243,632.75777
148,11.982709,4.6,90,-700,100714.72,-53143.252,-49095.182,508.90714,78.609154,289.92571,0.000371945,0.17452422,431.86566,594.56868
124,11.883036,5.599,65,0,62586.805,-30573.341,-45153.075,506.14845,72.671878,290.05694,0.000399993,0.16976858,433.61223,583.59989
144,11.966537,5.599,90,-1070,103098.19,-62189.658,-50949.717,506.24352,59.136964,290.03,0.000491463,0.16956004,447.57771,570.22027
143,11.962148,4.599,90,-1070,104059.96,-61652.2,-50746.157,506.40051,69.107597,290.05445,0.000419853,0.16451237,436.28102,580.73918
151,11.995324,2.599,90,-300,92433.402,-40602.593,-46660.926,513.25974,108.20825,290.01465,0.000270314,0.16966755,405.30286,628.58603
137,11.936222,3.6,65,810,50602.339,-6995.6047,-40491.664,503.30069,80.721934,290.07284,0.000359163,0.16770897,424.83875,593.13095
153,12.003272,4.599,90,-300,92811.869,-41276.467,-46772.348,515.77258,89.591062,289.94258,0.000324263,0.16979342,425.19243,612.44394
155,12.01233,1.599,90,0,86604.884,-32201.821,-45027.879,521.18941,135.72537,289.9779,0.000215339,0.17367772,380.50526,659.73716
129,11.9036,5.6,65,300,56751.874,-22229.277,-43530.348,507.5617,67.583349,289.95718,0.000430115,0.17049425,439.84294,580.5914
130,11.908268,1.599,65,600,53655.129,-13673.561,-41815.483,508.45367,118.99205,290.04137,0.000244789,0.17172731,392.43206,638.83057
134,11.924163,5.6,65,600,53152.456,-12900.766,-41657.437,504.37387,61.313092,289.94425,0.000475076,0.17146153,441.04985,567.70773
133,11.919773,4.601,65,600,50989.888,-13609.175,-41853.556,501.4383,81.218014,289.94657,0.000359278,0.17330951,418.4143,586.16146
149,11.987099,5.601,90,-700,100369.76,-52639.347,-49000.7,510.12118,72.615878,289.96115,0.000401151,0.17140709,434.91341,585.24821
154,12.007662,5.599,90,-300,92630.755,-41033.519,-46748.419,515.58128,79.147509,289.90402,0.000368546,0.1729836,434.15163,597.78776
138,11.940335,4.601,65,810,50619.607,-7414.6475,-40566.041,502.5857,66.647555,289.98133,0.000438397,0.17502346,436.66385,575.7604
146,11.974762,2.599,90,-700,97807.234,-52972.174,-49136.051,507.89714,102.84029,289.99429,0.000283216,0.17096773,405.23874,618.22591
150,11.991767,1.6,90,-300,92542.933,-40775.276,-46682.347,517.52137,135.75669,289.94133,0.000216381,0.17971194,385.83378,666.80258
139,11.944725,5.599,65,810,50728.397,-7576.599,-40589.188,506.08886,58.374654,289.95511,0.000495821,0.16487285,443.93471,565.31781
166,12.057012,2.599,90,700,72488.903,-11292.106,-40949.808,523.86523,105.1537,289.9432,0.000278583,0.17690886,420.99905,639.09186
168,12.064959,4.6,90,700,72971.883,-12077.195,-41090.421,522.30849,83.629995,290.00971,0.000349792,0.17405191,441.57736,617.0287
159,12.028225,5.6,90,0,86585.641,-32201.45,-45013.201,518.40177,79.164637,289.96326,0.000366948,0.16937657,438.85942,602.72644
169,12.06935,5.6,90,700,75702.55,-11337.867,-40890.52,521.86334,71.985503,290.00977,0.000404067,0.17056742,449.55379,599.19368
162,12.040285,3.6,90,300,82077.881,-23701.231,-43329.83,517.89714,91.859888,289.90224,0.000317115,0.17081809,425.13561,615.88459
171,12.077574,2.6,90,1070,65358.055,-435.19675,-38834.813,522.32807,98.191006,290.04468,0.00029841,0.175506,426.68856,629.67507
165,12.053455,1.601,90,700,76198.564,-12151.86,-41048.278,525.81754,130.25557,289.954,0.000223817,0.17286176,392.92148,661.8058
167,12.060847,3.6,90,700,72826.048,-11780.592,-41038.575,523.25679,96.651273,289.95979,0.000302648,0.17462568,424.20841,623.12492
157,12.019722,3.599,90,0,86602.334,-32202.972,-45023.357,520.30217,95.274564,289.9356,0.000304953,0.1669212,423.35063,620.04331
176,12.099387,2.6,120,-1380,107374.18,-74811.332,-52669.724,528.03622,108.69706,289.91681,0.000268901,0.17429129,421.03182,646.44292
156,12.015887,2.599,90,0,86570.059,-32194.625,-45032.238,516.48421,111.21844,289.99779,0.000262999,0.1707788,402.56854,636.33045
152,11.999159,3.6,90,-300,91144.597,-40781.731,-46698.053,512.13813,96.645246,289.96002,0.000299971,0.16673705,411.06564,611.10608
170,12.074018,1.599,90,1070,70575.528,-1591.0595,-38950.099,524.09792,115.30038,289.98283,0.000253103,0.17181527,404.48006,643.35832
173,12.085522,4.6,90,1070,66693.847,-2347.8194,-39199.215,522.5079,75.854131,289.96113,0.000383783,0.17135994,447.67489,604.45642
175,12.09583,1.599,120,-1380,107374.18,-74407.622,-52595.1,528.58939,118.54777,289.96762,0.000246316,0.17384693,410.6189,654.99726
158,12.023834,4.599,90,0,86600.895,-32205.439,-45020.643,517.96641,89.275601,289.96805,0.000326005,0.17071818,429.83282,615.25809
161,12.03645,2.599,90,300,81940.474,-23528.467,-43298.048,519.11655,112.71746,289.91148,0.000260003,0.17537597,407.38476,641.90817
164,12.048787,5.599,90,300,80608.215,-23505.689,-43321.073,519.55033,77.960304,289.9134,0.000373049,0.16981982,441.13292,603.0893
172,12.081409,3.6,90,1070,66012.897,-1466.8922,-39020.036,522.29511,89.950808,289.96641,0.000324571,0.17282191,432.90599,618.9122
160,12.032893,1.599,90,300,80665.735,-23644.739,-43361.9,525.0338,136.09445,290.00368,0.000214098,0.17158686,384.609,665.48191
182,12.123784,3.599,120,-1000,107374.18,-62810.532,-50375.792,524.12592,95.742597,289.93283,0.00030474,0.17252397,428.50139,627.25619
188,12.148459,4.6,120,-500,107374.18,-48804.092,-47751.132,526.07454,79.904997,289.98338,0.000364709,0.16919639,443.09616,608.31798
177,12.103221,3.599,120,-1380,107374.18,-73903.51,-52497.493,525.43441,92.215104,289.91723,0.00031555,0.17065749,431.70816,623.51406
163,12.044398,4.6,90,300,82210.437,-23871.735,-43375.345,518.45178,80.685314,290.10626,0.00035997,0.16897921,435.10033,604.15219
187,12.144347,3.599,120,-500,107374.18,-48256.193,-47579.436,526.19794,100.83699,289.99764,0.000288547,0.17064985,426.9793,635.82878
192,12.164909,3.599,120,0,107374.18,-34145.077,-44852.483,530.39103,100.49847,290.01238,0.000290662,0.17382142,427.22195,634.72754
185,12.136955,1.599,120,-500,107374.18,-49349.399,-47782.955,527.00516,123.18267,289.92358,0.000236553,0.17146417,400.68044,654.37006
189,12.15285,5.599,120,-500,107374.18,-48659.449,-47738.921,526.62424,73.40741,289.87549,0.000397561,0.17174378,453.62857,606.0684
184,12.132287,5.601,120,-1000,107374.18,-63044.231,-50525.862,522.1653,63.715723,289.97231,0.000456926,0.17087221,456.23439,588.6646
194,12.173412,5.599,120,0,107374.18,-34138.581,-44846.562,533.15414,76.202874,289.97104,0.000382137,0.17083326,454.13732,611.41823
183,12.127897,4.599,120,-1000,107374.18,-62006.65,-50223.996,523.81017,82.809601,289.94403,0.00035289,0.1743259,442.50077,614.01438
186,12.140512,2.6,120,-500,107374.18,-48760.386,-47679.756,527.06243,117.02207,289.9837,0.000248961,0.17179848,408.30291,650.89911
174,12.089912,5.599,90,1070,71196.697,-1759.5071,-38988.213,526.03211,65.186635,289.91445,0.000443636,0.16532117,457.42894,592.85389
178,12.107334,4.599,120,-1380,107374.18,-73136.219,-52354.989,525.10034,77.055155,289.92557,0.000377678,0.17126212,445.95199,606.30054
181,12.11995,2.599,120,-1000,107374.18,-63938.934,-50585.356,525.87471,110.60324,289.94065,0.000263359,0.17206102,412.67601,643.00076
190,12.157518,1.599,120,0,107374.18,-34149.394,-44848.166,533.29396,138.35675,289.96463,0.000210883,0.17342903,393.16226,680.09026
191,12.161075,2.599,120,0,107374.18,-34131.468,-44840.148,531.98379,120.23421,289.8998,0.000242313,0.17166827,407.30389,655.41328
193,12.169022,4.6,120,0,107374.18,-34140.184,-44851.661,533.55854,88.935474,289.93315,0.000329334,0.17380044,443.85009,628.38224
201,12.202199,2.599,120,1000,95171.942,-6279.2215,-39436.078,534.07517,111.28912,290.07767,0.000262433,0.17370199,421.93891,650.70756
179,12.111725,5.601,120,-1380,107374.18,-72014.927,-52122.401,524.43272,65.465071,289.90031,0.000444762,0.17126358,457.84716,593.6781
180,12.116393,1.599,120,-1000,107374.18,-63030.91,-50525.986,529.96694,120.99481,289.93411,0.000241227,0.17353726,405.82015,656.78591
200,12.198643,1.599,120,1000,94772.834,-5298.4262,-39247.977,536.31586,140.75035,290.05771,0.000207284,0.17230701,396.83282,689.70253
195,12.17808,1.6,120,500,104438.3,-19953.487,-42104.851,538.62003,140.70822,290.03102,0.000209455,0.1791802,398.50006,687.84338
208,12.230708,4.6,120,1380,87888.847,5558.0308,-37120.649,530.88408,81.856283,289.99955,0.000355307,0.17003777,447.72462,617.72993
196,12.181637,2.6,120,500,104260.03,-20056.357,-42122.941,534.06159,120.00159,290.03367,0.000243336,0.17374934,412.49348,662.99137
214,12.256912,5.599,40,-550,49406.301,-44763.514,-48383.44,529.85492,58.510591,289.97657,0.000497138,0.17020552,468.97491,590.54024
207,12.226597,3.599,120,1380,87224.997,7004.4518,-36835.105,532.70373,97.847143,289.92697,0.000299652,0.1789182,435.70452,638.4975
203,12.210147,4.6,120,1000,94531.856,-4101.1611,-39006.632,532.87418,83.717712,289.8846,0.000349792,0.17377686,446.47283,619.00192
221,12.2857,2.599,40,-200,41408.733,-34744.944,-46455.187,532.34523,108.96625,289.95614,0.00026722,0.17142845,424.3226,651.18245
198,12.189584,4.6,120,500,106157.84,-19989.093,-42070.437,532.40029,88.197677,289.9555,0.000333747,0.17790579,446.13826,629.01325
202,12.206034,3.6,120,1000,99157.467,-5758.1321,-39230.545,533.57402,97.925862,289.92456,0.000297291,0.17070055,434.77123,636.18837
224,12.298037,5.599,40,-200,42248.876,-34470.913,-46367.036,530.70562,75.775149,289.83276,0.000389036,0.17706815,457.51525,615.72717
211,12.244574,2.6,40,-550,46975.252,-44550.334,-48372.668,534.30554,107.83523,289.89843,0.000269276,0.16858588,427.39045,650.76106
204,12.214537,5.6,120,1000,94586.91,-4605.2705,-39104.692,532.06928,76.619047,289.95442,0.000380748,0.17267994,456.8054,615.39663
222,12.289534,3.599,40,-200,41300.559,-34521.937,-46391.787,531.28922,103.56027,289.95542,0.000281544,0.17236507,428.01373,641.50143
212,12.248409,3.599,40,-550,46618.867,-44245.754,-48319.753,531.8088,89.101661,289.93877,0.000326415,0.17095481,439.33592,624.02772
216,12.265137,2.599,40,-400,44130.957,-40061.768,-47496.054,533.44957,113.01942,289.97882,0.000258245,0.1696829,417.93611,653.85177
205,12.219205,1.599,120,1380,87702.802,4815.9898,-37271.376,536.73015,129.06046,289.99296,0.00022585,0.1713713,408.73478,677.1137
197,12.185472,3.6,120,500,104457.63,-20147.262,-42131.452,530.79933,92.776589,289.94953,0.000314225,0.17272092,436.07403,629.16839
199,12.193975,5.599,120,500,106295.37,-20284.051,-42112.375,532.99705,77.47503,289.89602,0.000375126,0.17027617,454.71978,615.18931
228,12.314208,4.602,40,0,38376.175,-28899.676,-45298.334,529.36144,89.495986,289.93985,0.000326524,0.17491965,443.29537,628.55312
223,12.293647,4.599,40,-200,42287.607,-34684.958,-46421.678,532.70962,91.127589,289.91614,0.000320194,0.17278059,442.6979,630.2415
225,12.302705,1.6,40,0,38397.719,-28891.247,-45291.344,533.95852,128.51224,289.82636,0.000226367,0.17071071,401.18748,669.01454
213,12.252521,4.6,40,-550,49596.171,-44893.438,-48409.301,531.65719,77.919209,289.95194,0.000374197,0.17071376,452.59442,614.04195
230,12.323266,1.602,40,200,34411.214,-23003.552,-44125.323,533.84576,136.79658,289.91535,0.00021284,0.17131874,397.50214,679.57867
210,12.241017,1.599,40,-550,49096.253,-44158.302,-48245.581,536.42061,130.60448,289.95215,0.00022352,0.17256162,409.05816,682.37618
219,12.277475,5.6,40,-400,46331.596,-40589.683,-47568.91,528.3545,71.656185,289.89868,0.000405795,0.1699348,454.20389,603.21025
206,12.222762,2.599,120,1380,93753.832,5377.3715,-37031.553,533.23363,107.23726,289.91991,0.000272258,0.17402588,423.83706,645.56698
209,12.235099,5.599,120,1380,88236.972,4962.2353,-37223.395,531.65624,63.84768,289.87582,0.000456158,0.17181989,467.4632,599.35498
218,12.273084,4.6,40,-400,46520.478,-40777.291,-47599.788,528.82723,84.151038,289.94322,0.00034628,0.17113903,443.12748,616.48868
233,12.334771,4.599,40,200,34607.044,-23309.57,-44184.734,528.04211,80.237802,289.91476,0.000362261,0.16899867,443.75476,610.31595
226,12.306261,2.599,40,0,38365.444,-28884.586,-45278.969,533.69899,119.29273,290.04479,0.000244848,0.17340111,413.26991,657.8513
238,12.355333,4.599,40,400,30379.936,-16831.633,-42937.552,528.99295,82.328106,289.91596,0.000353711,0.1721192,445.92517,616.8425
215,12.26158,1.6,40,-400,46012.873,-40019.995,-47449.594,535.10644,129.63189,289.96007,0.000225475,0.17413449,400.67396,667.80079
232,12.330659,3.599,40,200,34498.583,-23210.237,-44170.796,529.32196,90.945823,289.88081,0.000321005,0.17195407,435.78963,624.82653
217,12.268972,3.6,40,-400,46619.524,-40945.492,-47625.197,530.45662,94.277397,289.94661,0.00030949,0.17315606,432.5311,628.73153
242,12.371784,3.599,40,550,30387.913,-12795.347,-42088.98,529.77501,77.431241,290.02815,0.000377169,0.17422647,456.24986,616.59862
220,12.282143,1.599,40,-200,42253.358,-34595.779,-46393.391,534.98147,131.52933,289.96635,0.000222265,0.17445966,404.30593,676.45165
229,12.318599,5.599,40,0,38374.983,-28889.767,-45287.685,529.71889,76.625018,289.95307,0.000379974,0.17112744,453.37341,610.89932
241,12.367949,2.599,40,550,28126.552,-13247.734,-42232.472,532.08581,111.17354,289.92629,0.000262432,0.17300604,422.61087,652.79317
231,12.326824,2.6,40,200,34237.462,-22656.09,-44065.871,529.4023,116.57059,289.84675,0.000249746,0.17054849,411.364,650.48449
248,12.397709,4.6,65,-810,75235.399,-54300.645,-49842.859,526.39872,66.6759,289.90993,0.000436397,0.17033225,459.2907,596.7194
247,12.393596,3.6,65,-810,78570.754,-53254.884,-49571.212,529.50053,93.51295,289.93564,0.000313011,0.17374863,434.32081,628.09333
235,12.343829,1.6,40,400,30543.122,-17163.76,-42984.094,534.06591,133.8379,289.83207,0.000217837,0.17258632,395.5254,672.18167
239,12.359724,5.602,40,400,30594.803,-16978.167,-42955.807,531.03022,61.867971,289.86017,0.000471255,0.17184808,467.62818,595.65464
227,12.310096,3.599,40,0,38376.956,-28898.483,-45288.22,531.72057,96.916338,289.9728,0.000300747,0.17205275,432.17834,632.42772
240,12.364392,1.6,40,550,27753.804,-12584.592,-42098.354,534.7549,132.01811,289.94356,0.000220966,0.1723089,402.46969,675.5
237,12.35122,3.599,40,400,32510.718,-17280.238,-42967.895,531.42693,85.771189,289.88132,0.000339396,0.16975614,441.72813,618.5446
249,12.402099,5.599,65,-810,79248.784,-55190.291,-49939.52,528.82544,59.986497,289.93477,0.000485977,0.17197836,469.79123,594.65322
243,12.375896,4.599,40,550,30741.461,-13434.807,-42217.588,530.01179,70.400237,289.91868,0.000413458,0.1712747,458.21771,604.27724
245,12.386204,1.6,65,-810,78834.055,-54226.555,-49754.996,534.68562,134.24392,289.85045,0.000217202,0.1726173,396.63252,673.31698
244,12.380287,5.599,40,550,27639.422,-12409.689,-42051.031,531.37587,59.184936,289.99656,0.000490732,0.16860838,469.95324,592.47101
257,12.434722,3.6,65,-300,68225.706,-38952.772,-46798.333,538.01979,93.3647,289.94127,0.000311638,0.17062048,443.87611,636.30571
251,12.410325,2.6,65,-600,74459.431,-48113.443,-48564.552,533.32933,113.96501,289.94798,0.000255431,0.1706504,416.31602,653.17893
234,12.339161,5.599,40,200,35447.639,-23213.855,-44169.81,530.02632,73.354044,289.95582,0.000396887,0.17070636,456.32231,609.08173
246,12.389762,2.599,65,-810,78795.983,-54033.808,-49718.034,531.66761,109.37657,289.87214,0.000267094,0.17313523,425.03668,651.26635
261,12.45145,2.599,65,0,62527.928,-30538.311,-45156.775,537.87671,120.82764,289.94837,0.000240799,0.17082959,416.6011,667.10597
236,12.347386,2.6,40,400,30858.185,-17501.724,-43048.768,531.1474,117.52036,289.9038,0.000248602,0.17461688,411.89841,655.57634
263,12.459398,4.601,65,0,62530.436,-30536.543,-45152.129,540.51421,85.885174,289.84496,0.000339016,0.17082743,455.67155,633.783
259,12.443225,5.6,65,-300,68581.64,-39671.051,-46933.724,537.83428,75.766749,289.95627,0.000384786,0.17253227,464.07734,619.68023
268,12.479961,4.599,65,300,56860.952,-22058.034,-43503.623,543.37861,85.431007,289.9389,0.00034109,0.17120364,456.93015,633.66581
256,12.430887,2.599,65,-300,68230.928,-39184.209,-46836.94,539.68109,122.06115,289.90531,0.000239073,0.17298457,415.23247,667.22208
275,12.509581,1.6,65,810,47469.868,-7127.501,-40578.951,546.69162,131.28182,289.94728,0.000223517,0.17554598,417.56613,689.20155
250,12.406767,1.6,65,-600,74652.755,-48200.319,-48582.848,532.4641,133.4308,289.87247,0.000218023,0.17246822,396.63578,676.02078
254,12.422662,5.6,65,-600,74592.932,-48261.745,-48596.95,536.46441,72.131279,289.94918,0.00040414,0.17205168,463.94595,613.03385
269,12.484351,5.599,65,300,58180.211,-21875.853,-43430.315,543.87871,78.167858,289.9544,0.000372324,0.17049217,466.34316,627.88916
271,12.492576,2.599,65,600,51094.485,-13035.828,-41734.487,544.51579,114.48641,289.98357,0.000255332,0.17492739,433.28444,670.96809
270,12.489019,1.602,65,600,50785.258,-12619.787,-41650.736,546.70668,128.79676,289.94057,0.000227071,0.17529837,417.20986,683.3558
253,12.418272,4.599,65,-600,71577.87,-47812.523,-48581.984,535.05728,80.137562,289.9561,0.00036545,0.17096664,453.5727,620.91215
262,12.455285,3.601,65,0,62528.997,-30540.695,-45146.126,541.63382,105.90546,289.88682,0.000275699,0.17321409,432.25931,652.36696
252,12.414159,3.599,65,-600,74143.872,-47516.207,-48452.842,530.06949,85.054261,289.92981,0.000342575,0.17170985,445.3383,622.70211
276,12.513138,2.6,65,810,47562.089,-7279.1737,-40597.946,546.33344,109.43865,289.93459,0.00026683,0.17388827,436.16612,662.05611
265,12.468456,1.599,65,300,58224.616,-22014.534,-43464.194,543.79922,129.44024,289.84863,0.000225937,0.17583969,416.43931,683.56069
260,12.447893,1.599,65,0,62528.709,-30533.911,-45150.772,542.39798,139.59272,289.9295,0.000209432,0.17457765,400.45584,689.00881
267,12.475848,3.599,65,300,56743.075,-21859.449,-43492.892,540.47484,102.75177,289.88422,0.000284366,0.17146434,433.18192,646.94939
255,12.42733,1.601,65,-300,68442.877,-39321.121,-46880.522,543.1314,140.43971,289.93279,0.000208217,0.17383827,397.46138,688.46792
283,12.542898,4.6,90,-1070,105317.77,-64317.607,-51271.196,545.69594,73.024683,289.93442,0.000399674,0.1732536,470.16586,620.4907
258,12.438835,4.599,65,-300,66963.8,-39246.498,-46888.21,538.03811,87.081589,290.0516,0.000334349,0.17145714,448.82939,628.91809
266,12.472013,2.6,65,300,56586.55,-21583.28,-43405.934,542.91956,121.08749,289.90698,0.000240723,0.17204509,417.1892,667.66939
272,12.49641,3.6,65,600,51470.4,-13812.036,-41885.091,542.93978,93.476081,289.93995,0.000311833,0.17226862,448.40969,642.74182
279,12.525476,5.599,65,810,51211.294,-7563.8122,-40592.765,543.08928,56.535296,289.89939,0.000515101,0.17142357,484.96425,601.96505
280,12.531394,1.599,90,-1070,105372.33,-64525.485,-51313.051,548.58802,131.11183,289.89358,0.000222329,0.17328654,414.21892,686.0235
285,12.551956,1.601,90,-700,100208.83,-52433.238,-48954.199,551.69699,135.79249,289.94211,0.000215208,0.17451136,415.39664,696.92659
264,12.463788,5.599,65,0,62537.631,-30533.747,-45150.69,540.60076,74.706183,289.93498,0.000390107,0.17245568,464.40557,619.26109
277,12.516973,3.599,65,810,47827.404,-7682.3462,-40676.188,544.80743,88.521963,289.89781,0.000328799,0.17082546,457.04638,639.61019
292,12.579911,3.601,90,-300,92278.684,-40584.379,-46675.07,551.20731,101.34417,289.92216,0.000288526,0.17487458,447.86774,655.97064
286,12.555514,2.599,90,-700,100220.22,-52692.838,-49010.937,551.21299,118.75581,289.89427,0.000245989,0.17435722,429.60743,675.17035
278,12.521086,4.6,65,810,47863.75,-8221.1154,-40795.997,543.73521,75.858699,289.96698,0.000383154,0.16938813,433.32501,653.58408
273,12.500522,4.599,65,600,54083.836,-13505.977,-41770.709,543.28259,81.326686,289.85988,0.000358342,0.17153665,460.32298,628.94974
274,12.504913,5.6,65,600,50775.267,-12685.653,-41664.057,543.02137,67.870033,289.90926,0.000429962,0.17324348,472.60106,613.35854
287,12.559348,3.599,90,-700,99873.125,-52116.775,-48904.984,548.07675,97.239544,289.94175,0.000300132,0.17312826,447.15228,647.74671
298,12.604587,4.6,90,0,86619.808,-32183.648,-45009.46,551.34534,83.00636,289.84613,0.00035249,0.17422935,464.97999,636.73719
289,12.567851,5.599,90,-700,96910.219,-51965.925,-48947.579,549.30112,70.345072,289.98515,0.000414809,0.17330085,476.76752,622.72743
293,12.584024,4.602,90,-300,91072.645,-40979.083,-46762.645,550.81333,79.516805,289.90729,0.000366093,0.17089354,469.97185,634.73522
288,12.56346,4.601,90,-700,96945.825,-52170.184,-48978.991,546.79785,80.258682,289.96938,0.000363108,0.17162791,464.68564,630.96083
294,12.588414,5.6,90,-300,90973.228,-40791.886,-46726.011,551.30806,74.816995,289.94653,0.000389881,0.17236407,476.26091,630.46637
290,12.572519,1.599,90,-300,92603.002,-41168.828,-46778.31,556.14077,138.95826,289.99942,0.000210083,0.17334086,419.20196,708.394
281,12.534951,2.599,90,-1070,104637.6,-62975.817,-51005.675,543.98484,108.00566,289.97192,0.000270493,0.17432527,434.86045,659.20015
305,12.634209,1.6,90,700,73573.851,-12310.727,-41124.259,558.54032,127.28567,289.91036,0.000229675,0.17536601,433.17601,697.23813
295,12.593083,1.599,90,0,86618.534,-32182.373,-45013.448,555.30196,129.61625,289.90486,0.000225709,0.17554831,425.89353,694.27819
282,12.538785,3.599,90,-1070,103690.87,-61310.822,-50686.499,544.79501,78.353699,289.91695,0.000371988,0.17271284,464.01542,626.40882
303,12.62515,4.601,90,300,80922.788,-23616.74,-43358.323,554.53769,94.00963,289.91649,0.000310426,0.17379035,457.95733,654.21439
308,12.645714,4.6,90,700,73174.745,-11555.077,-40976.491,556.14056,90.190266,289.98199,0.000324527,0.17587122,467.70021,654.31999
296,12.59664,2.599,90,0,86622.522,-32177.851,-45019.286,552.88671,120.60679,289.9191,0.000241961,0.1726639,432.76343,682.92344
291,12.576076,2.599,90,-300,92402.647,-40877.282,-46711.991,552.77553,121.11529,289.91442,0.000241805,0.17507691,431.52939,684.01606
284,12.547288,5.602,90,-1070,104751.82,-63190.931,-51032.852,546.79954,66.185032,289.90227,0.000440332,0.17240218,479.62965,617.00671
300,12.613645,1.601,90,300,80655.95,-23011.364,-43231.442,556.18193,132.20211,289.93856,0.000221022,0.17433142,422.25146,693.96066
302,12.621037,3.6,90,300,80839.077,-23346.122,-43292.457,552.6912,106.16649,289.88865,0.000275253,0.17421613,443.56793,662.55329
309,12.650104,5.599,90,700,73218.451,-11818.212,-41040.096,556.68572,77.967117,289.91111,0.000374403,0.17328735,477.67595,639.99072
307,12.641601,3.6,90,700,76681.175,-12231.417,-41066.698,556.39061,99.026418,289.97725,0.000294857,0.17365087,455.23786,658.28739
301,12.617203,2.599,90,300,80618.494,-22982.913,-43213.434,554.41588,121.14849,289.93558,0.000240657,0.17205207,434.79036,686.30055
317,12.683977,3.6,120,-1380,107374.18,-73678.857,-52480.718,562.39893,93.053425,289.9097,0.000313743,0.1731905,465.94789,659.35514
318,12.68809,4.599,120,-1380,107374.18,-74123.685,-52704.754,564.63161,81.188219,289.90179,0.000358421,0.17116827,482.47217,650.54803
297,12.600474,3.6,90,0,86629.059,-32185.991,-45032.155,553.19888,106.10391,290.02177,0.00027537,0.17461088,444.52284,663.30544
312,12.662164,3.6,90,1070,65724.596,39.55655,-38728.777,560.03917,96.190185,289.99562,0.000310858,0.185259,465.64681,664.59561
299,12.608977,5.599,90,0,86617.958,-32173.616,-45012.749,552.08318,77.954588,289.89705,0.000373896,0.17252804,472.15802,633.15511
313,12.666277,4.599,90,1070,66242.564,-193.4826,-38772.236,561.46178,85.236218,289.92363,0.000342455,0.17352785,476.99894,653.58692
304,12.629541,5.602,90,300,81019.574,-23804.759,-43384.267,555.02401,74.232361,289.92371,0.000393753,0.17233874,480.50955,634.33893
322,12.70454,3.599,120,-1000,107374.18,-61424.79,-50114.136,567.10065,100.34298,289.98488,0.000291771,0.17491763,468.61098,676.50013
319,12.69248,5.6,120,-1380,107374.18,-72281.974,-52366.213,565.19088,72.477398,289.95114,0.000402592,0.17333082,493.17368,642.79602
310,12.654772,1.601,90,1070,67250.792,-2066.5938,-39126.976,561.36281,127.55176,289.91128,0.000229247,0.17519322,435.67614,700.28346
306,12.637767,2.599,90,700,73786.458,-12552.524,-41181.655,556.45999,108.59322,289.92961,0.000268128,0.17082949,443.21848,667.92293
329,12.733605,5.599,120,-500,107374.18,-48471.882,-47620.839,566.61508,80.661072,290.04071,0.000363265,0.17644328,487.77481,654.60903
320,12.697148,1.599,120,-1000,107374.18,-63429.231,-50510.814,570.35723,132.61948,289.98346,0.000222699,0.17801765,438.42016,715.47883
325,12.717711,1.599,120,-500,107374.18,-48564.843,-47661.584,571.77806,139.2053,290.02615,0.000210263,0.17599777,427.61597,715.61635
335,12.758836,1.6,120,500,104696.67,-19887.333,-42093.955,575.45431,146.49883,290.05545,0.000200625,0.17905573,427.51681,730.27106
315,12.676585,1.599,120,-1380,107374.18,-74106.907,-52567.224,565.60265,126.95907,289.95575,0.000230318,0.17471896,438.57886,702.94639
311,12.65833,2.599,90,1070,67386.103,-2474.6588,-39219.526,559.32154,107.12355,290.08383,0.000272744,0.17459409,448.20984,671.08309
328,12.729215,4.6,120,-500,107374.18,-49063.691,-47745.91,567.17372,98.098232,289.88737,0.000298166,0.17578186,466.19149,669.62669
336,12.762393,2.6,120,500,106297.59,-19510.844,-41975.873,572.12929,119.10288,290.05295,0.000246482,0.1770021,452.99878,699.29415
314,12.670667,5.6,90,1070,66652.854,-1193.7662,-38977.317,561.22447,70.127744,289.98611,0.000420856,0.17418214,488.21813,633.0849
316,12.680142,2.599,120,-1380,107374.18,-72762.237,-52280.242,564.70889,113.31092,289.89208,0.000257533,0.1726581,452.21361,687.36215
324,12.713043,5.6,120,-1000,107374.18,-63897.244,-50609.86,566.49516,79.909073,289.95649,0.000365714,0.17403974,482.48095,647.0039
338,12.77034,4.6,120,500,104763.77,-19329.363,-41969.788,570.28227,100.07363,289.95694,0.000291957,0.17513688,471.03028,678.69699
343,12.790903,4.599,120,1000,95130.537,-4212.8292,-39022.256,575.496,94.20372,289.93088,0.000310343,0.17464246,480.008,675.09301
326,12.721267,2.601,120,-500,107374.18,-48504.487,-47690.652,569.89198,120.52896,290.05661,0.000242919,0.17539191,447.0548,695.63207
339,12.77473,5.6,120,500,104752.05,-19770.238,-42055.225,572.3387,85.018913,290.00695,0.000343895,0.17470945,486.58534,661.45506
321,12.700705,2.599,120,-1000,107374.18,-62598.337,-50351.575,568.48716,118.03518,289.94178,0.000247213,0.17349661,446.1362,690.11632
333,12.749778,4.6,120,0,107374.18,-34150.874,-44863.049,570.34786,101.90004,289.95298,0.000286881,0.1739599,466.62379,676.62874
334,12.754168,5.599,120,0,107374.18,-34140.143,-44863.091,571.06949,86.189178,290.0064,0.000339106,0.17406693,481.52497,660.1316
341,12.782956,2.6,120,1000,95491.121,-5849.0367,-39339.294,573.62487,115.20833,290.00107,0.000254099,0.17680366,457.86236,695.23865
323,12.708652,4.6,120,-1000,107374.18,-64840.712,-50801.703,566.27111,89.429768,289.96217,0.00032686,0.17530689,475.95211,661.41153
345,12.799962,1.601,120,1380,89039.582,5724.0936,-37057.825,580.03727,146.45881,289.92611,0.000200287,0.17819755,434.73237,738.08581
327,12.725102,3.6,120,-500,107374.18,-49362.104,-47805.692,569.66698,110.00096,289.957,0.00026584,0.17536548,460.17125,688.67723
346,12.803519,2.599,120,1380,89470.925,4464.9507,-37318.946,576.53748,109.80739,289.92479,0.000266266,0.17471815,462.3899,690.29697
342,12.786791,3.6,120,1000,96306.317,-7721.2436,-39703.613,573.05317,99.403275,289.89672,0.00029335,0.171982,470.63715,675.20124
330,12.738273,1.599,120,0,107374.18,-34137.717,-44846.891,572.80585,142.29203,289.99052,0.00020605,0.17786794,426.79674,720.49619
352,12.829166,3.599,65,-810,78859.463,-55291.763,-49973.851,577.42704,88.358528,289.99267,0.000330869,0.17461138,489.90303,672.75354
331,12.741831,2.599,120,0,107374.18,-34125.712,-44853.881,572.33986,123.73514,290.02617,0.000235774,0.17267399,444.03424,699.88495
332,12.745665,3.599,120,0,107374.18,-34139.485,-44858.856,570.84323,107.44538,289.97682,0.000272031,0.17465511,459.56639,682.09018
356,12.845893,2.599,65,-600,74327.08,-48768.857,-48720.09,579.99937,128.49062,289.92856,0.000227864,0.1761008,451.13783,717.78136
347,12.807353,3.599,120,1380,94971.878,4086.4469,-37268.087,576.24879,103.88929,289.95223,0.00028158,0.17588137,472.64412,686.65891
337,12.766228,3.6,120,500,106346.11,-19908.056,-42037.587,571.13782,114.5166,290.05335,0.000254825,0.17264041,457.50824,695.52207
349,12.815856,5.6,120,1380,88293.133,5988.2978,-37025.879,575.43462,74.940432,290.03277,0.000390818,0.17702038,499.66948,654.95678
344,12.795293,5.602,120,1000,95513.692,-5093.8387,-39186.839,574.08233,77.164165,289.97045,0.000378531,0.17431897,494.71048,654.00669
340,12.779399,1.6,120,1000,95557.973,-5012.5957,-39167.186,576.78806,146.83134,289.97731,0.000199483,0.17719067,425.71879,730.21051
350,12.821774,1.6,65,-810,78246.476,-54125.454,-49757.71,582.92693,148.14093,289.96017,0.000197596,0.17631448,432.54554,741.03022
355,12.842336,1.6,65,-600,73582.073,-47124.257,-48395.651,582.99389,144.34282,290.00464,0.000202801,0.17639275,435.34327,736.3638
348,12.811466,4.601,120,1380,95121.168,4033.0799,-37270.718,575.8905,83.056393,290.09181,0.000351213,0.17281595,492.27367,664.77684
351,12.825331,2.599,65,-810,77726.328,-53141.325,-49557.439,579.53022,108.03485,289.94248,0.000270748,0.17551027,472.93601,695.97308
363,12.874402,4.599,65,-300,66726.73,-39204.519,-46882.043,583.91904,89.502407,290.01932,0.000326321,0.17360189,494.598,679.98786
360,12.862898,1.599,65,-300,68385.356,-39691.773,-46935.081,586.72647,155.70591,289.87227,0.000188121,0.17715597,425.98754,747.20438
361,12.866455,2.6,65,-300,68200.338,-39368.321,-46877.191,583.1892,132.39552,289.8726,0.000221137,0.1760205,451.68444,726.35597
371,12.90758,2.6,65,300,56877.604,-21967.293,-43475.131,587.51074,133.2479,289.9282,0.000219714,0.17598918,450.3016,726.13275
357,12.849728,3.599,65,-600,73936.445,-48112.374,-48596.375,578.17867,109.29704,290.0284,0.000268029,0.17716423,472.14025,699.77894
369,12.899355,5.599,65,0,62469.174,-30545.424,-45156.652,583.85892,91.113634,290.04125,0.000322607,0.17576282,489.97469,678.19703
367,12.890852,3.6,65,0,62455.606,-30542.299,-45146.948,585.14013,105.35907,289.94614,0.000278127,0.17691342,477.40557,696.37221
362,12.87029,3.599,65,-300,68069.016,-39036.565,-46815.025,582.6574,102.94563,289.91551,0.000285027,0.1740666,479.02715,692.67992
380,12.945149,1.599,65,810,52034.664,-7811.447,-40633.88,593.78522,143.38292,289.95358,0.0002043,0.17687233,447.12446,742.4917
383,12.956654,4.599,65,810,47926.245,-7706.7273,-40670.843,589.04464,83.723683,289.92678,0.000350257,0.17766677,503.13975,676.07237
354,12.837668,5.599,65,-810,78192.205,-53597.413,-49641.971,576.11739,64.059029,289.9536,0.00045699,0.17633435,510.27668,643.23847
384,12.961044,5.6,65,810,48113.77,-8125.9757,-40771.204,588.21289,70.834053,289.96938,0.000411724,0.17260155,515.73999,662.70445
366,12.887017,2.601,65,0,62451.824,-30541.846,-45156.199,584.58991,121.447,289.96583,0.000241313,0.17697521,461.63654,711.59579
353,12.833278,4.599,65,-810,78548.879,-54320.544,-49791.095,577.0379,86.944383,289.96839,0.000336163,0.17444625,486.41572,665.96812
365,12.88346,1.599,65,0,62458.279,-30555.538,-45159.324,589.01979,159.34265,290.03642,0.00018401,0.1777075,434.27433,765.49335
358,12.85384,4.6,65,-600,73888.505,-47491.209,-48446.716,579.12539,81.870467,289.84426,0.000356956,0.17462258,495.82184,665.28927
374,12.919917,5.6,65,300,56737.154,-21768.914,-43452.888,587.67151,89.028878,289.99776,0.000329625,0.17683721,496.15276,680.93815
368,12.894964,4.6,65,0,62452.687,-30527.991,-45146.126,583.61592,98.541341,289.88105,0.000297222,0.17457692,485.83964,690.18057
359,12.85823,5.599,65,-600,73541.575,-46972.297,-48342.818,578.47905,70.521597,289.90521,0.000413771,0.17330782,504.63981,650.12787
386,12.97052,2.599,90,-1070,102219.88,-62862.835,-51092.674,591.42283,114.69849,289.97304,0.000255407,0.17575921,472.6541,709.61863
375,12.924586,1.599,65,600,51200.027,-12761.921,-41681.12,594.15456,153.30018,289.966,0.000190994,0.17679265,441.33283,758.08131
364,12.878792,5.599,65,-300,68167.98,-39730.051,-46953.377,583.17067,85.430774,289.99894,0.000342444,0.17558638,494.18122,670.44505
373,12.915527,4.599,65,300,56671.041,-21414.133,-43364.984,587.90651,103.44715,289.93169,0.000283408,0.17646581,480.20746,692.03496
389,12.982858,5.6,90,-1070,104764.6,-63471.377,-51115.082,591.46662,75.479126,289.8425,0.000387798,0.17424263,516.53577,672.41372
388,12.978467,4.602,90,-1070,104665.6,-63240.352,-51072.939,591.79154,88.451656,290.07529,0.000330711,0.17544992,502.25659,684.01613
390,12.987526,1.599,90,-700,99704.962,-52580.018,-49019.942,597.11676,149.08245,290.00195,0.000196881,0.1784769,450.26935,759.68015
392,12.994918,3.599,90,-700,100338.02,-53659.945,-49224.448,596.08507,107.71603,289.99284,0.000271252,0.1736269,484.74016,706.53256
387,12.974354,3.599,90,-1070,105312.51,-64636.29,-51363.129,591.82481,106.95867,289.98523,0.000273156,0.17384353,480.14484,699.62284
382,12.952542,3.599,65,810,47664.958,-6891.5428,-40534.958,590.5618,105.51678,290.07854,0.000278235,0.17907504,485.84746,705.13234
370,12.904023,1.6,65,300,56645.18,-21467.459,-43379.703,591.76142,159.11952,289.93533,0.00018422,0.17750192,435.64821,766.33159
381,12.948706,2.6,65,810,47514.107,-6504.5285,-40456.305,591.23352,123.78549,290.03731,0.000236707,0.17419471,467.78474,724.97283
377,12.931978,3.599,65,600,51702.494,-14127.017,-41954.863,589.03453,102.80237,290.09495,0.000284622,0.1757951,487.10216,699.88774
372,12.911415,3.601,65,300,57116.4,-22295.431,-43544.492,584.82123,105.05004,290.02637,0.00027845,0.1757773,480.19956,697.49741
376,12.928143,2.601,65,600,51419.54,-13465.109,-41817.005,590.2311,126.93779,289.9798,0.000229867,0.17322551,457.11457,720.63291
398,13.019594,4.599,90,-300,90700.757,-40760.187,-46729.671,597.8147,88.113927,289.93682,0.000331512,0.17383842,504.79884,686.13046
378,12.93609,4.601,65,600,51998.111,-14366.676,-41988.495,588.17635,85.12838,290.01322,0.000342909,0.17361603,503.42258,679.77944
393,12.99903,4.599,90,-700,100096.87,-53250.398,-49134.2,593.35049,97.016226,289.96822,0.000303226,0.1803242,500.2404,700.66869
379,12.940481,5.599,65,600,51013.488,-12410.306,-41606.66,589.07833,79.188379,289.96754,0.000368767,0.17335168,506.43643,669.79589
396,13.011645,2.6,90,-300,91900.34,-40359.439,-46614.795,595.38987,113.94179,289.9204,0.000258591,0.17889278,480.54714,716.61447
403,13.040157,4.6,90,0,86588.602,-32190.103,-45024.96,598.38377,90.263954,289.93862,0.000324571,0.17668282,508.66378,695.1948
395,13.008088,1.599,90,-300,92083.879,-40633.224,-46666.436,596.30859,131.18742,289.93857,0.000223133,0.17631666,461.06613,732.07528
394,13.00342,5.6,90,-700,100801.97,-51256.114,-48680.661,593.03043,80.588113,289.92842,0.000362533,0.17398684,510.48086,677.0949
385,12.966963,1.6,90,-1070,104021.23,-62036.708,-50834.102,595.82249,145.05308,289.89838,0.000202271,0.17901106,447.08906,747.07255
400,13.028652,1.601,90,0,86578.57,-32185.046,-45020.068,603.71204,157.62471,289.94828,0.0001862,0.17840279,441.99811,768.0827
406,13.052772,2.599,90,300,80807.418,-23016.504,-43234.197,603.69825,138.59474,289.94034,0.000212072,0.17772774,462.92731,751.03229
412,13.07717,3.599,90,700,73893.234,-12181.75,-41105.428,609.08128,101.81356,289.9824,0.000287043,0.17421253,504.86499,715.1148
397,13.01548,3.601,90,-300,90577.575,-40784.074,-46733.659,594.15593,98.676858,290.03781,0.000296826,0.17725255,498.49036,702.66115
410,13.069778,1.6,90,700,77049.404,-12472.761,-41115.296,612.2212,158.23349,290.0611,0.000184971,0.17606243,455.04046,783.07065
391,12.991083,2.599,90,-700,99398.612,-51604.071,-48801.703,594.13992,109.38162,290.03039,0.000267279,0.17541276,480.92063,707.49351
402,13.036044,3.599,90,0,86584.161,-32183.565,-45027.674,599.11118,104.16724,289.99359,0.000281529,0.17566263,493.9351,709.0851
411,13.073335,2.6,90,700,73367.863,-11657.618,-41011.316,609.56854,138.31353,289.97242,0.000212223,0.17861345,466.0965,751.54997
399,13.023984,5.599,90,-300,92366.342,-41202.213,-46783.243,596.8805,89.527144,289.9423,0.000327107,0.17472485,507.68072,693.89503
401,13.032209,2.6,90,0,86575.897,-32189.897,-45020.191,598.18372,130.88681,289.94402,0.00022334,0.17550422,466.91329,737.915
414,13.085673,5.599,90,700,74082.981,-12827.747,-41230.253,607.50958,79.863669,289.97555,0.000366682,0.17718493,528.42414,693.9799
413,13.081283,4.599,90,700,73952.276,-12624.968,-41205.707,607.6335,88.832405,289.97235,0.000328876,0.17484325,516.79158,701.69327
425,13.132718,1.6,120,-1000,107374.18,-63018.903,-50430.064,619.1475,154.11822,289.88093,0.000190702,0.18021191,461.89013,781.3927
426,13.136275,2.599,120,-1000,107374.18,-62040.735,-50261.657,614.72331,130.08365,289.93422,0.000225118,0.17733462,484.76316,754.53987
421,13.115712,2.599,120,-1380,107374.18,-71448.568,-52069.198,615.61023,120.91985,289.94058,0.000241748,0.17392316,492.23256,744.88865
415,13.090341,1.602,90,1070,66772.908,117.14015,-38695.68,613.27206,140.01501,289.93644,0.000209134,0.17569636,469.20039,757.25415
404,13.044548,5.6,90,0,86582.147,-32189.938,-45017.56,600.27048,80.578025,289.96573,0.000363977,0.17744859,520.8075,688.2531
405,13.049216,1.6,90,300,80904.039,-23253.737,-43259.565,607.51474,159.3211,289.83229,0.000183926,0.17638881,450.5447,781.26338
417,13.097734,3.599,90,1070,66947.031,-359.09335,-38802.908,611.5459,111.54029,289.9842,0.00026154,0.17280069,494.91251,725.69355
418,13.101846,4.6,90,1070,67173.371,-1149.8967,-38933.489,610.52916,90.099472,289.95035,0.000324011,0.17425813,515.97397,703.7028
423,13.123659,4.6,120,-1380,107374.18,-74367.536,-52627.951,613.12876,95.327795,289.97351,0.000307147,0.17688249,517.54083,715.41876
408,13.060719,4.601,90,300,81299.075,-23999.314,-43424.23,604.67456,91.455529,289.96345,0.000319537,0.17408713,506.8861,694.62905
407,13.056606,3.6,90,300,81200.357,-23907.135,-43401.864,603.93788,104.11045,289.93985,0.000281314,0.17642975,501.28076,716.75964
409,13.06511,5.602,90,300,81445.117,-24091.001,-43452.846,607.41914,82.830191,289.91923,0.00035492,0.18067443,527.74477,697.63906
431,13.156838,2.599,120,-500,107374.18,-48313.466,-47611.917,616.53074,130.25726,289.99677,0.000225264,0.17853174,487.75144,757.24856
419,13.106237,5.599,90,1070,67560.923,-1589.0447,-39023.777,611.27858,71.770542,289.89188,0.000406181,0.17294683,538.26813,687.89348
427,13.14011,3.599,120,-1000,107374.18,-62689.531,-50468.096,613.01558,109.82733,289.89948,0.000265985,0.17486633,502.68041,730.57211
424,13.128049,5.6,120,-1380,107374.18,-73824.2,-52524.013,612.78027,81.25251,289.80939,0.000360618,0.17647646,531.29122,699.43605
422,13.119546,3.6,120,-1380,107374.18,-75599.88,-52877.191,614.40072,114.05589,289.9368,0.000257565,0.17858574,494.97216,730.06825
416,13.093899,2.6,90,1070,66494.352,501.19415,-38625.456,612.79027,125.76118,289.98419,0.000233616,0.18005696,485.26221,745.35395
432,13.160673,3.599,120,-500,107374.18,-48547.904,-47701.547,615.52053,117.31093,289.99674,0.000250089,0.1784798,498.65958,740.06769
429,13.148613,5.6,120,-1000,107374.18,-63068.529,-50461.147,613.83554,81.505625,289.95598,0.000359867,0.17851164,532.83778,701.48545
440,13.194407,1.599,120,500,104828.32,-19381.045,-41976.901,624.18172,158.93521,289.9088,0.000184291,0.17687644,466.77274,795.53029
437,13.181236,3.599,120,0,107374.18,-34135.785,-44856.265,617.40714,120.80145,289.97907,0.000246581,0.18139993,498.37487,751.2817
434,13.169176,5.6,120,-500,107374.18,-49033.883,-47736.084,616.01042,96.036654,289.97809,0.000305351,0.17839395,517.32563,716.59356
420,13.112155,1.6,120,-1380,107374.18,-72635.808,-52283.202,615.5937,147.08372,289.95284,0.000199467,0.17872791,473.48014,779.13602
442,13.201798,3.599,120,500,106399.47,-19669.754,-41981.341,619.97547,120.10483,289.91406,0.000244825,0.178079,498.66066,747.51106
444,13.210301,5.601,120,500,104936.66,-19652.896,-42018.756,621.98031,94.891056,289.97475,0.000310113,0.18081594,523.68968,719.25982
441,13.197964,2.601,120,500,104962.77,-19951.267,-42104.152,622.82617,137.98438,290.07228,0.00021339,0.18140979,481.69003,766.44128
433,13.164785,4.599,120,-500,107374.18,-49350.592,-47796.153,615.52737,110.69334,289.90608,0.000264828,0.17812934,504.96196,734.6239
449,13.230864,5.599,120,1000,95795.002,-3876.7563,-38938.176,624.27479,89.051204,289.91189,0.00032887,0.17720778,535.83655,720.63819
439,13.189739,5.6,120,0,107374.18,-34136.977,-44866.75,619.08328,99.42046,289.82886,0.00029549,0.17915361,519.44,726.28727
428,13.144222,4.6,120,-1000,107374.18,-63632.422,-50557.233,614.06349,103.068,289.92272,0.00028394,0.17603275,506.95042,719.42331
435,13.173844,1.599,120,0,107374.18,-34135.661,-44864.817,622.45294,156.13661,289.95382,0.000188089,0.17427502,459.0252,784.64147
443,13.205911,4.6,120,500,104909.9,-19044.93,-41910.706,619.78975,111.27393,289.90745,0.000263057,0.17673056,504.47198,734.73004
430,13.153281,1.6,120,-500,107374.18,-48658.051,-47670.464,620.68025,157.77557,289.94411,0.000186416,0.18078738,464.66526,791.62767
456,13.260902,2.599,120,-1380,107374.18,-73683.298,-52508.8,627.55012,124.92465,289.81574,0.000235405,0.18061138,505.15114,763.47512
438,13.185348,4.599,120,0,107374.18,-34142.815,-44864.653,617.7051,108.65633,289.97262,0.000268998,0.17395454,507.36919,731.91364
450,13.235532,1.599,120,1380,89290.055,6569.9907,-36888.637,628.64887,161.95264,289.92887,0.000181677,0.17896163,464.72627,801.21312
454,13.251427,5.6,120,1380,89170.573,7388.7933,-36714.597,625.94799,74.789382,289.94977,0.000391367,0.1735538,548.50037,703.39862
447,13.222361,3.6,120,1000,96565.138,-6622.4487,-39467.901,623.63529,113.4028,289.83696,0.000257989,0.17464172,508.26657,742.94555
436,13.177401,2.599,120,0,107374.18,-34134.551,-44844.301,618.251,138.59454,289.89803,0.000211005,0.17593599,476.17324,764.30151
445,13.214969,1.6,120,1000,96177.459,-5318.2849,-39211.426,627.0637,156.48901,289.92976,0.000188208,0.17902548,465.02868,789.11274
464,13.293803,5.599,120,-1000,107374.18,-61398.476,-50130.418,630.12908,81.101966,289.93481,0.000361181,0.17714809,550.93937,719.29295
460,13.277908,1.6,120,-1000,107374.18,-63481.16,-50538.937,635.95925,170.38589,289.90219,0.000172119,0.17925628,462.8872,817.1128
468,13.309976,4.599,120,-500,107374.18,-48745.461,-47694.763,634.73089,114.79051,289.91996,0.000255566,0.17795062,516.00524,752.70183
467,13.305864,3.601,120,-500,107374.18,-49193.697,-47777.898,634.01632,134.16765,289.93116,0.000218364,0.17634391,494.54924,772.06692
462,13.2853,3.599,120,-1000,107374.18,-63139.905,-50475.25,630.61708,109.16749,289.919,0.000268632,0.17822169,522.35921,750.02462
466,13.302028,2.6,120,-500,107374.18,-49166.438,-47778.926,635.42525,153.44975,289.98757,0.000192083,0.18275241,481.46922,797.48028
457,13.264736,3.599,120,-1380,107374.18,-71478.869,-52070.432,628.43767,105.82192,290.02466,0.000276858,0.17625083,523.8809,743.00799
459,13.27324,5.599,120,-1380,107374.18,-76413.466,-53041.445,628.33618,79.810818,289.91096,0.000367372,0.17692739,546.49199,712.33629
446,13.218526,2.601,120,1000,96379.912,-5869.5532,-39329.303,623.89935,132.534,290.00518,0.000221112,0.17792296,490.81044,766.44208
463,13.289413,4.599,120,-1000,107374.18,-61792.77,-50188.431,629.92388,95.418045,289.8444,0.000306517,0.17403689,534.17399,732.82601
453,13.247037,4.6,120,1380,89132.047,7847.4296,-36621.554,626.06991,89.00104,289.974,0.000329387,0.17707563,537.4822,721.35618
448,13.226474,4.6,120,1000,96661.307,-6902.8522,-39514.855,625.10371,96.043768,289.87281,0.000305383,0.17712936,525.94747,724.29496
474,13.33493,5.6,120,0,107374.18,-34118.681,-44857.787,636.21531,102.19268,289.9812,0.000286609,0.17292234,533.35043,745.17483
452,13.242924,3.6,120,1380,90320.121,3998.5436,-37380.577,625.83239,105.65611,289.82763,0.000277967,0.17956424,518.40052,737.03382
455,13.257344,1.601,120,-1380,107374.18,-73303.024,-52427.022,631.96526,167.47987,289.92533,0.000175856,0.18216828,467.67845,814.50337
476,13.343155,2.599,120,500,104923.75,-20030.866,-42109.003,636.04769,136.71463,289.94659,0.00021512,0.18088674,502.28872,784.56987
451,13.239089,2.599,120,1380,89853.297,4865.245,-37217.968,624.87797,124.40421,289.9338,0.000236573,0.18107155,499.72956,757.63408
470,13.319035,1.599,120,0,107374.18,-34123.903,-44841.135,639.60539,153.60116,289.81792,0.000190861,0.17738379,481.15415,798.93676
458,13.268849,4.603,120,-1380,107374.18,-74370.537,-52641.56,629.4422,88.459062,289.95591,0.000330302,0.17363742,539.98301,722.39072
478,13.351103,4.599,120,500,105014.62,-20493.696,-42179.474,638.81028,101.5757,289.95106,0.000288617,0.17758266,537.68834,747.35206
465,13.298471,1.601,120,-500,107374.18,-48660.764,-47628.568,639.9103,175.66437,289.92865,0.000167377,0.18083896,468.21348,832.5643
471,13.322592,2.599,120,0,107374.18,-34122.176,-44862.926,637.77216,155.45632,289.88569,0.000188878,0.17819084,478.21424,798.55344
472,13.326427,3.6,120,0,107374.18,-34121.97,-44857.293,635.52274,134.25376,289.93644,0.000218055,0.1762168,495.4615,771.94254
479,13.355493,5.6,120,500,104896.53,-18997.854,-41902.03,637.70109,100.26622,290.02905,0.0002951,0.18269632,535.05052,742.92927
461,13.281465,2.601,120,-1000,107374.18,-63408.674,-50534.496,633.97747,147.30677,289.94099,0.000198389,0.17513173,481.3281,787.7325
469,13.314367,5.6,120,-500,107374.18,-48421.064,-47628.568,633.84365,87.576776,289.86656,0.000334205,0.1761123,547.97719,730.35614
475,13.339598,1.599,120,500,104842.3,-19793.016,-42062.214,641.53243,153.6747,289.92843,0.000191286,0.17971736,483.85626,800.42657
488,13.392228,4.6,120,1380,89164.323,7617.6797,-36678.252,639.71047,91.295129,289.86919,0.00032197,0.17993737,546.71044,736.6936
487,13.388115,3.599,120,1380,89076.336,7798.3384,-36644.784,644.22436,121.38413,289.81841,0.000242604,0.18160133,517.90072,767.43261
473,13.330539,4.6,120,0,107374.18,-34122.505,-44864.859,636.67656,117.29203,289.97244,0.000249337,0.17534444,520.13568,763.6421
483,13.371666,4.599,120,1000,99802.282,-5685.112,-39204.19,643.11308,99.228696,289.97465,0.000295951,0.17851946,541.02466,745.89453
492,13.409927,3.6,15,-290,19800.497,-35841.316,-47090.167,644.91609,110.32126,289.93306,0.000265411,0.17626315,531.04032,759.49503
485,13.380724,1.6,120,1380,89901.771,5314.8772,-37122.869,643.9224,153.2426,289.84142,0.000191873,0.18032768,488.73511,804.82044
481,13.363718,2.6,120,1000,96398.743,-5724.3354,-39294.643,643.21236,135.70064,289.92314,0.000216836,0.1809268,504.00855,784.08235
484,13.376056,5.599,120,1000,95867.325,-4194.3275,-38992.653,641.24447,96.527746,289.87639,0.000305244,0.18189393,545.01965,743.85914
486,13.384281,2.601,120,1380,90812.355,3015.4461,-37551.739,641.39693,126.62558,289.81557,0.000232356,0.18108317,514.69699,775.67674
495,13.423099,1.599,15,-200,18021.374,-33130.073,-46555.466,653.14729,159.91846,289.92166,0.000183596,0.17815487,492.66972,823.87573
482,13.367553,3.601,120,1000,97392.792,-7907.1241,-39717.305,640.01242,113.11721,289.9494,0.000259297,0.17777724,527.28615,760.85526
498,13.434603,4.599,15,-200,18008.217,-33174.847,-46579.19,647.34165,105.9701,289.87705,0.000278175,0.18222735,540.10148,759.7066
493,13.41404,4.6,15,-290,19823.521,-35775.409,-47078.449,643.20267,89.759833,289.90155,0.000326488,0.17644842,550.34187,736.83995
477,13.34699,3.602,120,500,104831.28,-18681.187,-41829.627,638.06422,115.84628,289.91802,0.000254254,0.1816759,517.58299,756.76044
491,13.406093,2.6,15,-290,19418.252,-35039.328,-46940.961,645.52748,120.59473,289.86367,0.000243282,0.17806747,523.63067,773.75317
480,13.36016,1.602,120,1000,96335.014,-5487.8837,-39257.105,644.58654,156.79219,289.92883,0.00018751,0.18049888,488.47755,814.21941
500,13.443662,1.599,15,-100,16097.567,-30103.315,-45976.608,653.10392,165.84786,289.92939,0.000178187,0.1855418,486.04943,828.99097
490,13.402537,1.599,15,-290,19772.086,-35715.175,-47082.026,646.03569,151.67838,289.93053,0.00019358,0.17906079,496.42505,811.68606
502,13.451053,3.6,15,-100,16223.42,-30304.614,-46008.308,650.11581,119.44487,289.79884,0.000245789,0.17946196,526.7803,773.65404
515,13.505348,1.601,15,200,9924.4998,-21556.144,-44322.058,672.3765,150.95978,290.02343,0.000194309,0.17854193,520.39848,832.00556
494,13.418431,5.601,15,-290,19782.118,-35714.271,-47062.168,642.87587,73.939472,289.9163,0.000397238,0.17961148,571.21541,724.61287
489,13.396619,5.6,120,1380,89560.594,6610.3243,-36878.399,640.51674,80.125645,289.98827,0.000368191,0.18144574,561.70622,728.96045
496,13.426656,2.599,15,-200,17867.111,-32889.098,-46515.544,648.18383,135.52705,289.8824,0.000217325,0.18129964,514.57803,795.38156
510,13.484787,1.6,15,100,12562.141,-24310.512,-44839.326,663.53948,150.10464,289.97185,0.000195784,0.1797573,512.36104,821.87128
499,13.438993,5.601,15,-200,18016.686,-32993.448,-46527.467,646.11981,90.191562,289.79682,0.000324989,0.17820469,551.56716,737.13991
513,13.496291,4.6,15,100,12538.459,-24283.664,-44836.325,663.62192,118.95553,289.99144,0.000247026,0.17877835,546.10254,793.3116
514,13.500681,5.6,15,100,12609.711,-24412.765,-44872.259,665.50832,87.824472,289.94899,0.000334418,0.17918237,579.71069,761.25901
506,13.467782,2.6,15,0,14340.688,-27223.996,-45399.477,652.56896,144.8143,289.8452,0.000204075,0.18350019,509.5332,812.93144
518,13.516851,4.602,15,200,10777.756,-21375.485,-44276.421,670.89082,112.4332,289.96673,0.000261418,0.1801189,554.01782,786.20441
511,13.488345,2.6,15,100,12563.991,-24394.181,-44856.307,660.71773,128.70836,289.90273,0.000227639,0.17726417,525.74739,792.75766
517,13.512739,3.601,15,200,11004.793,-21884.323,-44370.697,669.93525,109.17128,290.11657,0.000270348,0.18085318,558.51235,785.0634
519,13.521241,5.6,15,200,10981.645,-21667.442,-44323.58,670.5717,79.940936,289.99428,0.000368292,0.18106052,591.7668,757.53623
501,13.447219,2.599,15,-100,16084,-30055.745,-45966.576,651.43062,129.78734,289.84099,0.000226243,0.18028869,519.91095,789.24056
509,13.48012,5.599,15,0,14343.114,-27226.463,-45411.811,658.57117,105.41889,289.96453,0.000279656,0.18340887,553.56371,770.608
512,13.492179,3.601,15,100,12692.681,-24541.208,-44886.567,660.9303,113.45243,289.88857,0.000259227,0.1800647,543.18328,777.90763
497,13.430491,3.599,15,-200,17744.547,-32642.738,-46471.633,646.49231,108.42828,289.82919,0.000271407,0.181671,536.17726,761.50961
503,13.455166,4.602,15,-100,16604.185,-30127.162,-45970.153,648.988,95.801905,289.83009,0.000306404,0.17973237,553.8002,752.38162
516,13.508905,2.601,15,200,10933.417,-21608.072,-44309.724,673.80101,154.81153,289.87527,0.000189742,0.17983134,512.60726,832.9786
521,13.529464,2.603,15,290,9533.1686,-19309.545,-43853.635,673.37618,124.24542,289.97576,0.000237365,0.18431875,547.78826,805.65619
504,13.459557,5.6,15,-100,16219.185,-30296.843,-46016.037,649.765,82.582104,289.90621,0.000355261,0.17813587,563.28177,733.90005
526,13.551276,2.599,25,-400,31813.244,-40199.05,-47765.604,685.84786,133.15472,289.86642,0.000221413,0.18217521,554.06413,829.62273
505,13.464225,1.599,15,0,14325.105,-27225.682,-45405.233,659.48084,179.51641,289.88987,0.000164035,0.18140512,478.17691,851.64128
529,13.563614,5.599,25,-400,31374.589,-39463.832,-47628.568,688.98315,76.012479,289.94931,0.000386997,0.18036167,612.60714,769.38276
508,13.475729,4.599,15,0,14357.627,-27222.598,-45410.208,651.02853,101.28457,289.91197,0.000289491,0.17875632,547.29971,756.07403
520,13.525908,1.601,15,290,9239.2384,-18622.145,-43718.449,677.04169,160.34492,289.88552,0.000183483,0.1810221,510.96977,842.48477
507,13.471617,3.6,15,0,14335.302,-27220.666,-45403.424,652.17383,114.45425,289.92708,0.000256392,0.17827976,536.69238,773.28742
523,13.537411,4.601,15,290,9315.8354,-18932.562,-43801.913,678.12803,98.985907,289.97156,0.000296807,0.17884806,582.37991,787.6908
533,13.579787,4.599,25,-300,29632.631,-36860.391,-47115.987,696.57254,117.10967,289.93007,0.000251125,0.18093449,581.59769,824.42251
535,13.588845,1.599,25,-150,26711.663,-32118.029,-46185.719,702.53432,180.28474,289.89767,0.000163191,0.1813741,522.19896,895.29599
538,13.600349,4.599,25,-150,26756.808,-32301.689,-46231.398,702.89282,118.94857,289.90968,0.00024746,0.18219403,582.81864,828.81773
537,13.596237,3.599,25,-150,26847.795,-32483.787,-46262.769,701.09718,142.33122,289.89496,0.000206658,0.18045761,552.59817,846.23012
527,13.555111,3.601,25,-400,31438.728,-39598.977,-47646.371,684.78122,123.72182,289.90285,0.000237117,0.17825721,555.7405,811.42112
528,13.559224,4.601,25,-400,31501.387,-39708.466,-47661.255,688.20615,103.04851,289.85189,0.000285958,0.1814052,576.97732,787.76006
524,13.5418,5.599,15,290,9577.9838,-19201.495,-43829.419,679.7151,72.225072,289.91145,0.000406443,0.17870842,606.91232,757.12809
536,13.592402,2.601,25,-150,27451.937,-32313.448,-46206.441,703.31301,157.37061,289.86692,0.000187349,0.18389802,543.86962,870.82734
541,13.612965,2.599,25,0,24091.37,-27876.942,-45355.607,710.75089,163.61842,289.93437,0.000180162,0.18307862,541.97055,880.06985
534,13.584177,5.6,25,-300,29357.737,-36452.572,-47038.28,695.81649,88.359993,289.92928,0.000332557,0.17977317,603.56475,786.64737
539,13.604739,5.6,25,-150,26712.856,-32190.021,-46184.815,704.47315,103.27618,289.91724,0.000284177,0.17858865,595.89163,809.85585
522,13.533299,3.601,15,290,9537.2801,-19398.764,-43864.325,675.40124,101.44409,289.94418,0.000288935,0.17795973,570.2109,779.06183
532,13.575674,3.599,25,-300,30883.923,-36606.547,-47028.7,697.7689,138.47765,289.89809,0.000213301,0.18485241,556.31237,842.55632
540,13.609408,1.599,25,0,24068.386,-27883.726,-45351.002,709.72857,185.29876,289.91841,0.000158914,0.18206619,518.0288,899.76918
548,13.641474,4.6,25,150,21336.713,-23411.288,-44482.037,713.93672,122.71773,289.9156,0.000239699,0.18069335,587.69985,841.72439
525,13.547718,1.599,25,-400,31856.456,-40175.244,-47755.942,687.0159,161.00049,289.92002,0.000182863,0.18198184,528.65043,862.31927
530,13.568282,1.6,25,-300,29305.233,-36334.613,-47026.727,694.07117,168.55642,289.91094,0.000175147,0.18407485,528.68127,878.16722
558,13.6826,4.6,25,400,17243.768,-16353.344,-43092.515,722.9961,103.25695,289.92956,0.000284421,0.17900517,614.62915,827.65368
542,13.6168,3.6,25,0,24070.812,-27879.615,-45351.413,711.30543,149.10058,289.88238,0.00019728,0.18005845,562.03603,869.93367
560,13.692909,1.6,40,-550,48435.37,-44604.441,-48375.094,734.59634,186.66116,289.90383,0.000159557,0.19111881,555.4048,942.04975
531,13.571839,2.599,25,-300,29260.583,-36142.442,-46988.613,693.74647,143.91245,289.8703,0.000204555,0.1810901,544.69331,841.71073
550,13.650533,1.599,25,300,19069.433,-19593.607,-43722.396,723.79511,185.18186,289.87263,0.000159392,0.18441525,538.10837,922.26537
545,13.62997,1.599,25,150,21497.184,-23698.353,-44524.139,722.55517,190.48784,289.91451,0.000154839,0.18387031,534.628,930.01846
552,13.657924,3.6,25,300,18845.974,-19022.974,-43611.345,719.4083,141.91005,289.90497,0.000208267,0.18413438,579.17006,872.72893
562,13.700301,3.6,40,-550,48193.778,-43858.985,-48221.652,728.74026,126.01078,289.97474,0.000233727,0.18095077,600.17647,861.45989
557,13.678487,3.599,25,400,17251.58,-16290.192,-43067.722,728.79448,124.84273,289.8976,0.000235422,0.17867038,600.53291,858.09335
544,13.625302,5.599,25,0,24066.577,-27878.463,-45358.65,715.98315,112.08987,289.93299,0.000263014,0.18229301,604.53025,836.25763
546,13.633527,2.6,25,150,21313.73,-23342.709,-44472.704,720.63529,181.33145,289.88908,0.000163315,0.18329466,541.5173,919.43219
547,13.637362,3.599,25,150,21350.857,-23440.644,-44490.835,718.00168,141.83799,289.90406,0.000207986,0.18369619,574.83017,868.25064
559,13.686991,5.601,25,400,17294.997,-16457.899,-43115.868,721.85755,85.414715,289.9896,0.000345898,0.18501326,635.55451,812.64751
553,13.662037,4.599,25,300,18941.607,-19347.411,-43692.506,718.33491,112.94464,289.91761,0.000261312,0.18267978,599.89887,831.91931
556,13.674652,2.6,25,400,17068.454,-15988.409,-43031.747,721.19846,150.23329,289.89467,0.000196224,0.18232883,566.4008,876.69011
543,13.620912,4.599,25,0,24062.754,-27870.651,-45342.656,712.34028,131.07569,289.88407,0.000225497,0.18555518,577.74937,850.22033
571,13.737593,2.6,40,-200,42276.136,-34837.083,-46448.485,737.74047,179.01124,289.90141,0.000165472,0.18223876,561.35285,933.92998
564,13.708804,5.599,40,-550,48852.687,-45130.589,-48451.732,732.79712,89.1061,289.78996,0.00033024,0.18184539,640.25979,825.91193
570,13.734035,1.599,40,-200,42277.246,-34906.69,-46462.958,742.95673,220.39869,289.97522,0.000134216,0.18662512,526.78505,985.53819
565,13.713472,1.6,40,-400,45853.88,-40611.845,-47578.778,741.07781,187.60503,289.93996,0.000157357,0.18417254,553.0607,941.65647
549,13.645865,5.6,25,150,21384.119,-23552.641,-44502.06,716.26837,107.94669,289.91753,0.000273113,0.18297581,610.81055,833.03794
567,13.720864,3.6,40,-400,45569.694,-39966.915,-47443.962,730.28996,133.98197,289.87865,0.00022054,0.18593917,599.64545,877.65758
563,13.704413,4.599,40,-550,49139.587,-45788.675,-48574.543,735.44188,112.02474,289.9367,0.000263204,0.18307246,619.88885,852.26266
554,13.666427,5.601,25,300,19100.105,-19642,-43733.908,720.64456,95.849944,289.9116,0.000307171,0.18154906,622.42144,821.18462
551,13.65409,2.599,25,300,18468.703,-18603.026,-43535.981,720.65024,173.85491,289.84412,0.000169941,0.18480718,542.10556,901.75303
569,13.729367,5.6,40,-400,45860.87,-40867.58,-47644.274,736.22615,106.05081,289.95329,0.000277737,0.18170306,626.25186,845.2936
566,13.717028,2.599,40,-400,45791.797,-40198.968,-47491.162,735.27658,160.64886,289.93878,0.000184175,0.18620744,569.8951,901.16551
574,13.74993,5.6,40,-200,43161.835,-34821.418,-46424.104,735.29901,106.75805,289.94476,0.000276103,0.18374024,629.96507,851.61069
555,13.671095,1.599,25,400,16949.18,-15765.977,-42974.885,728.92293,195.02796,289.91245,0.000151195,0.18354333,528.35488,933.04916
568,13.724976,4.6,40,-400,46265.812,-41229.967,-47695.832,735.43272,132.10171,290.07773,0.000223295,0.18292799,599.95256,872.35047
580,13.775162,1.6,40,200,35244.573,-23346.574,-44185.022,753.56738,202.45636,289.93643,0.000145134,0.18067663,551.97851,972.82957
581,13.778719,2.601,40,200,34880.911,-22698.151,-44070.681,747.58254,183.62826,289.9534,0.000160789,0.18332122,557.96654,938.36679
561,13.696466,2.6,40,-550,48447.827,-44377.527,-48307.418,731.41124,154.1475,289.92026,0.000191575,0.18527186,574.19028,893.17336
578,13.766104,4.6,40,0,38628.374,-28881.503,-45271.815,741.83976,126.34372,290.06529,0.000233259,0.18341267,617.62051,880.07646
576,13.758156,2.599,40,0,38613.079,-28875.87,-45275.556,740.13856,194.59387,289.81687,0.000151114,0.18249928,548.35253,955.82929
575,13.754598,1.6,40,0,38622.289,-28882.12,-45287.767,742.79606,220.4687,289.96746,0.000134587,0.18571632,518.30815,978.71205
582,13.782554,3.6,40,200,35031.268,-22936.453,-44121.828,749.64487,169.82023,289.943,0.000173442,0.18221289,577.15292,927.82688
577,13.761991,3.599,40,0,38620.686,-28885.203,-45292.167,743.39766,170.72309,289.93902,0.00017335,0.18356003,575.63117,932.21732
579,13.770493,5.599,40,0,38616.78,-28881.749,-45261.865,743.07738,111.7481,289.83626,0.000264306,0.18510131,631.77839,863.68626
572,13.741428,3.599,40,-200,42207.021,-34780.961,-46449.513,739.31375,142.94305,289.97818,0.000206593,0.18410655,594.79721,889.57653
593,13.827792,4.599,40,550,28956.086,-12516.835,-42063.859,755.79311,110.72156,289.96769,0.000267451,0.18746538,645.05063,874.91906
586,13.799282,2.599,40,400,31330.061,-16552.71,-42854.623,758.02285,189.31635,289.88604,0.000155469,0.18117891,572.03153,967.64523
590,13.816288,1.599,40,550,29380.927,-13114.398,-42167.757,759.79301,187.07317,289.83569,0.000157856,0.18695598,568.56541,954.25277
591,13.819845,2.599,40,550,29683.82,-13659.623,-42288.388,755.74005,161.03874,289.94507,0.000183742,0.1855179,590.78742,925.93986
584,13.791057,5.599,40,200,35143.923,-23111.52,-44147.895,753.56149,111.63777,289.9227,0.000265504,0.18799261,638.33347,867.45441
601,13.862219,2.6,65,-600,73741.188,-48365.643,-48638.394,763.10055,173.53885,289.95761,0.000170223,0.18518922,585.8076,943.90957
595,13.8381,1.599,65,-810,77218.882,-53273.88,-49615.329,760.15372,191.21515,290.02905,0.000157938,0.18569785,569.70309,968.98377
592,13.82368,3.599,40,550,26737.403,-13133.763,-42233.664,756.89324,140.59848,289.87594,0.000209012,0.18016912,617.366,909.28047
573,13.74554,4.601,40,-200,41988.906,-34359.985,-46337.228,738.09086,124.27965,289.91284,0.000236402,0.17906715,611.21296,869.24159
589,13.81162,5.599,40,400,31668.848,-17229.502,-42990.221,751.48136,100.80353,289.92186,0.000291236,0.17967929,649.2671,859.01573
585,13.795725,1.599,40,400,31882.605,-17633.045,-43068.915,760.62076,192.51502,289.9479,0.000154094,0.18914253,571.76928,970.23072
583,13.786666,4.601,40,200,35080.894,-23026.7,-44138.069,747.85039,124.93157,289.86555,0.000235816,0.18288116,618.75048,877.19902
604,13.874556,5.601,65,-600,76333.259,-48097.202,-48546.338,765.18014,108.43181,290.03494,0.000271279,0.1838419,652.02597,876.80231
596,13.841657,2.6,65,-810,81418.935,-54295.381,-49722.968,758.18688,170.30589,289.94461,0.000173395,0.18454121,580.90921,933.07059
588,13.80723,4.602,40,400,31500.688,-16970.684,-42958.48,753.93051,128.4523,290.05376,0.000229719,0.18335541,624.49079,891.61022
605,13.879225,1.601,65,-300,68283.637,-39706.369,-46945.853,773.1434,208.12506,289.93613,0.000142743,0.19071756,570.57172,1001.499
597,13.845492,3.6,65,-810,80955.073,-53628.208,-49596.046,758.22942,152.97287,289.94452,0.000193313,0.18646455,606.62298,923.93258
587,13.803117,3.599,40,400,29799.106,-17119.438,-43014.273,757.94883,152.65167,289.8419,0.000193629,0.18657454,602.3937,918.81842
608,13.890729,4.599,65,-300,68100.51,-39395.169,-46885.867,761.96926,126.54231,290.01605,0.000232216,0.18103204,634.62144,898.55028
610,13.899787,1.6,65,0,62818.817,-30524.989,-45136.67,777.62013,212.72111,289.87641,0.000139165,0.18748805,566.71419,1007.1646
607,13.886617,3.6,65,-300,68087.559,-39278.937,-46862.924,765.47873,155.42213,289.94175,0.000190458,0.18747705,607.81216,930.89492
599,13.853995,5.599,65,-810,77210.741,-53522.832,-49637.284,757.11592,96.405418,289.87707,0.000306198,0.18429189,661.73296,861.30744
606,13.882783,2.599,65,-300,69447.691,-39310.843,-46837.721,764.4263,166.94681,289.96633,0.000176767,0.18433736,595.3654,940.02854
616,13.923908,2.601,65,300,57376.535,-21426.098,-43368.972,773.29269,199.00292,289.99567,0.000148518,0.18624747,576.36935,988.15591
603,13.870166,4.601,65,-600,72956.751,-47035.079,-48379.74,766.07149,120.40159,289.84865,0.000246414,0.18403371,645.48379,894.4354
619,13.936246,5.599,65,300,57701.015,-22086.732,-43496.346,779.88892,108.70318,289.91136,0.000271057,0.18331106,674.16341,901.27094
621,13.944471,2.6,65,600,52144.233,-12267.514,-41563.243,786.24553,196.1003,290.03495,0.000151027,0.18683386,586.35175,990.36542
594,13.832182,5.599,40,550,29952.26,-13741.318,-42296.817,752.55759,93.417753,290.09695,0.000317439,0.18759133,659.10521,853.0261
615,13.920351,1.599,65,300,56176.057,-21680.393,-43443.472,774.15382,188.48399,289.95385,0.000157843,0.18744194,588.85752,981.3041
598,13.849604,4.599,65,-810,77549.942,-54151.069,-49776.54,754.14371,112.7166,289.93645,0.000261613,0.18314839,636.19445,869.19949
614,13.915682,5.601,65,0,62836.99,-30534.61,-45148.305,768.68699,109.64999,289.961,0.000269662,0.18606532,659.84595,885.81061
617,13.927743,3.599,65,300,57609.123,-21724.674,-43423.49,769.88861,158.33331,289.91349,0.000187094,0.18780902,611.54005,940.07611
602,13.866054,3.599,65,-600,73291.141,-47736.542,-48522.327,763.77711,145.22916,290.01966,0.00020296,0.18268875,613.09491,914.70307
620,13.940913,1.601,65,600,49662.284,-12965.85,-41754.962,786.14308,189.38752,289.93563,0.00015646,0.18792653,595.57289,989.58873
600,13.858662,1.599,65,-600,76534.642,-48150.939,-48540.417,765.67709,204.21582,289.91766,0.000145207,0.18894171,561.62585,986.36405
613,13.911292,4.599,65,0,62830.576,-30533.582,-45135.971,766.86871,125.17576,289.84907,0.000235778,0.18368446,638.90436,898.82291
629,13.97737,5.599,65,810,45602.837,-6987.2578,-40583.638,768.06601,97.509562,289.93747,0.000302314,0.18350443,668.37526,870.93788
626,13.965032,2.599,65,810,49407.7,-7513.1998,-40620.518,778.61771,155.42657,289.81349,0.000190399,0.18751986,619.59983,940.6527
632,13.99068,3.6,90,-1070,104137.06,-62730.403,-50995.807,776.08812,134.87423,289.89369,0.000219466,0.18616098,640.38764,918.65277
634,13.999183,5.599,90,-1070,105280.68,-63270.159,-50991.408,771.38987,100.21071,289.95606,0.000295693,0.18859873,673.38407,882.61593
609,13.895119,5.599,65,-300,69492.548,-39292.67,-46836.816,766.40714,116.69013,289.93618,0.000253514,0.18580001,649.67217,890.23692
611,13.903344,2.599,65,0,62828.808,-30523.509,-45141.316,771.89366,184.17681,289.85724,0.000159966,0.1829889,580.32658,960.72392
612,13.907179,3.602,65,0,62841.554,-30544.93,-45158.79,770.77174,159.3057,289.93473,0.000185798,0.1861595,606.89556,936.24586
627,13.968867,3.599,65,810,49621.992,-7777.2395,-40674.79,777.18288,130.37399,289.92828,0.000226278,0.18321599,641.74517,910.61846
633,13.994792,4.599,90,-1070,103675.82,-61725.797,-50788.217,766.72563,112.29377,289.95204,0.000263374,0.18574157,650.34315,882.34372
623,13.952418,4.599,65,600,52920.116,-13540.555,-41814.785,781.58454,116.73197,289.93822,0.000253746,0.18506082,662.16641,903.00531
618,13.931855,4.6,65,300,57807.051,-22031.391,-43467.196,771.30217,123.70297,289.92122,0.000238913,0.18564602,643.29413,898.58466
640,14.024414,1.601,90,-300,93508.364,-40990.06,-46719.803,787.91324,215.0106,289.95389,0.000137729,0.18719774,569.42838,1013.2686
628,13.97298,4.6,65,810,49798.992,-8119.2741,-40734.242,776.45736,109.31328,289.90581,0.000270093,0.18419715,662.95572,887.76145
630,13.983288,1.6,90,-1070,105135.01,-64783.607,-51384.221,778.73552,201.66883,289.87281,0.000148469,0.19700042,578.74397,993.37725
622,13.948305,3.599,65,600,52377.602,-12914.663,-41693.865,778.1474,152.5053,290.03389,0.000193202,0.18307678,621.02934,937.3848
637,14.011243,3.6,90,-700,99099.207,-52210.271,-48948.813,778.42956,145.71657,289.94434,0.000202593,0.18459472,631.77231,934.2681
644,14.040309,5.601,90,-300,91865.762,-40537.426,-46654.471,784.40882,120.57279,289.92507,0.000244726,0.18388595,664.58484,914.07172
631,13.986846,2.599,90,-1070,104856.49,-64229.17,-51288.505,780.50505,171.77794,289.95813,0.000171663,0.18359181,602.13235,957.74643
624,13.956808,5.6,65,600,49522.987,-12847.563,-41743.656,776.82291,99.815348,289.97136,0.000295621,0.18380916,671.89418,878.08562
639,14.019745,5.599,90,-700,101380.21,-52435.128,-48905.601,780.0558,116.08979,289.91817,0.000254255,0.18397381,659.34263,900.61697
635,14.003851,1.6,90,-700,99171.775,-52858.079,-49080.71,783.15487,207.96949,289.98728,0.000142501,0.18793026,569.48456,999.16191
642,14.031806,3.6,90,-300,92186.955,-41008.274,-46737.195,782.64424,154.71324,289.87442,0.000191456,0.188167,626.04472,947.13709
625,13.961476,1.6,65,810,48630.626,-5947.1755,-40320.584,786.34007,223.31251,290.03283,0.00013285,0.18667644,554.33918,1017.8224
645,14.044978,1.599,90,0,86957.283,-32191.953,-45009.254,790.98379,212.52183,289.92583,0.000139568,0.18896139,575.02649,1016.9634
650,14.065539,1.599,90,300,81536.351,-23114.768,-43223.671,784.82175,213.69147,289.98006,0.000138466,0.18747276,574.15925,1018.1741
647,14.052368,3.6,90,0,86940.467,-32165.187,-45005.143,777.44904,159.04023,289.83966,0.000185807,0.18621887,621.26921,952.14494
653,14.077043,4.599,90,300,81548.645,-22971.894,-43227.701,788.55706,146.42812,289.92359,0.000201851,0.18334015,635.68488,939.21411
643,14.035918,4.6,90,-300,91869.133,-40595.439,-46674.33,786.05696,137.77541,289.96511,0.000214604,0.18542691,646.07901,930.33513
636,14.007408,2.599,90,-700,99237.519,-52628.329,-49028.987,782.31849,171.34778,289.93184,0.000172731,0.18687265,609.73378,964.71066
652,14.072931,3.599,90,300,81917.737,-23743.415,-43345.989,786.44315,162.19568,289.94479,0.000181996,0.18464369,616.84519,951.62955
651,14.069096,2.599,90,300,81692.302,-23405.985,-43291.552,781.2589,183.63199,289.97605,0.000161197,0.18683188,593.47727,974.00758
638,14.015355,4.599,90,-700,98699.277,-51513.66,-48803.759,778.44325,127.56196,289.9702,0.000231965,0.18674235,649.4675,914.12846
665,14.128476,1.6,120,-1380,107374.18,-72382.459,-52277.117,805.14077,213.62314,289.96673,0.000138705,0.1875135,594.38479,1035.6556
648,14.056481,4.601,90,0,86929.983,-32175.384,-45007.486,780.20857,141.10277,289.85277,0.000210907,0.19136805,636.00588,927.60018
661,14.11022,2.6,90,1070,68390.707,296.64745,-38617.438,791.32933,189.39059,289.93765,0.000156585,0.18954349,608.6242,1003.3253
641,14.027971,2.6,90,-300,93465.522,-40826.011,-46676.303,784.48252,189.36774,289.86367,0.000156725,0.1901304,591.72821,984.26169
658,14.097605,4.601,90,700,74910.465,-11909.159,-41028.954,788.67372,144.47483,289.9055,0.000205001,0.18630198,640.75185,938.17744
649,14.060871,5.599,90,0,86934.629,-32182.126,-45013.078,781.66382,123.86585,289.90275,0.000238211,0.18429151,657.61966,914.0066
646,14.048534,2.599,90,0,86950.787,-32176.576,-45011.146,785.40114,207.82706,289.92101,0.000142745,0.1897007,575.94563,1007.5392
669,14.144371,5.6,120,-1380,107374.18,-72976.325,-52399.105,797.5897,105.71081,289.95077,0.0002788,0.18219942,689.27256,907.55573
674,14.164932,5.6,120,-1000,107374.18,-61813.082,-50241.922,799.56191,115.41197,289.95687,0.00025585,0.18602321,682.1457,919.9048
654,14.081433,5.599,90,300,81624.667,-23171.713,-43236.705,788.61708,124.1334,289.95675,0.000239211,0.18986099,662.34472,918.72598
673,14.160542,4.6,120,-1000,107374.18,-62737.143,-50414.029,800.10213,135.10503,289.91848,0.000219115,0.18721349,662.50631,942.44318
656,14.089658,2.599,90,700,75326.798,-12519.92,-41169.403,791.32849,183.77832,289.92584,0.000160874,0.18616481,608.96889,989.58667
666,14.132033,2.6,120,-1380,107374.18,-74046.794,-52467.356,799.54696,183.51208,289.93037,0.000161017,0.18564342,611.24765,993.59073
675,14.169601,1.601,120,-500,107374.18,-48808.285,-47634.612,810.37503,223.80037,289.95909,0.000132593,0.18973675,581.30728,1043.6422
671,14.152595,2.599,120,-1000,107374.18,-63593.896,-50483.678,800.26669,181.76685,290.0227,0.000162907,0.18782306,611.83773,987.17237
659,14.101995,5.599,90,700,75195.353,-12258.142,-41092.6,792.46694,114.57715,289.90528,0.00025934,0.19065447,676.5982,913.3816
676,14.173158,2.599,120,-500,107374.18,-48553.372,-47599.253,811.71352,196.99727,289.92058,0.000150635,0.18755701,614.13057,1020.6472
657,14.093493,3.601,90,700,74659.045,-11255.309,-40911.735,791.74068,157.27607,289.92657,0.000187617,0.1843742,636.47139,962.69022
660,14.106663,1.599,90,1070,69919.084,-2585.2581,-39205.67,802.55422,210.79693,290.09978,0.000140614,0.18799199,592.56181,1029.3877
655,14.086101,1.6,90,700,74894.964,-11658.07,-41000.174,796.66825,214.44801,289.97202,0.000138796,0.19066412,582.2105,1029.3451
663,14.118167,4.602,90,1070,69554.885,-1964.7114,-39064.892,793.18646,125.15103,289.8997,0.000236231,0.18422834,661.99513,921.27759
667,14.135867,3.6,120,-1380,107374.18,-75414.411,-52862.266,795.78638,162.37596,290.02311,0.000182999,0.19047794,631.91465,965.75202
668,14.13998,4.6,120,-1380,107374.18,-75109.337,-52811.242,794.68793,125.07,289.9999,0.00023708,0.18767725,667.58175,926.51926
679,14.185495,5.6,120,-500,107374.18,-47991.577,-47543.666,804.45894,124.74824,289.92605,0.000236723,0.18411566,677.95953,936.74754
680,14.190164,1.6,120,0,107374.18,-34130.316,-44846.274,810.00569,217.40722,289.86174,0.000136385,0.18788292,590.99288,1039.1384
682,14.197556,3.6,120,0,107374.18,-34129.864,-44840.56,808.02095,189.28276,289.86006,0.000156435,0.18768544,618.80729,1011.3846
662,14.114054,3.6,90,1070,69111.251,-981.44935,-38879.464,794.15487,149.13552,289.92033,0.000198084,0.18540472,640.60405,947.8303
664,14.122557,5.599,90,1070,69893.715,-2259.7517,-39117.437,794.85902,105.3,289.89891,0.000279975,0.18298728,686.36842,904.65179
692,14.238683,3.599,120,1000,97869.689,-5890.8509,-39305.99,810.16561,154.23076,290.00905,0.000193378,0.19030431,656.29405,975.60494
695,14.251854,1.601,120,1380,91238.635,6579.8992,-36838.518,818.81586,242.24243,289.89599,0.000123194,0.1945852,574.97485,1073.6716
686,14.214284,2.599,120,500,106005.63,-20568.69,-42185.683,808.43546,199.89102,289.96155,0.000148574,0.19050234,602.83636,1016.2849
684,14.206059,5.599,120,0,107374.18,-34128.754,-44833.94,802.37797,125.98399,289.88406,0.000234548,0.18560886,672.24373,931.82698
677,14.176992,3.599,120,-500,107374.18,-48629.147,-47661.912,806.68793,163.54757,289.91586,0.000181189,0.18793376,639.89981,976.78706
670,14.149038,1.6,120,-1000,107374.18,-62313.37,-50329.003,807.01211,215.42423,289.92213,0.000137772,0.19007123,585.72555,1030.5977
672,14.15643,3.6,120,-1000,107374.18,-63785.536,-50615.164,801.72847,159.27107,290.01826,0.000185896,0.18720442,639.36754,970.36984
690,14.231291,1.599,120,1000,97553.551,-4796.0851,-39083.517,811.51558,210.94177,289.98819,0.000140349,0.18699703,601.68423,1038.7703
694,14.247186,5.6,120,1000,93299.178,-5348.4627,-39300.892,807.96947,122.0992,289.89089,0.000242995,0.18545368,683.52453,936.26335
698,14.263358,4.601,120,1380,92653.583,3357.1104,-37465.685,806.27279,129.2692,289.91076,0.000229227,0.18823134,677.61094,945.06583
689,14.226623,5.6,120,500,103883.7,-19409.455,-42013.699,804.72563,126.09906,289.93345,0.00023486,0.18812494,675.33346,936.16149
696,14.255411,2.6,120,1380,91756.978,5938.2194,-36967.907,810.46199,173.97588,289.94162,0.000172433,0.18977257,636.44189,997.54801
681,14.193721,2.601,120,0,107374.18,-34132.66,-44843.232,808.28395,201.00198,289.93657,0.000148121,0.19295696,608.53312,1023.6588
685,14.210727,1.601,120,500,105723.86,-20186.609,-42106.043,804.24732,212.54704,289.83089,0.00013959,0.18888383,594.93794,1034.3348
705,14.294234,1.599,40,-400,45509.666,-40467.572,-47552.793,814.17193,211.70574,289.94491,0.000139356,0.18438364,602.52694,1041.3114
678,14.181105,4.599,120,-500,107374.18,-48488.041,-47633.379,805.76195,140.66607,290.05531,0.000210269,0.18547938,660.15816,951.99336
688,14.222232,4.6,120,500,103821.57,-18964.386,-41910.295,805.11666,151.51327,289.83413,0.000195302,0.18621152,652.28179,964.57679
700,14.273666,1.6,40,-550,47976.937,-44667.182,-48383.81,816.35829,207.03319,290.02753,0.000144109,0.19425552,613.04537,1040.1263
683,14.201668,4.599,120,0,107374.18,-34139.978,-44842.451,803.30248,145.65591,289.90538,0.000203766,0.18967425,662.02493,963.60134
706,14.297791,2.599,40,-400,47379.577,-40792.874,-47595.758,808.41335,190.05795,289.98723,0.000156037,0.18941247,614.89833,1008.7986
691,14.234848,2.6,120,1000,97910.311,-5701.0646,-39288.722,812.01337,182.6507,289.98528,0.000162487,0.18760545,622.79668,1000.1528
713,14.326301,4.6,40,-200,42020.976,-34860.559,-46456.79,812.00168,144.88565,289.92813,0.000204127,0.18588479,661.49077,961.1759
712,14.322188,3.6,40,-200,42797.227,-34662.961,-46407.041,814.0318,169.93128,289.95352,0.000174596,0.18963871,643.90556,996.09444
687,14.218119,3.599,120,500,103851.46,-19465.166,-42005.887,806.29385,173.02662,289.72123,0.000170909,0.18629987,628.7655,988.65874
699,14.267747,5.599,120,1380,91162.408,6186.6766,-36925.517,802.89156,104.54289,290.06451,0.000283437,0.18829001,701.10023,917.34422
707,14.301625,3.6,40,-400,45645.304,-40981.674,-47664.544,805.52348,153.1504,290.01176,0.000193815,0.19040426,653.54094,972.57017
697,14.259246,3.601,120,1380,92604.984,4366.8914,-37281.408,807.88882,148.42195,289.94523,0.00020072,0.18990469,662.225,968.02752
711,14.318353,2.6,40,-200,42853.514,-34616.748,-46398.736,814.75711,198.09408,289.88264,0.000150187,0.18993142,619.49744,1031.9268
717,14.342751,3.599,40,0,38534.509,-28872.91,-45290.317,814.45725,163.60077,289.91981,0.00018177,0.19081436,654.7098,992.51242
710,14.314796,1.6,40,-200,41827.283,-34515.071,-46402.107,817.61371,219.14397,289.88645,0.000135402,0.18865855,601.99723,1056.5886
719,14.351254,5.599,40,0,38513.458,-28854.573,-45274.94,811.52853,130.81456,289.91206,0.000225866,0.18466245,675.99264,947.05787
693,14.242794,4.6,120,1000,93220.606,-4941.0965,-39206.698,807.07012,139.15378,290.07873,0.000213356,0.18965234,664.77037,951.12862
701,14.277223,2.599,40,-550,48185.02,-44879.13,-48408.356,806.85576,170.91293,289.89865,0.00017332,0.18838185,631.66914,986.29046
703,14.285171,4.599,40,-550,50941.496,-45066.285,-48410.247,804.96199,127.37715,289.84869,0.00023255,0.18741245,676.39392,940.86871
704,14.28956,5.601,40,-550,48483.761,-45584.005,-48556.041,802.35944,104.67303,290.05421,0.000281694,0.18331795,695.9913,912.85719
720,14.355922,1.599,40,200,35176.116,-23018.724,-44124.953,821.16625,215.52784,289.96124,0.000137853,0.19088637,610.76075,1055.9564
718,14.346864,4.599,40,0,38537.017,-28870.402,-45273.747,814.23679,150.92528,289.88362,0.000195518,0.1843114,656.31167,969.99137
702,14.281058,3.6,40,-550,48061.716,-44298.176,-48301.21,804.31565,145.80436,289.89429,0.000203177,0.18784253,686.51687,930.39222
724,14.371817,5.599,40,200,35042.904,-22796.539,-44080.919,813.90788,127.41947,289.93491,0.000231654,0.18450778,685.42879,949.00555
721,14.359479,2.599,40,200,35312.289,-23246.418,-44181.24,818.72773,183.17944,290.02067,0.000161938,0.18861953,629.71436,1007.8311
715,14.335359,1.599,40,0,38537.551,-28871.224,-45278.64,819.34818,216.41825,289.95021,0.000136921,0.18755511,595.61478,1043.3953
708,14.305737,4.599,40,-400,45328.965,-40521.227,-47568.047,806.02474,132.23732,289.91714,0.000223481,0.18531557,669.22714,945.68195
729,14.39238,5.6,40,400,31701.699,-16782.666,-42895.738,810.64656,112.80513,290.02133,0.000262429,0.18748956,695.2337,927.48347
709,14.310128,5.6,40,-400,45290.482,-40136.309,-47497,811.54454,113.97302,289.95772,0.000260347,0.18891882,696.4786,932.5012
731,14.400606,2.6,40,550,29482.439,-12590.471,-42080.469,815.39787,181.78041,290.02463,0.000163329,0.18968704,632.55864,1007.9161
722,14.363314,3.599,40,200,34215.712,-23018.888,-44147.813,816.44525,159.66323,290.15225,0.000185727,0.18916378,658.43594,989.86709
738,14.430366,4.599,65,-810,76779.606,-53954.745,-49754.297,812.35586,120.43845,289.99808,0.000245706,0.18586095,692.33929,941.71122
735,14.418862,1.599,65,-810,80750.564,-54400.965,-49760.012,817.1275,212.94484,290.00924,0.000138838,0.18564872,597.45702,1036.7854
739,14.434756,5.601,65,-810,76219.987,-53143.093,-49591.441,813.08823,100.88157,289.9771,0.00029448,0.19127714,711.6866,922.3841
714,14.330691,5.6,40,-200,41980.889,-34689.316,-46422.377,812.85534,125.83333,289.93653,0.000235592,0.18858098,683.32371,943.01972
737,14.426254,3.601,65,-810,77099.688,-54377.942,-49820.492,815.57402,141.58928,290.02065,0.000209303,0.18810544,669.71081,961.12758
716,14.338916,2.6,40,0,38542.732,-28867.77,-45280.778,814.67151,186.1897,289.88904,0.000158736,0.18588784,620.33826,1004.5708
732,14.404441,3.6,40,550,29654.629,-12938.303,-42146.048,813.68888,138.97856,289.98537,0.000212823,0.18701762,673.45571,962.03924
734,14.412944,5.6,40,550,30009.409,-13606.502,-42270.338,808.93041,97.098052,289.91894,0.000304646,0.18621705,709.30374,909.63566
740,14.439425,1.6,65,-600,75993.523,-48509.873,-48629.513,823.17404,208.47803,289.98262,0.000142973,0.19149284,619.34591,1053.4521
728,14.38799,4.599,40,400,29989.386,-17191.183,-43016.616,815.79027,136.59553,289.95143,0.000217217,0.18951298,680.33963,963.26643
733,14.408554,4.599,40,550,29814.73,-13153.951,-42180.667,813.03253,115.25527,289.88791,0.00025689,0.18719359,695.29521,933.8563
725,14.376486,1.599,40,400,31722.873,-16869.994,-42916.543,823.28659,224.24288,289.85215,0.000132264,0.18874657,593.54681,1057.2916
730,14.397049,1.6,40,550,27144.44,-13020.944,-42213.97,821.21994,212.26743,289.9374,0.00013957,0.18748282,601.28516,1039.7047
745,14.459988,1.6,65,-300,69291.741,-39544.293,-46900.668,821.65308,214.43718,289.84478,0.000138718,0.19138601,610.9796,1055.576
723,14.367426,4.601,40,200,34283.634,-23054.206,-44155.049,818.90914,146.11137,289.95308,0.000202228,0.18351976,669.04883,972.12288
726,14.380043,2.599,40,400,31908.877,-17393.468,-43021.756,820.25479,175.57326,289.91651,0.000169212,0.19071624,645.64512,1009.8801
749,14.475882,5.6,65,-300,67726.28,-39173.149,-46851.864,815.3864,124.04767,289.9993,0.00023852,0.18660753,691.10241,947.25112
742,14.446817,3.6,65,-600,73432.7,-48704.677,-48720.46,813.69573,160.15982,289.94846,0.000184396,0.18797613,654.1166,984.9339
744,14.45532,5.599,65,-600,72952.434,-47731.567,-48533.921,810.27553,111.2574,289.91929,0.000265818,0.18559081,696.56132,925.91343
727,14.383877,3.6,40,400,29968.13,-16928.377,-42957.781,815.98758,148.54585,289.84794,0.000198918,0.18612923,662.66937,971.0579
736,14.422419,2.6,65,-810,80144.073,-53533.068,-49592.222,819.04201,183.24621,289.95394,0.000161739,0.18766548,631.92192,1008.7952
748,14.471492,4.599,65,-300,67865.578,-39440.108,-46897.584,810.5598,140.73076,289.99549,0.000209547,0.1841823,666.63758,959.76646
746,14.463545,2.599,65,-300,69227.848,-39306.443,-46831.595,813.67246,194.56311,289.94849,0.000153073,0.19191986,617.74503,1023.063
754,14.496446,5.599,65,0,62748.963,-30524.784,-45145.797,813.3865,130.16198,289.95518,0.000227625,0.1877053,685.86219,955.26912
743,14.450929,4.599,65,-600,73121.581,-48413.295,-48662.981,808.77616,128.00551,289.94296,0.000233053,0.19350612,678.73579,942.92077
747,14.467379,3.6,65,-300,67831.042,-39481.264,-46910.741,810.72468,160.1166,289.98626,0.00018522,0.18893054,651.97308,984.57238
752,14.487943,3.6,65,0,62745.92,-30528.649,-45146.62,819.60697,169.554,290.01939,0.000174728,0.18772261,650.5737,1001.901
762,14.529068,3.599,65,600,50666.807,-13449.814,-41822.226,818.96157,161.89732,289.83424,0.000183856,0.191895,652.93724,988.06276
764,14.537569,5.599,65,600,50237.155,-13178.661,-41795.995,819.84081,123.46972,289.9757,0.000240987,0.19110279,693.62368,948.49753
757,14.508505,3.6,65,300,57570.269,-21569.506,-43388.214,817.85228,157.62274,289.99003,0.000188312,0.18998752,657.647,985.3126
756,14.504671,2.599,65,300,56303.802,-21590.187,-43417.693,822.19025,200.30281,289.96774,0.000147812,0.1874081,614.6001,1028.3393
758,14.512618,4.599,65,300,57629.187,-21660,-43406.181,819.10708,146.69725,289.97875,0.000202169,0.18940676,673.06766,977.26567
760,14.521676,1.601,65,600,50068.542,-12947.02,-41739.873,830.49579,223.67733,290.05309,0.000132347,0.18763057,598.96746,1062.3255
741,14.442982,2.599,65,-600,75685.858,-47808.493,-48488.612,815.54833,187.57031,289.9847,0.000158511,0.19091437,626.71655,1016.8087
750,14.480551,1.599,65,0,62746.372,-30531.115,-45143.988,821.65656,218.65738,290.03243,0.000135931,0.19035264,605.20964,1057.3459
778,14.596117,4.599,90,-700,101403.32,-53186.382,-49077.338,823.55728,138.76354,289.98692,0.00021374,0.18980613,684.54764,971.44226
769,14.558131,5.6,65,810,50454.242,-7819.7112,-40666.402,821.64782,109.8957,289.97546,0.000270575,0.19074132,708.63482,935.11266
751,14.484108,2.601,65,0,62746.619,-30530.91,-45150.937,818.59949,193.12014,290.00982,0.000153411,0.18817174,623.00409,1024.3595
753,14.492056,4.599,65,0,62754.225,-30535.638,-45138.643,815.19541,152.87209,289.94336,0.000192493,0.18104106,659.61606,975.9698
772,14.571441,3.601,90,-1070,104896.58,-62705.238,-50924.719,823.34534,145.753,289.99305,0.000203672,0.1897756,673.04535,972.90415
755,14.501114,1.6,65,300,57830.651,-22023.045,-43472.047,825.59033,223.63481,290.01715,0.000132647,0.18645428,602.32044,1066.1139
777,14.592005,3.6,90,-700,98303.087,-52325.599,-48986.227,825.55054,168.02024,289.96477,0.000176515,0.18874124,655.49832,1006.0471
770,14.564049,1.601,90,-1070,103353.72,-61416.037,-50760.629,829.6136,222.70187,289.96486,0.000133818,0.19278123,602.11711,1061.8728
765,14.542237,1.599,65,810,49793.976,-6964.7686,-40495.364,829.30501,219.48873,290.00503,0.00013517,0.18884579,612.90404,1068.1263
785,14.625738,1.6,90,0,86868.803,-32180.893,-45026.605,836.31722,231.57099,289.90469,0.00012964,0.19460866,611.57745,1091.7559
759,14.517008,5.599,65,300,57862.227,-21991.797,-43473.815,818.67972,129.10936,289.97005,0.000230247,0.19150073,687.54182,954.77131
779,14.600507,5.6,90,-700,100888.93,-52124.875,-48871.229,827.84291,121.49716,289.95562,0.000244169,0.18920481,702.91303,953.56171
786,14.629296,2.599,90,0,86865.637,-32178.755,-44999.716,829.3386,198.72434,289.86999,0.000149258,0.18839443,627.34725,1039.279
761,14.525233,2.599,65,600,50186.871,-12985.709,-41745.382,821.73268,198.27535,289.9846,0.000149503,0.18877776,626.68155,1037.3185
784,14.621071,5.6,90,-300,93232.028,-40942.819,-46733.124,820.56833,130.64749,289.97437,0.000226931,0.18940261,690.18156,962.4548
783,14.61668,4.6,90,-300,93375.479,-41142.103,-46752.695,830.3407,153.8005,289.95333,0.000193482,0.19198903,676.90611,996.58884
763,14.53318,4.599,65,600,53067.39,-13294.441,-41753.523,823.25363,141.02207,289.95246,0.000210521,0.19023684,678.16031,968.50636
788,14.637243,4.6,90,0,86863.787,-32184.676,-45007.363,824.06349,149.89688,290.00172,0.000200999,0.19424882,676.2968,989.05674
782,14.612568,3.601,90,-300,91690.816,-40640.707,-46683.992,829.5338,174.33873,290.00001,0.000169961,0.18812444,653.05047,1014.9697
766,14.545794,2.6,65,810,50167.753,-7825.2206,-40666.814,830.29164,186.9664,290.00561,0.000158141,0.18612281,639.84391,1028.9238
767,14.549629,3.599,65,810,46011.971,-6712.4462,-40515.264,823.22194,161.02615,289.95868,0.000184198,0.18972453,660.11136,994.91894
774,14.579945,5.6,90,-1070,105058.25,-63049.988,-50963.573,824.22426,105.39266,289.95354,0.000282789,0.18823109,714.67545,932.27405
787,14.63313,3.6,90,0,86871.064,-32189.609,-45012.749,831.11634,173.99234,290.06639,0.000170998,0.19112755,657.81694,1019.0416
771,14.567606,2.601,90,-1070,105236.11,-63507.311,-51067.224,825.8706,192.1307,289.96714,0.000154887,0.19070382,630.92945,1029.9291
768,14.553741,4.6,65,810,49458.395,-6463.7838,-40394.262,820.89271,130.70966,289.9865,0.000226706,0.18812762,688.20212,960.34333
792,14.653692,3.6,90,300,80394.005,-23278.159,-43301.297,828.73773,171.64936,289.96408,0.000172309,0.1867003,650.65564,1006.0211
791,14.649858,2.6,90,300,82049.47,-23613.574,-43336.861,834.34534,200.93554,289.96919,0.0001478,0.19050955,634.83583,1051.5884
775,14.584613,1.599,90,-700,99062.161,-53437.966,-49193.365,832.59381,226.44345,289.92166,0.000131601,0.19451036,603.66494,1071.0926
773,14.575554,4.6,90,-1070,104984.36,-63018.412,-50975.25,821.47905,124.06407,289.97265,0.000238258,0.1852423,690.90864,946.23277
795,14.666864,1.599,90,700,72419.913,-12007.505,-41110.567,837.81112,236.61657,290.05504,0.000125588,0.19098077,602.16391,1090.5735
780,14.605176,1.6,90,-300,92052.261,-41325.682,-46810.667,835.14561,229.2144,289.98894,0.000129641,0.19114739,601.58243,1076.4277
776,14.588169,2.601,90,-700,98544.477,-52242.752,-48961.517,825.25268,195.60677,289.99536,0.000153056,0.19579762,831.4133,831.44529
790,14.646301,1.6,90,300,80582.724,-23691.528,-43370.534,838.77669,231.50106,289.96078,0.000127933,0.18702387,602.39874,1080.1467
781,14.608733,2.6,90,-300,91809.31,-40954.208,-46753.558,831.83607,201.02518,289.95451,0.000147924,0.19178528,625.37438,1041.4337
803,14.698933,4.6,90,1070,69379.527,-298.90145,-38746.662,824.80796,120.53099,290.02559,0.000245233,0.18632841,708.50179,959.86185
805,14.709241,1.599,120,-1380,107374.18,-73832.63,-52569.075,836.02727,217.27644,289.95,0.000137258,0.19515849,620.27631,1067.6328
800,14.687427,1.601,90,1070,64754.775,-1195.3283,-39012.553,836.4004,229.77134,289.99489,0.000129256,0.19025988,611.52475,1089.8793
794,14.662196,5.599,90,300,80507.318,-23489.572,-43337.025,830.21499,136.90587,290.0213,0.000216679,0.18806323,696.33564,968.66436
789,14.641633,5.599,90,0,86864.856,-32194.091,-45023.439,830.81775,138.83912,290.01408,0.000214487,0.19218743,697.35141,984.95162
797,14.674256,3.601,90,700,75470.372,-11942.955,-41029.694,829.37429,164.50825,289.98389,0.000180177,0.18886308,661.07388,1001.8554
796,14.670421,2.599,90,700,75056.3,-11342.924,-40913.997,832.61476,192.65455,290.09728,0.000153803,0.18722353,635.48649,1034.1095
813,14.741309,4.599,120,-1000,107374.18,-62131.066,-50313.668,838.62245,144.97617,290.03805,0.000204802,0.18985533,691.61597,990.11131
802,14.69482,3.6,90,1070,69363.245,-210.8334,-38714.757,823.88345,143.08461,289.9541,0.00020708,0.18818107,678.56654,975.71629
793,14.657805,4.6,90,300,80438.368,-23374.08,-43329.296,829.42272,154.15708,290.10084,0.00019256,0.18270182,664.85854,985.71722
806,14.712798,2.601,120,-1380,107374.18,-75329.792,-52742.868,830.71878,193.37841,290.08802,0.000153737,0.18989516,632.61931,1032.8857
799,14.682759,5.6,90,700,76130.601,-13133.025,-41257.224,828.99084,120.22709,289.93159,0.000245997,0.18488879,702.32172,950.8904
808,14.720745,4.599,120,-1380,107374.18,-74792.258,-52772.594,833.35165,132.86863,290.02887,0.000223359,0.18919716,695.72811,971.3325
809,14.725134,5.6,120,-1380,107374.18,-73098.89,-52460.325,834.04685,112.52001,290.01817,0.000262608,0.18483531,714.49943,947.27835
816,14.753925,2.599,120,-500,107374.18,-49294.388,-47815.148,842.76269,200.37966,290.03948,0.000147771,0.18795009,636.61204,1051.9334
811,14.733361,2.601,120,-1000,107374.18,-62024.208,-50307.254,839.63182,195.1631,290.0804,0.000153079,0.19178374,645.80751,1051.2531
817,14.75776,3.599,120,-500,107374.18,-48821.401,-47741.963,838.82607,172.54514,290.05615,0.000172196,0.19070098,668.07768,1024.4173
820,14.770932,1.599,120,0,107374.18,-34138.581,-44848.947,845.87418,233.74471,290.03543,0.000128494,0.20010961,611.43374,1094.4753
807,14.716632,3.6,120,-1380,107374.18,-73475.459,-52391.499,833.10434,165.95915,290.17105,0.000179674,0.19430743,662.05035,1018.3739
810,14.729803,1.601,120,-1000,107374.18,-62100.599,-50314.243,843.26069,232.54815,289.98364,0.000127709,0.18961543,609.098,1087.7
826,14.795051,2.6,120,500,104289.01,-20107.175,-42137.948,848.72331,199.49906,289.96015,0.000148983,0.19093235,645.47911,1057.0057
798,14.678369,4.6,90,700,75869.93,-12256.949,-41086.145,827.51716,140.08493,289.96143,0.000211695,0.18899226,686.17505,976.71384
812,14.737196,3.6,120,-1000,107374.18,-62117.58,-50300.716,841.73331,169.99333,289.9305,0.000174365,0.1880655,668.08197,1019.2716
815,14.750368,1.6,120,-500,107374.18,-48978.337,-47704.055,847.85429,246.44586,290.01633,0.000121013,0.19451341,607.79545,1116.8207
825,14.791493,1.601,120,500,104141.28,-19684.555,-42042.973,855.35839,234.9297,289.90819,0.000126468,0.19090983,624.32532,1113.109
801,14.690984,2.6,90,1070,65909.987,-1783.8055,-39104.281,825.57728,170.40751,290.01715,0.000173927,0.18851226,652.67201,1007.1462
819,14.766263,5.601,120,-500,107374.18,-48341.466,-47620.057,843.79017,134.0506,290.19141,0.000221042,0.18601764,708.27218,984.95004
804,14.703322,5.6,90,1070,69484.084,-1043.3273,-38877.655,829.18993,107.8883,289.9875,0.000274429,0.18767271,717.45077,941.2058
830,14.812056,1.6,120,1000,94047.477,-5140.4627,-39228.283,855.40019,233.77957,290.03516,0.000126867,0.18912961,624.3018,1110.2841
821,14.774489,2.599,120,0,107374.18,-34140.225,-44850.263,847.09644,212.23528,290.06749,0.000139724,0.18915481,629.27699,1067.6523
818,14.761872,4.599,120,-500,107374.18,-48349.36,-47644.891,842.40472,153.78278,290.02282,0.000193361,0.19106259,683.48511,1000.8987
827,14.798886,3.6,120,500,106056.24,-19936.301,-42058.637,845.66509,175.39221,289.93752,0.000169592,0.19191142,671.11034,1036.0614
814,14.7457,5.6,120,-1000,107374.18,-64117.209,-50600.321,836.53569,124.68921,289.99673,0.000237597,0.18834184,710.55191,970.24607
838,14.844123,4.601,120,1380,93174.186,4229.0743,-37282.559,843.41651,129.63626,289.86113,0.000228395,0.18719831,712.04218,980.97803
837,14.840011,3.599,120,1380,92310.309,5842.2573,-36971.977,848.76321,153.44283,289.957,0.000193444,0.18886184,694.71009,1012.6232
833,14.823562,4.6,120,1000,98205.725,-5369.1854,-39185.647,850.26869,144.89093,290.13736,0.000204692,0.18886337,699.32278,1000.4247
832,14.819448,3.601,120,1000,98123.206,-5145.1916,-39144.244,853.59665,169.99873,290.02804,0.000175302,0.19358929,678.20422,1027.8867
835,14.83262,1.6,120,1380,93127.602,4419.9295,-37245.227,848.8864,216.01208,289.98053,0.000137489,0.18990004,626.95197,1076.0581
828,14.802998,4.6,120,500,105971.05,-20083.493,-42091.776,850.79248,152.95042,290.0087,0.00019465,0.19110214,694.99184,1011.6243
839,14.848514,5.6,120,1380,86340.198,6474.9336,-36987.518,845.82502,108.07693,290.09388,0.000275343,0.1899796,737.99871,961.28412
845,14.874995,1.599,65,-600,71972.741,-47015.385,-48396.103,853.80006,232.04524,289.95016,0.000128227,0.19261404,619.68621,1098.2633
822,14.778323,3.6,120,0,107374.18,-34138.128,-44859.39,848.04127,174.59281,290.00295,0.000170327,0.19161476,672.57976,1034.1677
841,14.85799,2.599,65,-810,80127.543,-54355.862,-49761.246,847.69088,187.32318,289.92659,0.000158746,0.19119636,655.93406,1042.0356
823,14.782436,4.599,120,0,107374.18,-34140.801,-44857.376,846.01727,156.92922,290.04907,0.000189053,0.18939642,687.65413,1013.2853
824,14.786826,5.6,120,0,107374.18,-34139.156,-44858.568,848.61202,136.63815,289.99458,0.000217243,0.1899087,713.59965,994.9155
849,14.890889,5.599,65,-600,75412.112,-48208.377,-48580.669,847.14603,122.15685,290.03934,0.00024246,0.18798728,721.06601,974.38853
836,14.836176,2.6,120,1380,87016.259,5055.8129,-37248.681,849.77795,188.43392,289.96581,0.00015797,0.19240808,659.19159,1047.0508
842,14.861824,3.6,65,-810,79566.403,-53471.889,-49581.409,844.81912,156.30284,289.92356,0.000189935,0.18954194,680.42735,1003.2292
829,14.807389,5.599,120,500,105925.49,-20135.955,-42116.198,848.512,132.55606,289.97591,0.000224585,0.19289171,710.76534,982.36597
831,14.815614,2.6,120,1000,94242.447,-5628.0028,-39320.545,852.47484,196.75402,289.95527,0.000150632,0.1887221,648.88284,1055.7434
859,14.932014,5.6,65,0,62610.487,-30528.854,-45164.381,846.79827,126.05327,289.99054,0.000234626,0.18579358,713.80396,974.92331
843,14.865937,4.599,65,-810,76149.186,-54004.412,-49782.79,848.61044,125.62251,290.03967,0.000234794,0.1843644,720.18226,979.26219
834,14.827952,5.601,120,1000,98107.706,-5633.8007,-39227.009,844.07065,120.38331,290.06429,0.000247065,0.19206218,724.24831,974.7921
846,14.878552,2.6,65,-600,75124.964,-47535.037,-48450.499,849.23405,194.83139,290.05527,0.0001527,0.19200818,648.71848,1052.4532
853,14.907061,4.6,65,-300,69085.301,-39799.041,-46979.28,845.86555,153.81676,290.01999,0.000192669,0.18855478,686.50494,1005.5153
856,14.919676,2.6,65,0,62640.378,-30519.644,-45155.254,851.76732,198.74265,290.0214,0.000149925,0.1923551,650.1262,1063.591
861,14.940239,2.601,65,300,57675.4,-21908.211,-43456.958,848.49021,203.45866,289.9908,0.000145847,0.18924324,638.37725,1057.8551
862,14.944074,3.599,65,300,57893.845,-21979.093,-43461.768,837.39092,171.11573,290.01805,0.000175101,0.19910522,673.58848,1025.462
840,14.854432,1.601,65,-810,75455.572,-53027.725,-49585.438,851.66856,213.91696,289.94555,0.000139085,0.19383084,635.22198,1080.1316
858,14.927624,4.601,65,0,62607.609,-30535.72,-45156.652,847.12087,159.37232,289.99503,0.000186531,0.19159813,687.6923,1019.4491
860,14.936681,1.601,65,300,57800.925,-21719.329,-43429.123,851.97778,220.27324,290.11765,0.000135127,0.19117316,628.23321,1086.5143
850,14.895557,1.599,65,-300,68753.132,-39156.497,-46820.576,854.24595,211.29726,289.98405,0.00014073,0.19144889,637.67303,1074.4179
847,14.882386,3.599,65,-600,72748.995,-48075.206,-48593.661,848.78732,156.9963,290.07573,0.000188939,0.18876268,689.95742,1015.3052
855,14.916119,1.599,65,0,62597.741,-30537.529,-45157.268,858.82502,230.82221,289.969,0.000129173,0.19266362,634.62031,1112.8746
848,14.886499,4.599,65,-600,72193.488,-47324.94,-48456.625,850.81049,139.08957,289.97507,0.000214613,0.19427595,714.67775,1001.8071
854,14.911451,5.599,65,-300,68796.632,-39314.091,-46861.65,848.52053,131.83329,290.09781,0.000226625,0.19457581,714.55063,986.93421
852,14.902949,3.6,65,-300,67313.361,-39069.991,-46844.135,850.55728,168.57205,290.0254,0.000175856,0.18828331,683.039,1032.2438
851,14.899114,2.6,65,-300,67463.143,-39313.474,-46895.241,851.76237,194.76859,290.03559,0.000152377,0.19025679,660.98063,1064.3628
844,14.870327,5.599,65,-810,75816.153,-53320.34,-49629.76,843.00516,107.47834,290.03501,0.000275215,0.18681032,731.93425,955.31828
857,14.923511,3.602,65,0,62608.637,-30533.254,-45164.875,845.89082,171.23758,290.00213,0.000173224,0.18927642,674.70378,1029.175
864,14.952578,5.6,65,300,57801.295,-22038.504,-43479.078,843.52885,130.07466,290.0245,0.000229259,0.19030376,712.57268,981.90206
865,14.957246,1.599,65,600,50171.041,-12710.774,-41695.551,851.20467,235.70905,290.03481,0.000126103,0.19222349,611.7218,1100.6721
867,14.964638,3.6,65,600,50564.841,-13243.129,-41795.625,840.11055,150.68773,289.99259,0.000196921,0.18976312,685.51834,997.15843
868,14.968751,4.599,65,600,53017.805,-12799.089,-41670.306,840.76837,142.25296,290.01666,0.00020874,0.19009134,696.67933,990.66411
872,14.985201,3.601,65,810,46479.202,-7308.2418,-40635.361,849.56243,147.64258,289.97334,0.000201488,0.19207206,703.63588,1009.5762
870,14.977809,1.6,65,810,46112.826,-6483.8064,-40470.736,853.21415,225.45577,290.00298,0.000131662,0.18985476,621.59595,1088.3131
881,15.023742,2.6,90,-700,97570.78,-51375.061,-48806.226,845.79164,199.96301,290.01616,0.000148503,0.19037166,640.1801,1053.1532
875,14.999623,1.599,90,-1070,104109.3,-63387.339,-51162.487,842.33902,224.54552,290.02297,0.000132356,0.19143745,610.77387,1075.0342
884,15.03608,5.599,90,-700,98462.327,-52991.58,-49111.71,848.83302,124.10816,289.96279,0.000239573,0.19103059,726.62176,983.33784
879,15.015517,5.599,90,-1070,104334.04,-61876.934,-50773.169,846.73437,113.11508,289.99971,0.000260757,0.18371377,731.5035,964.99145
869,14.973141,5.6,65,600,53409.261,-13785.27,-41843.894,839.90156,120.16403,289.87545,0.000246287,0.18613168,717.21226,966.07057
880,15.020185,1.6,90,-700,98099.278,-52425.714,-49012.377,852.82028,234.49351,290.01087,0.000127195,0.19418481,616.34484,1104.4733
866,14.960803,2.6,65,600,50404.904,-13079.451,-41779.96,846.37239,200.99616,290.09454,0.000148434,0.1911487,646.86239,1063.9659
882,15.027577,3.6,90,-700,100837.37,-52891.423,-49037.416,846.48358,160.03863,290.00065,0.000185759,0.19100411,682.49536,1013.1814
876,15.003179,2.6,90,-1070,105258.97,-63710.543,-51112.656,839.17477,193.82013,289.98765,0.000153916,0.19463162,645.68767,1045.3729
863,14.948187,4.6,65,300,57719.969,-21710.489,-43428.589,844.56496,150.74266,290.00503,0.000197497,0.19284528,692.85805,1007.4046
874,14.993704,5.599,65,810,50147.072,-7130.5848,-40522.747,841.49358,112.38249,289.98676,0.000264385,0.19069502,725.8351,958.49823
885,15.040748,1.6,90,-300,91514.554,-40900.635,-46756.93,860.30743,241.52165,290.17297,0.000124133,0.19724746,615.34279,1115.9097
877,15.007014,3.599,90,-1070,105212.19,-63634.85,-51111.423,842.85355,145.39733,290.09331,0.000203721,0.1883504,691.32143,992.86039
871,14.981366,2.6,65,810,46266.966,-6854.6625,-40568.096,850.53906,196.16479,290.03171,0.00015226,0.19154492,655.40003,1061.3272
889,15.056643,5.601,90,-300,91463.941,-41023.199,-46763.138,843.11076,136.004,290.00875,0.000217652,0.18612821,715.81835,1002.1412
895,15.081874,1.599,90,300,81815.072,-23359.361,-43280.246,863.13592,240.22275,290.05081,0.000123977,0.19331049,625.76029,1127.0175
886,15.044305,2.601,90,-300,93026.08,-41211.67,-46773.458,850.53696,208.08645,289.98081,0.000142952,0.19184715,638.27438,1069.7862
878,15.011127,4.6,90,-1070,104893.05,-63039.792,-50997.123,841.00158,129.84578,290.12096,0.000228714,0.18874594,706.06729,974.19533
890,15.061311,1.6,90,0,86718.033,-32191.336,-45025.371,852.58054,238.16011,290.03528,0.000124731,0.1910551,607.54602,1098.2722
896,15.08543,2.601,90,300,82183.383,-23807.555,-43365.395,858.45389,207.63748,289.9941,0.000142756,0.18934222,644.97243,1075.2094
892,15.068703,3.599,90,0,86714.004,-32194.338,-45020.397,851.20457,168.15627,290.08333,0.000177016,0.18757579,671.18779,1018.6405
901,15.105993,2.601,90,700,72095.101,-11104.006,-40921.973,860.67793,200.46496,290.08557,0.000148433,0.19133462,658.49227,1073.7704
903,15.113941,4.601,90,700,72169.643,-11245.605,-40955.358,853.55212,147.57153,290.05581,0.00020167,0.19163674,702.743,1007.9237
897,15.089265,3.599,90,300,80508.264,-23325.852,-43307.505,853.7212,182.01597,290.01622,0.000164005,0.19486882,675.46608,1051.0289
888,15.052252,4.601,90,-300,91526.642,-40934.761,-46736.249,846.66793,150.39614,289.93297,0.000197466,0.18913374,698.82478,1012.5793
899,15.097768,5.6,90,300,81809.192,-23252.174,-43261.168,854.92146,136.47059,290.10598,0.000217764,0.19086492,717.04995,998.71773
891,15.064868,2.6,90,0,86717.416,-32198.655,-45033.348,853.06107,209.06435,290.14902,0.00014216,0.19132352,644.18411,1075.9573
873,14.989314,4.6,65,810,49746.899,-6725.3566,-40453.55,849.93209,133.32512,290.16413,0.000222225,0.18715317,715.50913,990.39996
900,15.102436,1.599,90,700,75541.419,-11615.886,-40948.985,859.36092,235.28482,289.88513,0.000126547,0.1930003,630.40951,1119.3178
887,15.04814,3.599,90,-300,92958.322,-41049.718,-46739.99,850.75195,171.36119,289.98833,0.000173322,0.18989249,673.42155,1026.629
902,15.109828,3.6,90,700,72307.05,-11378.776,-40977.93,855.47957,176.72108,289.95415,0.00016813,0.19122583,679.85848,1047.5355
908,15.134504,4.6,90,1070,71264.948,-2881.4907,-39227.05,861.28343,137.65747,290.05246,0.000216026,0.19123097,723.84733,1007.981
904,15.118332,5.599,90,700,72394.955,-11642.734,-41031.626,851.10823,129.73392,290.02018,0.000228644,0.18960332,723.07877,992.10304
883,15.031689,4.6,90,-700,100602.88,-52395.288,-48941.042,851.4541,145.74283,289.97183,0.000203977,0.19098253,700.01929,1000.5666
906,15.126557,2.6,90,1070,70323.327,-1083.0031,-38868.856,856.4722,179.05319,290.01403,0.000166608,0.19460732,681.79876,1052.1305
893,15.072815,4.6,90,0,86717.046,-32190.843,-45020.767,852.99832,158.29991,290.02309,0.000187974,0.19181966,693.06761,1022.1243
905,15.123,1.601,90,1070,65586.986,-1481.8579,-39048.94,867.37766,218.38194,290.02637,0.000137233,0.19599706,653.78067,1102.987
894,15.077206,5.599,90,0,86718.362,-32187.307,-45021.836,854.48979,133.36324,290.06118,0.000222839,0.19089273,720.01749,997.36635
916,15.168933,2.6,120,-1000,107374.18,-64122.063,-50719.185,856.73394,184.42171,289.98027,0.000161384,0.19114359,664.57947,1042.8953
898,15.093377,4.599,90,300,80718.116,-23650.866,-43367.697,858.38155,158.47606,290.16673,0.000187816,0.19298457,701.76278,1029.7322
912,15.152205,3.599,120,-1380,107374.18,-72628.775,-52225.764,859.98558,150.19301,290.00861,0.000197769,0.19038101,706.34772,1017.5008
922,15.193332,3.6,120,-500,107374.18,-48996.016,-47720.954,863.53769,185.91503,290.07744,0.000159593,0.18885533,672.77329,1056.3378
907,15.130392,3.6,90,1070,70651.221,-1756.0535,-39017.98,865.45315,163.45552,290.06142,0.000182185,0.19245234,706.22653,1045.3795
920,15.185939,1.6,120,-500,107374.18,-48449.351,-47664.667,868.95494,242.8163,290.07531,0.000122676,0.19306931,630.03559,1133.7523
929,15.222397,5.599,120,0,107374.18,-34162.715,-44868.929,859.78132,136.7958,290.03674,0.000216523,0.18756304,717.59658,999.81756
914,15.160708,5.6,120,-1380,107374.18,-72810.262,-52408.233,853.46073,116.44679,290.03112,0.000255904,0.19415136,742.21889,983.16495
923,15.197444,4.6,120,-500,107374.18,-48795.704,-47682.593,859.77732,146.66367,290.05442,0.000203101,0.19321485,714.9141,1018.9546
913,15.156318,4.6,120,-1380,107374.18,-74492.158,-52747.843,849.12961,132.81279,290.07894,0.000222948,0.18703683,714.05034,988.384
926,15.21006,2.599,120,0,107374.18,-34159.467,-44869.299,865.11602,208.63799,290.00941,0.000142361,0.19018914,649.15846,1080.589
924,15.201835,5.599,120,-500,107374.18,-48393.065,-47608.381,862.40956,128.25886,290.09842,0.000232805,0.19237312,728.66696,994.50476
918,15.17688,4.601,120,-1000,107374.18,-62937.168,-50498.562,856.44409,144.79666,290.03043,0.000206029,0.19316041,715.65485,1014.527
919,15.181271,5.599,120,-1000,107374.18,-63351.977,-50569.115,854.87618,122.81544,290.11973,0.000241698,0.18955811,731.59029,986.56122
915,15.165376,1.599,120,-1000,107374.18,-63651.581,-50516.57,866.1573,243.21938,290.00745,0.000122289,0.19103709,622.35461,1124.7767
910,15.144813,1.599,120,-1380,107374.18,-74738.434,-52642.177,865.40082,237.55866,289.96029,0.000125343,0.19308131,621.55311,1111.7903
909,15.138895,5.6,90,1070,64979.591,-495.8,-38830.167,860.99126,116.42766,289.98174,0.000254823,0.18974708,740.88167,981.35065
911,15.14837,2.6,120,-1380,107374.18,-75104.198,-52847.588,862.01253,177.62071,289.97379,0.00016746,0.19160404,677.76043,1043.9971
931,15.230622,2.599,120,500,104306.94,-19422.406,-41993.676,864.21531,196.98137,290.03965,0.00015075,0.19139563,673.45162,1082.2454
933,15.238569,4.599,120,500,106159.69,-19492.589,-41980.478,867.78164,156.99639,290.08755,0.000189237,0.19064691,711.45884,1035.9856
925,15.206502,1.601,120,0,107374.18,-34155.15,-44862.515,869.10371,238.30833,289.96748,0.000124849,0.19238951,631.61645,1122.5856
932,15.234456,3.6,120,500,104356.77,-20024.616,-42109.949,865.87271,170.9268,290.00867,0.00017355,0.18925305,688.37397,1042.1109
927,15.213894,3.599,120,0,107374.18,-34152.683,-44851.414,862.22931,170.79948,289.99026,0.000174312,0.19014372,692.87309,1046.2784
917,15.172767,3.601,120,-1000,107374.18,-63589.951,-50600.486,858.68846,159.32577,289.96999,0.000186229,0.18981716,700.57744,1030.7963
935,15.247627,1.6,120,1000,93972.029,-4200.8645,-39058.478,883.98263,239.56816,289.99237,0.000124873,0.19745335,650.47102,1149.3775
944,15.284084,5.599,120,1380,86745.471,6516.9529,-36957.093,868.95294,112.79079,290.04526,0.000263966,0.192076,757.25168,990.40488
941,15.271747,2.599,120,1380,87548.084,5574.3946,-37151.978,871.41261,193.14533,290.00929,0.000154138,0.19260372,312.3064,1441.9663
921,15.189497,2.601,120,-500,107374.18,-48334.97,-47637.243,864.5718,208.81616,290.05921,0.000142731,0.19445255,654.17853,1087.5992
937,15.255019,3.599,120,1000,94441.075,-5426.7045,-39282.843,869.52137,169.12866,289.98977,0.000175584,0.18974904,692.86317,1040.9853
942,15.275582,3.599,120,1380,92781.615,6623.563,-36811.67,867.47979,149.36523,289.97938,0.000199844,0.19389097,716.38586,1026.3717
939,15.263522,5.599,120,1000,98606.396,-5185.5253,-39149.507,868.48452,116.29951,290.04246,0.000255939,0.19265735,746.52557,986.1916
928,15.218006,4.599,120,0,107374.18,-34164.277,-44859.061,860.5378,150.72957,289.95722,0.000196861,0.18830604,709.84192,1020.7338
934,15.242959,5.6,120,500,106214.04,-19871.546,-42062.708,871.05391,135.84143,289.98179,0.000217647,0.18660531,731.78405,1014.1553
945,15.290002,1.601,120,-1380,107374.18,-74867.823,-52662.282,873.86071,238.6562,289.97235,0.000123949,0.18646003,630.02081,1123.8277
930,15.227065,1.6,120,500,106282.13,-20200.876,-42101.479,872.83491,246.60472,289.93716,0.000121082,0.19340094,622.30932,1134.62
950,15.310565,1.599,120,-1000,107374.18,-62029.758,-50331.594,872.67941,229.51153,290.05827,0.000129799,0.19344307,638.16178,1112.0099
949,15.305898,5.599,120,-1380,107374.18,-73964.281,-52650.77,864.67119,111.26458,290.04029,0.000266848,0.1896712,753.87483,984.46861
943,15.279694,4.6,120,1380,93246.919,4708.8849,-37187.214,868.61487,135.12819,290.0356,0.00021984,0.18997634,729.79888,1008.5345
957,15.33852,3.6,120,-500,107374.18,-48452.846,-47617.961,874.92072,159.13779,290.06411,0.000186904,0.19142369,709.98876,1037.6678
940,15.268191,1.6,120,1380,94147.636,3072.6365,-37505.896,876.62613,228.26065,290.05992,0.000130528,0.19404239,654.86506,1127.1955
947,15.297394,3.6,120,-1380,107374.18,-72164.668,-52150.03,868.33165,145.82755,289.98761,0.000203328,0.18974362,718.1891,1019.2756
958,15.342633,4.599,120,-500,107374.18,-49008.351,-47794.632,873.15888,152.5646,289.98939,0.000195786,0.19385359,722.86463,1036.701
936,15.251184,2.601,120,1000,94706.516,-5931.6774,-39386.288,876.94883,196.78837,290.1809,0.000151384,0.19208555,683.3977,1089.7437
938,15.259132,4.601,120,1000,94897.621,-6430.8531,-39491.46,868.57423,136.09483,290.04067,0.000217772,0.18769435,725.69048,1006.7843
963,15.363196,4.6,120,0,107374.18,-34139.238,-44867.613,868.81786,158.24898,290.08895,0.000187848,0.19145717,705.01786,1032.2852
960,15.351691,1.601,120,0,107374.18,-34140.842,-44863.461,879.13087,233.30616,290.04355,0.000127216,0.18955998,639.27143,1119.8296
948,15.301507,4.601,120,-1380,107374.18,-73553.705,-52569.404,865.29585,132.88298,289.97357,0.000222913,0.18659042,731.04292,1006.6944
953,15.322069,4.599,120,-1000,107374.18,-63150.02,-50537.457,868.68288,142.65317,290.07028,0.000208714,0.19185779,500.79768,1246.2528
954,15.32646,5.599,120,-1000,107374.18,-62170.371,-50344.339,869.2969,122.69084,290.03959,0.000242702,0.19338092,751.50011,1008.3383
969,15.388151,5.601,120,500,104057.41,-19131.97,-41954.74,862.42451,132.98504,290.04996,0.000223329,0.19023248,727.02024,1002.4343
968,15.38376,4.599,120,500,106113.8,-19834.83,-42042.438,868.81954,151.51147,289.96582,0.000195763,0.18909127,716.05461,1029.3797
964,15.367587,5.599,120,0,107374.18,-34130.933,-44858.856,865.67877,126.19473,290.08053,0.000236679,0.19720627,742.63411,1003.3255
974,15.408713,5.601,120,1000,94330.268,-4636.2711,-39124.468,867.71141,126.1178,289.91659,0.000236037,0.19329027,742.73577,1002.7895
972,15.400211,3.599,120,1000,94899.43,-6457.9478,-39475.425,869.65824,161.57633,289.9673,0.000183407,0.18752956,707.63254,1042.7715
952,15.317957,3.599,120,-1000,107374.18,-63829.405,-50671.204,868.81133,150.52123,290.01049,0.000197341,0.19014852,720.70389,1033.5688
975,15.413382,1.602,120,1380,87512.395,6067.1151,-37026.002,871.1035,228.70235,290.00647,0.000130045,0.19127399,642.16164,1115.1717
965,15.372255,1.6,120,500,104191.9,-20040.569,-42132.028,871.88398,215.90697,289.94352,0.000137419,0.18954347,652.79038,1101.3611
946,15.293559,2.599,120,-1380,107374.18,-73708.911,-52455.309,873.36481,190.6768,289.9854,0.000155678,0.19017123,675.26475,1070.1999
951,15.314122,2.599,120,-1000,107374.18,-63098.912,-50436.684,869.20257,199.13095,290.00657,0.000149151,0.19062279,667.33567,1082.6946
961,15.355249,2.599,120,0,107374.18,-34143.391,-44863.049,873.07591,206.98558,289.95762,0.000143688,0.19249,665.43152,1093.6998
967,15.379648,3.599,120,500,104261.3,-20131.926,-42143.416,859.12434,174.39506,289.97309,0.000170403,0.1915723,679.64029,1041.2587
980,15.435196,1.6,15,-290,19024.289,-35657.327,-47082.561,872.13719,221.18159,289.98222,0.000134715,0.19262761,646.2796,1103.3265
955,15.331128,1.599,120,-500,107374.18,-49087.291,-47726.422,880.10665,245.00363,290.03389,0.000121863,0.19696923,634.15603,1142.652
977,15.420774,3.6,120,1380,87445.255,5526.208,-37146.181,867.80638,154.01405,290.03542,0.000193034,0.19104648,711.38156,1028.6689
979,15.429277,5.6,120,1380,93306.208,5482.0087,-37032.909,867.46789,114.95575,290.01684,0.00025743,0.18682928,744.23194,981.45493
959,15.347023,5.599,120,-500,107374.18,-48441.581,-47661.954,872.62076,132.2626,290.04718,0.000224325,0.18667722,739.07812,1013.0229
956,15.334685,2.6,120,-500,107374.18,-48407.743,-47611.341,878.69941,209.16839,290.07796,0.000142572,0.19359861,670.45301,1104.85
970,15.392819,1.6,120,1000,94178.881,-5063.9479,-39211.097,870.67467,214.88552,289.97116,0.000138631,0.19304104,652.83665,1095.7795
973,15.404323,4.6,120,1000,99018.908,-6632.6043,-39436.901,872.4981,145.67318,290.04478,0.000203779,0.18943785,733.40678,1037.169
971,15.396375,2.599,120,1000,94600.768,-6233.3372,-39443.561,865.751,187.20896,290.10022,0.000159223,0.19385189,683.83587,1071.2045
962,15.359084,3.601,120,0,107374.18,-34135.291,-44860.13,871.1892,185.3357,290.0398,0.000160259,0.19080258,680.70654,1064.9399
978,15.424887,4.599,120,1380,87977.7,4232.4465,-37396.818,864.71257,131.51337,290.00167,0.000225801,0.18927609,733.04731,1006.3971
984,15.45109,5.6,15,-290,18892.433,-35579.619,-47065.539,866.15351,100.50476,290.03578,0.000293525,0.18547142,761.98539,971.42876
966,15.375813,2.599,120,500,104225.57,-19679.662,-42038.08,870.5179,189.53662,290.02391,0.000156975,0.19247806,675.971,1069.5442
983,15.4467,4.599,15,-290,20123.495,-35494.388,-47050.409,862.74574,119.69597,290.19707,0.000247615,0.18935062,742.1038,990.9265
981,15.438753,2.599,15,-290,18932.109,-35413.844,-47028.782,866.1075,182.1712,289.8774,0.000163114,0.19024437,683.27063,1060.8708
990,15.47632,1.599,15,-100,15853.222,-30085.183,-45986.805,873.76184,240.40469,289.97303,0.000123702,0.19126832,637.48543,1134.7671
992,15.483712,3.6,15,-100,16271.442,-30085.882,-45965.384,862.75111,173.46001,290.05098,0.000171735,0.19352296,693.2728,1052.5151
982,15.442587,3.6,15,-290,20346.256,-35792.307,-47103.982,867.27711,147.38973,290.10091,0.000201299,0.18754002,716.51167,1021.3065
988,15.467262,4.599,15,-200,18322.951,-33015.691,-46540.747,861.42356,136.92136,289.99591,0.000217082,0.19184318,724.98849,1008.8297
989,15.471652,5.6,15,-200,17497.611,-33141.421,-46577.586,863.53401,115.3768,290.02529,0.000256975,0.18839509,744.43946,984.2373
995,15.496884,1.601,15,0,14344.347,-27244.348,-45446.924,870.6514,232.28242,290.14811,0.000129034,0.1952129,633.18608,1113.723
987,15.463149,3.6,15,-200,18356.295,-33041.388,-46542.392,866.50842,161.41494,290.1808,0.000185036,0.19430314,701.91904,1034.7173
1000,15.517447,1.599,15,100,12420.048,-24427.114,-44894.996,880.38724,243.58438,290.2161,0.000122436,0.19460552,639.19385,1142.4223
986,15.459315,2.599,15,-200,18515.574,-33267.602,-46608.751,869.40314,179.24098,290.12146,0.000165885,0.19087528,685.38381,1055.1313
991,15.479877,2.6,15,-100,16332.169,-30160.382,-45978.129,870.59244,199.67001,289.96317,0.000149027,0.19201024,663.60044,1075.8137
994,15.492215,5.599,15,-100,16258.409,-30021.291,-45968.837,864.50168,129.68341,290.20618,0.000228258,0.18712055,727.76441,995.07397
1003,15.528952,4.601,15,100,12856.976,-24403.473,-44859.144,874.87282,149.10616,290.04926,0.000199627,0.19238417,726.9349,1035.6813
976,15.416939,2.6,120,1380,87490.44,6082.2865,-37017.573,870.82017,197.05672,289.99029,0.000150796,0.18930426,673.81576,1084.7297
997,15.504276,3.601,15,0,14355.366,-27238.304,-45429.779,867.91377,168.37426,290.00893,0.000176563,0.19008111,701.06805,1050.3259
998,15.508389,4.599,15,0,14349.24,-27231.191,-45438.577,869.5398,153.36302,290.23678,0.000197648,0.19460379,716.83621,1035.8911
1004,15.533342,5.6,15,100,12316.151,-24264.833,-44864.447,872.10034,125.07852,290.14842,0.000236894,0.18783178,740.46841,999.38007
1007,15.5454,3.6,15,200,10546.033,-21797.036,-44367.408,879.94399,161.35664,289.99805,0.000184852,0.19233987,708.72598,1040.1831
1001,15.521004,2.6,15,100,12816.766,-24341.266,-44856.677,875.65151,208.30811,290.05703,0.000142516,0.18800153,669.35956,1105.095
999,15.512779,5.601,15,0,14340.77,-27240.196,-45426.407,870.21815,135.66591,290.05161,0.000218838,0.18976847,728.35016,1009.2357
1024,15.616834,5.601,25,-300,30161.986,-36705.346,-47080.464,877.44209,123.52715,290.00559,0.000241346,0.19380598,758.56423,1013.9408
1016,15.583934,2.6,25,-400,30540.079,-39785.187,-47715.444,880.9223,178.40561,290.16235,0.000167029,0.19196929,701.31755,1071.642
1015,15.580378,1.599,25,-400,32333.718,-39618.342,-47649.085,888.13298,217.73461,290.08786,0.000137431,0.19778608,675.21028,1124.1231
1020,15.600939,1.599,25,-300,29954.274,-36386.007,-47019.943,883.20878,219.07246,290.0811,0.000136675,0.19684025,667.30058,1118.3257
1017,15.587769,3.6,25,-400,30486.959,-39298.674,-47616.768,875.37534,153.65638,290.07969,0.000193428,0.18884511,723.47785,1042.9161
1009,15.553901,5.6,15,200,10627.728,-21857.063,-44367.12,872.68457,114.53806,290.01534,0.000260781,0.19657782,759.70519,996.95137
1014,15.574459,5.599,15,290,8636.1246,-18564.543,-43742.707,875.32365,103.14628,290.06404,0.000287916,0.19010855,771.36171,984.18374
1023,15.612444,4.602,25,-300,30165.275,-36814.877,-47100.322,884.67246,142.37654,290.01105,0.000207404,0.18443496,733.47349,1027.476
993,15.487824,4.602,15,-100,15926.941,-30177.938,-45987.791,865.03422,150.21394,290.08475,0.000197918,0.19152929,719.45967,1031.4393
1013,15.570069,4.601,15,290,10196.105,-19005.829,-43790.277,878.15898,126.25156,290.02702,0.00023453,0.18703155,746.13383,1006.6035
996,15.500441,2.6,15,0,14342.045,-27241.84,-45450.747,873.7331,212.9314,290.03615,0.000139981,0.19335616,659.69321,1102.8421
1011,15.562124,2.6,15,290,9067.954,-19485.352,-43919.46,876.42146,185.63636,290.05224,0.000160717,0.19515778,687.2657,1071.4616
1019,15.596271,5.599,25,-400,32172.794,-39470.411,-47617.59,874.43367,97.589324,290.04002,0.00030466,0.19094268,777.3206,979.64909
1018,15.591881,4.599,25,-400,32385.235,-39876.791,-47691.597,878.22089,131.72703,290.0053,0.000225467,0.19024393,747.6292,1021.2092
1010,15.558568,1.6,15,290,8714.4896,-18803.831,-43778.888,888.2808,232.10189,289.98136,0.000127717,0.18852627,652.27892,1135.4484
985,15.455758,1.6,15,-200,17426.154,-32983.868,-46550.409,874.56654,233.72723,289.97861,0.000128472,0.19170325,644.18515,1131.0068
1006,15.541566,2.601,15,200,11538.422,-21855.46,-44356.554,876.92588,191.66282,289.95496,0.00015491,0.18958087,686.96784,1083.1029
1008,15.549511,4.601,15,200,10405.379,-21472.31,-44299.034,875.36387,136.76909,289.99599,0.00021656,0.18784281,730.73523,1013.6486
1022,15.608331,3.599,25,-300,30301.037,-36988.3,-47134.9,882.48537,170.92414,290.05139,0.000174491,0.1948213,713.60505,1067.1727
1002,15.524839,3.599,15,100,12785.107,-24360.343,-44849.893,871.99221,182.30475,290.02015,0.00016306,0.19178828,683.75873,1061.817
1012,15.565957,3.6,15,290,8916.9391,-19025.482,-43823.498,876.73047,145.18776,290.00074,0.000204521,0.1896843,724.61554,1024.041
1005,15.538009,1.601,15,200,10560.67,-21782.07,-44351.99,880.92904,228.34555,290.04315,0.000130688,0.19335423,647.30022,1118.2957
1021,15.604496,2.599,25,-300,28770.082,-36721.546,-47114.343,878.81617,199.77497,290.03066,0.000149093,0.19259436,677.0586,1089.103
1035,15.662629,1.601,25,150,21094.505,-23495.368,-44509.337,886.35007,225.70658,289.95262,0.000132199,0.19530595,667.5499,1134.9753
1045,15.703754,1.6,25,400,16132.145,-15875.178,-43048.645,884.78606,227.30143,290.13485,0.000130723,0.19080428,660.47898,1133.2079
1036,15.666186,2.599,25,150,21078.018,-23490.435,-44521.055,882.47905,195.15796,290.05533,0.000152752,0.19387957,681.7224,1084.2675
1043,15.694696,4.599,25,300,18348.237,-19596.609,-43761.99,878.58454,142.10063,290.10993,0.000209086,0.19094477,737.83674,1032.8097
1051,15.729124,2.599,40,-550,50014.064,-45148.474,-48448.936,886.52011,184.73282,290.16858,0.000161074,0.19158709,698.71437,1079.4169
1052,15.732959,3.599,40,-550,49670.753,-44663.687,-48359.552,881.37576,153.46101,290.10267,0.000193751,0.1911342,728.33508,1045.7861
1034,15.657961,5.6,25,0,24075.335,-27923.155,-45373.328,877.99021,142.0862,290.05723,0.000209425,0.19243851,734.28631,1029.946
1025,15.621503,1.602,25,-150,27041.611,-32252.886,-46227.944,880.49747,223.20915,289.93705,0.000134009,0.19725509,662.43288,1125.6883
1040,15.683191,1.601,25,300,18249.972,-19173.125,-43667.796,885.49221,220.18488,290.03065,0.000135012,0.19134145,657.71629,1111.9201
1047,15.711146,3.6,25,400,16584.409,-16601.843,-43171.579,884.43883,148.38128,290.05565,0.000199503,0.18703291,732.67186,1041.3382
1041,15.686748,2.6,25,300,18349.923,-19418.828,-43717.915,881.50547,186.56566,290.14013,0.000159306,0.19179405,691.08705,1079.1857
1030,15.642066,1.6,25,0,24076.157,-27918.797,-45379.084,882.39629,249.22982,290.07339,0.000119357,0.19201283,628.60953,1142.8652
1039,15.678523,5.6,25,150,21018.196,-23375.806,-44496.139,878.95252,136.67525,290.07461,0.000217525,0.19162237,741.53506,1024.6771
1028,15.633008,4.6,25,-150,26409.51,-32262.301,-46227.903,874.30438,143.85126,290.06024,0.000206838,0.19172768,730.65231,1028.8931
1049,15.71965,5.599,25,400,18312.919,-16425.912,-43093.584,884.66361,106.84307,289.99763,0.000277615,0.18902662,771.78444,991.18526
1054,15.741463,5.599,40,-550,49138.108,-44088.859,-48241.84,880.47979,98.828093,290.08786,0.000300126,0.1890927,780.56229,986.62963
1055,15.74613,1.6,40,-400,44600.819,-40246.908,-47534.25,889.94409,233.19477,290.05487,0.000127703,0.19333645,656.15544,1138.8951
1037,15.670021,3.599,25,150,21197.704,-23712.003,-44557.976,879.88577,170.6413,290.0773,0.000174099,0.19053448,708.39423,1061.5856
1056,15.749687,2.599,40,-400,46762.933,-40802.207,-47606.901,878.55443,194.60981,290.05732,0.000153458,0.19611654,683.32906,1084.2871
1050,15.725568,1.6,40,-550,47066.034,-44512.467,-48380.356,888.08644,229.59894,290.13158,0.00012949,0.19179678,662.11748,1138.3169
1038,15.674133,4.599,25,150,21809.493,-23591.783,-44521.425,876.88545,147.99166,290.07612,0.000201378,0.19289556,728.11258,1033.9278
1032,15.649458,3.6,25,0,24050.789,-27896.965,-45370.203,880.88061,173.07445,290.02307,0.00017223,0.19625747,715.66369,1074.6494
1046,15.707312,2.599,25,400,16387.51,-16266.592,-43134,882.17635,179.70045,290.00151,0.000166402,0.19435176,702.7333,1075.8526
1026,15.62506,2.599,25,-150,27031.085,-32245.485,-46224.696,877.38008,192.02164,290.07251,0.000154963,0.19255757,685.409,1084.9041
1048,15.715259,4.6,25,400,16738.096,-16745.909,-43193.493,884.23879,119.99956,290.09823,0.000248507,0.19052541,765.23267,1012.1714
1044,15.699086,5.599,25,300,18044.521,-18828.295,-43601.148,879.25437,121.32673,290.09858,0.000245853,0.19248048,759.2823,1010.1722
1033,15.65357,4.599,25,0,24070.401,-27911.438,-45373.492,879.0797,161.59698,290.03717,0.000183711,0.19017137,711.65833,1046.4528
1031,15.645623,2.599,25,0,24065.097,-27901.447,-45380.852,879.42735,196.04897,290.07293,0.000151987,0.19340415,679.17698,1085.2473
1027,15.628896,3.6,25,-150,27142.383,-32421.004,-46250.599,876.62424,166.06865,290.05273,0.000179179,0.19045472,704.94419,1049.7326
1029,15.637398,5.599,25,-150,27149.784,-32491.188,-46271.279,876.49326,136.25251,290.01703,0.000218403,0.19087119,734.71986,1016.1791
1053,15.737072,4.6,40,-550,49663.558,-44651.394,-48373.696,881.25553,117.3741,290.05021,0.00025586,0.18799785,756.02751,1003.3058
1042,15.690584,3.6,25,300,18332.202,-19382.071,-43719.477,881.44251,157.09276,290.02995,0.000189021,0.18992671,718.22319,1044.0697
1060,15.766693,1.601,40,-200,41464.773,-34431.936,-46392.404,890.74963,234.23785,290.10039,0.000127197,0.19212362,661.38626,1145.4117
1058,15.757634,4.599,40,-400,44565.871,-40317.626,-47550.491,884.22278,147.69352,290.02824,0.000201385,0.19114819,738.7114,1045.5714
1059,15.762024,5.6,40,-400,46929.244,-40997.133,-47645.59,879.69046,120.62919,290.10366,0.000245713,0.18856656,759.94747,1010.598
1063,15.778198,4.599,40,-200,42541.04,-34629.946,-46404.122,871.0956,134.80081,290.09773,0.000220029,0.18874953,732.11791,1009.973
1062,15.774084,3.601,40,-200,42445.406,-34610.457,-46410.043,879.84513,157.39139,290.11607,0.000188783,0.18993787,715.76797,1040.7674
1057,15.753522,3.599,40,-400,46408.029,-40276.059,-47495.849,885.56149,152.25638,290.10335,0.00019521,0.191288,738.78092,1054.6433
1065,15.787257,1.599,40,0,38619.617,-28908.145,-45293.112,883.45231,209.63109,290.06799,0.000141929,0.19212085,669.03578,1103.7521
1067,15.794648,3.599,40,0,38613.778,-28904.527,-45288.466,879.1832,177.30511,290.07857,0.000168863,0.19460701,699.90716,1066.5878
1066,15.790813,2.6,40,0,38614.272,-28915.258,-45315.602,887.08117,205.68498,290.12813,0.000144618,0.18956275,680.40435,1107.4441
1061,15.770249,2.599,40,-200,42559.171,-34694.249,-46425.461,880.4103,181.96672,290.03106,0.000163484,0.19204532,693.74679,1070.2835
1064,15.782588,5.601,40,-200,42547.741,-34554.418,-46388.909,875.79048,116.97765,290.05548,0.00025359,0.18955267,754.24846,995.66063
1078,15.839884,4.6,40,400,30685.133,-16890.469,-42949.64,879.81364,139.6096,290.05813,0.000213525,0.19070977,734.39734,1022.7744
1069,15.803151,5.599,40,0,38619.74,-28911.846,-45306.598,877.64972,120.78943,290.14327,0.000245832,0.18932825,752.85627,1001.6993
1072,15.815208,3.601,40,200,34652.97,-22982.501,-44139.672,878.42704,180.64736,290.06731,0.000164331,0.18884784,691.27503,1063.2704
1089,15.886649,5.599,65,-810,78890.795,-53719.114,-49665.9,880.06454,106.78469,290.07904,0.00027912,0.19307004,773.04576,992.18656
1075,15.82838,1.599,40,400,31248.078,-17572.812,-43099.998,883.74858,207.64576,290.13766,0.00014283,0.19019896,674.15379,1103.6947
1076,15.831936,2.6,40,400,32709.262,-17437.338,-43028.54,882.89956,195.47537,290.1479,0.000153064,0.19711574,695.77252,1102.076
1091,15.894874,2.6,65,-600,72083.34,-47996.512,-48598.513,881.67225,200.89492,290.06061,0.000147957,0.19014869,678.15873,1094.1241
1071,15.811374,2.6,40,200,34885.434,-23396.94,-44223.218,878.94925,181.71494,290.12137,0.000164099,0.19452864,697.87592,1075.0029
1074,15.823712,5.599,40,200,34689.521,-23037.061,-44151.061,878.95525,119.10571,290.20203,0.000249667,0.19117582,756.98522,1002.7825
1077,15.835771,3.602,40,400,30784.055,-17155.865,-42990.426,881.85176,167.11622,290.0161,0.000178301,0.19308982,710.40978,1056.772
1093,15.902822,4.601,65,-600,74813.433,-48296.24,-48616.973,883.97831,151.37257,290.08602,0.000198361,0.19812376,734.8663,1045.3357
1090,15.891317,1.599,65,-600,74503.178,-47391.053,-48435.409,885.02864,221.48005,290.07774,0.000135135,0.19746573,669.0492,1127.6983
1081,15.852499,2.599,40,550,31045.547,-13228.821,-42194.111,885.81733,188.9972,290.13459,0.000157398,0.19138742,689.8439,1080.3177
1094,15.907212,5.599,65,-600,74739.014,-48063.776,-48575.447,881.70773,118.80772,290.12094,0.000251592,0.19215553,763.0944,1008.0167
1095,15.911881,1.6,65,-300,68684.799,-39027.437,-46820.658,890.12813,227.98978,290.12712,0.000131751,0.19800539,664.20046,1133.6379
1085,15.870754,1.599,65,-810,78885.861,-53538.784,-49620.098,890.20668,212.38236,289.97671,0.000140149,0.19202872,669.84457,1107.8524
1097,15.919272,3.6,65,-300,67123.779,-39147.904,-46876.163,884.98,182.71985,290.04913,0.000162797,0.19166204,703.31697,1082.077
1096,15.915438,2.599,65,-300,68547.35,-39079.736,-46806.268,889.35829,197.85889,290.08148,0.000150077,0.19000453,691.35761,1102.0363
1068,15.798761,4.599,40,0,38627.963,-28911.064,-45293.647,872.87913,136.66376,290.02605,0.000216989,0.18957146,732.23574,1016.0875
1092,15.898709,3.601,65,-600,74954.869,-48412.925,-48624.415,882.48631,158.94121,290.06286,0.000187248,0.19038117,719.21013,1051.002
1087,15.878146,3.599,65,-810,79478.866,-54799.123,-49881.343,881.04348,165.04521,290.25161,0.000180021,0.19088003,714.75532,1056.2043
1070,15.807817,1.599,40,200,34572.384,-22820.838,-44110.193,887.36818,243.68224,290.06011,0.000122539,0.1960661,643.43244,1149.7696
1073,15.819321,4.601,40,200,34572.384,-22914.991,-44133.341,879.67941,152.42287,290.02867,0.000194658,0.18873116,721.15077,1036.4654
1088,15.882259,4.6,65,-810,78810.621,-53416.837,-49609.12,880.0757,125.04443,290.08439,0.000237245,0.18906823,749.25866,1008.4888
1098,15.923385,4.6,65,-300,68819.039,-39585.079,-46920.855,882.55896,138.58053,290.04503,0.000214369,0.19053479,738.22322,1024.999
1086,15.874312,2.599,65,-810,75299.663,-53775.689,-49755.695,884.36029,191.33745,290.26534,0.000155806,0.19322951,688.11741,1083.6907
1099,15.927775,5.6,65,-300,68759.875,-39350.847,-46865.967,879.36071,129.0493,290.05754,0.000229996,0.18981683,747.11953,1014.537
1079,15.844274,5.6,40,400,30971.909,-17407.406,-43057.937,877.23879,111.11676,290.06523,0.000266902,0.18837801,759.71322,989.94334
1080,15.848942,1.599,40,550,30532.268,-12774.502,-42085.938,886.51042,225.87251,290.10635,0.000131706,0.19059774,657.37529,1128.4833
1083,15.860446,4.599,40,550,28111.545,-12974.114,-42200.279,877.77311,120.55569,290.10716,0.000246452,0.191163,754.36509,1003.9884
1084,15.864837,5.6,40,550,28432.118,-13463.916,-42276.136,879.33786,101.63853,289.94089,0.000290608,0.18550261,777.19624,988.32902
1082,15.856334,3.599,40,550,28090.083,-12842.629,-42155.258,880.97399,145.3232,289.99876,0.000204148,0.18906363,726.92449,1025.7624
1103,15.943948,4.601,65,0,62790.653,-30541.97,-45160.887,882.57559,147.10021,290.06954,0.000202647,0.19367869,731.33864,1036.0452
1100,15.932443,1.601,65,0,62809.073,-30548.548,-45167.958,893.80533,232.85585,290.13047,0.000128162,0.19453837,657.77962,1142.6951
1106,15.956564,2.6,65,300,56917.485,-21821.171,-43448.488,890.0318,201.56548,290.02858,0.000147844,0.19341287,691.80247,1111.7733
1111,15.977129,2.599,65,600,51606.491,-13952.772,-41923.41,887.5517,193.6213,290.05369,0.000153984,0.19427922,696.64084,1096.6723
1119,16.010029,5.599,65,810,47273.214,-6394.5462,-40449.315,885.76416,107.77288,290.12114,0.000276463,0.1904514,772.74744,995.74751
1116,15.997692,2.599,65,810,47915.514,-7743.0318,-40705.544,888.06896,182.62257,290.08123,0.000163166,0.19370559,708.17784,1085.7514
1101,15.936001,2.6,65,0,62802.001,-30555.044,-45175.935,888.92377,201.83928,290.16524,0.00014724,0.19088274,679.72089,1098.0771
1110,15.973572,1.6,65,600,51594.649,-13514.241,-41835.26,891.99589,225.16603,290.08243,0.000132334,0.19365309,660.27129,1124.3146
1113,15.985076,4.6,65,600,51235.345,-13171.014,-41788.142,885.99305,139.64836,290.08885,0.000212732,0.19089967,742.13836,1032.296
1114,15.989466,5.6,65,600,51129.72,-12776.845,-41707.557,883.83354,117.74408,290.19084,0.000252682,0.1910097,763.19078,1008.1223
1117,16.001526,3.599,65,810,51521.918,-7671.122,-40618.051,886.43093,158.61646,290.04799,0.000187749,0.19306356,722.63168,1050.1865
1108,15.964512,4.601,65,300,57026.564,-21980.737,-43494.414,883.7311,150.59278,290.18021,0.000197389,0.19032968,728.36108,1039.8409
1102,15.939836,3.6,65,0,62789.995,-30545.465,-45162.408,889.4621,177.13863,290.06319,0.000168008,0.19052592,716.69473,1084.5174
1109,15.968903,5.601,65,300,57139.877,-22119.5,-43507.858,882.94673,129.31737,289.95579,0.000230375,0.19320105,750.31723,1017.0767
1124,16.031842,5.599,90,-1070,105075.93,-63871.674,-51185.101,883.96757,107.08882,290.10731,0.000277474,0.19108016,778.73729,999.78796
1105,15.953007,1.6,65,300,56870.285,-21766.406,-43447.543,891.40945,231.05708,290.00377,0.000129778,0.19872969,665.79139,1143.7137
1126,16.040067,2.6,90,-700,99963.004,-51856.6,-48863.211,887.11497,188.01617,290.19488,0.000158396,0.19295717,702.63924,1092.0981
1133,16.068577,4.6,90,-300,92711.013,-41027.845,-46738.716,885.52274,162.36643,290.12426,0.00018342,0.19202018,719.8988,1056.3234
1132,16.064463,3.6,90,-300,92818.817,-41189.139,-46779.461,889.05275,163.47481,290.04032,0.000181161,0.18775718,728.05746,1068.7809
1104,15.948338,5.599,65,0,62804.057,-30543.327,-45165.368,881.763,134.2416,290.06033,0.00022132,0.19088041,742.29038,1019.8106
1115,15.994135,1.6,65,810,47657.229,-7337.228,-40628.124,891.69962,215.78846,290.09273,0.000137989,0.19285225,669.79008,1115.5029
1125,16.03651,1.601,90,-700,100311.7,-52443.928,-48974.962,883.63487,215.72208,290.12348,0.00013836,0.19485491,670.89,1117.4837
1122,16.023339,3.599,90,-1070,105031.56,-63748.945,-51154.963,885.99937,152.96421,290.04745,0.00019456,0.19194809,730.70876,1047.271
1121,16.019505,2.6,90,-1070,104782.03,-63266.172,-51061.591,888.82649,181.97774,290.10033,0.000163169,0.19056663,707.28496,1085.5938
1120,16.015948,1.6,90,-1070,104987.53,-63613.759,-51132.309,896.64214,216.06728,290.11651,0.000136911,0.18601368,680.41914,1130.6617
1107,15.960399,3.599,65,300,57079.561,-21979.011,-43494.989,886.11466,172.87846,290.1235,0.000172826,0.19603243,717.36569,1074.8666
1127,16.043902,3.599,90,-700,99781.89,-51666.443,-48832.334,885.7052,160.67855,290.05094,0.000184867,0.19169929,723.41192,1055.9012
1134,16.072967,5.598,90,-300,92700.446,-40886.615,-46717.829,886.90461,124.18763,290.00863,0.000238717,0.18834611,760.75129,1018.5113
1136,16.081193,2.601,90,0,86898.694,-32197.01,-45029.606,889.70194,191.62534,290.092,0.000155557,0.19462376,703.70963,1103.4823
1128,16.048014,4.599,90,-700,97141.493,-51882.215,-48927.104,883.259,149.63402,290.12018,0.000199128,0.19399838,737.42718,1047.593
1137,16.085028,3.599,90,0,86906.424,-32199.724,-45026.564,887.88577,174.65478,290.0779,0.000169984,0.19021852,714.95004,1078.3934
1118,16.005639,4.6,65,810,47096.708,-6346.3595,-40439.078,887.8147,137.17133,290.06992,0.000215584,0.18641249,748.89372,1033.3588
1112,15.980963,3.599,65,600,50902.23,-12362.12,-41618.255,888.12887,165.29234,290.04722,0.000180052,0.19232973,718.59767,1062.5437
1135,16.077635,1.6,90,0,86893.02,-32205.233,-45034.499,891.02074,219.13298,290.1612,0.000136255,0.1952978,666.99149,1120.0085
1123,16.027452,4.599,90,-1070,103036.19,-62530.42,-51019.818,886.80554,137.36483,290.0733,0.00021652,0.19228833,746.06132,1029.7064
1131,16.060629,2.599,90,-300,92960.871,-41360.259,-46825.345,892.07833,215.21784,290.09482,0.000138224,0.19197708,682.03737,1128.1343
1130,16.057073,1.599,90,-300,92636.141,-40775.276,-46696.491,890.32523,218.18005,290.02302,0.000135494,0.18645564,671.44672,1126.0987
1129,16.052405,5.599,90,-700,100569.29,-52860.011,-49050.49,875.96178,115.91475,290.10885,0.00025729,0.1919354,758.1913,997.89961
1139,16.09353,5.601,90,0,86900.092,-32205.521,-45018.464,885.74437,124.7863,290.10566,0.000239221,0.18961431,763.06974,1022.7383
1141,16.101756,2.599,90,300,81174.702,-23658.184,-43365.066,895.68899,200.27262,290.12545,0.000148212,0.18896295,698.05995,1115.2229
1140,16.098198,1.6,90,300,81142.426,-23481.349,-43334.394,899.83449,221.81359,290.05303,0.000134877,0.19557169,675.94115,1137.6851
1146,16.122318,2.602,90,700,76861.178,-12021.032,-41050.992,894.11192,193.6136,290.14878,0.000153898,0.19292784,696.21112,1095.4656
1142,16.10559,3.599,90,300,82454.867,-23462.477,-43308.944,893.68541,174.29364,290.09872,0.0001711,0.19286013,717.44976,1080.3785
1150,16.139323,1.599,90,1070,67506.077,-2305.9646,-39188.936,895.7789,216.81153,290.09083,0.000137782,0.19547664,677.9014,1124.735
1138,16.08914,4.599,90,0,86875.053,-32217.444,-45047.08,888.59886,145.43178,290.14461,0.000205198,0.19400602,746.2773,1047.5712
1148,16.130265,4.6,90,700,73221.699,-11696.266,-41042.81,895.79017,136.47609,290.0815,0.000217199,0.18820958,751.49533,1031.7067
1149,16.134655,5.601,90,700,73714.219,-12370.755,-41160.645,892.35481,118.89056,290.32586,0.00025199,0.19657849,772.06467,1019.2283
1159,16.17703,5.599,120,-1380,107374.18,-73096.174,-52372.38,885.6613,104.33966,290.12316,0.000287258,0.19339036,783.32923,999.53946
1147,16.126152,3.599,90,700,72987.259,-10871.419,-40862.685,884.07728,173.86077,290.04661,0.000170219,0.1850342,702.87842,1063.4448
1160,16.181698,1.599,120,-1000,107374.18,-61945.225,-50226.627,904.91061,239.22041,290.10392,0.000125976,0.20076475,674.56709,1167.3319
1170,16.222825,1.599,120,0,107374.18,-34158.316,-44863.049,905.65624,230.2283,290.10374,0.000129685,0.19379766,680.01329,1156.2594
1154,16.155218,5.6,90,1070,67434.947,-2172.259,-39164.843,894.10939,106.89289,290.00783,0.000278203,0.19167675,789.34254,1011.6575
1145,16.118761,1.601,90,700,73774.864,-12542.369,-41196.785,901.4302,226.67563,290.09259,0.000131385,0.19145336,675.40642,1146.1087
1143,16.109703,4.599,90,300,80909.837,-23178.702,-43265.897,891.06601,144.50606,290.07382,0.000205959,0.19219389,747.74238,1044.4798
1165,16.202261,1.6,120,-500,107374.18,-48509.009,-47695.832,898.91693,212.94141,290.12575,0.000140034,0.1945748,691.42314,1133.7385
1152,16.146715,3.6,90,1070,66340.748,-168.40255,-38773.675,890.09992,150.99679,290.06525,0.000198538,0.19934656,741.66646,1052.384
1157,16.168528,3.6,120,-1380,107374.18,-73643.132,-52625.032,889.85492,165.57508,290.12282,0.000180355,0.19503096,75.816926,1716.6275
1162,16.18909,3.599,120,-1000,107374.18,-63285.452,-50481.663,889.8686,158.59451,290.15514,0.000188246,0.19243575,733.19896,1062.1849
1144,16.114092,5.601,90,300,81199.453,-23512.391,-43354.993,891.44525,124.31576,290.3035,0.000237739,0.18629592,759.42896,1017.2074
1172,16.230217,3.599,120,0,107374.18,-34158.398,-44869.998,892.99147,158.71204,290.10658,0.00018751,0.19109932,733.36351,1061.6668
1151,16.14288,2.6,90,1070,71909.923,-1534.6089,-38942.781,896.37271,197.83436,290.16558,0.000151084,0.19660841,703.37531,1112.4328
1171,16.226382,2.599,120,0,107374.18,-34151.45,-44878.714,896.06359,185.16409,290.10913,0.000160869,0.19321966,706.91185,1090.4215
1173,16.234329,4.6,120,0,107374.18,-34163.99,-44868.929,892.49758,136.58356,290.06061,0.000217389,0.19018093,751.19751,1035.5601
1156,16.164693,2.6,120,-1380,107374.18,-72233.414,-52207.139,891.98294,182.87458,290.1742,0.000163889,0.19625985,703.26234,1081.7377
1168,16.213766,4.601,120,-500,107374.18,-48982.448,-47735.056,893.57812,146.46543,290.2149,0.000202621,0.18786402,742.19906,1046.7807
1158,16.17264,4.599,120,-1380,107374.18,-74065.463,-52566.402,883.98147,127.54458,290.12129,0.000233251,0.1919917,752.65799,1016.7157
1164,16.197592,5.6,120,-1000,107374.18,-61412.826,-50123.305,890.51864,113.75769,290.13126,0.000261402,0.191687,771.25955,1006.5182
1178,16.254893,4.599,120,500,104910.19,-20114.946,-42129.766,891.34449,136.58661,290.18618,0.000217388,0.19015318,754.50458,1036.8187
1179,16.259283,5.601,120,500,104707.24,-18915.788,-41901.167,894.42209,117.04659,290.05344,0.000254548,0.19396747,777.84142,1019.9869
1161,16.185255,2.6,120,-1000,107374.18,-64364.106,-50683.291,890.9741,187.1668,290.10376,0.00015908,0.19270495,704.50053,1092.6914
1155,16.161136,1.599,120,-1380,107374.18,-74104.646,-52564.059,895.86734,216.68637,290.20549,0.000137794,0.19521242,680.05748,1129.4375
1174,16.23872,5.6,120,0,107374.18,-34164.647,-44869.134,897.06349,139.18656,290.11727,0.000215214,0.19793875,759.19229,1045.7067
1177,16.25078,3.601,120,500,104841.6,-19771.102,-42064.147,888.59002,152.47002,290.03064,0.000194828,0.19009799,735.55687,1051.3623
1185,16.284513,1.599,120,1380,88679.084,5528.3046,-37115.674,894.12676,200.5013,290.03809,0.000148495,0.19321751,696.22616,1112.5617
1184,16.279845,5.6,120,1000,95464.805,-4517.8193,-39081.749,890.55191,108.93589,290.0667,0.000272656,0.19059414,776.5321,1000.8719
1186,16.28807,2.599,120,1380,89380.678,3828.2872,-37444.758,891.41567,167.24082,290.0168,0.000177552,0.19060918,725.56921,1073.2288
1166,16.205818,2.599,120,-500,107374.18,-49095.062,-47750.145,893.91135,198.17798,290.08945,0.000150294,0.19361082,691.61129,1101.6816
1180,16.263951,1.599,120,1000,95225.924,-3625.8733,-38905.119,902.70815,205.88424,290.04917,0.000143917,0.18698748,682.64281,1106.2966
1167,16.209653,3.602,120,-500,107374.18,-48822.223,-47697.066,893.70699,170.47884,290.13139,0.000174648,0.19272035,723.46471,1075.2525
1188,16.296017,4.601,120,1380,88911.26,6310.8849,-36949.569,888.87566,128.27632,289.9945,0.000231739,0.19162172,756.35439,1022.0395
1176,16.246946,2.599,120,500,104724.71,-19368.875,-41993.059,885.63298,175.24893,290.07802,0.000168851,0.18664855,704.27443,1067.9175
1183,16.275455,4.599,120,1000,99699.493,-5623.6043,-39227.625,891.50863,144.59327,290.1707,0.000206488,0.19185795,740.19706,1039.9242
1163,16.193202,4.6,120,-1000,107374.18,-62261.605,-50281.474,891.89271,132.50105,290.15525,0.000224281,0.1893458,761.00179,1034.3315
1175,16.243389,1.6,120,500,106508.14,-20009.527,-42069.122,896.87755,236.44522,290.13121,0.000126306,0.19629015,657.46488,1147.7674
1169,16.218157,5.601,120,-500,107374.18,-49245.913,-47792.124,889.49358,133.43408,290.07455,0.000222568,0.19070238,750.73423,1026.5587
1182,16.271343,3.6,120,1000,96041.862,-6474.2295,-39464.448,893.60644,148.55049,290.07261,0.000200233,0.19196725,741.7471,1050.3337
1153,16.150827,4.599,90,1070,66946.621,-1019.727,-38926.541,891.38545,126.77165,289.90916,0.000235718,0.19508677,716.41426,1072.9898
1187,16.291905,3.6,120,1380,95143.083,3791.7356,-37323.674,891.018,159.29873,290.043,0.000185961,0.18805364,722.06513,1050.7227
1181,16.267508,2.599,120,1000,95222.554,-4665.0105,-39117.314,896.25511,174.17993,290.04971,0.000170936,0.19369018,720.44419,1081.778
1194,16.32222,5.6,40,-550,49390.266,-45208.132,-48467.931,890.86576,96.524883,290.0077,0.000303818,0.17761988,782.80673,982.33469
1191,16.309883,2.599,40,-550,49200.356,-44335.014,-48299.689,893.6116,166.97899,289.98486,0.000177991,0.19038943,722.77215,1070.3996
1189,16.300408,5.6,120,1380,88373.39,6178.4951,-36998.907,879.51284,108.1188,290.16712,0.000276551,0.19694916,771.34484,994.55415
1193,16.31783,4.599,40,-550,46579.438,-44558.927,-48388.826,892.91682,128.82654,290.10672,0.000232494,0.19021307,760.1815,1030.8185
1190,16.306326,1.6,40,-550,49315.807,-44835.507,-48422.376,894.21289,200.16811,290.01986,0.000148612,0.19211879,695.54295,1111.4368
1192,16.313717,3.6,40,-550,46514.106,-44758.005,-48434.381,892.06465,154.69351,289.99203,0.000192336,0.19181836,734.85794,1053.1724
1205,16.368015,1.602,40,0,38486.651,-28897.949,-45307.708,902.05538,222.05592,290.01649,0.000134507,0.19395004,682.21914,1143.993
1204,16.363347,5.6,40,-200,41352.652,-34712.176,-46458.312,894.08791,123.2066,290.14891,0.000240983,0.19052255,771.15887,1025.9017
1196,16.330446,2.6,40,-400,45974.43,-40203.409,-47496.26,891.56907,176.49588,290.11319,0.000168444,0.19135715,712.25165,1079.3544
1217,16.416535,3.599,40,400,31236.319,-17658.289,-43101.395,905.67677,159.07786,290.03514,0.000187018,0.1923535,750.35043,1080.6799
1209,16.383911,5.6,40,0,38476.66,-28882.366,-45307.749,897.6196,129.25684,290.06417,0.000229989,0.19144964,769.11946,1036.9209
1221,16.433262,2.599,40,550,28897.374,-13820.464,-42345.908,855.64782,176.89391,290.11618,0.000168529,0.1938432,678.18709,1045.1765
1203,16.358957,4.599,40,-200,42210.804,-34556.72,-46399.27,895.95146,142.25618,290.06261,0.00020903,0.19100186,752.67497,1047.8907
1202,16.354844,3.599,40,-200,42327.283,-34711.23,-46447.375,894.98663,163.80464,290.01564,0.000181539,0.19142203,726.83532,1064.1445
1199,16.342783,5.6,40,-400,46124.952,-40609.378,-47577.832,890.51727,111.69445,290.04346,0.000266131,0.1907715,775.55675,1007.2513
1206,16.371573,2.6,40,0,38483.937,-28899.676,-45291.098,903.00221,188.62447,290.11441,0.000158548,0.19210272,707.51742,1094.3109
1200,16.347451,1.6,40,-200,42338.178,-34820.925,-46446.224,899.29311,215.73818,290.02742,0.00013807,0.19371109,678.57138,1125.4286
1195,16.326889,1.601,40,-400,46291.015,-40634.581,-47581.533,891.27669,207.51495,290.06405,0.000143283,0.19229054,679.54351,1111.4363
1216,16.4127,2.601,40,400,31296.306,-17765.887,-43135.315,903.98221,185.23736,290.08178,0.000160823,0.19321641,712.44834,1095.2082
1215,16.409143,1.6,40,400,30800.624,-16981.538,-42971.678,907.18825,217.2663,290.01089,0.000137241,0.19339555,692.34038,1142.7404
1211,16.392136,2.6,40,200,34782.646,-23202.178,-44195.178,903.30038,193.90377,290.08269,0.000153983,0.19509282,710.69817,1110.8978
1220,16.429705,1.6,40,550,28456.869,-13065.595,-42200.032,867.43693,212.13013,290.0741,0.000140552,0.19339269,650.38121,1087.1238
1201,16.351009,2.6,40,-200,42328.064,-34763.405,-46445.278,896.1614,188.67821,290.02214,0.00015822,0.19241007,710.96954,1101.3638
1208,16.379521,4.599,40,0,38492.777,-28893.878,-45300.554,900.96736,147.11375,290.16613,0.000202322,0.18917343,754.15273,1059.8372
1214,16.404475,5.6,40,200,34544.879,-22753.985,-44095.844,901.44178,124.50961,290.16207,0.000239347,0.1930963,773.52432,1029.708
1212,16.395971,3.601,40,200,35584.305,-23066.211,-44160.394,902.22299,167.13629,290.0633,0.000177631,0.19094497,726.39552,1071.3217
1222,16.437097,3.6,40,550,31174.36,-13024.275,-42140.58,856.77385,147.75196,290.10749,0.000201043,0.19112937,704.06751,1008.9022
1223,16.44121,4.601,40,550,29348.487,-14295.3,-42438.334,855.12097,123.56192,290.04019,0.000241155,0.19322475,727.21382,982.46294
1197,16.33428,3.599,40,-400,46461.684,-41224.704,-47700.684,889.2052,167.98995,290.07474,0.000176907,0.19095496,721.32805,1069.8942
1227,16.45891,3.599,65,-810,78312.796,-53534.713,-49642.999,927.26827,148.5354,290.09561,0.000200374,0.19288393,784.51486,1091.9397
1228,16.463023,4.601,65,-810,78164.864,-53118.465,-49557.315,931.32481,124.25125,290.12747,0.000238371,0.18743211,804.98538,1062.5096
1224,16.445601,5.6,40,550,31161.779,-13273.102,-42185.436,861.05749,89.816648,290.16996,0.000331842,0.19362364,771.26368,957.85753
1213,16.400084,4.6,40,200,34518.771,-22762.454,-44096.46,901.24321,157.02118,290.04207,0.000190008,0.19444256,742.63633,1068.4647
1207,16.375408,3.6,40,0,38486.815,-28896.181,-45291.673,899.7052,168.87893,290.15148,0.000176214,0.19244992,725.04012,1074.0508
1210,16.388579,1.601,40,200,34740.339,-23161.803,-44174.209,904.50821,221.4848,290.05834,0.000134193,0.19161184,676.38355,1134.2932
1198,16.338392,4.6,40,-400,46261.824,-40741.891,-47615.082,880.66846,127.75726,290.07817,0.000232338,0.18821798,751.96232,1017.371
1237,16.500037,3.6,65,-300,68462.488,-39568.346,-46934.3,953.03874,162.94436,290.0504,0.000182594,0.19209766,790.04887,1125.9814
1233,16.483586,4.599,65,-600,73870.208,-47511.191,-48476.894,935.20636,131.60501,290.07884,0.000225488,0.18910149,798.73421,1070.3769
1226,16.455076,2.599,65,-810,79003.902,-54634.581,-49845.655,925.20109,179.4287,290.03239,0.000166266,0.19477668,746.7614,1116.481
1219,16.425037,5.599,40,400,30839.642,-16814.242,-42930.563,876.22342,104.58872,290.08104,0.000283655,0.18925508,770.80272,987.12657
1218,16.420647,4.599,40,400,33059.643,-17542.181,-43049.097,904.23384,120.00479,290.06511,0.000247551,0.19099336,778.81131,1026.6432
1231,16.475638,2.599,65,-600,74451.865,-48571.875,-48685.471,935.2929,178.95767,290.07183,0.000166371,0.19191232,756.02131,1126.6858
1230,16.472081,1.599,65,-600,74658.222,-48984.012,-48753.146,938.06728,215.06212,289.9974,0.000138545,0.19356678,717.94449,1163.6919
1232,16.479473,3.6,65,-600,74175.037,-47924.52,-48543.46,936.99621,156.4521,290.10493,0.000190356,0.19301465,781.84064,1105.7553
1240,16.513208,1.599,65,0,62678.491,-30548.343,-45158.872,965.247,221.98046,290.04577,0.000134378,0.19419228,744.24613,1204.2387
1235,16.492644,1.601,65,-300,68580.777,-39748.265,-46983.844,948.7808,234.94483,290.19469,0.000126619,0.1926547,710.01502,1199.2678
1229,16.467413,5.599,65,-810,74647.123,-53982.456,-49809.268,928.87176,100.41363,290.1099,0.000295551,0.1892072,824.41385,1031.2427
1225,16.451519,1.6,65,-810,79120.586,-55282.348,-49982.732,921.25174,216.58081,290.12745,0.000137747,0.19564202,704.84014,1154.7053
1247,16.541159,3.599,65,300,56791.303,-21229.486,-43350.676,965.28448,178.81161,290.07393,0.0001664,0.1927297,789.99029,1161.4744
1248,16.545273,4.601,65,300,56876.863,-21565.477,-43412.924,960.17088,139.44878,290.18455,0.000213964,0.19381432,814.38214,1100.7997
1252,16.561724,3.601,65,600,51608.422,-13033.115,-41741.065,972.56844,151.56143,290.0946,0.00019583,0.18998548,817.29611,1130.8352
1244,16.529102,5.599,65,0,62690.209,-30551.015,-45165.162,965.60423,123.5637,290.13721,0.000240893,0.19138812,842.35504,1099.5439
1251,16.557889,2.599,65,600,51288.876,-12719.901,-41683.628,970.80069,177.36323,290.0922,0.000168044,0.19356258,786.14185,1153.6359
1234,16.487976,5.6,65,-600,71174.859,-47633.755,-48552.957,937.73468,121.38,290.04348,0.000245239,0.19080255,816.39755,1067.8954
1236,16.496202,2.6,65,-300,66920.916,-39154.688,-46892.979,948.65698,189.42893,290.13031,0.000157174,0.19254966,759.07632,1152.1762
1238,16.504149,4.6,65,-300,68371.131,-39299.248,-46871.23,955.8486,142.13026,290.21314,0.000211952,0.19876801,809.06766,1103.1748
1250,16.554332,1.599,65,600,51227.121,-12555.36,-41650.941,917.67456,211.55723,290.08458,0.000140783,0.19400182,694.50653,1131.7258
1249,16.549664,5.6,65,300,56865.68,-21431.319,-43381.8,889.82765,126.89872,290.1336,0.000234365,0.19102087,760.97076,1021.7262
1258,16.586402,4.598,65,810,51351.044,-6590.2121,-40396.565,973.02622,125.06788,290.12842,0.000238935,0.191072,846.90308,1107.9555
1243,16.524712,4.599,65,0,62684.7,-30546.945,-45173.139,964.1076,141.85694,290.12622,0.00020984,0.19248647,817.99099,1111.9282
1239,16.50854,5.599,65,-300,68351.971,-39256.859,-46877.972,955.00084,121.16919,290.04338,0.000244765,0.18972479,830.45889,1081.4805
1257,16.582289,3.6,65,810,48623.638,-8340.3075,-40833.247,969.8208,149.83145,290.24953,0.000199243,0.19576557,820.34012,1131.9831
1254,16.570227,5.601,65,600,52169.109,-14092.686,-41966.129,971.64266,115.76883,290.26899,0.000257086,0.19213577,852.56748,1091.8871
1241,16.516765,2.599,65,0,62681.863,-30546.945,-45154.555,964.03127,192.9028,290.05805,0.00015397,0.19076891,763.97948,1166.0912
1246,16.537325,2.601,65,300,57041.612,-21916.064,-43474.226,965.20457,183.70069,289.99241,0.00016221,0.19394718,788.13963,1170.0826
1262,16.604101,3.601,90,-1070,103433.74,-60812.508,-50614.26,974.05949,148.19086,290.1033,0.000202403,0.19569065,824.63598,1132.2529
1259,16.590792,5.599,65,810,47692.587,-6495.6066,-40460.416,973.33249,103.01464,290.07702,0.000288726,0.19143135,870.21482,1082.8155
1253,16.565837,4.599,65,600,51710.018,-13465.972,-41823.871,973.57338,136.09344,290.08168,0.00021866,0.19248972,837.8788,1120.2727
1263,16.608214,4.6,90,-1070,103689.97,-61332.325,-50697.148,973.55275,125.56156,289.99867,0.000236744,0.19141163,845.11982,1105.9206
1260,16.59671,1.6,90,-1070,104747.66,-63507.559,-51146.411,983.70352,209.46722,290.00312,0.000142941,0.19365436,779.59087,1212.8435
1255,16.574896,1.601,65,810,48295.581,-7831.9633,-40725.526,979.76837,205.67866,290.15287,0.000145175,0.19490869,770.41614,1195.3212
1242,16.5206,3.599,65,0,62681.904,-30550.974,-45172.234,969.95999,164.66554,290.14603,0.000180672,0.19233355,799.33451,1140.4231
1261,16.600266,2.601,90,-1070,104090.92,-62077.947,-50845.367,977.43325,177.81694,290.05846,0.000167603,0.19369627,797.77735,1164.6469
1256,16.578454,2.6,65,810,48452.147,-8026.6422,-40758.171,974.38513,180.54568,290.03212,0.000165466,0.19484588,790.10008,1164.0312
1245,16.533769,1.599,65,300,56767.497,-21265.462,-43360.831,970.28806,182.44664,290.10964,0.000163379,0.19357838,786.09647,1164.752


==> anc/data_O2_0.3mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
23,15.009483,4.612,15,100,14921.23,-27797.837,-45508.966,1051.7327,123.22903,289.92164,0.000264884,0.28257493,925.96919,1179.5763
25,15.018552,1.62,15,200,15375.056,-28303.879,-45594.568,1057.4808,246.4451,289.99138,0.000133116,0.28738373,808.74106,1316.7539
22,15.005364,3.622,15,100,14909.019,-27789.655,-45490.67,1051.978,152.84264,290.04113,0.000214217,0.28542614,903.87945,1220.9488
28,15.030071,4.614,15,200,15371.684,-28298.905,-45593.087,1042.0646,118.80559,289.91153,0.00027608,0.28562495,926.20628,1172.6119
5,14.936199,1.618,15,-200,13749.867,-26245.832,-45189.79,1076.5629,256.2062,289.86028,0.000128413,0.29003485,826.44321,1357.0921
17,14.984776,3.622,15,0,14521.264,-27271.443,-45385.416,1058.2657,148.06917,289.91375,0.000220948,0.28471274,910.93434,1218.2071
20,14.997964,1.619,15,100,14947.009,-27815.475,-45509.665,1059.3792,237.75619,290.02464,0.000137981,0.28792131,819.03709,1311.5387
16,14.980938,2.612,15,0,14521.552,-27283.284,-45395.201,1060.5551,183.88007,290.02198,0.000178787,0.28926705,878.71404,1260.094
14,14.9727,5.624,15,-100,14089.723,-26770.005,-45300.678,1059.9224,95.41086,289.92306,0.00034368,0.28659937,962.15548,1159.0364
26,15.022115,2.612,15,200,15355.814,-28310.828,-45605.586,1051.2068,194.3994,290.01309,0.000169313,0.28930691,859.93654,1264.4372
24,15.013877,5.624,15,100,14931.796,-27814.201,-45501.648,1050.0971,104.14957,289.95469,0.000313397,0.28220544,946.48618,1162.6855
18,14.988895,4.611,15,0,14517.112,-27282.462,-45385.251,1053.912,118.30672,290.01052,0.000276487,0.28455677,935.93001,1180.171
2,14.923009,3.625,15,-290,13471.643,-25834.477,-45114.714,1068.561,143.30423,290.00442,0.000228264,0.28370792,923.91916,1219.6162
1,14.919172,2.611,15,-290,13334.854,-25861.489,-45110.767,1067.4095,187.23733,289.90244,0.000175162,0.28737736,884.13978,1272.5774
7,14.943599,3.624,15,-200,13763.353,-26245.873,-45188.516,1069.4381,156.84938,289.88643,0.000209192,0.28696316,908.88176,1233.9364
11,14.960349,2.615,15,-100,14183.177,-26826.127,-45301.171,1065.9487,206.04712,289.90023,0.000159289,0.28766729,864.41204,1291.5375
12,14.964188,3.622,15,-100,14136.676,-26757.712,-45310.956,1063.6196,164.4628,289.97363,0.000199977,0.28878956,900.44157,1239.9726
27,15.025953,3.621,15,200,15314.987,-28300.302,-45612.535,1045.7655,146.28952,289.97494,0.000223768,0.28548628,898.64258,1202.1857
30,15.039141,1.619,15,290,15665.615,-28767.203,-45685.802,1048.8156,236.848,289.98196,0.000138875,0.28899053,812.17535,1301.5822
6,14.939762,2.61,15,-200,13789.872,-26281.149,-45196.533,1069.5222,198.85991,289.95316,0.00016487,0.28696819,876.94382,1289.4602
13,14.968307,4.611,15,-100,14136.882,-26757.301,-45300.061,1061.0672,118.65138,290.00014,0.000278564,0.2898558,943.51428,1190.112
19,14.993288,5.627,15,0,14524.759,-27281.639,-45396.352,1053.6117,107.72661,289.96118,0.000303695,0.2843357,949.0015,1171.8874
15,14.977376,1.619,15,0,14523.567,-27277.034,-45398.86,1065.7625,230.71175,289.97497,0.000142555,0.28947678,831.64897,1308.8258
29,15.034466,5.621,15,200,15334.722,-28414.396,-45631.818,1043.4996,76.862032,289.95481,0.00042587,0.28479794,969.25111,1128.3853
0,14.915613,1.612,15,-290,13214.428,-25516.7,-45045.641,1070.7697,245.67404,290.01101,0.000133628,0.28846037,829.81716,1339.9404
9,14.952112,5.626,15,-200,13668.624,-26266.636,-45203.482,1063.6123,87.404365,289.95219,0.000374406,0.28440936,972.87237,1152.4509
4,14.931523,5.625,15,-290,13440.684,-25786.208,-45104.929,1066.5471,83.967075,289.9341,0.000390151,0.28618612,984.07131,1158.4236
31,15.042703,2.61,15,290,15723.546,-28709.314,-45667.834,1043.9256,180.19011,289.90662,0.00018173,0.28496066,860.3019,1232.7587
8,14.947718,4.612,15,-200,13690.374,-26285.179,-45196.903,1062.7006,122.79709,289.89434,0.000267196,0.28768706,940.22902,1194.0841
10,14.956787,1.622,15,-100,14112.13,-26776.132,-45294.716,1072.8099,258.17184,289.94752,0.000127299,0.28908324,815.51714,1353.3515
3,14.92713,4.613,15,-290,13472.507,-25828.104,-45109.164,1069.1855,110.20686,289.95152,0.00029685,0.28532398,957.53122,1185.792
32,15.046541,3.622,15,290,15594.897,-28743.398,-45682.266,1042.5434,137.73291,289.95531,0.00023766,0.28519551,906.35982,1191.418
21,15.001526,2.611,15,100,14872.385,-27764.205,-45479.322,1055.7051,191.17068,289.9051,0.000171271,0.28535129,868.76841,1267.1205
40,15.081563,1.622,25,-300,23119.701,-26480.598,-45056.537,1038.4145,201.11584,289.96108,0.000162975,0.28684994,840.08303,1256.7251
35,15.060978,1.609,25,-400,22318.126,-25318.156,-44820.948,1044.7504,226.68893,289.87461,0.000144498,0.28709654,817.88472,1289.4082
34,15.055054,5.624,15,290,15611.343,-28733.859,-45678.442,1038.601,65.581633,290.08438,0.00049913,0.28515363,975.64067,1110.8846
33,15.05066,4.613,15,290,15927.681,-28834.221,-45685.103,1040.5438,105.09523,289.90606,0.000312981,0.28842066,935.77234,1153.4095
41,15.085126,2.632,25,-300,23067.403,-26332.502,-45026.523,1036.4971,156.43738,289.94577,0.000209598,0.28596102,882.52948,1205.3998
36,15.064538,2.61,25,-400,22697.287,-25900.096,-44939.606,1043.0242,186.3654,289.92169,0.000175755,0.28531242,858.44953,1245.9949
39,15.076889,5.625,25,-400,22722.655,-25903.262,-44932.246,1034.731,68.905399,289.9465,0.000473873,0.2827276,964.07287,1107.4625
38,15.072495,4.611,25,-400,22720.188,-25885.418,-44934.466,1034.6385,103.81298,289.92377,0.00031533,0.28533369,934.76887,1150.4534
42,15.08897,3.623,25,-300,23133.516,-26491,-45061.429,1033.8533,123.51018,289.90945,0.000265057,0.28561321,913.44711,1169.5327
37,15.068375,3.623,25,-400,22735.524,-25893.025,-44932.082,1037.808,140.43003,289.95181,0.000233206,0.28591089,901.95814,1192.5166
57,15.150736,3.619,25,150,24879.501,-28758.939,-45503.128,1026.4142,154.715,289.95777,0.000211872,0.28588418,875.53759,1194.9069
51,15.126309,2.609,25,0,24220.512,-27930.268,-45334.844,1034.3508,201.3209,289.92172,0.000162615,0.28594602,832.14867,1251.5887
63,15.175443,4.61,25,300,25332.012,-29457.482,-45652.046,1022.4933,103.4996,289.9686,0.000317872,0.28788368,920.70587,1135.1325
48,15.113678,4.615,25,-150,23610.942,-27131.364,-45174.824,1030.7073,128.56147,289.93166,0.000254949,0.28642822,904.62422,1171.7091
50,15.122746,1.621,25,0,24215.948,-27923.279,-45334.268,1036.1318,250.76961,289.92617,0.000131051,0.28890066,782.58102,1300.6513
46,15.105721,2.611,25,-150,23662.377,-27150.894,-45204.139,1036.027,201.60374,290.03873,0.000162685,0.28702622,838.88941,1256.9894
65,15.184511,1.62,25,400,25718.04,-30033.461,-45746.652,1025.2587,204.88171,289.86872,0.000160191,0.28748627,821.19108,1243.5463
54,15.13866,5.625,25,0,24210.274,-27932.982,-45345.74,1026.6662,86.716669,289.97702,0.000378278,0.2849451,940.39573,1119.3719
67,15.191912,3.624,25,400,25649.09,-29850.294,-45708.456,1020.3354,114.32947,289.87169,0.000285695,0.2830938,907.26315,1143.2015
45,15.102158,1.62,25,-150,23589.562,-27167.093,-45194.395,1042.1834,250.85187,289.92204,0.00013068,0.2859539,791.46845,1314.6427
47,15.109559,3.623,25,-150,23621.18,-27121.415,-45192.175,1032.9012,159.88611,289.89403,0.000204682,0.28491979,871.96185,1202.9371
49,15.118072,5.622,25,-150,23550.38,-27112.986,-45210.101,1031.044,102.59765,289.90589,0.000318043,0.2821876,927.11966,1141.4157
69,15.200425,5.625,25,400,25750.849,-29999.541,-45742.458,1020.808,81.540352,289.97065,0.000401598,0.28543305,940.28033,1109.3055
56,15.146897,2.612,25,150,24851.42,-28724.444,-45494.864,1026.6821,186.48515,290.02127,0.00017595,0.28687943,845.63409,1232.1134
53,15.134266,4.611,25,0,24219.443,-27928.911,-45342.245,1030.6333,129.48158,289.94238,0.000253034,0.28523925,904.86286,1173.6321
59,15.159248,5.622,25,150,24849.199,-28703.722,-45489.56,1023.6745,87.66525,289.92269,0.000372522,0.28312178,936.82022,1118.7252
52,15.130147,3.624,25,0,24210.397,-27920.976,-45324.483,1029.392,160.86949,289.88792,0.000203835,0.28518146,871.88404,1206.1766
43,15.093089,4.611,25,-300,23043.433,-26377.646,-45034.705,1033.3454,94.906055,289.97088,0.000343852,0.28255524,937.7257,1134.9713
44,15.097483,5.623,25,-300,23015.927,-26293.443,-45017.642,1032.5692,93.460234,289.93574,0.000349652,0.28369465,938.02567,1132.2168
66,15.188073,2.614,25,400,25610.36,-29817.32,-45721.12,1020.7764,162.60578,290.01726,0.000201368,0.28548332,857.18065,1194.3547
70,15.20635,1.609,40,-550,36187.462,-25258.499,-44537.501,1025.8133,230.2406,290.05615,0.000142813,0.28969194,795.39036,1270.7915
64,15.179836,5.623,25,300,25451.409,-29459.085,-45633.133,1021.2594,89.416535,289.88055,0.000365821,0.28344412,929.38105,1113.3361
68,15.196031,4.611,25,400,25765.404,-30001.103,-45755.533,1020.6719,105.51109,289.93321,0.000309517,0.28262611,913.05726,1131.7003
72,15.213747,3.623,40,-550,36646.469,-26080.057,-44701.714,1018.0415,129.32245,289.99327,0.000252893,0.28425686,891.3212,1160.3657
58,15.154854,4.612,25,150,24840.935,-28720.62,-45485.202,1026.5248,122.23133,289.92551,0.00026775,0.2844132,902.49938,1157.2986
73,15.217866,4.611,40,-550,36566.829,-25995.36,-44706.442,1017.1549,106.50722,290.08578,0.00030816,0.28690005,910.87587,1131.0534
61,15.167486,2.609,25,300,25367.165,-29469.158,-45636.71,1025.7894,187.06979,289.95535,0.000175122,0.2855104,844.77477,1233.0434
75,15.226935,1.619,40,-400,37047.381,-26855.771,-44861.734,1025.1625,229.70105,289.97924,0.000142682,0.2862199,801.08504,1279.521
55,15.143336,1.618,25,150,24792.42,-28715.234,-45492.931,1032.7742,245.91799,289.92485,0.000133523,0.28906315,793.06261,1304.4121
76,15.230498,2.61,40,-400,37088.742,-26839.366,-44873.986,1023.3688,181.02351,289.98009,0.000180363,0.28218688,836.39109,1210.7301
71,15.209909,2.61,40,-550,36434.686,-26140.29,-44707.758,1020.5638,166.43551,289.93366,0.000196669,0.28463068,858.06962,1202.6071
60,15.163923,1.618,25,300,25469.993,-29599.657,-45664.175,1029.5882,207.01189,289.97142,0.000158329,0.28695601,821.4775,1252.5124
62,15.171324,3.623,25,300,25274.122,-29392.52,-45626.719,1023.2348,143.25218,289.95326,0.000228553,0.28552831,879.20053,1177.5065
77,15.234335,3.624,40,-400,37330.211,-26910.249,-44885.704,1017.8181,142.86353,290.08693,0.000228972,0.28338841,876.80498,1174.1445
78,15.238454,4.612,40,-400,36931.026,-26771.815,-44847.878,1014.1928,111.9468,290.18656,0.00029202,0.28374101,904.41554,1136.6653
74,15.222259,5.625,40,-550,36673.523,-26104.726,-44717.626,1018.8625,82.443327,289.96164,0.00039684,0.28379849,934.25175,1104.6775
87,15.275513,3.619,40,0,38732.806,-28937.83,-45245.46,1016.5462,150.11469,289.88239,0.000218643,0.2866009,865.09553,1174.7934
81,15.251086,2.61,40,-200,37908.122,-27886.686,-45062.909,1017.234,184.99663,289.95118,0.000177022,0.28616095,828.69174,1211.4093
94,15.304613,5.697,40,200,39469.093,-29939.431,-45444.703,1012.1893,88.398436,289.68794,0.000370325,0.28484558,926.43051,1109.9028
97,15.316689,3.621,40,400,40282.512,-31094.349,-45687.94,1007.2504,125.36556,289.91797,0.000262293,0.28669765,885.22634,1145.905
86,15.271675,2.61,40,0,38737.247,-28937.008,-45242.911,1016.1519,175.02465,289.89076,0.000186859,0.28459284,838.34573,1200.5735
100,15.329876,1.622,40,550,40898.414,-31646.934,-45778.516,1016.9493,226.10451,289.69747,0.000149671,0.29923887,794.74367,1264.7614
98,15.320808,4.607,40,400,40483.44,-31321.879,-45716.515,1007.4887,111.93962,289.89229,0.000293797,0.28587045,893.79773,1123.7578
84,15.263436,5.626,40,-200,37933.49,-27936.107,-45049.876,1016.3454,75.402149,289.96846,0.000434337,0.28536073,942.51477,1098.5054
104,15.345789,5.627,40,550,40581.952,-31563.306,-45788.425,1012.2194,80.841666,290.03069,0.000404403,0.28357707,933.16629,1100.3085
95,15.309288,1.618,40,400,40424.317,-31133.86,-45675.77,1016.3869,204.15685,289.81127,0.000160986,0.28930066,810.44033,1232.8829
92,15.296101,3.622,40,200,39583.351,-29967.142,-45444.333,1013.9438,117.52778,289.73608,0.000278796,0.28519854,898.78967,1143.0992
91,15.292263,2.608,40,200,39479.372,-29961.715,-45445.937,1014.7796,173.63395,289.88127,0.000188563,0.28544873,845.42913,1205.9143
90,15.2887,1.62,40,200,39500.34,-29978.983,-45454.653,1018.3403,178.32984,289.92501,0.000183897,0.28627479,836.30008,1205.3666
83,15.259043,4.612,40,-200,37784.572,-27851.739,-45055.221,1015.5158,119.4908,289.83118,0.000275034,0.28481037,893.89546,1140.1853
79,15.242848,5.624,40,-400,37337.488,-26952.062,-44869.299,1015.3691,83.934901,289.87342,0.000388992,0.28171888,931.82302,1105.3083
82,15.254924,3.622,40,-200,37889.168,-27846.188,-45050.04,1016.5681,147.00217,290.03606,0.000222682,0.28317008,865.22109,1169.2941
108,15.363237,4.614,65,-810,59611.798,-26449.927,-44333.324,1006.7318,107.17777,289.92612,0.000304912,0.28369601,902.43314,1125.2234
88,15.279631,4.612,40,0,38736.178,-28942.106,-45246.981,1014.5657,112.33437,289.82236,0.000291691,0.28627895,908.20226,1140.9796
80,15.247523,1.622,40,-200,38037.306,-27948.893,-45074.298,1021.1104,230.55869,289.9412,0.00014269,0.28813709,799.52556,1278.6664
93,15.30022,4.61,40,200,39483.689,-29998.677,-45454.941,1013.6045,94.745927,289.86933,0.000344899,0.28309957,917.67081,1114.0565
102,15.337278,3.619,40,550,41327.408,-32109.806,-45890.637,1011.6366,137.10388,290.05929,0.000238546,0.28487308,872.2326,1154.7573
96,15.312851,2.612,40,400,40396.153,-30965.865,-45626.185,1010.3326,145.26345,289.76268,0.00022538,0.28547082,866.21076,1166.5771
110,15.372306,1.62,65,-600,60726.922,-27563.811,-44551.028,1011.013,200.99952,290.03958,0.000163192,0.28710525,817.6576,1235.2111
101,15.333439,2.613,40,550,40955.687,-31808.433,-45793.482,1012.1281,175.52041,289.98813,0.000186397,0.28438167,832.78185,1195.4909
85,15.268112,1.621,40,0,38750.568,-28946.547,-45238.429,1020.9707,216.74707,289.81592,0.000151446,0.288201,810.04016,1260.3437
113,15.383825,4.612,65,-600,60539.354,-27600.856,-44556.825,1005.815,114.70046,290.00256,0.00028538,0.2851716,893.26458,1130.594
112,15.379705,3.625,65,-600,60747.479,-27919.908,-44620.389,1005.2468,142.21464,290.05808,0.000229723,0.28287689,860.34371,1153.7169
89,15.284025,5.625,40,0,38736.054,-28948.479,-45239.375,1013.6915,96.325863,289.78363,0.000339698,0.28502903,916.71902,1116.7052
109,15.367631,5.624,65,-810,59694.193,-26598.475,-44364.736,1007.196,77.063311,290.03996,0.000424159,0.28327478,927.79448,1087.4277
111,15.375868,2.612,65,-600,60537.874,-27687.115,-44579.644,1007.6388,186.86534,290.07133,0.000175376,0.28580297,819.94148,1207.5232
105,15.351715,1.63,65,-810,60334.108,-27601.473,-44564.226,1016.2289,230.29708,289.98018,0.000141993,0.28499293,782.35208,1260.0217
99,15.325201,5.624,40,400,40258.377,-31001.964,-45647.811,1010.3829,88.896932,289.94475,0.000367303,0.28317904,924.86743,1108.9002
115,15.392895,1.619,65,-300,61699.787,-28925.496,-44811.82,1008.4234,209.61619,290.01293,0.000156538,0.28813482,804.21225,1238.313
107,15.359119,3.619,65,-810,59495.319,-26206.773,-44284.233,1009.8668,142.36306,290.00095,0.000229863,0.28465018,871.49094,1165.9636
103,15.341396,4.61,40,550,41167.429,-31929.887,-45854.661,1012.6278,108.75957,290.0015,0.000300666,0.28409109,901.64717,1127.0296
114,15.388219,5.623,65,-600,60388.709,-27430.558,-44534.87,1007.0248,77.850193,290.10689,0.000421149,0.28638539,930.44543,1092.1505
116,15.396457,2.61,65,-300,61798.71,-29056.324,-44830.486,1005.3764,167.64389,290.18669,0.000194935,0.28360535,842.07311,1190.3006
120,15.413483,1.622,65,0,62909.065,-30573.012,-45135.149,1007.3174,204.9541,290.02783,0.000159784,0.28571472,810.42695,1235.6034
117,15.400295,3.62,65,-300,61828.107,-29041.522,-44850.879,1005.4433,135.06308,290.02383,0.00024218,0.28479028,869.38276,1149.6778
106,15.35528,2.611,65,-810,59281.932,-26514.888,-44359.843,1011.2876,181.30019,289.93314,0.000181033,0.28493265,829.3731,1206.7582
131,15.458222,2.611,65,600,65329.061,-33719.209,-45750.229,1002.154,186.28214,289.91881,0.000176023,0.28587054,819.0663,1204.6105
119,15.408808,5.625,65,-300,61793.53,-29009.987,-44825.1,1006.3982,99.09623,289.9707,0.00033046,0.28530267,906.74013,1111.8558
127,15.441471,3.623,65,300,63921.073,-32144.835,-45441.455,1002.7502,133.08208,290.02772,0.000245268,0.28241673,867.01772,1142.5883
118,15.404413,4.614,65,-300,61698.636,-29087.077,-44848.042,1003.407,107.69917,290.03739,0.000303189,0.28250573,898.02318,1121.5223
133,15.466178,4.613,65,600,65213.98,-33562.108,-45719.68,1000.4042,116.79241,290.00076,0.000279825,0.28319237,887.45923,1129.1872
124,15.429397,5.622,65,0,62898.581,-30592.541,-45138.767,1004.0232,101.02349,290.05087,0.000323668,0.28393381,906.6333,1115.7808
123,15.425003,4.612,65,0,62899.814,-30590.814,-45138.931,1003.8002,107.18465,290.03612,0.000305678,0.28602927,898.88082,1120.3616
125,15.434071,1.62,65,300,64129.198,-32155.895,-45449.432,1011.6516,240.21858,290.00408,0.000136406,0.28605841,768.52729,1265.897
139,15.491161,5.623,65,810,66222.164,-34808.262,-45971.51,1003.8963,81.902914,290.03158,0.000399986,0.28438765,924.37576,1093.5131
136,15.478811,2.606,65,810,66375.277,-35101.206,-46019.82,1004.838,171.088,290.0767,0.000191829,0.28597433,835.20402,1191.7556
141,15.500645,2.61,90,-1070,82802.991,-26989.725,-43985.244,1007.9634,173.80358,290.07686,0.000189523,0.28838153,830.54682,1188.7966
132,15.46206,3.623,65,600,65761.551,-33973.299,-45795.825,1003.8846,147.53873,289.99147,0.000221595,0.28291371,855.64168,1160.3179
129,15.449984,5.626,65,300,64219.116,-32120.578,-45436.316,998.29712,94.834604,289.96844,0.000344594,0.2831972,905.43081,1101.8823
135,15.475248,1.623,65,810,65711.062,-34577.853,-45925.132,1009.2796,211.87291,289.98597,0.000154638,0.28744678,803.3617,1243.2141
137,15.482648,3.624,65,810,65699.097,-34644.131,-45947.869,1004.6562,134.98909,290.0973,0.000242281,0.2839895,871.8898,1152.2213
146,15.521232,2.616,90,-700,84858.469,-29255.69,-44440.428,1009.6287,148.99151,290.15092,0.000219836,0.28535053,866.68677,1175.7476
128,15.445591,4.612,65,300,64254.023,-32159.925,-45446.718,1000.2123,122.19948,290.05651,0.000267181,0.28359717,875.132,1126.767
122,15.420883,3.623,65,0,62905.981,-30589.458,-45149.991,1005.3036,134.05724,290.05883,0.000243777,0.28396705,868.91983,1145.2519
148,15.52919,4.614,90,-700,84596.523,-28883.271,-44341.136,1008.8897,119.97873,290.09522,0.000271459,0.28089528,885.74919,1134.9781
140,15.497085,1.611,90,-1070,81997.954,-25650.859,-43718.573,1009.9039,194.74537,289.99333,0.000167983,0.28517896,820.17589,1224.2888
138,15.486767,4.613,65,810,66561.981,-34785.361,-45957.243,1002.2634,101.14103,289.99974,0.000323207,0.28267846,900.88485,1110.2061
121,15.417045,2.612,65,0,62906.804,-30583.537,-45149.292,1006.8674,167.26989,290.15061,0.000195478,0.2846164,837.65147,1184.0354
126,15.437634,2.609,65,300,63979.538,-32153.017,-45451.076,1007.0733,180.56911,289.97203,0.00018126,0.28415049,822.46915,1195.8844
152,15.545659,3.625,90,-300,85940.953,-30800.788,-44739.951,1005.6414,154.43396,290.00698,0.000211736,0.28318928,847.17777,1167.2768
147,15.525071,3.624,90,-700,84400.28,-28562.781,-44284.356,1006.4413,122.22479,289.84426,0.000266776,0.28078122,880.44416,1133.2932
130,15.454659,1.622,65,600,65272.733,-33564.164,-45716.432,1006.6403,223.18076,290.07401,0.000146606,0.2844135,780.68762,1244.5245
149,15.533585,5.624,90,-700,84452.373,-28673.215,-44304.708,1006.2517,95.296132,289.92073,0.00034208,0.28133555,905.86817,1102.9298
134,15.470572,5.624,65,600,65371.451,-33702.023,-45746.57,1000.7782,74.123686,290.15826,0.000440536,0.28213356,929.82987,1083.6449
151,15.54182,2.615,90,-300,85871.756,-30897.326,-44729.138,1010.3791,143.05062,289.97974,0.000229348,0.28550335,865.39358,1162.263
155,15.558847,1.623,90,0,86935.903,-32221.926,-45013.695,1011.4859,241.1019,290.04288,0.000136829,0.29197214,768.4898,1266.3688
143,15.508601,4.616,90,-1070,83095.485,-27449.718,-44081.371,1006.725,91.816386,290.01287,0.000355528,0.28262185,909.95418,1100.1367
153,15.549778,4.613,90,-300,85841.824,-30784.877,-44742.459,1003.2353,124.43728,290.03155,0.000263256,0.28649167,878.94637,1136.4173
161,15.582999,2.609,90,300,88339.047,-33912.572,-45340.148,1004.2449,193.11265,289.99841,0.000169779,0.28700982,810.13843,1209.5888
145,15.51767,1.623,90,-700,84689.896,-28944.861,-44367.367,1015.2907,191.78306,290.001,0.000171488,0.28512633,829.9162,1226.7606
165,15.600024,1.621,90,700,89759.79,-35869.027,-45718.241,1008.6012,184.37952,289.98718,0.000177175,0.28319514,819.12966,1201.7087
142,15.504481,3.627,90,-1070,83378.605,-27890.429,-44180.253,1005.8415,134.70745,289.96849,0.000243403,0.28707185,878.10188,1155.6557
159,15.574761,5.623,90,0,86923.445,-32232.986,-45009.049,1002.8838,80.517399,290.0016,0.000405435,0.28281718,922.63611,1088.4952
144,15.512995,5.627,90,-1070,83156.747,-27480.924,-44077.342,1005.7984,87.50748,289.94324,0.000374525,0.28667644,919.39465,1100.8478
170,15.620613,1.617,90,1070,91161.579,-38053.26,-46140.904,1003.9905,180.85971,289.97425,0.000181241,0.28679579,828.73779,1204.2824
166,15.603587,2.612,90,700,90034.029,-36392.256,-45841.093,1004.3026,168.65892,289.97815,0.000193064,0.28051768,836.37474,1184.7263
150,15.538258,1.624,90,-300,86059.817,-30921.461,-44750.312,1014.9051,240.23882,289.93294,0.000136572,0.28782387,772.86179,1271.0675
160,15.579436,1.618,90,300,88174.709,-33834.042,-45324.771,1008.944,219.05815,290.03092,0.000149946,0.28772828,794.04643,1248.0243
169,15.615938,5.624,90,700,89725.582,-35845.016,-45720.338,997.60255,93.585532,290.07158,0.00034947,0.28504007,908.5049,1103.0305
162,15.586836,3.623,90,300,88089.148,-33750.579,-45292.742,1003.3848,152.17019,289.98671,0.00021461,0.28266548,996.37614,1022.9572
158,15.570367,4.612,90,0,86944.167,-32219.993,-45015.956,1002.9533,125.22542,290.02188,0.000260824,0.28281145,879.84429,1139.3577
156,15.562409,2.613,90,0,86932.778,-32228.257,-45015.586,1006.3071,193.07874,290.00176,0.000169425,0.28329297,815.5047,1216.1519
157,15.566248,3.622,90,0,86932.655,-32231.793,-45014.312,1004.8821,155.50197,290.1034,0.000210599,0.28365205,845.17328,1166.6954
154,15.554172,5.626,90,-300,85835.122,-30785.658,-44723.711,1003.6626,100.21659,290.0617,0.000326112,0.28403434,902.06878,1110.5272
181,15.666599,2.61,120,-1000,107374.18,-28836.606,-43802.735,993.35197,178.96466,289.96887,0.000183002,0.28567284,817.59232,1187.9531
171,15.624175,2.611,90,1070,90534.446,-37560.415,-46068.624,999.37724,143.34947,290.02101,0.000227988,0.2832459,853.57577,1150.3535
168,15.611544,4.613,90,700,89665.923,-35837.821,-45725.971,998.59402,94.798799,290.02212,0.000345048,0.28411601,907.01338,1103.825
180,15.663036,1.621,120,-1000,107374.18,-29275.796,-43914.362,998.94283,224.9817,290.11889,0.000146552,0.28711946,772.89871,1238.4245
174,15.636526,5.626,90,1070,90700.346,-37781.737,-46116.769,998.37861,84.73654,290.00969,0.00038496,0.28183264,914.93216,1090.5729
183,15.674555,4.611,120,-1000,107374.18,-28919.617,-43805.202,994.54096,113.49686,289.93732,0.000289314,0.28842512,885.78342,1120.1459
164,15.595349,5.625,90,300,88249.046,-33785.28,-45296.032,1002.564,77.643871,290.00102,0.00042107,0.28377091,928.26767,1089.1566
175,15.642451,1.61,120,-1380,106254.79,-25374.075,-43114.182,1000.7398,194.9949,289.91883,0.000167939,0.28580514,802.40803,1205.6122
177,15.649849,3.62,120,-1380,106918.19,-26822.224,-43401,995.05654,121.60603,289.96962,0.000268001,0.28130322,874.57487,1127.3342
172,15.628013,3.621,90,1070,90618.979,-37675.701,-46091.484,998.9243,112.6912,290.09609,0.000290899,0.28575985,891.11272,1122.8469
173,15.632132,4.61,90,1070,90781.878,-37975.717,-46139.67,996.60065,89.85938,289.86798,0.000364495,0.28520613,909.78765,1095.1214
185,15.683624,1.622,120,-500,107374.18,-31778.625,-44381.963,995.70836,206.64891,290.00106,0.000158462,0.28550018,787.23923,1214.5689
179,15.658362,5.622,120,-1380,106462.5,-27168.987,-43489.521,995.68814,87.685824,290.02466,0.000372482,0.28229898,904.4894,1086.1167
182,15.670436,3.623,120,-1000,107374.18,-28888.946,-43798.253,992.87239,141.83819,289.96851,0.000230215,0.28312211,855.30438,1149.7764
187,15.691026,3.621,120,-500,107374.18,-31478.65,-44325.718,987.57107,131.14735,290.1122,0.000251993,0.29038228,858.28792,1129.7323
189,15.699538,5.624,120,-500,107374.18,-31734.92,-44371.232,990.38977,83.985249,289.98969,0.000388142,0.28116495,903.92939,1077.8585
163,15.590956,4.612,90,300,88102.552,-33792.311,-45317.082,1001.3988,114.3992,290.00207,0.000285952,0.28481324,888.34499,1126.2308
167,15.607425,3.62,90,700,89682.904,-35832.599,-45715.939,1000.8631,116.71216,290.06649,0.000279805,0.28276471,884.80256,1127.6318
193,15.715732,4.613,120,0,107374.18,-34172.295,-44841.135,989.259,99.734656,289.91573,0.000326878,0.28089454,890.46258,1097.396
178,15.653966,4.614,120,-1380,106643,-27526.892,-43547.617,997.4064,94.050361,290.02654,0.000348207,0.28181863,901.29644,1096.1076
190,15.704213,1.621,120,0,107374.18,-34176.776,-44855.32,995.79901,201.2993,290.08559,0.000162926,0.28624979,801.32987,1218.3974
186,15.687188,2.609,120,-500,107374.18,-31512.2,-44349.893,989.745,163.14733,290.16519,0.000203653,0.2922411,826.10325,1163.5533
204,15.761303,5.622,120,1000,107374.18,-39555.929,-45877.644,983.23036,80.341026,289.9027,0.000407774,0.28561541,906.89474,1073.0346
206,15.769541,2.61,120,1380,107374.18,-42070.481,-46361.034,982.65203,137.2764,289.98384,0.000238253,0.28442131,848.61907,1133.3607
176,15.646011,2.609,120,-1380,106906.92,-26760.551,-43395.738,994.13603,153.65331,289.94875,0.000212683,0.28366284,839.77159,1157.5516
202,15.752789,3.624,120,1000,107374.18,-38921.772,-45770.869,984.15393,95.362527,289.9997,0.000342282,0.28237749,891.08876,1087.7092
188,15.695144,4.611,120,-500,107374.18,-31359.828,-44311.944,987.80701,103.99617,290.03896,0.000313937,0.28244059,884.75839,1100.2517
192,15.711614,3.619,120,0,107374.18,-34171.637,-44848.741,988.53411,129.75927,290.09423,0.000251693,0.28287473,856.82995,1125.4832
211,15.791375,2.614,40,-550,36132.943,-26280.656,-44781.518,982.64098,170.75729,289.97749,0.000191039,0.28158109,806.6864,1159.7883
194,15.720126,5.626,120,0,107374.18,-34183.314,-44846.439,991.78406,82.247942,290.26271,0.000397931,0.28404161,908.99741,1079.4167
210,15.787816,1.61,40,-550,35862.325,-25440.72,-44586.88,988.97242,220.47829,289.91929,0.000148515,0.28525551,772.12813,1227.7204
213,15.799332,4.612,40,-550,35837.574,-25734.486,-44665.903,977.01979,103.0807,289.92346,0.000317167,0.2820077,876.34526,1090.7659
214,15.803726,5.626,40,-550,35864.463,-26244.927,-44759.029,978.29206,76.916213,290.06476,0.00042462,0.28286967,903.09594,1062.2273
191,15.707776,2.611,120,0,107374.18,-34181.135,-44851.866,987.9342,161.52535,290.10378,0.000202287,0.28377439,831.74795,1166.242
199,15.740714,5.624,120,500,107374.18,-36677.922,-45368.805,992.10434,90.425983,290.07175,0.000361493,0.28365582,900.58589,1087.8586
203,15.756909,4.612,120,1000,107374.18,-39293.904,-45828.553,982.67541,108.70179,289.97363,0.000300166,0.28272888,878.71159,1104.5308
184,15.678949,5.623,120,-1000,107374.18,-28952.879,-43828.144,988.21762,80.36795,290.04428,0.000405541,0.28181122,909.35164,1074.9716
212,15.795213,3.621,40,-550,35913.76,-26060.774,-44711.458,983.16382,132.9565,290.09146,0.000245032,0.28018761,845.03267,1120.4118
207,15.773378,3.623,120,1380,107374.18,-41095.892,-46196.45,979.27637,129.32678,290.00081,0.000252852,0.28468797,854.39671,1124.7649
198,15.736321,4.613,120,500,107374.18,-36750.737,-45349.07,990.23784,79.563746,290.00353,0.000411243,0.28419439,910.4095,1075.3683
201,15.748953,2.608,120,1000,107374.18,-39718.128,-45929.778,987.61729,119.8796,290.05191,0.00027338,0.28419963,868.56057,1116.995
195,15.724802,1.619,120,500,107374.18,-37004.868,-45393.721,991.21994,149.21094,289.92364,0.00021912,0.28380805,841.1199,1149.2942
200,15.745389,1.62,120,1000,107374.18,-39474.727,-45881.674,995.39966,184.54599,290.10768,0.000177745,0.28680862,814.73404,1195.9124
208,15.777497,4.613,120,1380,107374.18,-41411.532,-46252.737,979.18446,103.2216,290.0296,0.000316408,0.28241869,876.48027,1089.5197
205,15.765978,1.619,120,1380,107374.18,-41705.462,-46307.543,991.53485,212.06658,290.02145,0.000154321,0.28439392,778.65257,1216.7717
209,15.781891,5.623,120,1380,107374.18,-41408.407,-46243.239,981.19709,71.160083,290.06018,0.000458718,0.28297169,910.36071,1057.0938
221,15.832552,2.612,40,-200,37544.378,-27893.141,-45084.659,979.93609,175.43253,290.06583,0.000186162,0.28304745,804.08522,1166.7027
197,15.732201,3.622,120,500,107374.18,-36752.299,-45345.205,988.87461,97.39803,289.99359,0.00033728,0.28478381,889.74479,1091.4168
217,15.815801,3.622,40,-400,36716.981,-26962.793,-44891.46,980.94451,135.78393,289.97353,0.000240783,0.28458832,846.96539,1128.0952
224,15.844903,5.626,40,-200,37662.46,-27926.403,-45088.689,979.14003,81.10424,289.98941,0.000401148,0.27926067,895.57944,1063.562
196,15.728364,2.61,120,500,107374.18,-36880.043,-45377.974,990.4263,150.12384,290.05709,0.000219302,0.28847806,847.21043,1159.2744
219,15.824314,5.626,40,-400,36847.521,-26833.693,-44855.114,980.27479,76.839796,289.93933,0.000425809,0.28509664,905.2752,1064.4218
226,15.853141,2.61,40,0,38438.958,-28920.069,-45280.942,979.56486,177.8312,290.02376,0.00018389,0.28409651,807.84267,1176.1068
227,15.856978,3.621,40,0,38422.964,-28913.202,-45275.926,977.6812,130.45041,290.00955,0.000250627,0.28402321,852.03609,1122.0245
230,15.870167,1.617,40,200,39292.669,-30109.318,-45509.131,982.8366,202.60995,289.99967,0.00016146,0.28520832,780.35111,1199.7499
222,15.83639,3.623,40,-200,37634.502,-27995.435,-45085.153,978.74932,141.19684,290.01046,0.000231222,0.28313979,836.21002,1129.0122
229,15.86549,5.627,40,0,38446.358,-28939.516,-45274.199,980.6136,97.029101,290.02233,0.000336513,0.2820582,884.99058,1086.272
233,15.881686,4.611,40,200,39176.437,-30005.502,-45493.137,974.42198,102.05074,290.09012,0.000319451,0.28182918,876.38069,1088.7607
215,15.808401,1.622,40,-400,36940.729,-27021.053,-44904.946,983.49663,217.13183,290.08762,0.000152564,0.29116472,766.44863,1215.9756
216,15.811964,2.611,40,-400,36881.605,-26897.01,-44885.539,982.50979,169.758,289.99868,0.000192633,0.28357677,816.08531,1168.9854
220,15.828989,1.62,40,-200,37744.074,-27906.668,-45069.693,985.61034,219.80913,289.99532,0.000149103,0.28613219,768.94325,1222.5012
234,15.886079,5.625,40,200,39271.042,-30003.036,-45484.42,974.64119,91.054634,289.98138,0.00035886,0.28155527,884.81461,1073.2258
231,15.873729,2.611,40,200,39199.338,-29909.992,-45455.558,978.05401,158.759,289.97455,0.00020501,0.27908708,812.99687,1142.1243
223,15.840509,4.614,40,-200,37654.361,-27919.784,-45085.81,976.29185,103.17354,290.02585,0.000316309,0.28213772,878.73634,1094.3546
236,15.894317,2.61,40,400,40143.79,-30979.186,-45677.496,978.01937,164.4361,290.02737,0.000198609,0.28320876,817.46233,1157.9215
237,15.898155,3.622,40,400,40093.383,-30930.506,-45659.653,976.73437,140.6608,290.00164,0.000232413,0.28286685,833.55709,1124.8672
218,15.81992,4.612,40,-400,36882.962,-26890.719,-44877.974,979.31238,107.54323,289.95396,0.000303626,0.28353035,874.20637,1097.3088
232,15.877566,3.624,40,200,39072.786,-29857.941,-45445.896,975.5597,127.39702,289.89591,0.000255918,0.28040198,845.12041,1107.8594
228,15.861097,4.615,40,0,38446.728,-28932.444,-45288.22,978.06401,103.87753,290.00408,0.000313056,0.27845457,874.52917,1090.5516
225,15.849578,1.62,40,0,38424.526,-28925.29,-45272.103,982.86481,203.14748,289.98687,0.000161357,0.28624704,781.29728,1200.2684
248,15.944697,4.612,65,-810,59604.15,-26634.368,-44394.667,978.95188,101.05223,290.11293,0.000322817,0.28118743,874.18347,1083.1196
235,15.890754,1.62,40,400,40220.551,-31060.018,-45692.175,981.36429,204.31833,290.04549,0.000160045,0.2837201,778.07982,1200.0818
255,15.974355,1.618,65,-300,61320.994,-28920.727,-44820.824,979.37366,184.72649,289.96646,0.000177187,0.28499203,799.40377,1181.1922
244,15.927256,5.623,40,550,40840.688,-31763.166,-45825.675,974.92472,66.816235,290.04669,0.00048863,0.28062837,905.30751,1042.4501
253,15.965285,4.614,65,-600,60350.266,-27641.025,-44571.051,977.80101,92.411032,290.06081,0.000353383,0.28199611,886.82978,1078.4025
254,15.96968,5.624,65,-600,60497.705,-27420.608,-44534.828,976.33712,87.35569,290.09232,0.000373792,0.28191725,885.66686,1065.3533
245,15.933181,1.61,65,-810,58899.109,-25401.045,-44131.696,978.71489,210.50347,290.03373,0.00015516,0.28344458,768.8772,1208.1733
256,15.977917,2.61,65,-300,61403.882,-29007.356,-44829.664,975.09865,147.95552,289.90304,0.000220556,0.28215195,831.13595,1138.7933
241,15.914906,2.61,40,550,40268.697,-31700.054,-45832.171,979.67614,166.53535,289.96009,0.000196302,0.28392285,815.75451,1160.2455
247,15.940578,3.623,65,-810,59464.154,-26358.693,-44317.906,976.62655,128.96939,289.99063,0.000252945,0.28215664,845.65973,1113.3706
251,15.957329,2.61,65,-600,60194.81,-27403.381,-44533.389,977.3386,166.59565,290.17122,0.000197528,0.28635856,804.57374,1164.4162
243,15.922862,4.613,40,550,40739.052,-31633.777,-45802.363,972.68509,99.843506,289.9931,0.000326528,0.28076706,877.03362,1084.7947
250,15.953766,1.621,65,-600,60598.848,-27605.214,-44556.702,981.65445,212.09922,290.02791,0.000154365,0.28574568,768.37589,1207.7352
252,15.961167,3.62,65,-600,60209.282,-27326.784,-44503.211,973.42451,132.6558,289.9528,0.000246395,0.28450508,841.02866,1117.0218
239,15.906668,5.623,40,400,40242.178,-31106.272,-45706.483,977.82344,85.366743,290.02562,0.000381979,0.28150502,891.4058,1068.372
246,15.936741,2.612,65,-810,59563.775,-26568.913,-44373.658,977.23679,164.7696,290.13194,0.000198568,0.28484206,819.79432,1160.3067
260,15.994943,1.62,65,0,62585.16,-30570.216,-45161.955,978.98684,227.32011,290.00992,0.000144262,0.28625047,758.67053,1228.5517
238,15.902274,4.613,40,400,40108.472,-30928.121,-45658.913,976.82723,102.72035,290.025,0.000317705,0.28265078,876.99953,1090.2732
240,15.911343,1.623,40,550,40511.892,-31642.74,-45807.79,981.85513,211.92407,290.12854,0.000154396,0.28557825,770.57843,1211.0074
249,15.949091,5.623,65,-810,58928.136,-26223.671,-44322.346,978.40482,70.9267,289.95436,0.000460591,0.28236469,910.74026,1057.7648
263,16.006462,4.613,65,0,62579.856,-30571.943,-45164.217,971.39619,118.37167,289.86228,0.00027601,0.28338776,857.74335,1103.5597
242,15.918743,3.622,40,550,40922.261,-31958.544,-45880.152,974.96968,127.69049,290.13323,0.000256141,0.28371135,851.9175,1115.7694
261,15.998505,2.611,65,0,62586.681,-30575.561,-45144.317,973.69541,182.11075,290.02377,0.000179523,0.28390861,796.75554,1174.6788
271,16.039683,2.609,65,600,65122.087,-33627.317,-45744.144,974.03306,176.56996,290.13018,0.000185511,0.2850619,798.41219,1163.3858
264,16.010856,5.625,65,0,62585.818,-30578.192,-45151.882,973.29627,90.480838,290.08496,0.000359769,0.27991012,885.84344,1072.7626
258,15.985874,4.612,65,-300,61596.177,-29085.145,-44859.308,973.31828,94.015088,290.00575,0.000347172,0.28182893,882.37055,1076.6699
274,16.052033,5.622,65,600,65147.579,-33655.11,-45743.28,970.05496,69.341531,290.00383,0.000470714,0.2823086,903.53768,1045.6037
257,15.981755,3.621,65,-300,61536.396,-28977.424,-44835.502,971.97957,116.83102,290.07261,0.000280245,0.28170367,858.91403,1102.2173
269,16.031444,5.627,65,300,63903.64,-32015.94,-45441.661,973.31659,83.742473,290.05069,0.000389523,0.28247954,890.39021,1063.7108
281,16.082111,2.611,90,-1070,82623.03,-26848.742,-43960.904,972.73784,145.41975,289.99627,0.000224269,0.28153319,826.32623,1126.6334
266,16.019094,2.613,65,300,63648.233,-32046.858,-45437.303,975.24447,171.23364,289.9832,0.000190198,0.28021289,799.1457,1153.9149
279,16.072621,5.625,65,810,65683.391,-34736.146,-45965.343,972.41767,66.426677,290.10946,0.000493749,0.285005,908.08397,1046.017
273,16.047639,4.61,65,600,65181.54,-33746.879,-45769.882,970.01611,102.15948,289.99166,0.000319576,0.282542,869.3182,1080.5909
282,16.08595,3.619,90,-1070,82680.139,-26188.642,-43823.416,971.86839,114.488,289.97049,0.000286262,0.28594758,859.97763,1095.9113
275,16.056708,1.621,65,810,65533.075,-34548.251,-45930.847,975.45399,195.43162,290.07818,0.000167654,0.28617073,783.53633,1189.9182
285,16.099137,1.622,90,-700,83813.194,-28676.751,-44326.992,975.83249,222.40778,290.03043,0.000147458,0.28596179,752.90292,1211.4102
276,16.06027,2.611,65,810,65197.986,-34688.247,-45973.812,970.86576,157.92554,290.00529,0.000207269,0.28426091,809.4375,1135.5221
265,16.015532,1.619,65,300,63909.602,-32190.802,-45468.838,978.5478,215.22184,289.98232,0.000152648,0.28853267,767.08488,1209.7131
259,15.990268,5.623,65,-300,61410.871,-29032.354,-44840.272,970.84902,92.436308,290.0499,0.000352348,0.28070978,878.92858,1071.0209
270,16.03612,1.619,65,600,65003.1,-33797.492,-45781.517,978.51453,204.55172,290.08113,0.00016006,0.28503483,777.92467,1200.7925
278,16.068227,4.613,65,810,65727.549,-34720.646,-45960.82,968.6793,93.714705,289.99129,0.000348844,0.28410759,874.54876,1069.0977
289,16.11505,5.624,90,-700,83745.724,-28552.543,-44313.63,969.96684,79.891018,290.014,0.000409148,0.28292639,892.89935,1058.2623
262,16.002344,3.621,65,0,62598.975,-30565.035,-45147.36,968.29059,113.31392,289.86847,0.000288512,0.28327144,857.97381,1093.9353
291,16.123288,2.61,90,-300,85548.014,-30681.884,-44717.009,970.01895,175.35162,290.02583,0.000186526,0.28391544,795.21476,1157.6135
267,16.022932,3.622,65,300,63917.825,-32153.593,-45459.094,973.30585,142.81867,290.03835,0.000228345,0.2814341,828.83416,1125.3477
272,16.043519,3.624,65,600,64983.406,-33434.529,-45695.011,971.19088,129.66977,289.99753,0.000252585,0.28401026,845.20684,1114.4194
280,16.078546,1.628,90,-1070,83468.361,-27867.733,-44155.46,973.54211,185.20846,289.94756,0.000176561,0.28417888,791.42341,1174.3645
268,16.02705,4.612,65,300,63852.822,-32111.491,-45441.373,971.07496,110.05131,290.05019,0.000296618,0.28258473,859.72757,1088.1411
297,16.147714,3.621,90,0,86636.953,-32214.607,-45016.45,970.75584,123.40131,289.93779,0.000265019,0.2840849,847.68769,1102.777
292,16.127126,3.624,90,-300,85420.268,-30721.437,-44736.21,969.44388,128.24644,290.01749,0.000254833,0.28248669,845.53284,1111.2954
277,16.064109,3.62,65,810,65581.837,-34606.387,-45958.189,971.41988,122.63785,289.9918,0.000265442,0.2799644,845.15844,1100.3567
293,16.131244,4.612,90,-300,85342.19,-30584.729,-44724.245,968.3088,101.03493,289.97274,0.000323401,0.28404491,869.67159,1079.9042
287,16.106538,3.623,90,-700,83986.29,-28653.11,-44316.014,968.8566,136.02423,290.00492,0.000240479,0.28115872,832.8752,1114.6804
303,16.172422,4.612,90,300,87752.084,-33775.412,-45339.367,971.74205,80.349705,290.01822,0.000405426,0.27986541,891.13867,1057.528
295,16.140314,1.621,90,0,86633.705,-32211.565,-45006.746,974.93946,193.85264,289.95429,0.000168835,0.28482992,786.99497,1189.1868
288,16.110656,4.613,90,-700,83631.752,-28646.162,-44323.826,971.33112,110.41021,290.04216,0.000295365,0.28216899,866.42861,1096.5007
286,16.1027,2.609,90,-700,83644.498,-28477.96,-44296.567,969.51506,146.67236,289.98522,0.000223007,0.28356782,819.90711,1124.3454
284,16.094462,5.624,90,-1070,82632.199,-26761.66,-43951.366,967.99337,74.65446,290.02212,0.00043701,0.28108222,893.44863,1048.4403
309,16.197404,5.625,90,700,89301.189,-35913.184,-45749.16,976.96926,75.663672,290.02936,0.000430466,0.28008667,901.53899,1058.4509
304,16.176816,5.624,90,300,87799.531,-33840.292,-45328.225,971.15182,88.439545,290.01058,0.000368419,0.28005806,880.03264,1062.6138
283,16.090068,4.614,90,-1070,82833.335,-27037.952,-44004.61,967.52053,90.432059,290.01757,0.000360415,0.28109573,879.75836,1066.9386
298,16.151833,4.615,90,0,86632.225,-32214.977,-45018.958,969.97757,99.1684,290.03002,0.000328695,0.28146075,872.55214,1078.9226
300,16.160902,1.619,90,300,87650.242,-33828.081,-45348.042,974.50421,187.48893,290.13786,0.000174517,0.28452119,785.43073,1172.2864
302,16.168303,3.619,90,300,87804.753,-33899.168,-45361.199,976.01421,120.08931,289.99911,0.000271144,0.28021921,851.63901,1099.5933
301,16.164464,2.614,90,300,87467.319,-33540.441,-45278.969,973.4382,125.17275,290.00896,0.000260254,0.28067223,844.9377,1104.6987
305,16.181491,1.621,90,700,89448.217,-35705.019,-45692.421,975.97968,185.85898,290.01896,0.000176053,0.2846256,786.94194,1171.5631
290,16.119726,1.619,90,-300,85358.801,-30640.564,-44701.838,974.91303,202.06283,290.01472,0.00016189,0.28522858,772.09999,1193.1727
296,16.143876,2.612,90,0,86634.075,-32212.305,-45026.317,974.65919,157.46591,289.9394,0.000207257,0.2820563,815.74336,1141.9031
310,16.202079,1.62,90,1070,91547.036,-37793.413,-46112.164,981.41346,180.08925,290.03866,0.000181616,0.28411597,800.03605,1174.469
299,16.156227,5.621,90,0,86634.651,-32211.729,-45015.463,970.0976,79.835257,290.00105,0.000407925,0.27964226,888.09813,1053.5988
317,16.231321,3.622,120,-1380,107287.57,-27382.208,-43525.867,974.40419,116.54424,290.01457,0.000279701,0.28123657,856.16925,1097.7297
312,16.20948,3.621,90,1070,90902.47,-37730.425,-46091.237,971.86187,127.21685,290.10983,0.000256527,0.28211517,844.29826,1107.8128
294,16.135639,5.623,90,-300,85209.141,-30608.864,-44694.314,971.11845,81.625283,289.97577,0.000399292,0.2817048,896.95052,1066.605
318,16.23544,4.612,120,-1380,106279.75,-26816.015,-43434.632,975.05138,92.058681,290.0381,0.000354379,0.28195897,881.70345,1072.8319
308,16.19301,4.612,90,700,88997.839,-35855.007,-45742.376,977.16719,94.829949,290.0394,0.00034631,0.28791473,882.26035,1077.0326
316,16.227483,2.609,120,-1380,107038.12,-27092.43,-43495.318,972.59918,147.60832,290.05303,0.000220863,0.28085777,826.41578,1133.059
320,16.244508,1.621,120,-1000,107374.18,-29057.393,-43856.76,980.33691,192.18405,290.03252,0.000170229,0.28409266,793.26311,1192.1106
331,16.289248,2.612,120,0,107374.18,-34165.1,-44851.907,977.65793,145.70592,290.02409,0.000224176,0.28348874,833.16997,1135.426
313,16.213598,4.614,90,1070,90689.657,-37870.339,-46126.925,972.16688,100.54106,289.963,0.000324854,0.2821691,871.98504,1080.1968
315,16.223917,1.632,120,-1380,107230.75,-27963.82,-43654.31,975.26406,186.31455,290.0393,0.000175551,0.28445385,788.80493,1173.084
330,16.285686,1.617,120,0,107374.18,-34165.1,-44850.18,982.19267,178.39394,290.02841,0.000183793,0.28655346,802.11249,1170.1703
323,16.256028,4.612,120,-1000,107374.18,-29041.112,-43852.114,974.20889,88.226775,289.97546,0.000369423,0.28128799,888.1859,1070.8242
322,16.251909,3.622,120,-1000,107374.18,-29083.666,-43871.603,978.54833,124.16454,289.99066,0.000263473,0.28484107,853.59036,1111.248
333,16.297204,4.611,120,0,107374.18,-34158.768,-44849.81,978.25121,92.233282,289.89441,0.000353985,0.28132346,885.36407,1075.2319
332,16.293086,3.621,120,0,107374.18,-34158.316,-44856.142,979.76479,114.97267,290.05651,0.000283179,0.28025497,866.77644,1105.4559
306,16.185053,2.611,90,700,88881.195,-35732.854,-45715.117,968.39872,118.55364,290.03049,0.000275247,0.28249579,847.81943,1094.3826
307,16.188891,3.622,90,700,88880.948,-35761.1,-45732.221,973.67172,117.08405,290.15635,0.000279051,0.28328933,853.32733,1095.1474
327,16.272498,3.621,120,-500,107374.18,-31508.87,-44329.911,975.04369,113.96309,289.9956,0.00028614,0.28188295,859.00099,1094.7162
311,16.205642,2.608,90,1070,92371.853,-39300.154,-46378.302,976.01779,163.01806,290.06529,0.000200272,0.28320459,812.33446,1150.1403
334,16.301598,5.623,120,0,107374.18,-34168.923,-44862.309,979.81291,85.399352,290.14663,0.000381761,0.28116719,898.2291,1075.6699
328,16.276616,4.61,120,-500,107374.18,-31343.958,-44304.667,976.54011,95.98949,290.01214,0.000339893,0.28254775,880.10875,1078.4468
337,16.313674,3.62,120,500,107374.18,-36939.29,-45416.211,982.12761,121.01957,290.08749,0.00027013,0.28313296,860.0686,1111.2546
314,16.217993,5.621,90,1070,90517.547,-37771.375,-46112,974.05696,70.7856,290.02798,0.000460312,0.28088299,904.53946,1051.9151
324,16.260422,5.622,120,-1000,107374.18,-28527.792,-43767.335,975.24458,68.588711,289.97939,0.000476058,0.28229284,907.76035,1049.0679
342,16.334262,3.622,120,1000,107374.18,-38847.847,-45754.053,985.95936,128.69979,289.97949,0.00025372,0.28306867,858.15015,1125.3044
329,16.28101,5.625,120,-500,107374.18,-31567.582,-44343.932,975.83807,84.506277,290.01729,0.000385868,0.2815445,896.33307,1071.6467
340,16.326861,1.623,120,1000,107374.18,-39138.489,-45834.926,990.31733,203.5033,290.01376,0.000160904,0.28471695,789.91534,1213.519
339,16.322186,5.625,120,500,107374.18,-36584.756,-45336.365,984.86208,83.677396,289.97095,0.000390104,0.28292176,903.33392,1076.2418
319,16.239833,5.625,120,-1380,106263.05,-26874.974,-43461.933,973.74932,66.23289,290.06464,0.000491421,0.27996689,906.16839,1044.367
350,16.369289,1.628,65,-810,59714.545,-27461.189,-44562.787,1007.1554,184.18955,290.0249,0.000178087,0.28380389,828.66674,1210.7676
346,16.351012,2.613,120,1380,107374.18,-42075.826,-46390.143,992.9163,151.45039,289.95614,0.000216328,0.28565525,840.97348,1156.0366
321,16.248071,2.609,120,-1000,107374.18,-29061.998,-43847.304,976.94725,154.84804,290.01765,0.000210562,0.28114466,818.51623,1138.8474
351,16.372854,2.611,65,-810,58790.688,-26149.459,-44313.178,1003.4473,145.12909,290.0609,0.000226008,0.28401205,863.22961,1165.7199
338,16.317792,4.613,120,500,107374.18,-36694.162,-45349.111,982.95399,89.341745,290.08082,0.00036606,0.28387168,896.34675,1080.7543
325,16.265097,1.621,120,-500,107374.18,-31519.683,-44339.943,978.93841,180.73541,290.05968,0.000181373,0.28696974,798.01266,1173.9267
349,16.363363,5.625,120,1380,107374.18,-41349.407,-46244.349,1000.0539,64.0791,290.0114,0.000509026,0.27923611,935.28557,1067.6841
353,16.38081,4.612,65,-810,59030.554,-26407.044,-44347.796,1008.9154,86.98042,290.02481,0.0003749,0.28117608,920.29589,1101.1789
326,16.26866,2.611,120,-500,107374.18,-31522.273,-44332.872,976.48126,142.03717,289.95503,0.000229789,0.28277178,838.94991,1133.7269
345,16.34745,1.62,120,1380,107374.18,-41141.94,-46213.554,997.09086,194.57913,290.08489,0.000168396,0.28584975,801.10632,1203.1967
336,16.309837,2.609,120,500,107374.18,-36957.38,-45410.907,988.05843,178.34002,290.04516,0.000184074,0.28740432,812.7493,1181.8972
359,16.405792,5.625,65,-600,59744.846,-27381.014,-44548.15,1027.4702,79.503542,290.03579,0.000409698,0.28042186,950.35522,1115.3013
343,16.338381,4.613,120,1000,107374.18,-39019.255,-45808.571,988.71068,99.50691,290.09152,0.000329355,0.28506802,893.1913,1099.3744
335,16.306273,1.621,120,500,107374.18,-36680.266,-45342.861,988.67183,209.673,290.08845,0.000156601,0.2881708,779.39146,1212.4469
344,16.342775,5.624,120,1000,107374.18,-39250.445,-45843.889,992.83439,69.861952,289.99304,0.000466762,0.28122758,923.63318,1068.4072
360,16.410468,1.619,65,-300,61122.531,-29017.429,-44846.316,1033.945,199.84766,289.90829,0.000163497,0.28343013,831.12783,1245.4176
352,16.376691,3.621,65,-810,59464.483,-26570.599,-44388.089,1008.0605,112.65556,290.0414,0.000291893,0.28905506,899.51259,1131.6995
356,16.393442,2.61,65,-600,59746.943,-27410.987,-44555.057,1018.1071,140.43707,290.09982,0.000233268,0.2821497,877.08764,1169.4881
347,16.35485,3.622,120,1380,107374.18,-41023.982,-46195.751,995.23563,118.75059,290.00943,0.000275593,0.28119331,879.48767,1127.2396
358,16.401399,4.613,65,-600,60067.435,-27331.224,-44517.272,1024.4713,98.160699,289.97658,0.000332155,0.28184921,925.53329,1129.8404
341,16.330424,2.609,120,1000,107374.18,-39311.089,-45844.588,987.8824,135.70443,290.00009,0.000240941,0.28466899,852.38798,1134.6827
354,16.385204,5.628,65,-810,59604.274,-26713.021,-44395.243,1014.2862,71.104198,290.06458,0.000462691,0.28545297,944.40857,1090.1672
363,16.421987,4.612,65,-300,61041.082,-29060.764,-44876.042,1032.4622,102.99457,290.06871,0.000316934,0.28266165,930.22733,1143.2171
369,16.446969,5.623,65,0,62383.737,-30572.395,-45152.335,1043.7979,72.668125,290.00273,0.000448405,0.28098936,972.79599,1122.9717
371,16.455207,2.611,65,300,63501.123,-32175.548,-45485.161,1048.6534,137.37952,290.07915,0.000237604,0.28079591,906.59108,1190.8231
368,16.442576,4.611,65,0,62384.312,-30570.504,-45146.866,1039.6015,103.53723,289.96245,0.000316092,0.28533108,940.68279,1153.7617
365,16.431056,1.618,65,0,62370.169,-30568.283,-45144.934,1044.8512,203.67891,290.01477,0.000160997,0.28709011,850.96353,1274.4809
366,16.434618,2.611,65,0,62377.857,-30565.159,-45157.309,1043.054,165.68912,290.0253,0.000197723,0.28630047,878.77168,1222.6223
375,16.472233,1.618,65,600,65051.041,-33918.616,-45814.492,1056.6008,164.79439,290.04502,0.000197974,0.28148327,888.3895,1230.2873
377,16.479633,3.623,65,600,64802.582,-33609.72,-45748.42,1051.9704,103.58404,290.05038,0.00031581,0.28421099,949.91893,1164.0003
348,16.358969,4.61,120,1380,107374.18,-41417.699,-46252.86,998.59644,94.14846,289.92238,0.000346494,0.2821797,907.63686,1102.4844
355,16.389879,1.62,65,-600,59675.649,-27551.354,-44571.585,1022.4058,183.84557,290.01802,0.000177945,0.2854707,835.84355,1216.0554
374,16.467558,5.623,65,300,63495.654,-32158.897,-45458.641,1051.745,69.394358,289.95939,0.000469907,0.28174907,984.18268,1128.7163
357,16.39728,3.624,65,-600,60255.249,-27563.236,-44602.75,1021.9286,130.61925,290.01215,0.000250174,0.28372863,894.15072,1165.5867
361,16.41403,2.612,65,-300,61037.176,-29067.589,-44859.801,1030.7132,160.74837,290.0284,0.000202887,0.2817674,866.92374,1198.7429
379,16.488146,5.622,65,600,64583.644,-33681.671,-45752.038,1051.0141,80.341533,290.02706,0.000406237,0.28253811,973.49858,1139.2792
362,16.417868,3.621,65,-300,61033.804,-29052.582,-44863.337,1031.7054,128.19917,290.07009,0.00025493,0.2835066,902.2147,1166.6338
364,16.426381,5.626,65,-300,61014.892,-29034.45,-44857.951,1037.9769,82.894768,290.07527,0.000393303,0.28165005,953.58246,1125.4276
383,16.50434,4.614,65,810,65653.748,-34605.4,-45948.198,1050.6802,76.871555,290.05156,0.000428408,0.28059893,973.62124,1134.1464
384,16.508734,5.626,65,810,65504.87,-34583.116,-45935.288,1054.405,72.613034,290.00752,0.000449209,0.28167585,981.46937,1131.5205
392,16.542651,3.622,90,-700,83725.659,-28779.908,-44352.36,1060.095,125.95718,290.11062,0.00025942,0.2829195,932.95287,1193.5522
391,16.538814,2.608,90,-700,83390.939,-28244.058,-44260.591,1066.9633,162.76587,290.12051,0.000201445,0.28622602,900.0347,1236.3996
385,16.514659,1.63,90,-1070,82849.04,-27952.512,-44214.46,1059.4921,200.29603,290.29159,0.000163232,0.28423613,860.35353,1278.1111
387,16.522063,3.621,90,-1070,81739.215,-26779.463,-43974.143,1056.1318,122.96833,290.04264,0.000265374,0.28276583,936.22747,1191.1463
378,16.483752,4.611,65,600,64890.033,-33758.473,-45768.525,1052.0323,82.670522,290.02782,0.000394093,0.28028209,968.60318,1140.8716
393,16.54677,4.611,90,-700,83591.048,-28604.923,-44329.377,1061.83,101.71052,290.03718,0.000321192,0.28227989,959.14164,1168.8382
381,16.496384,2.611,65,810,65511.736,-34607.826,-45927.188,1049.7993,126.06625,289.98505,0.000259409,0.28424668,928.7995,1190.6449
373,16.463164,4.612,65,300,63436.86,-32119.426,-45470.195,1048.4979,98.997079,290.09699,0.000330693,0.28476166,954.19962,1160.0327
390,16.53525,1.622,90,-700,83668.18,-28708.081,-44342.369,1064.447,201.67882,290.03469,0.000162063,0.28407353,868.04697,1286.8116
370,16.451645,1.618,65,300,63519.378,-32186.033,-45469.578,1050.6215,195.9485,290.07946,0.000168098,0.28758303,857.03557,1264.5907
367,16.438456,3.625,65,0,62378.186,-30562.486,-45151.965,1042.5398,131.00614,290.06804,0.000248843,0.2817183,914.20487,1186.9264
372,16.459045,3.622,65,300,63592.357,-32097.183,-45447.088,1046.8342,129.04597,290.00608,0.000252775,0.28145416,917.07014,1185.0006
382,16.500221,3.622,65,810,65194.039,-34596.396,-45947.787,1052.9508,105.41898,290.07803,0.000309529,0.2821392,951.62805,1169.8871
395,16.555838,1.624,90,-300,85274.926,-30810.779,-44759.933,1074.05,185.3465,290.00895,0.000176647,0.28410385,887.59103,1270.7827
396,16.559403,2.606,90,-300,85236.236,-30536.872,-44690.12,1068.9718,162.49559,290.03624,0.000200578,0.28100417,909.95887,1248.8795
376,16.475795,2.611,65,600,64502.4,-33569.345,-45740.855,1053.8349,129.65432,290.12427,0.000251712,0.28267403,923.29978,1191.7709
400,16.576427,1.62,90,0,86409.75,-32218.76,-45032.813,1071.7211,183.88823,290.12915,0.000177475,0.28217538,883.9732,1264.4813
394,16.551164,5.622,90,-700,83885.844,-28543.662,-44303.968,1066.0244,73.009775,290.01536,0.000449534,0.28782679,996.77558,1147.487
380,16.492821,1.621,65,810,65669.454,-34790.376,-45976.608,1055.741,160.85513,290.02501,0.000202682,0.28140433,897.50453,1231.1924
397,16.563239,3.625,90,-300,85369.285,-30715.434,-44724.698,1067.2987,114.11465,289.98113,0.000286035,0.28226027,952.92373,1187.7328
403,16.587946,4.614,90,0,86413.492,-32212.757,-45029.647,1068.0081,96.067801,290.036,0.000338315,0.27875281,975.7308,1174.9359
386,16.518225,2.61,90,-1070,82201.474,-26798.91,-43967.935,1056.8463,156.70914,290.01166,0.000208462,0.28362295,902.99181,1228.5738
408,16.608535,4.612,90,300,87675.774,-33836.756,-45345.534,1064.4131,98.839525,290.09359,0.000329928,0.28074711,964.3158,1168.765
409,16.612929,5.625,90,300,87638.236,-33763.859,-45324.319,1066.0592,76.667734,290.00679,0.000425757,0.2812224,984.23475,1141.0986
407,16.604416,3.622,90,300,87617.39,-33730.967,-45333.282,1068.6525,139.42471,290.09981,0.000234318,0.28248736,927.23222,1216.2728
389,16.530575,5.624,90,-1070,81847.225,-26178.487,-43862.681,1057.4792,66.964468,290.09708,0.000485908,0.279668,991.97624,1131.3066
388,16.526181,4.613,90,-1070,82429.335,-27173.056,-44036.227,1057.2742,96.762879,290.03173,0.000338495,0.28611557,964.48583,1164.3122
411,16.621167,2.609,90,700,89599.728,-35921.654,-45746.2,1063.5698,149.66035,290.07656,0.000218522,0.28482229,911.54803,1221.1691
406,16.600577,2.613,90,300,87505.844,-33682.575,-45300.266,1066.0818,147.16431,289.97508,0.000221685,0.28049379,921.99464,1227.7023
413,16.629123,4.611,90,700,89562.148,-35886.007,-45726.876,1060.7305,90.863164,290.06787,0.000361278,0.28304907,970.70658,1159.1015
421,16.663597,2.631,120,-1380,106407.37,-26693.616,-43385.87,1056.444,121.68598,290.03269,0.00026843,0.28337988,940.87847,1193.465
410,16.617604,1.62,90,700,89231.169,-35884.075,-45748.091,1068.9484,188.05908,290.11462,0.000174016,0.28451751,886.27609,1276.3704
424,16.675953,5.623,120,-1380,106099.37,-26810.588,-43436.483,1061.6084,69.272337,290.08354,0.000471313,0.28154354,991.41796,1135.481
416,16.641755,2.611,90,1070,90636,-37778.159,-46103.53,1064.0075,137.31291,290.02526,0.000236813,0.27970055,930.4657,1215.6959
422,16.66744,3.622,120,-1380,106645.39,-26734.237,-43415.884,1060.6094,90.245884,290.00968,0.00036069,0.27941269,975.10569,1162.6822
398,16.567358,4.613,90,-300,85298.485,-30627.982,-44717.379,1072.9653,95.302288,290.1695,0.000341222,0.2785344,972.60001,1170.2889
399,16.571752,5.623,90,-300,85166.546,-30633.204,-44717.297,1073.4481,76.435242,289.99326,0.000425274,0.27820459,997.95938,1156.2325
415,16.638191,1.621,90,1070,90182.539,-37764.592,-46130.214,1063.9868,171.35944,290.08278,0.000191252,0.28493927,889.1995,1244.1338
412,16.625005,3.621,90,700,89872.981,-36114.278,-45794.469,1060.3316,118.23827,290.19497,0.000276604,0.28327416,940.27474,1183.6546
414,16.633517,5.624,90,700,89064.734,-35708.925,-45737.853,1059.7882,70.848961,289.99601,0.000460358,0.28238795,991.72869,1138.8774
401,16.579989,2.612,90,0,86413.985,-32218.39,-45021.424,1066.8139,148.80107,289.99169,0.000219639,0.28408847,918.05077,1227.2725
418,16.649711,4.614,90,1070,89854.314,-37288.192,-46035.32,1061.9361,82.815757,290.00171,0.000393539,0.28078564,977.69865,1149.2407
425,16.680628,1.619,120,-1000,107374.18,-28901.938,-43831.844,1064.6764,184.85814,290.01957,0.00017797,0.2858148,878.94793,1261.5672
419,16.654106,5.623,90,1070,90776.122,-38147.331,-46187.199,1062.8233,54.381428,290.04481,0.000601055,0.28336428,1007.4411,1120.8821
428,16.692147,4.615,120,-1000,107374.18,-29300.383,-43889.076,1065.5705,93.204356,290.0804,0.000349826,0.2803754,973.65173,1167.8028
430,16.701216,1.619,120,-500,107374.18,-31415.991,-44327.856,1067.343,191.08774,290.02965,0.000171322,0.28444855,875.28506,1269.9776
404,16.592341,5.625,90,0,86416.863,-32218.678,-45019.533,1065.6766,81.512633,289.9838,0.00040021,0.28243696,987.45325,1156.7084
402,16.583828,3.621,90,0,86412.299,-32214.237,-45016.614,1074.0846,121.76306,290.01889,0.000269038,0.2848763,952.10376,1204.7851
405,16.597016,1.619,90,300,87570.108,-33684.877,-45311.779,1071.3437,184.96657,290.04275,0.000176682,0.28400542,892.48203,1276.4978
432,16.708617,3.622,120,-500,107374.18,-31497.81,-44367.943,1060.0262,120.20782,290.056,0.000271852,0.28316936,942.40817,1190.6423
427,16.688029,3.619,120,-1000,107176.8,-28846.351,-43829.049,1061.9385,116.7529,290.03495,0.00027983,0.28333807,947.74901,1189.8166
431,16.704778,2.61,120,-500,107374.18,-31538.431,-44355.361,1061.3328,151.70136,290.00188,0.000214694,0.28076122,908.83519,1225.2658
417,16.645592,3.622,90,1070,91175.846,-37869.435,-46115.741,1059.6601,105.52228,290.04999,0.000309548,0.28334329,955.92458,1174.7219
436,16.725367,2.61,120,0,107374.18,-34166.457,-44859.185,1059.0039,151.95645,290.08082,0.000215325,0.28332028,905.39887,1220.8638
440,16.742393,1.621,120,500,107374.18,-36610.74,-45335.543,1059.5845,169.2855,290.11219,0.000192862,0.28299605,896.99421,1248.3694
441,16.745955,2.61,120,500,107374.18,-36689.928,-45339.12,1056.2587,151.27158,289.95047,0.000215482,0.28124404,907.01502,1220.5203
426,16.68419,2.612,120,-1000,107374.18,-29220.209,-43899.849,1065.4676,140.53944,289.86316,0.000233107,0.28404517,922.45887,1213.0361
435,16.721805,1.618,120,0,107374.18,-34166.621,-44869.792,1065.3729,189.65502,290.02525,0.000171995,0.28285045,875.28315,1270.03
437,16.729205,3.623,120,0,107374.18,-34173.24,-44867.202,1060.6934,122.54296,290.0933,0.000266106,0.28133811,934.92295,1187.8043
420,16.660031,1.629,120,-1380,106668.62,-28294.383,-43717.38,1063.0873,156.52105,289.96564,0.000208678,0.28399256,909.80131,1235.2189
429,16.696542,5.623,120,-1000,107374.18,-28728.968,-43821.072,1064.8164,74.220871,290.00309,0.000439248,0.28113964,990.79278,1144.1062
442,16.749793,3.622,120,500,107374.18,-36733.263,-45355.443,1058.2635,121.54456,290.06076,0.000267736,0.27908567,936.02936,1188.1222
423,16.671558,4.611,120,-1380,106373.41,-27275.392,-43517.808,1059.7634,85.06665,290.02498,0.000384121,0.28314577,975.5738,1152.4868
433,16.712736,4.612,120,-500,107374.18,-31574.859,-44362.269,1061.2416,96.747524,290.20158,0.000338301,0.28300861,967.26096,1166.83
438,16.733324,4.61,120,0,107374.18,-34159.549,-44864.53,1057.1029,99.837447,290.01673,0.000325591,0.2784039,956.17392,1163.6645
439,16.737718,5.625,120,0,107374.18,-34163.661,-44865.146,1057.47,70.681815,290.22265,0.000461195,0.28057384,986.07434,1132.5418
450,16.783569,1.62,120,1380,107374.18,-41030.478,-46181.772,1054.3192,163.72492,289.97829,0.000199514,0.28312794,888.28583,1226.8556
453,16.795088,4.614,120,1380,107374.18,-40778.69,-46137.286,1047.2604,72.805768,290.1012,0.000447011,0.28029453,973.12556,1123.632
457,16.812811,3.624,120,-1380,106344.21,-27041.242,-43505.679,1049.2253,117.92879,290.13416,0.000275608,0.27757288,930.84775,1174.2331
452,16.79097,3.621,120,1380,107374.18,-41385.054,-46251.503,1042.7177,102.76191,290.04161,0.000317357,0.28145326,944.8815,1158.2195
459,16.821324,5.625,120,-1380,107323.18,-27379.741,-43536.598,1047.9391,72.929357,290.10367,0.000445799,0.27889355,975.75068,1127.9665
434,16.717129,5.625,120,-500,107374.18,-31539.706,-44362.68,1062.0261,78.407645,290.2144,0.000416128,0.28273607,989.51263,1152.1338
443,16.753912,4.61,120,500,107374.18,-36670.275,-45340.97,1059.6754,87.996245,290.04759,0.000371118,0.28251211,974.19172,1157.677
458,16.81693,4.612,120,-1380,107115.09,-27153.692,-43511.394,1042.4806,93.013668,289.93878,0.000351468,0.28308487,955.52162,1149.5693
454,16.799482,5.623,120,1380,107374.18,-41573.648,-46302.198,1049.2123,70.500003,290.06936,0.000462936,0.2826964,982.90117,1128.4221
466,16.85015,2.61,120,-500,107374.18,-31615.645,-44373.411,1039.4371,137.61186,290.10562,0.000236916,0.28025613,901.30826,1185.5099
465,16.846587,1.622,120,-500,107374.18,-31692.16,-44392.982,1044.5144,172.9699,290.04596,0.000189298,0.28251151,875.35794,1234.6017
462,16.833399,3.622,120,-1000,107374.18,-29003.245,-43874.193,1043.5361,121.56932,290.05538,0.000267532,0.2780444,923.81265,1175.753
444,16.758306,5.624,120,500,107374.18,-36643.386,-45340.025,1059.6415,70.760277,290.19937,0.000463178,0.2826653,985.95322,1131.4811
463,16.837518,4.616,120,-1000,107374.18,-28576.431,-43770.871,1043.3452,97.833132,289.88359,0.00033498,0.28504804,948.0203,1149.3433
446,16.766544,2.61,120,1000,107374.18,-39100.458,-45812.929,1056.9949,135.3967,290.02559,0.000241729,0.28419773,925.2095,1204.8915
461,16.829561,2.612,120,-1000,107374.18,-29178.025,-43905.851,1050.6682,155.55253,290.06432,0.000211124,0.28708465,900.64765,1224.4433
449,16.778894,5.622,120,1000,107374.18,-39506.345,-45883.976,1051.945,75.153924,290.03846,0.000433071,0.27910205,977.15304,1133.7965
447,16.770381,3.621,120,1000,107374.18,-39441.876,-45885.251,1049.9482,106.26756,290.09229,0.000306935,0.28251136,950.32699,1169.6528
469,16.862501,5.623,120,-500,107374.18,-31540.693,-44355.32,1033.8254,74.982357,290.02282,0.000433447,0.27884219,958.87769,1114.991
473,16.878695,4.613,120,0,107374.18,-34164.565,-44862.309,1028.5558,84.792225,289.95925,0.000384384,0.28095941,946.77933,1122.7156
448,16.7745,4.612,120,1000,107374.18,-39255.297,-45840.723,1049.5193,84.269444,289.94369,0.000386919,0.28060801,962.82731,1138.2434
451,16.787132,2.611,120,1380,107374.18,-41330.864,-46266.551,1048.9427,130.1154,290.09811,0.000251769,0.28410405,919.27694,1189.7332
472,16.874576,3.622,120,0,107374.18,-34158.48,-44885.21,1030.1527,105.55364,290.06047,0.000309729,0.28334148,928.37933,1146.8126
455,16.805408,1.629,120,-1380,107374.18,-28681.275,-43795.17,1050.2043,192.14202,290.16832,0.000169518,0.28108508,856.54432,1256.2638
474,16.883089,5.623,120,0,107374.18,-34164.524,-44860.089,1029.8672,78.345405,290.07203,0.00041703,0.28293173,954.45636,1116.6952
456,16.808973,2.611,120,-1380,107146.75,-27122.198,-43498.32,1047.2692,151.84809,290.10384,0.000214953,0.28244088,898.62852,1213.7553
478,16.899283,4.614,120,500,107374.18,-36612.426,-45326.416,1025.3591,95.761555,290.05577,0.00034006,0.27993092,928.99301,1126.1282
464,16.841913,5.619,120,-1000,107374.18,-28611.42,-43773.461,1043.8621,66.168141,290.03887,0.00049369,0.28154432,977.92773,1114.4965
476,16.891326,2.61,120,500,107374.18,-36587.757,-45333.693,1029.9145,125.44977,290.0919,0.000260187,0.28159678,907.58543,1169.0408
475,16.887764,1.62,120,500,107374.18,-36813.643,-45378.467,1035.6112,183.43775,290.06097,0.000177763,0.28167043,847.90485,1226.984
477,16.895165,3.62,120,500,107374.18,-36845.054,-45375.178,1030.8158,123.29106,289.97941,0.000264183,0.28012279,908.81669,1164.0318
484,16.924266,5.62,120,1000,107374.18,-39801.55,-45972.784,1025.0438,61.861193,290.07478,0.000527815,0.28274102,964.59065,1093.3487
471,16.870738,2.611,120,0,107374.18,-34152.149,-44870.45,1032.1813,133.48639,290.09386,0.000243923,0.27975175,896.39728,1173.5421
460,16.825999,1.619,120,-1000,107357.14,-29086.338,-43884.348,1051.4775,194.7279,290.08427,0.000168103,0.2857159,864.03878,1267.7996
468,16.858106,4.614,120,-500,107374.18,-31665.559,-44386.897,1035.2521,88.99777,290.04194,0.00036503,0.27790054,949.37267,1133.6576
479,16.903678,5.621,120,500,107374.18,-36965.809,-45391.953,1027.6938,76.552239,290.03219,0.00042586,0.28093119,952.20356,1110.2611
467,16.853988,3.621,120,-500,107374.18,-31617.413,-44375.426,1036.0935,112.3099,290.0649,0.000288659,0.27581633,920.35504,1153.6147
470,16.867176,1.619,120,0,107374.18,-34155.355,-44870.327,1037.9195,165.87891,290.0704,0.000197343,0.28561161,876.51125,1222.1655
481,16.911915,2.609,120,1000,107374.18,-39063.413,-45820.536,1029.7829,147.62626,290.13176,0.000221089,0.28080616,883.28608,1189.4109
485,16.92894,1.622,120,1380,107374.18,-41327.986,-46266.551,1034.9555,174.06411,290.15924,0.000192213,0.29533111,863.42534,1225.7969
483,16.919871,4.615,120,1000,107374.18,-39331.4,-45860.869,1029.1171,93.235547,290.09618,0.000348384,0.27832522,932.35762,1125.8343
487,16.936341,3.623,120,1380,107374.18,-40802.454,-46158.46,1027.1144,106.98521,290.058,0.000307975,0.28404511,922.73555,1145.3049
482,16.915752,3.624,120,1000,107374.18,-39227.544,-45840.764,1029.7083,117.53193,290.09197,0.000277772,0.28271845,913.95508,1157.0954
489,16.944854,5.626,120,1380,107374.18,-41104.238,-46209.072,1028.6015,57.627099,290.02431,0.000566297,0.28224027,972.69577,1092.3749
480,16.908352,1.621,120,1000,107374.18,-39469.711,-45908.357,1030.2523,182.6419,290.15749,0.000178856,0.28307182,850.03366,1228.2088
493,16.962301,4.612,15,-290,12899.612,-25754.714,-45134.696,1035.6991,72.130473,290.26471,0.000451164,0.2789913,965.05949,1114.8698
496,16.974933,2.61,15,-200,13306.649,-26253.068,-45199.987,1036.0931,131.52732,289.92475,0.000249236,0.2836184,903.35287,1176.3845
500,16.991958,1.622,15,-100,13825.395,-26759.028,-45316.013,1048.1752,193.3318,290.13744,0.000168915,0.28267313,852.16599,1254.6017
492,16.958182,3.622,15,-290,13301.592,-25908.772,-45158.543,1031.8918,93.516764,290.09175,0.000347019,0.27632518,936.05053,1130.3333
502,16.999359,3.622,15,-100,13796.903,-26781.477,-45321.564,1043.8781,122.32471,290.08237,0.000266091,0.27970862,922.44478,1175.7067
488,16.94046,4.612,120,1380,107374.18,-40949.481,-46173.878,1027.5125,83.058961,290.11808,0.000391806,0.27932693,944.5763,1116.5651
498,16.982889,4.612,15,-200,13431.597,-26246.942,-45215.734,1040.4648,82.187222,290.04005,0.000395211,0.27761906,957.9,1128.4939
490,16.950779,1.629,15,-290,13158.759,-26168.083,-45195.711,1034.0719,163.71183,289.99238,0.000199566,0.28314646,872.75751,1210.4849
486,16.932504,2.609,120,1380,107374.18,-41658.797,-46351.906,1027.9878,142.92394,290.29601,0.000227844,0.27974512,882.16452,1178.684
494,16.966695,5.621,15,-290,12981.677,-25688.272,-45104.723,1034.5257,62.877627,290.09273,0.00051852,0.28077118,973.7831,1103.6917
505,17.012546,1.62,15,0,14211.546,-27274.979,-45410.454,1056.9998,191.98625,289.97285,0.000170216,0.28379296,863.97003,1261.3027
503,17.003478,4.611,15,-100,13780.046,-26758.411,-45313.916,1047.6069,98.106711,290.09678,0.000331914,0.27992625,949.75273,1151.8432
504,17.007871,5.624,15,-100,13782.924,-26758.946,-45318.275,1053.3603,77.350641,290.08194,0.000419082,0.27692667,979.57335,1140.7398
512,17.040536,3.618,15,100,14617.144,-27840.967,-45523.521,1075.7428,118.60766,290.06651,0.000274866,0.28181044,959.73642,1205.4555
497,16.97877,3.622,15,-200,13440.601,-26271.611,-45219.393,1037.9063,103.52057,290.00594,0.000314267,0.27872457,937.61528,1153.3241
514,17.049048,5.625,15,100,14602.425,-27760.505,-45509.871,1078.9712,73.23284,290.13252,0.000442165,0.27490297,1008.1834,1160.9378
513,17.044654,4.612,15,100,14655.052,-27862.017,-45527.591,1075.955,83.386526,290.07589,0.000390555,0.27970633,994.2843,1165.4329
517,17.061124,3.62,15,200,14958.316,-28284.226,-45631.859,1094.7295,97.663533,290.08927,0.000334087,0.28118494,996.28369,1197.8981
515,17.053723,1.619,15,200,15007.982,-28317.982,-45624.211,1089.9022,172.00532,290.05701,0.000189988,0.28257943,916.95902,1273.8188
520,17.074312,1.618,15,290,15519.698,-28861.768,-45728.644,1109.8906,166.91382,290.07079,0.000195493,0.28270615,949.31341,1297.3129
491,16.954344,2.609,15,-290,13067.484,-25801.503,-45128.323,1034.0888,126.06799,290.12298,0.000258387,0.28017584,908.92777,1171.1227
495,16.971369,1.621,15,-200,13361.743,-26272.885,-45224.944,1038.4792,169.63248,290.04821,0.000192202,0.2817241,869.46001,1222.9036
501,16.995521,2.61,15,-100,13852.285,-26765.976,-45321.687,1045.7644,140.02658,290.08549,0.000233378,0.28130675,906.6439,1197.2753
509,17.02846,5.624,15,0,14217.385,-27278.967,-45414.114,1066.9102,75.505406,290.03597,0.000431832,0.27993859,988.75471,1145.1645
523,17.085831,4.616,15,290,15487.628,-28684.686,-45705.907,1117.2972,77.624372,290.13936,0.000419141,0.27861921,1038.4469,1198.9167
522,17.081712,3.623,15,290,15490.712,-28768.889,-45721.942,1113.3794,102.26128,289.95225,0.000318168,0.27919354,1011.9839,1223.3293
499,16.987283,5.623,15,-200,13371.775,-26251.053,-45216.885,1045.7915,71.549154,290.18114,0.000453094,0.27668087,970.658,1118.8875
521,17.077874,2.612,15,290,15527.058,-28751.95,-45706.483,1110.5522,129.39211,290.1232,0.000252698,0.28360286,981.29931,1248.3169
519,17.069637,5.623,15,200,15015.054,-28305.483,-45613.398,1101.8113,67.106524,290.11776,0.000483725,0.27756981,995.08591,1214.6717
508,17.024066,4.614,15,0,14221.414,-27287.519,-45414.319,1061.7881,98.452553,290.19785,0.000331575,0.28132393,965.62054,1168.9451
518,17.065242,4.612,15,200,14988.535,-28266.177,-45606.491,1098.8267,74.892566,290.09091,0.000434073,0.2780627,1020.9964,1175.4682
507,17.019947,3.622,15,0,14215,-27285.628,-45425.091,1060.6665,122.91311,290.19532,0.000264676,0.27965198,934.91336,1189.7937
506,17.016109,2.612,15,0,14213.561,-27275.061,-45409.098,1058.9391,154.38745,290.01553,0.000211053,0.28104235,900.88637,1220.7096
531,17.120303,2.633,25,-300,22657.57,-26408.194,-45052.672,1153.3053,136.92008,290.02828,0.00023777,0.27969571,1011.7695,1294.1598
529,17.112066,5.622,25,-400,22343.288,-25791.347,-44937.714,1150.163,60.42284,290.06844,0.000535011,0.27371733,1088.4245,1214.5351
525,17.09615,1.63,25,-400,22552.974,-26226.467,-45030.881,1134.2054,171.5996,290.08235,0.000189547,0.28033557,961.90813,1319.8899
534,17.132661,5.624,25,-300,22655.884,-26429.327,-45080.219,1163.6471,66.69769,290.10332,0.000488776,0.2805871,1097.7774,1236.5256
535,17.137335,1.621,25,-150,23277.541,-27181.196,-45220.791,1172.9836,153.67922,290.05786,0.000212171,0.28084906,1014.4348,1332.3126
532,17.124147,3.622,25,-300,22794.154,-26422.585,-45073.846,1155.3072,108.3478,290.19876,0.000300401,0.27949619,1045.7894,1270.2005
510,17.033135,1.621,15,100,14550.456,-27791.793,-45507.609,1073.3981,169.59451,290.02372,0.00019276,0.28351803,899.89019,1250.8674
511,17.036698,2.611,15,100,14553.499,-27788.71,-45514.105,1077.8673,151.27744,290.01983,0.000216178,0.28374462,923.40159,1236.7903
536,17.140898,2.61,25,-150,23282.64,-27211.826,-45240.773,1172.0452,128.61549,290.22208,0.000253226,0.2796158,1044.6563,1310.5357
530,17.116741,1.621,25,-300,22717.433,-26522.946,-45125.281,1153.0673,173.43696,290.10539,0.000187444,0.27880531,979.28105,1339.7089
524,17.090225,5.622,15,290,15483.599,-28806.263,-45712.444,1126.6786,58.459265,290.06273,0.00055613,0.27739724,1069.0682,1190.659
526,17.099714,2.615,25,-400,22282.15,-25971.678,-44976.897,1134.3529,131.04335,290.04432,0.000248113,0.27816793,1001.938,1272.7691
516,17.057286,2.611,15,200,14961.687,-28248.292,-45603.284,1088.3163,125.77506,290.07883,0.000258997,0.2807309,959.8113,1221.017
544,17.173837,5.625,25,0,23920.578,-27923.69,-45358.321,1203.8279,76.248119,290.00755,0.000426826,0.27935912,1129.5255,1287.2422
543,17.169443,4.615,25,0,23908.902,-27934.503,-45357.211,1205.0155,91.563337,289.99666,0.000357136,0.28192079,1110.2885,1299.2267
538,17.148855,4.617,25,-150,23342.832,-27192.708,-45219.681,1180.1911,79.818504,290.09759,0.000409598,0.28448055,1104.1994,1270.3157
546,17.182075,2.611,25,150,24460.869,-28678.642,-45514.599,1220.7193,146.27098,290.09129,0.000222275,0.27813107,1068.5228,1371.3459
537,17.144736,3.624,25,-150,23256.491,-27163.516,-45214.336,1178.9024,99.184915,290.0416,0.000329102,0.2825798,1082.7601,1288.9874
533,17.128266,4.611,25,-300,22728.288,-26321.031,-45051.973,1164.189,78.359696,290.1008,0.000415606,0.28028926,1089.5973,1250.8573
527,17.103553,3.622,25,-400,22181.747,-25805.45,-44944.416,1136.8355,102.2567,290.01785,0.000318624,0.28045985,1035.6479,1248.1602
552,17.206501,3.622,25,300,24982.494,-29467.185,-45631.283,1239.0741,110.17925,290.11417,0.00029499,0.27811493,1129.3109,1356.9113
547,17.185913,3.621,25,150,24549.102,-28727.815,-45524.59,1220.6411,115.571,290.22132,0.000281485,0.27939297,1102.529,1340.9053
528,17.107672,4.611,25,-400,22142.236,-25741.475,-44939.277,1140.6161,78.246225,290.06815,0.000414869,0.27675716,1062.9332,1225.1476
545,17.178512,1.618,25,150,24411.655,-28718.523,-45519.903,1212.92,179.79907,290.00704,0.00018202,0.28081786,1026.9215,1398.5533
539,17.153249,5.624,25,-150,23249.131,-27174.617,-45214.87,1185.4321,73.41151,290.22763,0.00044454,0.28172867,1116.2139,1268.473
557,17.227089,3.623,25,400,25629.601,-30066.558,-45783.861,1250.2711,98.130126,290.06337,0.0003339,0.28183102,1158.278,1361.8634
541,17.161487,2.61,25,0,23908.408,-27943.507,-45359.636,1191.8334,127.27675,290.04978,0.000256182,0.28100197,1068.3792,1332.2168
542,17.165325,3.621,25,0,23902.323,-27936.312,-45351.208,1196.6656,102.84468,290.06418,0.000315076,0.27515374,1094.7192,1308.5435
553,17.21062,4.61,25,300,25248.137,-29543.782,-45694.312,1244.1966,89.0809,290.45472,0.000366637,0.28374873,1158.7547,1342.4675
540,17.157924,1.622,25,0,23907.627,-27941.821,-45362.72,1193.3861,182.50279,290.08195,0.000179528,0.28616984,1015.8052,1393.8716
554,17.215013,5.625,25,300,24936.445,-29352.515,-45639.958,1241.2275,64.111671,290.02964,0.000508471,0.28212807,1181.1776,1313.9638
556,17.223251,2.61,25,400,25570.314,-29923.19,-45751.421,1244.0597,136.27322,290.2357,0.000238468,0.27842536,1106.1467,1389.8735
548,17.190031,4.611,25,150,24461.363,-28712.808,-45523.233,1225.704,92.219841,289.99256,0.000352891,0.27854151,1131.5502,1322.4296
555,17.219687,1.624,25,400,25281.029,-29786.936,-45726.752,1245.5292,162.27221,290.08199,0.000201189,0.28320417,1081.8136,1417.3884
568,17.273637,4.614,40,-400,36780.709,-26914.196,-44896.312,1259.469,80.290918,290.17885,0.000410263,0.2839349,1177.2221,1342.9799
569,17.278032,5.622,40,-400,36630.229,-26694.313,-44855.073,1262.3395,72.936044,290.06161,0.000446658,0.28040537,1191.2642,1342.7459
561,17.245093,2.61,40,-550,35966.675,-26085.772,-44740.033,1249.0447,130.32699,290.04766,0.000250162,0.28141995,1118.4492,1387.4195
551,17.202663,2.61,25,300,25093.71,-29596.615,-45692.421,1235.5874,141.48839,290.05827,0.00023002,0.27923641,1090.8718,1383.4312
560,17.241528,1.628,40,-550,36395.174,-26616.072,-44853.511,1250.1049,165.88904,290.11218,0.000196703,0.28257394,1083.4578,1425.4917
559,17.235602,5.625,25,400,25667.797,-30050.318,-45780.037,1246.2555,54.279814,290.17658,0.000614699,0.29143719,1194.0677,1307.4676
562,17.248931,3.622,40,-550,36279.436,-26039.846,-44715.159,1249.0235,99.876321,290.13066,0.000327736,0.28090869,1147.4728,1354.7696
566,17.265681,2.607,40,-400,36660.941,-26679.306,-44863.584,1254.7154,130.0977,290.12663,0.000249822,0.27892826,1123.5477,1393.8664
567,17.269519,3.622,40,-400,36693.669,-26897.709,-44894.132,1257.0492,99.372308,290.19803,0.000329686,0.27845794,1157.4192,1365.8333
565,17.262119,1.617,40,-400,36684.829,-26736.333,-44870.82,1258.1589,170.87357,290.19742,0.000192487,0.28554204,1094.1132,1450.0484
572,17.290108,3.617,40,-200,37479.458,-27733.945,-45051.521,1253.3258,107.04514,290.10777,0.000304463,0.28026094,1147.1826,1369.1406
563,17.253049,4.612,40,-550,36331.405,-26097.448,-44728.398,1250.4401,78.456659,290.18259,0.000414575,0.27744388,1172.3485,1336.1667
573,17.294226,4.612,40,-200,37697.573,-27921.223,-45097.981,1258.7629,95.572031,290.10094,0.000340235,0.27741371,1160.171,1359.0411
550,17.1991,1.622,25,300,24842.292,-29420.191,-45665.285,1236.4129,180.61317,290.08509,0.000181326,0.28618441,1062.5463,1440.282
549,17.194425,5.625,25,150,24471.641,-28699.405,-45512.173,1229.6837,74.972495,290.12818,0.000434448,0.27965231,1148.8394,1302.7262
558,17.231208,4.611,25,400,25188.027,-29940.911,-45756.478,1247.7979,75.597938,290.05647,0.000431318,0.28019934,1171.5251,1328.0911
564,17.257443,5.624,40,-550,36133.807,-26121.747,-44750.353,1252.1818,66.930598,290.17217,0.000486047,0.27913281,1186.22,1325.8709
580,17.323883,1.621,40,200,39246.373,-29922.368,-45484.297,1263.1413,176.03478,290.28953,0.000184757,0.2777769,1088.3369,1454.1883
577,17.310697,3.616,40,0,38411.575,-28938.241,-45278.558,1261.4511,121.55509,290.08648,0.000267582,0.27842941,1135.602,1388.1657
583,17.335403,4.612,40,200,39047.747,-29933.592,-45483.146,1265.8047,86.88457,290.01617,0.00037605,0.28302546,1181.5201,1360.5304
570,17.282707,1.618,40,-200,37568.513,-27774.114,-45060.607,1260.6103,168.31732,290.13122,0.000193481,0.28045013,1094.8196,1445.1602
586,17.348033,2.612,40,400,40025.913,-30876.563,-45666.765,1269.0207,122.6777,289.97804,0.000265428,0.28026066,1150.9722,1404.9773
588,17.355991,4.613,40,400,39914.861,-30989.259,-45695.176,1268.6275,77.612821,290.14354,0.000419576,0.27993362,1189.7385,1349.908
575,17.303294,1.622,40,0,38404.955,-28934.007,-45284.643,1264.7235,187.84355,290.08221,0.000171453,0.27930202,1080.8607,1472.311
571,17.286269,2.613,40,-200,37544.913,-27855.069,-45073.599,1256.7884,149.56632,290.05852,0.000217702,0.28027966,1108.8377,1418.9098
582,17.331284,3.619,40,200,39098.359,-30000.322,-45499.962,1262.5846,117.56208,290.11645,0.000276515,0.27757665,1146.2141,1388.7051
585,17.344472,1.619,40,400,40121.135,-31127.858,-45718.447,1268.2383,154.79528,290.23205,0.000210278,0.28020319,1118.7488,1439.3421
587,17.351873,3.621,40,400,39972.381,-31052.206,-45701.055,1265.0253,95.788279,290.14033,0.00033998,0.28022855,1170.9178,1371.5166
594,17.380973,5.624,40,550,40896.358,-32258.724,-45939.399,1280.143,64.512044,290.11953,0.000504808,0.27840149,1215.7386,1349.7059
590,17.36506,1.619,40,550,40624.917,-31707.208,-45830.239,1277.1563,143.38351,290.14284,0.000226141,0.2758375,1129.306,1426.7142
596,17.390458,2.61,65,-810,59054.688,-26112.209,-44280.614,1286.895,139.07983,290.06411,0.000235011,0.28354869,1153.1697,1440.6283
584,17.339796,5.625,40,200,39130.018,-29926.562,-45471.634,1265.0958,64.824586,290.10124,0.000502539,0.27986642,1200.7012,1334.6019
603,17.419003,4.612,65,-600,60063.982,-27449.964,-44543.956,1306.6932,89.624317,290.13131,0.000360961,0.27288681,1212.4837,1397.5769
574,17.29862,5.621,40,-200,37616.576,-27833.237,-45085.44,1260.163,76.283196,290.14336,0.000425794,0.27766744,1181.5587,1340.4817
593,17.37658,4.612,40,550,40827.984,-31762.96,-45831.76,1275.2398,82.60595,290.02903,0.000394012,0.27948705,1191.9352,1364.2062
576,17.306857,2.613,40,0,38412.027,-28939.475,-45284.026,1262.6276,150.63549,290.03724,0.000216249,0.28089944,1110.8218,1422.0974
595,17.386898,1.608,65,-810,58748.792,-25242.505,-44112.701,1284.525,178.05016,290.1014,0.000182424,0.27779745,1106.9507,1478.6452
598,17.398414,4.613,65,-810,59721.904,-26595.227,-44382.086,1292.6618,85.74995,290.08818,0.000379989,0.28096917,1205.4601,1383.5904
578,17.314814,4.612,40,0,38419.88,-28938.241,-45289.206,1262.344,96.988422,290.1067,0.000334931,0.27769873,1165.5911,1366.3786
591,17.368623,2.612,40,550,40693.291,-31773.568,-45842.738,1276.8719,114.29759,290.16545,0.000283935,0.27713842,1159.3814,1395.5176
579,17.319208,5.623,40,0,38416.797,-28939.351,-45295.209,1262.3206,69.277828,290.12059,0.000468024,0.27626811,1190.6121,1333.9333
581,17.327446,2.61,40,200,39252.91,-29970.801,-45487.586,1259.9164,148.38503,290.16149,0.000219088,0.27876941,1115.8421,1423.7841
607,17.435472,3.619,65,-300,61197.854,-28877.926,-44817.247,1325.136,117.97942,290.02001,0.000277548,0.2859101,1212.4982,1456.5725
605,17.428072,1.621,65,-300,61280.701,-29117.667,-44889.939,1320.2179,178.80614,290.02618,0.000182852,0.28248176,1146.1758,1516.9556
604,17.423397,5.621,65,-600,59940.965,-27231.068,-44517.108,1316.1574,64.080951,290.11774,0.000507123,0.27793318,1248.5733,1381.1438
597,17.394295,3.624,65,-810,59319.429,-26421.27,-44348.166,1287.1793,108.67551,290.1632,0.000299337,0.27911698,1181.8589,1406.5552
613,17.460191,4.616,65,0,62500.216,-30577.041,-45154.226,1332.8373,94.529552,290.07011,0.000343816,0.27693019,1230.59,1425.501
589,17.360385,5.621,40,400,40265.12,-31149.978,-45724.326,1272.6252,69.581781,290.16663,0.000469339,0.2748593,1200.5449,1345.8794
611,17.452238,2.588,65,0,62478.014,-30561.623,-45157.227,1326.524,125.75807,290.0211,0.000258174,0.27779432,1201.4904,1463.3884
600,17.407483,1.621,65,-600,60450.505,-27678.111,-44586.633,1302.7607,181.69987,290.0029,0.000179228,0.27928461,1116.4252,1492.6253
608,17.439591,4.613,65,-300,61258.499,-28995.227,-44854.21,1320.7491,87.284791,290.08076,0.000371873,0.27601125,1231.6334,1412.9222
612,17.456073,3.621,65,0,62501.696,-30568.201,-45163.682,1329.3482,98.331683,290.12799,0.00033161,0.28080534,1231.8475,1434.7989
606,17.431634,2.611,65,-300,61279.303,-29050.65,-44866.585,1320.9537,147.06519,290.29887,0.000221065,0.27811764,1175.4053,1479.5745
599,17.402808,5.623,65,-810,59595.886,-26360.666,-44334.27,1298.0856,67.391276,290.20557,0.00048473,0.28114733,1229.8175,1368.4451
609,17.443985,5.624,65,-300,61281.317,-29050.485,-44865.27,1320.8267,62.073059,290.11383,0.000522274,0.27573851,1258.5086,1386.4308
592,17.372461,3.619,40,550,40664.84,-31868.338,-45862.267,1277.5049,86.231548,290.19732,0.000378647,0.28234982,1190.5549,1368.627
602,17.414884,3.623,65,-600,60349.937,-27455.885,-44548.314,1300.5791,112.71874,290.15307,0.000288904,0.28056513,1186.9076,1419.3449
622,17.497254,3.626,65,600,64568.307,-33127.894,-45659.036,1332.9762,108.05028,290.15158,0.00030176,0.28093366,1225.6643,1448.7902
620,17.489853,1.625,65,600,64666.737,-33145.82,-45663.846,1334.1933,158.96196,290.12586,0.000205225,0.28181987,1177.861,1507.038
614,17.464585,5.626,65,0,62498.366,-30583.249,-45159.447,1333.3343,75.793881,290.07585,0.000427861,0.27559372,1255.8826,1412.8548
616,17.472822,2.634,65,300,63525.915,-32024.656,-45443.388,1333.6244,143.414,290.1227,0.000227171,0.27890807,1191.0232,1489.391
601,17.411046,2.609,65,-600,60109.537,-27491.038,-44551.768,1302.8471,143.91244,290.10047,0.000226834,0.28147205,1160.5813,1458.55
615,17.469259,1.625,65,300,63407.01,-31867.885,-45414.895,1337.6386,178.47106,290.12517,0.00018314,0.28379445,1166.7372,1537.1315
618,17.480784,4.616,65,300,63426.211,-31882.81,-45411.195,1333.7549,92.38056,290.19374,0.000351399,0.27773113,1241.6453,1432.5466
629,17.526355,5.629,65,810,65531.183,-34266.86,-45871.724,1334.0287,62.943999,290.11618,0.000516056,0.27689639,1270.7043,1400.6189
610,17.448661,1.618,65,0,62508.357,-30583.866,-45151.677,1326.9852,162.72863,290.05419,0.000200707,0.27960375,1169.2899,1507.5283
632,17.539678,3.624,90,-1070,82574.144,-27349.274,-44098.146,1341.8458,97.783858,290.28114,0.000332171,0.27730263,1246.3161,1448.886
623,17.501373,4.617,65,600,64359.36,-33220.854,-45676.51,1331.6642,73.894471,290.12634,0.000440796,0.28094358,1260.3919,1413.2243
628,17.521962,4.614,65,810,65736.43,-34470.256,-45911.605,1333.5424,72.966274,290.08796,0.000446078,0.28014107,1261.1091,1412.7192
617,17.476666,3.626,65,300,63577.309,-31905.999,-45415.717,1335.9726,114.49384,290.1049,0.000283233,0.27574,1220.1957,1458.2588
624,17.505768,5.626,65,600,64663.448,-33189.032,-45677.126,1326.9226,60.073685,290.26669,0.000540664,0.27775204,1268.7591,1392.5642
630,17.532281,1.609,90,-1070,81394.176,-25453.672,-43711.419,1342.7368,161.48344,290.09512,0.000202061,0.28187881,1181.8053,1517.3967
637,17.560267,3.623,90,-700,84267.847,-28973.806,-44402.356,1346.3299,107.67326,290.12813,0.000301326,0.27629125,1240.1877,1463.3275
626,17.514005,2.614,65,810,65457.628,-34134.429,-45848.041,1330.3158,123.02746,290.00212,0.000264191,0.27742054,1207.4258,1462.3924
634,17.54819,5.626,90,-1070,82586.026,-27213.308,-44060.773,1343.795,63.218285,290.20045,0.00051324,0.27671207,1276.9183,1407.0716
445,16.762981,1.622,120,1000,107374.18,-39351.629,-45848.329,1052.5202,0.009717205,593.49347,0.69218656,1710.7683,1274.1566,1274.1566
627,17.517843,3.623,65,810,65700.496,-34478.89,-45914.319,1328.8828,96.115487,289.98756,0.000340025,0.2832493,1235.957,1435.0632
631,17.535841,2.61,90,-1070,82462.598,-27047.368,-44030.676,1340.8172,124.70041,290.16878,0.000261038,0.27794619,1215.148,1473.0035
636,17.556429,2.612,90,-700,83963.758,-28929.813,-44388.541,1343.1189,135.97914,290.1371,0.000239694,0.28130194,1205.4385,1486.4908
648,17.605563,4.613,90,0,86525.202,-32231.464,-45027.633,1340.706,72.159067,290.10528,0.000450679,0.27843866,1267.9366,1417.5382
646,17.597606,2.61,90,0,86517.76,-32224.557,-45036.966,1347.1456,134.78971,290.17382,0.000241821,0.28057855,1211.799,1489.4737
649,17.609957,5.622,90,0,86520.186,-32231.834,-45027.222,1343.4534,54.7111,290.12904,0.000593262,0.27722758,1290.4272,1403.6637
619,17.485178,5.628,65,300,63551.982,-31872.737,-45422.871,1334.3026,66.898538,290.1314,0.000484162,0.27599094,1268.727,1407.0306
645,17.594043,1.621,90,0,86521.378,-32224.064,-45033.43,1343.2796,167.70135,290.10935,0.000193494,0.2765835,1178.5792,1527.0976
643,17.584975,4.608,90,-300,85202.234,-30506.817,-44684.98,1343.7588,85.982179,290.13975,0.000377019,0.27509801,1255.857,1434.2541
621,17.493416,2.615,65,600,64296.701,-33117.286,-45660.105,1332.0625,125.24465,290.05242,0.000259635,0.27788344,1202.5548,1462.0109
638,17.564385,4.616,90,-700,83938.719,-28932.321,-44390.145,1345.2914,85.294478,290.08215,0.000380362,0.27710534,1258.985,1436.0857
625,17.510441,1.626,65,810,65356.978,-34086.036,-45842.82,1334.1871,157.42031,290.15697,0.00020755,0.28092841,1180.1298,1506.9813
650,17.614632,1.62,90,300,87693.865,-33776.153,-45326.703,1349.6419,140.26479,290.05316,0.000231386,0.27611864,1205.293,1493.7373
639,17.56878,5.625,90,-700,84130.974,-28796.765,-44357.006,1345.7431,60.058489,290.20641,0.000540539,0.27708202,1290.6713,1415.4499
644,17.589368,5.624,90,-300,85380.921,-30796.101,-44748.585,1338.9292,56.483634,290.12025,0.000574221,0.27634052,1280.2762,1396.1683
633,17.543796,4.617,90,-1070,82665.008,-27451.692,-44094.035,1345.1234,77.216591,290.08667,0.000421161,0.27880026,1269.0637,1428.7343
654,17.630546,5.622,90,300,87783.497,-33862.247,-45359.349,1359.1244,69.406863,290.12267,0.000466725,0.27486627,1286.4883,1430.0976
657,17.64262,3.624,90,700,89243.298,-35627.641,-45695.176,1365.8327,90.838458,290.30778,0.00035623,0.27379488,1271.5998,1459.1578
635,17.552866,1.623,90,-700,83968.199,-28964.268,-44399.396,1343.964,168.95664,290.05344,0.000192604,0.27950037,1174.0264,1526.2666
652,17.622032,3.621,90,300,87675.898,-33708.148,-45320.166,1347.7224,91.195081,290.08734,0.000356098,0.27680581,1253.8057,1443.3358
653,17.62615,4.612,90,300,87519.865,-33684.59,-45314.492,1348.8912,73.075152,290.14361,0.000444089,0.27771146,1275.8788,1427
658,17.646739,4.615,90,700,89337.37,-35801.146,-45740.444,1373.6994,70.06941,290.14146,0.000465662,0.27900089,1303.8933,1449.0865
666,17.681212,2.612,120,-1380,106994.83,-26891.995,-43464.194,1384.7282,132.05414,290.14214,0.0002469,0.27665291,1255.8325,1529.6018
664,17.671721,5.626,90,1070,90476.144,-37330.911,-46025.288,1381.5782,55.497382,290.05416,0.000583312,0.27453588,1326.9778,1443.4768
640,17.573453,1.624,90,-300,85455.627,-30889.926,-44777.695,1349.1911,170.54565,290.16286,0.000190857,0.27982894,1173.8018,1525.077
642,17.580856,3.623,90,-300,85315.63,-30671.852,-44730.947,1342.8793,108.96966,290.11152,0.00029851,0.27944423,1231.8457,1456.7402
667,17.68505,3.621,120,-1380,107023.48,-27076.889,-43481.833,1390.0717,102.94156,290.05734,0.000314829,0.27524195,1287.6406,1501.1877
665,17.677647,1.629,120,-1380,107244.32,-28858.028,-43827.404,1386.3259,167.21508,290.07972,0.000194137,0.2776196,1222.1988,1570.2153
651,17.618194,2.611,90,300,87748.178,-33828.41,-45350.55,1344.8936,111.50655,290.12442,0.000291585,0.278206,1231.1133,1461.2806
660,17.655808,1.623,90,1070,90677.938,-37713.033,-46118.619,1381.9541,164.75986,290.25038,0.00019732,0.27911405,1223.3241,1565.4739
670,17.698238,1.619,120,-1000,107374.18,-28757.296,-43817.043,1407.2489,155.67705,290.18112,0.000208782,0.27907873,1254.4609,1578.3573
641,17.577017,2.613,90,-300,85516.108,-30752.191,-44734.072,1341.8467,134.86656,289.9998,0.000240777,0.27724537,1205.084,1485.8049
669,17.693563,5.625,120,-1380,106371.06,-25868.851,-43253.685,1398.5055,56.739258,290.15492,0.000571769,0.27631529,1341.5275,1459.9674
659,17.651133,5.624,90,700,89177.925,-35722.247,-45717.131,1378.1706,65.806918,290.15975,0.000493676,0.27665103,1310.2874,1445.6015
647,17.601444,3.621,90,0,86484.703,-32200.176,-45011.022,1341.0554,106.99979,290.0142,0.000304614,0.27851194,1231.6043,1452.2543
656,17.638783,2.61,90,700,89484.975,-35909.484,-45749.694,1364.1572,103.70272,290.2443,0.000313963,0.27924841,1255.4617,1469.003
661,17.659371,2.608,90,1070,91009.164,-38289.63,-46217.542,1377.4042,106.42524,290.23531,0.000306868,0.28311138,1276.3348,1496.241
676,17.722389,2.607,120,-500,107374.18,-31419.198,-44342.616,1412.7844,121.88857,290.10418,0.000266979,0.27918562,1291.7283,1545.3424
655,17.63522,1.622,90,700,89310.728,-35910.101,-45760.138,1361.7233,131.89289,290.162,0.000247459,0.28266839,1230.5982,1503.4624
674,17.714151,5.625,120,-1000,107374.18,-29092.506,-43924.518,1409.4342,60.039056,290.16351,0.000541578,0.27825745,1348.8618,1473.8352
662,17.663208,3.625,90,1070,90592.83,-37590.223,-46096.417,1376.5714,100.80576,290.05048,0.000322424,0.278162,1273.5383,1482.4718
663,17.667328,4.612,90,1070,90595.666,-37664.559,-46091.607,1380.8572,78.817495,290.13132,0.000408417,0.27583165,1299.2295,1462.6493
672,17.705638,3.622,120,-1000,107374.18,-29010.646,-43867.327,1407.9212,108.55223,290.17551,0.000299405,0.27824978,1298.6492,1523.6033
679,17.734739,5.626,120,-500,107374.18,-31682.663,-44389.446,1421.2452,73.577796,290.0827,0.000442712,0.28039574,1348.5238,1501.86
671,17.701801,2.609,120,-1000,107374.18,-28754.089,-43812.479,1403.8993,124.58389,290.09842,0.000261092,0.27878267,1277.9159,1536.1649
678,17.730345,4.61,120,-500,107374.18,-31627.528,-44367.737,1419.3962,78.70975,290.10379,0.000412677,0.27745613,1340.4488,1502.7734
673,17.709757,4.61,120,-1000,107374.18,-29059.902,-43879.661,1411.3184,76.899194,290.13805,0.000421647,0.27505167,1331.9958,1490.7214
684,17.755328,5.622,120,0,107374.18,-34172.171,-44862.967,1412.4066,75.086755,290.06955,0.000433354,0.27806791,1337.0451,1493.2176
685,17.760002,1.621,120,500,107374.18,-36523.289,-45326.909,1414.0967,160.50387,290.06867,0.000202723,0.27888751,1250.3398,1582.337
681,17.742977,2.613,120,0,107374.18,-34160.7,-44881.839,1414.9079,121.52681,290.11421,0.000267933,0.27982076,1296.2474,1548.0961
682,17.746815,3.62,120,0,107374.18,-34176.735,-44870.985,1412.7556,95.257662,290.15911,0.000341752,0.28001155,1321.1679,1519.1755
691,17.784154,2.609,120,1000,107374.18,-39251.843,-45863.953,1395.0483,130.54332,290.12581,0.000249275,0.27920666,1268.1613,1538.2933
692,17.787992,3.621,120,1000,107374.18,-39590.63,-45919.294,1396.4154,111.17955,290.03675,0.000292239,0.27742847,1281.5432,1512.5578
694,17.796504,5.623,120,1000,107374.18,-39392.785,-45880.728,1390.323,60.053927,290.28229,0.000541893,0.27966695,1331.554,1455.4258
683,17.750934,4.613,120,0,107374.18,-34175.42,-44889.569,1408.9979,81.392915,290.22781,0.000399638,0.27822592,1326.0491,1495.3044
668,17.689169,4.611,120,-1380,106829.34,-27364.611,-43551.934,1390.959,81.806414,290.15646,0.000397494,0.27938396,1314.0838,1483.8051
688,17.771522,4.612,120,500,107374.18,-37048.82,-45425.749,1406.1729,84.305824,290.07129,0.000385685,0.27877129,1323.2289,1497.1853
689,17.775916,5.622,120,500,107374.18,-36824.949,-45391.912,1404.5467,73.280154,290.20386,0.000444939,0.2807148,1332.0478,1485.3866
680,17.739414,1.619,120,0,107374.18,-34142.486,-44868.6,1420.4245,150.50145,290.10415,0.00021658,0.28029159,1269.0142,1580.2081
675,17.718826,1.62,120,-500,107374.18,-31545.585,-44377.358,1412.4204,150.34692,290.1249,0.00021624,0.27877616,1259.7557,1571.7998
677,17.726227,3.622,120,-500,107374.18,-31626.459,-44376.125,1412.9413,102.8123,290.12533,0.000316643,0.27971955,1310.7517,1524.2786
693,17.792111,4.609,120,1000,107374.18,-39403.475,-45890.719,1392.8442,88.802797,290.22183,0.000366471,0.27919624,1303.3375,1486.9757
699,17.817093,5.623,120,1380,107374.18,-41612.337,-46320.946,1378.5816,48.604694,290.12004,0.000669489,0.27937332,1330.8538,1431.5806
687,17.767403,3.623,120,500,107374.18,-36810.806,-45372.917,1406.2043,103.55615,290.22495,0.000313985,0.27811106,1298.6727,1512.1556
710,17.864191,1.62,40,-200,37541.295,-27905.969,-45104.559,1370.8772,189.00914,290.14251,0.00017428,0.28238775,1186.5505,1579.702
705,17.843603,1.619,40,-400,36645.852,-26718.242,-44868.477,1375.2259,155.83462,290.25794,0.000209294,0.28084811,1223.6798,1545.9667
690,17.780591,1.621,120,1000,107374.18,-39280.459,-45854.99,1401.5735,175.61202,290.11675,0.000185766,0.28106437,1223.6768,1586.4242
707,17.851003,3.621,40,-400,36647.086,-26819.426,-44874.603,1370.2225,97.941235,290.08447,0.000332556,0.28123132,1273.2813,1475.6379
711,17.867754,2.61,40,-200,37437.479,-27879.574,-45099.255,1367.3296,125.11875,290.07494,0.000261454,0.28286811,1244.7329,1504.055
701,17.826577,2.608,40,-550,35940.813,-25917.324,-44718.983,1375.7566,138.64994,290.13667,0.000234893,0.28006986,1233.2091,1520.7404
700,17.823017,1.611,40,-550,35708.514,-25498.445,-44626.063,1377.4466,154.60408,290.08005,0.000211441,0.28326572,1228.3772,1548.3905
695,17.801179,1.62,120,1380,107374.18,-40971.067,-46186.295,1391.4206,166.36544,290.05117,0.000196268,0.28149374,1226.9513,1572.4527
715,17.884779,1.619,40,0,38332.264,-28932.28,-45298.005,1370.4897,192.00254,290.16888,0.000170508,0.28445814,1175.8341,1573.5295
686,17.763566,2.609,120,500,107374.18,-36706.702,-45350.344,1407.6406,127.81184,290.06926,0.000254897,0.28061287,1276.9834,1540.3903
712,17.871591,3.621,40,-200,37511.897,-27840.35,-45105.505,1366.8764,104.23294,290.33612,0.000313715,0.28133574,1258.8535,1474.9142
706,17.847165,2.612,40,-400,36665.546,-26861.116,-44906.508,1370.9072,120.53746,290.19699,0.000272013,0.28395814,1254.3221,1503.9405
703,17.834533,4.614,40,-550,36227.837,-26339.738,-44780.819,1375.514,73.3162,290.03281,0.000444315,0.27993422,1300.3623,1452.4053
709,17.859517,5.621,40,-400,36506.678,-26662.161,-44853.799,1371.0683,73.413057,290.15564,0.000444574,0.28240914,1298.5368,1450.8874
716,17.888341,2.633,40,0,38336.869,-28926.606,-45297.347,1365.6565,154.32633,290.12023,0.000210877,0.27964654,1211.2467,1530.521
714,17.880104,5.624,40,-200,37491.134,-27802.565,-45085.112,1372.7293,71.21075,290.26118,0.000458729,0.28197854,1301.6733,1449.9731
696,17.804742,2.612,120,1380,107374.18,-40727.132,-46157.268,1383.986,115.77297,290.11611,0.000280837,0.2790717,1268.2919,1509.7384
697,17.808579,3.624,120,1380,107374.18,-41131.867,-46236.085,1380.485,106.93264,290.13622,0.000303994,0.27843994,1269.9966,1489.357
713,17.875711,4.612,40,-200,37537.142,-27879.738,-45095.76,1371.8752,98.996662,290.1169,0.00032932,0.281343,1271.0089,1475.6174
719,17.900698,5.626,40,0,38362.443,-28918.177,-45311.08,1370.7257,68.006085,290.19691,0.000478818,0.27967482,1302.479,1443.7331
704,17.838927,5.627,40,-550,36214.433,-26278.765,-44779.093,1378.2693,67.412476,290.15051,0.000483244,0.27950039,1313.9395,1453.9595
708,17.855122,4.617,40,-400,36750.079,-26929.12,-44906.508,1366.5592,76.369685,290.0679,0.000427242,0.28119353,1290.6899,1448.7849
698,17.812699,4.612,120,1380,107374.18,-41325.066,-46267.086,1379.3155,70.293532,290.12439,0.00046319,0.27922998,1307.5389,1453.1379
718,17.896305,4.611,40,0,38335.965,-28926.811,-45293.236,1371.5899,84.341081,290.10977,0.00038677,0.28156262,1288.2255,1461.9664
724,17.921287,5.623,40,200,39149.301,-29972.282,-45502.799,1347.9607,67.197784,290.28839,0.00048424,0.27940399,1282.9835,1422.7033
702,17.830416,3.619,40,-550,36095.57,-26187.161,-44742.994,1376.4002,94.410557,290.02284,0.000345147,0.28002034,1284.2863,1480.2793
717,17.892186,3.621,40,0,38340.981,-28910.037,-45300.883,1366.8903,125.07933,290.1596,0.000260866,0.28199008,1237.7633,1495.8023
727,17.933363,3.621,40,400,39910.709,-30918.254,-45679.429,1336.9721,100.79336,290.14594,0.000323508,0.28099159,1239.2465,1447.5515
726,17.929525,2.614,40,400,40045.895,-31134.93,-45735.222,1337.6067,127.97218,290.21428,0.000254775,0.28165719,1212.8392,1477.4436
730,17.946551,1.618,40,550,40574.962,-31900.078,-45877.48,1327.5764,160.6439,290.11743,0.000204074,0.28311687,1168.965,1502.7219
729,17.941875,5.623,40,400,40013.25,-31066.35,-45724.655,1338.3983,73.107648,290.14726,0.00044579,0.28057373,1269.0804,1419.758
736,17.971948,2.611,65,-810,59622.611,-26724.533,-44425.01,1294.2382,133.71493,290.22385,0.000244015,0.28182845,1164.7213,1442.5212
740,17.988974,1.622,65,-600,60211.379,-27539.225,-44576.272,1274.1526,188.73466,290.14695,0.000173438,0.2847836,1079.5817,1468.9334
731,17.950113,2.61,40,550,40773.836,-31853.331,-45863.336,1317.8885,126.35662,290.18669,0.000258359,0.2824944,1194.1224,1455.4836
725,17.925962,1.62,40,400,39963.295,-31021.329,-45710.06,1346.3167,159.11652,290.1026,0.000205353,0.28289815,1186.9302,1515.3627
739,17.984299,5.624,65,-810,59419.338,-26343.932,-44344.26,1272.3226,64.833083,290.09712,0.000504769,0.28384128,1209.0545,1343.1475
720,17.905374,1.619,40,200,39180.096,-29975.941,-45505.307,1374.1419,167.69352,290.1171,0.000194105,0.28236327,1208.288,1558.7827
734,17.962464,5.621,40,550,40553.624,-31849.63,-45867.571,1306.8757,68.68157,290.13339,0.000475298,0.28254905,1236.5779,1379.6948
723,17.916892,4.616,40,200,39134.911,-29813.496,-45465.672,1350.8007,84.875462,290.17242,0.000383638,0.28033114,1269.2636,1444.7061
721,17.908936,2.609,40,200,39149.26,-29948.312,-45495.645,1367.0475,149.07498,290.07555,0.000218552,0.28118813,1220.9165,1530.1441
733,17.95807,4.612,40,550,40465.884,-31726.286,-45852.688,1310.354,86.840948,290.2045,0.000376385,0.2833275,1224.8277,1404.1218
749,18.025474,5.629,65,-300,61558.721,-29355.928,-44929.738,1221.5194,73.600968,290.10562,0.000443355,0.28158671,1148.2803,1301.6186
735,17.968388,1.611,65,-810,58313.589,-25551.648,-44192.299,1302.706,187.32461,290.05895,0.000174676,0.28435955,1112.0577,1497.9827
741,17.992537,2.609,65,-600,60028.623,-27296.153,-44538.693,1268.5828,149.93408,290.23885,0.000217774,0.28292277,1121.4228,1433.4661
745,18.009561,1.623,65,-300,61395.33,-29172.432,-44895.366,1248.2909,158.74745,290.16609,0.000206226,0.28582198,1090.821,1420.1993
722,17.912774,3.622,40,200,39123.933,-29953.081,-45498.235,1361.8719,104.80884,290.17537,0.000311162,0.28209727,1256.1805,1472.4154
753,18.041669,4.613,65,0,62510.618,-30561.253,-45168.164,1204.054,80.172879,290.18966,0.00040601,0.27956029,1122.5239,1288.8498
744,18.004887,5.627,65,-600,60302.408,-27595.963,-44579.397,1253.9902,60.752067,290.05401,0.000536653,0.28127706,1196.1425,1322.2817
728,17.937481,4.615,40,400,39925.346,-30887.705,-45684.075,1331.2629,79.917634,290.15746,0.000408277,0.28208926,1251.9846,1417.6821
750,18.030149,1.623,65,0,62502.724,-30564.46,-45153.404,1217.343,150.07291,290.13596,0.000217892,0.28394378,1070.8947,1381.2063
746,18.013124,2.613,65,-300,61419.382,-29129.344,-44897.175,1238.7527,153.33431,290.18821,0.000212934,0.28203426,1084.285,1401.119
738,17.979905,4.612,65,-810,59305.778,-26197.933,-44306.476,1278.3352,88.757188,290.1395,0.000367063,0.2807149,1191.5306,1375.8532
757,18.058139,3.622,65,300,63704.766,-32124.155,-45474.553,1178.0716,96.346392,290.22173,0.000339784,0.28489515,1080.247,1280.4298
732,17.953951,3.623,40,550,40722.483,-31888.484,-45884.469,1312.1515,97.830279,290.1417,0.000333394,0.28211266,1212.8038,1415.6306
754,18.046063,5.625,65,0,62510.947,-30564.172,-45161.585,1195.6961,74.820833,290.09906,0.000436498,0.28442405,1125.6102,1279.6524
737,17.975786,3.622,65,-810,59285.879,-26197.44,-44316.837,1289.8309,112.83264,290.01263,0.000289228,0.28233964,1172.0423,1405.5739
748,18.021082,4.611,65,-300,61334.438,-29014.592,-44880.277,1225.5196,89.81029,290.15267,0.000363152,0.28212489,1138.4193,1324.1868
758,18.062258,4.615,65,300,63721.089,-32222.419,-45503.95,1174.5537,98.309361,290.19009,0.000332161,0.28273715,1073.3137,1275.5752
755,18.050738,1.622,65,300,63570.566,-32004.88,-45455.311,1195.3793,176.11726,290.1641,0.000185825,0.28463331,1016.7653,1381.0226
756,18.054301,2.611,65,300,63728.531,-32134.392,-45469.948,1185.5382,120.45152,290.14841,0.000271438,0.28400171,1065.7198,1316.0479
763,18.082846,4.615,65,600,64797.524,-33717.276,-45783.45,1155.701,94.681755,290.31301,0.000346329,0.28556947,1062.584,1259.4463
742,17.996374,3.618,65,-600,59637.741,-27037.705,-44483.27,1264.3773,116.79606,290.20495,0.000279993,0.28443929,1151.1545,1393.3304
759,18.066652,5.624,65,300,63792.465,-32206.343,-45502.634,1171.2932,79.141792,290.19494,0.000412945,0.28335746,1094.5226,1259.1239
743,18.000493,4.613,65,-600,60358.325,-27763.424,-44615.825,1258.0442,94.260375,290.25814,0.000346307,0.28308808,1165.3264,1361.7847
751,18.033712,2.612,65,0,62506.918,-30568.695,-45166.93,1207.8288,127.1848,290.19373,0.000256674,0.28290549,1085.5276,1350.9673
747,18.016963,3.622,65,-300,61176.145,-29005.629,-44859.842,1236.4867,121.71786,290.11817,0.000267936,0.28092657,1115.7095,1368.1895
767,18.099316,3.623,65,810,65511.653,-34666.949,-45965.466,1138.5996,116.57636,290.07635,0.000281508,0.28724981,1022.08,1262.3543
761,18.074889,2.611,65,600,65021.191,-33631.552,-45762.892,1160.7994,134.854,290.17871,0.000242245,0.28365074,1025.8229,1305.2478
769,18.107828,5.625,65,810,65997.1,-34729.938,-45970.4,1132.7941,61.402937,290.09202,0.000532289,0.28357514,1069.8629,1197.5209
770,18.113754,1.609,90,-1070,81537.463,-25097.864,-43646.046,1131.4208,185.09994,290.12435,0.000176546,0.28307181,948.60169,1331.7215
772,18.121151,3.622,90,-1070,82381.271,-26479.036,-43918.679,1123.5885,119.1751,290.09627,0.000274881,0.28638864,1009.3024,1256.6976
764,18.087241,5.622,65,600,64832.431,-33754.321,-45793.194,1155.5367,70.575762,290.15774,0.000461082,0.27893512,1081.2143,1226.5837
775,18.134339,1.62,90,-700,83958.865,-28680.904,-44355.814,1122.9203,193.28463,290.17104,0.000169964,0.28829006,927.56484,1327.3139
752,18.03755,3.626,65,0,62511.153,-30568.736,-45176.428,1210.9118,100.08361,290.17109,0.000326875,0.28288177,1108.4156,1315.0793
778,18.145858,4.613,90,-700,83977.696,-28655.947,-44337.024,1120.7325,91.90063,290.05338,0.000357124,0.28670743,1028.0895,1218.5367
765,18.091916,1.62,65,810,66007.584,-34685.081,-45964.603,1151.1276,189.43178,290.18499,0.000172925,0.28641721,967.53057,1360.6816
768,18.103435,4.612,65,810,66038.462,-34770.353,-45984.667,1132.7644,90.835662,290.12489,0.000359964,0.28431245,1044.2883,1233.6814
784,18.17084,5.625,90,-300,85471.457,-30701.455,-44745.954,1125.4739,71.788071,290.22575,0.0004546,0.28122271,1049.1184,1198.4068
760,18.071328,1.618,65,600,64993.15,-33946.862,-45817.329,1168.0644,171.68943,290.1013,0.000191054,0.28681404,999.02807,1354.9214
762,18.078727,3.624,65,600,64954.954,-33523.173,-45743.157,1157.6732,119.3305,290.07578,0.000274285,0.28524236,1039.9178,1288.062
780,18.154927,1.621,90,-300,85483.874,-30662.313,-44733.948,1120.4722,175.76261,290.11901,0.000185135,0.28025556,939.14823,1304.1952
774,18.129664,5.624,90,-1070,82685.73,-26894.379,-44002.184,1124.662,65.689635,290.19006,0.000500825,0.28794603,1058.9287,1195.0107
766,18.095478,2.608,65,810,66146.06,-34961.168,-46019.244,1141.247,148.17725,290.1807,0.000221194,0.28629682,991.17684,1296.2777
794,18.21209,5.625,90,300,87889.533,-33719.085,-45324.031,1152.3315,73.969312,290.18323,0.000444055,0.28771523,1075.8854,1228.3974
783,18.166447,4.611,90,-300,85424.873,-30615.936,-44715.488,1120.325,93.30526,290.08753,0.000350222,0.28360188,1023.1384,1216.1646
779,18.150252,5.623,90,-700,83728.743,-28345.735,-44282.711,1121.4396,71.609537,290.12899,0.000457214,0.2840651,1046.16,1194.3753
796,18.220328,2.633,90,700,89214.888,-35681.666,-45712.485,1150.1076,136.11169,290.20633,0.000242027,0.28281394,1014.5168,1296.0893
771,18.117313,2.611,90,-1070,82788.765,-27036.801,-44039.228,1126.8533,152.84085,290.32491,0.000214435,0.28542914,967.8028,1282.8841
773,18.12527,4.611,90,-1070,81983.152,-26592.143,-43949.762,1120.4812,94.117833,290.22215,0.000348646,0.28811875,1030.2795,1225.7104
795,18.216765,1.62,90,700,89241.366,-35836.998,-45746.117,1156.6629,178.10014,290.0814,0.000184192,0.28689783,979.22424,1347.1596
785,18.175515,1.621,90,0,86585.806,-32189.445,-45042.434,1131.6112,179.85286,290.18987,0.000181961,0.28527939,948.68123,1320.7127
793,18.207699,4.603,90,300,87897.016,-33947.972,-45373.657,1153.7817,97.672518,290.1842,0.00033568,0.28418731,1050.2368,1252.0359
776,18.137901,2.611,90,-700,84054.952,-28889.521,-44376.865,1120.5784,153.05541,290.03333,0.000213621,0.28447608,964.61603,1281.3436
786,18.179078,2.613,90,0,86618.616,-32212.963,-45039.186,1127.4222,145.12465,290.15768,0.000225343,0.28557721,981.38323,1282.4046
781,18.158489,2.611,90,-300,85494.399,-30739.404,-44745.954,1118.8766,146.22587,290.15441,0.000223621,0.28447378,970.36002,1272.3268
782,18.162328,3.622,90,-300,85280.6,-30639.412,-44734.771,1120.7754,115.19949,290.31775,0.000284209,0.28545345,1010.0737,1248.8859
788,18.187035,4.61,90,0,86613.107,-32208.111,-45044.654,1136.6421,94.243981,290.11487,0.000347135,0.28523105,1039.7216,1235.5309
787,18.182916,3.624,90,0,86614.052,-32207.535,-45038.282,1131.782,116.51672,290.11748,0.000281334,0.28566713,1013.671,1254.531
777,18.141739,3.621,90,-700,83616.416,-28632.1,-44370.985,1118.4564,121.36918,290.05444,0.000270486,0.28416541,998.9062,1250.2554
790,18.196104,1.62,90,300,87857.71,-33734.256,-45336.036,1141.8722,178.75777,290.22222,0.000183377,0.28677565,965.00577,1329.0447
791,18.199666,2.61,90,300,87743.861,-33783.306,-45357.005,1153.2525,142.65537,290.19162,0.000229621,0.28505587,1014.9632,1309.8853
789,18.191429,5.623,90,0,86616.314,-32206.261,-45042.311,1137.214,86.600514,290.1865,0.000379506,0.28560851,1050.4289,1229.4297
797,18.224172,3.623,90,700,89135.823,-35698.4,-45729.795,1153.095,110.28917,290.04314,0.000296526,0.28450898,1038.8583,1268.3741
792,18.203504,4.41,90,300,87737.53,-33705.64,-45330.321,1138.6712,97.073871,290.10558,0.000352668,0.31913991,1048.3136,1245.1409


==> anc/data_Xe_0.5mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
7,17.864673,9.625,15,-200,13587.34,-26121.336,-45147.606,1225.544,257.32078,289.9337,6.57E-05,0.15565171,962.32237,1492.3948
6,17.860139,3.62,15,-200,13595.481,-26195.342,-45159.612,1227.4146,335.86124,289.96262,5.04E-05,0.15723921,892.20744,1583.8431
24,17.991467,30.613,15,100,14831.394,-27834.635,-45478.006,1081.3705,167.706,289.95703,0.000100477,0.15305998,908.14141,1253.2727
23,17.981934,21.614,15,100,14875.675,-27838.829,-45471.346,1078.4004,185.24244,289.96173,9.12E-05,0.15398188,888.1807,1268.6779
9,17.879023,25.618,15,-200,13593.302,-26199.66,-45157.68,1189.0909,148.76227,289.97973,0.000113332,0.14911843,1030.4454,1340.7162
5,17.856161,1.616,15,-200,13592.603,-26134.986,-45146.455,1221.0101,333.20155,290.05721,5.09E-05,0.15781696,880.8371,1567.2336
27,18.012011,9.631,15,200,15233.456,-28306.922,-45566.815,1102.4282,240.81317,289.9333,7.01E-05,0.15380381,857.38637,1353.048
22,17.974625,13.607,15,100,14887.598,-27867.198,-45474.265,1083.9492,229.55268,289.98627,7.36E-05,0.15476034,856.9368,1329.7501
15,17.927612,1.617,15,0,14438.541,-27286.244,-45368.887,1113.5307,326.88812,289.93448,5.17E-05,0.15587347,782.53643,1459.1908
18,17.94399,21.613,15,0,14446.805,-27289.04,-45368.641,1086.4325,213.79892,289.95189,7.88E-05,0.15394163,865.36867,1306.8435
28,18.018214,16.621,15,200,15228.769,-28268.85,-45557.482,1092.6631,192.99616,289.94247,8.74E-05,0.15374945,899.14444,1297.1586
25,18.003499,1.617,15,200,15367.162,-28462.254,-45603.654,1107.059,310.8533,289.9862,5.44E-05,0.1560165,788.32986,1429.2964
20,17.965556,1.615,15,100,14888.914,-27854.206,-45473.566,1106.2776,354.59533,290.00124,4.78E-05,0.15728347,744.38901,1476.2777
12,17.898737,13.607,15,-100,14078.951,-26742.541,-45263.797,1155.1562,244.74734,289.95328,6.94E-05,0.1585757,912.22541,1420.9059
21,17.969534,5.62,15,100,14880.937,-27862.429,-45482.282,1100.7357,319.54412,290.05742,5.30E-05,0.15673324,786.50844,1448.6431
26,18.007476,3.623,15,200,15176.512,-28212.728,-45539.72,1111.6824,337.17928,289.92049,5.03E-05,0.15787856,772.55817,1470.4115
10,17.889668,1.615,15,-100,14007.329,-26708.498,-45255.163,1208.2719,334.67066,289.93703,5.06E-05,0.1565545,881.97733,1571.9116
0,17.822651,1.626,15,-290,13399.116,-25980.805,-45107.149,1167.8488,325.03553,289.94786,5.23E-05,0.15949632,850.48769,1522.2699
3,17.837368,16.624,15,-290,13313.022,-25881.06,-45089.1,1182.3534,172.78461,289.99694,9.76E-05,0.15448465,1006.0954,1361.2582
13,17.906046,21.614,15,-100,14019.828,-26714.336,-45260.261,1130.7698,192.51575,289.96773,8.75E-05,0.15361139,930.90276,1325.1882
19,17.953523,30.61,15,0,14470.159,-27309.31,-45364.077,1081.4999,155.56772,289.96997,0.000108576,0.15474685,918.34616,1237.9872
16,17.931591,5.619,15,0,14454.206,-27287.313,-45370.943,1111.5977,296.05319,289.9822,5.70E-05,0.15469215,817.62524,1430.6576
4,17.845515,25.618,15,-290,13150.454,-25625.079,-45040.913,1186.2123,113.88753,290.04501,0.000148218,0.1539724,1064.6322,1299.2263
2,17.831167,9.625,15,-290,13341.391,-25679.967,-45049.013,1164.509,228.44364,289.96675,7.38E-05,0.15455693,926.44626,1396.1598
14,17.915579,30.612,15,-100,14021.76,-26754.423,-45263.962,1096.72,151.11684,289.89362,0.000111302,0.15231686,937.2995,1248.2662
1,17.826633,3.617,15,-290,13151.482,-25654.435,-45034.006,1155.2352,293.94243,290.01231,5.77E-05,0.15818134,858.46188,1468.9624
11,17.893646,5.622,15,-100,14024.104,-26711.992,-45256.109,1185.5127,309.58686,290.05759,5.50E-05,0.15763612,869.01855,1507.9511
32,18.045519,9.627,15,290,15581.082,-28803.755,-45655.87,1086.6754,234.09965,289.87369,7.22E-05,0.15520318,856.91265,1340.5318
31,18.040984,3.621,15,290,15526.441,-28667.623,-45635.395,1099.8757,330.26218,289.98,5.13E-05,0.15812477,763.55115,1443.863
8,17.870876,16.621,15,-200,13597.29,-26230.907,-45158.091,1211.9242,203.62509,289.9778,8.30E-05,0.15629399,1005.4321,1426.3255
33,18.051722,16.621,15,290,15634.038,-28801.329,-45663.517,1071.0093,169.96055,289.93367,9.93E-05,0.15490053,895.70501,1246.3152
34,18.059868,25.62,15,290,15567.186,-28755.568,-45650.278,1069.0648,119.55614,289.93483,0.00014085,0.15316601,946.56647,1193.2012
36,18.074493,3.617,25,-400,22428.149,-25648.021,-44871.478,1088.6045,298.52736,289.91689,5.66E-05,0.15599619,794.39965,1411.2569
30,18.037006,1.618,15,290,15649.703,-28808.483,-45658.871,1101.1438,319.95523,290.01631,5.29E-05,0.15726747,780.22413,1445.5435
29,18.02636,25.622,15,200,15196.165,-28235.053,-45555.591,1080.5943,145.4234,289.94402,0.000115726,0.15254429,927.00572,1226.9741
17,17.936681,13.605,15,0,14457.906,-27294.508,-45375.096,1100.3733,244.08603,289.95256,6.96E-05,0.15948413,860.4674,1359.7043
44,18.12076,20.624,25,-300,22764.756,-26329.213,-45010.077,1055.6323,170.84619,289.8757,9.89E-05,0.15425141,886.68682,1240.2223
41,18.102714,3.617,25,-300,22847.809,-26274.982,-44993.96,1083.1642,297.33378,289.95152,5.71E-05,0.15843773,784.81135,1397.1785
46,18.133997,3.617,25,-150,23532.413,-27133.173,-45176.469,1078.5875,294.16109,290.04274,5.75E-05,0.15565634,777.32056,1382.9926
35,18.070515,1.614,25,-400,22378.03,-25627.916,-44869.669,1093.0384,361.20103,289.97064,4.71E-05,0.16084267,742.36568,1490.5636
37,18.079027,6.61,25,-400,22384.444,-25634.453,-44867.778,1081.2017,268.79332,289.93845,6.32E-05,0.15898738,816.06611,1368.9137
39,18.09087,15.609,25,-400,22569.584,-25876.291,-44908.81,1068.3861,214.03309,289.95303,7.86E-05,0.15329994,845.46827,1286.3095
43,18.11317,14.616,25,-300,22827.703,-26243.94,-44987.71,1065.5841,205.67129,290.01369,8.19E-05,0.15333689,859.13182,1281.3732
42,18.107248,8.614,25,-300,22976.95,-26461.685,-45020.026,1075.5273,264.96812,290.03562,6.38E-05,0.15641798,811.4475,1360.3505
38,18.084392,10.614,25,-400,22379.633,-25656.203,-44876.206,1076.6873,236.80186,289.77983,7.21E-05,0.16008758,832.39931,1319.0047
40,18.098736,1.616,25,-300,22889.664,-26270.459,-44996.098,1085.2071,319.56818,289.97247,5.32E-05,0.15909792,762.40632,1422.3209
45,18.130018,1.615,25,-150,23473.659,-27041.076,-45139.671,1077.0581,305.29962,289.98226,5.53E-05,0.15531635,768.83571,1404.0835
47,18.138531,9.625,25,-150,23526.862,-27105.626,-45163.641,1065.8403,268.94378,289.97652,6.28E-05,0.15499676,790.30108,1346.2848
59,18.224331,25.619,25,150,24794.846,-28829.04,-45495.316,1029.4192,162.24174,289.96921,0.000103731,0.15239357,872.61756,1207.8572
57,18.209982,9.625,25,150,24743.041,-28718.03,-45474.183,1050.8739,281.16371,290.13424,6.10E-05,0.15743419,762.77239,1346.8438
64,18.257001,20.625,25,300,25296.16,-29490.415,-45632.27,1032.3601,172.15679,290.01387,9.79E-05,0.154006,863.41673,1218.8964
50,18.163525,1.617,25,0,24166.281,-27950.456,-45313.875,1071.0234,293.45134,289.90806,5.75E-05,0.15425353,778.65962,1384.805
48,18.144733,16.621,25,-150,23553.834,-27155.54,-45157.885,1060.5674,226.33885,290.043,7.44E-05,0.15278319,824.99478,1291.8436
63,18.249411,14.619,25,300,25373.867,-29573.344,-45640.781,1037.5821,192.74295,290.13619,9.10E-05,0.1502645,835.96403,1250.6521
53,18.179903,21.615,25,0,24151.562,-27963.242,-45338.791,1044.7428,179.6337,289.95127,9.34E-05,0.15135631,860.18795,1232.5494
69,18.286615,15.609,25,400,25871.151,-30208.775,-45789.206,1033.2833,188.67608,289.99958,8.90E-05,0.1513926,834.35855,1222.6313
51,18.167504,5.621,25,0,24142.763,-27949.428,-45301.993,1069.1143,264.21632,290.14616,6.39E-05,0.15343354,808.75176,1358.6018
72,18.302993,8.614,40,-550,36579.575,-26075.534,-44698.918,1046.9748,279.97898,290.0675,6.06E-05,0.15664448,771.73251,1350.6109
73,18.308913,14.621,40,-550,36512.393,-25881.924,-44672.276,1036.3627,210.65788,290.10021,8.01E-05,0.15448733,821.90467,1254.863
58,18.216185,16.62,25,150,24835.385,-28811.69,-45488.162,1044.6535,223.03693,289.96815,7.62E-05,0.15614269,812.85061,1270.3514
62,18.243489,8.612,25,300,25231.404,-29573.919,-45669.356,1042.515,237.29372,290.00304,7.11E-05,0.15451196,809.01623,1297.6201
71,18.298458,3.621,40,-550,36561.114,-25972.829,-44682.349,1054.4597,329.82139,290.00048,5.18E-05,0.15977581,735.1799,1419.2948
49,18.15288,25.618,25,-150,23479.128,-27082.397,-45153.445,1049.8691,190.53442,289.85485,8.85E-05,0.15424943,849.72775,1241.3127
54,18.189437,30.612,25,0,24159.99,-27962.42,-45329.006,1037.5121,143.11738,289.95462,0.000117383,0.15183478,891.54569,1186.1816
68,18.280138,10.613,25,400,26010.737,-30256.304,-45791.056,1042.4119,227.50126,290.01294,7.42E-05,0.1542316,808.13494,1277.6226
52,18.172594,13.607,25,0,24156.085,-27953.087,-45316.507,1058.6508,242.41456,289.88672,6.98E-05,0.15534446,817.98981,1320.1819
74,18.316503,20.628,40,-550,36436.783,-25974.926,-44686.008,1033.0133,171.47835,290.07329,9.79E-05,0.15083539,859.38446,1212.3832
60,18.234976,1.617,25,300,25372.674,-29640.566,-45656.281,1050.6055,289.70465,290.04681,5.85E-05,0.15583705,767.57687,1365.6353
78,18.340478,16.622,40,-400,37105.846,-26786.328,-44843.273,1036.7657,210.6132,290.00959,8.02E-05,0.15520544,820.041,1253.555
75,18.325762,1.618,40,-400,37118.304,-26842.861,-44850.427,1055.1142,338.20778,290.0243,5.01E-05,0.15705477,714.4554,1416.4537
65,18.266259,1.617,25,400,25993.551,-30258.072,-45782.134,1054.5105,303.57024,290.01992,5.58E-05,0.15644831,759.46794,1388.2593
56,18.205448,3.618,25,150,24796.285,-28799.931,-45499.14,1057.0424,271.63993,290.13989,6.28E-05,0.15924289,791.80905,1358.0091
77,18.334276,9.626,40,-400,37070.241,-26741.554,-44837.311,1048.8349,257.34464,290.15552,6.55E-05,0.15354531,781.87519,1311.5389
61,18.238954,3.619,25,300,25359.518,-29576.879,-45648.757,1050.092,275.75135,290.01284,6.11E-05,0.15355407,766.19178,1334.7173
76,18.329741,3.618,40,-400,36855.744,-26626.844,-44829.13,1051.8025,304.0629,290.06255,5.55E-05,0.15495922,742.54381,1373.9814
70,18.29448,1.617,40,-550,36539.036,-26046.754,-44709.978,1055.7249,315.36865,290.0841,5.38E-05,0.15718661,740.45743,1387.1183
79,18.348631,25.618,40,-400,37137.875,-26820.536,-44859.308,1026.5555,163.27962,290.25761,0.000103614,0.15387799,862.72974,1200.3208
55,18.201469,1.616,25,150,24768.491,-28764.736,-45487.792,1063.483,324.82321,290.03556,5.20E-05,0.15503765,732.42977,1403.9036
66,18.270237,3.62,25,400,25763.883,-30076.837,-45755.286,1053.769,283.97215,290.0515,5.94E-05,0.15392469,763.69679,1347.384
80,18.359277,1.615,40,-200,37828.318,-27797.344,-45036.596,1050.0137,334.68796,290.0789,5.08E-05,0.15722884,708.9508,1399.534
87,18.401852,13.607,40,0,38681.906,-28946.094,-45266.758,1030.6531,231.23594,290.07392,7.28E-05,0.15235404,794.08952,1269.4862
67,18.274772,6.609,25,400,26063.24,-30308.684,-45805.981,1048.0365,258.78701,290.03866,6.51E-05,0.15432274,795.89631,1331.7401
89,18.418694,30.615,40,0,38684.167,-28932.732,-45278.887,1020.1608,157.21626,290.03406,0.000106477,0.14961118,853.83524,1177.9728
93,18.445443,16.619,40,200,39485.333,-30035.845,-45490.67,1032.4065,203.43921,290.08566,8.27E-05,0.15237835,818.22536,1236.8049
82,18.367789,9.624,40,-200,37812.859,-27756.393,-45055.797,1035.9915,259.19136,290.12729,6.52E-05,0.15279623,775.59085,1310.8132
81,18.363255,3.619,40,-200,37896.446,-27828.509,-45054.234,1046.4804,302.28431,290.21138,5.65E-05,0.15498009,738.31027,1368.9928
85,18.392784,1.616,40,0,38678.617,-28936.35,-45275.31,1046.7636,341.69527,290.05511,4.96E-05,0.15626579,707.96566,1417.6202
101,18.50172,3.619,40,550,40802.945,-31974.414,-45861.856,1047.7135,273.23994,290.07581,6.24E-05,0.15527479,777.69797,1346.9889
96,18.468213,3.619,40,400,40467.817,-31175.715,-45707.181,1051.4681,333.0729,290.15201,5.10E-05,0.15891061,726.07431,1415.0368
84,18.382138,25.619,40,-200,37943.481,-27916.659,-45066.528,1023.7698,174.81443,290.03606,9.59E-05,0.14984752,837.86366,1198.3889
100,18.497743,1.615,40,550,40969.872,-32064.333,-45888.992,1047.3443,324.59362,290.09119,5.21E-05,0.15559873,726.74448,1398.1545
98,18.478951,16.621,40,400,40949.067,-31654.047,-45798.169,1031.6917,190.90019,290.07696,8.81E-05,0.15303809,832.87156,1225.8961
92,18.43924,9.625,40,200,39485.457,-30084.69,-45498.358,1035.8283,242.63308,290.08556,6.94E-05,0.15298674,795.34402,1297.7974
83,18.373992,16.62,40,-200,37778.487,-27810.706,-45069.365,1029.1431,218.85854,290.16342,7.77E-05,0.15527003,811.93072,1264.8471
90,18.430727,1.618,40,200,39614.804,-30059.939,-45484.585,1046.558,306.93938,290.08181,5.51E-05,0.15536926,747.48917,1381.8644
104,18.519766,20.627,40,550,41150.038,-31980.993,-45861.445,1029.1297,155.93905,290.08618,0.000108746,0.15204962,868.65293,1192.8622
106,18.533003,3.617,65,-810,58494.701,-25970.033,-44263.84,1044.0027,280.70901,290.07399,6.05E-05,0.15785666,767.98323,1347.643
95,18.464234,1.618,40,400,40324.819,-31166.3,-45708.004,1045.8731,314.48531,290.12529,5.40E-05,0.15779415,741.88296,1394.8241
88,18.409161,21.614,40,0,38680.302,-28939.31,-45267.786,1023.791,194.90622,290.05867,8.64E-05,0.1530702,824.68872,1225.9476
97,18.472748,9.624,40,400,40461.608,-31344.821,-45734.317,1040.4688,249.35707,290.0725,6.77E-05,0.15416657,797.11746,1315.327
108,18.54374,16.621,65,-810,59199.825,-25795.871,-44230.989,1029.3497,189.75666,290.05313,8.90E-05,0.15381324,831.16424,1223.1388
94,18.453589,25.62,40,200,39470.738,-30041.396,-45480.432,1024.9434,161.96926,290.07732,0.000103742,0.15163442,862.16988,1196.5271
111,18.566511,3.616,65,-600,60157.066,-27056.289,-44466.084,1041.8776,288.43928,290.06735,5.88E-05,0.15864787,760.4416,1354.6796
115,18.596039,1.616,65,-300,61362.643,-28866.003,-44815.15,1047.2753,309.80701,290.00152,5.49E-05,0.15853758,744.26006,1384.2349
86,18.396762,5.619,40,0,38686.881,-28937.46,-45272.514,1037.4901,276.81836,290.22871,6.09E-05,0.15292945,753.06666,1326.1152
102,18.506255,8.613,40,550,41047.62,-32185.293,-45910.249,1045.523,279.5473,290.25103,6.27E-05,0.16542709,766.83264,1346.4704
114,18.585394,25.62,65,-600,59917.447,-27127.5,-44478.295,1022.3821,146.9979,290.0862,0.000114702,0.15375671,867.3707,1170.0232
109,18.551886,25.617,65,-810,59384.061,-26205.087,-44300.72,1018.7363,143.25214,290.08558,0.000117494,0.15287669,870.73888,1164.847
117,18.604552,9.624,65,-300,61709.244,-28971.873,-44826.58,1037.4585,253.11256,290.06056,6.66E-05,0.15335455,775.23611,1290.8851
118,18.610755,16.62,65,-300,61557.652,-28895.523,-44825.306,1027.1135,210.89974,290.10768,7.99E-05,0.15377348,807.58394,1242.9211
91,18.434706,3.615,40,200,39500.998,-30052.62,-45481.954,1046.2663,306.87093,290.08931,5.53E-05,0.15723489,743.09028,1378.6471
116,18.600017,3.619,65,-300,61681.984,-28953.043,-44853.511,1042.7788,272.13994,290.05144,6.22E-05,0.15605435,774.61615,1338.5152
99,18.487097,25.617,40,400,40248.139,-31144.509,-45695.464,1021.3283,146.10978,290.26544,0.00011466,0.14938442,865.28746,1167.561
119,18.618901,25.619,65,-300,61691.934,-28911.681,-44827.238,1014.1793,151.78171,290.06479,0.000110867,0.15268782,863.71285,1177.1154
123,18.645924,21.616,65,0,62842.705,-30583.331,-45151.759,1014.1265,196.65252,290.05402,8.58E-05,0.15487185,816.16563,1220.4303
105,18.529025,1.615,65,-810,59678.322,-26129.518,-44275.598,1051.808,330.50863,290.05305,5.15E-05,0.15997841,729.44066,1411.4179
107,18.537538,9.624,65,-810,59547.453,-26049.344,-44263.675,1041.8074,252.66972,290.04895,6.69E-05,0.15581066,792.78215,1314.6118
110,18.562532,1.617,65,-600,60283.618,-27399.393,-44533.472,1041.587,303.89997,290.03205,5.57E-05,0.15688437,743.68295,1369.8019
103,18.512177,14.616,40,550,41210.888,-32266.536,-45916.704,1033.3489,191.52015,290.04823,8.81E-05,0.15427315,837.52406,1233.4153
112,18.571045,9.625,65,-600,60461.112,-27187.651,-44499.223,1038.798,253.84005,290.08042,6.62E-05,0.15233974,787.03392,1310.8045
120,18.629546,1.617,65,0,62839.416,-30579.508,-45159.242,1029.5972,282.30023,290.1511,6.01E-05,0.15869639,746.80053,1332.6843
124,18.655458,30.612,65,0,62820.297,-30580.947,-45152.293,1012.2712,132.05106,290.02665,0.00012722,0.15137388,875.41627,1147.6342
122,18.638616,13.603,65,0,62841.225,-30585.963,-45157.885,1023.9472,203.51216,290.06152,8.33E-05,0.15656341,817.92773,1238.2036
127,18.676003,9.625,65,300,64084.218,-32343.873,-45499.304,1025.8761,226.04668,290.0995,7.50E-05,0.15593208,801.12612,1269.8335
113,18.577248,16.619,65,-600,60063.694,-26907.412,-44445.815,1027.4838,195.63286,290.064,8.64E-05,0.15546679,827.94487,1233.5602
128,18.682206,16.62,65,300,64299.825,-32338.857,-45496.056,1018.5595,184.53167,290.06235,9.15E-05,0.15336806,827.65477,1210.8806
132,18.709511,9.624,65,600,65149.963,-33865.701,-45812.724,1025.7822,245.26846,290.08154,6.91E-05,0.1583545,783.97378,1293.3495
134,18.723859,25.619,65,600,65947.227,-33947.15,-45810.01,1009.5777,147.85572,290.07104,0.000114481,0.15446786,853.40018,1158.1958
126,18.671469,3.618,65,300,64237.988,-32244.827,-45475.416,1029.3203,253.7594,290.07375,6.65E-05,0.15466236,766.25132,1287.981
121,18.633524,5.623,65,0,62838.758,-30575.479,-45140.658,1028.9694,243.29276,290.03873,6.96E-05,0.15688976,785.15905,1284.6389
138,18.74922,16.621,65,810,66457.796,-35202.883,-46056.412,1016.2647,196.52085,290.21965,8.67E-05,0.15446102,815.87118,1224.0177
143,18.782728,16.619,90,-1070,82603.788,-26065.75,-43823.251,1009.3632,191.45474,290.07832,8.81E-05,0.15413422,811.37676,1205.9263
125,18.66749,1.616,65,300,63975.838,-32208.769,-45465.96,1036.1491,303.86073,290.02329,5.56E-05,0.15536605,726.66388,1357.7402
135,18.734505,1.616,65,810,66906.238,-35456.973,-46092.758,1032.3072,285.05494,290.0361,5.94E-05,0.15596869,738.21598,1323.5618
140,18.768012,1.616,90,-1070,81799.532,-26120.103,-43846.934,1033.5158,302.53068,290.03266,5.63E-05,0.15990824,728.46536,1347.6255
141,18.77199,3.619,90,-1070,83015.229,-26547.616,-43934.837,1030.6041,288.28523,290.10085,5.89E-05,0.15752249,751.00383,1347.8447
133,18.715713,16.622,65,600,65341.149,-33935.103,-45809.229,1018.228,197.95772,290.06985,8.51E-05,0.15373446,815.84262,1221.0564
129,18.690352,25.619,65,300,64157.279,-32314.476,-45478.87,1011.2152,149.47636,290.12254,0.000112774,0.15307744,853.64368,1162.1543
145,18.801519,1.617,90,-700,83697.537,-28430.802,-44297.718,1023.2736,305.94713,290.06599,5.57E-05,0.16018226,718.22405,1352.2002
146,18.805498,3.618,90,-700,84333.097,-28466.983,-44328.842,1022.1269,291.57745,289.98733,5.81E-05,0.15612393,724.74314,1325.8932
131,18.704976,3.62,65,600,65309.942,-34051.582,-45832.336,1031.2062,261.39395,290.09687,6.47E-05,0.1560097,775.51982,1315.0963
130,18.700998,1.614,65,600,65074.312,-33887.944,-45792.125,1032.1521,275.01032,290.04198,6.15E-05,0.15655671,759.08245,1325.5842
153,18.849742,16.619,90,-300,85738.419,-30570.915,-44723.505,999.21017,202.50767,290.04992,8.29E-05,0.15197334,791.28598,1208.815
154,18.857888,25.618,90,-300,85729.497,-30559.238,-44722.231,995.00062,161.65356,290.06763,0.00010383,0.15103873,831.45399,1165.1723
151,18.839005,3.618,90,-300,85583.208,-30527.703,-44713.432,1015.968,289.81871,289.99918,5.83E-05,0.15510877,715.61111,1309.8636
155,18.868533,1.616,90,0,86822.795,-32202.396,-45040.995,1016.8929,271.23645,290.11892,6.23E-05,0.15497765,746.92778,1306.7591
152,18.843539,9.625,90,-300,85448.761,-30494.359,-44711.623,1006.8919,243.7913,290.13757,6.99E-05,0.15781579,757.88066,1262.6143
157,18.877603,13.607,90,0,86812.845,-32209.18,-45035.897,1014.9254,218.1824,290.12296,7.73E-05,0.15443528,799.79517,1250.5786
147,18.810032,9.626,90,-700,83967.993,-28475.452,-44304.79,1012.0975,241.59268,290.14333,7.00E-05,0.1559392,768.02543,1265.419
139,18.757366,25.619,65,810,66153.543,-35127.437,-46045.681,1011.5851,147.25425,290.05196,0.000114557,0.15387758,866.38119,1171.3764
142,18.776524,9.626,90,-1070,81992.567,-26531.746,-43931.096,1019.0268,232.84855,290.04501,7.24E-05,0.15411229,786.94539,1268.5597
159,18.894444,30.614,90,0,86797.715,-32208.933,-45035.897,1017.2626,158.62788,290.12969,0.000106232,0.15378049,851.59644,1179.1611
158,18.884911,21.615,90,0,86820.164,-32207.906,-45035.979,1013.9868,181.82995,290.1086,9.26E-05,0.15308664,830.27232,1206.3843
136,18.738484,3.617,65,810,66121.885,-35451.999,-46112.329,1030.8874,266.59928,290.07886,6.31E-05,0.15266268,753.21837,1303.5594
162,18.91499,9.625,90,300,88149.382,-33851.064,-45355.977,1039.6885,242.05818,290.21173,7.00E-05,0.15640647,788.49786,1287.0173
137,18.743017,9.625,65,810,66175.129,-34914.832,-45995.85,1023.6413,227.33796,290.07849,7.40E-05,0.15349142,789.37565,1259.6143
144,18.790873,25.619,90,-1070,82136.595,-26619.033,-43950.584,1000.4688,136.03408,290.24841,0.000124066,0.15511493,857.83354,1138.3887
165,18.939985,1.615,90,700,89746.674,-36380.291,-45856.141,1037.8854,290.29282,290.07342,5.83E-05,0.15602703,750.37186,1349.8605
166,18.943963,3.617,90,700,89292.925,-36047.63,-45797.347,1040.6184,292.96941,290.05644,5.79E-05,0.15796129,742.26789,1350.3584
148,18.816235,16.62,90,-700,84230.021,-28330.194,-44276.585,1005.2338,198.3315,290.10215,8.53E-05,0.15450451,799.21796,1208.9235
150,18.835026,1.617,90,-300,85522.974,-30530.129,-44707.717,1013.8739,296.20124,290.04604,5.70E-05,0.15575984,723.52569,1337.3935
149,18.824381,25.62,90,-700,84280.881,-28527.011,-44335.256,992.93737,155.47802,290.0708,0.000110048,0.15855422,830.07037,1150.2832
170,18.973493,1.613,90,1070,92193.659,-38700.533,-46301.828,1029.6278,299.69969,290.04015,5.64E-05,0.15627616,733.41692,1352.6841
163,18.921193,16.619,90,300,88093.136,-33923.961,-45369.668,1030.3614,199.00343,290.05283,8.64E-05,0.16000028,834.85358,1246.7222
160,18.906477,1.618,90,300,88294.232,-33860.767,-45359.143,1039.4146,289.11439,290.13341,5.86E-05,0.15766682,743.76865,1338.4435
171,18.97747,3.618,90,1070,91062.49,-38029.372,-46175.934,1034.218,307.43076,290.11097,5.54E-05,0.15995216,733.32333,1368.111
161,18.910456,3.615,90,300,88026.899,-34008.082,-45390.637,1045.344,290.78788,289.9675,5.81E-05,0.15463681,757.38072,1359.8112
167,18.948498,9.624,90,700,90412.373,-36235.443,-45815.52,1032.001,233.64835,290.09794,7.27E-05,0.15760348,800.78061,1283.785
156,18.872512,5.62,90,0,86818.19,-32204,-45039.597,1019.1113,273.17092,290.04622,6.18E-05,0.1551536,738.52926,1301.0869
177,19.015512,9.624,120,-1380,106655.5,-26301.215,-43350.1,1029.0544,240.04429,290.05334,7.07E-05,0.15756787,781.77288,1276.419
176,19.010977,3.62,120,-1380,106911.4,-26935.988,-43497.086,1035.6793,284.21755,290.07564,5.97E-05,0.15769213,745.64948,1330.4616
174,18.996354,25.618,90,1070,90641.346,-38198.93,-46230.411,1013.5848,138.1662,290.12545,0.000122172,0.15463279,772.73254,1252.3079
168,18.9547,16.621,90,700,89260.813,-35952.901,-45772.39,1020.9494,192.06207,290.09935,8.77E-05,0.15348651,819.27381,1214.7161
164,18.929339,25.618,90,300,88401.913,-34106.429,-45410.208,1018.1275,178.44557,290.05803,9.48E-05,0.15514041,834.19069,1204.0719
178,19.021715,16.62,120,-1380,106857.58,-26434.181,-43396.231,1018.305,185.41932,290.20128,9.13E-05,0.15656275,832.27372,1213.0596
175,19.006999,1.617,120,-1380,106338.29,-26838.176,-43464.523,1036.574,327.969,290.11836,5.19E-05,0.16031326,712.60279,1398.68
179,19.029861,25.62,120,-1380,107028.75,-26776.956,-43439.772,1011.6278,142.0937,290.00026,0.000118034,0.15032303,856.87918,1149.8481
184,19.063368,25.618,120,-1000,107374.18,-28496.792,-43795.211,1015.1294,146.10078,290.05062,0.000115328,0.15354557,866.99591,1168.2869
169,18.962846,25.619,90,700,89752.225,-36144.127,-45805.899,1009.0945,148.68625,290.11339,0.000113575,0.15354472,858.27763,1164.5001
186,19.077992,3.62,120,-500,107374.18,-31477.088,-44387.349,1036.8927,262.21539,290.0698,6.54E-05,0.16179202,764.61452,1302.6279
183,19.055222,16.621,120,-1000,107374.18,-28837.018,-43878.14,1020.7593,188.20389,290.0827,8.91E-05,0.15116147,821.65524,1210.6074
190,19.107521,1.616,120,0,107374.18,-34116.214,-44893.803,1040.7588,315.21317,290.0914,5.37E-05,0.15619742,716.68987,1367.0677
172,18.982005,9.624,90,1070,91675.399,-38403.97,-46248.132,1024.6473,233.31141,290.03057,7.28E-05,0.15826298,796.58864,1276.6134
180,19.040507,1.616,120,-1000,107374.18,-28409.628,-43769.843,1035.5702,321.27523,290.06761,5.29E-05,0.15916407,724.01765,1389.4672
195,19.145464,1.621,120,500,107374.18,-36760.933,-45400.094,1040.5676,277.99822,290.04514,6.10E-05,0.15724102,755.16396,1326.6744
189,19.096875,25.62,120,-500,107374.18,-31450.61,-44394.01,1015.2467,150.81729,290.07707,0.000111326,0.15174615,856.54018,1167.874
173,18.988208,16.618,90,1070,90657.669,-38329.265,-46256.643,1017.6875,179.80792,290.04217,9.38E-05,0.15461617,841.70374,1212.8922
194,19.133432,30.611,120,0,107374.18,-34126.575,-44891.378,1020.2653,138.6037,290.08474,0.000121505,0.15345083,873.92505,1160.2467
196,19.149444,3.617,120,500,107374.18,-37037.267,-45450.829,1037.9603,272.50135,290.09206,6.22E-05,0.15751915,758.74127,1318.4608
181,19.044485,3.618,120,-1000,107374.18,-28369.212,-43781.314,1036.541,293.27145,290.05307,5.78E-05,0.15770049,735.95213,1340.7044
188,19.088729,16.62,120,-500,107374.18,-31505.951,-44398.409,1020.6077,193.87965,290.09687,8.71E-05,0.1540105,829.66631,1229.7781
197,19.153977,9.625,120,500,107374.18,-36976.992,-45449.719,1031.1284,231.81124,290.06842,7.30E-05,0.1566539,802.82969,1282.1804
187,19.082526,9.625,120,-500,107374.18,-31263.578,-44341.588,1034.5597,254.7334,290.04159,6.63E-05,0.15606687,772.36612,1298.0076
185,19.074013,1.617,120,-500,107374.18,-31384.785,-44367.655,1037.2682,307.68426,290.13098,5.51E-05,0.15772512,734.4249,1367.5852
202,19.187484,9.626,120,1000,107374.18,-39601.526,-45958.106,1024.3574,249.41185,290.07923,6.80E-05,0.15740978,779.63264,1292.5391
182,19.04902,9.621,120,-1000,107371.49,-27936.848,-43682.268,1026.5916,234.69077,290.00872,7.19E-05,0.15389121,795.09903,1280.9919
192,19.11659,13.606,120,0,107374.18,-34125.917,-44891.172,1025.6062,203.06179,290.08441,8.30E-05,0.15414917,763.98857,1280.8094
203,19.193688,16.619,120,1000,107374.18,-39683.139,-45962.259,1015.4293,193.12679,290.01559,8.78E-05,0.156912,821.03591,1219.0247
201,19.182951,3.617,120,1000,107374.18,-39961.898,-46012.255,1029.7348,265.43639,290.11034,6.37E-05,0.15568317,756.22466,1304.442
208,19.227194,16.621,120,1380,107374.18,-41605.471,-46335.131,1009.4573,197.85555,290.06369,8.52E-05,0.15374212,803.50936,1211.5815
199,19.168326,25.619,120,500,107374.18,-36895.914,-45429.779,1010.0492,153.05484,290.06651,0.000110027,0.15361255,856.18862,1173.5083
191,19.111499,5.621,120,0,107374.18,-34119.421,-44904.822,1037.315,284.85488,290.05871,5.95E-05,0.15746803,751.20183,1342.6366
206,19.216457,3.619,120,1380,107374.18,-41835.962,-46377.932,1029.4725,277.88825,290.13785,6.11E-05,0.15745182,754.18178,1330.9798
207,19.220992,9.623,120,1380,107374.18,-42073.648,-46444.908,1024.7221,246.90402,290.09613,6.89E-05,0.1577044,781.54526,1292.4042
209,19.235341,25.618,120,1380,107374.18,-42396.236,-46485.365,1004.381,143.0318,290.20199,0.000117656,0.15290576,861.16459,1157.0172
193,19.123898,21.616,120,0,107374.18,-34124.766,-44894.914,1022.4564,189.25616,290.15868,8.91E-05,0.15457646,826.32743,1216.8645
212,19.254499,8.613,40,-550,35989.987,-25823.664,-44667.26,1022.7218,249.58846,290.02755,6.77E-05,0.15571065,773.80273,1287.6417
213,19.260421,14.617,40,-550,35909.319,-25801.174,-44675.277,1017.6711,204.69548,290.0197,8.26E-05,0.1558872,811.19583,1232.2385
211,19.249965,3.619,40,-550,35964.208,-25857.173,-44673.468,1028.44,292.28793,290.04186,5.77E-05,0.15505268,728.10928,1329.2948
216,19.281248,3.616,40,-400,36552.48,-26613.975,-44829.335,1027.3077,299.45156,290.16614,5.63E-05,0.15418763,736.09283,1358.4425
200,19.178972,1.617,120,1000,107374.18,-39434.393,-45924.844,1034.4708,309.91011,290.10998,5.47E-05,0.15706634,717.72653,1357.3644
219,19.300131,25.617,40,-400,36320.962,-26677.703,-44843.849,998.97006,150.94144,290.14235,0.000112771,0.15670165,839.48672,1149.9274
217,19.285782,9.622,40,-400,36597.665,-26586.756,-44820.701,1017.425,249.65248,290.08101,6.80E-05,0.15853659,770.04392,1288.0571
220,19.310775,1.619,40,-200,37275.322,-27863.991,-45073.764,1025.512,316.1111,290.05545,5.36E-05,0.15802341,710.75075,1367.6432
198,19.16018,16.62,120,500,107374.18,-36966.59,-45447.376,1024.4023,196.0719,290.09419,8.60E-05,0.15466224,818.61683,1220.1407
226,19.348261,5.622,40,0,38307.883,-28928.292,-45281.723,1019.8885,280.18195,290.06657,6.07E-05,0.15632997,744.02038,1322.8887
215,19.277269,1.617,40,-400,36503.512,-26762.893,-44861.282,1030.9492,318.40196,290.10457,5.29E-05,0.15428428,716.20407,1375.5232
204,19.201834,25.616,120,1000,107374.18,-39947.056,-46023.685,1010.4686,152.4866,290.16963,0.0001111,0.15699442,853.06814,1166.9016
205,19.212479,1.616,120,1380,107374.18,-41698.227,-46389.937,1032.5697,293.1491,290.08795,5.77E-05,0.15579119,1040.4351,1040.4538
223,19.325492,16.619,40,-200,37475.84,-27793.356,-45048.396,1008.3727,205.53726,290.05191,8.23E-05,0.15561719,797.73148,1222.5715
229,19.370194,30.614,40,0,38316.065,-28924.303,-45274.405,997.30301,150.0695,290.0878,0.000111972,0.151563,842.998,1152.0222
210,19.245986,1.617,40,-550,35724.836,-25836.78,-44673.879,1028.9809,313.24548,290.05265,5.40E-05,0.15677464,708.00182,1350.6749
232,19.39074,9.626,40,200,39016.088,-30002.337,-45502.799,1010.4245,228.52206,290.04676,7.36E-05,0.15348036,779.39502,1253.8777
214,19.268011,20.625,40,-550,36260.317,-25911.074,-44681.691,1006.2785,166.40002,290.06781,0.000101165,0.15314964,831.81852,1174.7875
230,19.382228,1.615,40,200,39258.79,-30108.536,-45514.352,1017.8978,280.40645,290.08367,6.02E-05,0.15478771,737.81148,1313.1885
231,19.386206,3.619,40,200,39220.101,-30020.098,-45492.808,1019.2778,290.82003,290.12334,5.83E-05,0.1572567,736.98376,1337.39
234,19.40509,25.617,40,200,39383.45,-30124.366,-45514.887,995.3248,167.70887,290.05446,0.000100131,0.15133481,820.3289,1166.5297
221,19.314754,3.62,40,-200,37584.219,-27840.514,-45060.689,1026.1133,301.77278,290.10315,5.61E-05,0.15689439,727.61495,1347.7184
236,19.419713,3.618,40,400,39968.517,-31182.787,-45718.447,1011.1846,290.90968,290.05233,5.81E-05,0.15523925,726.42589,1328.4731
222,19.31929,9.622,40,-200,37492.532,-27789.984,-45061.059,1021.0097,255.76634,290.0616,6.62E-05,0.15499842,760.49737,1287.6945
218,19.291985,16.621,40,-400,36533.197,-26763.879,-44860.13,1009.7404,193.38542,290.05328,8.68E-05,0.1515309,807.17192,1206.4947
235,19.415734,1.617,40,400,40068.508,-31094.185,-45695.834,1008.8622,280.48838,290.06174,6.03E-05,0.15593999,721.25272,1298.9594
228,19.360662,21.613,40,0,38323.137,-28936.515,-45283.121,999.76459,179.00489,290.08779,9.38E-05,0.15125288,815.80954,1184.5945
225,19.344284,1.616,40,0,38258.134,-28888.986,-45276.337,1023.6709,309.83677,290.09879,5.44E-05,0.15491711,722.45186,1364.5279
239,19.438596,25.619,40,400,40407.953,-31385.813,-45754.875,995.31632,161.51153,290.08147,0.000104633,0.15163966,833.24289,1166.646
240,19.449242,1.616,40,550,40717.672,-31915.373,-45861.651,1015.8429,298.18266,290.01602,5.65E-05,0.15343885,707.96117,1323.2004
238,19.43045,16.621,40,400,40189.427,-31176.456,-45708.703,998.09601,177.86135,290.05774,9.43E-05,0.15027539,810.17971,1176.5678
224,19.333638,25.618,40,-200,37389.581,-27816.668,-45075.573,1002.4705,172.81942,289.93575,9.72E-05,0.15178092,830.46549,1187.9689
243,19.463677,14.617,40,550,40308.003,-32017.791,-45898.037,992.15926,196.00487,290.08517,8.61E-05,0.15378674,795.83347,1199.116
244,19.471266,20.625,40,550,40806.44,-32066.429,-45900.011,983.24383,148.89946,290.08587,0.000112748,0.15178182,832.35715,1140.1378
245,19.480525,1.616,65,-810,58660.806,-26014.972,-44282.999,1006.7281,300.03291,290.1343,5.64E-05,0.15559719,713.82731,1336.0919
241,19.45322,3.619,40,550,40280.291,-32009.773,-45897.421,1016.6024,290.70874,290.06833,5.82E-05,0.15565193,727.13562,1325.6523
227,19.353353,13.607,40,0,38306.691,-28924.879,-45282.052,1007.0918,221.92776,290.13609,7.59E-05,0.15225915,780.26118,1237.8196
247,19.489036,9.629,65,-810,59042.025,-26609.535,-44394.421,997.10326,231.13216,290.06122,7.28E-05,0.15291759,758.34787,1236.8542
237,19.424247,9.625,40,400,39862.07,-31091.594,-45700.809,1004.8963,215.88579,290.08398,7.79E-05,0.1516805,782.44156,1224.5887
233,19.396943,16.621,40,200,39273.016,-29990.824,-45491.492,999.91689,221.89423,290.09221,7.60E-05,0.15408471,782.01452,1243.5814
252,19.522544,9.626,65,-600,59773.75,-27349.315,-44538.241,991.53297,231.61949,290.23598,7.30E-05,0.15621213,754.68815,1231.0795
256,19.551516,3.621,65,-300,61347.019,-29055.871,-44867.367,1004.3952,284.6943,290.17954,5.94E-05,0.15494834,711.43755,1297.8958
251,19.518009,3.621,65,-600,60341.55,-27397.995,-44536.268,999.13733,293.90356,290.184,5.75E-05,0.15478496,706.8032,1313.6109
248,19.495239,16.623,65,-810,60041.41,-26468.593,-44346.686,984.93861,181.38306,289.97914,9.25E-05,0.15079891,798.84172,1172.4512
254,19.536893,25.619,65,-600,60332.175,-27424.144,-44536.062,979.8566,134.11695,290.09744,0.000125785,0.15186004,846.77734,1124.455
242,19.457755,8.612,40,550,40754.183,-32015.406,-45871.313,1004.0168,242.60402,290.02436,6.97E-05,0.15455522,761.95701,1262.9723
260,19.581047,1.615,65,0,62540.838,-30566.762,-45167.835,1005.5642,311.28573,290.07827,5.46E-05,0.15837071,694.83002,1334.0589
258,19.562254,16.622,65,-300,61278.439,-28954.893,-44848.248,989.52035,183.08431,290.09136,9.22E-05,0.15476688,807.77073,1186.0273
257,19.556051,9.627,65,-300,61272.807,-28997.735,-44849.975,996.52118,233.22695,290.06443,7.21E-05,0.15253147,755.93475,1238.944
249,19.503386,25.62,65,-810,59301.215,-26551.604,-44378.016,978.43551,138.72831,290.12153,0.000121812,0.15466393,842.40087,1128.7809
271,19.656476,3.616,65,600,64471.933,-33942.422,-45835.83,1002.5619,296.40804,290.07922,5.71E-05,0.15625789,709.80986,1324.7861
250,19.514031,1.62,65,-600,60172.772,-27628.485,-44583.632,999.85012,295.73365,290.14238,5.72E-05,0.15541664,700.15584,1307.824
246,19.484503,3.619,65,-810,59678.281,-26487.917,-44361.323,1004.2901,285.76468,290.16788,5.92E-05,0.15668681,715.62162,1309.1865
263,19.597424,21.614,65,0,62544.497,-30581.646,-45162.284,983.77983,175.75617,290.04405,9.56E-05,0.15213068,801.59639,1164.3531
267,19.627503,9.624,65,300,63974.358,-32303.128,-45494.494,988.02118,224.27294,290.0914,7.51E-05,0.15413375,766.94155,1229.8766
266,19.622968,3.619,65,300,63779.431,-32167.736,-45470.112,999.82798,293.83617,290.08005,5.73E-05,0.15314648,697.40909,1303.0758
253,19.528747,16.623,65,-600,60343.4,-27408.973,-44543.216,985.19837,174.75312,290.11033,9.58E-05,0.14951766,807.10792,1169.1749
272,19.66101,9.624,65,600,65558.031,-34323.146,-45889.979,987.6236,228.65627,290.07103,7.41E-05,0.15631562,758.94071,1230.3017
268,19.633706,16.621,65,300,63683.139,-32215.512,-45482.817,987.47551,192.2164,290.11541,8.79E-05,0.15391318,786.62862,1182.9774
270,19.652498,1.616,65,600,65555.236,-33989.169,-45821.276,1002.7781,297.86487,290.08859,5.67E-05,0.15542091,704.93845,1323.8393
261,19.585025,5.622,65,0,62538.453,-30565.817,-45166.067,999.70424,283.46573,290.14084,5.96E-05,0.15493723,711.07122,1296.8783
259,19.570401,25.618,65,-300,61520.977,-28912.462,-44837.188,984.53138,144.62494,290.05807,0.000116479,0.15290853,836.65397,1136.4773
255,19.547539,1.618,65,-300,61268.284,-29015.496,-44858.856,1000.6405,285.79391,290.08978,5.91E-05,0.15562654,708.64192,1296.4894
269,19.641852,25.619,65,300,63709.33,-32247.623,-45491.451,980.89612,150.17623,290.09189,0.000112171,0.1528567,824.35825,1133.1367
273,19.667213,16.62,65,600,64669.286,-33700.543,-45780.736,977.9204,187.1287,290.08865,9.02E-05,0.15390084,792.05189,1177.6754
275,19.686005,1.616,65,810,66395.054,-34938.925,-46006.54,995.85522,310.60592,290.07431,5.44E-05,0.15549999,681.84019,1320.9073
278,19.70072,16.622,65,810,65514.285,-34962.73,-46025.001,978.8317,181.77451,289.9891,9.23E-05,0.15043576,788.99828,1163.1027
280,19.719512,1.617,90,-1070,82339.458,-26689.956,-43966.578,1000.1034,320.99609,290.08186,5.27E-05,0.15695976,673.85595,1336.1238
264,19.606957,30.613,65,0,62549.513,-30575.273,-45162.613,976.02028,150.83607,290.0754,0.000111265,0.15106981,824.14403,1135.6034
279,19.708866,25.618,65,810,65518.972,-34947.6,-46022.575,976.21024,135.98617,290.13497,0.000125146,0.15146849,977.91637,977.94221
288,19.767735,16.62,90,-700,83833.217,-28404.488,-44315.603,965.79439,173.33719,290.00569,9.70E-05,0.15211776,791.14751,1148.206
262,19.590116,13.605,65,0,62541.208,-30571.573,-45153.034,992.57601,194.50673,290.0411,8.64E-05,0.15150064,789.63836,1190.2707
284,19.742374,25.617,90,-1070,82111.802,-26169.976,-43881.552,964.13905,140.58977,290.07683,0.000119821,0.1531637,821.51227,1114.7504
265,19.61899,1.617,65,300,64032.865,-32245.238,-45485.531,997.54539,286.3921,290.08031,5.90E-05,0.15541938,705.26193,1296.5058
277,19.694518,9.623,65,810,66652.394,-35299.38,-46071.008,987.14754,231.42682,290.08288,7.26E-05,0.15210302,751.5953,1227.8996
286,19.756998,3.618,90,-700,83447.432,-28327.768,-44292.456,979.89157,270.94438,290.07536,6.21E-05,0.1521814,701.79538,1259.6087
285,19.753019,1.617,90,-700,83778.328,-28393.551,-44298.541,985.3755,287.36199,290.04495,5.87E-05,0.15475993,693.97787,1290.5676
293,19.801242,16.62,90,-300,85126.294,-30456.574,-44704.675,970.91716,211.01195,290.04443,7.94E-05,0.15032264,749.65541,1183.8496
295,19.820033,1.618,90,0,86611.832,-32205.932,-45051.397,985.3337,265.63607,290.0689,6.36E-05,0.15489073,716.37832,1260.2782
274,19.675359,25.619,65,600,65407.385,-34289.391,-45878.837,971.65506,145.2963,290.0607,0.000115323,0.15014157,819.86355,1119.3587
292,19.795039,9.625,90,-300,85442.512,-30670.66,-44750.271,973.70734,223.49218,290.06144,7.51E-05,0.1510337,741.14189,1200.9086
287,19.761532,9.626,90,-700,84054.048,-28423.154,-44300.72,976.14312,234.3038,290.08052,7.18E-05,0.15274401,736.70914,1217.9474
296,19.824012,5.622,90,0,86614.669,-32207.042,-45047.82,980.5985,250.85223,290.1107,6.72E-05,0.15423208,727.06133,1240.8781
276,19.689983,3.62,65,810,65892.955,-35079.949,-46047.408,993.90909,263.57737,290.14383,6.39E-05,0.154142,732.30919,1275.1454
291,19.790505,3.618,90,-300,85136.531,-30519.645,-44714.09,981.26148,270.52736,290.10956,6.23E-05,0.15376809,705.69611,1265.1019
297,19.829103,13.605,90,0,86612.12,-32215.101,-45048.601,972.61374,221.76844,290.06624,7.59E-05,0.15311745,743.60074,1202.1265
281,19.723491,3.619,90,-1070,81692.22,-26037.75,-43844.179,991.47696,275.3605,290.08464,6.13E-05,0.1548172,707.67309,1274.2057
303,19.872693,16.62,90,300,87819.637,-33906.487,-45391.13,971.74307,207.52446,290.09365,8.13E-05,0.15176185,762.93195,1191.8357
299,19.845944,30.614,90,0,86616.396,-32215.635,-45052.096,960.03435,133.85096,290.07213,0.000125703,0.1526223,828.46212,1104.6692
289,19.775881,25.617,90,-700,83691.287,-28066.811,-44237.074,963.05684,157.01688,290.03127,0.000106491,0.14860593,797.42393,1121.5963
294,19.809388,25.619,90,-300,85418.953,-30584.565,-44727.987,968.89226,162.55549,290.05664,0.000103158,0.15027734,799.54258,1134.8312
304,19.880839,25.619,90,300,87827.449,-33918.492,-45379.783,964.54621,161.30062,290.07924,0.000104083,0.15182129,805.508,1138.9263
282,19.728025,9.624,90,-1070,81628.04,-26418.886,-43926.614,987.9742,239.41886,290.21721,7.04E-05,0.15374921,742.35446,1238.7263
307,19.899998,9.623,90,700,89797.945,-35960.796,-45774.199,972.68644,253.49357,290.0897,6.63E-05,0.15236201,719.16209,1242.6662
305,19.891485,1.616,90,700,89477.903,-36138.823,-45816.465,977.64671,256.85182,290.07529,6.56E-05,0.15332765,726.59113,1257.2473
308,19.9062,16.621,90,700,89954.965,-36228.002,-45827.073,963.5816,206.92571,290.16655,8.47E-05,0.16739874,750.77974,1178.4122
283,19.734227,16.622,90,-1070,82333.002,-26411.279,-43913.458,974.57691,187.73832,290.1407,8.96E-05,0.1526704,782.46423,1172.7782
310,19.924992,1.616,90,1070,90730.114,-38005.566,-46192.544,980.07304,259.93716,290.19042,6.49E-05,0.15432533,721.79912,1256.5645
313,19.939708,16.621,90,1070,91608.093,-38294.605,-46233.824,981.84701,197.98182,290.08177,8.50E-05,0.15292706,782.45197,1191.2753
298,19.836412,21.613,90,0,86619.932,-32210.742,-45049.588,965.75735,160.60762,290.09915,0.000104461,0.15025189,794.84885,1126.0501
316,19.962478,3.619,120,-1380,106475.13,-27472.291,-43607.233,1005.5729,289.68596,290.10878,5.82E-05,0.15297389,701.89049,1298.8368
301,19.861955,3.62,90,300,87899.647,-33799.835,-45355.936,982.0389,248.14658,290.06118,6.78E-05,0.15270945,734.15483,1246.7745
290,19.786526,1.617,90,-300,85506.611,-30552.742,-44714.789,985.01855,284.012,290.04651,5.97E-05,0.15753089,700.65931,1289.4114
315,19.958499,1.617,120,-1380,107305.91,-26773.584,-43454.697,1003.9925,293.29235,290.0988,5.77E-05,0.15677848,715.33455,1321.9988
318,19.973215,16.62,120,-1380,106165.44,-26703.936,-43459.26,989.00531,188.32495,290.0971,8.96E-05,0.1545989,798.77389,1186.5392
314,19.947854,25.618,90,1070,91315.022,-38366.72,-46247.392,980.79914,149.64579,290.10335,0.000112428,0.1518245,829.028,1137.073
300,19.857977,1.617,90,300,87736.502,-33724.841,-45345.246,985.41875,317.47306,290.10641,5.34E-05,0.15623097,669.61058,1322.0359
322,20.000519,9.626,120,-1000,107374.18,-28714.906,-43841.054,981.40923,205.6768,290.06207,8.20E-05,0.15379924,768.80029,1192.2098
319,19.98136,25.619,120,-1380,106162.44,-26532.528,-43432.248,977.01697,151.24648,290.17094,0.000112877,0.15719729,818.35648,1130.8657
302,19.86649,9.625,90,300,87836.289,-33853.983,-45367.613,977.55001,249.89147,290.09912,6.74E-05,0.15361331,723.07533,1241.2984
323,20.006722,16.62,120,-1000,107374.18,-28730.818,-43859.679,979.91523,195.18974,290.17158,8.62E-05,0.15246006,776.36927,1179.2065
325,20.025514,1.615,120,-500,107374.18,-31117.785,-44315.398,987.96179,251.92959,290.08542,6.70E-05,0.15457089,729.60794,1248.7153
320,19.992007,1.616,120,-1000,107374.18,-28357.782,-43784.315,995.79301,264.48876,290.07333,6.37E-05,0.15359564,724.17973,1272.5475
309,19.914347,25.616,90,700,89667.28,-36424.367,-45867.283,961.19154,156.60591,290.05977,0.000107021,0.15019014,799.57917,1122.2188
329,20.048375,25.617,120,-500,107374.18,-31425.818,-44377.152,974.33894,137.03383,290.09208,0.000122938,0.15304437,830.22347,1111.6452
326,20.029492,3.62,120,-500,107374.18,-31496.946,-44378.304,998.21065,298.43056,290.01805,5.67E-05,0.15601932,704.64435,1322.6789
306,19.895463,3.62,90,700,89876.804,-36068.023,-45790.028,974.63781,248.66193,290.08389,6.82E-05,0.15681341,733.44088,1248.4278
312,19.933504,9.624,90,1070,90252.353,-37976.909,-46197.026,978.22251,209.2148,290.12666,8.04E-05,0.15298643,772.41554,1204.6552
331,20.062999,5.619,120,0,107374.18,-34128.795,-44899.601,990.15147,261.04601,290.12898,6.45E-05,0.15374423,727.74557,1266.0625
335,20.096964,1.62,120,500,107374.18,-36849.248,-45434.466,993.94185,273.06707,290.1225,6.19E-05,0.15628535,720.253,1280.949
324,20.014868,25.619,120,-1000,107271.21,-28553.983,-43824.32,970.6703,151.45745,290.08596,0.000111209,0.15341485,816.10135,1127.9088
333,20.075399,21.612,120,0,107374.18,-34141.253,-44897.997,980.44758,166.9243,290.07754,0.000100867,0.15288883,810.03438,1153.4202
311,19.92897,3.619,90,1070,91012.125,-38193.421,-46220.831,981.38157,265.72158,290.13658,6.34E-05,0.15441366,721.32036,1270.7402
332,20.06809,13.608,120,0,107374.18,-34137.142,-44897.792,986.68554,213.47382,290.0833,7.90E-05,0.15395805,776.48698,1218.6342
336,20.100943,3.617,120,500,107374.18,-36964.658,-45454.119,993.90813,266.14456,290.10866,6.37E-05,0.15824926,739.835,1292.1953
338,20.11168,16.621,120,500,107374.18,-36897.106,-45438.865,979.02511,179.80898,290.07694,9.35E-05,0.15186701,793.16403,1163.1996
317,19.967012,9.625,120,-1380,106797.39,-26762.401,-43455.354,996.498,231.88425,290.11821,7.34E-05,0.15758313,756.04589,1233.843
327,20.034026,9.624,120,-500,107374.18,-31451.761,-44376.618,985.16933,201.87467,290.11197,8.31E-05,0.15142458,782.24315,1199.3225
342,20.138985,9.625,120,1000,107374.18,-39620.891,-45959.011,987.50669,220.85068,290.08078,7.62E-05,0.15337391,768.36337,1225.8387
345,20.163979,1.616,120,1380,107374.18,-42138.157,-46444.127,997.70058,299.16926,290.04569,5.67E-05,0.15874705,695.07395,1312.8553
321,19.995985,3.617,120,-1000,107374.18,-28590.986,-43802.488,999.09463,279.63722,290.02539,6.04E-05,0.154486,724.11555,1301.844
343,20.145187,16.621,120,1000,107374.18,-39492.982,-45942.606,983.15788,182.59522,290.09673,9.20E-05,0.15183105,790.04873,1165.1634
341,20.13445,3.619,120,1000,107374.18,-39259.531,-45891.706,998.25714,303.72748,290.089,5.57E-05,0.15688605,687.04972,1312.6371
328,20.040229,16.623,120,-500,107374.18,-31620.374,-44405.769,978.87826,168.07291,290.04684,0.000100172,0.15284232,804.03054,1150.9493
346,20.167957,3.618,120,1380,107374.18,-42155.26,-46447.457,1000.6713,301.37902,290.11062,5.62E-05,0.15693363,698.7474,1321.3738
349,20.186841,25.618,120,1380,107374.18,-41697.528,-46362.349,971.87516,132.16982,290.05059,0.000127594,0.15454916,836.51213,1110.003
352,20.205999,9.623,65,-810,58396.477,-25836.862,-44251.505,987.80397,236.48035,290.0917,7.14E-05,0.15613815,759.19704,1248.5706
330,20.059021,1.618,120,0,107374.18,-34120.449,-44894.708,991.01959,265.17713,290.09218,6.36E-05,0.15455525,720.8018,1271.6932
348,20.178694,16.623,120,1380,107374.18,-41792.832,-46395.241,977.97158,173.56317,290.08945,9.69E-05,0.1529218,796.15118,1154.1215
350,20.197487,1.615,65,-810,57909.181,-25091.285,-44112.742,997.34136,309.40585,290.12325,5.49E-05,0.15883464,685.54798,1323.1086
356,20.234971,3.621,65,-600,59765.938,-27425.583,-44556.249,995.93875,287.19002,290.03627,5.91E-05,0.15850515,712.33023,1300.8819
339,20.119826,25.618,120,500,107374.18,-36926.585,-45437.262,977.22789,172.68374,290.08475,9.75E-05,0.15316317,803.46992,1160.1967
357,20.239506,9.624,65,-600,59493.756,-27162.571,-44505.308,983.28397,211.90853,290.10277,7.95E-05,0.15342195,763.17589,1201.3393
353,20.212202,16.621,65,-810,58637.206,-26005.639,-44284.233,985.05318,186.62062,290.1114,9.02E-05,0.15272007,797.82503,1182.6194
359,20.253855,25.619,65,-600,59797.432,-27416.867,-44557.072,973.00572,147.57143,290.0699,0.000114333,0.15150742,824.9356,1130.2058
334,20.084932,30.613,120,0,107374.18,-34125.876,-44887.307,977.78018,156.21637,290.0661,0.000108155,0.1524901,814.65419,1138.861
361,20.268478,3.621,65,-300,61045.975,-28993.13,-44867.079,992.64243,277.53752,290.10988,6.10E-05,0.15698511,724.25362,1300.211
340,20.130472,1.616,120,1000,107374.18,-39608.145,-45962.465,996.02745,289.67583,290.12299,5.84E-05,0.15668351,699.74383,1294.9733
337,20.105477,9.625,120,500,107374.18,-37127.596,-45489.93,983.07567,217.83827,290.0808,7.73E-05,0.15287624,756.97932,1207.5156
367,20.307077,13.609,65,0,62310.059,-30556.155,-45165.368,974.9631,208.7059,290.05441,8.07E-05,0.15374256,764.15857,1193.3768
344,20.153333,25.62,120,1000,107374.18,-39737.575,-45999.221,974.76983,139.52383,290.08781,0.000120488,0.15244772,830.36498,1117.7663
354,20.220348,25.619,65,-810,59344.139,-26481.256,-44364.571,976.20824,140.35615,290.04802,0.000119993,0.15318729,833.62054,1123.7936
362,20.273013,9.627,65,-300,61073.892,-29063.93,-44878.755,985.76838,261.18382,290.0853,6.44E-05,0.15332826,718.40787,1259.7133
363,20.279216,16.622,65,-300,60971.68,-28856.998,-44831.843,974.78687,197.3814,290.06265,8.52E-05,0.15192757,768.78998,1174.311
369,20.323919,30.611,65,0,62322.27,-30565.282,-45174.701,967.07249,136.00078,290.10157,0.000123102,0.14942866,827.17281,1107.0898
355,20.230993,1.618,65,-600,59756.153,-27471.591,-44564.349,999.25583,315.64568,290.05935,5.35E-05,0.1561762,679.54095,1335.0247
347,20.172492,9.623,120,1380,107374.18,-42305.248,-46490.916,984.38274,218.92459,290.07814,7.72E-05,0.15550668,757.07775,1207.902
366,20.301986,5.623,65,0,62309.072,-30559.608,-45167.095,980.37757,249.62552,290.09904,6.79E-05,0.15700219,738.64184,1253.7218
358,20.245709,16.621,65,-600,59679.761,-27231.808,-44522.782,977.73134,193.94712,290.09781,8.67E-05,0.15241081,783.20126,1183.2129
370,20.335952,1.617,65,300,63616.327,-32156.964,-45475.704,989.94254,297.62062,290.05418,5.67E-05,0.15522237,692.5027,1312.2751
373,20.350667,16.621,65,300,63602.184,-32187.759,-45486.887,977.84274,199.74472,289.99841,8.43E-05,0.15308319,782.30091,1195.1435
351,20.201465,3.617,65,-810,58918.967,-25839.206,-44244.721,996.33922,286.06226,290.0386,5.95E-05,0.158749,702.99639,1292.0238
372,20.344464,9.625,65,300,63698.105,-32297.248,-45499.756,980.72858,242.93376,290.07778,6.95E-05,0.1553124,738.34782,1237.3593
365,20.298008,1.616,65,0,62294.887,-30557.306,-45168.411,987.27762,280.17944,290.06006,6.03E-05,0.15437865,713.20221,1288.4847
374,20.358814,25.618,65,300,63661.636,-32234.137,-45492.52,971.26038,152.10254,290.0453,0.000110606,0.15267196,819.12023,1130.1727
380,20.402966,1.617,65,810,65756.659,-34970.337,-46030.099,993.79894,281.57888,290.10534,5.99E-05,0.15475936,715.81463,1298.044
360,20.264501,1.618,65,-300,61124.998,-28968.79,-44859.925,993.45751,289.67531,290.07354,5.84E-05,0.15584373,705.91687,1300.7498
376,20.373438,3.617,65,600,65049.396,-33989.375,-45823.578,990.33977,261.15419,290.07916,6.49E-05,0.15663332,722.89813,1260.4352
364,20.287363,25.619,65,-300,60987.632,-28881.338,-44841.834,963.86867,156.47201,290.13769,0.00010787,0.15183084,806.5565,1129.7465
378,20.384175,16.62,65,600,64900.518,-33910.393,-45819.796,981.91709,186.50868,290.09791,9.02E-05,0.15257939,789.27508,1171.23
382,20.411479,9.625,65,810,65970.828,-35131.179,-46055.261,986.79342,249.96609,290.08833,6.76E-05,0.15441258,742.31989,1260.1246
381,20.406944,3.62,65,810,65914.171,-35129.575,-46058.715,992.9104,266.37237,290.09678,6.34E-05,0.15495542,732.20967,1284.5075
377,20.377972,9.624,65,600,65016.175,-33895.345,-45815.026,985.5438,246.3353,290.05586,6.85E-05,0.15458678,733.84462,1243.8018
384,20.425828,25.619,65,810,65790.825,-35095.326,-46050.451,973.10022,128.36684,290.05304,0.000130695,0.15070214,840.50573,1104.9892
371,20.33993,3.619,65,300,63573.115,-32210.414,-45488.039,987.69099,264.34758,290.07071,6.38E-05,0.1542406,730.73753,1278.5554
368,20.314386,21.615,65,0,62311.21,-30559.197,-45161.791,969.47834,198.93842,290.19646,8.44E-05,0.15195277,763.05372,1172.4109
379,20.392321,25.619,65,600,64945.703,-33982.755,-45833.898,971.51435,137.67841,290.10102,0.000122101,0.150825,833.75857,1119.3626
387,20.444986,9.625,90,-1070,82285.432,-26837.559,-44007.899,989.3806,231.77889,290.11638,7.28E-05,0.1543753,760.68034,1238.6631
390,20.469981,1.616,90,-700,82739.797,-28140.078,-44270.665,995.77742,257.79163,290.08419,6.54E-05,0.15423749,729.26336,1261.575
391,20.473959,3.619,90,-700,83518.849,-28416.165,-44320.825,993.90171,252.23705,290.12808,6.68E-05,0.15377894,732.9703,1253.6156
395,20.503488,1.616,90,-300,85153.183,-30456.41,-44722.971,994.03794,257.82886,290.19995,6.56E-05,0.15640737,744.38757,1278.4912
392,20.478494,9.624,90,-700,83370.958,-28095.756,-44255.945,990.7648,239.85469,290.05815,7.05E-05,0.15605625,745.99296,1240.5929
397,20.512,9.625,90,-300,85127.65,-30430.343,-44718.119,987.40571,210.34241,290.10136,8.03E-05,0.15467229,776.89167,1211.6841
375,20.369459,1.619,65,600,64867.667,-33687.386,-45774.939,993.32184,325.24998,290.09816,5.22E-05,0.15838108,672.40135,1345.4976
398,20.518204,16.622,90,-300,85188.09,-30552.29,-44729.302,986.45986,203.48836,290.10098,8.28E-05,0.15339665,780.1765,1199.7831
407,20.583452,9.623,90,300,87688.273,-33840.415,-45366.42,997.0916,268.34272,290.04561,6.30E-05,0.15465457,734.10885,1287.9315
394,20.492843,25.618,90,-700,83562.144,-28234.478,-44272.227,975.20099,162.4028,290.16802,0.000106647,0.15584206,802.29535,1143.1996
403,20.553373,21.613,90,0,86458.225,-32192.076,-45054.769,982.90716,169.29594,290.11316,9.91E-05,0.15138614,808.20449,1161.0581
405,20.574939,1.616,90,300,87841.716,-33885.559,-45378.097,999.94806,276.7927,290.06197,6.10E-05,0.1547877,715.5642,1286.9914
386,20.440452,3.617,90,-1070,81710.846,-26058.883,-43852.402,994.8995,257.85286,290.10807,6.53E-05,0.15335267,736.90978,1269.0599
409,20.597801,25.618,90,300,87720.384,-33945.546,-45386.731,985.00821,158.139,290.04471,0.000106598,0.15369291,819.12045,1144.7886
388,20.451189,16.619,90,-1070,81482.204,-25860.422,-43826.499,982.11671,199.07486,290.2261,8.55E-05,0.15715337,779.31071,1189.265
383,20.417682,16.619,65,810,65948.009,-35396.164,-46110.849,977.82825,197.61495,290.10178,8.52E-05,0.15309852,777.43876,1184.8239
400,20.536995,1.617,90,0,86442.56,-32194.667,-45043.503,999.21603,265.15024,290.02821,6.36E-05,0.15405502,726.20707,1272.9343
411,20.612424,3.621,90,700,89298.393,-35984.437,-45781.394,1001.9193,281.58627,290.03712,6.00E-05,0.15591425,714.15003,1296.6884
402,20.546064,13.607,90,0,86447.576,-32196.64,-45042.969,993.83467,242.49406,290.07674,6.95E-05,0.15395992,741.63921,1240.8961
389,20.459335,25.619,90,-1070,82028.667,-26160.931,-43871.191,975.1803,150.58999,290.10259,0.000111417,0.15117735,825.09633,1135.0451
410,20.608446,1.615,90,700,89345.963,-36169.084,-45819.878,1003.7435,284.62669,290.01425,5.95E-05,0.15567559,722.42406,1310.7881
385,20.436474,1.614,90,-1070,81725.935,-25851.829,-43812.438,993.64505,296.12726,290.0944,5.71E-05,0.15599902,690.58944,1299.0772
408,20.589655,16.618,90,300,87843.36,-33999.571,-45401.121,992.05911,225.60688,290.01685,7.45E-05,0.15203692,764.48543,1232.3125
401,20.540973,5.622,90,0,86431.87,-32188.952,-45047.121,998.03476,259.10827,290.05597,6.54E-05,0.15655501,743.29777,1278.6315
396,20.507466,3.619,90,-300,85264.893,-30681.021,-44755.081,994.64326,254.33861,290.11713,6.64E-05,0.15470669,742.89821,1268.3745
399,20.52635,25.617,90,-300,85144.014,-30452.093,-44706.113,981.27687,161.80725,290.18214,0.000104314,0.15483526,815.87242,1148.067
404,20.562907,30.61,90,0,86453.497,-32197.709,-45049.958,980.26859,141.22349,290.0873,0.000119411,0.15302979,839.75421,1131.3367
416,20.645932,3.618,90,1070,90385.403,-38251.599,-46232.919,1002.6168,282.47143,289.93258,6.00E-05,0.15795975,720.65859,1303.2606
393,20.484696,16.621,90,-700,83500.101,-28377.928,-44293.155,985.62181,212.5526,290.05537,7.90E-05,0.15219624,774.35705,1212.4712
415,20.641954,1.616,90,1070,91032.641,-38595.361,-46291.302,1005.109,288.25708,290.00588,5.89E-05,0.15780638,1014.4683,1014.4913
419,20.664815,25.618,90,1070,91073.469,-38328.854,-46241.841,985.51304,135.0833,290.05183,0.00012565,0.15625365,845.05577,1123.8331
417,20.650466,9.624,90,1070,90866.206,-38342.545,-46244.02,996.7321,223.14901,289.9882,7.56E-05,0.15431717,776.13866,1238.326
420,20.675461,1.617,120,-1380,106340.84,-26342.824,-43369.301,1011.2136,301.35381,290.01177,5.62E-05,0.15669072,717.27284,1341.2423
406,20.578917,3.62,90,300,87703.979,-33845.472,-45368.805,1002.2762,264.16741,290.06967,6.38E-05,0.15447969,732.25588,1275.9562
418,20.656669,16.621,90,1070,90838.165,-38049.19,-46184.609,993.7519,179.01715,290.05904,9.43E-05,0.15451272,811.87902,1182.4038
425,20.708968,1.616,120,-1000,107374.18,-28419.989,-43781.273,1008.1551,299.79879,290.13305,5.65E-05,0.15787373,706.23366,1322.6653
423,20.690176,16.619,120,-1380,106709.16,-26753.315,-43446.433,992.20086,180.92541,289.9865,9.31E-05,0.15336539,810.07565,1184.9547
422,20.683973,9.625,120,-1380,106420.65,-26561.432,-43425.546,1001.4392,229.98151,290.0728,7.34E-05,0.15456035,765.15506,1242.6429
426,20.712946,3.619,120,-1000,107374.18,-28777.648,-43862.722,1012.1933,309.78174,290.03062,5.48E-05,0.15785626,706.25212,1347.657
413,20.623162,16.621,90,700,89316.895,-36021.399,-45789.658,988.5289,190.92113,290.06703,8.82E-05,0.15277458,796.32618,1191.6738
432,20.750988,9.624,120,-500,107374.18,-31322.496,-44347.796,1001.6189,243.83421,290.02278,6.96E-05,0.15762681,754.46822,1256.0671
435,20.775982,1.617,120,0,107374.18,-34103.88,-44888.459,1007.3088,268.55721,290.03922,6.33E-05,0.15956374,735.57713,1287.2512
433,20.757191,16.62,120,-500,107374.18,-31335.036,-44355.526,996.06359,193.86455,290.04909,8.70E-05,0.15453606,794.25287,1192.1007
428,20.723684,16.619,120,-1000,107374.18,-28960.445,-43882.95,992.63043,186.13276,290.09202,9.08E-05,0.15414727,799.39346,1184.5964
412,20.616959,9.625,90,700,89640.72,-36084.469,-45792.495,993.78714,232.22599,290.0258,7.27E-05,0.15473234,756.69455,1238.2347
431,20.746453,3.619,120,-500,107374.18,-31300.705,-44351.826,1006.9225,263.27424,290.04032,6.41E-05,0.15499854,748.27657,1292.1679
437,20.785052,13.604,120,0,107374.18,-34108.937,-44892.241,1001.1024,202.55611,290.10468,8.31E-05,0.15337552,790.48603,1208.2008
414,20.631308,25.618,90,700,89273.477,-36202.839,-45825.757,981.65547,155.52587,290.04265,0.000108056,0.15231594,820.6573,1142.373
442,20.822439,9.626,120,500,107374.18,-36933.287,-45434.178,1001.14,223.03862,290.02937,7.57E-05,0.15502163,781.18695,1243.6413
421,20.679439,3.618,120,-1380,106682.31,-26284.728,-43358.446,1011.1944,277.53225,290.04553,6.11E-05,0.157573,728.4906,1302.0751
445,20.847434,1.614,120,1000,107374.18,-39958.815,-46029.482,1009.7467,279.72445,290.00284,6.04E-05,0.15690895,728.67716,1309.8077
447,20.855946,9.626,120,1000,107374.18,-39704.56,-45968.426,1003.743,221.37972,289.99548,7.64E-05,0.15519443,785.18895,1242.801
444,20.836788,25.62,120,500,107374.18,-36804.145,-45413.99,990.72955,148.78809,290.04751,0.000112835,0.15138993,837.82242,1143.9655
424,20.698323,25.619,120,-1380,106554.44,-26506.215,-43398.081,983.82473,136.13356,290.03015,0.00012341,0.15172455,839.29707,1120.4201
434,20.765337,25.62,120,-500,107374.18,-31506.609,-44399.683,989.3077,150.28171,289.93787,0.000112444,0.15478161,839.47051,1149.1659
446,20.851412,3.618,120,1000,107374.18,-39664.308,-45958.846,1010.0266,264.95639,290.02687,6.38E-05,0.15622239,750.32832,1297.0959
430,20.742475,1.616,120,-500,107374.18,-31372.779,-44383.32,1009.399,308.95024,290.03223,5.53E-05,0.15765449,691.28015,1332.639
436,20.779961,5.621,120,0,107374.18,-34111.65,-44889.445,1011.4552,290.69795,289.93806,5.83E-05,0.15790673,724.55621,1325.969
439,20.801894,30.611,120,0,107374.18,-34116.173,-44892.652,990.05725,134.14012,290.02683,0.000125716,0.1529431,855.27708,1132.7835
450,20.880941,1.618,120,1380,107374.18,-42708.916,-46559.66,1013.594,302.57478,289.9889,5.61E-05,0.15823589,709.74801,1332.2621
440,20.813927,1.616,120,500,107374.18,-37006.595,-45453.214,1010.0765,293.43138,290.04111,5.77E-05,0.15711811,715.92403,1317.1265
449,20.870296,25.616,120,1000,107374.18,-39831.564,-46006.992,990.38467,143.50686,290.01769,0.000117173,0.15273286,847.27262,1144.2223
427,20.717481,9.625,120,-1000,107200.45,-27933.394,-43691.519,1000.8474,227.84897,290.03001,7.43E-05,0.15517134,775.03423,1248.1072
452,20.889453,9.625,120,1380,107374.18,-41931.965,-46416.004,1004.8958,216.35259,290.02856,7.80E-05,0.15539666,791.26559,1238.9566
429,20.73183,25.618,120,-1000,107374.18,-28661.334,-43842.863,988.92206,142.46784,290.06033,0.000118151,0.15279377,836.58364,1129.679
451,20.884919,3.619,120,1380,107374.18,-42083.063,-46430.723,1012.1192,263.98189,290.00202,6.44E-05,0.15848046,743.18659,1286.1063
438,20.79236,21.615,120,0,107374.18,-34109.101,-44894.05,992.07684,181.89589,290.04363,9.27E-05,0.15378684,809.98591,1185.1757
441,20.817905,3.618,120,500,107374.18,-36739.965,-45391.829,1013.6178,299.51801,289.98932,5.65E-05,0.15595281,711.83438,1326.903
455,20.914448,1.618,120,-1380,106684.4,-26635.109,-43446.926,1014.1018,295.68087,290.04187,5.74E-05,0.15779354,717.50413,1324.4555
453,20.895656,16.62,120,1380,107374.18,-41901.17,-46392.322,996.72831,161.46564,290.01722,0.000104249,0.15281836,835.46925,1168.9853
457,20.922961,9.625,120,-1380,106742.42,-26745.955,-43451.325,1004.3831,210.40305,289.98744,8.04E-05,0.15648658,795.13164,1228.2017
448,20.862149,16.624,120,1000,107374.18,-39424.567,-45907.905,993.82598,177.12101,290.01376,9.52E-05,0.15407555,812.22428,1176.7252
458,20.929164,16.62,120,-1380,105678.96,-26325.432,-43394.833,1000.415,169.69536,290.00539,9.97E-05,0.15457211,824.27226,1176.6267
461,20.951934,3.617,120,-1000,106969.91,-28551.639,-43816.673,1010.7362,241.22965,290.03164,7.02E-05,0.1570015,771.46487,1270.424
456,20.918427,3.618,120,-1380,106765.32,-26097.697,-43325.226,1013.3719,277.14517,290.04639,6.11E-05,0.15705234,728.42095,1298.2053
460,20.947955,1.615,120,-1000,107374.18,-28916.904,-43890.639,1012.4639,294.3508,290.01617,5.75E-05,0.15585795,710.08916,1317.9512
443,20.828642,16.619,120,500,107374.18,-36825.977,-45413.127,997.77721,185.89954,290.00923,9.05E-05,0.15291371,806.2905,1191.4671
467,20.989975,9.625,120,-500,107374.18,-31542.132,-44398.532,1021.0749,252.09703,290.03814,6.70E-05,0.15567791,759.30613,1279.31
465,20.981462,1.618,120,-500,107374.18,-31486.339,-44391.543,1017.8738,258.77587,290.05024,6.53E-05,0.15528439,751.61494,1287.981
463,20.962671,16.622,120,-1000,106711.01,-27779.624,-43671.948,1001.1455,191.98409,290.02221,8.78E-05,0.153561,800.85638,1196.3658
470,21.014969,1.617,120,0,107374.18,-34101.33,-44897.093,1028.6019,272.51404,290.05897,6.23E-05,0.15791546,1033.3982,1033.42
478,21.067629,16.621,120,500,107374.18,-36848.22,-45429.82,1003.1859,196.75908,290.0632,8.55E-05,0.15187191,800.7908,1207.2698
476,21.056892,3.62,120,500,107374.18,-36998.989,-45463.205,1018.7805,268.46162,290.04172,6.32E-05,0.15787894,754.75255,1309.2373
466,20.985441,3.619,120,-500,107374.18,-31455.832,-44377.44,1020.7653,256.98686,290.04063,6.58E-05,0.15660982,757.02895,1286.8094
454,20.903803,25.618,120,1380,107374.18,-41974.478,-46394.871,992.12015,117.12209,290.04047,0.000143834,0.15358548,874.93246,1116.6837
459,20.93731,25.616,120,-1380,106169.35,-26459.22,-43429.205,991.5736,123.77691,290.01799,0.00013638,0.15453012,861.03268,1116.4724
474,21.040881,30.612,120,0,107374.18,-34104.291,-44899.066,998.33563,138.19009,290.00355,0.000122481,0.15526417,851.41071,1136.1953
483,21.101137,16.618,120,1000,107374.18,-40191.32,-46080.095,994.61319,170.21107,289.93926,9.96E-05,0.15598686,814.72459,1165.0532
469,21.004324,25.619,120,-500,107374.18,-31417.142,-44385.663,1013.72,166.88374,290.04003,0.000101001,0.15373658,840.30774,1185.1569
485,21.119928,1.616,120,1380,107374.18,-41785.596,-46372.093,1013.5469,288.19981,290.00507,5.89E-05,0.15698715,732.06389,1326.1886
462,20.956468,9.624,120,-1000,107374.18,-28802.728,-43853.306,1008.9268,237.33672,289.98948,7.18E-05,0.15920836,767.252,1254.1419
480,21.086421,1.617,120,1000,107374.18,-39550.584,-45940.879,1015.5595,288.90017,290.07374,5.87E-05,0.15810911,723.50494,1322.1314
488,21.134644,16.619,120,1380,107374.18,-42283.786,-46490.751,996.08746,180.22698,290.02878,9.36E-05,0.15450652,812.60361,1182.9317
468,20.996178,16.619,120,-500,107374.18,-31166.794,-44326.869,1015.4621,208.09083,290.04361,8.12E-05,0.15569366,807.29746,1235.753
464,20.970817,25.619,120,-1000,107181.41,-28587.409,-43837.436,997.496,149.35102,290.0216,0.000112625,0.1520873,846.42529,1155.3626
472,21.024039,13.605,120,0,107374.18,-34099.562,-44900.094,1013.507,209.23937,290.06239,8.08E-05,0.15672944,809.7919,1245.1172
487,21.128441,9.625,120,1380,107374.18,-41738.848,-46359.348,1005.8703,223.37464,290.02091,7.55E-05,0.15431277,778.42462,1239.434
484,21.109282,25.619,120,1000,107374.18,-39704.765,-45973.853,988.03256,146.54454,290.03075,0.00011472,0.15194177,832.77019,1134.4419
489,21.142789,25.62,120,1380,107374.18,-41721.538,-46365.104,983.97055,132.59855,290.01204,0.000127138,0.1540747,845.52499,1118.2124
475,21.052913,1.617,120,500,107374.18,-36806.365,-45415.882,1018.9242,290.8184,290.04711,5.81E-05,0.15551668,730.3553,1331.5841
494,21.176297,25.62,15,-290,12956.351,-25607.112,-45056.866,986.68189,113.76549,290.02137,0.000147794,0.15234909,872.02289,1106.1084
473,21.031348,21.614,120,0,107374.18,-34106.799,-44894.461,1005.7331,171.97006,289.96163,9.83E-05,0.15512133,829.88171,1184.2698
490,21.153436,1.613,15,-290,12638.492,-25482.657,-45040.954,1006.2139,295.379,290.01838,5.73E-05,0.15720975,706.79189,1317.794
479,21.075775,25.619,120,500,107374.18,-37220.763,-45500.25,995.85888,157.44364,290.06859,0.000106983,0.15305101,835.70953,1161.4117
492,21.161948,9.625,15,-290,12766.276,-25677.665,-45082.727,1000.7813,212.02235,290.02053,7.95E-05,0.15355339,788.73049,1228.1786
495,21.186943,1.614,15,-200,13248.143,-26078.453,-45156.405,1012.7844,298.20026,290.01874,5.68E-05,0.15661101,719.74117,1337.2285
481,21.090399,3.617,120,1000,107374.18,-40079.2,-46060.277,1011.9672,271.93975,290.04316,6.21E-05,0.15527915,733.75684,1296.3139
498,21.201658,16.621,15,-200,13302.085,-26158.997,-45169.932,993.08084,177.97022,290.06014,9.43E-05,0.15080205,804.93785,1172.5773
471,21.018948,5.62,120,0,107374.18,-34082.13,-44900.053,1024.7924,251.90875,290.0471,6.73E-05,0.15778692,776.79503,1296.2151
493,21.168151,16.62,15,-290,12974.235,-25651.516,-45069.241,990.37122,157.63362,290.01127,0.000106855,0.15354759,833.79434,1157.7915
482,21.094934,9.624,120,1000,107374.18,-39675.41,-45985.982,1010.3867,222.04907,290.0308,7.61E-05,0.1549042,780.30537,1240.3411
477,21.061426,9.625,120,500,107374.18,-36803.035,-45432.163,1009.028,249.84998,290.09955,6.76E-05,0.15592368,759.46951,1276.4295
491,21.157414,3.617,15,-290,12990.764,-25659.78,-45070.804,1004.881,254.00679,290.011,6.65E-05,0.15578039,751.53228,1273.6899
496,21.190921,3.617,15,-200,13290.491,-26143.209,-45168.246,1012.1206,291.52411,290.04237,5.80E-05,0.15554929,718.18313,1324.4734
497,21.195454,9.625,15,-200,13356.193,-26246.366,-45187.447,1002.3515,223.50216,290.0267,7.54E-05,0.15388906,774.11629,1237.5201
501,21.224429,5.618,15,-100,13744.399,-26712.732,-45280.449,1006.7862,271.89271,290.03821,6.23E-05,0.1568369,727.44433,1287.091
502,21.229519,13.606,15,-100,13699.461,-26713.719,-45287.521,994.33563,205.8867,290.05496,8.15E-05,0.15109626,789.47071,1215.6606
486,21.123907,3.617,120,1380,107374.18,-42034.671,-46449.76,1012.2453,271.76511,290.02739,6.22E-05,0.15615225,744.4793,1308.0257
507,21.267462,13.609,15,0,14170.801,-27249.57,-45377.48,995.20155,225.55673,290.05732,7.48E-05,0.15382805,773.89179,1240.3607
506,21.262372,5.621,15,0,14173.022,-27251.461,-45389.239,1000.5515,264.29869,290.04058,6.38E-05,0.15449358,730.14628,1274.1871
513,21.312716,21.615,15,100,14571.795,-27790.313,-45489.889,993.98158,174.55771,290.07077,9.65E-05,0.15334255,816.53374,1175.9612
511,21.300316,5.619,15,100,14688.191,-27840.391,-45501.771,1007.3038,283.59193,290.05716,5.97E-05,0.1561867,719.47351,1304.7184
504,21.246361,30.613,15,-100,13810.183,-26718.283,-45282.834,979.44185,142.72943,290.05033,0.000117357,0.14952576,829.99128,1126.1804
512,21.305406,13.609,15,100,14698.716,-27813.666,-45498.852,999.07408,209.92249,290.05808,8.03E-05,0.15405161,788.73319,1221.2567
515,21.334281,1.616,15,200,15092.432,-28416.411,-45609.698,1012.2113,294.04838,290.04625,5.76E-05,0.15625303,726.88694,1334.4969
500,21.22045,1.616,15,-100,13709.739,-26689.009,-45275.515,1009.5876,302.32705,290.01349,5.62E-05,0.15878159,714.14291,1336.9884
522,21.376301,9.624,15,290,15532.567,-28877.145,-45701.343,1000.3623,200.1234,290.04747,8.44E-05,0.15538446,795.21319,1207.2919
520,21.367789,1.616,15,290,15459.711,-28873.65,-45701.919,1010.9994,282.44265,290.05519,5.97E-05,0.15507,734.94382,1318.8542
509,21.284305,30.613,15,0,14192.51,-27260.136,-45389.363,984.14637,141.61902,290.01983,0.000118728,0.15126145,842.3993,1134.9946
517,21.342794,9.625,15,200,15119.486,-28367.525,-45601.187,1002.8332,226.44237,290.02685,7.48E-05,0.1572287,1009.744,1009.9328
519,21.357143,25.617,15,200,15070.354,-28372.87,-45604.887,988.88509,136.1234,290.04657,0.000123366,0.15160834,845.58538,1126.0005
524,21.390651,25.616,15,290,15354.868,-28928.621,-45716.227,987.91157,96.78105,290.11187,0.000173011,0.1496278,885.121,1085.8588
499,21.209804,25.619,15,-200,13377.284,-26166.274,-45168.452,986.17844,129.88814,290.03621,0.000129353,0.15161029,853.9127,1123.1176
528,21.415174,10.616,25,-400,22287.906,-25726.509,-44910.167,1004.5287,199.76688,290.04762,8.43E-05,0.1535741,803.86657,1216.3152
529,21.421652,15.608,25,-400,22112.428,-25641.443,-44898.121,998.39267,166.21773,290.05265,0.000101497,0.15415777,835.26743,1178.6518
503,21.236827,21.615,15,-100,13761.914,-26707.716,-45281.723,995.16209,168.47089,290.04543,9.98E-05,0.15196172,819.66244,1167.4285
533,21.443952,14.617,25,-300,22744.898,-26127.297,-44986.436,1003.505,186.7562,290.0562,9.02E-05,0.15277566,804.05487,1185.0259
514,21.322249,30.61,15,100,14700.731,-27841.748,-45501.935,987.45544,139.12183,290.05135,0.00012032,0.14948589,846.04319,1133.4417
505,21.258393,1.617,15,0,14145.803,-27226.052,-45358.115,1004.4454,289.17974,289.86059,6.02E-05,0.16379158,709.69248,1311.6207
510,21.296337,1.618,15,100,14547.619,-27813.214,-45488.244,1008.1287,317.21444,290.01091,5.34E-05,0.15684284,701.43995,1356.459
531,21.433495,3.618,25,-300,22823.839,-26227.165,-45008.514,1016.3223,263.2148,290.06784,6.42E-05,0.1559009,748.10074,1292.2932
508,21.274771,21.614,15,0,14185.726,-27253.846,-45385.621,988.94965,175.44266,290.05705,9.58E-05,0.1523212,812.17641,1176.2478
523,21.382504,16.623,15,290,15401.986,-28814.403,-45691.434,994.3686,137.58464,290.03794,0.000121793,0.15055965,847.63152,1130.8937
530,21.429517,1.617,25,-300,22432.877,-26226.467,-45028.578,1015.5828,278.49727,290.06988,6.08E-05,0.15697894,739.17589,1315.9857
516,21.338259,3.62,15,200,14995.319,-28292.943,-45591.114,1012.5274,287.21796,290.04568,5.88E-05,0.15534505,729.71368,1325.155
535,21.460799,1.617,25,-150,23319.972,-27151.716,-45179.1,1016.3085,286.35073,289.95092,5.91E-05,0.15623555,727.90293,1317.9152
534,21.451542,20.623,25,-300,22718.667,-26206.896,-45009.378,995.70465,166.8585,290.0853,0.000100396,0.1500155,817.71971,1161.4621
525,21.401296,1.616,25,-400,22274.009,-25745.381,-44915.348,1016.0761,301.50476,290.03343,5.61E-05,0.15614139,718.04631,1340.7214
526,21.405274,3.619,25,-400,22103.999,-25665.536,-44902.931,1013.7999,285.43349,290.06897,5.91E-05,0.15433595,719.4794,1307.8236
538,21.475516,16.619,25,-150,23314.915,-27066.773,-45173.098,1002.8271,190.05893,290.06476,8.87E-05,0.15339934,807.66943,1198.775
521,21.371767,3.62,15,290,15488.122,-28769.67,-45685.473,1011.8203,276.64649,290.12213,6.10E-05,0.154931,727.9752,1298.6814
537,21.469313,9.625,25,-150,23279.885,-27080.916,-45165.861,1010.2253,229.44846,290.04164,7.35E-05,0.15460816,771.58276,1244.589
536,21.464778,3.619,25,-150,23324.741,-27081.451,-45163.6,1017.024,273.71449,290.04137,6.17E-05,0.15500094,746.33545,1313.8464
518,21.348997,16.62,15,200,14937.881,-28343.555,-45600.365,1000.0801,175.30348,290.04666,9.59E-05,0.15243022,817.17369,1178.5435
539,21.483661,25.619,25,-150,23384.44,-27107.806,-45181.937,993.14499,157.38116,290.03335,0.000106502,0.14963343,828.70662,1153.0611
541,21.498286,5.617,25,0,23962.803,-27924.759,-45339.326,1013.6329,272.79406,290.03746,6.22E-05,0.15690544,739.34296,1305.6267
542,21.503376,13.607,25,0,23961.94,-27926.568,-45340.97,1004.4625,233.89105,290.04059,7.22E-05,0.15611575,769.36887,1255.1362
546,21.536228,3.621,25,150,24538.453,-28688.674,-45484.544,1014.8869,289.92777,290.02072,5.86E-05,0.15793772,733.83618,1332.0729
549,21.555112,25.62,25,150,24655.795,-28659.852,-45478.829,997.58208,170.49094,290.06492,9.89E-05,0.15440007,823.87974,1173.5748
548,21.546966,16.622,25,150,24630.221,-28711.863,-45494.576,1002.7547,187.83952,290.03076,8.95E-05,0.15182927,814.12777,1202.347
527,21.409808,6.611,25,-400,22261.058,-25705.664,-44906.59,1008.3233,254.9199,290.04527,6.60E-05,0.153494,746.04641,1273.6001
545,21.532249,1.62,25,150,24468.188,-28609.24,-45475.128,1018.3899,305.47515,290.03209,5.58E-05,0.158862,714.30381,1340.6861
544,21.520218,30.612,25,0,23971.273,-27912.013,-45331.596,995.02566,148.26164,289.9615,0.000113379,0.1523471,842.80126,1148.8755
551,21.569736,3.619,25,300,25003.874,-29529.392,-45656.692,1019.1092,290.08222,290.056,5.84E-05,0.15708986,724.49771,1322.0376
532,21.438029,8.615,25,-300,22585.866,-26249.162,-45016.696,1010.8268,223.26279,290.03918,7.56E-05,0.15502718,781.73386,1243.4682
540,21.494307,1.618,25,0,23955.814,-27915.672,-45336.818,1014.6626,297.08384,289.99531,5.70E-05,0.15610779,711.41187,1324.2043
558,21.610919,10.613,25,400,25823.993,-30241.297,-45794.386,1006.436,212.73399,290.05811,7.91E-05,0.15290608,792.38162,1232.0123
555,21.597041,1.616,25,400,25958.192,-30198.989,-45778.598,1018.7478,304.47848,290.03177,5.56E-05,0.15599854,702.87827,1327.0409
566,21.660523,3.619,40,-400,36450.926,-26625.898,-44828.061,1018.0809,272.12741,290.03247,6.23E-05,0.15413463,750.92083,1314.6246
547,21.540763,9.628,25,150,24526.53,-28673.502,-45489.272,1006.4987,224.80324,290.04617,7.50E-05,0.15373047,778.28224,1242.4349
560,21.625262,1.616,40,-550,36591.745,-25808.328,-44660.27,1023.8127,309.61187,290.05972,5.48E-05,0.15801072,709.4651,1348.2016
543,21.510684,21.614,25,0,23965.887,-27923.402,-45338.544,1000.8923,182.9913,290.03787,9.21E-05,0.15332975,817.34469,1194.928
561,21.62924,3.619,40,-550,35914.006,-25875.345,-44687.283,1019.5708,277.97226,290.04116,6.10E-05,0.15742367,744.66703,1321.3229
567,21.665058,9.624,40,-400,36915.237,-26659.201,-44830.569,1010.6222,237.06653,290.0822,7.11E-05,0.1544598,766.92379,1258.3489
564,21.647286,20.625,40,-550,35812.699,-25973.117,-44699.617,999.77831,157.77522,290.04969,0.000106777,0.15358566,841.55889,1168.128
569,21.679406,25.619,40,-400,36802.87,-26687.776,-44841.752,994.75383,147.6375,290.08395,0.000113936,0.15268791,847.01575,1152.0348
571,21.69403,3.619,40,-200,37637.01,-27872.049,-45072.119,1020.7303,285.79835,290.07505,5.91E-05,0.1561531,730.96771,1324.6687
557,21.605552,6.613,25,400,25636.098,-29961.181,-45736.579,1011.6341,249.72682,290.06036,6.76E-05,0.15507465,754.21536,1268.2291
552,21.57427,8.613,25,300,25276.836,-29523.965,-45651.43,1014.0454,249.31103,290.03314,6.78E-05,0.15539157,766.88819,1282.4047
572,21.698564,9.625,40,-200,37856.77,-27818.271,-45059.744,1016.3581,264.48551,290.04821,6.39E-05,0.15585846,753.14066,1299.3947
577,21.732628,13.605,40,0,38536.893,-28909.584,-45270.129,1009.6179,231.09509,290.07245,7.30E-05,0.15506498,775.80666,1251.1832
559,21.617397,15.607,25,400,25647.281,-30192.658,-45792.577,1003.6326,170.61706,290.0697,9.86E-05,0.15226862,824.28632,1175.2288
570,21.690052,1.616,40,-200,37629.61,-27749.856,-45047.944,1016.925,278.79768,290.06174,6.06E-05,0.15522105,734.64211,1314.6508
550,21.565758,1.617,25,300,25294.926,-29533.709,-45655.582,1017.6177,308.84496,290.05846,5.47E-05,0.1557289,707.43587,1351.453
553,21.580192,14.62,25,300,25025.952,-29548.469,-45661.256,1003.4219,204.61093,290.04866,8.22E-05,0.15293924,797.31343,1218.8179
554,21.587781,20.627,25,300,25089.434,-29457.77,-45641.48,996.84267,176.4656,290.0519,9.52E-05,0.15145587,814.9681,1178.5167
563,21.639696,14.62,40,-550,35741.159,-25888.584,-44683.418,1005.0659,189.07187,289.99753,8.93E-05,0.15540021,807.65,1196.7136
573,21.704768,16.62,40,-200,37589.893,-27797.919,-45052.384,1008.9155,220.30935,290.05046,7.66E-05,0.15515463,788.55932,1245.9457
578,21.739937,21.615,40,0,38538.908,-28912.627,-45270.499,1004.2326,198.99673,290.05317,8.48E-05,0.15497046,805.92088,1217.3821
574,21.712914,25.62,40,-200,37712.251,-27832.826,-45058.058,1000.5387,168.08587,290.08812,0.000100297,0.15412929,835.20991,1181.8406
568,21.67126,16.621,40,-400,36615.016,-26684.651,-44838.627,1004.984,196.47782,290.04409,8.59E-05,0.1537697,806.75719,1213.2226
556,21.601019,3.618,25,400,25389.038,-30088.555,-45768.936,1016.522,275.82723,290.04817,6.12E-05,0.1551742,736.38499,1309.019
576,21.727538,5.618,40,0,38538.456,-28909.831,-45269.759,1016.0163,258.13818,290.05928,6.54E-05,0.15485444,748.72279,1279.5196
565,21.656545,1.616,40,-400,37072.379,-26582.727,-44809.764,1020.7599,296.05264,290.05619,5.73E-05,0.15823585,729.57718,1340.3925
581,21.765482,3.618,40,200,39515.553,-30071.903,-45496.138,1015.386,270.65243,290.0481,6.26E-05,0.15634656,750.79397,1309.6404
562,21.633774,8.613,40,-550,36081.796,-25948.365,-44691.559,1013.8643,244.58808,290.04777,6.92E-05,0.15586524,768.92532,1274.9535
575,21.72356,1.614,40,0,38535.002,-28908.885,-45272.267,1015.856,279.18033,290.06018,6.07E-05,0.15787449,742.65158,1321.0656
589,21.817872,25.618,40,400,40309.606,-31241.17,-45723.381,996.74093,144.387,290.04348,0.000116041,0.150138,845.03504,1143.4397
585,21.79501,1.617,40,400,40077.882,-31080.822,-45697.807,1019.1902,319.32652,290.03975,5.32E-05,0.15920989,708.57584,1369.4646
583,21.776218,16.622,40,200,39387.932,-30022.935,-45489.231,1004.6597,206.64901,290.05122,8.21E-05,0.15692894,802.15899,1229.1137
582,21.770016,9.624,40,200,39445.904,-30046.617,-45491.986,1013.6155,251.7574,290.04747,6.69E-05,0.1537466,754.27992,1276.2857
588,21.809726,16.62,40,400,40498.201,-31280.435,-45730.699,1004.0464,188.92348,289.95256,8.92E-05,0.15300305,808.96194,1198.8562
587,21.803523,9.624,40,400,40313.101,-31146.277,-45706.318,1015.5996,251.91813,290.0607,6.71E-05,0.15590799,767.83701,1288.8196
597,21.868312,9.629,65,-810,60105.796,-26573.23,-44369.628,1011.1946,235.76813,290.06875,7.19E-05,0.15695581,771.97199,1253.4422
590,21.828517,1.62,40,550,40647.736,-31942.674,-45866.173,1023.1464,296.72223,290.04145,5.71E-05,0.15714562,732.66933,1346.26
580,21.761503,1.619,40,200,39367.333,-29955.424,-45468.961,1019.0465,325.55492,290.05077,5.22E-05,0.15936694,697.15749,1374.1657
591,21.832496,3.616,40,550,41371.277,-32108.449,-45893.597,1021.413,270.57116,290.0648,6.26E-05,0.15699768,753.12687,1313.2368
602,21.901821,9.624,65,-600,60432.291,-27123.758,-44477.103,1012.2871,216.60528,290.07238,7.81E-05,0.15587442,790.12686,1236.2065
594,21.850541,20.626,40,550,40688.481,-31623.416,-45792.701,999.1316,149.82742,290.04028,0.000113659,0.15625461,845.1929,1156.1606
595,21.8598,1.616,65,-810,59273.873,-25962.18,-44256.562,1024.7985,304.48037,290.05739,5.57E-05,0.15702535,711.1345,1335.6736
579,21.74947,30.612,40,0,38548.899,-28919.699,-45278.311,992.28852,138.38849,290.07255,0.000121947,0.15345441,851.09615,1137.6008
604,21.916169,25.618,65,-600,59760.141,-27138.807,-44494.536,999.69258,156.86825,290.00445,0.000107364,0.15313961,834.34982,1157.337
607,21.935327,9.624,65,-300,61485.618,-28857.04,-44823.62,1012.9379,226.30882,290.05377,7.46E-05,0.15491661,789.97438,1258.7024
584,21.784365,25.619,40,200,39220.06,-29998.718,-45487.134,996.65637,157.15711,290.00044,0.000107146,0.15310457,834.22175,1158.9803
609,21.949677,25.617,65,-300,61256.155,-28864.522,-44825.923,994.81825,150.84644,290.04729,0.000111689,0.15351399,844.07055,1154.6062
603,21.908023,16.622,65,-600,60223.591,-27307.09,-44517.396,1001.6064,202.44432,290.02718,8.34E-05,0.15587498,795.64244,1215.4485
586,21.798989,3.618,40,400,40375.144,-31106.807,-45695.793,1017.3768,280.68049,290.06533,6.03E-05,0.15707001,730.83827,1309.4143
593,21.842952,14.619,40,550,40682.026,-31974.414,-45875.013,1010.0646,196.5493,290.05918,8.59E-05,0.15514347,813.91053,1218.3218
599,21.882662,25.62,65,-810,59576.809,-26301.296,-44324.279,996.26542,133.1684,290.05208,0.000126129,0.15121992,995.17389,995.65439
596,21.863778,3.618,65,-810,59223.548,-26079.934,-44277.695,1019.6077,269.36544,290.06366,6.31E-05,0.15951316,755.3251,1311.0082
605,21.926814,1.617,65,-300,61363.342,-28881.38,-44824.114,1021.8184,293.57209,290.00299,5.77E-05,0.15757018,724.3916,1326.5478
613,21.9767,21.613,65,0,62733.174,-30549.453,-45155.254,1003.6482,180.01337,290.03411,9.37E-05,0.15393774,822.29384,1192.3829
598,21.874516,16.621,65,-810,59111.88,-26200.277,-44311.327,1002.0038,190.33146,290.07185,8.86E-05,0.15388377,803.20526,1195.724
606,21.930793,3.617,65,-300,61610.321,-28918.095,-44828.061,1023.8574,288.61855,290.07197,5.90E-05,0.16026958,741.74658,1336.7888
616,22.002244,3.619,65,300,63967.738,-32172.136,-45471.593,1025.051,299.34646,290.06635,5.67E-05,0.15849467,720.39817,1339.2483
614,21.986233,30.612,65,0,62730.666,-30551.262,-45151.142,997.80784,150.93942,290.07463,0.00011169,0.1538881,842.76582,1153.5776
612,21.969391,13.608,65,0,62728.652,-30545.341,-45152.499,1006.7752,236.72201,290.04573,7.14E-05,0.15472369,764.73475,1254.4875
615,21.998266,1.614,65,300,63929.09,-32201.78,-45476.691,1020.0924,294.32691,290.039,5.78E-05,0.1589437,721.01528,1329.0958
592,21.83703,8.612,40,550,40579.814,-31851.152,-45851.413,1012.0168,232.71527,290.06828,7.23E-05,0.15299588,771.56647,1252.9184
617,22.006778,9.626,65,300,63921.032,-32178.92,-45475.786,1016.5969,230.67971,290.06439,7.34E-05,0.156642,778.50625,1253.9786
601,21.897286,3.619,65,-600,60530.844,-27307.049,-44513.408,1020.2883,272.34663,290.08745,6.21E-05,0.15613159,744.10049,1309.3137
622,22.040286,9.624,65,600,65298.06,-34062.642,-45843.272,1025.3373,232.28802,290.0387,7.29E-05,0.15678473,797.93239,1277.7343
621,22.035751,3.619,65,600,65186.679,-33833.262,-45797.47,1032.1493,300.8754,290.03841,5.63E-05,0.15712464,737.61024,1361.8039
618,22.012982,16.619,65,300,64171.053,-32231.876,-45481.542,1008.545,188.32379,290.04971,8.95E-05,0.15461695,812.28106,1201.0826
600,21.893308,1.617,65,-600,59999.39,-27206.687,-44521.877,1016.1016,264.9876,290.06929,6.39E-05,0.15658611,745.40254,1292.6278
619,22.021128,25.619,65,300,64078.626,-32244.005,-45486.476,1009.6935,170.92025,290.05632,9.85E-05,0.15376169,829.57279,1182.3161
611,21.9643,5.62,65,0,62731.694,-30552.331,-45155.418,1019.2905,276.6776,290.06488,6.09E-05,0.15349482,742.28325,1310.8683
608,21.94153,16.621,65,-300,61477.56,-28920.603,-44833.734,1006.0103,187.32157,290.05033,9.01E-05,0.15449101,819.34084,1205.942
623,22.046488,16.621,65,600,65188.735,-33829.109,-45796.524,1023.1935,191.80571,290.04104,8.80E-05,0.15522519,821.7892,1217.3421
627,22.073793,9.624,65,810,66148.198,-35283.838,-46080.382,1017.6239,230.79796,290.07634,7.32E-05,0.15523164,789.16541,1267.0265
630,22.098787,1.618,90,-1070,81844.635,-26401.206,-43916.212,1011.0863,292.08908,290.06948,5.83E-05,0.15947576,714.06448,1314.9254
626,22.069259,3.619,65,810,66022.509,-35107.249,-46047.696,1032.6635,285.71056,290.07395,5.93E-05,0.15700088,742.37585,1327.2908
624,22.054635,25.617,65,600,65732.236,-34132.62,-45847.137,1011.2189,151.41036,290.06404,0.000111176,0.1532596,850.69235,1162.1662
610,21.960322,1.615,65,0,62728.323,-30552.043,-45147.442,1019.7819,304.35222,290.00881,5.56E-05,0.15701054,711.38083,1344.8212
620,22.031773,1.617,65,600,65117.893,-33901.882,-45814.903,1028.4981,306.52205,290.04943,5.54E-05,0.15881441,717.24021,1347.2951
629,22.088142,25.621,65,810,65843.289,-34712.916,-45969.619,991.20492,128.64636,290.06617,0.000131373,0.15590585,859.69144,1125.3086
636,22.136273,3.619,90,-700,83943.694,-28241.262,-44262.606,1016.6635,306.41335,289.98904,5.53E-05,0.15637683,715.97158,1347.9981
641,22.16978,3.618,90,-300,85430.958,-30464.633,-44702.002,1000.1708,254.26871,290.09024,6.67E-05,0.15668616,752.0774,1277.4984
644,22.188664,25.618,90,-300,85679.007,-30502.993,-44730.495,983.52876,149.61847,290.04433,0.000112785,0.15230118,832.60802,1142.3112
633,22.113503,16.622,90,-1070,82618.014,-26361.16,-43899.355,993.17478,179.98808,290.08393,9.39E-05,0.1560151,812.78407,1182.2361
639,22.155157,25.617,90,-700,84242.027,-28276.045,-44267.704,983.15457,140.0881,290.05128,0.000120149,0.15265974,836.52244,1126.6089
628,22.079996,16.618,65,810,66098.49,-35152.928,-46058.674,1006.2164,173.39201,290.04007,9.72E-05,0.15347295,833.64358,1191.8716
650,22.237253,1.618,90,300,88084.379,-33789.35,-45358.238,1005.0812,303.51206,290.05975,5.57E-05,0.15511615,696.27301,1322.5351
646,22.203288,5.62,90,0,86749.815,-32183.607,-45039.268,998.21224,246.42502,290.08159,6.86E-05,0.15666823,757.28711,1267.6422
640,22.165802,1.618,90,-300,85688.587,-30524.496,-44715.077,1007.728,322.99731,290.05971,5.22E-05,0.15489531,677.22286,1346.6559
642,22.174315,9.624,90,-300,85400.04,-30534.651,-44718.612,996.59815,253.0961,290.02885,6.68E-05,0.15612906,740.30739,1266.0057
625,22.06528,1.615,65,810,66442.788,-35303.656,-46083.795,1031.7703,301.48224,290.07242,5.63E-05,0.15862653,734.9097,1358.8176
647,22.208378,13.606,90,0,86746.485,-32180.893,-45042.311,991.14436,203.239,290.04713,8.32E-05,0.15563258,782.00629,1201.7311
632,22.1073,9.625,90,-1070,82196.047,-26374.769,-43907.167,1002.5275,225.69224,290.06655,7.50E-05,0.15627353,772.12584,1236.0661
648,22.215687,21.615,90,0,86754.831,-32175.425,-45035.774,983.18796,184.93307,290.13621,9.10E-05,0.15324926,789.20439,1170.4421
635,22.132295,1.615,90,-700,83554.414,-28312.35,-44286.864,1011.3589,320.17321,290.05924,5.30E-05,0.15790534,683.52878,1343.3601
631,22.102766,3.619,90,-1070,82399.527,-26145.43,-43855.239,1015.3059,294.40832,290.05597,5.75E-05,0.15689343,718.47292,1330.1836
634,22.12165,25.617,90,-1070,82289.051,-26110.729,-43844.59,985.84591,132.28355,290.10779,0.00012736,0.15327901,853.49662,1127.0993
654,22.260114,25.618,90,300,87897.55,-33809.209,-45359.266,975.54939,151.64714,290.07131,0.000111014,0.15323035,818.17339,1130.867
653,22.251969,16.621,90,300,87715.656,-33746.509,-45353.757,985.58849,183.36933,290.06902,9.21E-05,0.15535685,798.56473,1178.1221
660,22.304267,1.617,90,1070,91188.099,-37669.082,-46114.508,999.4253,306.73663,290.07994,5.55E-05,0.15911672,703.86311,1339.0763
656,22.274739,3.617,90,700,89589.572,-36317.427,-45856.1,994.53359,265.23268,290.12087,6.36E-05,0.15363809,721.95138,1264.4527
655,22.270761,1.615,90,700,89954.06,-36107.987,-45805.899,999.44696,314.17294,290.10329,5.41E-05,0.15975089,698.18343,1348.3014
638,22.14701,16.621,90,-700,84155.726,-28539.386,-44315.274,994.33549,183.0748,290.07806,9.25E-05,0.15623677,812.26181,1189.3342
637,22.140808,9.624,90,-700,83421.53,-28201.586,-44265.978,1002.2758,245.63497,289.97111,6.89E-05,0.15675488,759.71873,1268.9681
661,22.308246,3.618,90,1070,91601.678,-38549.805,-46285.382,997.5907,264.37136,290.10238,6.39E-05,0.15542347,732.18116,1276.3542
657,22.279274,9.623,90,700,90320.851,-36751.19,-45934.095,993.41509,235.05922,290.09731,7.20E-05,0.15663763,762.83712,1249.678
662,22.31278,9.626,90,1070,91529.357,-38102.68,-46198.711,988.98255,218.11254,290.07952,7.76E-05,0.15620892,772.0006,1222.0297
643,22.180518,16.62,90,-300,85504.267,-30464.756,-44690.531,988.73527,209.62762,289.93301,8.19E-05,0.15776354,768.68572,1203.7991
649,22.22522,30.612,90,0,86751.378,-32186.238,-45043.627,979.65037,134.85029,290.10116,0.000124333,0.150332,843.49904,1122.5212
651,22.241232,3.618,90,300,87637.866,-33829.766,-45373.328,1003.5349,304.30422,290.09093,5.56E-05,0.15693929,705.15175,1336.1311
645,22.199309,1.616,90,0,86742.867,-32185.005,-45041.365,1000.9405,266.41477,290.07844,6.38E-05,0.15962672,736.74031,1287.886
652,22.245766,9.624,90,300,88175.038,-33950.768,-45393.926,993.69258,240.49294,290.07192,7.04E-05,0.15739337,758.31816,1254.5808
663,22.318983,16.62,90,1070,90948.806,-38283.874,-46244.39,982.24562,156.45911,290.11952,0.000107515,0.15218754,821.06452,1146.0567
667,22.346287,9.625,120,-1380,106375.34,-26481.217,-43413.952,993.49828,241.64124,290.08305,7.00E-05,0.15612191,746.90371,1243.8842
665,22.337776,1.613,120,-1380,106496.84,-26486.561,-43400.959,1000.5378,292.03811,290.10584,5.80E-05,0.15730064,-330659.4,332680.64
658,22.285476,16.62,90,700,88768.539,-36057.416,-45819.672,979.58629,165.18001,290.13189,0.000101991,0.15313348,814.43131,1155.2556
668,22.352491,16.619,120,-1380,106756.89,-25901.784,-43292.169,984.04194,179.35356,290.09964,9.39E-05,0.15387252,797.44557,1167.1504
674,22.394144,25.618,120,-1000,107374.18,-28198.503,-43757.097,975.78866,149.35892,290.12367,0.000112682,0.15315611,825.54763,1134.8059
669,22.360636,25.62,120,-1380,107374.18,-26591.199,-43424.395,976.85633,123.6988,290.15138,0.000135884,0.1519606,843.0172,1097.1848
670,22.371282,1.617,120,-1000,107374.18,-28650.726,-43842.288,1000.9182,291.4136,290.11784,5.81E-05,0.15704034,701.90871,1301.8994
672,22.379794,9.624,120,-1000,107374.18,-28886.15,-43875.961,988.85598,234.85353,290.13435,7.24E-05,0.15931854,760.2599,1244.1845
664,22.327129,25.619,90,1070,90709.638,-37986.283,-46187.775,975.52745,118.32686,290.06529,0.000142044,0.15297894,853.5816,1097.9134
678,22.419505,16.62,120,-500,107374.18,-31261.029,-44353.388,980.53821,185.12724,290.1493,9.12E-05,0.15497823,796.7909,1178.8556
680,22.438296,1.616,120,0,107374.18,-34094.012,-44895.777,994.23162,280.03656,290.13956,6.06E-05,0.1588309,714.18063,1288.5163
659,22.293622,25.617,90,700,89178.747,-36156.009,-45832.664,976.41219,126.81286,290.08641,0.000132695,0.15296542,842.94178,1103.8057
679,22.427651,25.617,120,-500,107374.18,-31204.907,-44340.683,979.48124,170.62006,290.1392,9.88E-05,0.15380882,803.63638,1156.2222
682,22.447366,13.605,120,0,107374.18,-34098.123,-44903.794,988.43054,235.49943,290.13186,7.17E-05,0.15507052,746.73563,1234.5775
681,22.442274,5.62,120,0,107374.18,-34095.615,-44900.957,995.29363,254.34389,290.14514,6.65E-05,0.15610949,734.11561,1257.5814
671,22.37526,3.619,120,-1000,107374.18,-28616.971,-43839.944,995.7559,242.42008,290.14217,6.98E-05,0.15571059,746.56288,1244.0432
685,22.476241,1.614,120,500,107374.18,-36820.55,-45433.356,995.40937,281.57605,290.15871,6.01E-05,0.15642684,712.39228,1296.1936
686,22.480219,3.619,120,500,107374.18,-36916.594,-45447.499,997.02538,268.52431,290.18291,6.30E-05,0.15611275,727.72121,1284.6424
687,22.484753,9.624,120,500,107374.18,-36837.983,-45438.495,990.79342,228.4426,290.12585,7.40E-05,0.15610017,756.03297,1229.3509
694,22.532609,25.618,120,1000,107374.18,-39936.695,-46033.224,979.17361,153.98571,290.15483,0.000109499,0.15396953,820.62651,1136.8987
666,22.341753,3.62,120,-1380,106384.1,-26551.112,-43433.605,996.65416,235.13927,290.10825,7.21E-05,0.15793057,759.73768,1248.0805
673,22.385997,16.623,120,-1000,107374.18,-28651.261,-43845.453,987.41978,193.00691,290.12298,8.74E-05,0.15419734,791.19934,1188.2956
677,22.413302,9.625,120,-500,107374.18,-31273.158,-44349.523,990.60677,219.53274,290.1642,7.67E-05,0.15269237,766.57749,1218.473
695,22.543255,1.616,120,1380,107374.18,-41731.077,-46380.234,997.79266,263.60939,290.14596,6.42E-05,0.15648627,732.41762,1274.0571
697,22.551766,9.627,120,1380,107374.18,-40941.546,-46220.831,991.57242,202.97334,290.1487,8.33E-05,0.15478018,790.19288,1208.9889
693,22.524463,16.621,120,1000,107374.18,-39781.116,-46002.346,985.506,195.89216,290.13962,8.64E-05,0.15605368,788.75432,1194.0437
675,22.404789,1.617,120,-500,107374.18,-31209.348,-44339.162,995.21658,265.5435,290.14448,6.37E-05,0.15615431,728.32325,1281.0202
701,22.580741,3.617,40,-550,35943.033,-25996.429,-44720.627,1002.2838,285.60156,290.15118,5.93E-05,0.15715835,716.03764,1302.8007
703,22.591196,14.619,40,-550,36002.732,-25997.457,-44716.228,987.10691,184.45843,290.11126,9.14E-05,0.15356141,794.11483,1173.9559
676,22.408767,3.619,120,-500,107374.18,-31438.728,-44380.894,997.86646,261.48379,290.10188,6.48E-05,0.1574068,729.58566,1268.0911
683,22.454674,21.615,120,0,107374.18,-34101.659,-44899.601,982.2659,172.11149,290.12145,9.78E-05,0.15324973,801.82434,1156.8524
700,22.576762,1.621,40,-550,35848.716,-25941.705,-44711.088,1000.8439,292.5578,290.16181,5.79E-05,0.15693368,713.70136,1319.0158
689,22.499102,25.618,120,500,107374.18,-36893.447,-45439.153,975.7748,158.81251,290.15943,0.000106277,0.15464501,817.17039,1144.2539
699,22.566116,25.62,120,1380,107374.18,-41690.538,-46375.218,979.39957,147.27946,290.15696,0.000114523,0.15429366,828.3718,1133.2545
698,22.55797,16.62,120,1380,107374.18,-41904.501,-46413.414,983.75838,161.22677,290.14861,0.000104491,0.15375102,813.9054,1147.0643
684,22.464208,30.612,120,0,107374.18,-34102.029,-44897.339,972.23845,138.60877,290.14611,0.000121432,0.15310375,828.45127,1115.478
708,22.622761,16.619,40,-400,36619.169,-26763.674,-44868.847,988.80011,180.26101,290.15807,9.34E-05,0.1529024,800.48417,1171.3037
706,22.612023,3.62,40,-400,36646.798,-26793.976,-44876.412,1006.9647,306.71332,290.13095,5.52E-05,0.15635215,692.05097,1324.747
704,22.598786,20.625,40,-550,36111.44,-26113.771,-44741.884,982.70396,148.86094,290.14573,0.000112878,0.15202324,826.08803,1133.5685
707,22.616558,9.624,40,-400,36590.758,-26655.953,-44840.272,997.79508,226.54233,290.15103,7.46E-05,0.15495713,762.64589,1228.4854
690,22.509748,1.618,120,1000,107374.18,-39392.456,-45915.799,999.10319,277.22216,290.07909,6.16E-05,0.15968256,723.73848,1293.8272
702,22.585274,8.613,40,-550,35979.543,-25897.671,-44701.098,994.66437,226.36238,290.15561,7.46E-05,0.15488979,768.61171,1236.2065
691,22.513727,3.616,120,1000,107374.18,-40115.587,-46056.001,999.57387,279.65808,290.124,6.06E-05,0.15741591,712.46642,1289.2204
710,22.641552,1.618,40,-200,37450.965,-27818.847,-45072.654,1003.3572,284.03906,290.14306,5.95E-05,0.1558875,711.55924,1297.0266
692,22.51826,9.624,120,1000,107374.18,-39581.708,-45958.065,992.34225,217.82803,290.13804,7.75E-05,0.1552969,766.20731,1214.3583
688,22.490956,16.621,120,500,107374.18,-36913.963,-45440.839,983.93358,217.75846,290.1571,7.76E-05,0.15559272,757.80635,1206.4765
711,22.645531,3.617,40,-200,37428.187,-27745.374,-45061.059,1006.7055,312.25996,290.13162,5.43E-05,0.15725068,688.26499,1332.0582
713,22.656267,16.621,40,-200,37517.119,-27877.312,-45087.866,990.98138,192.4861,290.31389,9.04E-05,0.16587959,800.82767,1196.3642
705,22.608044,1.617,40,-400,36632.49,-26738.47,-44866.668,1003.656,288.24157,290.14796,5.87E-05,0.15629451,717.77342,1310.2367
712,22.650065,9.624,40,-200,37444.675,-27768.07,-45089.758,999.42378,240.64153,290.14449,7.02E-05,0.15548146,760.78357,1257.6104
719,22.700971,30.611,40,0,38349.327,-28909.255,-45286.698,985.71148,157.69719,290.1589,0.000106664,0.15261939,823.11094,1148.1416
696,22.547233,3.62,120,1380,107374.18,-41963.459,-46421.267,998.14043,269.6532,290.14483,6.27E-05,0.1557397,732.514,1290.6274
717,22.684128,13.608,40,0,38334.567,-28915.669,-45292.002,995.38633,210.89784,290.1559,8.00E-05,0.1543913,785.7866,1222.0215
718,22.691437,21.612,40,0,38340.446,-28906.624,-45289.782,989.35198,176.32959,290.16702,9.56E-05,0.15348966,813.90957,1178.5652
709,22.630906,25.619,40,-400,36644.537,-26800.636,-44877.604,980.8546,138.04248,290.15414,0.000121909,0.15286013,841.141,1126.455
725,22.746511,1.616,40,400,38383.164,-28914.312,-45286.575,1009.8985,269.43349,290.14953,6.26E-05,0.1545232,737.36308,1291.4753
721,22.716981,3.619,40,200,39156.825,-29934.209,-45485.531,1008.6287,271.44122,290.15238,6.23E-05,0.15658307,732.71429,1294.7706
728,22.761226,16.62,40,400,39981.098,-31049.986,-45699.246,997.02131,168.56548,290.07934,9.99E-05,0.15350677,820.7597,1168.1696
722,22.721516,9.625,40,200,39170.228,-30011.587,-45502.593,1003.8634,238.18293,290.15795,7.09E-05,0.15504505,761.4113,1254.7604
733,22.794452,14.617,40,550,41064.19,-32238.948,-45932.122,1000.1373,186.87002,290.13106,9.06E-05,0.15408506,806.30179,1191.0113
731,22.783996,3.616,40,550,40707.969,-32070.541,-45909.097,1016.2613,302.41423,290.16179,5.62E-05,0.15849323,719.85717,1345.4762
727,22.755023,9.626,40,400,40191.812,-31138.219,-45716.145,1003.7904,208.22105,290.18634,8.11E-05,0.15474542,788.97422,1219.7228
715,22.675059,1.617,40,0,38321.944,-28905.185,-45289.905,1008.4917,311.54954,290.13637,5.43E-05,0.15677107,701.13187,1345.9994
730,22.780017,1.617,40,550,40630.139,-31938.644,-45880.317,1013.6485,266.54515,290.14786,6.38E-05,0.15827164,740.13916,1290.0427
737,22.819813,9.624,65,-810,59167.138,-26020.07,-44283.451,1004.2071,205.4292,290.15299,8.21E-05,0.15445027,796.04082,1221.5248
723,22.727718,16.621,40,200,39189.511,-29965.827,-45495.48,996.6085,197.48302,290.17177,8.54E-05,0.15442202,795.20968,1201.1843
716,22.679037,5.621,40,0,38331.647,-28908.269,-45292.537,1006.9229,297.98767,290.14841,5.68E-05,0.15642338,716.32749,1333.4604
732,22.78853,8.613,40,550,41088.16,-32081.519,-45899.764,1003.0741,208.95064,290.15709,8.08E-05,0.15557186,797.12894,1229.0933
720,22.713003,1.615,40,200,39221.91,-30095.421,-45525.165,1007.6951,285.56313,290.19479,5.95E-05,0.15694329,717.58151,1311.6003
714,22.664413,25.62,40,-200,37406.972,-27850.629,-45083.878,987.70803,152.41564,290.13439,0.000110396,0.15296698,829.1347,1143.3602
726,22.750489,3.619,40,400,40239.793,-31173.495,-45726.341,1013.496,278.33143,290.18132,6.09E-05,0.15683819,738.53411,1312.0012
743,22.859523,16.621,65,-600,60180.337,-27188.556,-44510.036,1002.6058,182.81593,290.13728,9.23E-05,0.15403149,810.9629,1187.8553
724,22.735864,25.619,40,200,39219.443,-30012.862,-45505.06,988.99517,157.77826,290.14734,0.000106629,0.15242671,829.9043,1155.8028
740,22.844808,1.616,65,-600,60244.641,-27375.999,-44552.138,1015.4767,293.69848,290.23886,5.77E-05,0.15749016,715.68789,1320.1707
744,22.867669,25.618,65,-600,59856.433,-27160.392,-44509.461,994.99986,141.85827,290.19708,0.000118898,0.15417495,846.35977,1138.4887
735,22.8113,1.615,65,-810,59167.549,-25979.161,-44277.942,1014.1967,289.75706,290.16585,5.87E-05,0.15805621,730.39243,1328.8601
741,22.848786,3.619,65,-600,60171.004,-27136.586,-44493.59,1014.5271,255.22363,290.09494,6.63E-05,0.15639757,753.81654,1281.4259
746,22.882293,3.617,65,-300,61227.991,-28734.64,-44813.999,1018.6811,271.24561,290.14478,6.26E-05,0.15739784,752.97586,1312.7312
738,22.826016,16.621,65,-810,59025.538,-26165.494,-44321.524,998.3835,164.80032,290.16238,0.000102329,0.15420294,826.20327,1165.8573
736,22.815279,3.618,65,-810,59251.465,-25878.388,-44258.577,1016.6615,302.02223,290.1616,5.61E-05,0.15643239,713.85127,1335.3709
747,22.886827,9.625,65,-300,61385.585,-28959.662,-44858.239,1012.8054,251.04448,290.15988,6.75E-05,0.15723531,762.14741,1282.0546
729,22.769372,25.619,40,400,40218.167,-31084.194,-45709.032,991.86336,145.20469,290.14147,0.000115926,0.15308352,839.15804,1138.3167
750,22.911822,1.615,65,0,62584.872,-30542.422,-45174.824,1016.9325,289.00421,290.13958,5.88E-05,0.15843613,723.52743,1320.6645
753,22.928199,21.615,65,0,62596.425,-30552.495,-45168.616,998.06146,167.67586,290.14152,0.000100622,0.15458508,824.42381,1170.3136
734,22.802041,20.626,40,550,40824.489,-31919.074,-45871.477,992.44165,134.421,290.15515,0.000125202,0.15304482,851.75383,1129.4078
745,22.878314,1.617,65,-300,61264.46,-28963.527,-44864.776,1016.9503,280.42238,290.2064,6.04E-05,0.15699517,736.32753,1311.228
742,22.85332,9.624,65,-600,60109.619,-27223.339,-44519.945,1008.7297,234.00918,290.11511,7.23E-05,0.15568205,772.71439,1253.9321
751,22.9158,5.621,65,0,62587.832,-30554.304,-45161.75,1014.6266,263.92198,290.16684,6.41E-05,0.1566193,746.73204,1295.0861
752,22.920891,13.605,65,0,62590.793,-30543.573,-45170.096,1008.896,217.03821,290.13339,7.78E-05,0.15530128,787.93881,1238.1824
757,22.958278,9.625,65,300,63843.077,-32235.74,-45496.919,1012.6102,239.81144,290.14748,7.05E-05,0.15522975,763.68641,1256.8489
754,22.937733,30.613,65,0,62599.139,-30547.068,-45170.59,994.34094,142.78333,290.15203,0.000117962,0.15331935,845.77482,1141.0838
739,22.834161,25.62,65,-810,59199.783,-26493.221,-44384.06,992.08505,123.13393,290.15781,0.000136563,0.15255909,868.46854,1122.1779
749,22.901176,25.619,65,-300,61374.32,-28831.795,-44832.46,996.53925,155.6425,290.16056,0.000108106,0.15290365,839.76471,1161.6696
755,22.949766,1.617,65,300,63756.777,-32117.329,-45474.512,1019.017,313.76243,290.13526,5.40E-05,0.15748999,704.37303,1356.2936
758,22.964481,16.621,65,300,63911.74,-32189.445,-45487.545,1002.8647,197.73053,290.14594,8.54E-05,0.15535482,803.76785,1212.6261
761,22.987251,3.621,65,600,65172.083,-33885.889,-45819.754,1018.0335,271.57091,290.13554,6.23E-05,0.15687064,741.34375,1303.6967
759,22.972627,25.619,65,300,63840.323,-32055.493,-45462.588,995.36991,155.42959,290.14317,0.000108405,0.15347957,831.14278,1150.7057
767,23.025293,9.625,65,810,65798.884,-34955.577,-46032.401,1014.7083,252.82233,290.12631,6.70E-05,0.15742933,767.58794,1291.109
748,22.89303,16.622,65,-300,61298.915,-28907.076,-44847.508,1005.5557,199.82382,290.15063,8.47E-05,0.1558796,807.53771,1219.634
771,23.054266,3.618,90,-1070,82506.632,-26223.425,-43879.086,1021.8503,263.70062,290.15348,6.43E-05,0.15783793,760.03925,1304.0517
765,23.01678,1.618,65,810,65557.086,-34674.062,-45978.088,1018.4445,278.1988,290.13852,6.09E-05,0.15761367,735.49313,1310.6483
768,23.031496,16.619,65,810,66433.702,-35582.25,-46149.456,1004.1895,170.03275,290.13876,9.93E-05,0.15511678,826.68428,1176.7602
762,22.991786,9.624,65,600,65054.412,-33923.057,-45829.088,1011.1558,232.05096,290.14102,7.29E-05,0.1561468,773.54845,1250.9162
776,23.087773,3.619,90,-700,84140.184,-28501.355,-44326.869,1036.8117,290.05874,290.12847,5.85E-05,0.15892322,749.33494,1346.9782
769,23.039642,25.619,65,810,66475.599,-35071.274,-46040.254,998.8644,129.32455,290.15959,0.000130469,0.15437212,865.68449,1131.6084
774,23.073149,25.619,90,-1070,81749.741,-26044.534,-43854.91,1009.1214,147.56549,290.16051,0.000114379,0.15462884,854.36967,1159.0243
763,22.997988,16.62,65,600,65559.141,-33982.673,-45832.13,1003.6791,184.46542,290.14316,9.15E-05,0.15483178,812.00632,1192.3775
756,22.953744,3.617,65,300,64107.283,-32312.954,-45511.186,1019.4877,280.50475,290.13308,6.04E-05,0.15725114,732.53948,1309.6221
783,23.132018,16.619,90,-300,85514.094,-30492.632,-44717.379,1017.9723,191.80558,290.10619,8.81E-05,0.15516391,822.5228,1217.4166
770,23.050288,1.617,90,-1070,82309.895,-26594.281,-43960.699,1022.6215,282.15398,290.15678,6.01E-05,0.15817214,743.5241,1325.5567
777,23.092307,9.626,90,-700,83689.437,-28291.833,-44289.495,1030.658,223.517,290.14252,7.58E-05,0.1574542,809.95111,1270.6145
784,23.140164,25.616,90,-300,85417.061,-30396.135,-44702.865,1009.0346,152.74679,290.1439,0.000110702,0.15475867,857.71576,1171.6378
781,23.121281,3.617,90,-300,85525.318,-30517.137,-44723.752,1040.577,305.91251,290.10944,5.59E-05,0.16145015,727.97756,1357.4265
760,22.983273,1.617,65,600,64829.389,-33625.754,-45775.597,1017.484,291.30489,290.13242,5.81E-05,0.15664301,720.48964,1326.0659
773,23.065003,16.621,90,-1070,82411.738,-26201.593,-43878.345,1011.8996,194.43148,290.16981,8.69E-05,0.15466511,818.23324,1220.2011
786,23.154787,5.621,90,0,86663.062,-32172.752,-45052.507,1021.0345,260.09615,290.12938,6.50E-05,0.15610475,752.55792,1289.8158
788,23.167187,21.614,90,0,86660.266,-32178.221,-45053.371,1003.3996,171.44437,290.17483,9.86E-05,0.15484013,832.59051,1186.5206
787,23.159878,13.607,90,0,86658.868,-32168.271,-45051.356,1014.4568,230.16313,290.1395,7.35E-05,0.15667481,783.55154,1260.6808
782,23.125815,9.622,90,-300,85227.849,-30474.583,-44717.667,1028.0111,230.1379,290.15363,7.38E-05,0.15877854,803.89753,1278.6479
766,23.020758,3.619,65,810,65940.731,-35114.938,-46059.126,1019.5058,263.0452,290.14734,6.43E-05,0.15560747,747.19209,1289.2726
764,23.006134,25.619,65,600,65196.136,-33830.178,-45807.954,995.76397,142.76923,290.13741,0.000118067,0.1538831,846.21502,1139.2597
791,23.192731,3.619,90,300,87800.806,-33803.453,-45370.984,1020.7458,257.38292,290.14215,6.58E-05,0.15779916,764.94864,1294.8796
779,23.106656,25.618,90,-700,83469.223,-28216.1,-44282.054,1016.6669,163.08399,290.11882,0.000103316,0.15358152,848.76748,1185.3941
793,23.203468,16.621,90,300,87968.886,-33838.812,-45366.626,1003.4184,201.05547,290.19697,8.40E-05,0.15509094,793.76286,1208.8937
772,23.0588,9.625,90,-1070,82294.025,-26537.666,-43950.132,1016.3194,216.52504,290.15213,7.80E-05,0.15573869,795.41446,1243.8583
794,23.211614,25.619,90,300,87871.524,-33790.789,-45367.942,1000.3874,159.57924,290.13022,0.000106034,0.15545728,837.92269,1167.3601
789,23.17672,30.612,90,0,86668.325,-32185.745,-45050.945,996.29694,144.64138,290.13627,0.000116719,0.15301314,846.42293,1147.4862
780,23.117302,1.617,90,-300,85383.922,-30515.163,-44725.684,1032.4814,278.77738,290.10809,6.10E-05,0.15905858,762.24331,1341.3224
775,23.083794,1.617,90,-700,83363.927,-28312.555,-44303.187,1032.8218,280.92231,290.13002,6.03E-05,0.1574653,743.28486,1320.9677
778,23.098511,16.619,90,-700,83732.238,-28053.655,-44242.583,1018.1058,184.05604,290.15545,9.17E-05,0.15513607,826.36725,1205.3499
795,23.22226,1.617,90,700,90231.836,-36254.973,-45838.791,1017.014,255.46507,290.13352,6.64E-05,0.15805212,757.3172,1287.0262
785,23.150809,1.615,90,0,86654.304,-32180.4,-45047.368,1026.5676,289.39886,290.08088,5.87E-05,0.15875913,731.24029,1328.5173
799,23.245122,25.617,90,700,89569.426,-36181.788,-45833.98,997.15995,147.27183,290.13738,0.000114485,0.15393968,841.7498,1146.6542
797,23.230773,9.623,90,700,89975.933,-36152.186,-45817.452,1012.9862,231.84118,290.15018,7.29E-05,0.15611644,774.30725,1253.814
792,23.197266,9.625,90,300,87893.48,-33778.167,-45364.2,1013.1204,234.02346,290.12393,7.25E-05,0.15791682,775.61502,1255.991
796,23.226239,3.618,90,700,89346.087,-36161.025,-45835.296,1015.3609,235.23202,290.15618,7.20E-05,0.15669536,773.39335,1258.0309
790,23.188753,1.617,90,300,87925.715,-33810.895,-45372.505,1019.8202,285.80011,290.1357,5.93E-05,0.1576471,726.43581,1314.544
802,23.26428,9.625,90,1070,90976.971,-37992.574,-46190.653,1008.5105,189.3023,290.15533,8.94E-05,0.15664118,821.38634,1212.1086
805,23.289274,1.617,120,-1380,106237.81,-26668.742,-43453.998,1014.9855,266.98789,290.17987,6.35E-05,0.15786843,741.77301,1293.8128
804,23.278629,25.62,90,1070,90572.971,-37947.019,-46188.063,993.22734,136.26089,290.14503,0.000123402,0.15209646,847.86556,1128.2153
811,23.326761,3.618,120,-1000,107374.18,-28691.224,-43854.293,1014.0269,257.77885,290.14686,6.58E-05,0.15720298,759.32673,1291.6935
806,23.293253,3.619,120,-1380,106731.81,-26374.112,-43404.043,1015.889,273.52407,290.14603,6.20E-05,0.15811256,736.07553,1298.9043
810,23.322782,1.616,120,-1000,107374.18,-28518.953,-43807.011,1012.0173,275.74299,290.1289,6.15E-05,0.15788854,739.84057,1309.6847
817,23.364802,9.625,120,-500,107374.18,-31386.224,-44375.138,1007.7682,247.17139,290.14378,6.85E-05,0.15682635,754.61957,1262.239
800,23.255768,1.617,90,1070,91562.948,-38159.007,-46210.429,1012.3261,242.96573,290.1315,6.95E-05,0.15533854,763.50584,1264.676
809,23.312136,25.619,120,-1380,106812.15,-26687.572,-43444.171,989.80797,123.14528,290.12139,0.000136592,0.15288682,859.65363,1113.7807
812,23.331295,9.622,120,-1000,107148.89,-28216.347,-43753.767,1006.7467,220.71602,290.23114,7.67E-05,0.15671431,787.57061,1243.1264
815,23.356289,1.616,120,-500,107374.18,-31441.112,-44385.54,1016.4293,305.02999,290.14259,5.57E-05,0.15923035,709.97841,1343.163
798,23.236976,16.62,90,700,89397.728,-36173.319,-45851.084,1003.661,196.60888,290.13707,8.60E-05,0.15580001,802.01004,1205.8789
820,23.389796,1.617,120,0,107374.18,-34097.342,-44905.809,1014.1474,271.931,290.20438,6.24E-05,0.15788445,747.44341,1310.4051
801,23.259746,3.619,90,1070,91043.824,-38017.449,-46192.215,1017.1506,259.79006,290.14068,6.52E-05,0.156864,761.05588,1298.9138
803,23.270483,16.618,90,1070,90867.357,-38389.128,-46269.224,999.94316,152.59366,290.1328,0.000110522,0.15429667,839.44355,1154.4554
808,23.30399,16.621,120,-1380,107123.77,-26951.571,-43505.474,997.40909,162.65791,290.21154,0.000103916,0.15569991,836.26753,1172.2981
819,23.37915,25.619,120,-500,107374.18,-31371.135,-44377.975,993.13167,153.70656,290.13891,0.000109784,0.15480658,833.5456,1151.0302
824,23.415708,30.612,120,0,107374.18,-34105.319,-44903.877,987.44882,138.9397,290.13574,0.00012127,0.15349873,839.9578,1126.123
813,23.337498,16.62,120,-1000,107374.18,-28821.435,-43873.946,998.8039,178.53156,290.1414,9.46E-05,0.1548582,811.29466,1179.6952
807,23.297787,9.625,120,-1380,106255.77,-26699.578,-43467.154,1006.2367,208.05472,290.14001,8.13E-05,0.15596816,790.05308,1218.4015
832,23.46976,9.624,120,1000,107374.18,-39841.021,-46009.911,1005.4541,223.83193,290.07945,7.56E-05,0.15617126,773.54218,1235.2659
827,23.436253,9.624,120,500,107374.18,-36920.541,-45441.496,1005.5721,232.15859,290.14414,7.30E-05,0.15776054,777.55626,1256.3124
834,23.48411,25.615,120,1000,107374.18,-39852.821,-46028.002,990.60174,138.66083,290.10879,0.000121698,0.15463075,849.0453,1135.288
814,23.345643,25.619,120,-1000,107374.18,-28701.421,-43838.217,991.99338,139.85574,290.13344,0.000120605,0.15419311,851.29492,1139.5031
826,23.431719,3.619,120,500,107374.18,-36773.391,-45421.062,1008.7991,255.81531,290.13053,6.62E-05,0.15709296,748.63238,1276.7515
818,23.371004,16.621,120,-500,107374.18,-31470.715,-44395.778,1001.7377,194.45924,290.12311,8.68E-05,0.15468697,807.2459,1208.2288
823,23.406174,21.614,120,0,107374.18,-34095.615,-44897.504,993.13319,184.90419,290.12387,9.12E-05,0.15437273,799.78332,1179.7924
831,23.465226,3.616,120,1000,107374.18,-40043.882,-46036.718,1014.3341,266.51087,290.1148,6.37E-05,0.1589187,742.26523,1291.1489
822,23.398866,13.606,120,0,107374.18,-34100.138,-44895.859,1004.302,215.26428,290.13858,7.86E-05,0.15633286,791.40428,1236.4038
816,23.360268,3.618,120,-500,107374.18,-31075.313,-44329.089,1016.5048,273.62446,290.1064,6.20E-05,0.15818463,744.42398,1310.6265
833,23.475963,16.622,120,1000,107374.18,-39608.556,-45958.435,995.60319,183.53128,290.10302,9.19E-05,0.15466409,803.40677,1181.3205
841,23.532239,3.622,65,-810,59321.69,-26553.495,-44391.09,1013.1577,263.66935,290.12173,6.42E-05,0.15677848,748.41513,1290.0192
835,23.494753,1.619,120,1380,107374.18,-41084.051,-46261.33,1012.185,287.80511,290.12105,5.89E-05,0.1581447,716.52822,1309.4415
821,23.393776,5.617,120,0,107374.18,-34102.646,-44897.627,1013.0573,262.41659,290.05659,6.46E-05,0.15752242,743.23503,1283.9771
839,23.517615,25.623,120,1380,107374.18,-40794.149,-46183.622,986.39709,127.16681,290.03027,0.000132374,0.15295789,851.68909,1113.9675
836,23.498732,3.621,120,1380,107374.18,-41287.364,-46290.439,1011.6302,251.27656,290.11966,6.74E-05,0.15730332,753.73101,1271.8447
840,23.528261,1.619,65,-810,59337.231,-26640.371,-44408.235,1011.0148,277.37809,290.12578,6.11E-05,0.1573978,733.07361,1302.9062
825,23.42774,1.616,120,500,107374.18,-36842.341,-45423.324,1011.7282,289.11684,290.11811,5.86E-05,0.15760618,722.17213,1316.1208
843,23.542976,16.626,65,-810,59129.477,-26661.38,-44417.198,997.26921,189.69052,290.12903,8.90E-05,0.15465077,807.63922,1200.6436
837,23.503266,9.627,120,1380,107374.18,-41038.413,-46252.038,1006.7773,225.72127,290.12016,7.50E-05,0.15685233,782.05316,1247.26
848,23.576484,16.621,65,-600,59839,-27452.39,-44574.916,997.88681,203.78732,290.13402,8.35E-05,0.15781002,799.38489,1219.302
845,23.561769,1.619,65,-600,59763.924,-27445.03,-44571.339,1014.2454,278.08784,290.14278,6.09E-05,0.15731724,728.60185,1300.3274
847,23.570282,9.625,65,-600,60211.708,-27328.511,-44537.871,1004.7917,220.36077,290.14963,7.68E-05,0.15698817,780.73148,1234.6625
829,23.450602,25.619,120,500,107374.18,-36781.203,-45423.241,990.91847,149.9631,290.12086,0.00011264,0.15513054,841.87073,1150.6444
830,23.461248,1.616,120,1000,107374.18,-39844.022,-46026.604,1012.9554,277.66578,290.13469,6.12E-05,0.15875762,733.85968,1304.5949
852,23.603788,9.628,65,-300,61119.283,-29062.696,-44887.595,1005.349,227.57921,290.14352,7.41E-05,0.15526762,775.16667,1247.1162
828,23.442456,16.618,120,500,107374.18,-36887.65,-45443.84,998.3497,196.29151,290.15071,8.61E-05,0.15579678,795.24644,1199.5717
853,23.609991,16.621,65,-300,61072.535,-28785.376,-44827.732,995.13091,192.65429,290.14852,8.78E-05,0.15573948,800.88653,1197.5579
855,23.628783,1.617,65,0,62354.34,-30548.959,-45175.071,1011.4501,287.16197,290.12997,5.90E-05,0.15741024,726.10877,1319.073
838,23.509469,16.625,120,1380,107374.18,-40746.62,-46165.408,997.35301,169.33415,290.13665,9.98E-05,0.15533143,820.86462,1171.3071
851,23.599254,3.619,65,-300,61309.769,-28974.258,-44865.023,1013.1239,283.31571,290.15167,5.98E-05,0.15746586,723.36676,1306.5928
858,23.645162,21.613,65,0,62381.681,-30545.506,-45173.755,987.60022,174.12542,290.12592,9.67E-05,0.15194524,802.09017,1159.3139
850,23.595275,1.62,65,-300,61133.303,-29094.108,-44891.501,1010.9327,278.30603,290.15502,6.08E-05,0.15696034,740.51592,1315.4538
867,23.708747,9.626,65,600,65097.912,-33947.52,-45831.472,988.62698,230.0943,290.16811,7.37E-05,0.15768224,756.07793,1228.2756
842,23.536773,9.629,65,-810,59400.466,-26696.945,-44417.445,1007.4948,239.73192,290.1387,7.05E-05,0.15569406,760.024,1255.2992
866,23.704213,3.62,65,600,64927.284,-33659.14,-45775.35,1000.2618,263.82798,290.1088,6.43E-05,0.15867073,737.87997,1280.918
865,23.700235,1.616,65,600,65050.711,-33942.586,-45841.998,996.74086,249.66794,290.15502,6.76E-05,0.15516176,747.05167,1261.3019
862,23.67524,9.623,65,300,63618.178,-32226.284,-45506.006,994.55352,236.41628,290.14832,7.14E-05,0.15608254,752.08747,1240.3166
854,23.618138,25.62,65,-300,61015.262,-28924.304,-44858.403,988.32046,163.76253,290.13224,0.000102992,0.15417582,819.40979,1157.1357
863,23.681443,16.62,65,300,63826.549,-32205.685,-45494.329,984.57504,198.40853,290.13009,8.51E-05,0.15533562,791.3983,1202.0461
861,23.670706,3.617,65,300,63821.862,-32292.027,-45508.966,1002.5708,258.75395,290.11496,6.53E-05,0.15573826,738.71886,1274.9983
869,23.723097,25.616,65,600,65367.709,-34073.291,-45853.058,974.00097,141.2842,290.10123,0.000119207,0.15371965,832.60145,1124.4289
872,23.742255,9.624,65,810,65953.23,-35118.186,-46061.675,983.8437,193.35086,290.05982,8.71E-05,0.15375481,783.43819,1182.1073
846,23.565746,3.623,65,-600,60434.223,-27605.337,-44592.389,1014.2587,268.05874,290.12725,6.32E-05,0.15766321,753.72748,1308.0503
844,23.551122,25.622,65,-810,58920.489,-26362.352,-44362.145,991.16478,137.59141,290.14234,0.000122549,0.15379777,846.39344,1131.2732
849,23.58463,25.619,65,-600,59794.349,-27366.419,-44555.221,990.58546,155.66229,290.15634,0.000108394,0.15444142,826.80143,1147.6127
860,23.666728,1.616,65,300,63775.402,-32283.968,-45511.515,1003.945,285.30559,290.12937,5.93E-05,0.15549559,720.57777,1308.6141
873,23.748458,16.62,65,810,66075.137,-35072.137,-46051.314,978.94358,166.28691,290.04189,0.000101734,0.15452747,803.85285,1144.2381
859,23.654694,30.614,65,0,62391.22,-30544.519,-45172.522,983.26169,134.03206,290.13818,0.000125885,0.15439821,848.53119,1124.2062
871,23.73772,3.62,65,810,65488.424,-34841.277,-46009.048,995.65092,248.28822,290.10005,6.81E-05,0.15593576,740.45999,1251.4188
870,23.733742,1.617,65,810,66359.16,-35179.118,-46065.581,994.95606,261.4324,290.11175,6.46E-05,0.15488419,726.50078,1267.3275
878,23.781964,16.621,90,-1070,82512.183,-26431.796,-43918.844,970.70755,162.49507,290.09185,0.000103555,0.15216129,797.50468,1131.9095
876,23.771228,3.617,90,-1070,82265.285,-26053.621,-43847.961,990.17575,278.56291,290.11628,6.10E-05,0.15932734,714.57881,1286.1081
864,23.689589,25.618,65,300,63681.824,-32178.837,-45491.862,977.18927,142.7363,290.16276,0.000118127,0.15409998,834.895,1132.105
857,23.637853,13.607,65,0,62377.323,-30550.522,-45174.331,997.70734,223.80285,290.12959,7.55E-05,0.15580381,769.08646,1232.5701
882,23.809269,9.625,90,-700,83324.662,-28381.546,-44318.07,978.6883,219.60875,290.11129,7.68E-05,0.15375387,750.42362,1199.9602
879,23.790111,25.619,90,-1070,82063.574,-26514.354,-43947.254,965.31046,126.45309,290.09779,0.000133288,0.15373352,836.43434,1096.7273
856,23.632762,5.621,65,0,62360.096,-30548.096,-45175.4,1003.4019,261.57822,290.13537,6.48E-05,0.1582899,740.31792,1283.1871
881,23.804734,3.617,90,-700,83376.96,-28052.873,-44247.065,987.11236,287.52262,290.06706,5.87E-05,0.15531737,700.56369,1301.3454
887,23.842776,9.625,90,-300,85082.095,-30551.714,-44735.387,975.67547,235.13371,290.08465,7.21E-05,0.15646497,743.93445,1230.7625
886,23.838242,3.618,90,-300,85097.307,-30436.962,-44712.281,980.66099,262.52051,290.0813,6.45E-05,0.15733601,722.41884,1264.0761
890,23.867771,1.617,90,0,86527.751,-32179.043,-45046.751,983.5509,263.20215,290.03435,6.43E-05,0.15615461,717.79839,1260.0198
874,23.756603,25.619,65,810,66056.923,-35028.35,-46041.118,973.86964,132.38671,290.16901,0.000127909,0.15420293,834.27198,1108.4553
888,23.848979,16.621,90,-300,85306.502,-30544.889,-44727.164,971.33722,194.63055,290.03568,8.67E-05,0.15490815,769.39111,1169.72
875,23.767249,1.618,90,-1070,81719.644,-26615.579,-43976.117,992.23721,264.96195,290.09817,6.42E-05,0.16002761,736.64377,1284.6391
868,23.71495,16.622,65,600,65109.177,-33821.544,-45813.34,984.16664,184.31955,290.08832,9.17E-05,0.15540263,793.09611,1172.9847
891,23.871749,5.621,90,0,86533.219,-32173.945,-45044.819,979.1923,238.87264,290.02665,7.07E-05,0.15576492,736.21104,1227.6071
884,23.823618,25.619,90,-700,83938.061,-28470.93,-44322.469,963.74348,142.19215,290.0739,0.000118049,0.15188008,816.97408,1111.2178
893,23.884149,21.613,90,0,86537.824,-32182.291,-45052.713,964.55863,175.01072,290.05914,9.63E-05,0.1541706,791.90306,1153.9454
892,23.87684,13.605,90,0,86533.261,-32188.623,-45045.641,970.00228,207.784,290.10829,8.14E-05,0.15623427,757.54691,1185.4834
877,23.775762,9.625,90,-1070,82112.912,-26473.568,-43929.122,979.02814,207.18494,290.09493,8.17E-05,0.15626769,778.13669,1209.53
900,23.939222,1.617,90,700,89942.754,-36073.204,-45793.852,975.03338,281.10842,290.07905,6.01E-05,0.15525304,697.90353,1279.5005
883,23.815472,16.622,90,-700,83871.29,-28330.276,-44289.043,971.38716,181.51795,290.09067,9.25E-05,0.15225989,787.7538,1161.2866
898,23.92043,16.621,90,300,87633.795,-33788.734,-45357.046,967.03387,185.25782,289.98058,9.12E-05,0.15481261,783.34597,1165.5025
902,23.947735,9.623,90,700,90021.119,-36250.327,-45835.543,969.0487,224.22493,290.06229,7.57E-05,0.15746366,749.42067,1212.4379
901,23.9432,3.619,90,700,89054.537,-36008.736,-45801.869,975.24803,273.10851,290.0954,6.20E-05,0.15749571,704.74689,1272.2329
907,23.981242,9.625,90,1070,91176.176,-38182.073,-46218.2,963.74955,212.29876,290.05747,7.92E-05,0.15344723,754.12224,1193.6151
906,23.976708,3.618,90,1070,91035.272,-38220.721,-46225.724,976.23438,280.1138,290.0588,6.05E-05,0.15778324,700.32298,1277.1619
889,23.857125,25.619,90,-300,85537.858,-30720.943,-44758.33,967.19175,152.83827,290.07029,0.000109932,0.15149697,810.63698,1126.4741
885,23.834264,1.617,90,-300,85355.265,-30535.515,-44727.041,983.9493,301.9742,290.07702,5.60E-05,0.15583919,683.03716,1304.9325
880,23.800756,1.617,90,-700,83208.347,-28486.965,-44332.831,987.96199,284.12642,290.06477,5.95E-05,0.15620261,696.1515,1281.5859
903,23.953937,16.621,90,700,89133.397,-36075.095,-45810.01,963.47876,179.63313,290.05395,9.39E-05,0.15437801,779.25643,1150.8547
896,23.909693,3.619,90,300,87844.471,-33926.099,-45385.498,977.58091,262.64924,290.04382,6.44E-05,0.15585403,716.17166,1258.5152
910,24.006237,1.615,120,-1380,106995.4,-26375.798,-43360.584,973.29466,300.25249,290.07564,5.62E-05,0.15448366,676.76608,1301.2541
897,23.914227,9.625,90,300,87933.074,-33868.62,-45375.301,970.31735,222.5009,290.11382,7.59E-05,0.15484163,741.43886,1199.1773
904,23.962083,25.619,90,700,89305.342,-35796.706,-45749.448,952.43558,121.78596,290.06693,0.000138346,0.15388872,829.09498,1079.9959
912,24.014749,9.625,120,-1380,106243.15,-26800.021,-43471.184,964.64933,232.96645,290.07508,7.24E-05,0.15496793,725.56725,1207.453
899,23.928576,25.621,90,300,87678.652,-33827.217,-45368.188,962.30846,138.54012,290.06251,0.00012117,0.15110232,816.48802,1101.3807
909,23.995591,25.62,90,1070,90818.759,-38020.409,-46186.583,949.13671,124.54059,290.07296,0.000134515,0.14987163,819.64195,1078.055
911,24.010214,3.62,120,-1380,106112.24,-26705.498,-43466.456,965.69065,240.85331,290.08959,7.05E-05,0.15863058,728.84324,1224.2275
894,23.893682,30.613,90,0,86538.934,-32189.979,-45049.876,957.19934,130.18328,290.05072,0.000128938,0.15166712,819.97214,1090.5026
919,24.062605,25.619,120,-1000,107374.18,-28705.861,-43845.7,949.85205,144.12462,290.08573,0.000116532,0.15163003,802.948,1100.3146
895,23.905713,1.62,90,300,87735.762,-33720.031,-45345.287,976.1005,288.29477,290.06884,5.86E-05,0.15625474,692.5008,1292.0952
908,23.987444,16.621,90,1070,90995.637,-38130.186,-46205.865,956.62726,168.04575,290.07007,0.000100197,0.15208131,788.96038,1137.4235
918,24.054459,16.621,120,-1000,107374.18,-27835.171,-43679.678,952.80735,183.75163,290.07975,9.17E-05,0.15376624,762.91287,1141.5821
917,24.048256,9.626,120,-1000,107374.18,-28745.701,-43863.544,964.0678,240.12043,290.06876,7.02E-05,0.15405902,726.57723,1222.2713
920,24.073251,1.614,120,-500,107374.18,-31211.732,-44330.076,964.73017,256.10596,290.08017,6.61E-05,0.15616858,708.16649,1233.7022
914,24.029098,25.618,120,-1380,107076.4,-26374.77,-43384.39,949.58298,132.22041,290.06524,0.000127385,0.15381346,817.35926,1090.2569
905,23.97273,1.614,90,1070,91291.546,-38361.828,-46247.268,975.33329,296.07679,290.05509,5.72E-05,0.15732289,676.60888,1289.4113
922,24.081764,9.624,120,-500,107374.18,-31516.723,-44385.293,958.54621,207.17109,290.07069,8.15E-05,0.15554026,755.76997,1181.7553
913,24.020952,16.62,120,-1380,107037.05,-26268.652,-43366.341,955.91095,179.10268,290.06295,9.43E-05,0.15532303,778.90997,1149.3527
925,24.106758,1.617,120,0,107374.18,-34093.107,-44893.516,970.11698,271.084,290.04425,6.24E-05,0.15668195,702.08599,1263.4191
926,24.110736,5.62,120,0,107374.18,-34089.284,-44895.818,969.8166,231.01464,289.99849,7.31E-05,0.15441316,729.71948,1205.2704
924,24.096112,25.619,120,-500,107374.18,-31388.033,-44368.806,950.76038,156.03453,290.03639,0.000107548,0.15128225,787.45229,1110.3457
927,24.115827,13.607,120,0,107374.18,-34093.149,-44896.188,971.32984,219.61324,290.0639,7.68E-05,0.15443862,742.81788,1195.2427
932,24.153214,9.625,120,500,107374.18,-36661.024,-45385.416,978.29528,237.21559,290.0213,7.11E-05,0.15424459,739.10806,1226.4475
934,24.167563,25.62,120,500,107374.18,-36842.834,-45426.119,946.75479,124.75483,290.06765,0.000135014,0.15339535,823.01941,1081.0917
930,24.144702,1.616,120,500,107374.18,-36792.674,-45426.119,988.3935,294.54115,290.12456,5.76E-05,0.15797252,694.64626,1299.5255
915,24.039743,1.618,120,-1000,107374.18,-28901.856,-43878.921,974.64974,304.62464,290.03071,5.56E-05,0.157037,664.87047,1292.0992
916,24.043722,3.619,120,-1000,107270.75,-28546.705,-43814.453,965.39468,240.83354,290.08744,7.02E-05,0.15606256,725.42967,1225.0249
942,24.220229,9.626,120,1380,107374.18,-41640.254,-46357.498,934.04745,181.81804,290.05253,9.24E-05,0.15102164,741.21666,1113.3591
921,24.077229,3.619,120,-500,107374.18,-31311.107,-44353.799,963.70037,251.26625,290.06705,6.72E-05,0.15514457,717.92856,1235.7381
923,24.087966,16.62,120,-500,107374.18,-31370.107,-44371.396,956.18016,201.44679,290.0675,8.39E-05,0.15544768,755.54397,1170.9005
937,24.186722,9.623,120,1000,107374.18,-39799.207,-46011.926,951.71706,224.14471,290.01961,7.54E-05,0.15504878,723.04999,1185.2631
940,24.211716,1.617,120,1380,107374.18,-41606.91,-46345.862,941.83412,199.53576,290.07463,8.47E-05,0.15514914,739.30171,1150.1629
948,24.25994,16.618,120,-1380,106007.35,-26389.654,-43409.141,929.08332,157.07453,290.09338,0.000106687,0.15030969,767.82052,1091.8461
945,24.245223,1.617,120,-1380,107312.73,-26834.476,-43475.46,942.1912,246.02214,290.06337,6.87E-05,0.15550875,702.83005,1211.7356
939,24.201071,25.619,120,1000,107374.18,-39600.21,-45970.975,930.38688,127.95775,290.08466,0.000130935,0.14828734,798.00365,1063.8852
947,24.253736,9.627,120,-1380,106667.14,-26564.063,-43436.729,935.32536,194.66945,290.09102,8.64E-05,0.15315894,739.87325,1141.1975
931,24.14868,3.618,120,500,107374.18,-36863.351,-45428.422,982.4642,255.74816,290.02982,6.61E-05,0.15626609,721.55372,1249.1331
928,24.123136,21.616,120,0,107374.18,-34096.356,-44895.53,965.59829,159.50598,290.05038,0.000105577,0.15354792,799.55394,1128.042
950,24.278731,1.615,120,-1000,107374.18,-28358.399,-43793.32,941.237,256.32454,290.09662,6.57E-05,0.15300194,678.50514,1206.5151
946,24.249202,3.619,120,-1380,106422.83,-27013.737,-43513.285,943.99131,253.17237,290.07333,6.65E-05,0.15371958,696.10035,1220.0613
944,24.234578,25.617,120,1380,107374.18,-42209.245,-46466.74,927.48096,130.29509,290.05765,0.000129193,0.15275858,793.3487,1061.2978
954,24.301593,25.618,120,-1000,107309.77,-28721.485,-43857.747,922.35833,131.03905,290.07634,0.000128123,0.15132773,786.44457,1056.5756
935,24.178209,1.617,120,1000,107374.18,-39607.487,-45965.713,968.93434,281.73784,290.11455,6.01E-05,0.15697714,681.26576,1261.7746
929,24.13267,30.609,120,0,107374.18,-34100.344,-44900.382,965.36391,118.67293,290.08984,0.0001416,0.15202136,842.506,1088.8374
941,24.215695,3.618,120,1380,107374.18,-41834.317,-46397.544,944.1354,222.2498,290.05789,7.59E-05,0.15438042,714.89283,1171.8344
953,24.293446,16.621,120,-1000,107323.75,-28840.965,-43875.837,928.24734,169.29499,290.0788,9.93E-05,0.15211112,755.36431,1106.6761
938,24.192925,16.62,120,1000,107374.18,-39696.954,-45972.003,942.08698,179.59036,290.0203,9.41E-05,0.15408748,758.07891,1127.5777
933,24.159417,16.621,120,500,107374.18,-36799.581,-45416.581,960.49338,174.38271,290.06915,9.68E-05,0.15485885,779.97451,1140.6214
956,24.316216,3.62,120,-500,107374.18,-31519.683,-44399.848,941.24079,237.66781,290.08088,7.10E-05,0.15523431,704.72107,1198.2587
952,24.287243,9.626,120,-1000,107374.18,-28451.976,-43806.559,936.22941,205.16867,290.05484,8.19E-05,0.15165301,724.03829,1147.689
955,24.312238,1.616,120,-500,107374.18,-31350.906,-44374.562,941.73438,279.73875,290.07348,6.04E-05,0.15622333,671.29077,1249.6991
936,24.182188,3.618,120,1000,107374.18,-39657.853,-45954.694,958.36205,192.64456,290.05686,8.81E-05,0.15386472,761.1958,1163.0062
951,24.282709,3.618,120,-1000,107374.18,-28815.926,-43879.003,941.40737,273.64679,290.07216,6.17E-05,0.15463783,665.62552,1227.2432
958,24.326953,16.622,120,-500,107374.18,-31522.972,-44409.14,925.93578,177.12139,290.0995,9.49E-05,0.15269035,751.01051,1116.0501
957,24.320749,9.627,120,-500,107374.18,-31461.793,-44393.352,935.31535,216.08847,290.12569,7.77E-05,0.15109538,709.82779,1153.455
964,24.371656,30.613,120,0,107374.18,-34093.477,-44901.369,919.09298,130.44723,290.15043,0.000128546,0.15102027,788.36598,1058.6037
965,24.38369,1.614,120,500,107374.18,-37130.598,-45488.039,935.006,245.68712,290.06811,6.88E-05,0.15572119,685.75922,1191.6852
961,24.349724,5.619,120,0,107374.18,-34088.667,-44905.48,937.1663,262.56807,290.10972,6.40E-05,0.1521327,671.71484,1216.5276
966,24.387667,3.619,120,500,107374.18,-37120.278,-45489.395,939.63547,264.36106,290.08285,6.38E-05,0.15447872,668.62452,1213.4866
949,24.268085,25.618,120,-1380,106069.11,-26389.284,-43409.552,923.32901,133.08189,290.0751,0.000126056,0.15067351,790.12395,1064.4013
943,24.226432,16.621,120,1380,107374.18,-41908.53,-46399.229,929.81266,170.75801,290.09339,9.85E-05,0.15232018,756.27583,1109.9868
967,24.392202,9.624,120,500,107374.18,-36890.034,-45443.511,931.47558,195.94979,290.06449,8.59E-05,0.15258989,736.80469,1140.9428
968,24.398404,16.622,120,500,107374.18,-36736.717,-45407.165,927.36384,187.45228,290.08731,8.96E-05,0.15151044,741.29534,1129.139
973,24.431912,16.621,120,1000,107374.18,-39576.528,-45960.08,922.00773,146.63286,290.08338,0.000114173,0.14950788,771.60516,1073.6171
969,24.406551,25.619,120,500,107374.18,-36917.376,-45449.473,922.19506,151.13062,289.99256,0.00011082,0.14990621,763.6235,1075.6492
979,24.473566,25.617,120,1380,107374.18,-41681.082,-46358.526,914.02662,102.83577,290.02294,0.000162975,0.1501608,804.03749,1016.0231
975,24.450703,1.618,120,1380,107374.18,-41634.005,-46356.675,929.92937,244.83904,290.05891,6.86E-05,0.15173149,688.21042,1196.8906
972,24.425709,9.625,120,1000,107374.18,-39869.801,-46019.244,929.48076,180.38363,290.07126,9.32E-05,0.15227111,742.85658,1114.9818
960,24.345745,1.617,120,0,107374.18,-34080.115,-44900.423,942.37564,277.80003,290.06196,6.05E-05,0.1520146,664.17485,1237.4312
983,24.498926,16.621,15,-290,12848.218,-25587.376,-45075.367,921.2979,138.27976,290.04564,0.00012121,0.14968647,782.05555,1067.4798
982,24.492723,9.624,15,-290,12920.334,-25632.85,-45078.451,927.41606,187.68429,290.04871,8.95E-05,0.15148881,738.71185,1126.2073
959,24.3351,25.618,120,-500,107374.18,-31420.555,-44383.772,919.74272,138.33698,290.07924,0.000121346,0.15126334,781.70304,1068.4081
988,24.532433,16.621,15,-200,13289.586,-26087.663,-45171.206,922.35784,157.05396,290.07029,0.000106767,0.1502997,761.78584,1085.4566
963,24.362123,21.614,120,0,107374.18,-34090.764,-44902.438,920.69223,156.7941,290.0583,0.000106922,0.15074421,756.81037,1079.8866
984,24.507072,25.618,15,-290,12865.487,-25614.101,-45073.065,917.05649,93.63967,290.06982,0.000179124,0.15081475,821.28422,1014.241
971,24.421174,3.62,120,1000,107374.18,-39284.077,-45901.984,936.54449,267.97268,290.06494,6.31E-05,0.15581645,665.90115,1218.0281
962,24.354814,13.607,120,0,107374.18,-34088.79,-44900.793,925.24355,187.37494,290.07698,8.96E-05,0.15177438,734.52589,1123.6155
987,24.526231,9.622,15,-200,13238.727,-26080.18,-45168.041,930.65312,222.42168,290.02807,7.56E-05,0.15208171,704.9398,1167.1208
992,24.560294,13.606,15,-100,13737.533,-26689.091,-45287.932,924.16692,189.50075,290.10164,8.86E-05,0.15103172,735.97368,1127.299
970,24.417196,1.616,120,1000,107374.18,-39653.372,-45968.426,934.81591,233.35161,290.06103,7.24E-05,0.1550704,705.41509,1188.2819
989,24.54058,25.616,15,-200,13295.959,-26098.969,-45168.205,915.55346,113.13113,290.07499,0.000147683,0.1483766,802.79865,1038.0801
978,24.465419,16.62,120,1380,107374.18,-41853.189,-46399.312,919.42151,138.26498,290.03892,0.000121456,0.15158294,777.95031,1062.0497
996,24.593148,5.62,15,0,14181.162,-27228.231,-45395.365,936.16154,241.67632,290.08809,6.98E-05,0.15359979,692.12666,1193.2067
990,24.551225,1.616,15,-100,13744.029,-26677.785,-45288.302,936.89599,290.89012,290.083,5.81E-05,0.15517967,641.88092,1243.4221
991,24.555203,5.622,15,-100,13715.125,-26626.391,-45276.173,932.88412,237.45949,290.08774,7.06E-05,0.15067243,697.34154,1184.8807
995,24.589169,1.617,15,0,14167.389,-27238.469,-45395.242,933.57229,247.00897,290.07875,6.80E-05,0.15171152,678.5863,1186.8076
997,24.598238,13.605,15,0,14184.246,-27237.359,-45395.242,923.70796,197.02219,290.07134,8.52E-05,0.14997824,728.71,1136.0577
974,24.440058,25.619,120,1000,107374.18,-39391.428,-45926.407,914.251,115.18192,290.03697,0.000146575,0.15520049,799.13044,1037.0514
1001,24.631091,5.622,15,100,14617.021,-27778.842,-45497.988,925.89612,211.94665,290.10354,7.90E-05,0.14908192,705.03683,1142.3571
977,24.459216,9.626,120,1380,107374.18,-41847.515,-46402.889,922.3913,190.3447,290.07078,8.83E-05,0.15234449,734.9371,1130.7801
976,24.454682,3.618,120,1380,107374.18,-42020.115,-46436.973,932.87516,268.49574,290.05859,6.31E-05,0.15740545,673.61016,1228.006
981,24.488189,3.619,15,-290,13016.789,-25638.893,-45080.342,931.5816,232.9253,290.06755,7.25E-05,0.15515568,707.00692,1188.3163
998,24.605547,21.615,15,0,14176.105,-27231.89,-45391.336,918.25369,144.35427,290.07977,0.000116099,0.15035158,768.42047,1066.7108
986,24.521696,3.619,15,-200,13284.941,-26085.566,-45170.261,934.20368,243.91977,290.07557,6.89E-05,0.15171713,693.68496,1197.3049
980,24.484211,1.617,15,-290,12896.816,-25722.603,-45097.199,938.92889,291.33378,290.07576,5.81E-05,0.15657062,643.92615,1244.3567
994,24.577136,30.613,15,-100,13786.747,-26719.64,-45293.565,915.50531,120.65503,290.08487,0.000138867,0.14988636,792.80125,1040.6937
985,24.517718,1.618,15,-200,13284.941,-26131.203,-45180.498,938.47931,292.59126,290.06191,5.77E-05,0.15515862,643.60937,1249.9664
999,24.61508,30.612,15,0,14191.277,-27241.676,-45394.379,913.85812,136.03857,290.10573,0.000123262,0.1504192,778.46197,1060.2754
1000,24.627113,1.616,15,100,14611.224,-27789.737,-45500.291,928.31949,236.96337,290.07964,7.10E-05,0.15230761,685.50196,1174.1849
1003,24.643491,21.615,15,100,14623.024,-27803.346,-45491.533,916.11064,164.0253,290.08784,0.000102144,0.14989601,747.86648,1087.679
1008,24.679773,16.621,15,200,15134.328,-28376.159,-45613.604,918.5896,150.56494,290.09455,0.000111526,0.15118751,762.71993,1071.9366
1004,24.653024,30.614,15,100,14646.624,-27812.063,-45503.703,913.66864,107.53836,290.08925,0.000155355,0.14791497,803.67849,1025.372
1006,24.669035,3.619,15,200,15030.513,-28374.885,-45610.726,928.65657,221.97971,290.03594,7.59E-05,0.15377467,701.12802,1157.2558
993,24.567603,21.615,15,-100,13749.826,-26694.601,-45288.631,918.49648,144.45434,290.09412,0.000115444,0.14740963,772.55301,1071.4268
1016,24.736049,3.619,25,-400,22317.18,-25785.098,-44932.164,928.0756,239.98731,290.12674,7.00E-05,0.15174307,681.18605,1175.6826
1014,24.721426,25.618,15,290,15758.822,-29179.792,-45768.155,906.96813,94.668657,290.08952,0.000176806,0.14928198,814.13217,1008.585
1018,24.74595,10.615,25,-400,22341.068,-25772.846,-44930.56,921.85391,187.22083,290.12548,8.95E-05,0.14911081,728.91794,1113.2639
1011,24.702542,3.619,15,290,15386.157,-28850.954,-45708.538,928.22417,225.84832,290.13023,7.43E-05,0.15121151,706.73007,1173.0982
1019,24.752428,15.609,25,-400,22175.334,-25628.08,-44902.89,914.46386,154.15561,290.11918,0.000108456,0.1485563,754.36424,1072.1206
1007,24.67357,9.624,15,200,15053.949,-28341.787,-45611.671,921.85902,191.54863,290.03585,8.76E-05,0.14982857,723.40698,1117.2294
1012,24.707077,9.625,15,290,15388.13,-28745.207,-45686.871,923.08656,201.68245,290.17782,8.49E-05,0.1583438,717.94095,1137.7964
1017,24.740584,6.61,25,-400,22405.782,-25885.377,-44957.861,925.35143,214.58389,290.08599,7.82E-05,0.15023562,703.28685,1147.2687
1009,24.687919,25.618,15,200,15061.349,-28385.821,-45611.301,912.46869,110.41926,290.07261,0.000151235,0.14768457,796.9993,1025.2633
1002,24.636183,13.604,15,100,14615.5,-27790.601,-45500.99,918.72541,168.09955,290.07623,9.95E-05,0.14886687,743.75967,1090.311
1020,24.760292,1.619,25,-300,22722.778,-26290.894,-45025.125,926.99145,261.57836,290.0906,6.44E-05,0.15351237,663.66848,1208.4022
1013,24.71328,16.621,15,290,15423.407,-28911.722,-45719.228,912.6843,143.60566,290.22666,0.000117501,0.1541632,771.19808,1067.0747
1022,24.768805,8.612,25,-300,22565.308,-26112.208,-44995.111,918.83225,219.71726,290.05842,7.70E-05,0.15317303,692.16408,1147.4521
1026,24.795554,3.618,25,-150,23218.048,-27007.732,-45162.86,923.35219,256.37725,290.07609,6.57E-05,0.1498912,666.35689,1198.2795
1034,24.850994,30.612,25,0,23967.655,-27917.111,-45345.534,903.20203,121.80963,290.06659,0.000137401,0.14921243,776.7227,1027.8531
1005,24.665057,1.617,15,200,14996.922,-28260.668,-45589.839,935.65775,283.0815,290.08177,5.95E-05,0.15330224,645.97244,1228.7548
1010,24.698564,1.616,15,290,15481.009,-28928.333,-45726.464,930.83887,258.83743,290.09441,6.50E-05,0.15250922,667.61818,1203.3212
1015,24.732071,1.617,25,-400,22259.866,-25613.238,-44898.532,929.16354,258.06514,290.09518,6.53E-05,0.15373528,673.59519,1203.3846
1032,24.834151,13.607,25,0,23963.009,-27918.139,-45349.687,913.37405,191.46582,290.11216,8.74E-05,0.1495182,719.2572,1117.5711
1031,24.829061,5.619,25,0,23973.164,-27925.746,-45347.466,920.66637,252.88362,290.10416,6.65E-05,0.15274685,672.76227,1196.3993
1036,24.867004,3.62,25,150,24554.447,-28725.595,-45506.047,925.34081,255.02236,290.10785,6.60E-05,0.15287686,671.85069,1196.2099
1035,24.863026,1.618,25,150,24524.967,-28710.588,-45501.607,923.31942,251.32176,290.08193,6.70E-05,0.15281587,666.23016,1184.2446
1033,24.84146,21.615,25,0,23971.849,-27918.263,-45349.358,907.2699,153.83795,290.14416,0.00010853,0.14724004,751.02358,1068.1279
1038,24.877742,16.621,25,150,24632.031,-28717.742,-45499.715,911.98193,167.44175,290.06904,9.97E-05,0.14829655,741.67575,1087.0818
1025,24.791576,1.614,25,-150,23290.822,-27048.723,-45183.541,925.92944,279.29215,290.17896,6.03E-05,0.15317866,644.17364,1218.8668
1040,24.896534,1.618,25,300,25232.061,-29610.059,-45677.003,922.83756,247.58958,290.0707,6.79E-05,0.15226351,682.37485,1194.6757
1041,24.900513,3.615,25,300,25493.758,-29636.044,-45679.223,925.00069,269.25371,290.11707,6.24E-05,0.15160913,661.15238,1218.6456
1029,24.814437,25.617,25,-150,23272.608,-27078.244,-45184.898,906.4064,137.61214,290.08224,0.000121649,0.14888406,764.61655,1047.4744
1028,24.806291,16.618,25,-150,23191.776,-27067.348,-45177.99,913.39481,175.50635,290.08049,9.55E-05,0.14984255,737.22064,1100.3652
1042,24.905046,8.614,25,300,25292.583,-29602.371,-45665.696,919.64712,217.87564,290.00437,7.70E-05,0.15106516,699.84825,1150.8689
1039,24.885888,25.619,25,150,24580.226,-28730.159,-45505.43,906.50262,130.82803,290.10962,0.000127618,0.14755013,775.00183,1045.3921
1021,24.764271,3.619,25,-300,22707.648,-26219.354,-45018.958,928.229,247.51366,290.15017,6.77E-05,0.1504271,672.38569,1182.4729
1024,24.782317,20.623,25,-300,22655.185,-26143.456,-45000.456,908.28845,142.32099,290.11852,0.000117536,0.14892456,765.74218,1059.5912
1045,24.927816,1.618,25,400,25599.053,-30062.2,-45767.127,923.63133,240.78655,290.1347,7.00E-05,0.15366771,683.03372,1178.0673
1048,24.941695,10.613,25,400,25738.515,-30282.329,-45797.511,915.54297,182.88641,290.0761,9.18E-05,0.15114492,731.68974,1109.0072
1044,24.918558,20.625,25,300,25289.787,-29580.374,-45660.393,909.60574,133.91764,290.10451,0.000124996,0.14959364,776.55163,1052.6403
1023,24.774727,14.618,25,-300,22533.691,-26167.508,-45009.09,908.86536,188.13444,290.0975,8.92E-05,0.15105431,716.01367,1104.6328
1027,24.800089,9.623,25,-150,23291.726,-27017.558,-45170.713,915.95779,212.31602,290.12139,7.90E-05,0.15063885,702.18561,1142.4305
1030,24.825082,1.617,25,0,23968.189,-27918.674,-45346.726,925.51414,276.72408,290.08228,6.06E-05,0.15128177,640.95804,1213.0218
1037,24.871539,9.625,25,150,24647.695,-28787.432,-45530.716,917.11339,203.198,290.10273,8.25E-05,0.14893772,708.43751,1129.0978
1050,24.956038,1.615,40,-550,36094.377,-25815.277,-44673.509,921.34129,245.06202,290.10718,6.85E-05,0.15109803,671.36716,1176.6631
1056,24.991299,3.618,40,-400,37007.499,-26756.314,-44848.988,922.3186,239.86273,290.08733,6.99E-05,0.15089844,682.0578,1177.6998
1052,24.96455,8.613,40,-550,36239.431,-26022.455,-44710.924,916.04518,191.6636,290.07874,8.75E-05,0.15086174,718.83765,1114.2028
1059,25.010182,25.617,40,-400,36679.895,-26590.128,-44823.332,899.79356,128.12339,290.09019,0.000130669,0.14922767,769.17747,1032.5599
1051,24.960016,3.618,40,-550,36376.056,-25913.294,-44689.092,922.69272,242.32769,290.09404,6.95E-05,0.15357702,681.75502,1181.7197
1057,24.995834,9.622,40,-400,36544.093,-26590.251,-44825.429,913.73286,195.7773,290.0929,8.59E-05,0.15232773,715.93466,1118.1866
1060,25.020827,1.618,40,-200,37720.844,-27815.352,-45062.704,918.26162,258.70798,290.08448,6.50E-05,0.15156067,664.97078,1201.6858
1064,25.043689,25.618,40,-200,37786.504,-27826.7,-45059.579,901.86915,135.37584,290.07855,0.000123566,0.14912224,765.24759,1044.7524
1063,25.035543,16.621,40,-200,37689.802,-27803.675,-45062.992,908.32867,168.54604,290.08561,9.94E-05,0.14958511,731.1825,1077.9993
1046,24.931795,3.619,25,400,25741.722,-30109.03,-45773.747,924.34025,265.8599,290.0779,6.31E-05,0.15039871,662.55046,1215.9142
1058,25.002036,16.622,40,-400,37014.777,-26743.98,-44847.755,907.90233,157.79494,290.09589,0.000106314,0.15056589,749.3346,1072.0593
1061,25.024806,3.618,40,-200,37827.701,-27870.076,-45070.187,921.22196,251.42856,290.08645,6.69E-05,0.15278443,666.88132,1189.2904
1043,24.910969,14.617,25,300,25552.018,-29726.332,-45691.722,914.39895,180.72814,290.09701,9.28E-05,0.1510395,726.86361,1099.9041
1047,24.93633,6.609,25,400,25637.907,-30295.198,-45814.944,920.76514,238.39172,290.06813,7.04E-05,0.15094473,681.12802,1171.4982
1067,25.063403,13.606,40,0,38575.295,-28919.986,-45276.05,910.93227,186.9869,290.07874,8.96E-05,0.14972714,714.83999,1099.7257
1068,25.070712,21.615,40,0,38576.487,-28913.161,-45275.721,902.67002,135.32409,290.06427,0.000123286,0.14767795,759.66499,1038.6077
1072,25.100791,9.624,40,200,39560.121,-30072.89,-45497.783,912.93454,204.88241,290.07601,8.20E-05,0.1512871,702.50588,1124.6961
1071,25.096257,3.618,40,200,39408.736,-30051.017,-45498.235,918.55166,212.40135,290.05549,7.92E-05,0.15268739,708.3538,1145.929
1073,25.106994,16.62,40,200,39473.163,-30033.378,-45484.749,908.74245,167.89091,290.05939,9.99E-05,0.1506703,735.05358,1081.3808
1053,24.970472,14.617,40,-550,36344.11,-25849.279,-44669.973,908.55463,157.32412,290.09321,0.000106413,0.14955357,752.94762,1078.8403
1049,24.948172,15.612,25,400,25701.676,-30053.607,-45761.864,909.56125,154.40759,290.11306,0.000108275,0.14874101,750.63294,1070.9832
1055,24.987321,1.615,40,-400,36726.355,-26552.549,-44815.603,921.78576,247.33415,290.07404,6.79E-05,0.15134919,678.45276,1189.7291
1054,24.978063,20.622,40,-550,36398.751,-25842.166,-44670.796,906.89964,140.65062,290.09771,0.000118843,0.14864598,760.22276,1051.6459
1065,25.054335,1.615,40,0,38571.594,-28909.625,-45275.392,917.82115,234.01476,290.06544,7.18E-05,0.15168495,688.15272,1173.6453
1082,25.167806,8.613,40,550,41409.268,-31971.577,-45869.298,918.47538,186.46574,290.12402,9.02E-05,0.15225044,732.7312,1117.188
1079,25.148647,25.62,40,400,40328.971,-31089.086,-45691.27,903.07546,123.74393,290.05189,0.000135329,0.1488914,772.49237,1027.6996
1081,25.163272,3.617,40,550,41024.514,-32107.873,-45899.682,923.93496,235.16785,290.11414,7.16E-05,0.15353538,695.61625,1180.0403
1080,25.159294,1.615,40,550,41378.637,-32482.8,-45969.454,922.7399,227.99225,290.08288,7.36E-05,0.15130653,692.77397,1164.9533
1062,25.02934,9.627,40,-200,37637.709,-27836.691,-45067.72,915.95937,206.60937,290.08947,8.12E-05,0.1510806,712.94836,1139.6173
1078,25.140501,16.621,40,400,40135.854,-31113.673,-45702.083,907.99772,160.32745,290.04082,0.000104574,0.15065068,741.71545,1071.6785
1083,25.173728,14.618,40,550,41225.031,-32032.098,-45876.329,919.61498,153.1508,290.10195,0.000109444,0.14978838,766.10469,1080.8448
1070,25.092279,1.618,40,200,39523.447,-30006.16,-45484.297,922.11443,257.69551,290.08111,6.54E-05,0.15347165,661.63475,1189.3147
1074,25.11514,25.618,40,200,39524.269,-30086.581,-45502.018,902.99862,132.54957,290.02951,0.000126243,0.14900589,768.72472,1042.0935
1084,25.181318,20.624,40,550,41142.39,-31942.92,-45854.579,919.47772,139.36066,290.01288,0.000121286,0.1531151,779.97271,1067.6233
1066,25.058313,5.62,40,0,38571.471,-28914.189,-45278.434,915.45034,206.61965,290.05307,8.11E-05,0.15078944,703.80556,1131.3864
1077,25.134299,9.625,40,400,40455.277,-31107.465,-45691.846,908.86605,176.81513,290.0174,9.46E-05,0.14890334,727.25492,1092.9673
1085,25.190576,1.616,65,-810,59257.962,-25985.493,-44252.327,936.86226,249.67845,289.94237,6.75E-05,0.15369342,681.94129,1196.291
1069,25.080246,30.613,40,0,38578.132,-28918.342,-45274.611,904.27714,107.97664,290.0636,0.000155395,0.15060506,792.40495,1014.8577
1093,25.238798,16.621,65,-600,60080.428,-27353.467,-44530.306,896.63623,160.2045,290.03509,0.000104762,0.15038144,729.95735,1059.5679
1086,25.194554,3.619,65,-810,59013.039,-26019.001,-44274.118,934.267,247.97573,290.03915,6.84E-05,0.15782496,697.52299,1209.8911
1088,25.205292,16.621,65,-810,59933.154,-26306.888,-44315.11,909.39957,151.15552,290.09357,0.000110699,0.14953072,753.4015,1066.8914
1076,25.129764,3.619,40,400,40282.923,-31126.419,-45697.232,915.52649,213.40454,290.02131,7.89E-05,0.15375617,705.25856,1146.6101
1089,25.213438,25.618,65,-810,59832.38,-26112.62,-44272.515,901.27107,114.81849,290.00597,0.00014665,0.15356108,784.2138,1021.0993
1094,25.246945,25.618,65,-600,60598.108,-27360.868,-44525.331,886.11188,122.06952,290.07233,0.000137066,0.14907032,762.30928,1013.6907
1075,25.125786,1.617,40,400,40452.604,-31128.927,-45698.835,915.76845,219.11898,290.03783,7.64E-05,0.14924611,692.27589,1145.7645
1092,25.232596,9.623,65,-600,60333.573,-27158.131,-44485.943,903.33839,199.3896,290.04964,8.42E-05,0.1508114,704.1929,1116.0091
1095,25.257591,1.616,65,-300,61629.398,-28880.639,-44824.689,907.00655,264.37107,290.076,6.35E-05,0.15193395,636.34739,1181.0971
1096,25.261568,3.619,65,-300,61452.356,-28922.618,-44835.256,902.84087,234.72213,290.0433,7.16E-05,0.15203243,662.40878,1145.9044
1108,25.343757,16.62,65,300,63996.601,-32189.938,-45470.359,893.79963,158.05828,290.0517,0.00010589,0.14920879,731.19131,1055.7077
1087,25.199089,9.624,65,-810,59104.849,-26076.439,-44286.494,928.74955,193.33508,290.08727,8.71E-05,0.15258315,731.6033,1129.3765
1102,25.300166,13.607,65,0,62807.881,-30567.132,-45152.91,898.17982,179.47333,290.06733,9.34E-05,0.14999107,715.35514,1085.5136
1103,25.307475,21.615,65,0,62805.373,-30570.092,-45155.665,894.46751,146.84496,290.05787,0.000114049,0.14971614,743.96586,1046.1958
1104,25.317008,30.613,65,0,62806.318,-30568.489,-45151.8,885.5876,114.8863,290.08265,0.000145486,0.14877135,766.36936,1003.5397
1105,25.329041,1.618,65,300,64135.447,-32493.284,-45540.666,905.4004,238.66376,290.052,7.05E-05,0.15283863,671.34598,1165.5732
1107,25.337554,9.624,65,300,64304.307,-32319.039,-45491.903,900.34508,192.23332,290.07254,8.72E-05,0.15053651,710.4626,1107.4667
1090,25.224083,1.616,65,-600,60501.94,-27210.717,-44491.946,915.2341,252.04502,290.04677,6.67E-05,0.15237604,658.19261,1177.8175
1111,25.366527,3.618,65,600,65808.916,-33919.027,-45801.335,903.08042,247.97721,290.03953,6.79E-05,0.15363578,660.48477,1173.4748
1097,25.266103,9.626,65,-300,61590.01,-28986.223,-44842.862,899.44765,202.77277,290.05605,8.29E-05,0.15213766,698.03211,1116.0285
1091,25.228061,3.619,65,-600,60063.118,-27304.993,-44534.13,911.30004,224.94185,290.04905,7.46E-05,0.15194732,682.38058,1147.4376
1121,25.433541,3.618,90,-1070,82315.858,-26027.06,-43830.076,898.69637,216.97196,290.04258,7.74E-05,0.15148675,675.07786,1121.7403
1101,25.295076,5.622,65,0,62802.001,-30566.721,-45154.925,902.9533,224.13635,290.07207,7.48E-05,0.15079657,682.63668,1146.6057
1117,25.404569,9.624,65,810,66203.416,-35114.157,-46039.35,897.44075,198.5621,290.07786,8.42E-05,0.14894109,686.79747,1093.4955
1118,25.410771,16.621,65,810,66495.128,-35208.803,-46056.618,891.6774,148.13383,290.00759,0.000112696,0.14698403,741.42349,1048.2028
1116,25.400034,3.62,65,810,67046.277,-35019.14,-46008.801,902.84225,211.91291,290.02581,7.93E-05,0.15156287,688.93267,1126.8653
1123,25.444279,16.618,90,-1070,81058.429,-25801.545,-43803.557,889.03256,150.71403,290.04371,0.000111184,0.14997421,735.7778,1045.8182
1114,25.38541,25.618,65,600,65199.918,-33879.064,-45803.555,885.91578,114.14771,290.03839,0.000146548,0.1492097,768.39565,1004.3821
1120,25.429563,1.617,90,-1070,82617.233,-26308.204,-43881.799,902.67782,262.37072,290.04409,6.43E-05,0.15412488,637.95811,1176.7389
1098,25.272306,16.619,65,-300,61430.935,-28905.555,-44829.582,896.94627,168.71428,290.05989,9.94E-05,0.1506051,730.84639,1078.8203
1124,25.452425,25.618,90,-1070,81646.624,-26164.713,-43871.397,885.46268,112.97438,290.02121,0.000148056,0.1486487,768.84769,1001.425
1099,25.280452,25.618,65,-300,61405.444,-28880.064,-44825.059,892.01918,130.58667,290.08461,0.000127982,0.1485269,755.72646,1025.718
1100,25.291097,1.616,65,0,62802.659,-30563.679,-45153.116,910.29894,245.11191,290.0633,6.87E-05,0.15347407,672.36706,1179.7946
1110,25.362548,1.617,65,600,65305.338,-33877.625,-45802.527,905.87198,240.71101,290.07818,7.00E-05,0.15145129,668.00897,1164.5971
1106,25.33302,3.616,65,300,64203.863,-32286.312,-45489.478,905.91682,242.48054,290.06906,6.94E-05,0.15240651,667.65279,1169.9836
1112,25.371061,9.625,65,600,65425.188,-34048.827,-45831.349,895.69699,181.96932,290.05107,9.22E-05,0.15044042,711.51398,1085.9507
1125,25.46307,1.618,90,-700,83778.863,-28231.682,-44266.265,901.12278,246.66671,290.03506,6.83E-05,0.15431666,654.27292,1165.3735
1129,25.485931,25.621,90,-700,83763.321,-28746.605,-44375.467,888.78604,130.05137,290.02874,0.000128728,0.14926488,753.5659,1020.5755
1119,25.418917,25.619,65,810,66511.122,-35138.168,-46041.734,884.28811,103.26654,290.02686,0.000161963,0.14847136,781.93402,994.51042
1132,25.50509,9.624,90,-300,85729.743,-30508.174,-44706.771,895.55063,204.60966,290.02347,8.18E-05,0.14835688,686.5855,1105.8589
1128,25.477784,16.625,90,-700,84070.329,-28791.626,-44378.098,893.7897,167.47267,290.02241,9.99E-05,0.14902801,716.13223,1059.6759
1130,25.496576,1.622,90,-300,85542.34,-30671.276,-44743.569,904.35846,250.76456,290.02844,6.72E-05,0.15396404,648.57325,1165.2247
1109,25.351903,25.618,65,300,63924.115,-32244.704,-45490.958,889.24596,125.06797,290.0511,0.000133773,0.1492337,764.53244,1022.1342
1126,25.467048,3.621,90,-700,84399.375,-28747.633,-44360.131,902.38971,222.45512,290.02458,7.54E-05,0.15073919,671.94692,1130.3258
1122,25.438076,9.626,90,-1070,83393.777,-26618.046,-43930.233,892.15526,202.77387,290.0361,8.27E-05,0.15038073,691.76489,1111.6998
1113,25.377264,16.619,65,600,65653.829,-34061.326,-45846.479,889.83936,144.15043,290.0868,0.000115869,0.14800714,745.20217,1043.0807
1115,25.396055,1.618,65,810,65630.97,-34796.009,-45991.738,906.37074,260.26041,290.04858,6.48E-05,0.15458363,644.49056,1183.4993
1143,25.582744,16.621,90,300,88320.463,-33850.242,-45358.814,886.91047,166.41082,290.00288,0.000100643,0.15088179,719.21089,1060.6679
1139,25.555996,30.61,90,0,86889.155,-32175.918,-45035.774,882.53863,105.11392,290.01062,0.000159219,0.14935817,776.60235,994.29664
1137,25.539153,13.609,90,0,86889.731,-32179.495,-45032.854,891.4722,181.12984,290.04273,9.25E-05,0.14966031,708.8739,1082.2978
1140,25.568029,1.615,90,300,87904.293,-33808.592,-45356.265,899.91385,249.18279,290.0141,6.74E-05,0.15150944,656.54699,1173.5742
1134,25.519438,25.621,90,-300,85756.345,-30618.814,-44728.069,885.18278,132.01569,290.0261,0.000126831,0.14950914,751.08284,1023.8869
1135,25.530084,1.617,90,0,86885.66,-32174.027,-45034.91,900.68768,216.79165,290.0283,7.76E-05,0.15247585,685.49566,1133.2215
1142,25.576541,9.625,90,300,87927.524,-33856.286,-45368.558,892.27487,196.23729,290.0035,8.56E-05,0.15141834,698.43207,1106.0528
1131,25.500556,3.617,90,-300,85750.959,-30568.53,-44717.79,900.4842,220.54802,290.01498,7.62E-05,0.1515435,682.23664,1137.329
1141,25.572007,3.619,90,300,88230.503,-33833.713,-45355.155,894.37591,202.13559,290.02096,8.31E-05,0.15225981,686.13208,1102.5649
1146,25.605514,3.619,90,700,89695.527,-36114.319,-45808.078,893.97193,207.21542,290.00239,8.11E-05,0.15239026,687.74612,1118.7892
1152,25.643556,9.623,90,1070,91718.281,-38426.131,-46251.051,889.86826,176.14694,290.01469,9.53E-05,0.15137452,710.23661,1072.6725
1144,25.59089,25.619,90,300,88123.479,-33771.548,-45344.506,880.68271,118.03118,290.00703,0.000142129,0.15109794,759.5509,1002.8127
1133,25.511292,16.622,90,-300,85628.106,-30451.024,-44696.986,890.46331,171.48363,290.02458,9.80E-05,0.15242786,715.06535,1068.5609
1127,25.471582,9.627,90,-700,84408.831,-28742.453,-44357.212,895.36757,189.8496,290.01535,8.84E-05,0.15092315,701.57181,1094.1959
1153,25.649757,16.625,90,1070,90712.517,-37662.462,-46129.72,883.99131,142.6956,290.01289,0.000117451,0.15044247,742.37037,1036.8114
1155,25.66855,1.617,120,-1380,106008.05,-26185.806,-43344.796,898.09174,239.08366,290.01918,7.04E-05,0.15272955,658.38956,1149.7215
1159,25.691412,25.618,120,-1380,106430.97,-26419.462,-43370.575,878.36467,113.27657,290.00165,0.000147866,0.14928405,762.06261,995.75557
1136,25.534062,5.624,90,0,86890.142,-32168.682,-45033.553,895.56553,199.04446,290.02872,8.46E-05,0.15342777,697.87381,1107.9949
1156,25.672528,3.619,120,-1380,107059.75,-26341.015,-43372.59,897.75162,242.43498,290.01432,6.95E-05,0.1534035,657.07575,1155.7727
1157,25.677063,9.624,120,-1380,106483.39,-26379.375,-43391.133,890.85357,186.02889,289.99426,9.01E-05,0.15024323,706.1318,1090.545
1145,25.601536,1.616,90,700,89466.801,-35919.639,-45772.225,893.21596,211.88079,290.01695,7.93E-05,0.15197112,684.52462,1123.4047
1138,25.546463,21.615,90,0,86889.402,-32175.713,-45033.553,883.99041,146.98659,290.0359,0.000113622,0.14805924,729.42272,1033.0823
1165,25.735565,1.614,120,-500,107374.18,-31233.071,-44325.718,895.83322,262.06986,290.0182,6.43E-05,0.1530929,628.51943,1167.1775
1147,25.610049,9.623,90,700,89298.845,-36053.263,-45801.828,890.93509,194.37353,290.05089,8.63E-05,0.15101299,696.38834,1100.0258
1148,25.616251,16.622,90,700,90074.734,-36168.919,-45812.683,884.61519,161.23195,290.00566,0.000104099,0.15126035,724.56627,1058.4337
1149,25.624398,25.619,90,700,90390.418,-36100.216,-45794.962,880.13112,125.34903,290.03395,0.000133145,0.14733538,752.70674,1012.6872
1166,25.739543,3.619,120,-500,107374.18,-31448.678,-44365.517,890.53787,220.52191,290.00288,7.61E-05,0.15131177,666.3466,1124.8251
1150,25.635043,1.616,90,1070,91507.071,-38263.275,-46226.012,896.86867,228.84747,290.02465,7.34E-05,0.15200413,662.24232,1134.2728
1164,25.724919,25.618,120,-1000,107374.18,-28683.33,-43820.661,879.6414,121.24898,289.99429,0.000138051,0.14956261,753.53821,1004.6638
1163,25.716773,16.622,120,-1000,107374.18,-28706.025,-43825.102,884.02731,157.73249,290.01269,0.000106419,0.15119784,725.00919,1052.5868
1169,25.758426,25.619,120,-500,107374.18,-31343.382,-44343.274,874.20486,124.32072,290.0018,0.000134615,0.14908549,745.3961,1001.8261
1167,25.744078,9.624,120,-500,107374.18,-31405.014,-44365.27,886.22134,200.83888,290.00447,8.36E-05,0.15128468,687.99926,1102.8189
1168,25.75028,16.621,120,-500,107374.18,-31307.695,-44345.206,880.63588,162.17082,290.01114,0.000103247,0.14937971,712.05191,1046.5643
1171,25.773051,5.621,120,0,107374.18,-34099.768,-44880.4,889.79763,218.54719,290.01058,7.67E-05,0.15102218,665.30409,1116.9686
1151,25.639021,3.618,90,1070,90542.011,-38192.352,-46229.013,894.99076,212.01331,290.01737,7.93E-05,0.15168224,678.32527,1114.8363
1162,25.710571,9.624,120,-1000,107374.18,-28460.199,-43794.306,890.61022,193.93095,289.99752,8.66E-05,0.1517806,693.36683,1093.5524
1154,25.657905,25.618,90,1070,91928.464,-38530.769,-46291.631,878.28204,115.04718,290.07257,0.000147809,0.15172444,756.3824,996.27417
1158,25.683266,16.621,120,-1380,107234.9,-26886.692,-43447.83,885.70575,149.99773,289.92222,0.000112079,0.15215479,730.53187,1039.0641
1173,25.78545,21.615,120,0,107374.18,-34102.687,-44882.661,878.63402,145.55129,290.03246,0.000115236,0.15096283,737.86266,1040.4404
1161,25.706036,3.618,120,-1000,107374.18,-28458.39,-43783.452,898.09512,247.92388,290.00653,6.79E-05,0.15300883,653.70924,1165.8867
1177,25.815529,9.623,120,500,107374.18,-37065.801,-45452.269,882.53407,181.07186,290.00497,9.25E-05,0.15008799,702.41556,1075.8168
1160,25.702057,1.617,120,-1000,107327.99,-28635.678,-43822.594,898.09863,249.50303,290.02055,6.75E-05,0.15356446,656.55446,1172.8294
1174,25.794983,30.612,120,0,107374.18,-34112.02,-44883.401,874.17678,120.84803,290.00023,0.000138821,0.15100132,752.94683,1003.3966
1172,25.778141,13.608,120,0,107374.18,-34099.234,-44881.14,881.84874,169.99618,290.00912,9.87E-05,0.15106123,707.54653,1058.9585
1182,25.849036,9.625,120,1000,107374.18,-39763.354,-45965.754,884.0547,182.12649,290.00858,9.20E-05,0.15020547,703.60318,1079.8817
1179,25.829877,25.619,120,500,107374.18,-36883.538,-45426.777,875.94013,103.81231,290.00069,0.000161318,0.14965361,768.0599,982.12191
1170,25.769072,1.617,120,0,107374.18,-34092.614,-44881.346,892.23003,243.08716,290.00357,6.93E-05,0.1530364,651.17953,1153.1134
1178,25.821731,16.62,120,500,107374.18,-36822.195,-45414.484,879.12119,128.35779,290.01697,0.000130339,0.14909082,750.92989,1015.4237
1181,25.844501,3.618,120,1000,107374.18,-39906.352,-46007.239,890.78059,241.18723,289.9989,6.98E-05,0.15305497,654.77238,1153.6923
1185,25.87403,1.616,120,1380,107374.18,-41572.579,-46330.033,893.75307,256.75265,289.99825,6.55E-05,0.15304658,630.65657,1160.2929
1176,25.810994,3.619,120,500,107374.18,-36893.447,-45416.005,890.55518,238.9947,290.01276,7.02E-05,0.15119909,644.45994,1137.4896
1191,25.911516,3.618,40,-550,35857.473,-25862.518,-44684.651,892.05111,221.24571,290.00483,7.58E-05,0.15076748,671.5739,1127.1332
1196,25.942799,3.619,40,-400,36563.088,-26694.149,-44844.794,890.41999,229.35269,289.9927,7.30E-05,0.14999853,655.359,1128.7218
1192,25.91605,8.613,40,-550,36272.57,-25862.271,-44675.318,886.04587,205.43133,290.00059,8.16E-05,0.15018059,681.0596,1105.8798
1193,25.921973,14.616,40,-550,35546.809,-25618.706,-44636.917,879.9471,151.86832,289.99102,0.000110392,0.15027031,726.25346,1038.6354
1189,25.896892,25.618,120,1380,107374.18,-41669.282,-46378.877,875.20996,104.87164,290.00869,0.000159654,0.14971296,766.41728,982.71403
1184,25.863384,25.619,120,1000,107374.18,-39439.286,-45928.956,877.60084,109.27192,290.0012,0.000152777,0.14842067,765.7208,990.05698
1186,25.878008,3.619,120,1380,107374.18,-41911.531,-46383.112,891.2201,239.42906,289.99675,7.02E-05,0.15229804,649.5438,1142.5976
1194,25.929562,20.625,40,-550,36023.989,-25871.398,-44680.828,874.48703,117.84716,289.98804,0.000141358,0.14635905,752.69951,996.3106
1195,25.93882,1.616,40,-400,36923.501,-26773.459,-44853.387,894.80425,259.89179,290.00861,6.49E-05,0.15392215,639.91666,1176.1439
1183,25.855238,16.621,120,1000,107374.18,-39211.962,-45895.406,878.03945,139.8057,290.00941,0.000120241,0.15208697,733.93346,1022.1878
1175,25.807016,1.616,120,500,107374.18,-36861.706,-45411.482,890.37895,231.76069,290.00915,7.26E-05,0.15287442,657.75085,1138.4613
1180,25.840523,1.617,120,1000,107374.18,-39693.87,-45962.547,894.10208,257.20261,290.0063,6.56E-05,0.15443295,643.66126,1175.5812
1203,25.987043,16.621,40,-200,37429.215,-27802.236,-45061.758,878.54387,170.21362,289.99902,9.86E-05,0.14991459,711.41305,1062.8597
1207,26.014904,13.607,40,0,38417.125,-28891.782,-45270.992,880.57601,172.70649,290.02232,9.70E-05,0.15012756,704.34752,1060.2484
1206,26.009813,5.62,40,0,38407.422,-28894.906,-45269.389,883.56546,190.91138,290.0045,8.78E-05,0.15056028,686.68552,1081.9912
1201,25.976306,3.619,40,-200,37457.42,-27817.531,-45060.319,888.24803,213.1141,290.00801,7.89E-05,0.15223048,670.98173,1111.2304
1190,25.907538,1.617,40,-550,36237.129,-25849.032,-44670.755,894.58443,263.34045,289.99786,6.38E-05,0.15226362,636.02209,1181.7759
1188,25.888746,16.619,120,1380,107374.18,-42347.596,-46486.105,879.21106,142.40124,289.99696,0.000117823,0.15088997,738.73739,1034.1616
1205,26.005835,1.615,40,0,38409.149,-28891.617,-45269.553,890.81266,246.21047,290.01161,6.82E-05,0.15106692,639.34232,1147.8698
1210,26.043779,1.618,40,200,39164.39,-29992.263,-45488.45,887.10284,249.84784,290.00352,6.72E-05,0.15212953,636.83092,1156.2196
1211,26.047757,3.617,40,200,39367.909,-30056.156,-45496.097,887.42765,226.88163,290.00009,7.41E-05,0.1515374,656.33343,1124.9595
1199,25.961683,25.617,40,-400,36661.394,-26499.963,-44801.788,876.731,114.07851,289.9983,0.000146707,0.14913933,762.15015,998.93066
1214,26.06664,25.618,40,200,39307.47,-30069.066,-45497.495,873.89737,115.16402,290.00683,0.000145331,0.14914849,757.04063,995.31291
1187,25.882543,9.627,120,1380,107374.18,-41391.961,-46284.765,885.5716,187.68118,290.00244,8.96E-05,0.15247269,701.4429,1089.6581
1204,25.995189,25.619,40,-200,37480.897,-27715.689,-45042.804,872.51862,120.67115,290.01173,0.000138074,0.14641239,743.06138,991.89822
1208,26.022212,21.615,40,0,38424.691,-28892.522,-45271.897,873.68196,150.81171,290.01376,0.000110902,0.14909214,718.28804,1030.3584
1217,26.085798,9.627,40,400,39821.983,-30982.886,-45681.238,881.32094,200.63654,290.0051,8.36E-05,0.15106173,675.70752,1089.7369
1212,26.052291,9.626,40,200,39251.636,-29973.638,-45480.062,882.7788,204.94014,290.00848,8.19E-05,0.15115713,673.11031,1096.2533
1218,26.092001,16.621,40,400,40206.696,-31064.459,-45691.517,876.15478,151.67581,290.01383,0.000110472,0.14872142,725.12439,1038.4312
1198,25.953536,16.62,40,-400,36768.293,-26749.325,-44850.797,880.82129,163.10255,289.9997,0.000102463,0.14838591,709.83787,1047.0207
1200,25.972328,1.617,40,-200,37548.284,-27787.476,-45053.659,893.31763,247.18006,290.00264,6.79E-05,0.15101325,649.00925,1159.3847
1202,25.980841,9.623,40,-200,37632.529,-27769.838,-45049.547,885.55304,204.91934,289.99973,8.17E-05,0.14954002,674.0697,1097.4657
1197,25.947333,9.624,40,-400,36702.467,-26734.03,-44848.783,886.86136,204.31779,290.01053,8.20E-05,0.14981782,684.15506,1106.7237
1221,26.114771,3.619,40,550,40712.204,-31888.484,-45853.386,885.61422,219.11124,290.00886,7.67E-05,0.15161036,669.0214,1121.2008
1216,26.081264,3.619,40,400,40315.527,-31056.852,-45687.117,889.34398,213.87326,290.00347,7.84E-05,0.15083009,675.69214,1119.7523
1215,26.077286,1.614,40,400,40094.616,-31120.251,-45706.483,889.87495,254.88156,290.01026,6.59E-05,0.15201997,632.41044,1161.6704
1228,26.156791,16.622,65,-810,59070.847,-26162.616,-44301.789,873.50731,159.76555,289.99639,0.000104574,0.14801043,709.53379,1038.85
1226,26.146053,3.62,65,-810,59487.055,-26192.876,-44300.432,887.37357,227.80423,290.01152,7.38E-05,0.15208867,660.10769,1131.5186
1222,26.119306,8.613,40,550,40365.687,-31851.522,-45854.702,879.85226,180.79669,290.01112,9.26E-05,0.1494775,692.71593,1064.6679
1229,26.164938,25.619,65,-810,59127.503,-25975.214,-44262.483,868.75714,119.15435,290.0091,0.000139995,0.14730858,743.30279,989.11136
1209,26.031746,30.614,40,0,38429.707,-28895.03,-45268.484,870.70492,102.02086,290.00548,0.000163768,0.14830076,764.89969,975.71647
1227,26.150589,9.623,65,-810,59765.157,-25906.593,-44237.855,880.94979,185.38448,290.00016,9.02E-05,0.14900799,690.77351,1072.1356
1220,26.110793,1.615,40,550,40669.815,-31949.869,-45869.75,887.47579,226.83296,290.01584,7.40E-05,0.15105136,660.39796,1126.2687
1213,26.058494,16.62,40,200,39249.786,-30003.159,-45488.738,878.01221,154.68524,290.00972,0.000107971,0.14810256,718.42305,1037.7386
1232,26.184096,9.624,65,-600,60261.827,-27122.237,-44483.106,882.08401,189.00032,290.02724,8.86E-05,0.14968736,691.01566,1082.5298
1233,26.190298,16.621,65,-600,60137.166,-27461.106,-44554.728,877.88709,153.48111,290.0225,0.000109088,0.14937913,721.04625,1037.3477
1239,26.231952,25.618,65,-300,61311.044,-28868.511,-44825.717,886.97386,138.08424,290.02102,0.000121341,0.148868,748.05772,1033.9928
1236,26.213069,3.618,65,-300,61300.888,-28785.623,-44813.013,895.97303,254.5713,290.02032,6.61E-05,0.15245369,644.66928,1172.3408
1240,26.242598,1.617,65,0,62693.663,-30544.026,-45151.965,900.16782,236.76045,290.01227,7.07E-05,0.15052665,663.61521,1151.2636
1234,26.198444,25.618,65,-600,59931.18,-27152.662,-44496.18,874.26976,120.71275,290.02064,0.00013817,0.14716617,747.83432,997.55962
1241,26.246576,5.621,65,0,62697.651,-30547.027,-45152.252,896.17927,239.88484,290.02746,7.03E-05,0.15384838,654.09201,1144.9989
1224,26.132818,20.624,40,550,40671.213,-31847.205,-45847.548,872.80204,134.79727,289.99771,0.000123938,0.14818641,738.07679,1016.0949
1242,26.251667,13.605,65,0,62697.569,-30543.45,-45152.622,883.0418,188.11321,290.01498,8.90E-05,0.14937414,692.87625,1082.6288
1219,26.100148,25.619,40,400,40392.864,-31301.034,-45739.868,871.60381,118.39793,290.00234,0.000141294,0.14902013,750.09505,995.50091
1225,26.142076,1.615,65,-810,59293.403,-25815.811,-44224.698,886.008,239.89003,290.00958,6.97E-05,0.14927304,642.99917,1142.1928
1223,26.125228,14.619,40,550,40751.88,-31950.568,-45867.078,872.94523,147.93875,290.01287,0.000113268,0.15017396,722.38934,1028.1763
1252,26.322562,9.623,65,600,65067.281,-33930.457,-45817.904,868.07022,164.54837,290.01214,0.000102083,0.14953651,703.72436,1044.508
1250,26.314049,1.617,65,600,65549.726,-34102.482,-45846.356,871.10981,209.8033,290.01103,8.00E-05,0.15135745,662.69258,1094.0852
1249,26.303403,25.618,65,300,64029,-32255.476,-45483.804,860.81949,129.5267,290.02753,0.00012879,0.14708147,725.98499,992.36854
1230,26.175584,1.614,65,-600,59873.824,-26963.534,-44456.052,886.43206,242.43793,290.00158,6.94E-05,0.15317693,642.90791,1144.9305
1231,26.179561,3.619,65,-600,60127.751,-27384.18,-44538.447,886.77004,236.58089,290.02444,7.10E-05,0.15222378,653.88217,1142.431
1248,26.295257,16.622,65,300,64007.456,-32140.724,-45463.041,864.82142,174.21858,290.02034,9.60E-05,0.14907302,692.39963,1052.8327
1247,26.289054,9.623,65,300,64064.03,-32290.958,-45489.56,868.24362,170.93445,290.01568,9.80E-05,0.14979713,698.76314,1053.0247
1238,26.223806,16.62,65,-300,61502.763,-28893.508,-44829.417,886.26286,157.36177,290.00706,0.000106574,0.15112337,725.17013,1049.4056
1243,26.258975,21.614,65,0,62706.614,-30545.917,-45153.28,871.25038,132.47845,290.02563,0.000126287,0.14920506,735.62616,1007.586
1244,26.268508,30.613,65,0,62709.163,-30545.095,-45152.252,864.51752,124.73205,290.0268,0.000134077,0.14859752,737.80064,994.44178
1251,26.318026,3.621,65,600,65134.298,-33576.869,-45741.759,875.5429,233.37965,290.01123,7.19E-05,0.15154445,637.88334,1121.1571
1237,26.217603,9.625,65,-300,61574.756,-28907.858,-44829.911,891.09691,192.23154,290.02192,8.72E-05,0.15039,698.7346,1095.6896
1260,26.381063,1.616,90,-1070,82284.569,-26415.391,-43910.415,873.84653,229.85789,290.01254,7.30E-05,0.15229357,647.54009,1120.9044
1258,26.362272,16.619,65,810,65504.705,-35120.694,-46061.593,863.78701,132.66225,290.01524,0.000126136,0.14873092,728.51916,1002.0465
1261,26.385041,3.619,90,-1070,82157.769,-25894.383,-43804.75,873.84018,240.48208,290.02686,6.98E-05,0.15180756,640.56636,1139.7266
1253,26.328764,16.621,65,600,65302.172,-33775.865,-45780.695,862.52959,134.26594,290.01511,0.00012431,0.14773777,725.59134,1004.0854
1245,26.280541,1.617,65,300,63815.818,-32161.446,-45472.333,877.62567,215.35073,290.02887,7.79E-05,0.15112483,664.37688,1109.0676
1255,26.347556,1.615,65,810,66520.373,-35328.654,-46085.81,871.24086,219.34228,290.00869,7.62E-05,0.1488367,653.6296,1105.5825
1264,26.403924,25.62,90,-1070,82389.454,-26405.153,-43908.318,858.22382,107.54523,290.01179,0.000155105,0.14693628,744.08261,965.76588
1235,26.209091,1.614,65,-300,61354.626,-28767.861,-44806.434,893.86515,241.86537,290.02379,6.95E-05,0.15238893,647.0399,1146.3439
1262,26.389576,9.625,90,-1070,82157.728,-26218.985,-43872.466,866.91833,173.7625,290.0198,9.63E-05,0.14946701,694.73838,1054.6657
1259,26.370417,25.618,65,810,66151.159,-34812.867,-45985.9,858.04518,99.803458,290.00268,0.000167115,0.1472551,758.46953,964.06582
1263,26.395778,16.621,90,-1070,82597.867,-26661.258,-43957.122,860.17209,142.65971,290.02643,0.000117673,0.15129237,718.41696,1012.9568
1254,26.33691,25.619,65,600,65311.382,-33779.154,-45781.559,857.9671,128.10032,290.01826,0.000130659,0.14897262,727.17418,990.92683
1257,26.356068,9.627,65,810,66206.664,-35111.813,-46044.695,867.7581,164.07174,290.01031,0.000101909,0.14877263,702.44318,1041.0922
1246,26.28452,3.62,65,300,63999.15,-32121.235,-45458.066,875.24314,203.28543,290.0282,8.26E-05,0.15140036,677.19175,1097.2022
1266,26.418549,3.619,90,-700,83977.655,-28350.299,-44286.083,872.80252,239.13403,290.01648,7.04E-05,0.15326766,630.42792,1123.7943
1270,26.448078,1.615,90,-300,85523.18,-30457.314,-44695.177,872.68568,252.99833,290.0248,6.65E-05,0.15307505,622.24207,1142.3842
1275,26.481585,1.617,90,0,86832.868,-32182.497,-45034.17,870.09353,248.90106,290.0119,6.73E-05,0.1506635,616.29141,1131.5369
1271,26.452055,3.621,90,-300,85479.228,-30435.03,-44694.272,867.50979,220.70425,290.01025,7.59E-05,0.15004754,651.56074,1108.3787
1280,26.519529,1.616,90,300,88099.715,-33842.389,-45363.501,868.23065,245.63464,290.02179,6.83E-05,0.15175188,623.81431,1134.3877
1283,26.534244,16.621,90,300,87992.815,-33724.677,-45338.709,853.87647,139.04608,290.00645,0.000120371,0.14867715,717.25525,1005.7649
1256,26.351534,3.618,65,810,65929.178,-35189.068,-46064.759,873.43958,242.08314,290.01313,6.95E-05,0.15349428,628.9824,1129.26
1276,26.485563,5.618,90,0,86831.758,-32179.66,-45035.445,865.25541,208.86634,290.02372,8.03E-05,0.15046243,657.09872,1087.0427
1272,26.456591,9.622,90,-300,85521.947,-30458.424,-44698.137,860.97165,199.35067,290.01694,8.40E-05,0.14999315,665.01983,1077.6064
1265,26.414571,1.613,90,-700,83723.439,-28182.221,-44255.205,874.95861,256.20033,290.0172,6.56E-05,0.15257145,622.38077,1153.9122
1285,26.553036,1.618,90,700,90012.156,-35947.556,-45765.565,868.93413,251.82654,290.01834,6.67E-05,0.15148132,619.12091,1137.8387
1267,26.423083,9.624,90,-700,83832.518,-28354.41,-44287.275,864.65837,171.38609,290.01872,9.75E-05,0.14820331,687.32372,1039.9692
1282,26.528041,9.625,90,300,88114.105,-33862.576,-45365.598,858.97289,170.86223,290.01857,9.78E-05,0.14845381,682.04799,1032.6995
1284,26.542391,25.616,90,300,88086.681,-33837.989,-45358.403,851.56635,112.63995,290.01345,0.000147875,0.14628941,732.21289,964.23156
1288,26.567751,16.62,90,700,90420.227,-36154.817,-45801.047,854.90964,140.24904,290.01064,0.000119206,0.1487095,708.93704,997.95185
1291,26.590521,3.618,90,1070,91477.757,-38488.997,-46271.691,864.14637,203.90569,290.01242,8.21E-05,0.14992289,661.11694,1083.3073
1292,26.595056,9.625,90,1070,90682.667,-38132.941,-46213.307,861.81094,195.6821,290.0269,8.56E-05,0.15033403,664.47849,1066.9256
1287,26.561548,9.626,90,700,89725.705,-35983.82,-45780.942,858.94779,188.27245,290.01295,8.90E-05,0.15024564,671.22646,1059.9554
1273,26.462792,16.621,90,-300,85577.617,-30479.516,-44701.714,853.38978,137.30604,290.00378,0.000121542,0.14718635,709.22189,991.10134
1277,26.490653,13.609,90,0,86836.157,-32178.878,-45035.116,857.46234,142.4279,290.02498,0.000117666,0.15002484,712.94077,1005.4128
1268,26.429286,16.621,90,-700,83919.97,-28268.85,-44269.719,859.94199,135.52179,290.0279,0.000122908,0.14698317,726.26446,1007.9174
1274,26.470939,25.619,90,-300,85536.995,-30430.631,-44693.697,852.95455,108.68835,290.01199,0.000153619,0.14766591,742.75902,967.27128
1290,26.586543,1.617,90,1070,91149.203,-37985.749,-46173.343,867.77252,254.24864,290.01869,6.61E-05,0.15278883,615.36675,1143.8252
1269,26.437432,25.621,90,-700,83822.609,-28230.736,-44262.277,853.26266,101.92621,290.02591,0.000164125,0.1487378,743.60444,953.7794
1296,26.624028,3.62,120,-1380,106701.06,-26731.689,-43445.569,866.15933,216.78991,290.01881,7.75E-05,0.15183621,652.69229,1099.1057
1289,26.575897,25.619,90,700,90404.973,-36634.587,-45902.724,850.07118,112.08521,290.02516,0.00014916,0.14871683,737.65105,969.78329
1298,26.634766,16.621,120,-1380,106461.07,-26211.75,-43343.645,855.5867,159.72116,290.02276,0.000104755,0.14885923,688.9109,1018.0689
1278,26.497963,21.613,90,0,86834.307,-32174.726,-45035.28,855.64299,137.91601,290.02567,0.000121273,0.1490269,713.68309,999.2462
1279,26.507496,30.612,90,0,86836.61,-32175.178,-45034.252,851.2521,108.34109,290.00444,0.000153973,0.1473606,738.53675,961.90769
1304,26.676419,25.618,120,-1000,107374.18,-28219.801,-43739.459,847.95655,124.30344,290.0243,0.000134512,0.14884844,719.60449,975.71875
1303,26.668273,16.623,120,-1000,107374.18,-28723.17,-43837.929,850.61477,155.02728,290.03088,0.000107888,0.14867321,695.31844,1015.9341
1286,26.557014,3.619,90,700,89781.745,-36193.958,-45822.797,862.43944,195.34351,290.01224,8.57E-05,0.15016225,671.41052,1076.8723
1297,26.628563,9.624,120,-1380,106732.18,-26982.736,-43493.756,860.01131,199.53322,290.01816,8.43E-05,0.15268893,657.41396,1069.7174
1299,26.642912,25.62,120,-1380,106963.46,-26207.761,-43341.713,851.06359,116.97483,290.0383,0.000143299,0.15037948,735.11212,975.64545
1294,26.609405,25.619,90,1070,91230.324,-38272.279,-46230.822,850.14574,101.84639,290.0086,0.00016384,0.14767009,744.60227,954.87248
1281,26.523507,3.619,90,300,88043.058,-33824.956,-45358.526,866.06656,235.36491,290.01277,7.13E-05,0.15187638,628.31346,1117.1007
1301,26.657536,3.619,120,-1000,107374.18,-28856.136,-43858.939,862.71113,217.10831,290.01815,7.72E-05,0.15039662,640.19487,1089.0071
1306,26.691043,3.62,120,-500,107374.18,-31475.649,-44376.412,861.18244,211.79108,290.02377,7.90E-05,0.15015962,652.11735,1092.2867
1300,26.653557,1.617,120,-1000,107374.18,-28380.066,-43774.859,867.05056,228.1131,290.03239,7.35E-05,0.15057609,633.00413,1102.6322
1309,26.709926,25.619,120,-500,107374.18,-31422.94,-44363.42,847.77452,134.45905,290.02151,0.000124336,0.14890366,711.8402,989.87697
1310,26.720572,1.617,120,0,107374.18,-34098.658,-44882.045,862.13436,215.81174,290.01283,7.75E-05,0.14963524,646.35597,1095.4622
1312,26.729641,13.608,120,0,107374.18,-34099.398,-44880.441,856.25383,178.9968,290.00581,9.38E-05,0.15035149,676.80498,1046.1748
1295,26.62005,1.617,120,-1380,106966.5,-27208.58,-43549.056,865.4213,229.53053,290.01186,7.31E-05,0.15161304,632.68773,1108.1002
1308,26.701781,16.619,120,-500,107374.18,-31296.265,-44337.065,850.94179,143.48863,290.02841,0.000116585,0.14906728,701.18612,997.08661
1320,26.792024,1.615,120,1000,107374.18,-40199.214,-46062.826,861.70541,200.46054,290.01832,8.36E-05,0.15075718,661.18778,1074.0647
1311,26.72455,5.621,120,0,107374.18,-34095.821,-44883.443,858.98393,193.45456,290.02511,8.66E-05,0.15026745,666.40285,1068.0618
1313,26.73695,21.614,120,0,107374.18,-34094.629,-44882.374,851.11505,121.61502,290.01246,0.00013699,0.14653963,726.69388,978.61926
1293,26.601259,16.621,90,1070,91267.533,-38435.177,-46261.288,855.27859,147.13971,290.02361,0.000113641,0.14905587,704.61163,1008.4692
1305,26.687064,1.617,120,-500,107374.18,-31348.275,-44352.566,861.99924,220.37956,290.02798,7.62E-05,0.15131716,640.83792,1095.2429
1318,26.773232,16.619,120,500,107374.18,-36982.502,-45439.317,854.44413,173.74465,290.00554,9.63E-05,0.14948332,676.43917,1037.0356
1302,26.662071,9.622,120,-1000,107374.18,-28473.767,-43783.493,857.37274,190.57231,290.02493,8.79E-05,0.1500831,669.28078,1064.3657
1314,26.746483,30.613,120,0,107374.18,-34098,-44883.854,847.64416,100.38615,290.01518,0.000166485,0.1483908,747.35408,955.64592
1329,26.848392,25.62,120,1380,107374.18,-41611.639,-46348.822,848.46372,109.35241,289.99668,0.000152931,0.14853668,738.39914,963.65137
1316,26.762494,3.617,120,500,107374.18,-36988.998,-45445.115,858.83363,190.03297,290.01859,8.81E-05,0.15017774,663.41243,1056.3148
1322,26.800536,9.625,120,1000,107374.18,-39613.942,-45947.91,856.98283,159.68481,290.00905,0.000104822,0.1495723,698.14486,1027.8955
1317,26.767029,9.624,120,500,107374.18,-36709.868,-45392.364,860.12119,209.56897,290.01518,8.01E-05,0.1509292,655.95977,1088.6463
1323,26.806738,16.621,120,1000,107374.18,-39556.875,-45947.375,853.39895,167.53231,290.01111,1.00E-04,0.14975653,682.02388,1028.3903
1334,26.881899,25.617,65,-810,59202.785,-26102.177,-44290.441,846.55359,104.72723,290.02425,0.000159345,0.1471828,738.98499,955.17662
1325,26.82553,1.616,120,1380,107374.18,-41917.78,-46395.529,860.3784,202.24858,290.0073,8.30E-05,0.15155658,655.93776,1075.7087
1307,26.695578,9.623,120,-500,107374.18,-31264.606,-44331.803,857.09539,174.96906,290.01768,9.58E-05,0.1498898,677.22244,1037.717
1328,26.840245,16.622,120,1380,107374.18,-41571.181,-46326.702,851.1265,130.17258,290.01105,0.00012875,0.15012621,722.11468,990.95603
1326,26.829508,3.62,120,1380,107374.18,-41494.83,-46311.696,860.94399,212.51312,290.01608,7.89E-05,0.15077218,652.57089,1092.2776
1337,26.901058,9.625,65,-600,59937.553,-27066.074,-44481.79,857.15581,162.68664,290.03391,0.00010296,0.14901532,696.14366,1031.5735
1315,26.758516,1.616,120,500,107374.18,-36805.091,-45400.217,860.43854,201.62915,290.0234,8.32E-05,0.15131473,658.15453,1076.2798
1333,26.873753,16.619,65,-810,59353.184,-26255.7,-44316.385,853.92364,141.76488,290.02011,0.000118009,0.14933986,707.94428,998.8739
1336,26.896523,3.619,65,-600,59910.252,-27320.987,-44536.309,863.4024,240.62324,290.0186,6.97E-05,0.15024403,622.44136,1118.3061
1335,26.892544,1.616,65,-600,59615.663,-26678.032,-44402.973,863.1505,232.05514,290.012,7.21E-05,0.14918608,626.54568,1104.4846
1332,26.86755,9.624,65,-810,58812.603,-25841.097,-44246.448,857.75038,175.24222,290.01087,9.55E-05,0.14914383,679.98538,1043.7217
1319,26.781377,25.62,120,500,107374.18,-36984.969,-45448.609,849.65988,130.27406,290.01388,0.000128334,0.14872688,720.69828,989.05929
1321,26.796001,3.619,120,1000,107374.18,-39393.402,-45914.895,862.40806,203.82954,290.00147,8.23E-05,0.14995952,653.90531,1076.822
1340,26.926052,1.616,65,-300,61318.198,-28938.447,-44845.329,861.78963,228.25984,290.02457,7.35E-05,0.1514016,637.53827,1111.6536
1339,26.915406,25.618,65,-600,60282.508,-27458.598,-44553.248,846.92771,112.95307,290.02716,0.000147669,0.14740101,731.27362,965.61526
1341,26.930031,3.617,65,-300,61112.54,-28767.902,-44812.108,860.90219,219.18818,290.02413,7.62E-05,0.14898783,646.12979,1100.5975
1342,26.934565,9.624,65,-300,61283.085,-28833.152,-44824.401,856.27376,183.14942,290.02381,9.12E-05,0.14849523,666.55174,1045.0139
1327,26.834043,9.624,120,1380,107374.18,-41860.507,-46383.03,856.16526,157.83632,290.00911,0.000106076,0.14984746,693.47051,1019.8123
1330,26.859038,1.613,65,-810,58650.157,-25477.313,-44171.043,864.42571,223.49382,289.99859,7.50E-05,0.1505385,646.2366,1109.9553
1331,26.863015,3.62,65,-810,59007.077,-26265.773,-44330.898,864.94434,223.98978,290.00869,7.49E-05,0.15124298,643.1569,1108.0653
1345,26.959559,1.615,65,0,62495.406,-30544.396,-45160.722,861.33591,229.3721,290.03201,7.32E-05,0.15188967,626.87214,1099.4612
1354,27.020365,25.617,65,300,63681.659,-32190.35,-45480.72,848.23183,116.21148,290.0264,0.000143589,0.14700393,727.30838,966.84313
1357,27.039523,9.625,65,600,65045.284,-34024.076,-45840.559,855.70472,171.51818,290.03469,9.73E-05,0.14765822,677.35575,1031.0988
1358,27.045726,16.62,65,600,65407.838,-33806.578,-45788.507,852.63671,144.4861,290.0264,0.000115749,0.14885476,707.77663,1004.9607
1348,26.975937,21.616,65,0,62522.912,-30539.585,-45157.721,847.6225,122.02197,290.02956,0.000136409,0.14600777,719.95768,971.27465
1350,26.997503,1.615,65,300,63784.941,-32318.217,-45506.458,858.63602,209.73881,290.01866,7.99E-05,0.15045668,644.0484,1076.4567
1338,26.90726,16.62,65,-600,60148.226,-27244.801,-44513.654,850.71058,126.77966,290.02524,0.000132089,0.15011777,727.10027,988.6068
1356,27.034989,3.617,65,600,65137.999,-33922.152,-45816.506,860.79556,241.62914,290.02417,6.93E-05,0.14991433,618.41096,1120.3163
1353,27.012218,16.621,65,300,63945.331,-32190.308,-45477.143,850.64471,143.32626,290.03432,0.00011649,0.1481352,703.11959,998.52688
1362,27.07303,9.624,65,810,65823.183,-35184.258,-46070.515,853.45951,182.67276,290.01946,9.16E-05,0.14948792,673.98911,1052.9503
1346,26.963538,5.621,65,0,62504.451,-30546.328,-45161.01,860.49993,229.22651,290.02384,7.32E-05,0.15123673,625.09859,1098.5277
1343,26.940767,16.622,65,-300,61034.503,-28855.724,-44833.611,849.66892,132.37887,290.01795,0.000126027,0.14715671,717.66547,991.77897
1361,27.068496,3.618,65,810,66365.04,-35092.325,-46040.624,859.81563,208.08935,290.01458,8.04E-05,0.14923825,646.40452,1073.9692
1360,27.064518,1.616,65,810,65617.361,-34949.82,-46024.219,863.95661,243.70924,290.01827,6.90E-05,0.15186524,614.17038,1115.0417
1344,26.948914,25.619,65,-300,61056.623,-28884.71,-44839.121,845.65616,105.31461,290.02843,0.000158525,0.14791082,735.75164,954.11705
1347,26.968628,13.607,65,0,62502.765,-30543.532,-45156.816,852.23114,145.33369,290.04388,0.000115022,0.14883053,703.05418,1001.6529
1369,27.120886,25.618,90,-1070,81955.153,-26503.335,-43938.867,843.20734,106.52825,290.01861,0.000157038,0.14884458,738.39,958.39788
1363,27.079233,16.62,65,810,66005.981,-35005.367,-46026.892,851.05642,136.04015,290.01167,0.000122934,0.14891856,710.28142,990.82969
1349,26.98547,30.612,65,0,62530.189,-30539.38,-45158.543,846.31825,121.13064,290.02911,0.000138039,0.14885923,726.39271,976.94062
1367,27.106538,9.624,90,-1070,82906.479,-26474.966,-43910.456,854.28825,189.26282,290.02384,8.84E-05,0.14927189,658.71744,1048.1007
1366,27.102003,3.618,90,-1070,81988.95,-26094.407,-43850.963,858.8644,211.08818,290.01625,7.94E-05,0.15057457,650.71645,1087.8088
1368,27.11274,16.62,90,-1070,82353.807,-26105.878,-43850.099,845.95841,148.51085,290.02319,0.000112666,0.14901883,699.32456,1006.2108
1373,27.146247,16.621,90,-700,83695.81,-28296.685,-44281.355,846.49172,150.88623,290.0168,0.000110993,0.14979205,695.83098,1006.6034
1352,27.006016,9.624,65,300,63974.975,-32240.88,-45487.71,855.01511,173.69007,290.02602,9.63E-05,0.14937524,684.28135,1043.9611
1364,27.087379,25.62,65,810,65895.176,-34773.807,-45980.432,844.65547,100.10998,290.01704,0.000166533,0.1465695,741.52113,947.74149
1351,27.001482,3.618,65,300,63961.736,-32226.613,-45484.79,860.75328,228.61,290.03636,7.33E-05,0.1503793,626.91574,1096.2762
1374,27.154393,25.619,90,-700,83572.135,-28367.526,-44300.925,843.55125,120.98213,290.02209,0.000137938,0.14723359,718.98952,967.33371
1359,27.053872,25.619,65,600,65473.91,-33986.332,-45824.442,849.07325,109.81028,290.02177,0.000151805,0.14667077,734.07994,960.07157
1365,27.098024,1.617,90,-1070,81788.307,-26329.502,-43905.851,859.54904,217.78916,290.03409,7.70E-05,0.15108478,636.52234,1087.8009
1375,27.165039,1.616,90,-300,85132.297,-30453.614,-44708.663,856.41889,211.9129,290.03253,7.89E-05,0.14937098,649.82304,1087.8638
1355,27.03101,1.617,65,600,64893.61,-33862.371,-45809.722,859.35777,217.92011,290.02151,7.71E-05,0.15183059,636.85498,1085.3369
1381,27.202525,5.621,90,0,86717.581,-32178.221,-45037.788,853.69216,188.28311,290.01051,8.90E-05,0.15024098,665.62282,1052.0539
1376,27.169018,3.617,90,-300,85564.994,-30485.519,-44706.155,855.60822,206.10467,290.02211,8.12E-05,0.14963153,649.19741,1076.9339
1385,27.23649,1.616,90,300,88090.176,-33845.472,-45364.118,861.70486,246.20513,289.99957,6.83E-05,0.152074,620.93474,1129.7117
1377,27.173552,9.626,90,-300,85350.413,-30562.692,-44725.849,850.97738,206.83677,290.02449,8.09E-05,0.14994055,647.63883,1078.6844
1378,27.179755,16.62,90,-300,85541.846,-30485.19,-44705.908,846.8755,161.85618,290.01979,0.000103423,0.14970432,683.51794,1017.6639
1382,27.207616,13.606,90,0,86721.857,-32185.745,-45039.556,850.1814,177.20106,290.01523,9.46E-05,0.15050339,674.14051,1038.8595
1389,27.259352,25.618,90,300,88026.036,-33783.348,-45349.522,853.29204,122.537,290.02149,0.000136365,0.14813909,730.66422,982.74992
1380,27.198547,1.615,90,0,86712.688,-32185.169,-45037.994,856.06359,203.28303,290.02165,8.25E-05,0.15072023,646.67847,1064.1296
1386,27.240469,3.618,90,300,88024.227,-33908.131,-45379.125,857.76562,195.35062,290.00576,8.58E-05,0.15020625,658.3701,1061.5592
1371,27.13551,3.619,90,-700,84069.096,-28300.18,-44277.531,856.20113,206.23798,290.02098,8.12E-05,0.14953878,650.75361,1074.5797
1390,27.269997,1.617,90,700,89522.307,-36010.01,-45791.385,865.89681,210.40027,290.01204,7.96E-05,0.15019021,660.41875,1098.1671
1370,27.131532,1.618,90,-700,83540.435,-28417.645,-44312.89,856.00883,215.88035,290.00969,7.77E-05,0.15069834,635.47226,1080.3257
1392,27.27851,9.625,90,700,89098.901,-35922.97,-45780.202,867.17823,195.32219,290.02246,8.58E-05,0.15008746,676.0763,1079.6308
1395,27.303504,1.62,90,1070,91269.343,-37822.481,-46136.587,862.35722,211.16903,290.01144,7.95E-05,0.15138423,647.29418,1082.2513
1394,27.292859,25.62,90,700,89756.83,-35989.658,-45782.093,850.01228,118.55473,290.02131,0.000140772,0.14760307,726.27915,970.86226
1379,27.187901,25.619,90,-300,85424.503,-30528.484,-44716.598,842.59857,128.27908,290.01962,0.000130237,0.14834647,710.13123,975.74756
1372,27.140044,9.625,90,-700,83889.216,-28431.295,-44306.106,849.61291,183.67748,290.01545,9.12E-05,0.14991161,659.22128,1038.3242
1393,27.284713,16.621,90,700,89735.573,-36186.887,-45822.92,860.11367,158.34758,290.01555,0.000105824,0.15057846,705.52431,1031.91
1387,27.245003,9.624,90,300,87804.383,-33850.488,-45371.19,857.36288,199.06025,290.0103,8.41E-05,0.14965613,651.51169,1061.9833
1404,27.359874,25.617,120,-1380,106225.51,-26230.128,-43348.99,835.87488,102.18307,290.013,0.000163517,0.14846299,729.95745,939.99204
1388,27.251206,16.621,90,300,88248.594,-33768.875,-45346.192,852.4889,162.83142,290.0139,0.000102892,0.149854,685.22856,1020.2462
1399,27.326365,25.623,90,1070,91174.572,-37517.655,-46077.833,837.73445,101.99471,290.0141,0.000164185,0.15002635,737.31899,947.06485
1391,27.273976,3.619,90,700,89264.843,-36054.702,-45806.474,867.80956,197.40326,290.01837,8.49E-05,0.15001325,672.38237,1080.3045
1383,27.214924,21.616,90,0,86724.653,-32182.455,-45039.967,844.11105,120.51352,290.01375,0.000138062,0.14566013,718.70892,968.4931
1405,27.370519,1.617,120,-1000,107262.61,-28795.738,-43860.09,847.42206,193.90921,290.01184,8.63E-05,0.14912227,657.70859,1059.3621
1384,27.224457,30.614,90,0,86721.528,-32178.961,-45038.693,843.0009,100.17342,290.00185,0.000166481,0.14700449,741.73203,948.70231
1396,27.307483,3.618,90,1070,90582.222,-38153.868,-46220.955,858.30784,194.98989,290.00856,8.58E-05,0.14977915,666.69468,1070.5881
1407,27.379032,9.625,120,-1000,107374.18,-28712.11,-43852.114,844.4144,156.1763,290.01362,0.000107312,0.1503099,682.73884,1003.6652
1402,27.345524,9.625,120,-1380,106341.38,-26373.29,-43386.446,844.98869,167.58016,290.00534,9.97E-05,0.14847832,673.06816,1020.2147
1400,27.337012,1.617,120,-1380,105972.32,-26551.564,-43423.573,849.79259,199.51057,290.01284,8.41E-05,0.15094895,644.56887,1055.0372
1412,27.412539,9.625,120,-500,107374.18,-31397.695,-44366.833,839.98317,153.08055,290.01488,0.000109556,0.15050672,686.30668,1001.2691
1414,27.426888,25.618,120,-500,107374.18,-31277.927,-44339.327,830.80397,98.480831,290.01703,0.000169353,0.14722584,728.08562,930.51034
1409,27.393381,25.619,120,-1000,107374.18,-28545.184,-43802.899,835.16326,112.85041,290.01433,0.000147847,0.14746756,716.78515,949.7704
1398,27.318219,16.623,90,1070,90342.272,-37798.388,-46149.99,841.53745,140.75825,290.00041,0.000118971,0.14984049,701.30927,992.07457
1406,27.374496,3.623,120,-1000,107374.18,-29102.579,-43920.036,851.64078,209.61836,290.01308,8.01E-05,0.15097082,637.02764,1070.4875
1410,27.404026,1.617,120,-500,107374.18,-31408.262,-44364.654,848.23803,216.87234,290.01578,7.74E-05,0.15119345,626.64986,1073.7239
1417,27.446603,13.605,120,0,107374.18,-34086.036,-44882.826,830.06573,141.15713,290.01965,0.000118277,0.14748988,683.57862,973.70421
1408,27.385235,16.619,120,-1000,107374.18,-28452.593,-43785.343,839.69665,140.47166,290.00777,0.000119218,0.15039414,696.62878,986.28031
1418,27.453911,21.613,120,0,107374.18,-34093.683,-44885.95,825.22934,117.08445,290.02388,0.000142445,0.1472305,703.01046,945.02995
1416,27.441512,5.622,120,0,107374.18,-34088.832,-44885.457,838.96379,195.11617,290.01074,8.60E-05,0.15103632,649.29665,1053.9155
1421,27.479456,3.619,120,500,107374.18,-36817.877,-45417.403,834.61174,208.8895,290.01329,8.03E-05,0.15037472,628.03385,1059.1783
1411,27.408004,3.62,120,-500,107374.18,-31364.721,-44364.859,846.82784,208.02721,290.01818,8.07E-05,0.15102006,634.85444,1063.6001
1397,27.312017,9.626,90,1070,91407.367,-37926.749,-46159.488,849.61581,162.98602,290.01252,0.000102804,0.14964077,681.89532,1018.4986
1401,27.340991,3.617,120,-1380,107068.3,-26481.299,-43395.82,848.7957,213.31448,290.00036,7.87E-05,0.15147047,630.14021,1070.4052
1415,27.437534,1.617,120,0,107374.18,-34084.843,-44884.758,843.79542,216.42748,290.01599,7.76E-05,0.15122768,631.89713,1078.1837
1403,27.351728,16.62,120,-1380,106930.44,-26440.636,-43374.934,839.98758,140.40456,290.02603,0.000119335,0.15017697,699.06255,989.68493
1432,27.551004,9.626,120,1380,107374.18,-41095.604,-46239.703,835.03669,163.85095,290.02803,0.000102421,0.15092436,669.64241,1006.8323
1423,27.490192,16.625,120,500,107374.18,-36573.285,-45370.861,827.63133,138.43432,290.0145,0.000120447,0.14730909,685.89267,973.61238
1419,27.463444,30.613,120,0,107374.18,-34096.849,-44887.883,821.32315,104.5931,290.01888,0.000159592,0.1475966,711.71282,927.36799
1425,27.508984,1.62,120,1000,107374.18,-39090.796,-45862.884,837.64843,207.54908,290.01154,8.08E-05,0.15049575,635.34665,1064.0574
1435,27.575999,1.614,120,-1380,106961.81,-26555.717,-43401.823,842.85432,237.29726,290.01298,7.08E-05,0.15133355,612.97068,1105.2313
1434,27.565353,25.618,120,1380,107374.18,-42183.342,-46453.213,827.15719,96.766564,289.99787,0.000172467,0.14774903,730.31883,930.78218
1431,27.54647,3.62,120,1380,107374.18,-41473.697,-46297.84,838.83922,190.52417,290.01864,8.81E-05,0.15128234,650.57688,1045.9282
1436,27.579976,3.622,120,-1380,106634.37,-27335.049,-43575.534,841.15009,198.15512,290.01674,8.46E-05,0.1503318,639.30079,1046.881
1428,27.523699,16.626,120,1000,107374.18,-38987.597,-45828.882,829.92302,137.88554,290.01763,0.000121272,0.1484723,690.99914,975.06147
1413,27.418742,16.621,120,-500,107374.18,-31407.686,-44369.176,833.24934,122.43315,290.01533,0.000136426,0.148363,710.19188,964.02024
1439,27.598861,25.619,120,-1380,107019.7,-26631.08,-43437.757,829.23617,100.5427,290.00548,0.000166229,0.14823953,724.39201,931.83021
1443,27.624222,16.621,120,-1000,107175.04,-28552.379,-43817.207,834.10684,150.12443,290.01358,0.000111317,0.14838119,677.99695,987.71012
1420,27.475478,1.615,120,500,107374.18,-36942.25,-45439.029,832.65278,196.60748,290.0144,8.52E-05,0.15013009,640.22235,1048.5857
1441,27.613485,3.617,120,-1000,107137.13,-28630.95,-43841.918,840.82701,200.02169,289.99115,8.37E-05,0.14977115,643.40114,1057.0433
1430,27.542491,1.621,120,1380,107374.18,-41144.818,-46250.64,842.80977,226.81516,290.00424,7.40E-05,0.151392,621.16009,1090.9409
1438,27.590715,16.62,120,-1380,106264.04,-26374.318,-43402.152,831.7321,135.2297,290.01565,0.000123577,0.14821641,693.90138,972.83599
1442,27.618019,9.624,120,-1000,107361.54,-28808.936,-43856.76,836.17037,180.46815,290.01227,9.26E-05,0.14843728,651.00738,1024.1643
1440,27.609507,1.617,120,-1000,107374.18,-28774.071,-43841.465,842.518,224.57539,290.0015,7.47E-05,0.15117141,619.37894,1081.4291
1429,27.531845,25.62,120,1000,107374.18,-39319.107,-45907.699,828.52097,104.51168,290.00886,0.000159431,0.14648276,720.72264,936.23696
1422,27.483991,9.623,120,500,107374.18,-36962.397,-45436.234,829.18782,162.58631,290.01337,0.000102857,0.14899302,661.89339,997.16722
1444,27.632368,25.619,120,-1000,107374.18,-28897.58,-43880.895,829.34605,115.72885,290.00551,0.000144039,0.14808444,714.58647,954.19131
1424,27.498338,25.624,120,500,107374.18,-36564.363,-45373.287,826.1554,122.40965,290.0164,0.000136379,0.14778792,704.36697,957.53202
1426,27.512964,3.619,120,1000,107374.18,-39414.658,-45911.441,838.95655,212.00564,290.0088,7.91E-05,0.15031817,631.78805,1071.7675
1445,27.643013,1.617,120,-500,107374.18,-31290.385,-44354.498,841.86598,198.53366,289.99953,8.43E-05,0.14944746,641.144,1052.654
1437,27.584512,9.624,120,-1380,106003.57,-26784.686,-43471.554,836.62284,183.05474,290.01355,9.15E-05,0.14977039,652.02127,1027.7363
1427,27.517496,9.627,120,1000,107374.18,-39100.828,-45842.491,832.33929,164.95224,290.01361,0.000101338,0.1487174,661.47982,1001.3283
1433,27.557207,16.622,120,1380,107374.18,-41560.285,-46327.443,830.90978,129.23568,290.00925,0.000129422,0.14912048,702.51388,970.56693
1450,27.676521,1.618,120,0,107374.18,-34091.627,-44889.733,839.60236,196.44479,290.02489,8.53E-05,0.15001468,648.45029,1054.9841
1451,27.680499,5.621,120,0,107374.18,-34089.448,-44892.488,837.43047,180.67237,290.01322,9.24E-05,0.14782724,653.50114,1025.6706
1457,27.722984,9.622,120,500,107374.18,-37016.422,-45452.186,836.41689,165.00323,290.00873,0.000101403,0.14904093,672.52326,1011.8404
1456,27.718449,3.618,120,500,107374.18,-36871.697,-45431.259,842.29756,222.03862,290.01574,7.54E-05,0.14989994,625.62492,1085.1529
1460,27.747978,1.616,120,1000,107374.18,-39627.634,-45963.698,843.80653,231.16001,290.00694,7.26E-05,0.151514,615.36125,1096.3862
1454,27.702438,30.612,120,0,107374.18,-34100.385,-44892.323,827.3475,94.289131,290.02092,0.000176812,0.14695707,732.20684,927.14669
1466,27.785464,3.618,120,1380,107374.18,-41861.659,-46378.302,840.38985,200.38425,290.01247,8.35E-05,0.14977841,640.11558,1052.2177
1453,27.692904,21.616,120,0,107374.18,-34095.163,-44891.337,830.86853,140.71201,290.00829,0.000118797,0.14842828,684.32604,974.33052
1449,27.665876,25.617,120,-500,107374.18,-31268.553,-44348.372,828.38116,124.06384,290.02945,0.000134656,0.14796419,702.43989,959.26718
1448,27.657729,16.619,120,-500,107374.18,-31193.272,-44332.46,832.66416,157.35119,290.02911,0.000106215,0.14873361,669.16135,994.03057
1455,27.714471,1.618,120,500,107374.18,-36661.887,-45386.937,843.57801,235.48189,290.0195,7.13E-05,0.15152505,608.03568,1097.5704
1446,27.646992,3.617,120,-500,107374.18,-31393.871,-44374.727,841.3168,200.73743,290.01225,8.34E-05,0.15004688,635.13311,1048.6447
1467,27.789998,9.625,120,1380,107374.18,-41431.39,-46329.992,836.18244,168.59479,290.01716,9.93E-05,0.1498766,665.41929,1013.9039
1461,27.751956,3.619,120,1000,107374.18,-39559.753,-45941.578,839.96006,177.43906,290.00396,9.42E-05,0.14875172,661.17902,1028.1745
1447,27.651527,9.623,120,-500,107374.18,-31221.929,-44332.625,838.10967,186.9389,290.01119,8.96E-05,0.1498797,654.1842,1042.038
1465,27.781485,1.616,120,1380,107374.18,-42024.515,-46444.785,845.62622,222.02501,290.00544,7.54E-05,0.14995109,625.51094,1086.4386
1463,27.762694,16.619,120,1000,107374.18,-40058.889,-46040.542,832.52821,129.81908,290.01305,0.00012831,0.1463619,699.9638,968.36953
1458,27.729186,16.62,120,500,107374.18,-36957.915,-45447.54,834.14761,141.4352,290.01818,0.000118027,0.14792203,690.05973,983.26351
1470,27.814993,1.616,15,-290,12960.503,-25568.546,-45063.978,840.45303,227.35621,290.01017,7.37E-05,0.15045588,608.60061,1076.5711
1459,27.737332,25.62,120,500,107374.18,-36744.446,-45416.581,828.54511,108.6462,290.02164,0.000153409,0.1464099,718.46843,942.42046
1468,27.796201,16.62,120,1380,107374.18,-41970.572,-46400.915,829.58801,134.51128,290.00823,0.000124257,0.14820349,691.15118,966.90942
1452,27.685589,13.628,120,0,107374.18,-34090.846,-44893.31,831.96655,145.92965,290.01791,0.000114382,0.14774234,680.42359,981.57641
1479,27.871361,25.618,15,-200,13280.048,-26090.458,-45167.013,824.73148,100.53765,290.03806,0.000165643,0.14598213,724.66245,931.21634
1464,27.770839,25.62,120,1000,107374.18,-40282.184,-46089.304,829.14809,99.654985,290.0158,0.000167616,0.14831421,725.97052,932.29211
1472,27.823505,9.625,15,-290,13039.567,-25665.659,-45082.562,832.77445,160.62072,290.015,0.000104019,0.14834985,671.70773,1003.7771
1477,27.857013,9.623,15,-200,13372.597,-26062.459,-45157.145,833.60691,173.0812,290.03144,9.63E-05,0.14709662,661.71475,1019.9822
1473,27.829707,16.623,15,-290,13019.996,-25682.064,-45085.728,827.49165,117.12468,290.0234,0.000142441,0.14735185,712.19114,954.13209
1478,27.863214,16.623,15,-200,13446.892,-26189.34,-45182.472,830.05359,136.51929,290.02789,0.000122244,0.14741464,693.75054,976.08784
1475,27.848499,1.617,15,-200,13311.542,-26095.31,-45168.739,839.53938,224.33802,290.02157,7.46E-05,0.14937183,611.03187,1073.9782
1481,27.885986,5.621,15,-100,13893.482,-26693.285,-45280.49,833.08429,177.78068,290.01902,9.40E-05,0.14838572,653.35523,1018.0387
1482,27.891076,13.605,15,-100,13883.45,-26668.123,-45277.283,829.83308,164.27733,290.01269,0.000101716,0.14789452,661.24944,1001.7001
1487,27.92902,13.606,15,0,14274.575,-27215.897,-45385.909,826.90702,156.83254,290.01707,0.000106286,0.1471221,670.81614,995.06265
1489,27.945862,30.612,15,0,14284.648,-27223.832,-45388.417,821.69534,110.32975,290.01599,0.000150883,0.14591928,709.90553,937.06417
1462,27.756491,9.626,120,1000,107374.18,-39502.439,-45939.81,837.39778,164.29005,289.99934,0.000101859,0.14938139,668.59433,1009.7592
1483,27.898385,21.612,15,-100,13785.966,-26626.556,-45270.335,824.93758,131.29078,290.02035,0.00012691,0.14648965,694.02869,967.23394
1469,27.804347,25.618,120,1380,107374.18,-41627.056,-46354.948,824.09643,90.530542,289.99469,0.000184211,0.14741147,730.77051,918.60322
1471,27.818971,3.618,15,-290,12846.903,-25671.128,-45085.975,836.1236,177.40259,290.01467,9.41E-05,0.14789032,652.53754,1019.1594
1484,27.907918,30.611,15,-100,13791.517,-26665.985,-45278.845,821.83322,94.516028,290.02236,0.000176222,0.14652089,729.07238,923.39227
1492,27.966964,13.609,15,100,14754.386,-27792.78,-45497.372,829.23783,170.23235,290.02755,9.81E-05,0.1476992,657.60647,1008.444
1490,27.957894,1.619,15,100,14702.54,-27768.234,-45493.589,836.11912,220.39402,290.02236,7.61E-05,0.1509073,621.37781,1078.9757
1474,27.837854,25.619,15,-290,12926.008,-25653.16,-45081.617,823.65664,79.269084,290.02006,0.000209472,0.14430428,741.09373,905.34062
1494,27.983806,30.614,15,100,14737.405,-27738.673,-45486.764,822.88957,107.29215,290.03057,0.000155382,0.14676432,715.41067,937.3166
1480,27.882007,1.617,15,-100,13805.866,-26673.673,-45279.133,836.21486,194.87917,290.02868,8.58E-05,0.14828244,635.39538,1036.443
1476,27.852477,3.619,15,-200,13489.857,-26108.343,-45167.876,837.98814,190.0342,290.02779,8.80E-05,0.14864815,651.6486,1044.6847
1493,27.974273,21.612,15,100,14789.169,-27812.885,-45500.496,824.38847,126.42456,290.03563,0.000132112,0.14814864,700.69739,961.28241
1495,27.995839,1.616,15,200,15274.736,-28518.581,-45639.383,836.41799,219.27917,290.0278,7.62E-05,0.14843437,612.14438,1063.795
1506,28.066831,3.621,25,-400,22317.632,-25697.523,-44915.183,834.43785,220.44121,290.03522,7.59E-05,0.14944057,613.69064,1066.4609
1507,28.071366,6.609,25,-400,22288.194,-25581.168,-44887.595,830.94475,187.08531,290.02505,8.93E-05,0.14785558,638.73876,1023.5845
1488,27.936329,21.612,15,0,14276.179,-27220.214,-45385.457,826.73893,140.04877,290.02118,0.0001189,0.14616591,688.37164,978.20412
1496,27.999817,3.619,15,200,15084.209,-28284.103,-45593.17,834.95655,207.15479,290.02337,8.08E-05,0.14933203,622.72301,1050.3275
1509,28.083209,15.609,25,-400,22506.637,-25673.594,-44903.26,824.51862,122.81306,290.03651,0.00013578,0.14682023,698.15394,951.82586
1511,28.095053,3.618,25,-300,22693.093,-26222.355,-45013.654,833.08505,191.49808,290.033,8.73E-05,0.14830826,646.73147,1042.2483
1486,27.923929,5.622,15,0,14264.379,-27218.281,-45385.087,833.91495,209.2493,290.03249,7.97E-05,0.14786205,622.94231,1058.1789
1499,28.018701,25.617,15,200,15263.881,-28369.828,-45611.055,823.29066,107.52545,290.0342,0.000154896,0.14652147,712.70633,935.41488
1502,28.037858,9.625,15,290,15619.977,-28865.139,-45707.181,828.33563,148.63644,290.0391,0.000112057,0.1464862,681.95825,989.37508
1485,27.919951,1.616,15,0,14264.379,-27223.462,-45385.991,837.25031,232.22721,290.02905,7.21E-05,0.14956766,604.17302,1086.7866
1504,28.052208,25.618,15,290,15658.214,-28814.403,-45693.038,819.71934,80.636974,290.03173,0.000206141,0.14498027,737.19046,903.93075
1491,27.961873,5.62,15,100,14694.564,-27801.455,-45501.524,834.96593,211.67754,290.02902,7.91E-05,0.14951903,618.74819,1055.2922
1503,28.044061,16.621,15,290,15481.173,-28788.624,-45691.558,824.36984,113.13368,290.02634,0.000146911,0.14493931,710.53086,944.94389
1518,28.137072,16.622,25,-150,23421.772,-27089.386,-45182.431,825.74514,158.54782,290.03472,0.000105207,0.1468054,661.30784,988.05579
1516,28.126335,3.619,25,-150,23397.844,-27069.774,-45179.347,833.34763,189.95803,290.02664,8.80E-05,0.14865507,643.58815,1035.0583
1508,28.076732,10.613,25,-400,22311.259,-25587.006,-44890.761,826.16209,150.31561,290.04274,0.000111074,0.14799531,671.62531,981.20297
1497,28.004352,9.622,15,200,15073.478,-28410.901,-45620.1,828.92571,166.37817,290.03625,0.000100223,0.14693214,665.45344,1009.6779
1514,28.113099,20.625,25,-300,22730.878,-26272.31,-45025.125,821.76135,108.87048,290.0249,0.000152902,0.14595297,709.42139,933.3968
1515,28.122357,1.616,25,-150,23354.015,-26956.873,-45158.378,837.25162,239.84613,290.00948,6.99E-05,0.15090645,603.69066,1098.4002
1500,28.029346,1.618,15,290,15573.517,-28842.896,-45703.851,835.12043,210.98247,290.02327,7.91E-05,0.14810861,627.83066,1066.4421
1522,28.164933,13.605,25,0,24086.6,-27879.45,-45338.133,828.04173,160.44112,290.02917,0.000104016,0.14721311,662.04124,992.50422
1521,28.159843,5.619,25,0,24081.297,-27883.767,-45338.586,832.34908,181.41201,290.03237,9.21E-05,0.14808551,651.59747,1026.7763
1498,28.010554,16.621,15,200,15268.445,-28398.32,-45614.755,826.59132,144.03482,290.05003,0.000115648,0.14650178,676.88135,973.81562
1501,28.033324,3.617,15,290,15623.472,-28822.421,-45697.314,836.42433,212.06752,290.03755,7.88E-05,0.14854944,625.90873,1065.2125
1324,26.814885,25.617,120,1000,107374.18,-40149.342,-46061.141,848.5738,0.025157597,557.17888,2.8878074,1614.9858,973.70736,976.9391
1519,28.145219,25.619,25,-150,23433.984,-27030.551,-45171.741,821.6305,124.34717,290.02379,0.00013396,0.14661149,699.06929,955.51657
1530,28.227316,1.615,25,300,25265.488,-29606.482,-45677.332,834.74334,234.88386,290.03369,7.20E-05,0.15028248,603.56873,1087.3404
1512,28.099587,8.614,25,-300,22782.271,-26292.785,-45025.824,830.97034,188.14454,290.02932,8.90E-05,0.14962007,640.61836,1028.5231
1524,28.181775,30.613,25,0,24094.947,-27887.838,-45339.86,819.54263,95.952584,290.01902,0.000173402,0.14566474,720.2946,918.78621
1505,28.062853,1.617,25,-400,22284.864,-25738.35,-44922.132,836.1274,222.96724,290.03362,7.50E-05,0.1491807,615.9712,1078.0793
1520,28.155864,1.615,25,0,24078.377,-27885.247,-45340.23,836.77756,242.48653,290.01271,6.90E-05,0.14904258,594.59162,1093.3983
1510,28.091075,1.614,25,-300,22830.17,-26148.471,-44997.454,837.16878,232.12677,290.04064,7.23E-05,0.1507808,610.23449,1090.2504
1527,28.202321,9.625,25,150,24739.669,-28705.819,-45496.015,829.45151,191.23595,290.0318,8.74E-05,0.14813898,633.26433,1027.4528
1533,28.24175,14.618,25,300,25453.095,-29552.252,-45660.023,823.2999,139.15702,290.0309,0.000120039,0.14574254,684.93205,971.45179
1523,28.172242,21.615,25,0,24093.096,-27882.41,-45336.448,822.46662,143.89164,290.02392,0.000115723,0.14617796,676.09414,974.82505
1528,28.208523,16.621,25,150,24654.561,-28701.502,-45496.796,824.93723,158.11083,290.02239,0.00010537,0.14646713,667.19902,995.66966
1531,28.231293,3.62,25,300,25405.402,-29523.225,-45655.335,830.44047,197.10692,290.03082,8.49E-05,0.14897894,637.27441,1045.2407
1513,28.105508,14.62,25,-300,22894.104,-26269.267,-45021.137,824.74121,132.73097,290.02989,0.00012564,0.14667559,690.3215,964.33506
1536,28.262577,3.617,25,400,25883.486,-30101.753,-45769.265,832.11139,198.64799,290.0498,8.41E-05,0.14839787,636.64851,1046.9879
1535,28.258598,1.618,25,400,25754.591,-30044.85,-45758.822,834.38033,230.13473,290.03724,7.28E-05,0.1497868,818.52589,853.89835
1517,28.13087,9.623,25,-150,23474.852,-27036.965,-45170.466,829.66575,191.56758,290.03242,8.71E-05,0.14770418,641.99379,1038.7436
1543,28.301253,14.62,40,-550,36364.297,-25712.818,-44648.224,826.46289,146.52988,290.04897,0.000113853,0.14735248,673.98014,976.15118
1537,28.267111,6.61,25,400,25790.32,-30050.194,-45759.85,828.26597,160.33621,290.03769,0.000104073,0.1476799,661.97723,993.00257
1538,28.272477,10.613,25,400,25665.783,-30183.366,-45787.931,824.8188,162.11668,290.03149,0.000102855,0.14695744,658.27243,993.51544
1541,28.290797,3.619,40,-550,36428.19,-25873.125,-44676.058,833.68265,212.99422,290.03127,7.82E-05,0.1473901,624.8372,1063.3446
1540,28.286819,1.615,40,-550,36273.927,-25789.21,-44662.861,832.96779,191.89089,290.02579,8.70E-05,0.14787232,635.07666,1029.691
1525,28.193808,1.617,25,150,24711.711,-28683,-45492.561,837.35557,241.5357,290.02576,6.93E-05,0.14961686,600.46927,1100.2479
1526,28.197787,3.618,25,150,24808.866,-28783.32,-45512.091,835.14485,227.51917,290.02556,7.36E-05,0.15003879,603.8022,1072.9453
1529,28.216669,25.619,25,150,24762.2,-28764.654,-45509.377,817.49241,110.51504,290.02778,0.000150586,0.14565753,707.85779,937.17252
1544,28.308844,20.625,40,-550,36371.04,-25718.986,-44651.061,827.11388,119.42944,290.04111,0.000139504,0.14640015,701.15079,947.07143
1549,28.340963,25.622,40,-400,36916.512,-26774.158,-44857.376,822.64402,92.322499,290.03485,0.000180656,0.14690771,727.41297,918.09208
1539,28.278954,15.608,25,400,25949.599,-30226.783,-45793.975,824.01904,135.23479,290.02673,0.000123294,0.1466242,683.5521,962.27618
1534,28.24934,20.622,25,300,25455.151,-29579.223,-45668.616,819.96744,106.85726,290.03517,0.000155607,0.14515548,712.83073,933.83593
1557,28.394185,13.607,40,0,38709.658,-28888.451,-45270.293,815.16319,149.05646,290.03109,0.00011185,0.14640538,662.97565,970.02435
1532,28.235828,8.613,25,300,25348.787,-29435.115,-45637.615,827.41047,186.67456,290.02854,8.95E-05,0.14852564,645.28973,1030.3466
1548,28.332817,16.622,40,-400,37148.482,-26839.736,-44867.613,828.38012,120.14576,290.02658,0.000138798,0.14665863,703.00794,951.10318
1555,28.385116,1.617,40,0,38705.711,-28886.971,-45267.621,826.80494,230.40075,290.03323,7.26E-05,0.14905719,595.64382,1072.3966
1558,28.401494,21.614,40,0,38713.605,-28890.63,-45269.389,812.54097,134.34971,290.05288,0.000124078,0.14592292,671.40352,947.59648
1556,28.389095,5.619,40,0,38707.685,-28890.219,-45270.006,822.3446,207.80179,290.03596,8.04E-05,0.14868009,610.43598,1041.3216
1551,28.355587,3.619,40,-200,37798.387,-27725.023,-45044.325,833.6923,220.4018,290.03868,7.58E-05,0.14853676,611.16439,1069.7952
1542,28.295332,8.612,40,-550,36261.181,-25729.182,-44652.13,830.34239,180.35243,290.04048,9.26E-05,0.14827429,644.97291,1015.9261
1562,28.431572,9.626,40,200,39585.489,-30028.157,-45494.329,816.19658,170.72663,290.03849,9.81E-05,0.14967419,647.71422,999.68982
1566,28.460546,3.618,40,400,40589.599,-31214.98,-45721.49,820.18934,192.80465,290.05237,8.65E-05,0.14678856,621.37593,1018.8463
1547,28.326615,9.625,40,-400,36989.121,-26694.971,-44842.327,835.23376,148.01443,290.03084,0.000113137,0.1488731,689.48262,995.22445
1561,28.427039,3.618,40,200,39553.214,-30031.158,-45493.795,823.87653,223.91389,290.03086,7.48E-05,0.14941744,601.18647,1061.3085
1559,28.411027,30.612,40,0,38716.936,-28888.616,-45268.813,808.34453,111.86021,290.03798,0.000148817,0.14614087,695.06418,927.85501
1546,28.322081,3.617,40,-400,36963.712,-26501.114,-44803.721,841.69023,218.05084,290.02751,7.68E-05,0.14955462,618.09216,1068.6856
1550,28.351609,1.616,40,-200,37888.922,-27843.927,-45061.882,837.0838,233.21541,290.04172,7.17E-05,0.14873562,608.51537,1092.1008
1545,28.318102,1.615,40,-400,36976.622,-26665.656,-44832.953,841.71189,232.86043,290.03982,7.20E-05,0.1504194,604.45164,1084.4877
1564,28.445922,25.619,40,200,39647.696,-29972.898,-45482.735,808.28066,106.72372,290.05335,0.000156264,0.14703543,704.19229,926.16125
1568,28.471283,16.622,40,400,40342.457,-31116.716,-45705.455,810.61974,133.86701,290.04187,0.000124526,0.14676824,677.73629,955.00109
1567,28.46508,9.626,40,400,40356.231,-31056.647,-45693.901,814.95696,168.0498,290.04981,9.94E-05,0.14813904,642.00456,989.03584
1565,28.456567,1.619,40,400,40293.53,-30990.452,-45681.197,820.3466,214.72194,290.04535,7.78E-05,0.14852709,603.49793,1049.2192
1573,28.504509,14.62,40,550,40884.27,-31990.737,-45882.044,809.23024,141.01254,290.09856,0.000118264,0.14692331,664.11084,954.3134
1553,28.366325,16.621,40,-200,37841.023,-27706.603,-45039.638,817.63229,131.71711,290.03242,0.000126551,0.14701615,686.41596,960.1497
1560,28.42306,1.619,40,200,39563.328,-29987.453,-45484.05,822.20444,209.16312,290.03672,8.00E-05,0.1496487,618.17266,1050.9183
1572,28.498587,8.613,40,550,40960.045,-31921.376,-45864.117,813.81404,170.06109,290.07795,9.81E-05,0.14715741,639.14181,990.37334
1554,28.374471,25.617,40,-200,37757.683,-27736.74,-45047.245,811.75541,104.08594,290.03434,0.000159833,0.14574374,705.43727,920.24959
1552,28.360122,9.625,40,-200,37873.051,-27818.024,-45061.429,828.40212,187.67128,290.04472,8.94E-05,0.15076464,637.63046,1024.0564
1580,28.554865,1.616,65,-600,60041.08,-27259.808,-44520.274,822.27231,234.16777,290.09592,7.13E-05,0.1489076,594.01388,1079.5316
1578,28.536073,16.621,65,-810,59647.239,-25861.285,-44236.416,810.13236,136.24426,290.0829,0.000122199,0.14571009,674.48052,955.87301
1581,28.558844,3.618,65,-600,60287.73,-26956.709,-44451.817,818.70279,187.66022,290.09781,8.91E-05,0.14877959,625.37415,1013.2925
1579,28.544219,25.619,65,-810,59330.982,-25946.105,-44261.085,806.5609,90.835836,290.09052,0.000183192,0.14562503,710.96677,898.52818
1584,28.577726,25.62,65,-600,60330.325,-27219.145,-44505.143,805.64616,107.8583,290.10072,0.000154397,0.14589848,692.30498,915.21017
1571,28.494053,3.62,40,550,41350.843,-32037.32,-45883.688,817.14409,188.20686,290.07771,8.89E-05,0.1479137,633.27589,1020.7847
1576,28.525336,3.619,65,-810,59864.779,-26069.778,-44274.735,817.52656,187.72532,290.08978,8.89E-05,0.14793373,627.90409,1018.3181
1582,28.563378,9.623,65,-600,60591.817,-27290.068,-44514.435,814.74162,182.87067,290.09058,9.12E-05,0.14762409,625.79265,1001.9548
1563,28.437776,16.619,40,200,39557.613,-30015.041,-45491.698,812.68292,138.6678,290.04242,0.000119997,0.14580033,668.19244,953.52474
1588,28.603088,16.619,65,-300,61683.094,-28843.348,-44821.729,811.08525,159.00862,290.08736,0.000104933,0.14764597,653.35242,982.37485
1585,28.588372,1.614,65,-300,61554.692,-28725.842,-44800.678,816.69637,189.40189,290.08981,8.84E-05,0.15012683,623.46225,1013.6893
1574,28.512099,20.623,40,550,41079.073,-32097.554,-45899.641,807.55097,104.98923,290.09497,0.000158471,0.14573945,702.67871,919.55361
1592,28.630948,13.606,65,0,62971.354,-30565.159,-45157.145,811.93399,165.94367,290.06752,0.000100674,0.14793691,648.58385,992.00201
1569,28.479429,25.62,40,400,40316.884,-31022.521,-45688.968,808.24948,101.03843,290.06658,0.000164346,0.14465492,707.79429,917.30672
1587,28.596884,9.626,65,-300,61517.688,-28955.962,-44846.192,814.9671,191.80219,290.07826,8.71E-05,0.14895305,621.71893,1019.9982
1570,28.490075,1.615,40,550,40883.654,-31860.773,-45855.689,823.20548,234.24418,290.07506,7.15E-05,0.14978478,591.39044,1078.2055
1577,28.52987,9.625,65,-810,59829.667,-26207.061,-44302.611,814.53049,173.40891,290.08899,9.62E-05,0.14709866,643.61103,1001.4294
1596,28.663801,3.619,65,300,64264.014,-32297.947,-45497.701,816.39943,186.98023,290.07227,8.94E-05,0.14842625,633.68327,1020.246
1593,28.638257,21.614,65,0,62972.053,-30568.201,-45157.721,809.38364,141.44672,290.07304,0.000117868,0.14680655,665.70562,958.18327
1594,28.64779,30.613,65,0,62971.025,-30569.681,-45156.939,804.24665,95.10161,290.07624,0.000175046,0.14601126,706.64108,904.167
1575,28.521358,1.616,65,-810,58911.978,-26033.474,-44284.274,820.3686,223.52968,290.09091,7.49E-05,0.14978081,593.08565,1052.8032
1595,28.659823,1.616,65,300,64270.716,-32165.804,-45468.961,820.82591,236.35051,290.06722,7.10E-05,0.1513904,592.23923,1080.9527
1608,28.741553,16.621,65,810,66206.746,-35232.198,-46076.065,807.95744,124.50398,290.0775,0.000133946,0.14675167,679.69927,935.86638
1591,28.625858,5.619,65,0,62969.792,-30566.68,-45158.625,816.02318,177.14479,290.07965,9.44E-05,0.14859773,634.1858,999.16773
1590,28.62188,1.615,65,0,62967.777,-30565.446,-45156.981,817.38957,190.52552,290.07305,8.77E-05,0.14806548,625.52509,1017.5961
1583,28.56958,16.622,65,-600,60660.192,-27281.928,-44513.408,810.86633,150.02341,290.07684,0.000111055,0.1465714,661.11235,971.00886
1604,28.716192,25.619,65,600,65744.036,-33757.117,-45775.597,804.96537,103.38285,290.07244,0.000161175,0.14626849,699.34424,912.88808
1599,28.682685,25.618,65,300,64140.71,-32255.722,-45491.04,806.04559,100.69976,290.07974,0.000165361,0.14607806,702.81595,911.43658
1605,28.726837,1.617,65,810,66794.241,-35026.746,-46022.164,816.40261,204.94006,290.07636,8.17E-05,0.14947732,613.35572,1035.8766
1586,28.59235,3.619,65,-300,61828.806,-28963.116,-44843.273,816.44254,186.77063,290.07844,8.95E-05,0.14902696,626.31883,1011.3276
1589,28.611233,25.619,65,-300,61735.228,-28882.449,-44825.511,807.67802,119.90467,290.0779,0.000139084,0.14688777,685.14227,932.00925
1602,28.701843,9.623,65,600,65192.682,-33756.788,-45785.341,814.47379,183.70796,290.07154,9.11E-05,0.14926775,632.09549,1011.1166
1603,28.708046,16.619,65,600,65508.446,-34105.771,-45854.414,809.23541,136.88163,290.07862,0.00012176,0.14689805,666.96852,949.92036
1606,28.730816,3.618,65,810,66084.593,-35011.698,-46031.908,812.09891,156.63648,290.06498,0.000106592,0.14804258,650.22196,973.26288
1612,28.768858,9.624,90,-1070,81876.047,-25920.49,-43824.731,811.53856,161.11302,290.06234,0.000103587,0.14741002,650.20759,981.98433
1611,28.764323,3.62,90,-1070,82771.62,-26588.443,-43946.679,814.00214,190.76705,290.07115,8.77E-05,0.1495824,627.13582,1021.6622
1614,28.783206,25.618,90,-1070,82924.446,-26329.008,-43885.705,802.27376,103.83639,290.08013,0.00016033,0.14573117,694.94409,910.30844
1609,28.749699,25.618,65,810,66356.652,-35324.912,-46093.663,805.03511,93.251587,290.07223,0.000178446,0.1457545,707.56882,901.34027
1598,28.674538,16.622,65,300,64354.92,-32272.086,-45491.122,809.38743,147.95712,290.07568,0.000112657,0.14671061,659.64892,964.75512
1621,28.831338,3.618,90,-300,85760.621,-30469.608,-44705.949,815.53566,202.52595,290.06029,8.26E-05,0.1492615,614.99768,1032.5983
1619,28.816714,25.618,90,-700,84487.074,-28398.568,-44290.564,803.51483,114.81689,290.08341,0.000144965,0.14581816,686.6165,924.83804
1620,28.827359,1.619,90,-300,85908.39,-30508.831,-44709.321,814.34439,186.95234,290.07071,8.94E-05,0.14887399,626.22001,1015.4164
1597,28.668336,9.624,65,300,64140.381,-32173.739,-45473.772,814.4224,189.22935,290.07533,8.82E-05,0.14833895,620.09322,1009.7351
1616,28.79783,3.618,90,-700,83844.359,-28402.885,-44305.407,813.16009,196.18389,290.07267,8.53E-05,0.14896544,616.35765,1024.5918
1600,28.693329,1.619,65,600,65413.964,-33632.251,-45758.041,817.9473,200.73361,290.06633,8.34E-05,0.14927588,619.55162,1035.2262
1601,28.697308,3.619,65,600,65321.619,-33794.572,-45792.454,816.70851,189.34642,290.07311,8.81E-05,0.14748298,626.41996,1018.3477
1624,28.850221,25.618,90,-300,85807.904,-30525.606,-44714.789,801.91578,102.6293,290.05794,0.00016211,0.14533169,696.68724,909.63599
1618,28.808568,16.621,90,-700,84168.348,-28339.485,-44286.617,807.0449,131.22929,290.07743,0.000126933,0.14605203,671.35181,940.93101
1623,28.842075,16.62,90,-300,85642.003,-30524.414,-44716.886,806.0289,129.18455,290.06376,0.0001292,0.14768048,673.45375,940.80888
1610,28.760344,1.617,90,-1070,82573.856,-26190.204,-43868.149,815.46669,173.36091,290.07868,9.64E-05,0.14804146,639.32916,996.50923
1633,28.913526,16.621,90,300,88105.019,-33784.869,-45354.703,806.05166,137.91684,290.03376,0.000121084,0.14765608,661.95311,946.41052
1615,28.793852,1.617,90,-700,84092.367,-28422.332,-44306.229,812.78287,172.40404,290.08184,9.68E-05,0.1477739,639.9996,998.30343
1628,28.877244,21.615,90,0,87059.866,-32167.86,-45036.39,805.37115,122.21064,290.05047,0.000136399,0.14688003,683.59996,936.28893
1607,28.73535,9.625,65,810,66757.607,-34916.517,-45999.468,812.0378,171.91124,290.05682,9.70E-05,0.14709711,632.51605,987.50415
1613,28.77506,16.62,90,-1070,83116.537,-26384.308,-43894.216,807.57063,138.64427,290.06965,0.000120563,0.14854897,663.8215,950.13809
1629,28.886778,30.612,90,0,87057.152,-32178.221,-45038.487,803.56504,106.64105,290.05173,0.000156244,0.14650944,694.7445,916.11409
1617,28.802365,9.624,90,-700,83865.986,-28148.918,-44251.094,809.0527,142.61959,290.07877,0.000116995,0.14717025,659.5472,954.29118
1630,28.89881,1.618,90,300,88287.406,-33784.787,-45351.413,814.13636,203.08013,290.04058,8.25E-05,0.15023894,615.98315,1036.1684
1634,28.921672,25.616,90,300,88271.413,-33943.819,-45387.389,804.18416,102.62207,290.02304,0.000162523,0.14720709,697.70054,908.75401
1625,28.860866,1.618,90,0,87059.332,-32171.889,-45035.774,816.12664,219.16598,290.06349,7.65E-05,0.15062062,592.78428,1044.3672
1638,28.947033,16.62,90,700,89901.514,-36018.151,-45788.507,806.78721,130.08162,290.0537,0.000128225,0.14707646,677.86719,947.08231
1636,28.936296,3.617,90,700,90344.039,-36200.331,-45817.822,815.8537,214.26771,290.03938,7.82E-05,0.15056934,607.49824,1049.3502
1637,28.94083,9.624,90,700,89903.611,-36145.689,-45816.835,809.9989,158.10184,290.0503,0.000105489,0.14694397,654.09445,980.3298
1635,28.932318,1.616,90,700,89864.634,-36209.623,-45830.773,815.65726,220.43574,290.05019,7.60E-05,0.15055429,591.3624,1043.5366
1641,28.969803,3.619,90,1070,92464.609,-38205.467,-46196.121,813.27604,191.48507,290.03586,8.73E-05,0.14847736,615.45781,1010.0674
1626,28.864845,5.62,90,0,87058.961,-32175.671,-45036.267,811.86143,198.60508,290.05556,8.42E-05,0.14920375,618.62493,1030.2034
1627,28.869935,13.607,90,0,87060.072,-32181.181,-45036.966,808.92799,171.50962,290.04112,9.73E-05,0.14804662,640.09145,996.61563
1631,28.902788,3.62,90,300,88461.119,-33835.934,-45360.747,815.54263,209.21735,290.04107,7.99E-05,0.14864517,606.32711,1040.188
1639,28.955179,25.62,90,700,90018.817,-36509.927,-45882.743,803.33563,110.8934,290.0403,0.000150166,0.14633644,691.47543,921.98921
1645,28.999332,1.616,120,-1380,107117.02,-26797.349,-43444.295,815.95192,222.77784,290.04303,7.52E-05,0.15037768,589.18205,1047.828
1622,28.835871,9.627,90,-300,85800.75,-30553.729,-44722.313,810.82673,156.07962,290.0636,0.000106907,0.14736723,652.14383,974.83597
1643,28.980541,16.619,90,1070,91949.432,-38222.366,-46216.514,804.38874,117.33894,290.05888,0.000142025,0.14676386,688.99657,931.66
1642,28.974337,9.625,90,1070,91623.963,-38150.743,-46203.111,809.12009,164.25198,290.02475,0.000101499,0.1471332,640.5202,979.78283
1648,29.014048,16.622,120,-1380,106309.31,-26563.981,-43435.455,803.00297,121.12668,290.07305,0.000137652,0.14679559,679.70712,928.4242
1652,29.041352,9.624,120,-1000,107374.18,-28722.307,-43821.401,808.63147,175.33616,290.0232,9.55E-05,0.1497723,629.69894,991.40207
1632,28.907323,9.624,90,300,88597.046,-33874.047,-45362.473,809.13954,163.08001,290.0255,0.00010227,0.14753512,641.23654,977.24831
1650,29.032839,1.616,120,-1000,107374.18,-28744.098,-43836.614,813.44344,220.52977,290.03743,7.59E-05,0.14950996,588.87475,1044.4384
1640,28.965825,1.614,90,1070,91410.944,-38568.019,-46295.455,816.38861,216.89751,290.03873,7.72E-05,0.14994339,605.83377,1054.348
1654,29.055701,25.619,120,-1000,107374.18,-28530.876,-43805.572,799.19451,92.573423,290.03313,0.000180117,0.1467076,705.94807,896.41557
1660,29.099853,1.618,120,0,107374.18,-34080.979,-44879.948,809.01193,180.95107,290.05912,9.24E-05,0.14880099,622.23025,995.88086
1657,29.074859,9.625,120,-500,107374.18,-31204.578,-44323.497,808.29439,179.67939,290.03184,9.28E-05,0.14694979,626.26624,999.057
1649,29.022194,25.618,120,-1380,107079.4,-26714.667,-43455.848,798.75107,90.844023,290.03923,0.000183668,0.14694699,708.37462,895.00922
1664,29.125765,30.611,120,0,107374.18,-34096.726,-44881.88,798.56222,91.47574,290.01876,0.000182309,0.14677694,703.06323,891.2398
1647,29.007845,9.623,120,-1380,106793.69,-26082.649,-43309.766,808.73507,170.29023,290.03424,9.82E-05,0.14875301,642.43366,992.98048
1659,29.089208,25.617,120,-500,107374.18,-31179.704,-44318.851,800.36136,115.75323,290.03518,0.000143923,0.14667279,685.73873,923.65521
1665,29.137797,1.619,120,500,107374.18,-36747.077,-45397.832,811.14637,215.62975,290.04507,7.77E-05,0.15011222,590.27137,1034.1226
1644,28.988686,25.618,90,1070,91370.075,-38138.779,-46204.18,802.10367,85.391091,290.03297,0.000195443,0.14747369,717.60345,893.13393
1671,29.175283,3.619,120,1000,107374.18,-39760.723,-45981.172,806.66464,179.14276,290.05323,9.33E-05,0.14927096,629.16059,999.47577
1662,29.108922,13.607,120,0,107374.18,-34088.832,-44882.456,804.35908,158.1214,290.04616,0.000105758,0.14875437,643.54091,972.00455
1666,29.141776,3.619,120,500,107374.18,-36856.197,-45409.714,807.36764,177.64557,290.02247,9.42E-05,0.14914615,634.35699,1001.34
1663,29.116231,21.614,120,0,107374.18,-34094.218,-44883.36,802.09898,130.79907,290.03343,0.000127479,0.14710996,668.52917,939.89507
1646,29.00331,3.62,120,-1380,106545.6,-26740.734,-43457.41,814.13761,206.49404,290.0326,8.11E-05,0.14994232,613.56502,1039.3845
1656,29.070325,3.618,120,-500,107374.18,-31342.108,-44347.755,807.90212,168.23032,290.02538,9.95E-05,0.14965095,638.47388,984.79885
1655,29.066346,1.618,120,-500,107374.18,-31416.238,-44367.326,815.36729,236.86083,290.04024,7.06E-05,0.1503273,583.19248,1074.4035
1673,29.18602,16.621,120,1000,107374.18,-39820.586,-45980.637,800.41516,124.10018,290.04855,0.000134492,0.14736195,673.86576,930.59888
1658,29.081062,16.62,120,-500,107374.18,-31263.989,-44341.095,802.61836,148.92334,290.01824,0.000111997,0.14723416,652.6856,958.81945
1653,29.047555,16.62,120,-1000,107216.11,-28443.383,-43791.675,803.65209,137.37012,290.0476,0.000121247,0.14605282,663.34363,946.87859
1676,29.20879,3.619,120,1380,107374.18,-41678.985,-46369.585,804.37764,143.96792,290.01182,0.00011602,0.14811892,655.73186,952.8641
1670,29.171304,1.618,120,1000,107374.18,-39502.48,-45925.05,810.03663,208.08925,290.04776,8.05E-05,0.1499958,599.70679,1031.6568
1651,29.036818,3.617,120,-1000,107241.11,-28152.742,-43724.164,808.42075,169.46969,290.04062,9.85E-05,0.14820013,641.81687,992.57707
1674,29.194166,25.621,120,1000,107374.18,-39724.131,-45968.673,795.90944,94.037254,290.03395,0.000177438,0.14720293,700.41661,895.12885
1675,29.204812,1.614,120,1380,107374.18,-42206.366,-46446.306,810.66016,227.3162,290.0233,7.37E-05,0.15060173,579.81341,1048.8027
1661,29.103833,5.618,120,0,107374.18,-34084.514,-44880.236,806.99083,162.09915,290.03227,0.000103279,0.14940628,647.34123,983.10321
1682,29.246832,8.613,40,-550,36043.395,-25967.607,-44704.51,802.38012,134.46389,290.01152,0.000123919,0.14647029,664.54893,942.53188
1668,29.152514,16.618,120,500,107374.18,-36998.454,-45435.946,800.04904,112.4797,290.04039,0.00014834,0.1477721,688.26091,921.27444
1680,29.238319,1.617,40,-550,35768.583,-25937.758,-44703.112,808.44227,204.16995,290.0167,8.19E-05,0.148979,600.24171,1020.3745
1667,29.14631,9.626,120,500,107374.18,-36770.266,-45396.393,806.31646,167.04564,290.03397,0.000100047,0.14861293,642.72399,988.08409
1681,29.242297,3.619,40,-550,36590.347,-26039.764,-44706.977,807.19492,190.51176,290.02586,8.77E-05,0.14876741,621.61829,1016.9171
1678,29.219528,16.619,120,1380,107374.18,-42281.936,-46472.579,799.66871,113.54024,290.03733,0.000146881,0.1469409,684.10456,918.74392
1689,29.292464,25.618,40,-400,36827.169,-26666.437,-44836.571,796.60008,100.1494,290.03002,0.000165969,0.14385767,691.54943,898.23845
1684,29.260343,20.625,40,-550,36035.172,-25856.803,-44678.238,797.51918,106.24921,289.95878,0.000156413,0.14513328,690.31419,909.89793
1686,29.27358,3.619,40,-400,36654.24,-26629.434,-44824.854,807.71396,195.76307,290.02692,8.53E-05,0.14767034,609.90327,1012.9755
1677,29.213325,9.622,120,1380,107374.18,-41761.503,-46391.459,802.70003,152.29112,290.00254,0.000109873,0.14891462,651.34184,965.99149
1669,29.160659,25.619,120,500,107374.18,-36815.205,-45403.712,797.87688,101.82666,290.02932,0.000163787,0.14725426,697.37539,908.61451
1690,29.303109,1.617,40,-200,37552.766,-27799.194,-45062.211,807.96551,192.22184,290.09216,8.76E-05,0.1515777,619.59796,1015.4727
1672,29.179817,9.626,120,1000,107374.18,-39478.099,-45928.586,804.81625,163.1656,290.0382,0.000102444,0.14871927,641.08853,978.75995
1687,29.278115,9.623,40,-400,36687.872,-26645.181,-44836.037,802.99972,157.50608,290.02703,0.000105822,0.14639187,641.2102,965.61808
1691,29.307087,3.617,40,-200,37573.323,-27755.489,-45055.303,807.05663,198.95011,290.1166,8.54E-05,0.15271478,611.44664,1023.917
1679,29.227673,25.619,120,1380,107374.18,-41727.664,-46351.865,796.93247,85.7004,290.00127,0.000194593,0.14664865,706.99176,883.28097
1692,29.311622,9.624,40,-200,37438.754,-27779.664,-45063.403,802.81266,154.7383,290.01619,0.000107696,0.14649362,642.20903,960.82128
1696,29.340595,5.619,40,0,38487.638,-28905.226,-45290.358,808.31708,194.94297,290.08853,8.60E-05,0.14812234,607.63654,1011.1715
1699,29.362527,30.612,40,0,38508.195,-28911.969,-45282.381,805.09932,105.71152,290.0463,0.000157309,0.1447933,696.62315,914.50816
1700,29.37456,1.617,40,200,39428.389,-30018.042,-45490.341,817.71527,204.88078,290.04565,8.16E-05,0.14842637,609.37927,1034.0248
1695,29.336616,1.617,40,0,38487.967,-28903.828,-45278.311,812.10443,218.39231,290.05392,7.64E-05,0.14881379,598.08781,1048.3061
1693,29.317824,16.621,40,-200,37577.394,-27765.726,-45055.632,798.97889,126.52354,290.02783,0.000131455,0.14534752,672.42202,933.69919
1702,29.383073,9.624,40,200,39373.048,-30049.249,-45487.381,808.82818,165.49888,289.97622,0.000100675,0.14636839,642.47626,982.51364
1703,29.389276,16.621,40,200,39399.485,-30035.229,-45495.439,801.13016,146.32084,290.04371,0.000114046,0.14766188,651.42982,953.26715
1705,29.408068,1.616,40,400,40510.001,-31127.159,-45701.138,806.47965,198.33119,290.02171,8.42E-05,0.14718412,612.80319,1023.1362
1685,29.269601,1.616,40,-400,36532.211,-26726.629,-44856.718,807.2252,178.32385,290.02229,9.36E-05,0.14705077,624.57886,992.73427
1701,29.378539,3.618,40,200,39292.956,-30038.065,-45496.426,816.75748,211.25569,290.01505,7.91E-05,0.14785731,601.49816,1034.8453
1710,29.441574,1.618,40,550,40896.687,-31865.665,-45850.385,797.5409,189.40156,290.08708,8.84E-05,0.14907796,608.38464,997.79718
1711,29.445553,3.617,40,550,41006.834,-32087.974,-45895.283,798.41495,199.49792,290.03354,8.38E-05,0.14884018,595.34288,1007.9096
1707,29.41658,9.625,40,400,40478.26,-31199.932,-45720.914,800.65995,153.58917,290.0371,0.000108791,0.14835358,642.60961,957.91564
1683,29.252753,14.619,40,-550,36309.039,-25905.277,-44689.38,799.73293,113.62448,290.0164,0.000146672,0.14627949,684.10132,920.60575
1713,29.456009,14.62,40,550,40804.137,-31848.767,-45847.918,789.04049,131.75358,290.08384,0.000126364,0.14591778,658.12275,930.80654
1716,29.476836,3.62,65,-810,59524.14,-26206.855,-44307.134,798.65644,198.56235,290.04515,8.40E-05,0.14741188,598.44586,1007.3723
1697,29.345686,13.605,40,0,38493.024,-28898.319,-45275.844,804.13202,161.30259,290.10109,0.0001033,0.14662264,637.33534,969.72526
1688,29.284317,16.621,40,-400,37072.214,-26747.105,-44844.836,800.20968,136.19705,290.05613,0.000122135,0.14536238,659.81453,941.4582
1709,29.430929,25.617,40,400,40138.609,-31208.32,-45729.754,787.86302,99.173314,290.01665,0.0001681,0.14654448,685.53948,889.64233
1694,29.325971,25.617,40,-200,37752.173,-27744.223,-45045.765,798.3766,113.44312,290.06468,0.000146413,0.14460335,684.45698,918.91676
1712,29.450088,8.612,40,550,41162.166,-32010.637,-45867.489,792.84412,163.02446,290.02246,0.000102005,0.14534036,626.37392,964.29275
1719,29.495718,25.62,65,-810,59980.559,-26291.511,-44313.506,786.30384,80.037862,290.06051,0.000207515,0.14424923,705.00934,869.78864
1698,29.352995,21.613,40,0,38517.816,-28891.247,-45279.956,804.5031,120.96895,290.04093,0.000137607,0.14592976,677.99863,927.85995
1724,29.529227,25.62,65,-600,60272.312,-27204.179,-44505.308,788.46186,90.803469,290.04916,0.000183238,0.14513483,697.36407,884.81775
1714,29.463599,20.624,40,550,41144.199,-32046.283,-45887.224,787.92971,104.05107,290.03843,0.00016001,0.14445715,678.13622,893.71227
1718,29.487573,16.621,65,-810,59516.123,-26222.767,-44317.536,789.5916,114.42349,290.05351,0.000145438,0.14575899,671.12181,907.59536
1704,29.397422,25.619,40,200,39379.462,-29965.539,-45478.747,795.76721,114.72209,289.95819,0.000144627,0.14370791,675.48835,912.23892
1727,29.548384,9.628,65,-300,61654.972,-29014.016,-44860.994,795.42447,167.32047,290.01049,9.97E-05,0.14736833,629.02208,974.11933
1722,29.514877,9.624,65,-600,60348.416,-27389.32,-44537.049,795.03435,164.43371,290.06754,0.000101326,0.14675245,624.99776,964.66891
1708,29.422783,16.619,40,400,40137.458,-31171.152,-45718.159,794.45034,129.99579,290.03358,0.000127996,0.14594612,661.04391,928.49144
1723,29.521079,16.626,65,-600,60480.724,-27506.662,-44562.129,791.18678,118.69507,290.03664,0.000140325,0.14603891,672.53742,917.73531
1721,29.510343,3.621,65,-600,60111.305,-27373.943,-44539.762,798.9453,204.91305,290.0566,8.15E-05,0.14852505,594.04075,1020.9593
1717,29.481371,9.621,65,-810,58605.794,-25683.874,-44209.362,792.23631,141.28857,290.03424,0.000117815,0.14589909,645.29976,937.69014
1729,29.562734,25.618,65,-300,61756.361,-28966.611,-44833.323,788.81487,98.895806,290.01576,0.000168097,0.14481495,686.04072,888.74716
1728,29.554588,16.621,65,-300,61462.429,-28883.271,-44824.689,790.92758,123.9068,290.01862,0.000133988,0.14436007,668.0004,924.0299
1706,29.412046,3.619,40,400,40299.533,-31205.359,-45722.065,806.02138,204.94906,289.96863,8.15E-05,0.14810546,599.53973,1025.4603
1715,29.472858,1.615,65,-810,58978.256,-26267.171,-44328.76,799.49124,210.69141,290.03035,7.93E-05,0.14853787,591.59899,1029.2192
1732,29.582448,13.605,65,0,62817.789,-30546.287,-45153.938,791.54518,139.41508,290.05724,0.000119664,0.14702296,648.33256,936.61694
1734,29.599291,30.611,65,0,62825.149,-30544.683,-45158.872,787.52235,99.520945,290.06235,0.000167566,0.14664185,686.4965,891.95804
1733,29.589757,21.616,65,0,62818.365,-30554.222,-45152.006,789.92537,125.93112,290.07873,0.000132237,0.14601382,659.70629,918.94017
1740,29.64483,1.619,65,600,65154.486,-33713.946,-45773.294,799.08132,201.78325,290.04572,8.29E-05,0.14927615,602.97293,1020.8049
1720,29.506363,1.621,65,-600,60647.775,-27725.228,-44603.162,800.55194,215.5194,290.01551,7.76E-05,0.14898928,582.24163,1028.1927
1736,29.615301,3.62,65,300,64043.678,-32197.38,-45482.899,799.19941,197.12073,290.06152,8.49E-05,0.14901641,605.43,1013.1963
1737,29.619835,9.626,65,300,64244.567,-32186.033,-45472.497,794.34336,156.41958,290.02746,0.000106563,0.14671372,633.80087,955.99711
1742,29.653343,9.625,65,600,65287.124,-33817.021,-45792.577,793.8704,154.61398,290.05556,0.000107832,0.14692147,640.73635,961.32425
1743,29.659546,16.621,65,600,65586.318,-33917.506,-45806.063,789.16285,104.75975,290.11969,0.000158568,0.14584627,683.05247,899.84652
1739,29.634185,25.618,65,300,63853.891,-32124.196,-45474.183,788.78238,107.72739,290.09328,0.000154551,0.14615073,680.72862,901.66532
1745,29.678338,1.619,65,810,66612.512,-35175.911,-46050.245,799.62788,194.63779,290.0337,8.57E-05,0.14725816,599.536,999.58521
1747,29.68685,9.625,65,810,65990.974,-34744.328,-45979.938,792.86812,148.40223,290.06088,0.00011241,0.14685778,641.99627,947.10474
1749,29.701199,25.619,65,810,66478.394,-35117.569,-46041.529,786.13147,75.213106,290.01742,0.000221289,0.14581587,712.3871,867.12805
1738,29.626039,16.62,65,300,64171.957,-32379.067,-45511.145,791.31687,135.94542,290.03452,0.00012253,0.14626363,656.25988,936.5987
1731,29.577358,5.62,65,0,62812.814,-30549.288,-45149.292,797.76845,192.59011,290.03961,8.68E-05,0.14865664,610.00832,1009.325
1726,29.543849,3.621,65,-300,61722.236,-29044.729,-44863.913,799.63333,207.07547,290.02156,8.06E-05,0.14773085,589.0439,1018.0369
1741,29.648809,3.617,65,600,65561.361,-33992.87,-45824.894,797.31811,187.99899,290.04555,8.89E-05,0.14807059,606.94046,993.79691
1725,29.539872,1.617,65,-300,61718.124,-28910.407,-44835.132,802.1852,217.28511,290.00685,7.68E-05,0.14783764,582.80091,1037.6637
1752,29.720358,9.622,90,-1070,83196.424,-26230.908,-43854.828,794.09332,153.1242,290.03474,0.00010892,0.14728131,643.02058,960.48447
1756,29.74933,3.619,90,-700,84608.323,-28445.603,-44295.21,798.38185,179.41909,290.02972,9.28E-05,0.14681662,622.3723,993.50649
1750,29.711845,1.615,90,-1070,81899.318,-25706.734,-43763.306,798.25404,200.12293,289.99584,8.35E-05,0.14864254,594.39717,1007.1079
1730,29.573379,1.615,65,0,62808.621,-30547.644,-45152.951,800.96075,213.59598,290.03213,7.83E-05,0.14852977,591.6193,1032.4918
1744,29.667692,25.619,65,600,65271.047,-33899.004,-45811.901,788.36577,81.476413,290.02137,0.000203945,0.14466673,703.06237,870.6952
1753,29.72656,16.62,90,-1070,82037.096,-26214.503,-43873.453,790.46848,125.45574,290.02757,0.000132642,0.14617918,666.33012,925.25574
1735,29.611323,1.616,65,300,64041.006,-32170.368,-45478.911,800.32239,205.97675,290.06299,8.13E-05,0.14892886,600.22628,1026.8343
1755,29.745352,1.616,90,-700,83772.449,-28145.505,-44244.598,801.0178,205.93517,289.9631,8.12E-05,0.14921067,598.94511,1024.9741
1759,29.768213,25.62,90,-700,83799.133,-28398.198,-44301.748,786.18154,105.06588,290.02284,0.00015821,0.14499018,676.55686,893.33203
1761,29.782837,3.618,90,-300,86009.081,-30632.135,-44740.65,797.52807,198.56267,290.11538,8.48E-05,0.14992218,593.9989,1002.4455
1760,29.778859,1.616,90,-300,85564.624,-30465.949,-44703.194,797.73093,187.41419,290.0047,8.91E-05,0.147942,604.95229,991.01741
1748,29.693053,16.62,65,810,66420.71,-35098.739,-46040.706,790.86736,123.36991,290.02019,0.000134944,0.14568141,662.01927,915.97063
1764,29.801721,25.619,90,-300,85665.521,-30605.081,-44729.59,787.40888,114.20239,290.0134,0.000145864,0.1462805,668.19485,902.20919
1754,29.734706,25.618,90,-1070,82314.377,-26198.674,-43869.588,788.68209,93.398345,290.00341,0.000178232,0.14580369,693.1443,884.49206
1762,29.787372,9.622,90,-300,85601.423,-30405.797,-44688.516,791.91661,151.59827,290.1565,0.000112961,0.15810617,635.93269,948.18852
1746,29.682316,3.617,65,810,66482.999,-35184.505,-46062.374,797.66333,186.0922,290.05227,8.97E-05,0.14796224,608.59198,992.98378
1766,29.816345,5.619,90,0,86980.925,-32180.687,-45035.486,794.03331,177.01639,290.03805,9.42E-05,0.14701836,619.61206,985.42835
1765,29.812366,1.617,90,0,86972.948,-32178.385,-45034.746,796.62305,195.59716,290.01906,8.54E-05,0.14834606,606.61707,1010.1607
1751,29.715823,3.618,90,-1070,82076.608,-26305.614,-43895.449,794.45206,161.71371,290.04579,0.00010305,0.14701093,636.50805,970.20912
1758,29.760068,16.62,90,-700,83873.387,-28433.31,-44304.05,790.1256,134.68337,289.99024,0.000123664,0.14633759,655.93126,933.95763
1767,29.821435,13.608,90,0,86983.474,-32177.193,-45040.214,790.35833,156.67203,290.01781,0.000106544,0.1480014,634.02132,959.46353
1770,29.850311,1.615,90,300,88270.714,-33853.325,-45361.199,795.65202,184.63352,290.02194,9.06E-05,0.14960639,606.96488,986.41896
1757,29.753865,9.623,90,-700,84606.432,-28362.222,-44278.6,794.78611,164.43807,290.02175,0.000101607,0.14816965,627.98398,969.14733
1778,29.898533,16.62,90,700,89670.652,-36009.435,-45791.221,786.04739,126.02002,290.07615,0.000132137,0.14586185,655.49917,914.79376
1771,29.854289,3.618,90,300,88264.176,-33745.604,-45342.121,797.73051,184.34578,290.04529,9.06E-05,0.14684683,607.41244,989.25423
1777,29.892331,9.622,90,700,89884.616,-36959.149,-45995.274,790.38157,153.5324,290.17024,0.000109143,0.14897031,631.44715,948.068
1769,29.838277,30.614,90,0,86980.596,-32175.384,-45036.801,785.57484,93.143958,290.09294,0.0001785,0.14520779,692.38565,884.63455
1779,29.90668,25.616,90,700,90176.988,-36268.623,-45833.528,784.56235,106.15028,290.02053,0.000156779,0.14538567,674.28895,893.30701
1782,29.925837,9.626,90,1070,91650.153,-38284.902,-46232.056,789.99434,135.23809,289.97976,0.000123256,0.14573185,652.37241,931.31446
1763,29.793574,16.621,90,-300,85874.963,-30653.021,-44734.565,790.8246,144.20429,290.03038,0.000115787,0.14778763,642.85344,940.59101
1786,29.95481,3.619,120,-1380,107113.49,-26795.992,-43456.752,796.18106,196.73789,290.02125,8.50E-05,0.14877419,598.80222,1003.2887
1775,29.883817,1.619,90,700,89984.28,-36089.444,-45798.786,795.96475,189.06661,290.04943,8.85E-05,0.14891437,604.67881,994.07877
1787,29.959345,9.623,120,-1380,106986.93,-26165.166,-43329.748,790.15326,137.75193,290.02106,0.000120839,0.14612711,652.97775,937.5071
1784,29.940186,25.621,90,1070,91376.325,-37698.191,-46102.338,783.63112,95.353336,290.03032,0.000174689,0.14630166,688.3108,885.47708
1776,29.887796,3.619,90,700,89999.739,-36017.246,-45787.52,794.48096,183.55618,290.05361,9.09E-05,0.14770748,606.93789,986.71867
1785,29.950832,1.617,120,-1380,106566.16,-26588.814,-43419.749,795.92171,193.34416,290.04721,8.64E-05,0.14815983,596.39446,996.55503
1793,29.999055,16.621,120,-1000,107374.18,-28477.303,-43782.383,785.99738,110.36595,290.03797,0.000150759,0.14553639,674.37954,902.74167
1789,29.973694,25.618,120,-1380,106640.86,-26842.041,-43469.251,785.56877,99.589653,290.01649,0.000167285,0.14647644,681.8749,886.96348
1774,29.873172,25.619,90,300,88374.694,-33927.414,-45373.78,785.44792,114.05502,290.033,0.000146112,0.14662215,673.73285,909.02472
1773,29.865026,16.62,90,300,88207.643,-33914.833,-45374.931,788.83046,143.83513,290.02781,0.000115781,0.14621084,646.26027,943.99226
1768,29.828744,21.614,90,0,86978.17,-32183.853,-45037.706,786.72362,111.24209,290.04828,0.000149754,0.14656221,676.49522,906.91892
1791,29.988317,3.62,120,-1000,107374.18,-28446.837,-43778.724,797.64326,203.96764,289.9681,8.20E-05,0.14887699,596.95057,1021.0292
1794,30.007201,25.617,120,-1000,107374.18,-28653.563,-43821.072,784.22817,85.273726,290.16346,0.000195448,0.14552302,694.11743,871.54923
1780,29.917324,1.617,90,1070,91746.487,-38140.177,-46196.779,794.83384,176.16874,290.02312,9.48E-05,0.14768462,621.05302,985.92678
1772,29.858824,9.622,90,300,88137.335,-33812.704,-45356.553,792.66602,173.68679,290.02889,9.59E-05,0.14646916,611.99691,969.81117
1783,29.932041,16.619,90,1070,91551.394,-37928.147,-46142.548,788.05739,128.0213,289.97402,0.000130663,0.14847071,662.21113,926.1424
1797,30.026359,9.625,120,-500,107374.18,-31496.124,-44376.618,792.17602,175.31693,289.97131,9.54E-05,0.14874287,615.34962,979.53927
1798,30.032562,16.619,120,-500,107374.18,-31304.364,-44340.93,787.49607,124.41164,289.98206,0.000133973,0.14683685,658.45681,916.04824
1781,29.921303,3.618,90,1070,91023.719,-38138.327,-46205.701,795.4582,194.40929,290.04548,8.60E-05,0.14880849,603.05448,1006.7031
1788,29.965547,16.62,120,-1380,106829.21,-27038.652,-43488.781,788.63747,133.18209,289.96563,0.000125232,0.14679481,656.96478,932.33825
1790,29.984339,1.616,120,-1000,107374.18,-28808.032,-43853.06,796.30087,208.02952,289.99244,8.03E-05,0.14860431,593.53603,1023.9286
1801,30.055332,5.618,120,0,107374.18,-34092.244,-44882.045,793.77307,191.86609,290.02183,8.71E-05,0.14887729,605.76084,1004.2594
1795,30.017847,1.615,120,-500,107374.18,-31382.524,-44354.169,797.45344,216.81743,290.02801,7.71E-05,0.1487821,579.20632,1026.5209
1800,30.051353,1.618,120,0,107374.18,-34082.541,-44878.961,797.07477,213.44549,290.0114,7.84E-05,0.14918134,578.50747,1021.1289
1803,30.067732,21.613,120,0,107374.18,-34095.245,-44885.005,786.5031,108.04799,290.0083,0.000154311,0.14675993,678.6779,901.67563
1807,30.097811,9.624,120,500,107374.18,-37051.945,-45452.926,792.08236,156.5767,290.00423,0.000106557,0.14734312,635.27982,958.63937
1802,30.060423,13.606,120,0,107374.18,-34096.479,-44880.482,788.18899,129.85754,290.03729,0.000128137,0.14589935,658.31609,925.92634
1804,30.077265,30.612,120,0,107374.18,-34103.386,-44882.127,785.65216,98.522403,290.021,0.000168765,0.14512336,681.54396,885.51664
1805,30.089298,1.616,120,500,107374.18,-36951.501,-45427.887,798.43785,207.78516,290.01669,8.04E-05,0.14851305,586.8188,1017.2721
1809,30.112159,25.619,120,500,107374.18,-36827.992,-45409.386,786.11809,107.84988,290.02413,0.000154598,0.14649638,673.2027,895.87811
1810,30.122804,1.617,120,1000,107374.18,-39258.997,-45882.414,797.7001,200.76941,290.0351,8.33E-05,0.14833936,600.69294,1016.3778
1796,30.021825,3.619,120,-500,107374.18,-31192.573,-44317.412,797.40219,205.08554,290.10504,8.13E-05,0.14494924,592.06074,1019.7675
1799,30.040708,25.62,120,-500,107374.18,-31317.685,-44344.589,784.72845,93.938756,290.00544,0.000177267,0.14619643,690.64182,886.31778
1792,29.992852,9.625,120,-1000,107374.18,-28356.96,-43763.799,791.66726,149.10593,290.02587,0.000112212,0.14944903,644.77562,953.64862
1814,30.145666,25.619,120,1000,107374.18,-39852.779,-45997.412,783.54325,86.833464,290.09171,0.000191903,0.14665307,696.63314,875.88201
1813,30.137521,16.618,120,1000,107374.18,-40081.132,-46032.319,786.88122,99.608886,289.99954,0.000168241,0.14847868,686.10284,892.21029
1812,30.131318,9.624,120,1000,107374.18,-39786.091,-45980.103,790.99952,147.59924,289.96795,0.000113002,0.14724582,641.19971,947.64877
1819,30.179174,25.617,120,1380,107374.18,-42219.729,-46462.546,783.28804,65.381347,289.97326,0.000254859,0.1465457,714.69037,850.09751
1811,30.126783,3.617,120,1000,107374.18,-40044.128,-46044.818,796.22486,187.41267,289.98859,8.92E-05,0.14754815,610.43818,999.05677
1818,30.171027,16.621,120,1380,107374.18,-41528.133,-46320.741,785.23162,98.354666,290.17831,0.000169424,0.14628929,683.37956,887.53963
1806,30.093276,3.619,120,500,107374.18,-36898.751,-45424.475,797.06732,196.95941,289.99684,8.48E-05,0.14823426,602.94214,1011.7851
1808,30.104013,16.62,120,500,107374.18,-36953.844,-45432.163,788.03062,118.84673,290.02089,0.000140253,0.14660496,671.3391,915.56999
1834,30.279695,25.618,65,-300,61282.428,-28839.566,-44825.923,785.89088,115.47116,290.0475,0.000144306,0.14592536,671.07211,909.0794
1823,30.204534,16.622,65,-810,59211.542,-26114.388,-44294.758,786.12195,122.76246,290.05808,0.000135598,0.14537709,661.99309,915.57257
1833,30.271549,16.62,65,-300,61329.175,-28893.015,-44838.627,788.40164,146.49666,289.98828,0.00011364,0.14590167,636.89009,938.09981
1816,30.160291,3.618,120,1380,107374.18,-42172.036,-46449.431,793.56442,185.23418,290.04409,9.02E-05,0.14834637,608.63488,989.92068
1830,30.256834,1.616,65,-300,61368.235,-28899.47,-44836.366,797.30149,191.86243,290.03421,8.70E-05,0.14749006,607.12442,1001.714
1817,30.164825,9.624,120,1380,107374.18,-41922.427,-46400.792,790.85557,152.3436,289.99398,0.000109502,0.14718781,637.0433,952.05771
1815,30.156312,1.618,120,1380,107374.18,-41007.988,-46219.557,796.21637,196.61808,289.99185,8.50E-05,0.14878341,604.05247,1011.5233
1828,30.238042,16.62,65,-600,59908.567,-27063.813,-44481.831,787.81349,137.37243,290.05931,0.000123476,0.15195325,646.14739,929.10514
1820,30.189819,1.617,65,-810,58789.414,-26146.704,-44308.573,796.80066,207.66881,290.08126,8.06E-05,0.14821316,593.58572,1023.6466
1824,30.212681,25.62,65,-810,58848.661,-26002.021,-44265.361,784.16885,92.193525,289.99874,0.000180461,0.14555171,687.71489,878.48713
1821,30.193798,3.617,65,-810,58937.223,-25857.173,-44240.116,795.59456,196.62804,290.0116,8.53E-05,0.14928166,603.92324,1009.6323
1832,30.265346,9.627,65,-300,61346.855,-28869.497,-44830.98,791.70789,175.37776,290.04791,9.51E-05,0.14724987,611.54939,972.73344
1836,30.294319,5.62,65,0,62580.267,-30527.497,-45156.981,794.66982,178.92767,290.01263,9.32E-05,0.14720678,614.9202,986.46363
1831,30.260812,3.617,65,-300,61332.012,-28899.593,-44837.681,795.26686,183.1983,290.02073,9.10E-05,0.14660034,611.72849,991.1402
1835,30.290341,1.617,65,0,62576.238,-30524.044,-45156.405,795.76176,191.1133,290.02032,8.73E-05,0.14736179,599.80745,993.03093
1822,30.198332,9.624,65,-810,59271.159,-26344.385,-44330.939,790.68009,160.4109,289.99074,0.000105079,0.14813591,630.85923,965.4842
1837,30.29941,13.605,65,0,62584.625,-30520.837,-45151.718,790.52173,162.11509,290.02704,0.000103084,0.14815465,627.39862,964.71249
1841,30.332262,3.622,65,300,63730.751,-32028.727,-45453.708,793.93875,175.57849,290.0977,9.56E-05,0.14892632,613.19905,973.48782
1826,30.227305,3.618,65,-600,60055.841,-27273.622,-44516.327,793.98076,171.45734,289.96728,9.72E-05,0.14667979,617.61306,970.67987
1827,30.231839,9.625,65,-600,60194.193,-27372.791,-44531.909,793.61043,169.36603,290.03212,9.84E-05,0.14547315,616.49496,966.22222
1844,30.351146,25.619,65,300,63976.085,-32229.327,-45487.422,785.85853,112.36046,289.99018,0.000147161,0.14288254,668.1735,899.8972
1829,30.246188,25.618,65,-600,60141.031,-27165.984,-44498.565,785.74114,104.04632,289.99042,0.000159986,0.14578562,677.61027,892.72307
1842,30.336797,9.624,65,300,63978.387,-32153.84,-45463.986,793.32501,177.30136,289.9379,9.41E-05,0.14693328,611.46267,976.75955
1843,30.343001,16.62,65,300,63991.051,-32347.614,-45506.869,788.3197,133.83133,290.02184,0.000124268,0.14552555,649.67411,926.20468
1846,30.36577,3.618,65,600,65055.563,-33836.551,-45814.286,794.09022,162.2066,290.01435,0.000104624,0.15112252,634.76232,970.18718
1825,30.223326,1.615,65,-600,59782.22,-27222.434,-44513.161,796.73183,211.52679,289.99558,7.89E-05,0.14733714,584.2259,1024.3297
1838,30.306718,21.615,65,0,62594.287,-30520.796,-45169.726,786.74755,112.28789,289.98326,0.000148095,0.14501991,671.07659,901.62038
1851,30.399277,3.62,65,810,66163.329,-34848.678,-45992.725,798.37157,181.10123,290.00586,9.21E-05,0.14735385,611.1214,985.21194
1853,30.410014,16.621,65,810,66237.665,-34976.463,-46018.463,795.1314,132.99736,289.94682,0.0001252,0.14582083,657.8251,932.23551
1839,30.316252,30.613,65,0,62604.977,-30523.756,-45158.872,784.34729,100.39751,290.02301,0.000165511,0.14476313,685.24278,891.92894
1850,30.395299,1.615,65,810,66322.444,-35225.373,-46067.596,801.60808,216.79137,289.98632,7.72E-05,0.14921476,588.45863,1036.8848
1849,30.384654,25.618,65,600,65462.973,-33910.722,-45812.23,787.47993,105.86529,290.02509,0.000156953,0.14498522,682.18159,900.17194
1862,30.470828,9.622,90,-700,83639.77,-27828.509,-44187.201,787.70989,148.68841,289.97379,0.000112053,0.14569858,634.15593,940.137
1860,30.462313,1.62,90,-700,84125.3,-28442.519,-44319.221,794.04139,176.21029,290.06657,9.67E-05,0.15327304,618.62539,984.51602
1861,30.466293,3.618,90,-700,82974.647,-28067.675,-44248.627,793.44641,194.14296,290.00754,8.62E-05,0.1488802,603.92023,1006.8272
1858,30.443522,16.62,90,-1070,82826.304,-26702.537,-43958.314,789.75824,135.95609,290.02936,0.000122785,0.14781761,655.9785,935.95079
1856,30.432784,3.62,90,-1070,82867.378,-26581.412,-43927.889,799.76176,193.5241,289.98179,8.64E-05,0.1492448,611.78489,1011.5585
1840,30.328285,1.616,65,300,63903.229,-32080.449,-45459.957,799.4084,220.21397,290.06826,7.59E-05,0.14867592,574.5383,1028.2092
1863,30.477029,16.619,90,-700,83847.69,-28425.95,-44305.325,784.95337,142.97898,289.97983,0.000116542,0.14639443,637.15505,930.15809
1845,30.361792,1.617,65,600,65412.031,-34058.284,-45844.177,797.08194,208.16169,290.02322,8.04E-05,0.1492271,585.85443,1016.0042
1848,30.376508,16.619,65,600,65272.61,-34164.196,-45864.159,787.55552,136.92374,290.11708,0.000121763,0.14642257,648.07021,929.70756
1852,30.403812,9.623,65,810,66317.634,-35088.419,-46053.082,796.32053,165.18763,289.93037,0.000101323,0.14735468,633.60264,976.33675
1865,30.495821,1.617,90,-300,85680.734,-30579.426,-44717.585,793.99207,208.86267,290.00285,7.99E-05,0.14757091,579.99043,1010.7874
1871,30.533306,5.62,90,0,86837.637,-32156.553,-45035.815,791.10236,194.41596,290.03069,8.61E-05,0.14814056,591.1842,991.53297
1866,30.499799,3.619,90,-300,85509.9,-30467.922,-44702.783,793.05008,208.01674,289.97961,8.02E-05,0.14770336,581.59595,1011.8081
1847,30.370304,9.624,65,600,65252.751,-33699.021,-45780.202,791.83494,163.13463,290.09173,0.000106243,0.15834126,622.72822,960.99906
1855,30.428806,1.618,90,-1070,82105.183,-26481.174,-43944.458,799.20196,170.43595,290.06656,9.94E-05,0.14968294,632.90687,985.67899
1869,30.518682,25.619,90,-300,85696.234,-30574.615,-44733.044,781.3079,96.64235,290.03423,0.000172082,0.14512225,684.03344,883.44131
1854,30.418161,25.62,65,810,65913.143,-34976.422,-46022.164,791.07525,98.833184,289.95804,0.000169448,0.14631012,691.7109,897.47092
1872,30.538397,13.606,90,0,86821.027,-32172.259,-45039.638,786.04408,155.48362,290.08808,0.00010737,0.1475577,625.9074,946.0724
1864,30.485175,25.618,90,-700,84198.527,-28488.404,-44316.96,782.51986,109.96906,289.99403,0.000151379,0.14557755,672.52168,900.04398
1859,30.451668,25.619,90,-1070,82837.24,-26518.877,-43915.472,784.26224,100.7512,289.94491,0.000165069,0.14561876,679.45873,886.52107
1873,30.545705,21.617,90,0,86819.711,-32169.257,-45041.859,783.04856,113.69663,290.04202,0.000146338,0.14510255,663.615,897.74864
1882,30.609292,9.623,90,700,89891.935,-36409.812,-45863.83,785.21451,115.03172,289.97767,0.000145254,0.14646806,665.95165,902.69481
1870,30.529328,1.616,90,0,86823.987,-32155.731,-45040.461,792.74672,204.26464,290.01413,8.19E-05,0.14929654,584.71941,1005.5331
1877,30.575785,9.625,90,300,88247.771,-33956.154,-45381.304,789.12126,152.27023,290.08324,0.00010959,0.14706977,635.38261,949.47597
1876,30.57125,3.618,90,300,88064.232,-33742.15,-45335.584,792.85757,185.00175,289.97522,9.03E-05,0.14807832,612.03826,995.04255
1857,30.43732,9.622,90,-1070,81897.797,-25778.11,-43786.947,793.52593,132.55319,289.99182,0.000125653,0.14621228,658.12552,932.94518
1883,30.615494,16.621,90,700,90030.247,-35932.714,-45758.287,784.87902,116.23661,289.9544,0.00014353,0.14611566,664.50508,904.23229
1879,30.590134,25.619,90,300,87975.505,-33806.413,-45358.074,784.41992,111.2035,289.99365,0.000149669,0.14560548,673.56931,903.81452
1885,30.634286,1.616,90,1070,90835.205,-38042.2,-46189.543,793.13774,191.24967,289.9664,8.73E-05,0.14793437,601.59805,995.26054
1880,30.600779,1.617,90,700,89622.259,-36131.875,-45811.819,790.88047,146.80255,290.061,0.000113791,0.1472241,641.79582,944.94155
1867,30.504334,9.623,90,-300,85438.482,-30480.997,-44703.359,788.0569,150.1512,290.00822,0.000110977,0.1465446,638.52168,947.53893
1881,30.604758,3.618,90,700,90569.064,-36181.871,-45797.223,794.31087,195.06464,289.97304,8.61E-05,0.14817935,593.44278,998.3855
1887,30.642799,9.624,90,1070,91368.349,-38606.339,-46295.578,787.38688,138.34504,289.99622,0.000120316,0.14586157,646.10044,932.57633
1884,30.623641,25.617,90,700,89791.284,-35965.195,-45773.007,781.85564,104.68465,289.99901,0.000158989,0.14556316,674.69179,892.53043
1868,30.510536,16.62,90,-300,85229.246,-30493.084,-44703.852,783.70486,127.0308,289.99222,0.000130862,0.14515401,653.91072,918.42262
1893,30.682509,16.62,120,-1380,105748.78,-26299.941,-43385.13,783.77349,114.7794,289.9698,0.000145297,0.14685767,670.49751,908.38128
1892,30.676306,9.626,120,-1380,106992.69,-26918.72,-43471.348,787.46737,156.96729,290.05151,0.000106383,0.14777771,631.09813,954.57864
1891,30.671772,3.619,120,-1380,106815.65,-27055.016,-43519.412,792.2421,198.17512,290.0128,8.45E-05,0.1483335,588.70731,999.17148
1878,30.581988,16.621,90,300,88075.827,-33797.697,-45347.343,786.63126,139.80961,289.96302,0.000119623,0.14707029,647.05875,937.19378
1874,30.555239,30.612,90,0,86830.36,-32173.328,-45044.079,781.26597,98.840728,289.99842,0.000168165,0.14494693,679.90202,885.40101
1889,30.657148,25.62,90,1070,91811.901,-38188.528,-46197.601,780.46199,79.828003,290.02137,0.000208498,0.14587433,700.82669,866.24402
1875,30.567272,1.617,90,300,88048.115,-33891.644,-45370.902,792.35039,188.44448,289.9671,8.85E-05,0.1468884,526.93711,1058.1033
1896,30.705279,3.617,120,-1000,107255.87,-28432.94,-43783.617,790.35232,166.81259,289.98997,0.000100331,0.14959078,621.12527,965.33938
1902,30.743321,9.625,120,-500,107374.18,-31349.138,-44351.867,791.01649,178.40229,290.04557,9.35E-05,0.14728891,606.37425,974.52474
1898,30.716017,16.619,120,-1000,107175,-28149.741,-43733.415,785.91661,135.24761,289.91139,0.000123233,0.14673192,652.22948,931.96244
1894,30.690656,25.618,120,-1380,106896.56,-26622.61,-43437.716,781.74362,86.556614,289.98962,0.000192402,0.14547754,689.74361,867.97357
1908,30.784693,21.615,120,0,107374.18,-34106.388,-44877.892,786.24355,131.87665,290.03049,0.000126393,0.14526753,648.65661,921.86865
1907,30.777384,13.605,120,0,107374.18,-34099.686,-44878.18,789.02249,153.30684,289.97675,0.000108843,0.14718572,630.21008,946.00204
1886,30.638265,3.619,90,1070,91765.072,-38548.243,-46272.513,793.36405,193.70871,289.92511,8.62E-05,0.14746996,603.52431,1004.5868
1901,30.738786,3.618,120,-500,107374.18,-31289.152,-44333.406,792.52538,180.62215,290.01771,9.27E-05,0.14852809,609.16766,984.26668
1888,30.649002,16.62,90,1070,92444.956,-38300.237,-46205.619,784.21817,95.062854,290.00757,0.000175337,0.14649716,687.57989,884.24839
1895,30.701301,1.616,120,-1000,107374.18,-28630.127,-43824.814,794.98296,208.01234,290.04191,8.06E-05,0.15025256,585.69087,1013.5313
1904,30.757669,25.62,120,-500,107374.18,-31378.536,-44360.748,782.84191,111.20266,290.13409,0.000151005,0.14853903,666.70562,897.37519
1909,30.794226,30.613,120,0,107374.18,-34095.04,-44889.116,781.05049,86.451079,289.98633,0.00019288,0.14679139,691.67917,871.05821
1905,30.768315,1.617,120,0,107374.18,-34082.335,-44881.017,794.24914,193.6631,290.01031,8.64E-05,0.14921583,604.94411,1005.2074
1910,30.806259,1.619,120,500,107374.18,-36882.592,-45418.636,795.86584,213.44082,290.05711,7.84E-05,0.1487612,576.18179,1015.5354
1914,30.829121,25.617,120,500,107374.18,-37062.059,-45435.699,783.3328,88.460751,289.94024,0.000189162,0.14708654,694.74527,878.39615
1912,30.814772,9.623,120,500,107374.18,-36916.06,-45441.209,790.2581,162.90616,289.98189,0.000102584,0.14788502,629.0849,967.21813
1913,30.820975,16.623,120,500,107374.18,-36922.926,-45423.077,785.12671,133.11607,289.9882,0.000126412,0.14989594,654.86469,930.34744
1890,30.667794,1.614,120,-1380,107008.03,-26715.284,-43423.285,793.95717,199.8953,289.9794,8.34E-05,0.1474626,596.34521,1009.6346
1903,30.749524,16.62,120,-500,107374.18,-31219.791,-44323.292,786.63961,143.08784,289.97566,0.000116752,0.14669285,644.95022,941.46392
1899,30.724162,25.619,120,-1000,107374.18,-28652.946,-43824.485,782.42364,95.835476,289.95941,0.000173978,0.14669277,687.25062,886.04231
1897,30.709813,9.627,120,-1000,107374.18,-28942.889,-43876.824,790.01455,167.02552,290.01937,9.99E-05,0.14775803,618.21785,962.39831
1917,30.848279,9.627,120,1000,107374.18,-39241.975,-45858.731,789.8695,161.95652,289.96283,0.000103082,0.14815521,630.72006,967.17893
1916,30.843744,3.62,120,1000,107374.18,-39227.462,-45873.41,789.09491,145.64493,289.99866,0.000114537,0.14728938,639.16969,939.50707
1906,30.772294,5.62,120,0,107374.18,-34092.08,-44885.663,790.38054,166.63559,290.01093,0.000100284,0.14838353,619.28864,962.49924
1900,30.734808,1.618,120,-500,107374.18,-31399.175,-44355.814,795.78514,221.46591,289.95301,7.55E-05,0.14882058,570.27892,1028.7009
1925,30.906781,1.617,120,-1380,106324.15,-26741.597,-43488.534,795.3795,219.92746,289.97606,7.64E-05,0.14628507,569.62059,1028.3996
1918,30.854482,16.622,120,1000,107374.18,-39483.937,-45925.79,784.62395,123.72891,289.99631,0.000134594,0.14618848,661.45196,916.34602
1928,30.921496,16.621,120,-1380,107004.74,-26536.105,-43394.874,785.29845,136.89121,290.01677,0.000121599,0.14594852,644.59999,926.61213
1930,30.940288,1.617,120,-1000,107288.76,-28719.881,-43847.098,793.25231,184.78572,290.08929,9.04E-05,0.14886761,610.19666,990.4195
1923,30.887989,16.622,120,1380,107374.18,-41548.774,-46345.78,785.49779,123.17978,289.92747,0.000135427,0.14698273,660.94998,915.01971
1927,30.915294,9.624,120,-1380,106160.88,-26568.257,-43439.073,790.41399,171.90246,289.9491,9.71E-05,0.14802145,621.27409,977.39258
1911,30.810238,3.617,120,500,107374.18,-37028.715,-45447.335,793.45834,195.211,289.98851,8.55E-05,0.14798304,599.43824,1004.5517
1915,30.839766,1.616,120,1000,107374.18,-39589.15,-45929.819,795.85564,216.29426,289.95922,7.74E-05,0.14973294,574.75623,1021.4256
1924,30.896135,25.618,120,1380,107374.18,-42248.715,-46455.557,781.24583,96.291411,289.92032,0.000173005,0.14658111,682.97449,883.01541
1937,30.982308,9.625,120,-500,107374.18,-31071.078,-44291.757,786.60374,151.01743,290.03543,0.000110325,0.14671242,633.54472,944.11184
1933,30.955003,16.621,120,-1000,107374.18,-28781.718,-43841.794,787.47696,142.3575,289.99664,0.00011752,0.14725703,646.24812,941.49935
1936,30.977773,3.62,120,-500,107374.18,-31483.379,-44393.393,792.90957,185.38791,290.03781,9.12E-05,0.14593132,606.36936,994.89327
1939,30.996657,25.617,120,-500,107374.18,-31301.774,-44330.24,782.25686,113.64671,289.99443,0.00014668,0.14680878,667.38006,902.64014
1934,30.963149,25.619,120,-1000,107339.95,-28855.807,-43861.036,782.71755,97.989761,290.00083,0.000169593,0.14458842,681.74315,885.56998
1922,30.881786,9.624,120,1380,107374.18,-41928.306,-46407.082,788.20479,167.91385,290.03116,9.98E-05,0.14883328,615.2949,962.50308
1935,30.973795,1.616,120,-500,107374.18,-31357.074,-44369.546,795.38902,205.91783,290.06863,8.12E-05,0.1490703,592.83233,1018.7939
1919,30.862628,25.618,120,1000,107374.18,-40001.163,-45996.755,782.43247,93.675814,289.97323,0.000177682,0.14586577,684.56823,878.7247
1921,30.877252,3.618,120,1380,107374.18,-41544.58,-46324.976,789.58456,143.76072,289.95546,0.000116171,0.14804517,647.68873,943.39208
1938,30.988511,16.619,120,-500,107374.18,-31224.437,-44330.24,784.14112,122.63462,289.95549,0.000135734,0.14606074,663.13723,917.53954
1944,31.033214,30.611,120,0,107374.18,-34074.236,-44871.231,781.64492,87.906597,290.04397,0.000189749,0.14687726,693.73293,875.26707
1929,30.929642,25.618,120,-1380,106236.94,-26581.578,-43425.505,783.47627,96.459156,289.97082,0.000172751,0.14573595,681.89099,881.57366
1931,30.944267,3.617,120,-1000,107374.18,-28217.334,-43761.044,793.39854,196.04289,290.16346,8.57E-05,0.15110721,592.82648,996.24423
1945,31.045246,1.617,120,500,107374.18,-36872.601,-45426.983,792.56104,184.703,290.11169,9.05E-05,0.14852512,609.86914,992.06015
1926,30.910759,3.617,120,-1380,106880.32,-26722.438,-43421.764,790.81984,168.81144,289.90082,9.90E-05,0.14840267,618.47547,967.14069
1920,30.873273,1.618,120,1380,107374.18,-41497.585,-46309.187,794.89743,216.7599,289.95172,7.74E-05,0.15032249,583.73432,1032.4374
1948,31.059962,16.621,120,500,107374.18,-36733.797,-45408.728,785.0658,127.04001,289.9588,0.000131449,0.14785918,660.90816,922.35447
1952,31.087266,9.624,120,1000,107374.18,-39733.176,-45974.1,788.1734,139.73887,289.98104,0.000119407,0.14732145,644.94941,931.81826
1951,31.082732,3.617,120,1000,107374.18,-40118.341,-46029.4,791.80142,161.44117,289.83997,0.000109783,0.15736178,625.41334,966.63717
1950,31.078754,1.615,120,1000,107374.18,-39755.255,-45974.182,789.45041,145.07911,289.98019,0.000114992,0.14560082,645.08038,945.45497
1949,31.068108,25.619,120,500,107374.18,-36753.491,-45395.119,782.69685,100.09405,290.06708,0.000168073,0.14899665,681.35048,888.85154
1932,30.948801,9.623,120,-1000,107374.18,-28533.754,-43805.736,787.23658,144.23844,289.99483,0.000115658,0.14746529,646.27559,943.37088
1941,31.011281,5.622,120,0,107374.18,-34084.227,-44875.631,789.78294,171.98578,289.87086,9.70E-05,0.14675704,619.33585,973.83587
1961,31.149747,3.617,15,-290,12824.166,-25644.197,-45070.475,791.08732,189.25547,289.96524,8.80E-05,0.14608575,601.11896,990.78003
1953,31.093469,16.619,120,1000,107374.18,-39837.073,-45992.52,785.54711,137.60797,289.92645,0.0001212,0.1468221,644.24047,929.76963
1958,31.126976,16.62,120,1380,107374.18,-41966.748,-46410.495,782.16789,98.289853,290.01151,0.00016967,0.14672356,684.18348,886.21046
1956,31.116239,3.618,120,1380,107374.18,-42069.413,-46413.866,791.7181,170.62167,289.99438,9.80E-05,0.14895793,621.62765,974.46326
1959,31.135122,25.618,120,1380,107374.18,-42367.99,-46507.937,781.75486,99.402945,290.07887,0.000167871,0.14616826,683.08305,888.25029
1957,31.120773,9.625,120,1380,107374.18,-41699.871,-46342.244,787.06063,138.49278,289.95491,0.00011997,0.14506604,643.79726,929.76839
1940,31.007302,1.617,120,0,107374.18,-34081.184,-44881.387,793.5798,196.31167,290.06782,8.52E-05,0.14827464,602.26061,1008.002
1946,31.049224,3.62,120,500,107374.18,-36912.812,-45424.022,789.21272,138.6624,289.94567,0.000120154,0.14601303,645.19575,931.2386
1960,31.145768,1.617,15,-290,13045.94,-25427.398,-45032.155,793.2321,206.41581,289.88024,8.11E-05,0.1490209,583.16897,1009.73
1942,31.016372,13.605,120,0,107374.18,-34085.213,-44883.196,786.13181,142.71035,289.97707,0.000116746,0.14675189,645.23915,941.19519
1943,31.02368,21.614,120,0,107374.18,-34088.996,-44889.034,783.77928,112.89481,290.00228,0.000147539,0.1457693,665.35579,898.21997
1966,31.183254,3.62,15,-200,13345.832,-26116.073,-45162.202,792.68596,208.83623,289.93211,8.00E-05,0.14859301,585.63739,1019.1606
1967,31.187788,9.624,15,-200,13471.561,-26130.299,-45173.262,786.07849,157.73932,290.00449,0.000105497,0.14603874,625.49341,951.94094
1963,31.160484,16.619,15,-290,12796.126,-25539.272,-45061.84,780.91323,98.634991,290.00126,0.000168604,0.14512048,678.08197,881.90793
1970,31.212783,1.615,15,-100,13804.386,-26641.234,-45261.125,794.86709,214.67191,289.92353,7.78E-05,0.14782086,576.31975,1019.2762
1947,31.053759,9.624,120,500,107374.18,-36889.212,-45425.379,791.38405,171.88011,290.07229,9.74E-05,0.14863644,614.03354,969.47151
1973,31.229161,21.613,15,-100,13843.527,-26613.851,-45253.642,782.39385,120.88464,290.03747,0.000138257,0.14643725,657.63077,905.89448
1954,31.101616,25.617,120,1000,107374.18,-39729.928,-45992.684,781.48745,95.438564,289.97126,0.000174378,0.14597205,685.32249,881.10175
1962,31.154281,9.625,15,-290,13104.816,-25661.26,-45071.873,784.82646,145.20793,289.96366,0.000114715,0.14612352,641.38285,940.40503
1975,31.250726,1.617,15,0,14265.283,-27206.769,-45380.811,794.30225,212.74636,290.03297,7.88E-05,0.14939494,576.75456,1015.4879
1968,31.193991,16.62,15,-200,13299.577,-26127.503,-45166.437,783.16057,127.17689,289.96104,0.000130686,0.14465902,654.54295,918.68937
1980,31.28867,1.618,15,100,14697.277,-27773.045,-45490.711,790.52938,184.9814,289.96829,9.02E-05,0.14648171,601.90982,984.35281
1976,31.254704,5.622,15,0,14271.985,-27213.306,-45376.535,790.45737,189.92655,289.86951,8.79E-05,0.14598919,593.48018,987.2471
1977,31.259796,13.605,15,0,14270.505,-27211.168,-45383.483,785.72624,153.41118,290.08488,0.0001084,0.14379865,627.60822,946.81603
1964,31.16863,25.618,15,-290,12958.817,-25583.512,-45052.672,778.5778,68.235221,290.01415,0.000242633,0.14237734,707.68523,848.6683
1974,31.238694,30.612,15,-100,13803.44,-26650.854,-45276.05,780.26859,85.832874,289.89018,0.000193196,0.14308804,690.06442,866.45073
1955,31.112261,1.617,120,1380,107374.18,-41583.927,-46331.061,792.59574,180.48176,289.86835,9.26E-05,0.14869226,616.48556,989.35282
1965,31.179275,1.617,15,-200,13353.027,-26094.734,-45157.268,794.85288,212.39906,290.08405,7.87E-05,0.14862002,587.82694,1027.6276
1981,31.292648,5.621,15,100,14704.555,-27786.119,-45489.642,787.61595,166.28623,289.96619,0.000100244,0.14606826,615.70019,959.1281
1983,31.305048,21.615,15,100,14768.57,-27763.794,-45488.532,780.66871,118.16898,289.94523,0.000140679,0.14491935,661.29931,904.59968
1984,31.314581,30.612,15,100,14672.526,-27757.092,-45503.498,778.55953,78.872395,289.99148,0.000210431,0.14411219,698.10932,862.62806
1982,31.297739,13.607,15,100,14653.243,-27756.928,-45488.367,785.82018,148.31809,289.95465,0.000112024,0.14493379,633.08494,938.48072
1988,31.341329,16.621,15,200,15279.957,-28321.518,-45600.735,781.39792,119.91188,290.0089,0.000138713,0.14422339,660.85561,909.04338
1985,31.326614,1.617,15,200,15007.736,-28281.76,-45606.409,792.79908,208.61434,290.01817,8.01E-05,0.14798178,588.33323,1021.586
1992,31.368634,9.625,15,290,15563.485,-28905.226,-45709.484,784.46324,142.75101,289.95269,0.000116681,0.14585647,636.29708,931.14737
1991,31.3641,3.618,15,290,15512.708,-28753.718,-45698.095,787.69975,153.46848,289.99587,0.000108385,0.14517266,635.67991,952.80494
1969,31.202137,25.62,15,-200,13414.206,-26133.917,-45147.154,780.35991,85.612088,289.96832,0.000196212,0.14683359,691.7871,869.2634
1994,31.382984,25.615,15,290,15720.667,-28965.706,-45716.885,778.08546,73.659624,289.95128,0.00022502,0.14281685,703.35158,855.18377
1996,31.397607,3.617,25,-400,22550.014,-25633.877,-44889.528,788.25748,169.23154,289.99167,9.88E-05,0.14738835,624.73608,973.35482
1993,31.374837,16.621,15,290,15680.416,-28786.815,-45682.101,780.29583,111.36428,289.83096,0.000149456,0.1455061,668.26179,898.41498
1972,31.221851,13.608,15,-100,13826.218,-26677.949,-45273.706,785.271,147.24321,289.97237,0.000112914,0.14538506,634.40708,939.87575
1979,31.276637,30.613,15,0,14284.443,-27202.74,-45386.443,779.57808,96.94522,290.11131,0.000172394,0.14513163,680.25045,882.46673
1999,31.413985,15.608,25,-400,22413.389,-25721.164,-44908.605,782.70479,119.38947,289.93967,0.000139272,0.14516232,663.44953,910.803
1971,31.216761,5.621,15,-100,13847.68,-26654.596,-45278.64,790.88122,192.01775,289.99077,8.68E-05,0.14648643,594.98919,990.88959
1989,31.349476,25.619,15,200,15239.541,-28313.089,-45596.87,779.49034,89.109971,289.95574,0.000186441,0.14418622,685.99381,870.60215
2003,31.436284,14.619,25,-300,22609.548,-26166.028,-45004.403,784.15388,132.89026,289.91449,0.00012495,0.14469507,653.32979,927.83183
2005,31.453132,1.617,25,-150,23467.78,-27064.183,-45171.206,795.83198,204.18944,289.96801,8.18E-05,0.14764422,594.41825,1017.3393
1978,31.267104,21.613,15,0,14268.285,-27212.484,-45384.059,780.82922,111.04924,289.9919,0.000149518,0.14422067,666.75135,895.85471
2002,31.430363,8.609,25,-300,22582.371,-26107.398,-44984.668,789.26914,162.52332,289.81903,0.000102442,0.14551271,627.80317,965.95441
2001,31.425828,3.62,25,-300,22714.925,-26222.273,-45020.232,792.06525,191.77038,290.01647,8.76E-05,0.14942209,601.17103,997.10169
2009,31.475994,25.618,25,-150,23453.061,-27023.232,-45157.556,779.50414,97.28961,289.94376,0.000170644,0.1436723,681.03627,882.82231
1987,31.335127,9.623,15,200,15072.163,-28315.104,-45603.942,785.7839,152.53847,289.93621,0.000109091,0.14552134,633.99701,949.47774
1990,31.360121,1.615,15,290,15728.973,-28916.862,-45708.949,791.82308,198.73509,290.00976,8.40E-05,0.14755998,588.93704,1001.0529
2010,31.486639,1.619,25,0,24081.625,-27875.174,-45333.282,791.1803,200.76652,289.95899,8.30E-05,0.14689278,585.75059,1001.7646
1995,31.393629,1.617,25,-400,22164.315,-25559.953,-44886.526,792.45241,208.87058,289.98383,7.98E-05,0.14661794,577.71785,1010.3428
2014,31.512551,30.612,25,0,24059.876,-27842.488,-45332.747,777.72017,89.058316,289.97764,0.000186546,0.14431686,684.8747,867.76167
2011,31.490617,5.626,25,0,24084.627,-27871.762,-45325.511,788.17223,172.96771,289.87988,9.62E-05,0.14541682,617.36789,974.31897
2008,31.467848,16.621,25,-150,23414.701,-27037.869,-45159.776,787.66009,126.72641,289.95541,0.000130775,0.14279213,654.04995,915.35409
1986,31.330593,3.617,15,200,15272.228,-28322.669,-45601.598,790.60063,198.65996,289.95175,8.40E-05,0.14731629,587.89352,999.36911
1997,31.402142,6.609,25,-400,22394.722,-25555.225,-44880.934,785.91592,167.40381,289.99976,9.96E-05,0.14667242,613.63299,957.15489
2013,31.503016,21.619,25,0,24087.957,-27875.421,-45340.559,781.42965,113.80516,289.99462,0.000145886,0.14397385,667.38855,901.80337
1998,31.407507,10.614,25,-400,22158.6,-25161.467,-44786.987,784.16782,146.15833,289.96281,0.000113493,0.14436477,633.73583,937.63791
2000,31.421849,1.617,25,-300,22881.852,-26339.162,-45030.059,793.58587,205.48792,289.99479,8.14E-05,0.14817379,594.65852,1018.2809
2012,31.495708,13.607,25,0,24086.436,-27882.575,-45327.443,783.38074,140.96761,290.02637,0.000118001,0.1454772,643.41015,934.87268
2019,31.547445,25.621,25,150,24578.417,-28616.353,-45472.785,775.42633,97.46331,290.03511,0.000170243,0.14341979,676.35628,878.09827
2015,31.524583,1.619,25,150,24657.193,-28629.51,-45487.792,789.76445,190.1957,290.12522,8.76E-05,0.14678088,601.33615,996.78506
2004,31.443874,20.623,25,-300,22699.507,-26173.223,-45023.275,784.82329,108.11315,290.0594,0.000153948,0.1451969,672.71519,895.28481
2017,31.533096,9.626,25,150,24748.221,-28644.434,-45479.446,781.71293,151.68148,289.80567,0.000110351,0.1469721,631.56585,945.37355
2006,31.457111,3.618,25,-150,23348.136,-27011.884,-45164.628,796.5529,191.05141,289.99109,8.73E-05,0.14689759,609.15194,1004.3733
2018,31.539298,16.624,25,150,24704.228,-28695.869,-45484.996,778.17361,125.26861,289.94985,0.000132727,0.14493478,652.4119,911.85073
2025,31.589374,1.616,25,400,25553.087,-30148.87,-45781.394,782.97055,170.66816,289.96586,9.80E-05,0.14715892,614.0022,965.15941
2026,31.593352,3.617,25,400,25905.318,-30194.919,-45774.857,783.79625,180.25778,289.9581,9.24E-05,0.14633163,604.88348,975.66197
2022,31.566603,8.612,25,300,25448.984,-29463.567,-45632.517,782.21631,152.50778,289.94213,0.000109104,0.14550775,631.70001,946.86565
2007,31.461645,9.624,25,-150,23470.041,-27062.045,-45170.507,793.17389,161.23252,289.93583,0.000103384,0.14681429,627.61604,960.03042
2029,31.609729,15.61,25,400,25844.797,-30075.974,-45755.245,776.77576,116.75712,289.91801,0.000142556,0.1452452,655.04602,894.81257
2028,31.603252,10.615,25,400,25667.139,-29976.188,-45750.476,780.21279,140.22098,290.02213,0.000118544,0.14491256,641.44669,931.39169
2033,31.632029,14.619,40,-550,36202.14,-25691.685,-44642.344,778.16071,116.70701,289.93367,0.000142684,0.1456326,658.39819,899.37958
2035,31.648878,1.616,40,-400,36888.389,-26609.699,-44820.66,788.38688,193.02024,289.94175,8.65E-05,0.14750324,598.0219,997.72558
2016,31.528561,3.622,25,150,24759.774,-28711.493,-45491.451,786.20092,180.94397,290.01122,9.30E-05,0.15045932,600.22454,973.43203
2021,31.562069,3.619,25,300,25415.804,-29535.97,-45645.468,784.68623,180.62622,289.88366,9.22E-05,0.14666905,599.13635,972.21718
2030,31.617595,1.616,40,-550,36289.509,-25779.054,-44658.543,786.28259,199.71714,289.95009,8.37E-05,0.14864731,591.71782,1004.3933
2036,31.652856,3.619,40,-400,37207.976,-26717.831,-44837.64,787.06718,194.5343,289.8909,8.65E-05,0.14934516,592.81143,994.68352
2037,31.65739,9.624,40,-400,36918.033,-26569.365,-44800.472,781.44937,142.02855,289.96488,0.000117589,0.14695901,634.23697,926.74283
2040,31.682385,1.615,40,-200,37793.946,-27750.103,-45046.505,786.63512,189.77415,289.93364,8.80E-05,0.14687908,595.23592,990.64286
2024,31.580115,20.625,25,300,25501.94,-29570.466,-45658.501,775.55063,104.58779,289.99162,0.000158724,0.14413484,668.50762,883.50248
2020,31.558091,1.617,25,300,25245.917,-29419.039,-45638.478,785.74424,188.97363,290.02621,8.91E-05,0.14816293,594.38331,985.20255
2043,31.6971,16.621,40,-200,37923.17,-27857.824,-45059.538,778.93413,123.54404,289.99926,0.000134559,0.14504492,649.85968,905.27164
2023,31.572524,14.621,25,300,25359.518,-29377.472,-45620.922,777.22044,129.65027,290.07046,0.000130204,0.1510137,644.91737,913.06243
2049,31.741803,30.613,40,0,38748.882,-28894.742,-45253.19,775.65533,97.306963,290.04986,0.000171878,0.14710717,674.2157,873.94592
2044,31.705247,25.617,40,-200,37889.415,-27840.802,-45050.616,778.19154,108.18095,289.98344,0.00015491,0.1467952,665.60057,889.1671
2047,31.724961,13.606,40,0,38746.127,-28889.479,-45259.891,782.29983,149.62253,289.96188,0.00011113,0.14467045,626.23867,935.02396
2045,31.715892,1.617,40,0,38736.178,-28893.508,-45253.477,791.4642,208.96818,289.92716,7.99E-05,0.14823635,586.18407,1016.4725
2031,31.621573,3.621,40,-550,36737.662,-26104.931,-44733.208,784.56415,189.27642,289.95079,8.83E-05,0.14853874,592.30984,983.63966
2034,31.639619,20.625,40,-550,36468.893,-25664.056,-44622.157,776.31128,105.24305,289.91299,0.000157903,0.14466539,665.31895,882.55984
2027,31.597886,6.611,25,400,25673.677,-30043.904,-45744.349,781.41026,162.10892,289.88533,0.000102646,0.14549821,615.40339,948.82894
2050,31.753836,1.615,40,200,39614.887,-30097.641,-45496.796,788.43082,200.37583,289.9978,8.31E-05,0.14684307,591.42273,1007.4763
2039,31.671739,25.619,40,-400,36972.058,-26773.295,-44851.496,775.83598,98.451092,289.98963,0.000168588,0.14409616,676.61316,881.003
2051,31.757814,3.618,40,200,39608.062,-29992.592,-45485.818,787.05242,193.27336,290.04631,8.63E-05,0.14666852,595.71044,994.19865
2054,31.776698,25.617,40,200,39707.765,-30002.254,-45463.493,776.33522,104.11394,290.00557,0.000159777,0.14392241,671.59252,886.68021
2052,31.762348,9.625,40,200,39501.574,-29994.813,-45479.322,783.52883,161.54918,290.07807,0.000103099,0.14642841,615.34329,948.68701
2041,31.686363,3.617,40,-200,37790.616,-27692.254,-45021.753,787.9293,198.10315,289.91552,8.45E-05,0.14863674,585.32076,993.04288
2032,31.626108,8.611,40,-550,36469.346,-25636.139,-44615.249,780.54828,148.35362,289.96522,0.000112283,0.14670642,632.20236,939.37339
2042,31.690898,9.624,40,-200,37788.683,-27726.708,-45034.992,781.80183,151.32395,290.0002,0.000110157,0.14728178,633.17901,945.9725
2060,31.82085,1.616,40,550,41177.914,-31964.588,-45857.95,788.40785,170.01119,289.99072,9.82E-05,0.14708594,623.14543,973.88487
2055,31.787343,1.618,40,400,40554.24,-31150.8,-45694.518,789.76452,205.61868,289.98633,8.13E-05,0.14834897,589.93004,1015.1306
2048,31.73227,21.614,40,0,38743.414,-28906.418,-45264.62,779.45096,111.26297,289.95802,0.00014967,0.146194,664.39861,893.85391
2046,31.71987,5.62,40,0,38746.744,-28889.027,-45257.054,786.18423,186.046,289.94244,8.97E-05,0.14702079,595.93418,979.13653
2038,31.663593,16.622,40,-400,37151.443,-26648.059,-44812.314,779.25155,131.27154,289.9603,0.000126596,0.14432771,642.02008,912.46477
2057,31.795855,9.625,40,400,40500.75,-31185.542,-45709.319,784.02207,162.00994,290.03038,0.000102768,0.14573467,623.07997,959.28366
2056,31.791322,3.617,40,400,40276.015,-31168.726,-45708.497,786.38088,183.68497,290.05326,9.28E-05,0.1524163,596.09334,975.94706
2062,31.829363,8.614,40,550,41216.932,-32067.992,-45914.524,783.91854,134.35952,290.00955,0.000123782,0.14540065,650.83022,928.4122
2061,31.824828,3.62,40,550,41148.763,-32087.193,-45879.7,789.12084,185.63746,289.928,8.98E-05,0.14737814,599.72798,983.26192
2069,31.874995,25.619,65,-810,59805.08,-26256.769,-44281.478,778.56877,91.541224,289.97804,0.000181901,0.14572879,686.84132,875.55262
2068,31.866849,16.621,65,-810,59771.16,-26178.774,-44291.921,780.91199,126.29285,289.91552,0.00013319,0.14841845,649.39643,910.46216
2071,31.889619,3.619,65,-600,60528.048,-27137.491,-44474.184,790.17602,190.8974,290.06913,8.77E-05,0.14859553,594.62947,989.49174
2063,31.835285,14.617,40,550,41320.13,-32294.288,-45923.241,780.07525,125.26201,289.92346,0.000132888,0.14584101,654.15634,912.40932
2075,31.919147,1.617,65,-300,61634.167,-28877.885,-44814.986,792.24652,199.67138,289.97598,8.37E-05,0.14845826,591.06413,1002.8046
2059,31.810204,25.619,40,400,40410.297,-31014.134,-45674.783,778.37736,99.577519,289.96942,0.000167726,0.14648037,677.18021,883.14302
2070,31.88564,1.618,65,-600,60614.348,-27481.705,-44543.463,791.30597,202.72918,290.01798,8.23E-05,0.14744497,591.85627,1013.2245
2053,31.768551,16.621,40,200,39488.746,-29949.874,-45470.524,779.05394,131.17606,290.06938,0.000130431,0.14892179,642.03053,917.35331
2058,31.802058,16.621,40,400,40389.287,-31031.813,-45683.828,780.66685,130.18554,290.05049,0.000129862,0.15079103,646.69932,915.22997
2078,31.933863,16.619,65,-300,61764.708,-28790.639,-44801.171,784.61643,138.00437,289.99949,0.00012068,0.14596439,648.67995,933.13823
2066,31.856111,3.617,65,-810,59416.583,-25660.233,-44181.404,788.90633,192.87077,290.05736,8.66E-05,0.14745543,595.866,996.41683
2084,31.978566,30.612,65,0,63027.147,-30554.181,-45136.711,778.19458,89.28324,290.05118,0.000190315,0.15094035,689.61102,875.5809
2083,31.969033,21.614,65,0,63017.485,-30541.106,-45135.683,782.07532,113.92591,289.98602,0.000146439,0.14622123,668.8655,904.30621
2077,31.927661,9.624,65,-300,61828.518,-28951.686,-44828.801,787.23914,159.38863,289.8729,0.000105161,0.14779718,628.45543,958.53447
2079,31.942009,25.62,65,-300,61773.63,-28802.932,-44805.365,781.50504,104.10615,289.94355,0.000159866,0.14601166,675.63915,890.99721
2088,32.005315,16.617,65,300,64254.434,-32244.991,-45470.318,784.88102,125.68764,289.99466,0.000132496,0.14596571,656.85729,915.61746
2072,31.894153,9.627,65,-600,60567.724,-27319.137,-44501.443,785.9482,160.24371,289.94236,0.000104201,0.14782931,628.17212,960.0097
2064,31.842875,20.625,40,550,41064.518,-31921.746,-45853.674,778.48876,105.81168,289.9673,0.000156827,0.14377827,667.74967,886.13922
2065,31.852132,1.62,65,-810,60065.544,-26770.376,-44415.513,789.50786,180.66254,290.12169,9.24E-05,0.14756333,612.49245,987.21462
2090,32.024106,1.617,65,600,65706.868,-33803.823,-45772.801,793.0169,193.98246,289.93969,8.62E-05,0.14855169,601.37665,1002.2496
2089,32.01346,25.619,65,300,64382.508,-32200.546,-45486.229,782.1803,102.41538,289.92862,0.000162585,0.14590342,-39012.272,40577.424
2067,31.860646,9.623,65,-810,59456.095,-25904.702,-44227.165,784.77349,140.18882,290.03935,0.000118575,0.14499928,644.04689,933.60968
2091,32.028084,3.618,65,600,65462.192,-33996.611,-45811.202,791.80535,181.78688,289.94994,9.20E-05,0.1483145,610.82531,985.15449
2087,31.999112,9.624,65,300,64356.975,-32337.5,-45488.532,787.0389,153.80022,289.98434,0.000108492,0.1468426,629.74746,947.46466
2081,31.956633,5.62,65,0,63025.174,-30543.984,-45139.301,790.51704,176.33527,290.13081,9.68E-05,0.15605612,614.90469,980.24682
2092,32.032618,9.625,65,600,65448.048,-33791.365,-45771.239,787.65637,143.59816,289.99271,0.000118279,0.1432054,634.9267,937.47734
2076,31.923126,3.617,65,-300,61662.454,-28782.498,-44795.004,790.82991,190.24963,289.97258,8.78E-05,0.14777728,600.68546,992.32464
2074,31.908502,25.618,65,-600,60516.001,-27127.993,-44466.166,780.39274,94.271293,290.00628,0.000176655,0.14530402,685.53597,882.11049
2082,31.961724,13.605,65,0,63028.874,-30549.617,-45133.751,785.67713,139.9399,289.95828,0.000119105,0.14670074,646.84809,936.25292
2093,32.038822,16.619,65,600,65816.152,-34088.996,-45825.634,783.95117,116.36646,289.9388,0.000142989,0.14523473,664.64384,904.8208
2073,31.900356,16.619,65,-600,60345.661,-26844.013,-44418.473,782.9453,122.54419,289.94279,0.000136783,0.14663988,657.90374,913.11647
2080,31.952655,1.616,65,0,63018.308,-30542.011,-45143.33,793.24479,193.69349,289.94343,8.63E-05,0.14831401,596.16236,997.73663
2086,31.994577,3.62,65,300,64250.323,-32125.717,-45449.144,790.95565,179.16722,289.99765,9.35E-05,0.14951347,609.80231,981.88456
2094,32.046967,25.619,65,600,65391.35,-33858.835,-45781.476,779.75245,81.572568,289.88914,0.000203838,0.14509904,698.02516,866.25767
2096,32.061591,3.619,65,810,66456.398,-35239.886,-46052.301,790.96193,186.60392,289.95309,8.98E-05,0.14974841,599.6458,983.56633
2098,32.072329,16.616,65,810,66994.349,-35815.085,-46165.203,781.42951,119.15624,289.96435,0.000139639,0.14517152,661.872,909.95628
2101,32.095099,3.618,90,-1070,82780.995,-26071.012,-43826.869,790.96862,192.05802,290.05579,8.68E-05,0.14743231,594.36921,991.7318
2095,32.057613,1.615,65,810,66329.886,-35067.203,-46020.807,792.88985,198.21429,289.99625,8.43E-05,0.14867394,591.17139,1001.2225
2104,32.113982,25.616,90,-1070,82706.452,-25791.02,-43762.524,779.53131,94.931685,289.87597,0.000175822,0.14608778,683.93531,880.94348
2085,31.990599,1.616,65,300,64268.167,-32184.799,-45460.615,789.77452,190.05222,289.96163,8.79E-05,0.14823862,597.88191,993.11809
2107,32.13314,9.625,90,-700,84503.767,-28519.486,-44307.791,788.04642,167.18071,290.00083,9.99E-05,0.14768577,615.27043,958.85078
2103,32.105836,16.621,90,-1070,82824.618,-26236.5,-43863.051,783.23576,127.06017,289.97825,0.000131347,0.14686143,658.22133,920.27362
2105,32.124628,1.615,90,-700,83959.318,-28099.251,-44250.477,792.70858,210.23197,290.04095,7.97E-05,0.1493273,579.42304,1014.5366
2106,32.128606,3.618,90,-700,84423.016,-28443.218,-44298.335,791.14112,196.18649,289.97442,8.52E-05,0.14860504,591.68187,997.34843
2114,32.180997,25.617,90,-300,85912.008,-30478.571,-44688.681,782.39474,110.40719,289.92926,0.000151006,0.14684817,673.313,901.78801
2111,32.162113,3.619,90,-300,85856.173,-30603.19,-44705.743,793.43309,198.02249,289.8786,8.45E-05,0.14919769,601.11363,1010.846
2112,32.166647,9.626,90,-300,85834.218,-30482.189,-44690.613,789.73217,168.11224,289.97477,9.92E-05,0.14654678,617.79617,966.70888
2100,32.09112,1.617,90,-1070,83008.115,-26345.166,-43875.55,794.40095,210.9069,290.05163,7.95E-05,0.15006324,588.11661,1024.5097
2097,32.066126,9.625,65,810,66183.681,-34826.928,-45985.818,786.77887,152.7141,289.93809,0.00010947,0.14727421,636.10028,950.98053
2099,32.080475,25.617,65,810,66745.314,-35287.168,-46066.321,779.69975,76.74822,289.94313,0.000216767,0.14557397,698.892,857.79487
2102,32.099633,9.623,90,-1070,81328.555,-25292.872,-43693.986,786.32515,159.15353,289.95792,0.000104915,0.14810403,626.58537,957.051
2117,32.200711,13.608,90,0,87133.956,-32160.582,-45009.46,788.82611,151.43162,289.96947,0.00011003,0.14666,631.53845,943.07771
2125,32.263094,1.615,90,700,90319.247,-36456.025,-45856.593,794.1245,206.50189,289.93391,8.11E-05,0.1483829,583.60013,1009.016
2126,32.267072,3.617,90,700,89836.223,-36086.936,-45788.137,787.998,139.94692,289.94665,0.000119447,0.14929991,651.28403,940.88768
2129,32.285955,25.618,90,700,89956.116,-36207.362,-45810.092,780.45041,100.51506,289.85135,0.000165489,0.14520192,679.84611,887.19429
2121,32.233564,3.62,90,300,88272.07,-33778.167,-45329.787,787.17823,146.2527,289.88904,0.000113968,0.14632601,634.68698,934.76757
2109,32.147489,25.62,90,-700,84298.684,-28303.51,-44262.976,780.47296,104.48877,289.84395,0.000159414,0.14604127,673.61792,887.87703
2108,32.139343,16.62,90,-700,84371.869,-28326.699,-44269.719,783.09512,135.56059,289.93906,0.000122951,0.14663433,648.2783,928.64089
2128,32.277809,16.621,90,700,89819.654,-36079.7,-45798.169,784.33011,135.43893,289.93047,0.000123054,0.14683662,651.48526,930.39352
2134,32.319462,25.619,90,1070,91372.296,-38285.683,-46211.046,778.7261,93.62802,289.91948,0.0001776,0.14531623,683.69669,876.75786
2113,32.17285,16.62,90,-300,85956.125,-30535.679,-44690.778,785.57629,139.98166,289.94105,0.000119013,0.14598097,647.78652,937.75894
2118,32.20802,21.614,90,0,87128.816,-32172.218,-45018.834,783.0867,117.39192,289.98415,0.000141981,0.14652037,663.21475,905.50242
2133,32.311316,16.622,90,1070,91367.526,-37579.698,-46058.386,781.99669,125.29134,289.92594,0.00013337,0.14657041,652.09866,910.77003
2127,32.271606,9.623,90,700,90612.071,-36318.825,-45820.906,786.99386,164.55041,289.98719,0.000101432,0.14782748,620.08997,960.83932
2123,32.244301,16.622,90,300,88281.897,-33794.901,-45345.904,783.47993,137.28596,289.92741,0.000123283,0.15036516,647.05418,931.30946
2115,32.191642,1.615,90,0,87114.426,-32158.938,-45022.905,792.58815,178.82603,289.94673,9.32E-05,0.14685836,610.82357,981.94411
2110,32.158135,1.615,90,-300,85922.574,-30401.48,-44672.317,790.78238,178.74531,290.05889,9.36E-05,0.14684303,610.15516,984.51151
2132,32.305113,9.624,90,1070,91957.203,-37992.286,-46151.964,787.50297,159.78851,290.01107,0.000104367,0.14701916,629.13745,957.97366
2119,32.217553,30.612,90,0,87113.234,-32176.617,-45024.878,780.21858,88.99214,289.91008,0.000187089,0.14601176,689.89939,873.54505
2136,32.334086,3.619,120,-1380,106979.45,-27142.796,-43543.875,790.74224,191.76299,289.91552,8.72E-05,0.14911622,602.42864,998.9552
2122,32.238098,9.625,90,300,88236.67,-33770.438,-45324.072,787.59256,165.67642,289.89879,0.00010284,0.15471923,616.88499,957.90288
2120,32.229586,1.614,90,300,88314.214,-33878.981,-45356.265,793.60243,204.73365,289.87557,8.17E-05,0.14896087,584.56965,1006.9152
2116,32.19562,5.62,90,0,87131.982,-32167.531,-45027.016,789.30542,147.18303,289.98652,0.000115167,0.1500592,642.44083,947.76119
2137,32.338621,9.624,120,-1380,106103.11,-26066.038,-43316.632,785.20913,161.07697,289.94209,0.000103622,0.14758824,626.06512,958.90457
2130,32.2966,1.616,90,1070,91675.645,-38634.955,-46288.342,791.81418,207.26265,289.92565,8.15E-05,0.15376921,591.4374,1019.805
2135,32.330107,1.618,120,-1380,106952.11,-26552.715,-43386.734,789.77666,179.87408,289.95887,9.31E-05,0.14933587,606.11337,978.72501
2138,32.344823,16.62,120,-1380,107085.32,-27027.428,-43476.734,782.42282,126.12802,289.93282,0.000132357,0.14775892,658.41978,919.03477
2124,32.252447,25.619,90,300,88364.827,-33909.817,-45357.786,781.0309,100.83523,289.84395,0.000165249,0.14661313,677.16836,885.4175
2142,32.372126,9.628,120,-1000,107374.18,-29018.54,-43870.287,785.74058,146.09692,289.85244,0.000114269,0.14675851,636.3767,938.51219
2131,32.300579,3.618,90,1070,92221.781,-38135.161,-46171.534,790.70644,176.07638,289.81851,9.51E-05,0.14733528,609.011,972.41325
2141,32.367593,3.62,120,-1000,107374.18,-28989.102,-43892.612,790.21065,194.1561,289.92179,8.63E-05,0.15018603,600.79697,1003.102
2144,32.386476,25.62,120,-1000,107374.18,-28906.707,-43854.54,778.16147,96.830271,289.91682,0.000175205,0.15176153,681.9132,882.15751
2143,32.378329,16.625,120,-1000,107374.18,-28959.91,-43868.766,703.82439,131.42255,289.99485,0.000126955,0.14750688,552.19084,822.73845
2140,32.363614,1.619,120,-1000,107374.18,-29056.941,-43883.033,791.26721,201.64826,289.97825,8.32E-05,0.14909159,585.47456,1000.8992
2139,32.352969,25.619,120,-1380,106763.92,-26363.422,-43392.983,779.16216,93.600447,289.93348,0.000177783,0.14614095,682.51721,875.87673


==> anc/data_Xe_1mbar.csv <==
cycle,t,T,BX,GX,Bx,By,Bz,c,a,f,df,decay,Smin,Smax
25,18.002696,1.61,15,200,15571.749,-28517.06,-45682.471,1038.3782,364.63282,290.18907,5.27E-05,0.23753906,680.38561,1424.6043
24,17.990804,30.606,15,100,15031.253,-27846.846,-45569.2,1024.8832,190.65826,290.17316,0.000100002,0.23312846,833.34393,1223.6561
29,18.024995,25.615,15,200,15583.755,-28357.699,-45645.797,1023.2497,226.17743,290.23147,8.45E-05,0.23444508,797.04531,1257.1668
26,18.006533,3.615,15,200,15410.045,-28335.086,-45647.853,1038.9525,348.53593,290.32203,5.51E-05,0.23733407,701.34361,1410.1412
28,18.016989,16.617,15,200,15407.537,-28334.346,-45636.628,1025.7487,260.05093,290.22373,7.40E-05,0.23473256,765.09145,1301.8176
1,17.829177,3.612,15,-290,13190.829,-25291.637,-45065.664,1101.101,464.27123,290.29289,4.17E-05,0.24310588,640.639,1592.3913
20,17.965443,1.611,15,100,15039.805,-27844.79,-45555.755,1047.3963,379.0663,290.15102,5.08E-05,0.23924306,672.19614,1449.2685
8,17.872438,16.615,15,-200,13661.717,-25954.82,-45175.277,1065.519,283.82784,290.1873,6.75E-05,0.23600323,778.68104,1360.4907
31,18.039337,3.615,15,290,15732.632,-28785.746,-45758.945,1042.5016,400.96346,290.1393,4.80E-05,0.23859865,662.08727,1487.3168
0,17.825335,1.627,15,-290,13634.499,-25964.482,-45171.782,1101.9199,434.70412,290.04455,4.45E-05,0.24155006,688.81371,1580.9136
6,17.861981,3.612,15,-200,13580.31,-25925.464,-45178.114,1081.8538,412.57374,290.18265,4.67E-05,0.23966946,681.82612,1520.386
9,17.880444,25.611,15,-200,13637.706,-25925.341,-45172.769,1056.4755,232.47547,290.32773,8.75E-05,0.2579924,824.62963,1298.1178
13,17.906911,21.607,15,-100,14104.689,-26567.473,-45296.155,1049.6556,268.27412,290.19562,7.14E-05,0.23535417,788.28576,1337.9668
30,18.035499,1.612,15,290,15822.262,-28890.219,-45753.477,1049.8818,458.6131,290.1548,4.22E-05,0.24139761,619.52411,1560.4557
10,17.890948,1.609,15,-100,14113.282,-26555.016,-45297.429,1075.4169,421.33548,290.24822,4.58E-05,0.24102063,656.89473,1519.4689
18,17.944153,21.626,15,0,14575.413,-27202.288,-45431.547,1037.9509,239.72018,290.30869,8.02E-05,0.23606224,799.73434,1288.1445
4,17.847639,25.611,15,-290,13140.257,-25233.871,-45025.084,1068.7851,204.02819,290.27539,9.38E-05,0.23546432,862.78041,1281.6842
22,17.974231,13.621,15,100,15020.481,-27843.269,-45552.013,1035.9156,315.80832,290.4475,6.08E-05,0.23730342,732.30179,1378.9103
5,17.858144,1.611,15,-200,13714.92,-26059.828,-45243.898,1092.9208,425.90173,290.12109,4.61E-05,0.2343649,660.53416,1560.7689
11,17.894786,5.615,15,-100,14106.292,-26569.324,-45320.7,1070.3215,399.88805,290.22766,5.02E-05,0.25094953,685.55519,1509.7175
3,17.839634,16.614,15,-290,13185.196,-25289.458,-45033.759,1084.9871,275.30803,290.30091,7.03E-05,0.23981921,818.24847,1384.1051
21,17.969281,5.614,15,100,15049.755,-27858.646,-45554.974,1046.0344,395.81983,290.22539,4.86E-05,0.23864838,670.19407,1479.1393
23,17.981406,21.627,15,100,14858.406,-27579.599,-45531.662,1031.594,238.70616,290.25078,8.01E-05,0.23510318,789.11792,1277.2457
16,17.932034,5.613,15,0,14524.307,-27154.224,-45418.102,1053.0707,360.37016,290.17368,5.34E-05,0.23853261,694.78453,1432.8215
14,17.916302,30.611,15,-100,14149.915,-26630.091,-45319.097,1042.6807,202.18267,290.20187,9.48E-05,0.235263,835.49462,1249.0912
27,18.010927,9.621,15,200,15435.084,-28387.055,-45668.081,1035.987,313.11784,290.22025,6.13E-05,0.23733389,720.74396,1361.2964
19,17.953551,30.607,15,0,14587.048,-27198.875,-45421.186,1033.726,227.10657,290.22876,8.42E-05,0.23410414,802.50703,1267.1293
17,17.936984,13.602,15,0,14579.648,-27201.712,-45427.558,1045.1046,288.38826,290.15187,6.73E-05,0.24013831,767.71998,1361.1487
12,17.899735,13.625,15,-100,14093.3,-26584.618,-45299.238,1059.7538,336.96505,290.24241,5.71E-05,0.23898927,737.25916,1431.5489
7,17.866375,9.619,15,-200,13731.736,-26036.886,-45203.317,1071.0182,345.97422,290.13079,5.56E-05,0.23827441,729.86083,1439.4119
15,17.928196,1.612,15,0,14555.554,-27187.527,-45407.535,1066.7391,470.8922,290.09446,4.14E-05,0.24441142,615.26209,1580.3642
2,17.833571,9.619,15,-290,13114.232,-25440.021,-45083.508,1086.7329,335.28103,290.17777,5.74E-05,0.23896755,756.67688,1446.7575
33,18.049795,16.635,15,290,15360.583,-28192.91,-45631.982,1022.5184,250.2188,290.18348,7.65E-05,0.23488886,780.72611,1295.2032
35,18.069561,1.622,25,-400,22902.779,-25956.999,-45015.709,1039.7602,443.92807,290.20111,4.35E-05,0.24085545,624.85162,1538.0575
32,18.043731,9.621,15,290,15833.898,-28919.493,-45762.234,1034.1174,355.64261,290.29584,5.39E-05,0.23586089,677.28167,1404.0517
34,18.057806,25.612,15,290,16010.486,-29042.714,-45805.775,1020.0588,202.22422,290.17654,9.64E-05,0.23006686,818.68694,1244.6161
38,18.083027,10.608,25,-400,22108.398,-25299.983,-44876.617,1026.0586,320.22638,290.34469,5.98E-05,0.23622242,716.68161,1373.9345
36,18.073401,3.614,25,-400,22426.504,-25195.593,-44856.964,1036.7767,393.88063,290.23839,4.89E-05,0.2393044,656.77463,1468.0941
40,18.097089,1.608,25,-300,22777.872,-25901.042,-44999.346,1036.4154,418.16452,290.15833,4.60E-05,0.23985188,628.25603,1490.3601
37,18.077796,6.623,25,-400,23099.473,-26303.475,-45061.882,1033.3973,363.02834,290.12688,5.29E-05,0.23834647,680.12635,1417.1363
41,18.100926,3.613,25,-300,23005.073,-26032.692,-45011.557,1030.7796,400.16893,290.2249,4.81E-05,0.2396841,1058.5753,1058.6065
42,18.10532,8.606,25,-300,22860.719,-26052.756,-45029.935,1024.2115,344.21867,290.38538,5.60E-05,0.2330322,683.47677,1392.2101
65,18.261099,1.629,25,400,25845.907,-29534.572,-45704.386,1013.7645,381.97346,290.23157,5.02E-05,0.23772921,650.45664,1432.6545
57,18.205946,9.616,25,150,25017.688,-28839.442,-45577.669,1011.1318,328.66205,290.20564,5.89E-05,0.23944658,698.52822,1372.0778
48,18.141962,16.614,25,-150,23511.567,-26920.568,-45196.163,1010.1659,309.11354,290.35428,6.21E-05,0.23616939,704.04206,1333.8569
47,18.1359,9.619,25,-150,23526.986,-26892.24,-45191.682,1019.1713,350.74612,290.10165,5.50E-05,0.23787809,682.87973,1402.5243
45,18.127668,1.611,25,-150,23592.646,-26979.568,-45215.569,1026.6117,415.25994,290.22459,4.64E-05,0.23962097,616.55902,1465.4511
46,18.131506,3.612,25,-150,23555.026,-26914.648,-45199,1024.1572,398.18349,290.22998,4.83E-05,0.2381407,629.65325,1441.367
43,18.111101,14.612,25,-300,22747.201,-26015.3,-45019.944,1017.749,299.08946,290.13589,6.38E-05,0.23270144,713.75874,1324.0897
44,18.118551,20.618,25,-300,22941.345,-25969.663,-45010.282,1008.2539,255.00913,290.21378,7.47E-05,0.23257818,758.90964,1281.5853
49,18.149968,25.612,25,-150,23611.353,-26875.547,-45184.774,1009.1144,237.02459,290.35045,8.48E-05,0.2507691,771.74284,1257.5501
51,18.164311,5.613,25,0,24286.336,-27859.962,-45379.454,1019.4399,373.19452,290.18702,5.29E-05,0.24276172,648.66154,1420.5405
66,18.264942,3.614,25,400,26331.638,-30253.755,-45839.942,1013.6199,360.51682,290.14266,5.40E-05,0.24181874,662.11348,1407.3714
64,18.251981,20.618,25,300,25719.191,-29762.924,-45752.614,996.50366,234.13654,290.28512,8.14E-05,0.23228908,764.70811,1245.1101
56,18.201552,3.61,25,150,25013.577,-28802.768,-45568.131,1023.3387,433.4935,290.30103,4.46E-05,0.24042219,610.35972,1505.9534
67,18.269336,6.603,25,400,26545.929,-30584.771,-45899.271,1016.3992,376.7102,290.32759,5.18E-05,0.24304301,641.19906,1413.5989
39,18.089364,15.604,25,-400,22416.02,-25462.428,-44915.348,1019.936,311.27734,290.20774,6.24E-05,0.24065649,707.28024,1342.9622
52,18.169261,13.601,25,0,24291.969,-27856.549,-45385.374,1014.9425,313.98548,290.23883,6.11E-05,0.23736567,699.23592,1340.4712
58,18.212008,16.613,25,150,25000.297,-28770.04,-45563.32,1005.5912,281.23224,290.16185,6.81E-05,0.23555384,726.39399,1299.808
55,18.197714,1.609,25,150,25020.237,-28828.629,-45566.322,1024.083,406.91689,290.21036,4.73E-05,0.23844717,628.89998,1467.9081
50,18.160473,1.609,25,0,24266.889,-27847.956,-45365.022,1028.0495,417.62028,290.15384,4.60E-05,0.23829615,618.46251,1476.3456
68,18.274561,10.608,25,400,26048.398,-30435.565,-45886.278,1013.4394,319.70047,290.25676,6.00E-05,0.236638,705.49891,1363.693
53,18.176429,21.607,25,0,24284.774,-27855.069,-45379.783,1008.5063,287.686,290.19944,6.64E-05,0.23450091,720.16032,1311.8296
63,18.244531,14.613,25,300,25697.194,-29804.492,-45764.126,1001.2612,272.07273,290.16081,7.03E-05,0.23462629,737.88727,1294.5471
62,18.23875,8.606,25,300,25593.626,-29756.552,-45759.521,1005.2198,319.93851,290.14394,5.98E-05,0.2349081,700.17591,1357.0463
69,18.280899,15.6,25,400,26281.519,-30508.914,-45902.971,1022.7041,275.59919,290.1848,6.93E-05,0.23412017,751.84626,1318.376
59,18.220013,25.611,25,150,25022.293,-28844.129,-45576.806,1000.3981,222.3524,290.26121,8.56E-05,0.23160864,782.7709,1239.1281
54,18.185822,30.605,25,0,24288.598,-27859.715,-45385.457,1004.0172,237.03051,290.04561,8.05E-05,0.23356406,764.90417,1252.4696
60,18.230519,1.609,25,300,25616.774,-29828.544,-45772.225,1017.2656,392.58478,290.24831,5.02E-05,0.24909856,647.88136,1450.8358
61,18.234356,3.611,25,300,25723.919,-29740.394,-45745.83,1011.7579,362.71351,290.19363,5.28E-05,0.2354311,666.6875,1409.4741
70,18.289873,1.623,40,-550,36871.697,-26113.976,-44773.953,1039.1926,429.72,290.3631,5.07E-05,0.29070406,629.64666,1504.9897
74,18.311344,20.639,40,-550,36890.527,-26809.394,-44912.182,1039.8661,241.38399,290.27097,7.95E-05,0.23555876,810.77531,1307.0126
75,18.320468,1.609,40,-400,36898.997,-26263.264,-44821.523,1054.5809,411.01089,290.22393,4.69E-05,0.24219714,652.1357,1492.9754
88,18.402039,21.608,40,0,38818.202,-28848.981,-45302.322,998.88129,255.93992,290.27107,7.48E-05,0.23476326,742.18611,1264.1573
85,18.386083,1.61,40,0,38812.199,-28841.251,-45315.356,1016.3249,362.56334,290.29618,5.31E-05,0.23841674,666.68466,1407.4063
92,18.431556,9.619,40,200,39734.778,-30060.555,-45540.008,996.79666,289.50272,290.2227,6.61E-05,0.2350421,704.49371,1295.8295
87,18.394871,13.599,40,0,38820.874,-28848.611,-45324.976,1004.7285,310.68927,290.24364,6.18E-05,0.23712698,702.15953,1334.2142
72,18.298108,8.626,40,-550,37065.43,-26640.576,-44866.544,1040.0802,352.22275,290.18986,5.47E-05,0.23900692,690.92912,1411.7375
93,18.437618,16.615,40,200,39807.099,-30041.314,-45536.801,992.99131,243.48653,290.4084,7.89E-05,0.23831166,751.93503,1248.6407
84,18.375573,25.631,40,-200,38261.094,-28040.744,-45156.652,1002.0813,213.75367,290.20331,8.93E-05,0.23404089,784.69493,1221.1637
71,18.293714,3.61,40,-550,35961.206,-25250.358,-44602.915,1037.5495,378.17529,290.21876,5.16E-05,0.24333078,677.15056,1451.4959
80,18.353273,1.608,40,-200,37880.287,-27556.41,-45058.099,1038.5967,391.95139,290.25699,4.93E-05,0.24068275,666.4917,1475.9022
97,18.46436,9.617,40,400,40697.033,-31459.285,-45829.869,995.0498,291.18858,290.25783,6.58E-05,0.23670496,719.83023,1319.2708
78,18.334762,16.613,40,-400,36931.766,-26286.412,-44804.214,1035.3771,327.00729,290.11862,5.89E-05,0.23900094,720.21512,1391.0172
77,18.328699,9.62,40,-400,37010.007,-26435.454,-44816.96,1043.8996,335.59874,290.25375,5.72E-05,0.23595988,714.47016,1392.3177
81,18.35711,3.612,40,-200,37762.575,-27505.181,-45055.509,1029.3385,375.11992,290.30358,5.13E-05,0.23953027,659.26825,1427.156
73,18.303895,14.611,40,-550,36323.511,-25359.765,-44639.877,1039.6508,280.35584,290.3699,6.82E-05,0.23524952,769.65012,1343.0569
82,18.361504,9.619,40,-200,37698.559,-27579.394,-45070.886,1019.3211,321.89413,290.15956,5.93E-05,0.23317919,707.69669,1371.6366
103,18.502945,14.611,40,550,41084.089,-32325.947,-45992.643,981.91364,250.77583,290.21834,7.62E-05,0.23459614,729.13965,1241.6886
89,18.411432,30.607,40,0,38800.235,-28815.143,-45302.404,991.22782,211.11127,290.38409,9.03E-05,0.23211094,783.36996,1213.4785
76,18.324305,3.613,40,-400,36846.164,-26423.119,-44854.333,1049.3632,391.73572,290.23383,4.92E-05,0.24012579,661.79377,1458.9335
104,18.510395,20.617,40,550,41795.502,-32343.01,-45980.925,983.28528,221.8707,290.23432,8.57E-05,0.23207434,763.05487,1220.4704
90,18.423324,1.609,40,200,39870.334,-30131.766,-45558.51,1010.9837,406.00562,290.26496,4.76E-05,0.24208468,612.34474,1434.3623
94,18.445624,25.61,40,200,39789.173,-30169.099,-45562.95,985.6045,201.9098,290.20348,9.44E-05,0.23293721,782.9725,1194.6942
79,18.342767,25.612,40,-400,36913.428,-26277.572,-44820.578,1020.5871,217.60014,290.18002,8.80E-05,0.23485665,801.32935,1249.5595
102,18.497164,8.605,40,550,41294.762,-32359.826,-46004.607,991.55766,328.1846,290.22561,5.84E-05,0.23668303,663.96962,1334.3031
96,18.459966,3.612,40,400,40698.965,-31506.773,-45829.581,1000.0804,333.0058,290.21385,5.82E-05,0.24088001,670.5478,1349.432
91,18.427162,3.611,40,200,39732.434,-30059.61,-45536.678,1006.4517,387.58422,290.25696,4.95E-05,0.2361528,628.82075,1414.3409
98,18.470422,16.615,40,400,40974.23,-31362.583,-45786.122,989.44958,272.62803,290.24198,7.02E-05,0.23510507,714.73662,1270.7886
86,18.389921,5.615,40,0,38819.764,-28849.228,-45303.926,1013.7946,372.84104,290.13916,5.14E-05,0.23669605,644.8088,1406.5649
83,18.367566,16.613,40,-200,37773.759,-27505.058,-45045.682,1012.6744,285.73323,290.14883,6.80E-05,0.23653819,733.14748,1320.9737
100,18.488933,1.612,40,550,41674.089,-32143.15,-45953.337,1004.146,357.00399,290.31539,5.35E-05,0.23370512,645.73182,1376.0662
107,18.528997,9.619,65,-810,58636.754,-25287.979,-44168.494,987.32549,310.4803,290.22429,6.16E-05,0.23565392,676.82885,1310.0499
106,18.524604,3.61,65,-810,58675.813,-25343.36,-44177.909,993.98952,362.08295,290.19012,5.32E-05,0.23923061,641.45969,1379.3888
105,18.520763,1.62,65,-810,59864.327,-26362.064,-44393.434,998.32494,380.0456,290.12537,5.05E-05,0.23698477,620.82162,1398.3097
108,18.53506,16.614,65,-810,59020.399,-25326.914,-44179.554,982.62581,253.34442,290.23432,7.53E-05,0.23136119,732.87195,1254.027
110,18.55357,1.61,65,-600,60511.89,-26602.339,-44396.106,1000.5077,416.04678,290.06857,4.59E-05,0.23417246,596.49757,1447.3206
99,18.478428,25.611,40,400,40446.108,-31358.307,-45793.153,981.7539,196.27717,290.22752,9.93E-05,0.24188159,788.37735,1190.9863
95,18.456128,1.612,40,400,40629.604,-31301.979,-45783.162,1002.7691,349.52331,290.27753,5.48E-05,0.23615636,671.23548,1389.0676
101,18.492771,3.614,40,550,41544.001,-32327.263,-45998.769,994.63423,339.18587,290.1695,5.67E-05,0.23784594,667.41576,1370.1095
114,18.57587,25.61,65,-600,60247.602,-26585.606,-44418.638,974.57304,232.45148,290.21467,8.21E-05,0.23208979,738.15433,1213.078
111,18.557408,3.611,65,-600,60226.263,-26667.465,-44431.054,994.38412,375.67345,290.21025,5.11E-05,0.2376441,637.14963,1408.0221
120,18.619179,1.61,65,0,62966.585,-30479.311,-45201.015,991.56532,388.67607,290.41418,4.94E-05,0.2375667,609.62014,1404.1879
112,18.561802,9.617,65,-600,60071.218,-26705.003,-44446.637,986.90254,341.97295,290.199,5.60E-05,0.23507309,659.03271,1359.6542
127,18.664659,9.639,65,300,63990.763,-31660.995,-45429.779,976.8537,310.48368,290.25934,6.17E-05,0.23523308,670.28089,1304.2646
123,18.635136,21.606,65,0,62978.755,-30478.571,-45184.116,973.83605,260.56988,290.26191,7.31E-05,0.23217033,712.40464,1242.8681
113,18.567864,16.613,65,-600,60249.657,-26663.724,-44431.013,979.80404,273.13737,290.19265,7.07E-05,0.23747038,717.59443,1276.5167
134,18.711543,25.612,65,600,65677.471,-34392.63,-45952.679,960.26886,198.57754,290.25025,9.59E-05,0.23228637,768.45057,1175.0848
119,18.608674,25.614,65,-300,61554.651,-28599.907,-44815.849,972.65375,220.29183,290.15703,8.71E-05,0.23420278,747.79949,1199.8369
115,18.586374,1.611,65,-300,61776.261,-28612.365,-44831.596,994.74293,370.63365,290.24324,5.17E-05,0.23550915,624.03367,1386.7845
109,18.543065,25.612,65,-810,58890.228,-25337.275,-44171.742,978.22438,209.43347,290.27966,9.10E-05,0.23328663,767.23805,1195.3983
121,18.623016,5.614,65,0,62987.636,-30474.87,-45154.349,990.39095,356.98304,290.17156,5.40E-05,0.23865434,650.52954,1384.9755
137,18.730279,9.617,65,810,67126.534,-35402.496,-46152.375,971.86681,307.34202,290.2804,6.36E-05,0.24049831,677.21954,1310.5481
135,18.722047,1.612,65,810,66797.901,-35474.036,-46171.699,978.6803,361.05492,290.32913,5.31E-05,0.23677554,625.4312,1366.7304
136,18.725885,3.611,65,810,67304.151,-35753.001,-46203.111,976.91751,343.96726,290.23003,5.58E-05,0.23713491,653.14377,1358.1896
125,18.65642,1.629,65,300,63908.327,-31546.366,-45387.677,987.19189,387.10138,290.16223,4.98E-05,0.23685262,617.2176,1414.3582
122,18.627967,13.6,65,0,62980.071,-30473.472,-45175.236,980.56642,296.17281,290.19431,6.44E-05,0.23346354,697.07609,1303.6007
116,18.590212,3.611,65,-300,61582.28,-28535.932,-44812.642,992.24279,355.00528,290.17705,5.46E-05,0.23865158,648.1092,1380.3959
118,18.600669,16.612,65,-300,61625.903,-28588.724,-44818.111,981.52449,280.2958,290.2802,6.86E-05,0.23704917,699.38476,1271.4738
126,18.660264,3.614,65,300,64545.612,-32379.848,-45570.639,984.37798,356.59143,290.42845,5.63E-05,0.25109466,643.6969,1379.0102
128,18.670727,16.634,65,300,64011.32,-31653.718,-45416.087,970.17085,281.3411,290.18806,6.80E-05,0.23477081,698.13257,1274.8472
117,18.594606,9.619,65,-300,61798.792,-28633.498,-44823.579,987.00379,320.08592,290.32803,6.21E-05,0.2488046,674.69121,1333.9755
130,18.689242,1.612,65,600,65812.616,-34109.266,-45892.158,981.24693,361.46826,290.28967,5.31E-05,0.23682999,625.02845,1362.4362
138,18.736341,16.613,65,810,66950.478,-35847.483,-46231.521,964.8735,240.25369,290.19492,7.93E-05,0.23230316,726.60405,1221.0323
143,18.770405,16.633,90,-1070,83903.319,-27824.892,-44224.945,967.31053,276.83965,290.34618,6.89E-05,0.23261993,687.94709,1258.5782
142,18.764342,9.619,90,-1070,81904.911,-25240.985,-43703.689,970.84908,296.5581,290.19543,6.46E-05,0.23409589,672.29087,1278.2243
132,18.697475,9.618,65,600,65690.504,-34389.629,-45928.134,975.48793,299.14076,290.29638,6.38E-05,0.23344724,670.17725,1280.8733
144,18.778415,25.617,90,-1070,83208.224,-25967.238,-43850.922,959.03552,196.89477,290.1483,9.68E-05,0.23188845,764.80298,1166.3889
131,18.693081,3.61,65,600,65930.781,-34230.638,-45922.994,978.53318,346.01255,290.41043,5.55E-05,0.23653918,647.49296,1356.5171
124,18.644528,30.607,65,0,62968.805,-30482.805,-45186.83,967.15402,201.22987,290.20756,9.46E-05,0.23230067,771.83284,1183.056
133,18.703537,16.614,65,600,66250.534,-34496.651,-45964.52,969.59884,282.88206,290.2583,6.77E-05,0.23545109,697.48095,1275.6302
146,18.792765,3.612,90,-700,83686.97,-27844.051,-44222.149,979.87771,360.89673,290.17153,5.30E-05,0.23527066,629.6652,1364.3146
129,18.678738,25.612,65,300,64321.287,-32377.464,-45532.443,962.94923,212.38938,290.11255,9.04E-05,0.23475002,757.02148,1193.3927
140,18.756101,1.621,90,-1070,83124.884,-26796.073,-44016.368,983.46351,392.86702,290.24944,4.90E-05,0.23964089,612.09896,1422.0728
147,18.797159,9.62,90,-700,84162.016,-28040.827,-44248.38,972.2419,308.8158,290.23799,6.19E-05,0.23487947,672.59862,1308.2297
149,18.811233,25.611,90,-700,83356.979,-27614.095,-44195.959,964.49,221.4597,290.24212,8.62E-05,0.2334963,752.51374,1206.7287
139,18.744347,25.611,65,810,67034.107,-35809.123,-46228.314,960.39123,201.147,290.42958,9.53E-05,0.23537314,766.28952,1179.1549
154,18.844043,25.613,90,-300,85476.103,-30246.888,-44688.927,963.38336,232.31133,290.23798,8.21E-05,0.23213352,725.1669,1197.6816
141,18.759943,3.631,90,-1070,84079.581,-28039.47,-44258.947,980.38205,349.27642,290.28432,5.47E-05,0.23383952,630.59622,1344.8078
155,18.854549,1.608,90,0,87013.2,-32105.242,-45069.776,981.72831,397.03369,290.37852,4.88E-05,0.23971474,604.78765,1420.4851
156,18.858386,5.616,90,0,86975.127,-32114.698,-45071.132,973.91482,344.17459,290.32956,6.05E-05,0.25971236,642.66386,1357.023
145,18.788922,1.629,90,-700,84667.2,-29410.981,-44526.729,981.14961,376.927,290.21051,5.09E-05,0.23615258,624.52496,1394.0508
165,18.9246,1.61,90,700,90133.241,-36530.731,-45958.23,980.39916,372.62767,290.28502,5.24E-05,0.23196762,618.48451,1397.0205
148,18.803222,16.634,90,-700,84657.333,-29478.533,-44547.615,966.72231,263.05215,290.33217,7.26E-05,0.23389677,713.95095,1255.645
150,18.821738,1.609,90,-300,85663.753,-30162.89,-44681.691,981.76617,378.01587,290.28434,5.07E-05,0.23649051,609.47629,1387.0995
169,18.9469,25.612,90,700,90276.405,-36563.089,-45931.916,959.40537,213.93582,290.38205,8.93E-05,0.23108376,750.1009,1190.8789
167,18.932832,9.618,90,700,90168.148,-36559.553,-45931.546,974.05001,316.05715,290.31665,6.45E-05,0.26219985,660.0006,1297.8984
166,18.928437,3.613,90,700,89631.757,-36385.801,-45924.803,978.15478,357.26874,290.25712,5.36E-05,0.23610595,623.86797,1355.6573
152,18.829975,9.619,90,-300,85696.029,-30235.664,-44701.303,972.77866,317.83518,290.36373,6.01E-05,0.23451859,669.09207,1319.4029
160,18.891789,1.61,90,300,88435.257,-33936.583,-45408.892,980.75866,376.42147,290.15357,5.10E-05,0.23725087,622.64899,1397.1894
173,18.971699,16.614,90,1070,92012.956,-38902.778,-46393.432,962.03228,241.22794,290.23352,7.95E-05,0.23501342,722.78299,1214.7726
151,18.825576,3.632,90,-300,86005.093,-30977.418,-44845.822,980.38778,377.26273,290.26363,5.08E-05,0.23634177,616.13488,1395.5116
161,18.895627,3.61,90,300,88281.732,-34067.329,-45450.007,982.00862,363.49424,290.20731,5.28E-05,0.23842997,635.58329,1384.942
177,18.999693,9.618,120,-1380,106988.08,-25199.131,-43171.949,969.40137,300.40665,290.23853,6.37E-05,0.23453983,671.73495,1284.1236
163,18.906083,16.617,90,300,88257.392,-34028.722,-45455.969,966.73114,237.36697,290.25759,8.05E-05,0.23269051,735.39599,1221.3919
171,18.961242,3.614,90,1070,91303.221,-38609.874,-46361.938,978.05256,369.21426,290.25471,5.21E-05,0.23715846,621.12118,1373.9899
159,18.879896,30.609,90,0,86962.669,-32103.926,-45073.435,957.89488,193.92939,290.31234,0.000102812,0.23594455,761.01757,1173.0329
162,18.900021,9.618,90,300,88258.338,-33891.932,-45422.049,973.00641,314.57277,290.36192,6.20E-05,0.24157974,657.80022,1300.422
153,18.836037,16.617,90,-300,85740.927,-30306.258,-44707.964,968.41737,259.6063,289.88313,7.36E-05,0.23487374,717.02665,1251.9936
164,18.91409,25.631,90,300,88076.526,-33272.371,-45291.755,962.50924,221.97171,290.43665,9.29E-05,0.26167079,738.4302,1190.9334
157,18.863336,13.601,90,0,86976.402,-32111.943,-45072.859,967.11705,291.26891,290.32898,6.59E-05,0.23602298,969.22616,971.11727
176,18.9953,3.611,120,-1380,106951.74,-25423.371,-43209.281,971.96131,342.44798,290.14618,5.63E-05,0.23864634,625.82422,1328.6303
179,19.013761,25.613,120,-1380,106110.39,-25601.234,-43272.228,960.71989,205.43835,290.15437,9.27E-05,0.23233472,757.39177,1177.4971
168,18.938894,16.614,90,700,90007.716,-36769.033,-45969.536,964.57546,239.59601,290.34443,7.93E-05,0.23102081,723.14092,1216.0106
158,18.870505,21.607,90,0,86971.756,-32111.573,-45079.602,962.1963,243.93425,290.25819,7.81E-05,0.23268019,715.16382,1217.1998
170,18.957405,1.608,90,1070,91579.311,-39006.1,-46439.604,977.49227,340.48844,290.21104,5.65E-05,0.23682143,649.16865,1340.599
172,18.965636,9.617,90,1070,92320.787,-39013.582,-46413.784,970.06249,299.03413,290.20202,6.38E-05,0.23434572,681.11935,1293.8503
182,19.032504,9.617,120,-1000,107374.18,-27703.932,-43689.874,971.94013,310.30217,290.36333,6.23E-05,0.23985952,673.65058,1307.9959
174,18.979704,25.612,90,1070,92399.236,-39053.546,-46448.197,955.50055,193.86417,290.33741,9.82E-05,0.23209813,767.6185,1163.8562
175,18.991459,1.62,120,-1380,107292.87,-27063.979,-43549.96,982.16857,374.5336,290.24555,5.14E-05,0.23848886,624.22607,1390.3093
184,19.046572,25.632,120,-1000,107374.18,-30094.394,-44132.847,956.57987,201.25711,290.18044,9.52E-05,0.23411418,749.25982,1161.6392
181,19.02811,3.613,120,-1000,107374.18,-28034.414,-43740.857,977.11815,333.96099,290.40715,5.75E-05,0.23695581,640.11896,1326.6689
180,19.024267,1.63,120,-1000,107374.18,-30292.773,-44187.777,980.95213,381.32892,290.24677,5.02E-05,0.23569365,609.72802,1386.3124
187,19.065314,9.617,120,-500,107374.18,-30814.727,-44268.568,971.57815,309.89287,290.25396,6.19E-05,0.23697804,662.42402,1294.1214
189,19.079383,25.63,120,-500,107374.18,-32063.757,-44533.143,958.44875,211.403,290.38593,9.01E-05,0.23258256,741.74612,1174.5973
188,19.071377,16.616,120,-500,107374.18,-30973.43,-44308.162,966.05718,277.44775,290.24535,6.88E-05,0.23448472,686.88126,1255.5935
195,19.127134,1.61,120,500,107374.18,-37120.648,-45489.889,981.87219,409.523,290.20359,4.69E-05,0.23769489,574.17425,1408.1591
178,19.005756,16.612,120,-1380,107014.73,-25281.361,-43184.777,965.1803,283.25646,290.12923,6.92E-05,0.24459019,688.80982,1266.0286
203,19.174245,16.613,120,1000,107374.18,-40393.359,-46163.517,962.26052,209.31209,290.08818,9.10E-05,0.23201923,749.3107,1176.2651
192,19.098681,13.602,120,0,107374.18,-34023.829,-44897.504,963.85729,290.35581,290.21212,6.58E-05,0.23420964,676.67902,1274.1493
185,19.057083,1.608,120,-500,107374.18,-30730.359,-44262.524,977.51069,370.90934,290.26979,5.17E-05,0.23658258,615.04021,1374.6265
204,19.182251,25.613,120,1000,107374.18,-40263.559,-46122.813,955.16147,214.05468,290.23367,8.93E-05,0.23446614,740.07308,1181.0986
183,19.038566,16.615,120,-1000,107374.18,-27692.749,-43671.66,965.82232,275.89444,290.30905,6.93E-05,0.23457088,694.71819,1264.4333
212,19.235045,8.606,40,-550,35716.367,-25312.935,-44629.969,970.9671,304.22695,290.34761,6.34E-05,0.2342403,677.7365,1302.1221
186,19.06092,3.612,120,-500,107374.18,-30968.126,-44313.013,974.767,334.77621,290.15403,5.72E-05,0.23665156,643.17078,1336.2333
193,19.10585,21.607,120,0,107374.18,-34017.703,-44906.837,961.34343,246.71021,290.17288,7.71E-05,0.23258278,718.752,1223.2177
209,19.215056,25.61,120,1380,107374.18,-43067.027,-46663.023,960.60677,206.43169,290.24481,9.24E-05,0.23286744,747.3954,1169.3824
197,19.135372,9.619,120,500,107374.18,-37169.821,-45505.924,968.44854,311.28407,290.17287,6.20E-05,0.23654705,665.41715,1304.3
191,19.093731,5.614,120,0,107374.18,-34015.565,-44904.041,975.77438,356.54159,290.24712,5.39E-05,0.23792137,618.50104,1347.3373
213,19.240825,14.612,40,-550,35866.19,-25241.518,-44620.964,966.38909,295.19982,290.27711,6.48E-05,0.23420055,670.33667,1278.1684
190,19.089893,1.612,120,0,107374.18,-34003.312,-44901.533,977.81135,372.57993,290.1893,5.14E-05,0.23665643,606.32289,1370.4448
194,19.115242,30.606,120,0,107374.18,-34018.689,-44890.185,957.92682,191.74006,290.30784,0.000100345,0.23529306,774.06541,1168.1366
199,19.14944,25.613,120,500,107374.18,-37157.939,-45528.537,957.28287,215.04702,290.32141,8.93E-05,0.2319867,746.27037,1188.2246
202,19.168183,9.618,120,1000,107374.18,-40579.282,-46183.499,967.28797,295.25123,290.29472,6.48E-05,0.23459398,684.00918,1288.9201
217,19.265624,9.62,40,-400,36638.205,-26526.4,-44870.944,973.66933,343.20466,290.25501,5.56E-05,0.23388048,634.66054,1334.9455
215,19.257393,1.609,40,-400,36545.943,-26378.838,-44852.73,985.33805,420.20942,290.33605,4.63E-05,0.24265479,585.00711,1445.4979
207,19.200988,9.617,120,1380,107374.18,-43046.634,-46645.385,972.95896,332.59949,290.22682,5.77E-05,0.2373401,640.35701,1322.1278
198,19.141434,16.614,120,500,107374.18,-37104.572,-45491.41,961.59663,245.13531,290.21098,7.78E-05,0.23322399,711.62874,1211.0278
208,19.20705,16.613,120,1380,107374.18,-42945.615,-46609.82,964.48841,234.90646,290.20818,8.12E-05,0.23293853,734.62538,1214.5463
201,19.163784,3.631,120,1000,107374.18,-37774.459,-45622.978,973.01724,347.42461,290.25365,5.52E-05,0.23666834,639.91611,1351.993
196,19.130973,3.631,120,500,107374.18,-35985.957,-45292.948,976.59008,363.76141,290.21746,5.27E-05,0.23630504,624.82308,1373.389
216,19.261231,3.611,40,-400,36293.703,-26272.351,-44806.311,979.24893,392.46585,290.12812,4.89E-05,0.23747903,596.1176,1404.7511
205,19.192756,1.608,120,1380,107374.18,-43110.034,-46669.191,978.79535,382.26094,290.15105,5.03E-05,0.23846335,612.30668,1396.1681
200,19.159945,1.609,120,1000,107374.18,-40618.505,-46197.108,978.38274,401.53701,290.17924,4.83E-05,0.23971988,593.29411,1423.7463
220,19.290197,1.611,40,-200,37502.934,-27575.611,-45096.994,978.18175,389.17787,290.45284,5.04E-05,0.24733027,609.72641,1404.6776
218,19.271687,16.614,40,-400,36540.721,-26316.303,-44816.343,963.16657,263.55913,290.30306,7.24E-05,0.23369203,699.04842,1241.6789
221,19.294035,3.612,40,-200,37590.592,-27587.123,-45071.626,978.07629,390.90066,290.33127,4.93E-05,0.239096,607.6312,1411.086
211,19.23065,3.614,40,-550,36086.401,-25508.231,-44661.134,982.02938,399.99755,290.22349,4.83E-05,0.23992275,593.92809,1409.9608
214,19.248275,20.619,40,-550,36053.509,-25401.702,-44646.003,960.60167,232.59032,290.23171,8.19E-05,0.2324824,726.26523,1200.9469
223,19.304491,16.614,40,-200,37542.816,-27493.217,-45097.364,962.79839,282.38032,290.33851,6.75E-05,0.23320181,686.03417,1261.3396
206,19.196594,3.612,120,1380,107374.18,-42735.27,-46608.71,977.31818,363.21283,290.25452,5.29E-05,0.238259,615.84568,1361.5685
210,19.22681,1.618,40,-550,36378.235,-25889.695,-44742.13,983.15595,419.27501,290.31148,4.64E-05,0.24149326,570.96728,1438.9721
228,19.338959,21.628,40,0,38481.141,-28828.218,-45323.743,989.97993,243.43513,290.18434,7.83E-05,0.23305957,745.74152,1243.3494
231,19.364086,3.612,40,200,39471.848,-30091.926,-45575.12,1015.0377,361.27203,290.25858,5.31E-05,0.23673386,651.29657,1390.2388
225,19.323001,1.611,40,0,38471.068,-28839.442,-45322.181,989.02462,405.26342,290.24428,4.73E-05,0.23621735,587.25424,1412.4427
222,19.298429,9.616,40,-200,37510.13,-27564.551,-45075.861,965.33115,321.21654,290.19216,5.95E-05,0.23362978,647.93478,1300.348
236,19.396898,3.611,40,400,40407.296,-31383.305,-45827.32,989.99083,351.22921,290.34553,5.46E-05,0.23565402,637.87752,1356.5568
219,19.279692,25.613,40,-400,36367.751,-26383.197,-44842.122,956.82701,212.83076,290.29099,8.99E-05,0.23111114,738.96386,1173.5109
224,19.312497,25.61,40,-200,37493.437,-27507.607,-45065.705,964.69058,225.94975,290.25927,8.57E-05,0.23637221,742.74561,1205.0625
237,19.401291,9.619,40,400,40444.299,-31389.842,-45824.483,982.29101,334.54706,290.32856,5.74E-05,0.23698501,666.31332,1352.515
234,19.382549,25.632,40,200,39166.24,-29599.081,-45478.459,980.47848,212.76795,290.3709,9.04E-05,0.23216202,760.5268,1198.8065
248,19.471996,16.616,65,-810,58745.462,-25548.236,-44242.83,956.82467,255.14349,290.32942,7.46E-05,0.23181053,701.5694,1226.3195
251,19.494345,3.613,65,-600,59964.935,-26664.217,-44458.807,970.79273,400.77774,290.30585,4.80E-05,0.23881594,583.97205,1399.3714
230,19.360249,1.61,40,200,39499.683,-30133.863,-45586.797,1018.2285,417.26107,290.25158,4.60E-05,0.2379023,610.17018,1473.7187
226,19.32684,5.613,40,0,38486.569,-28835.906,-45327.731,989.96993,379.31052,290.45672,5.48E-05,0.26819424,629.30421,1401.6857
247,19.465934,9.618,65,-810,58681.076,-25560.241,-44250.601,964.8146,334.61399,290.264,5.71E-05,0.23426716,629.39413,1312.5049
246,19.46154,3.614,65,-810,59210.761,-25751.385,-44273.913,976.03104,393.29508,290.24955,4.87E-05,0.23550147,584.9003,1386.9381
243,19.439883,14.611,40,550,41214.876,-32384.248,-46018.628,966.69368,288.08288,290.30198,6.65E-05,0.23541945,691.00991,1281.5456
232,19.368481,9.617,40,200,39423.949,-30029.801,-45545.558,1013.897,351.03578,290.22257,5.54E-05,0.24097117,670.69761,1387.9489
242,19.434102,8.604,40,550,41493.06,-32437.492,-46026.645,971.98062,338.58401,290.29032,5.67E-05,0.23721159,646.10984,1340.577
229,19.348357,30.607,40,0,38501.041,-28827.724,-45320.166,995.5258,209.87861,290.27018,9.09E-05,0.23345132,785.53066,1214.2976
254,19.512811,25.616,65,-600,59836.122,-26998.605,-44529.977,943.82287,229.73209,290.41682,8.26E-05,0.23169808,716.12029,1184.2938
227,19.331789,13.6,40,0,38488.789,-28834.467,-45317.781,986.42696,305.41674,290.30393,6.29E-05,0.23144207,674.94455,1306.4999
233,19.374543,16.615,40,200,39447.425,-30027.787,-45559.003,996.79852,288.65877,290.13436,6.61E-05,0.23322269,711.9842,1305.9249
240,19.425864,1.61,40,550,41115.172,-32252.228,-45993.342,980.37129,406.69062,290.36113,4.73E-05,0.23893966,581.70586,1412.3042
249,19.480003,25.613,65,-810,58600.203,-24838.881,-44104.19,948.82156,219.95375,290.35343,8.67E-05,0.23224451,727.71283,1176.4488
239,19.415359,25.613,40,400,40697.937,-31480.048,-45850.467,963.85067,225.86681,290.20813,8.45E-05,0.23384368,746.15593,1209.7027
241,19.429702,3.631,40,550,39913.176,-30951.064,-45749.694,977.07049,357.09846,290.26465,5.38E-05,0.23743628,629.00837,1360.7795
256,19.527154,3.616,65,-300,61505.559,-28817.651,-44877.974,961.46151,350.09737,290.37754,5.47E-05,0.23557603,627.67713,1346.9289
255,19.523316,1.613,65,-300,61646.461,-28804.084,-44881.14,961.29114,367.92168,290.29672,5.23E-05,0.2380941,610.84293,1368.4298
235,19.393059,1.613,40,400,40422.508,-31378.864,-45825.469,998.41109,406.76835,290.29929,4.80E-05,0.24384635,594.26534,1427.1791
245,19.4577,1.619,65,-810,59768.323,-26466.044,-44411.36,982.08132,416.34695,290.25537,4.61E-05,0.23782754,587.86396,1445.2472
238,19.407354,16.613,40,400,40429.703,-31360.527,-45816.835,975.996,255.09665,290.43925,7.50E-05,0.23384703,713.13546,1231.7635
258,19.537611,16.617,65,-300,61457.413,-28729.419,-44864.406,945.33439,265.13098,290.29886,7.18E-05,0.23228162,685.31166,1229.4661
252,19.498739,9.631,65,-600,60140.127,-26959.628,-44515.134,961.79873,343.89757,290.37235,5.58E-05,0.23687348,633.21728,1337.4494
260,19.556121,1.615,65,0,62722.937,-30467.799,-45200.645,961.04083,368.22221,290.27495,5.20E-05,0.2365218,607.01601,1363.3173
244,19.447332,20.619,40,550,41063.532,-32243.429,-45988.449,955.78149,225.47624,290.27838,8.43E-05,0.23114353,725.78238,1185.753
267,19.601601,9.616,65,300,64131.582,-32392.923,-45588.195,951.93013,310.50805,290.28911,6.16E-05,0.23386556,653.12228,1289.1706
250,19.490508,1.608,65,-600,59923.738,-26661.75,-44454.983,971.03097,416.17149,290.33949,4.62E-05,0.238139,570.90324,1430.3796
261,19.559959,5.616,65,0,62725.733,-30466.812,-45210.142,961.98303,382.41202,290.35659,5.02E-05,0.23665711,583.66355,1370.1849
264,19.58147,30.609,65,0,62736.71,-30465.003,-45213.843,937.56104,203.66134,290.27299,9.35E-05,0.23175653,738.29547,1154.4621
269,19.615669,25.614,65,300,64065.017,-32332.073,-45567.473,941.85936,233.68216,290.45358,8.18E-05,0.2336439,702.02051,1178.9189
263,19.572078,21.608,65,0,62740.452,-30455.793,-45218.201,944.85005,248.8037,290.37129,7.67E-05,0.2325681,702.48017,1214.5703
253,19.504803,16.628,65,-600,60442.199,-27738.344,-44674.496,952.03242,264.12191,290.30671,7.21E-05,0.23224271,684.44166,1223.1745
259,19.545617,25.613,65,-300,61407.006,-28701.79,-44857.334,939.74114,221.2154,290.34034,8.61E-05,0.23216677,721.72585,1173.7489
271,19.630018,3.613,65,600,65495.906,-34283.429,-45962.958,956.41254,336.03344,290.35921,5.73E-05,0.23618369,618.71174,1303.5913
273,19.640474,16.615,65,600,65740.5,-34121.436,-45922.049,949.5329,284.82623,290.30651,6.69E-05,0.23345643,675.70143,1259.4703
257,19.531548,9.622,65,-300,61638.978,-28778.058,-44875.384,952.10326,313.41662,290.34993,6.12E-05,0.23557969,651.06553,1293.1668
268,19.607663,16.616,65,300,64161.308,-32256.38,-45548.354,945.91378,243.62726,290.3589,7.82E-05,0.23325525,700.59845,1196.2197
285,19.725853,1.629,90,-700,84609.639,-29504.682,-44578.575,964.21665,370.2953,290.32313,5.19E-05,0.23771067,612.68936,1374.5329
280,19.693039,1.621,90,-1070,83269.815,-27003.21,-44086.84,971.39054,417.51046,290.44169,4.61E-05,0.23888045,556.76724,1409.5964
262,19.564909,13.602,65,0,62723.553,-30468.703,-45223.587,953.20713,288.90142,290.30185,6.69E-05,0.23624262,677.03009,1266.8689
265,19.593364,1.628,65,300,63727.873,-31587.81,-45411.77,956.6494,352.18306,290.29138,5.43E-05,0.2351282,618.98435,1339.5409
281,19.696879,3.613,90,-1070,81761.377,-25693.413,-43826.458,969.27383,399.40173,290.2671,4.82E-05,0.23836069,582.32126,1397.2545
266,19.597207,3.613,65,300,64417.004,-32633.24,-45617.798,956.22831,343.12326,290.50308,5.58E-05,0.23499232,623.84716,1321.6882
287,19.73409,9.618,90,-700,83259.124,-27474.263,-44175.483,957.74934,319.03641,290.32144,6.00E-05,0.23537617,643.47149,1293.074
270,19.626175,1.628,65,600,64734.783,-32797.782,-45655.089,961.7003,381.21748,290.3206,5.03E-05,0.23705816,593.58121,1376.6814
272,19.634412,9.616,65,600,65520.164,-34368.537,-45972.003,956.22982,320.63411,290.31991,5.94E-05,0.23154142,644.68593,1303.0211
275,19.658985,1.61,65,810,66415.365,-35492.867,-46183.17,966.69065,410.7377,290.33889,4.67E-05,0.2371588,573.93383,1418.6116
277,19.667216,9.619,65,810,66714.436,-35473.584,-46169.109,959.09174,337.03946,290.37009,5.68E-05,0.2353506,621.54634,1311.6052
294,19.78098,25.613,90,-300,85383.881,-30249.848,-44714.008,945.74148,217.13845,290.25508,8.74E-05,0.22883023,721.53755,1161.8564
291,19.762508,3.632,90,-300,85832.861,-30933.261,-44844.836,960.59284,360.79293,290.34713,5.31E-05,0.23577002,615.09961,1349.6479
289,19.748164,25.612,90,-700,83835.849,-27853.836,-44249.162,943.65299,197.94578,290.29739,9.61E-05,0.23172275,741.48101,1147.4584
279,19.681284,25.613,65,810,66554.211,-35833.545,-46266.263,944.91185,219.55522,290.34593,8.65E-05,0.23059736,719.39135,1169.4571
276,19.662822,3.61,65,810,66448.421,-35721.343,-46246.898,962.24659,370.95671,290.32225,5.16E-05,0.23587916,592.91736,1352.9109
298,19.807442,21.607,90,0,86798.331,-32093.277,-45057.03,945.18734,255.26914,290.20621,7.49E-05,0.23496324,694.3047,1213.1903
300,19.828727,1.609,90,300,88241.234,-33947.026,-45437.549,962.92675,391.65449,290.193,4.89E-05,0.23557869,571.9369,1376.2045
292,19.766907,9.637,90,-300,85934.498,-30916.239,-44856.923,957.72058,311.68889,290.38665,6.38E-05,0.24687911,658.58735,1298.6147
274,19.64848,25.611,65,600,65861.996,-34474.49,-45990.012,941.8197,192.88885,290.43658,9.85E-05,0.23091889,750.22786,1144.1257
282,19.701273,9.619,90,-1070,81885.997,-25864.081,-43861.735,956.62491,332.91346,290.31023,5.76E-05,0.23535411,638.03597,1324.6206
293,19.772975,16.614,90,-300,85414.553,-30122.31,-44689.585,949.19803,285.64588,290.2822,6.68E-05,0.23361782,670.06253,1257.7355
297,19.800274,13.599,90,0,86807.336,-32098.046,-45084.906,955.73024,307.19058,290.11893,6.32E-05,0.24075941,659.4304,1287.3272
283,19.707336,16.614,90,-1070,81680.256,-25487.057,-43792.662,948.84908,248.31943,290.27393,7.67E-05,0.23205899,708.06286,1215.8361
278,19.673278,16.614,65,810,66718.712,-35412.775,-46170.301,950.05408,239.44652,290.36008,7.95E-05,0.23215281,719.54275,1208.5381
284,19.715342,25.631,90,-1070,83790.827,-27980.018,-44270.418,941.89543,219.43925,290.31747,8.68E-05,0.23239037,717.21124,1166.5463
290,19.758669,1.609,90,-300,85411.552,-30106.399,-44681.403,963.24086,378.84864,290.3018,5.06E-05,0.23707221,603.29899,1385.1859
302,19.836958,9.62,90,300,88153.206,-33851.393,-45416.704,955.83156,333.91374,290.19272,5.72E-05,0.23457514,621.96539,1306.6306
308,19.875824,16.618,90,700,90131.843,-36456.642,-45919.746,949.76521,283.33069,290.24468,6.75E-05,0.23470473,668.93889,1244.8288
288,19.740153,16.634,90,-700,84924.706,-29443.914,-44556.948,954.34322,287.37847,290.36322,6.63E-05,0.23210772,675.67315,1267.5895
301,19.832564,3.613,90,300,88043.88,-33923.837,-45427.312,965.16609,379.34289,290.18007,5.05E-05,0.23626185,584.82873,1358.2218
286,19.729696,3.613,90,-700,83321.085,-27556.123,-44188.435,962.45696,357.80807,290.30128,5.35E-05,0.23591839,611.68835,1346.9076
307,19.869763,9.618,90,700,90227.313,-36636.109,-45946.471,951.13243,267.88179,290.15291,7.13E-05,0.2337733,682.93136,1232.2707
296,19.795323,5.615,90,0,86805.568,-32090.07,-45064.307,964.65575,370.17504,290.24739,5.18E-05,0.23682782,607.71101,1365.39
299,19.816834,30.608,90,0,86808.775,-32100.431,-45074.134,937.56829,204.17196,290.30499,9.62E-05,0.23643954,732.74482,1158.8814
295,19.791486,1.609,90,0,86807.253,-32091.016,-45072.284,958.59022,316.0438,290.29318,6.08E-05,0.23578877,648.94659,1294.6898
312,19.902567,9.618,90,1070,91295.575,-38862.732,-46395.2,955.75479,296.86457,290.21239,6.44E-05,0.23475105,666.09083,1270.6162
314,19.916635,25.613,90,1070,91676.755,-38684.416,-46351.7,942.06608,199.4511,290.18255,9.52E-05,0.23128815,744.46489,1153.1715
305,19.86153,1.614,90,700,89911.547,-36243.666,-45872.053,957.95448,314.06671,290.21296,6.08E-05,0.23422171,658.02916,1300.7789
306,19.865367,3.617,90,700,89958.829,-36359.693,-45897.133,959.04814,341.88744,290.23184,5.60E-05,0.23546363,618.01761,1314.0531
303,19.843021,16.615,90,300,88198.433,-33926.428,-45418.308,947.56518,234.36309,290.2129,8.17E-05,0.23361905,719.28386,1198.8373
317,19.936624,9.619,120,-1380,106243.23,-25252.95,-43193.329,953.1354,309.29909,290.27001,6.20E-05,0.23509724,641.18066,1270.5971
318,19.942687,16.615,120,-1380,106253.39,-25245.426,-43202.456,947.30949,252.99592,290.19742,7.54E-05,0.23247211,702.83159,1220.8755
313,19.90863,16.614,90,1070,91446.715,-38997.753,-46432.903,949.61022,276.36667,290.24509,6.94E-05,0.23627678,670.55809,1234.6641
323,19.975491,16.615,120,-1000,107374.18,-28060.974,-43748.258,943.7759,252.88082,290.31889,7.64E-05,0.23436465,681.9315,1200.3715
310,19.894335,1.611,90,1070,91261.202,-38775.609,-46389.362,962.25921,337.24082,290.24746,5.69E-05,0.23695411,640.89453,1332.8125
319,19.950692,25.611,120,-1380,106538.07,-25609.54,-43274.531,941.14361,207.22261,290.18467,9.21E-05,0.23320945,730.06631,1155.0751
322,19.969429,9.618,120,-1000,107280.87,-27000.168,-43556.168,953.45427,345.81456,290.20475,5.55E-05,0.23738526,613.13697,1319.3782
329,20.016301,25.611,120,-500,107374.18,-30879.77,-44292.25,945.24196,226.39467,290.27496,8.41E-05,0.23196226,711.75564,1176.8908
304,19.851027,25.61,90,300,88600.336,-34553.266,-45546.833,942.36819,182.96815,290.23341,0.000103902,0.23118975,759.19369,1133.3922
311,19.898173,3.612,90,1070,92105.466,-39160.034,-46456.338,959.96744,320.97178,290.2421,5.94E-05,0.23550745,641.32586,1298.0075
315,19.92839,1.618,120,-1380,106613.93,-26574.917,-43454.286,964.45841,370.82817,290.18168,5.18E-05,0.23754107,595.92563,1351.8218
328,20.008296,16.613,120,-500,107374.18,-30718.271,-44270.418,948.01311,255.63052,290.24806,7.46E-05,0.23271129,699.93221,1224.0072
320,19.961197,1.609,120,-1000,107365.65,-27738.839,-43668.823,960.43634,382.96261,290.1435,5.01E-05,0.23626767,596.58174,1382.9435
309,19.88383,25.612,90,700,90226.573,-36686.762,-45973.607,940.94289,186.12503,290.38704,0.000102318,0.22951018,751.40438,1133.5653
331,20.030644,5.634,120,0,107374.18,-34017.456,-44903.712,955.65023,330.64637,290.18112,5.80E-05,0.23568858,627.49954,1308.4904
333,20.042769,21.606,120,0,107374.18,-34012.892,-44912.716,943.60429,216.99299,290.27111,8.78E-05,0.23230217,722.56858,1164.5728
330,20.026806,1.611,120,0,107374.18,-34012.851,-44918.226,964.14581,397.29508,290.40403,4.87E-05,0.24036643,569.80214,1383.5514
316,19.932231,3.612,120,-1380,106194.84,-25030.19,-43158.052,960.54028,352.04401,290.20083,5.43E-05,0.23502944,624.03175,1347.0996
332,20.0356,13.6,120,0,107374.18,-34013.838,-44898.162,948.1414,258.98422,290.27439,7.39E-05,0.23490661,698.75179,1229.2482
337,20.072286,9.637,120,500,107374.18,-36078.836,-45290.152,953.74355,275.04771,290.21915,6.95E-05,0.23389205,680.69421,1239.9927
324,19.983497,25.612,120,-1000,107250.03,-27812.393,-43705.991,938.72769,214.56596,290.22999,8.88E-05,0.23192274,727.13157,1165.8179
321,19.965035,3.614,120,-1000,107374.18,-28058.959,-43759.646,960.20824,369.2372,290.35049,5.22E-05,0.23867888,597.13335,1348.6343
327,20.002234,9.617,120,-500,107374.18,-30821.141,-44293.442,953.55594,321.50791,290.26757,5.95E-05,0.23559033,639.54013,1298.0558
342,20.105096,9.637,120,1000,107374.18,-38114.644,-45705.167,946.63071,259.86907,290.26274,7.34E-05,0.23314618,687.39695,1216.6839
326,19.997839,3.614,120,-500,107374.18,-30987.286,-44326.252,964.18189,401.50766,290.28969,4.78E-05,0.23714298,564.74185,1386.6925
345,20.12968,1.61,120,1380,107374.18,-42706.695,-46586.385,954.82018,311.59496,290.21548,6.14E-05,0.23516352,656.40011,1292.9635
338,20.078354,16.614,120,500,107374.18,-37050.67,-45497.084,950.17209,291.73517,290.21958,6.56E-05,0.23607562,653.9361,1248.0336
343,20.111164,16.617,120,1000,107374.18,-40829.425,-46236.825,946.15306,273.38112,290.19747,6.98E-05,0.23354011,683.16567,1244.3394
325,19.994001,1.612,120,-500,107374.18,-31017.793,-44331.35,959.25031,377.67149,290.24432,5.08E-05,0.23657548,595.68002,1372.1786
335,20.064053,1.609,120,500,107374.18,-37265.537,-45543.42,960.14588,357.55962,290.23909,5.37E-05,0.23678887,609.47194,1347.518
347,20.137912,9.617,120,1380,107374.18,-43184.575,-46700.397,947.72879,261.01638,290.22751,7.30E-05,0.23125861,681.83135,1216.108
339,20.086359,25.613,120,500,107374.18,-37158.679,-45513.201,939.71851,188.94095,290.26992,0.000100775,0.23148614,752.16777,1139.9635
336,20.067891,3.611,120,500,107374.18,-37243.294,-45535.074,959.19472,319.66641,290.22571,5.98E-05,0.23471384,642.35524,1299.1397
349,20.151979,25.615,120,1380,107374.18,-41852.367,-46436.48,932.67023,176.2882,290.23576,0.000107905,0.23115756,754.62635,1113.8787
348,20.143974,16.613,120,1380,107374.18,-43000.75,-46655.664,942.68347,278.63686,290.18587,6.85E-05,0.23378812,670.8438,1243.4794
344,20.11917,25.631,120,1000,107374.18,-37698.19,-45626.308,937.60236,176.30709,290.24043,0.00010781,0.23087251,762.92424,1123.7929
340,20.096864,1.608,120,1000,107374.18,-40379.627,-46152.663,954.77018,318.24535,290.25368,6.03E-05,0.23557261,650.53644,1302.4131
334,20.052161,30.606,120,0,107374.18,-34015.647,-44914.238,938.3744,174.15354,290.31259,0.000109215,0.23136895,758.43431,1113.0707
341,20.100701,3.615,120,1000,107374.18,-40439.161,-46156.363,953.09981,301.32001,290.23602,6.33E-05,0.23395489,650.20684,1265.5709
358,20.210842,16.614,65,-600,59568.545,-26394.668,-44416.993,945.12519,283.37432,290.19206,6.72E-05,0.23258308,669.24776,1250.4795
356,20.200386,3.613,65,-600,59434.797,-26583.838,-44444.91,959.85964,355.68873,290.22273,5.38E-05,0.23534497,619.69341,1347.8621
353,20.178038,16.614,65,-810,58916.007,-25537.381,-44227.288,944.20265,245.702,290.22164,7.75E-05,0.23193851,691.79044,1195.2702
346,20.133518,3.613,120,1380,107374.18,-42977.027,-46638.683,953.49759,306.51189,290.201,6.23E-05,0.23458374,646.84269,1271.9452
357,20.20478,9.618,65,-600,59355.774,-26466.537,-44420.817,949.84191,280.21401,290.23812,6.80E-05,0.23331819,665.21919,1239.1646
361,20.23319,3.615,65,-300,61100.74,-28523.885,-44826.786,959.0358,364.03011,290.29419,5.25E-05,0.2351634,605.6689,1354.6745
372,20.307636,9.618,65,300,63984.226,-32284.462,-45573.558,945.4802,310.67115,290.24399,6.14E-05,0.23326603,633.3044,1267.5542
351,20.167575,3.613,65,-810,58355.855,-25161.509,-44174.867,955.32018,348.39224,290.26545,5.48E-05,0.23415836,616.05187,1323.6552
355,20.196548,1.611,65,-600,59437.264,-26700.357,-44468.387,960.26548,374.33267,290.25431,5.11E-05,0.23523363,586.50264,1348.7297
367,20.270951,13.602,65,0,62501.203,-30455.176,-45198.178,944.18506,286.8491,290.24505,6.64E-05,0.23259079,668.11162,1253.8783
352,20.17197,9.638,65,-810,60032.241,-27367.693,-44600.242,949.96496,298.85921,290.344,6.40E-05,0.23423423,655.37485,1263.11
375,20.332209,1.611,65,600,65361.871,-34077.155,-45902.026,950.83936,337.86357,290.22082,5.66E-05,0.23479006,631.08596,1326.3888
369,20.287512,30.607,65,0,62513.291,-30452.216,-45195.875,930.7041,208.98647,290.22536,9.09E-05,0.23091124,718.74751,1146.606
365,20.262163,1.612,65,0,62495.241,-30445.473,-45198.137,954.4202,320.66102,290.27405,5.96E-05,0.2348899,646.65955,1305.0778
359,20.218848,25.612,65,-600,59456.917,-26662.079,-44462.178,938.00559,184.06501,290.17074,0.000103132,0.22998588,748.29619,1124.5018
368,20.278119,21.609,65,0,62506.548,-30458.219,-45200.974,938.13623,258.75717,290.36073,7.36E-05,0.23274348,674.06224,1201.5539
376,20.336047,3.612,65,600,65374.822,-34205.804,-45927.106,950.81591,323.96309,290.21581,5.92E-05,0.2356584,624.16344,1283.5941
354,20.186044,25.612,65,-810,58753.603,-25385.626,-44201.098,942.22362,196.30113,290.23795,9.69E-05,0.23105144,747.34016,1146.7609
350,20.163735,1.619,65,-810,58961.522,-26209.322,-44371.849,957.44448,364.96716,290.19954,5.25E-05,0.23607012,601.35542,1352.2405
366,20.266001,5.616,65,0,62490.102,-30450.078,-45200.398,954.25776,345.7897,290.22812,5.53E-05,0.23386566,611.2668,1313.7938
360,20.229353,1.608,65,-300,61080.182,-28537.906,-44820.331,957.32742,342.12105,290.15961,5.63E-05,0.23742279,631.4021,1332.6282
377,20.340441,9.619,65,600,65409.893,-34100.015,-45906.384,940.91806,279.12236,290.39199,6.84E-05,0.23283987,670.98303,1242.8857
362,20.237584,9.618,65,-300,60993.265,-28479.605,-44810.422,952.80335,308.1899,290.24624,6.20E-05,0.23432131,642.27462,1271.8971
363,20.243647,16.612,65,-300,60914.776,-28480.756,-44819.056,949.54001,287.95581,290.26947,6.62E-05,0.23308763,670.03429,1261.6223
381,20.368851,3.612,65,810,66176.075,-35636.687,-46217.09,960.59808,333.04478,290.27948,5.74E-05,0.23473569,640.7086,1323.1197
364,20.251653,25.631,65,-300,61620.723,-29324.845,-44972.539,937.40716,186.48504,290.3194,0.000102078,0.23166031,744.54825,1124.3103
373,20.313699,16.614,65,300,63982.458,-32331.456,-45564.718,939.89999,264.69481,290.19242,7.22E-05,0.23347014,671.17497,1211.6735
370,20.299404,1.611,65,300,63792.012,-32254.16,-45548.601,947.58436,316.88978,290.24806,6.03E-05,0.23403146,632.42054,1279.1047
383,20.379307,16.614,65,810,66301.393,-35900.727,-46260.918,964.49703,285.74817,290.17911,6.69E-05,0.23448642,689.13618,1274.1466
374,20.321704,25.612,65,300,63909.889,-32388.318,-45574.092,932.2601,190.43993,290.24914,9.98E-05,0.23046551,738.43551,1126.2312
382,20.373245,9.617,65,810,66715.053,-35827.625,-46239.169,962.3537,315.20918,290.22499,6.06E-05,0.23458,647.4704,1297.065
378,20.346503,16.612,65,600,65489.451,-34335.727,-45928.462,938.68389,283.55978,290.20252,6.74E-05,0.23370674,653.44262,1232.8907
385,20.399068,1.617,90,-1070,82377.448,-26158.381,-43900.835,998.43682,424.7687,290.20133,4.55E-05,0.24229854,587.48764,1464.2598
371,20.303242,3.612,65,300,63976.332,-32325.33,-45562.416,951.25817,353.04941,290.22463,5.47E-05,0.23875231,611.75286,1330.8835
386,20.402909,3.61,90,-1070,81777.823,-25020.609,-43677.54,991.12919,373.77785,290.18273,5.16E-05,0.23920823,619.13533,1382.0364
384,20.387313,25.611,65,810,66457.179,-35410.555,-46154.184,966.44289,197.50384,290.14065,9.66E-05,0.23284623,764.54453,1167.304
380,20.365013,1.609,65,810,66438.266,-35641.086,-46208.456,959.26907,352.61845,290.21575,5.43E-05,0.23535676,612.24479,1330.1997
390,20.431875,1.609,90,-700,83558.567,-27657.883,-44202.619,984.68478,418.69295,290.25652,4.63E-05,0.24166388,572.79485,1429.1647
396,20.468518,3.611,90,-300,85226.368,-30252.028,-44706.566,962.56629,358.87903,290.205,5.35E-05,0.23729017,607.29194,1344.304
387,20.407302,9.619,90,-1070,81656.08,-25259.404,-43725.973,986.69541,340.98697,290.20079,5.62E-05,0.2366677,655.4002,1356.0543
392,20.440106,9.617,90,-700,83251.6,-27698.586,-44239.952,969.11553,322.18112,290.25129,5.94E-05,0.23625744,646.53303,1309.4165
393,20.446169,16.614,90,-700,83764.925,-27886.934,-44241.021,957.88364,261.60904,290.231,7.47E-05,0.24100055,702.44867,1236.0362
394,20.454174,25.612,90,-700,82633.349,-27541.404,-44194.561,950.88826,226.42831,290.22411,8.37E-05,0.22911421,717.48648,1181.1903
379,20.354508,25.615,65,600,65079.698,-34018.772,-45888.499,935.69548,192.6406,290.26169,9.87E-05,0.23095381,738.58823,1131.9471
397,20.472911,9.617,90,-300,85363.036,-30222.466,-44698.672,957.37095,336.77607,290.2434,5.69E-05,0.23572851,631.65066,1326.7635
402,20.506278,13.601,90,0,86647.273,-32097.923,-45074.463,938.08305,264.82798,290.18107,7.20E-05,0.23232332,677.17636,1220.8337
389,20.42137,25.613,90,-1070,81609.045,-25470.118,-43782.424,966.93565,221.9287,290.20287,8.59E-05,0.2324836,745.63873,1198.7754
395,20.464679,1.611,90,-300,85207.209,-30178.802,-44702.619,963.55325,365.00589,290.24437,5.28E-05,0.23777064,618.98503,1369.0352
388,20.413365,16.613,90,-1070,81804.424,-24988.868,-43674.744,973.39647,262.21195,290.23313,7.29E-05,0.23462168,707.11605,1242.3082
409,20.557037,25.612,90,300,88070.112,-34009.151,-45443.881,918.29239,189.60199,290.20424,0.000100247,0.23027661,724.29434,1110.5541
405,20.534731,1.61,90,300,88100.866,-34047.429,-45457.655,942.56884,368.30914,290.20947,5.20E-05,0.2363938,578.28653,1336.37
411,20.571379,3.614,90,700,89751.69,-36527.771,-45940.016,934.75831,312.60853,290.21408,6.10E-05,0.23274156,618.63328,1254.7506
413,20.581835,16.616,90,700,89585.543,-36462.275,-45921.514,920.90033,224.13978,290.21125,8.47E-05,0.23082219,699.02027,1158.9494
401,20.501328,5.614,90,0,86647.931,-32095.292,-45068.378,951.42523,351.38855,290.24885,5.45E-05,0.23621095,617.71476,1335.7095
391,20.435713,3.613,90,-700,83642.812,-27714.621,-44211.336,977.74327,370.85543,290.31899,5.22E-05,0.23913806,612.47008,1382.9138
415,20.600346,1.608,90,1070,91833.693,-39086.85,-46439.81,939.93385,382.10196,290.28042,5.01E-05,0.23619329,576.8599,1361.8977
416,20.604184,3.613,90,1070,91031.778,-38774.252,-46406.466,938.25776,355.05488,290.31356,5.40E-05,0.2363559,596.82973,1326.8066
404,20.522839,30.606,90,0,86660.389,-32095.867,-45061.512,923.72134,176.50145,290.15776,0.000107575,0.2301156,746.56549,1109.6466
403,20.513446,21.609,90,0,86651.303,-32097.224,-45069.981,930.41661,219.70593,290.17174,8.67E-05,0.23263068,711.6136,1161.8409
419,20.622646,25.612,90,1070,92103.288,-38996.273,-46414.401,919.36674,201.46837,290.21466,9.46E-05,0.23218331,717.05937,1130.2841
406,20.538569,3.614,90,300,87964.856,-34046.853,-45449.76,939.30046,323.92305,290.20054,5.90E-05,0.23389261,627.00442,1288.9653
400,20.497491,1.608,90,0,86633.5,-32098.293,-45085.728,959.47993,410.05177,290.31605,4.78E-05,0.24579283,558.26819,1402.2369
418,20.61464,16.613,90,1070,91077.375,-38680.633,-46370.284,923.19472,221.52358,290.23721,8.61E-05,0.23237066,698.58901,1149.1383
399,20.486985,25.614,90,-300,85117.248,-30208.569,-44705.497,935.34143,227.31109,290.28581,8.37E-05,0.23139124,715.04444,1180.1475
398,20.478974,16.633,90,-300,85627.901,-30845.192,-44828.143,948.19989,253.69992,290.23051,7.50E-05,0.23180733,696.37718,1215.5824
410,20.567542,1.61,90,700,89873.186,-36587.141,-45947.91,940.81087,380.93083,290.20552,5.03E-05,0.23642126,567.85093,1356.543
412,20.575774,9.618,90,700,90255.066,-36633.601,-45977.842,930.55456,313.58041,290.20397,6.09E-05,0.23453306,615.57333,1256.0024
423,20.648698,16.613,120,-1380,106560.65,-25402.403,-43218.861,927.88902,238.03291,290.21131,7.99E-05,0.23166315,695.21492,1183.0578
422,20.642635,9.618,120,-1380,106525.37,-25186.426,-43170.551,936.43116,332.89264,290.21036,5.76E-05,0.2361756,605.6582,1285.6145
421,20.638241,3.611,120,-1380,106507.44,-25128.249,-43167.55,941.1763,359.93591,290.08655,5.33E-05,0.23689356,582.59066,1320.9548
420,20.634401,1.621,120,-1380,107295.26,-27627.87,-43660.971,942.58636,382.36994,290.23686,5.02E-05,0.23749213,562.04369,1343.4614
426,20.671052,3.61,120,-1000,107374.18,-27561.674,-43643.003,943.67278,355.57856,290.2489,5.37E-05,0.23589508,588.58032,1317.8843
407,20.542964,9.636,90,300,87648.638,-33353.532,-45311.82,933.05352,273.45691,290.22179,6.98E-05,0.23270422,658.95796,1219.6986
425,20.667214,1.609,120,-1000,107350.52,-27804.746,-43683.131,945.17492,373.51404,290.20252,5.14E-05,0.23748132,583.67867,1354.3314
430,20.700019,1.609,120,-500,107374.18,-30838.327,-44289.372,947.14892,364.7434,290.25993,5.28E-05,0.23918221,594.27479,1336.2505
408,20.549031,16.613,90,300,88213.07,-34050.348,-45463.698,928.36681,290.93706,290.2111,6.56E-05,0.23424146,639.67454,1241.2547
432,20.70825,9.616,120,-500,107374.18,-30752.602,-44267.047,935.69451,295.52909,290.21429,6.46E-05,0.23338936,637.53084,1240.5197
417,20.608578,9.616,90,1070,91621.085,-38914.043,-46425.831,931.95599,308.98537,290.28031,6.20E-05,0.23636145,631.82758,1266.2532
431,20.703856,3.611,120,-500,107374.18,-30959.204,-44316.261,943.77349,346.95133,290.22338,5.55E-05,0.23907811,605.68564,1313.8396
433,20.714312,16.614,120,-500,107374.18,-30907.482,-44300.761,925.71272,212.89187,290.16496,8.94E-05,0.23261686,719.25793,1155.4592
414,20.589841,25.611,90,700,90311.641,-36608.397,-45940.345,918.65761,212.447,290.23309,8.94E-05,0.23069435,711.15481,1146.8149
436,20.736661,5.613,120,0,107374.18,-34009.767,-44906.344,939.31418,315.956,290.26054,6.04E-05,0.23454041,633.94279,1281.1986
443,20.784364,16.615,120,500,107374.18,-37062.347,-45510.035,924.48082,218.51652,290.21982,8.72E-05,0.23211718,701.76876,1146.312
440,20.770064,1.61,120,500,107374.18,-37242.801,-45541.529,940.29107,341.64392,290.22834,5.60E-05,0.23538259,596.75717,1293.7075
427,20.675446,9.617,120,-1000,107374.18,-27800.388,-43686.38,938.96951,301.03222,290.26257,6.35E-05,0.23445895,633.75845,1250.0193
437,20.74161,13.601,120,0,107374.18,-33994.843,-44923.242,932.96924,268.16474,290.3131,7.58E-05,0.25329689,661.15692,1212.9643
448,20.817168,16.615,120,1000,107374.18,-40049.72,-46077.751,928.72762,226.36889,290.17982,8.41E-05,0.23127376,707.98033,1171.1611
434,20.722318,25.611,120,-500,107374.18,-30860.282,-44293.977,922.51193,201.95139,290.21306,9.41E-05,0.23080113,716.83738,1128.3343
424,20.656703,25.632,120,-1380,106993.68,-28605.952,-43842.123,922.99352,199.35895,290.22692,9.54E-05,0.23183165,718.73875,1129.1097
450,20.835679,1.609,120,1380,107374.18,-43071.92,-46679.058,943.63471,357.67678,290.26249,5.47E-05,0.2434843,584.79908,1315.7767
428,20.681508,16.615,120,-1000,107374.18,-28088.11,-43755.371,930.71306,216.40671,290.20916,8.79E-05,0.23214283,710.1776,1152.2769
452,20.843911,9.618,120,1380,107374.18,-43161.057,-46684.855,932.98331,273.06796,290.25302,7.00E-05,0.23401673,656.05453,1214.2283
451,20.839516,3.614,120,1380,107374.18,-42641.816,-46568.541,941.54042,307.32229,290.21008,6.21E-05,0.23404817,640.08651,1270.3983
438,20.748779,21.609,120,0,107374.18,-34013.509,-44909.222,925.29011,215.71154,290.31041,8.84E-05,0.22671719,708.99429,1158.6219
457,20.877968,9.62,120,-1380,106660.93,-25984.179,-43340.274,933.28949,288.12055,290.25469,6.64E-05,0.23488678,642.20642,1230.6825
455,20.869733,1.619,120,-1380,107011.11,-26983.024,-43543.217,943.3704,350.92061,290.23499,5.47E-05,0.23686315,597.81004,1311.5334
449,20.825174,25.611,120,1000,107374.18,-40495.324,-46156.116,925.0011,211.11273,290.20463,9.03E-05,0.2324383,708.44087,1140.2763
454,20.857978,25.612,120,1380,107374.18,-42483.153,-46550.245,921.44372,183.01814,290.20844,0.000103959,0.23143067,738.75477,1110.8412
442,20.778296,9.638,120,500,107374.18,-36030.773,-45285.671,933.27107,299.02411,290.23612,6.41E-05,0.23634665,647.23094,1262.3751
445,20.802873,1.614,120,1000,107374.18,-40047.418,-46093.334,940.46662,362.48304,290.20919,5.29E-05,0.23659455,595.73819,1340.8275
459,20.892036,25.63,120,-1380,107374.18,-28231.025,-43787.975,919.29301,186.22343,290.21395,0.000102214,0.23209575,733.44249,1117.608
453,20.849973,16.615,120,1380,107374.18,-42938.297,-46624.786,926.23948,230.13315,290.21426,8.28E-05,0.23214862,692.90574,1161.9831
429,20.689513,25.611,120,-1000,107201.93,-27428.627,-43620.102,927.86033,201.55211,290.15592,9.44E-05,0.2317802,466.28608,1396.32
460,20.902546,1.611,120,-1000,107374.18,-28033.303,-43744.722,938.72258,350.24775,290.20299,5.46E-05,0.23574131,592.87577,1313.9525
439,20.758172,30.606,120,0,107374.18,-34013.427,-44922.008,919.1643,180.49909,290.27525,0.000105288,0.23101376,733.71794,1103.0497
444,20.792369,25.612,120,500,107374.18,-37107.491,-45516.326,919.81053,197.37937,290.24121,9.63E-05,0.23111069,726.17141,1130.3943
435,20.732823,1.611,120,0,107374.18,-34010.631,-44910.167,943.81059,355.12213,290.18125,5.40E-05,0.23649405,588.56779,1310.7958
447,20.811106,9.616,120,1000,107374.18,-40703.654,-46198.054,935.41647,303.85374,290.21289,6.27E-05,0.23382748,629.21484,1252.0276
462,20.910778,9.618,120,-1000,107274.37,-27669.149,-43678.403,933.42227,291.11172,290.19663,6.56E-05,0.23403487,645.47875,1245.0869
441,20.773902,3.613,120,500,107374.18,-36960.259,-45507.404,938.98669,338.80196,290.23866,5.64E-05,0.23480266,604.55295,1304.4875
446,20.806713,3.612,120,1000,107374.18,-40364.373,-46159.94,940.79852,342.25718,290.26804,5.59E-05,0.23566291,615.20695,1315.9345
467,20.943583,9.619,120,-500,107374.18,-30971.745,-44332.707,930.19706,287.87356,290.22751,6.64E-05,0.23409227,643.20519,1230.3201
464,20.924846,25.612,120,-1000,107268.12,-27758.204,-43694.274,918.6563,190.15927,290.21979,9.98E-05,0.23035243,722.8333,1111.0354
458,20.88403,16.615,120,-1380,105787.96,-25536.725,-43269.062,927.7999,261.19042,290.17337,7.31E-05,0.23406571,667.00477,1203.8639
466,20.939189,3.61,120,-500,107374.18,-30893.215,-44308.162,937.64367,334.78932,290.20007,5.72E-05,0.23551352,612.11935,1300.4362
463,20.916841,16.615,120,-1000,107289.05,-27807.788,-43720.053,927.61084,244.7819,290.25066,7.79E-05,0.23307683,694.11468,1196.0065
476,21.009235,3.612,120,500,107374.18,-37159.543,-45527.715,932.04332,300.77744,290.20403,6.38E-05,0.23482844,636.34439,1248.595
470,20.968156,1.61,120,0,107374.18,-34001.914,-44914.69,936.21327,325.59882,290.21698,5.87E-05,0.23494258,610.80181,1277.6022
468,20.949645,16.617,120,-500,107374.18,-30891.406,-44314.329,926.7083,259.68922,290.20422,7.34E-05,0.23279941,675.38272,1208.2839
473,20.984112,21.607,120,0,107374.18,-34001.75,-44914.813,921.6823,237.85238,290.21059,8.01E-05,0.23263625,681.70497,1171.4668
465,20.93535,1.611,120,-500,107374.18,-31030.128,-44342.863,937.01697,343.20934,290.23972,5.59E-05,0.23600351,602.28436,1300.9985
472,20.976944,13.6,120,0,107374.18,-34007.095,-44915.471,928.233,288.67315,290.22263,6.61E-05,0.23433987,636.58109,1227.4391
456,20.873574,3.612,120,-1380,105835.94,-25778.563,-43318.688,939.91116,318.64318,290.23578,6.01E-05,0.23650857,618.53714,1269.3113
478,21.019691,16.613,120,500,107374.18,-37238.977,-45533.8,926.20375,266.45467,290.22552,7.17E-05,0.23382484,664.91007,1210.494
482,21.046434,9.617,120,1000,107374.18,-40694.28,-46201.055,925.24003,263.09226,290.24545,7.25E-05,0.23284891,658.64877,1195.6543
477,21.013628,9.619,120,500,107374.18,-37066.623,-45508.678,926.81729,267.51913,290.23566,7.13E-05,0.23291963,661.55146,1212.2061
461,20.906384,3.613,120,-1000,106770.71,-27739.908,-43703.278,937.06235,326.95504,290.24942,5.86E-05,0.23592305,608.80261,1277.4095
469,20.957651,25.612,120,-500,107374.18,-30841.821,-44288.755,918.68678,187.88932,290.25143,0.000101132,0.2308773,734.64588,1119.3541
481,21.042039,3.614,120,1000,107374.18,-40290.777,-46119.565,931.71403,301.96901,290.23877,6.31E-05,0.2328942,635.36937,1256.166
479,21.027696,25.612,120,500,107374.18,-37164.847,-45525.782,915.23196,183.62385,290.21377,0.000103313,0.22995024,735.60473,1110.4357
475,21.005396,1.611,120,500,107374.18,-37090.963,-45515.914,932.29687,313.05617,290.26083,6.11E-05,0.23478578,625.5399,1269.5611
489,21.093311,25.613,120,1380,107374.18,-43216.069,-46712.978,906.43654,174.78026,290.26339,0.000108805,0.23100844,728.23021,1084.4668
471,20.971993,5.614,120,0,107374.18,-33999.365,-44907.248,932.79845,298.27311,290.23379,6.40E-05,0.23416448,636.06053,1246.5354
474,20.993505,30.604,120,0,107374.18,-34004.135,-44912.264,914.93206,198.17505,290.21774,9.60E-05,0.23193187,717.86857,1123.8789
495,21.137874,1.609,15,-200,13280.582,-25905.524,-45200.357,925.9522,335.10685,290.22596,5.70E-05,0.23381016,607.10281,1295.3214
493,21.119363,16.616,15,-290,12644.494,-25058.145,-45035.609,912.74417,230.902,290.24813,8.23E-05,0.23082304,686.08594,1159.0656
492,21.113301,9.619,15,-290,12824.495,-25405.978,-45098.68,919.77687,262.5586,290.25384,7.24E-05,0.23160745,665.58284,1204.5485
486,21.074849,3.612,120,1380,107374.18,-42756.321,-46616.892,928.0009,309.63767,290.22987,6.18E-05,0.23517036,629.91621,1263.6292
497,21.146105,9.62,15,-200,13320.587,-25920.489,-45199.288,919.50779,295.43838,290.24174,6.45E-05,0.23229357,622.2034,1226.8774
484,21.060501,25.631,120,1000,107374.18,-37999.275,-45703.193,912.03856,180.9775,290.24637,0.000105852,0.23476112,735.57904,1104.6735
483,21.052495,16.615,120,1000,107374.18,-40330.659,-46141.274,921.19741,258.0408,290.31444,7.40E-05,0.23361416,669.14272,1199.0189
496,21.141712,3.61,15,-200,13270.427,-25889.776,-45193.121,924.70355,316.4323,290.22854,6.02E-05,0.23335173,620.91462,1271.0551
502,21.179471,13.601,15,-100,13774.372,-26537.377,-45321.934,917.33874,282.23221,290.21857,6.73E-05,0.23016168,636.70265,1210.2771
505,21.207925,1.61,15,0,14336.741,-27160.268,-45436.439,929.57567,364.09629,290.22721,5.24E-05,0.23358409,567.48282,1311.4768
498,21.152167,16.614,15,-200,13408.45,-25892.942,-45191.723,912.49959,248.75741,290.20559,7.63E-05,0.22967443,673.0912,1181.2219
500,21.170684,1.61,15,-100,13773.056,-26543.339,-45320.824,927.28528,327.53489,290.22144,5.82E-05,0.23440493,614.58936,1286.845
480,21.038201,1.61,120,1000,107374.18,-40039.976,-46084.288,933.79439,317.68374,290.12995,6.01E-05,0.23415511,616.3125,1261.4653
488,21.085306,16.614,120,1380,107374.18,-42734.201,-46583.466,914.1276,242.84202,290.29354,7.87E-05,0.23357686,676.47669,1174.6748
511,21.249004,5.614,15,100,14856.063,-27787.106,-45563.361,926.33391,335.9267,290.23361,5.68E-05,0.23320267,588.30696,1273.3193
501,21.174522,5.613,15,-100,13810.635,-26509.748,-45313.012,922.8995,290.8602,290.21054,6.53E-05,0.23070781,638.72931,1235.5535
499,21.160174,25.632,15,-200,13655.714,-26401.657,-45291.427,907.02566,169.01586,290.24478,0.000112098,0.2290446,736.70849,1084.8572
490,21.105067,1.617,15,-290,12928.804,-25643.663,-45151.389,928.64312,347.34274,290.23627,5.56E-05,0.23840426,581.52301,1289.477
510,21.245166,1.611,15,100,14854.459,-27795.411,-45565.458,927.94268,368.07395,290.22092,5.19E-05,0.23458526,568.47874,1318.3899
494,21.127368,25.612,15,-290,13067.607,-25394.876,-45093.129,905.37247,154.92745,290.22764,0.000122405,0.22927161,744.47438,1060.5054
485,21.071011,1.61,120,1380,107374.18,-42718.29,-46595.595,927.38019,321.90903,290.2265,5.95E-05,0.23559845,606.85514,1263.9832
504,21.196033,30.606,15,-100,13881.599,-26538.241,-45314.451,907.44448,184.8622,290.15275,0.000102217,0.22671914,718.50982,1096.0457
503,21.18664,21.608,15,-100,13867.661,-26529.113,-45318.521,911.55759,229.80756,290.26621,8.24E-05,0.22889509,685.92004,1155.4133
487,21.079243,9.619,120,1380,107374.18,-42374.897,-46537.211,919.83377,260.22241,290.21001,7.33E-05,0.23268958,501.66074,1352.2685
509,21.233274,30.606,15,0,14343.443,-27150.359,-45439.071,904.39502,187.268,290.39087,0.000108086,0.25147788,720.64825,1103.473
491,21.108907,3.611,15,-290,12931.394,-25316.676,-45081.082,927.55339,330.43048,290.17127,5.80E-05,0.23395264,596.61123,1271.7524
512,21.253954,13.603,15,100,14832.71,-27739.289,-45552.301,916.96662,249.08022,290.22461,7.63E-05,0.23090484,671.98524,1181.9137
514,21.270516,30.606,15,100,14941.746,-27802.072,-45566.815,903.58194,170.25586,290.24518,0.000111024,0.22730343,734.40666,1082.6843
517,21.290639,9.638,15,200,15011.148,-27933.228,-45589.428,915.71548,280.48178,290.25462,6.78E-05,0.2312619,637.38076,1207.7101
516,21.286245,3.615,15,200,15403.631,-28324.971,-45666.108,920.96682,324.28209,290.23382,5.88E-05,0.23322533,613.17572,1276.9051
519,21.304713,25.61,15,200,15321.853,-28432.24,-45690.448,904.16437,184.4984,290.31354,0.000102622,0.22851067,720.29614,1096.522
507,21.216712,13.599,15,0,14347.266,-27166.476,-45433.726,918.12747,275.06959,290.24485,6.91E-05,0.23141932,653.23281,1217.1207
506,21.211762,5.615,15,0,14337.974,-27157.678,-45435.247,926.1603,324.74857,290.23366,5.87E-05,0.23313752,598.54033,1260.9344
525,21.349279,1.62,25,-400,22451.626,-25717.916,-44979.816,927.13464,363.68175,290.26386,5.26E-05,0.23489274,566.12207,1310.2214
515,21.282408,1.61,15,200,15473.526,-28442.067,-45687.857,927.30059,372.59336,290.24872,5.12E-05,0.23327791,557.05108,1318.3126
508,21.223881,21.607,15,0,14353.557,-27163.434,-45446.677,911.49538,229.76236,290.25157,8.25E-05,0.22929745,688.75168,1159.4806
524,21.337524,25.612,15,290,15749.571,-29022.157,-45800.636,903.13167,160.47212,290.24873,0.000118055,0.22852498,742.42437,1070.313
523,21.329518,16.613,15,290,15830.197,-29037.328,-45804.871,909.64926,192.30592,290.27626,9.87E-05,0.22994336,715.79113,1109.4917
522,21.323456,9.619,15,290,15850.755,-28963.733,-45789.37,918.45268,281.14295,290.27953,6.76E-05,0.23131173,647.90698,1223.4769
526,21.353119,3.613,25,-400,22201.318,-25302.697,-44898.861,924.86239,339.63739,290.28494,5.62E-05,0.23431831,592.72889,1292.756
533,21.390825,14.61,25,-300,22756.287,-25860.914,-45006.171,912.61105,270.21854,290.29583,7.06E-05,0.23133166,651.75131,1204.9154
529,21.369081,15.623,25,-400,22791.399,-26231.729,-45077.999,909.16244,241.45924,290.29065,7.86E-05,0.22980885,596.20107,1237.8999
518,21.296707,16.617,15,200,15356.143,-28403.131,-45686.542,911.07242,249.08856,290.27391,7.62E-05,0.23029678,662.58215,1170.3875
530,21.376812,1.612,25,-300,22520.287,-25945.734,-45026.399,929.48269,387.06831,290.28869,4.94E-05,0.23515283,544.27078,1334.2646
541,21.44404,5.615,25,0,24138.117,-27821.684,-45388.951,949.70679,315.83129,290.2539,6.04E-05,0.23353626,637.49359,1280.7589
531,21.38065,3.61,25,-300,22634.751,-25858.817,-45009.666,926.96041,347.65459,290.2698,5.49E-05,0.23409778,582.18425,1295.7147
513,21.261122,21.608,15,100,14893.107,-27810.542,-45561.264,910.70693,229.15913,290.26513,8.28E-05,0.22971852,687.56129,1157.9034
520,21.315218,1.609,15,290,15972.249,-29011.796,-45797.717,922.94999,348.88479,290.24442,5.46E-05,0.23340129,589.65021,1305.4912
527,21.357513,6.623,25,-400,22618.182,-26216.147,-45081.164,924.18437,336.38941,290.24131,5.67E-05,0.23346315,590.76953,1277.0992
521,21.319056,3.632,15,290,15298.911,-28264.532,-45656.034,926.58981,338.1086,290.26153,5.64E-05,0.23283903,599.85645,1291.9314
536,21.411229,3.614,25,-150,23524.354,-26926.571,-45214.007,933.38185,346.0836,290.24875,5.51E-05,0.2334352,601.28409,1311.625
532,21.385043,8.607,25,-300,22583.604,-26006.091,-45038.199,920.3557,297.98529,290.22852,6.39E-05,0.23250355,620.04945,1230.6273
535,21.407392,1.608,25,-150,23397.062,-26854.702,-45198.054,934.40675,386.50482,290.24298,4.95E-05,0.23493688,550.38154,1340.0427
542,21.44899,13.6,25,0,24143.997,-27817.079,-45401.409,943.76893,259.37149,290.32103,7.34E-05,0.2317685,693.78863,1223.4134
545,21.477449,1.611,25,150,24809.77,-28760.049,-45570.639,948.33336,339.46544,290.26356,5.63E-05,0.23442115,613.71595,1303.0517
544,21.465552,30.626,25,0,24148.684,-27824.027,-45385.95,928.50359,170.93609,290.26682,0.000110986,0.22932516,761.22312,1109.4738
543,21.456158,21.607,25,0,24144.572,-27829.537,-45389.691,938.257,218.00758,290.23757,8.71E-05,0.23007856,722.61794,1169.7457
548,21.491742,16.617,25,150,24900.552,-28709.56,-45548.19,928.27818,276.80884,290.17081,6.87E-05,0.23168785,656.18182,1222.4848
549,21.499748,25.617,25,150,24779.181,-28672.639,-45556.824,917.94958,191.2862,290.24116,9.93E-05,0.22980938,723.07339,1112.1387
554,21.531716,20.619,25,300,25708.09,-29683.778,-45751.421,910.45027,212.92022,290.24154,8.94E-05,0.23051602,703.25926,1139.4579
551,21.514091,3.615,25,300,25624.955,-29548.305,-45726.423,934.35129,326.9842,290.27185,5.84E-05,0.23456279,610.19026,1280.2845
538,21.421685,16.615,25,-150,23589.521,-26907.288,-45215.775,927.89743,242.8145,290.25863,7.83E-05,0.23097083,693.46969,1189.8636
528,21.362744,10.608,25,-400,22417.624,-25346.567,-44905.85,916.78176,267.76403,290.2512,7.10E-05,0.23109019,644.16469,1192.5323
534,21.398274,20.619,25,-300,22603.71,-26045.232,-45046.505,910.87743,230.9363,290.25574,8.21E-05,0.22926339,684.89669,1157.7801
552,21.518485,8.608,25,300,25723.631,-29670.868,-45735.592,926.63443,322.26859,290.23772,5.93E-05,0.2342539,598.85401,1259.3985
540,21.440203,1.61,25,0,24140.708,-27819.505,-45387.471,955.94406,396.42744,290.22505,4.84E-05,0.23675389,577.31026,1392.2049
555,21.540834,1.611,25,400,26251.999,-30353.746,-45882.825,931.00697,351.10285,290.26599,5.44E-05,0.23447264,595.0127,1317.2499
556,21.544672,3.614,25,400,26067.804,-30115.855,-45829.416,927.67699,323.90035,290.20939,5.89E-05,0.23279592,603.06115,1262.7873
553,21.524265,14.617,25,300,25212.861,-29446.751,-45710.471,917.32308,248.89528,290.23178,7.65E-05,0.23222072,674.57033,1184.8135
537,21.415623,9.619,25,-150,23429.954,-26898.49,-45208.21,931.38895,312.6277,290.2503,6.09E-05,0.23270564,614.50074,1254.8326
539,21.429692,25.633,25,-150,23591.7,-27228.354,-45274.816,929.57994,204.02688,290.2814,9.29E-05,0.22917811,719.90297,1137.1374
560,21.569603,1.619,40,-550,36520.246,-25760.553,-44719.065,932.05511,380.4154,290.231,5.03E-05,0.2347191,567.98672,1351.1345
558,21.554291,10.61,25,400,25939.156,-30424.053,-45896.064,919.86102,269.84455,290.09193,7.21E-05,0.23874918,646.51285,1198.3053
559,21.560628,15.604,25,400,26121.171,-30427.876,-45896.228,913.63202,251.1959,290.14217,7.57E-05,0.23160088,659.49859,1174.2994
565,21.600185,1.609,40,-400,36861.788,-26223.712,-44810.093,924.15485,360.31046,290.28517,5.30E-05,0.23356308,582.21055,1319.6985
546,21.481286,3.616,25,150,24850.762,-28699.405,-45562.868,946.98303,319.41929,290.31761,6.03E-05,0.23663419,640.86224,1294.3903
568,21.614479,16.617,40,-400,36874.122,-26371.849,-44835.05,906.4951,223.6016,290.28754,8.50E-05,0.23030709,687.54511,1146.3438
569,21.622485,25.61,40,-400,36903.849,-26238.883,-44812.766,899.40102,195.10869,290.30944,9.72E-05,0.22882286,700.61891,1097.4821
547,21.48568,9.621,25,150,24771.533,-28714.905,-45562.416,936.55352,277.21011,290.18827,6.87E-05,0.23242028,656.13422,1221.3102
570,21.632989,1.611,40,-200,37910.219,-27538.566,-45067.638,919.86198,352.56729,290.30403,5.42E-05,0.23405506,570.01924,1286.5363
563,21.583617,14.614,40,-550,35907.387,-25368.234,-44646.497,913.88543,260.7358,290.27726,7.29E-05,0.23119602,648.86806,1182.0006
550,21.510253,1.611,25,300,25589.391,-29715.478,-45759.726,936.2581,345.95035,290.26207,5.51E-05,0.23348038,607.3672,1314.6328
571,21.636827,3.614,40,-200,37720.227,-27529.562,-45066.651,919.0529,338.67513,290.27114,5.63E-05,0.2328328,579.84551,1267.9222
564,21.591067,20.618,40,-550,36553.097,-25389.244,-44637.657,905.8466,219.96715,290.30855,8.62E-05,0.22953124,687.61486,1137.2942
574,21.655289,25.611,40,-200,37756.573,-27543.418,-45063.773,898.14837,172.2377,290.26112,0.000110067,0.22917497,726.76874,1081.3727
572,21.641221,9.617,40,-200,37698.683,-27496.095,-45057.729,911.55573,266.98167,290.24677,7.14E-05,0.23247687,651.64787,1199.14
573,21.647282,16.617,40,-200,37760.15,-27590.125,-45074.627,907.69065,258.2785,290.27317,7.36E-05,0.2314791,657.46941,1187.0558
566,21.604023,3.61,40,-400,36673.358,-26199.207,-44807.462,925.23465,355.30289,290.26378,5.38E-05,0.23478609,570.92425,1297.2576
561,21.573443,3.61,40,-550,36345.425,-25287.896,-44617.922,929.30528,356.55664,290.21454,5.36E-05,0.23460999,589.43868,1320.3694
582,21.711278,9.622,40,200,39570.524,-29956.37,-45542.516,906.21341,298.78733,290.29217,6.39E-05,0.2324053,606.67079,1216.8949
581,21.706885,3.613,40,200,39678.163,-29962.537,-45537.541,911.56656,345.91225,290.25014,5.52E-05,0.2326528,562.85976,1271.9281
562,21.577836,8.605,40,-550,36247.531,-25397.549,-44646.209,920.84294,289.57661,290.28752,6.57E-05,0.23127215,629.1829,1218.6757
557,21.549066,6.603,25,400,26047.576,-30364.354,-45881.468,924.39219,294.5929,290.24925,6.46E-05,0.23220032,633.9273,1238.5171
579,21.69115,30.624,40,0,38758.174,-28814.773,-45312.848,886.34377,185.99088,290.2469,0.000101813,0.22884476,695.24519,1075.9871
567,21.608417,9.619,40,-400,37057.988,-26275.147,-44813.547,914.11277,291.89374,290.28006,6.53E-05,0.23216512,626.00251,1217.846
586,21.739689,3.612,40,400,40678.695,-31255.273,-45790.686,912.27983,351.49709,290.30065,5.43E-05,0.23406822,559.09803,1276.7101
588,21.750146,16.614,40,400,40339.374,-31363.57,-45820.207,895.54773,229.87011,290.27903,8.27E-05,0.23051103,668.62304,1140.5487
587,21.744083,9.62,40,400,40780.373,-31420.308,-45824.071,905.0996,304.70821,290.27705,6.25E-05,0.23219407,608.70911,1234.1697
589,21.758152,25.63,40,400,40165.91,-30476.967,-45640.082,890.63623,204.42385,290.26886,9.28E-05,0.22977172,684.75732,1104.4346
591,21.7725,3.612,40,550,41429.003,-32199.519,-45976.978,913.08277,357.2351,290.30131,5.35E-05,0.23409749,565.56931,1292.7943
592,21.776894,8.608,40,550,41121.915,-32065.319,-45958.476,903.02255,275.63593,290.28001,6.90E-05,0.2310334,630.8612,1190.9974
576,21.669632,5.612,40,0,38764.341,-28815.719,-45315.232,913.61753,319.53088,290.25192,5.97E-05,0.23305917,606.46885,1258.4907
577,21.674582,13.6,40,0,38763.231,-28816.253,-45319.878,903.83729,275.16513,290.27528,6.91E-05,0.23147049,635.37203,1197.3754
575,21.665794,1.609,40,0,38750.116,-28820.488,-45314.78,916.24872,326.83128,290.27038,5.84E-05,0.23435122,602.69791,1273.7667
594,21.790124,20.62,40,550,41323.461,-32103.68,-45956.832,892.77804,188.47602,290.2506,0.000100677,0.22984167,698.43209,1084.7497
580,21.703047,1.611,40,200,39667.76,-30090.939,-45563.115,911.45448,366.52288,290.29234,5.23E-05,0.23607739,547.74189,1297.1268
585,21.735852,1.609,40,400,40556.378,-31357.608,-45814.204,913.38964,370.2701,290.30038,5.16E-05,0.2343902,545.22978,1299.5884
583,21.717341,16.613,40,200,39776.098,-30109.77,-45561.922,896.74224,228.49049,290.31947,8.30E-05,0.22986065,667.39657,1137.3307
601,21.837137,3.613,65,-600,60262.732,-26547.821,-44415.883,908.3597,320.30605,290.21878,5.96E-05,0.23254221,593.06081,1244.9392
584,21.725347,25.612,40,200,39805.825,-30135.672,-45574.462,891.56139,215.20246,290.31828,8.83E-05,0.23030737,677.4782,1116.2491
578,21.681751,21.628,40,0,38754.844,-28820.817,-45316.959,897.84563,230.07949,290.23598,8.25E-05,0.23047358,664.62866,1135.4319
600,21.833299,1.609,65,-600,60480.56,-26792.414,-44480.474,908.37867,339.47106,290.36142,5.63E-05,0.23396372,572.84071,1264.4522
597,21.808727,9.618,65,-810,59150.322,-25421.602,-44203.277,902.82887,265.27913,290.29879,7.17E-05,0.23192366,635.91198,1182.1082
608,21.880398,16.615,65,-300,61557.652,-28627.248,-44830.445,895.19982,256.44806,290.27908,7.42E-05,0.23124789,640.48192,1163.2251
596,21.804333,3.612,65,-810,59193.945,-25545.974,-44231.194,914.46834,365.63941,290.30408,5.23E-05,0.23466115,548.14577,1296.2482
599,21.822795,25.61,65,-810,59379.827,-25251.181,-44164.876,886.23038,177.33585,290.31054,0.000106856,0.22945817,705.9295,1069.0503
590,21.768662,1.61,40,550,41493.43,-32337.418,-46016.12,914.07049,381.50012,290.35611,5.04E-05,0.23740941,535.40559,1313.4429
604,21.855599,25.613,65,-600,60185.23,-26834.967,-44470.73,888.10422,191.78389,290.39337,9.89E-05,0.22931747,699.7443,1093.781
605,21.866104,1.609,65,-300,61650.12,-28559.409,-44813.711,906.77314,329.3625,290.24535,5.79E-05,0.23331744,593.43681,1268.644
610,21.898909,1.609,65,0,62998.984,-30461.96,-45174.249,900.12595,312.29126,290.1464,6.10E-05,0.23239039,586.80756,1222.1924
612,21.907696,13.599,65,0,62995.448,-30442.883,-45186.337,893.22651,230.50288,290.24808,8.23E-05,0.22947942,655.7415,1123.7939
609,21.888402,25.616,65,-300,61782.058,-28678.971,-44838.463,882.48434,183.06224,290.21856,0.000103478,0.22734907,701.93434,1075.7424
603,21.847594,16.614,65,-600,60233.253,-26444.623,-44386.116,896.70513,262.60887,290.21962,7.27E-05,0.23191136,639.67893,1177.4726
595,21.800492,1.621,65,-810,59753.439,-26255.659,-44370.862,912.35163,330.14704,290.27762,5.79E-05,0.23489352,929.50103,929.52927
611,21.902746,5.615,65,0,62993.515,-30453.861,-45185.514,896.2899,279.81152,290.26979,6.82E-05,0.23313852,615.79107,1186.5928
613,21.914864,21.609,65,0,63003.383,-30446.83,-45189.174,885.50959,193.02557,290.27269,9.83E-05,0.22851019,688.53234,1080.2858
593,21.782675,14.61,40,550,41118.009,-32531.069,-46049.464,898.48372,218.28753,290.29329,8.71E-05,0.2305797,683.2767,1132.8546
614,21.924257,30.605,65,0,62998.326,-30455.464,-45188.228,879.50138,193.35279,290.25048,9.80E-05,0.22900302,690.33103,1085.5478
598,21.814789,16.615,65,-810,59383.404,-25167.347,-44150.609,892.1952,229.41468,290.2733,8.27E-05,0.22951907,658.04037,1126.0101
607,21.874336,9.619,65,-300,61536.683,-28579.391,-44823.661,901.07235,271.94473,290.2543,6.99E-05,0.23113526,628.65234,1180.3073
619,21.958455,25.612,65,300,64435.259,-32366.897,-45562.21,878.71775,215.38556,290.25168,8.81E-05,0.23004621,668.02984,1110.4651
615,21.93615,1.629,65,300,63950.717,-31683.361,-45418.102,903.32522,374.1908,290.17345,5.12E-05,0.23605884,543.65826,1314.4528
623,21.983254,16.613,65,600,65511.571,-34312.045,-45953.419,885.41847,259.70822,290.24365,7.33E-05,0.23169082,628.24994,1158.942
602,21.841531,9.619,65,-600,60560.693,-26902.684,-44489.766,901.98462,276.97914,290.36079,6.86E-05,0.23126153,623.21411,1190.4122
626,22.005602,3.611,65,810,66609.264,-36000.554,-46279.297,892.83301,293.24942,290.24984,6.49E-05,0.23201754,612.01636,1209.4584
606,21.869942,3.61,65,-300,61457.167,-28458.513,-44793.318,905.91695,308.17394,290.2365,6.19E-05,0.23307667,610.98199,1242.0786
630,22.035825,1.621,90,-1070,82705.507,-26636.26,-44000.128,898.04573,335.11698,290.25648,5.69E-05,0.23320863,573.05746,1252.5082
628,22.016059,16.634,65,810,65516.793,-33616.093,-45804.994,883.22665,235.94571,290.25682,8.05E-05,0.23056924,653.14852,1137.4777
618,21.95045,16.612,65,300,64439,-32407.971,-45570.145,885.52359,221.45916,290.22049,8.55E-05,0.2290374,669.03255,1120.2806
637,22.076882,9.617,90,-700,83514.491,-27653.237,-44198.467,892.10126,300.77903,290.25386,6.34E-05,0.23315204,601.85908,1220.8783
620,21.96896,1.611,65,600,65430.204,-34144.913,-45909.837,895.24238,298.02882,290.22668,6.40E-05,0.23230574,607.90535,1214.8219
627,22.009996,9.618,65,810,66617.035,-35442.624,-46161.132,887.72251,254.49436,290.25967,7.46E-05,0.23009822,636.29041,1157.75
617,21.944387,9.619,65,300,64384.975,-32318.299,-45548.889,890.79508,240.23816,290.19929,7.89E-05,0.22940423,646.19813,1134.6605
635,22.068645,1.63,90,-700,85029.344,-29474.956,-44550.329,899.07063,362.67436,290.25507,5.27E-05,0.23516173,538.44267,1280.5068
633,22.050134,16.615,90,-1070,82435.503,-25687.945,-43807.011,881.73714,228.3066,290.29312,8.31E-05,0.22958638,658.41612,1124.3819
640,22.101455,1.61,90,-300,85702.32,-30142.415,-44685.063,897.96862,355.37995,290.25143,5.38E-05,0.23439347,557.84368,1289.7119
632,22.044066,9.638,90,-1070,83303.611,-27757.504,-44223.588,890.43199,295.72592,290.26182,6.45E-05,0.23363481,600.58322,1210.5784
642,22.109687,9.619,90,-300,85761.937,-30243.435,-44702.495,889.12829,299.17662,290.2535,6.37E-05,0.23278846,590.63988,1199.4813
625,22.001765,1.609,65,810,66829.97,-35739.927,-46220.914,892.05808,304.71228,290.24831,6.25E-05,0.23125511,588.85249,1207.3798
636,22.072488,3.613,90,-700,83577.192,-27772.922,-44224.246,898.81887,346.35573,290.24863,5.52E-05,0.23437893,550.60554,1257.9197
634,22.058139,25.611,90,-1070,82006.876,-25024.35,-43678.157,875.70644,191.63581,290.25337,9.89E-05,0.22945512,688.1859,1080.6323
616,21.939993,3.613,65,300,64365.568,-32277.883,-45545.065,904.25714,360.90306,290.25016,5.30E-05,0.2355214,554.75327,1298.6205
639,22.09095,25.612,90,-700,83790.868,-27586.178,-44183.295,875.85874,198.77036,290.23948,9.54E-05,0.22950248,677.77021,1085.4419
629,22.024071,25.612,65,810,66816.649,-35701.525,-46214.212,875.75417,191.34304,290.27226,9.92E-05,0.22999732,679.39578,1070.4931
621,21.972798,3.612,65,600,65763.525,-34206.133,-45921.391,895.1674,289.41751,290.27869,6.58E-05,0.2317001,605.22718,1194.0657
624,21.99126,25.612,65,600,65895.504,-34407.144,-45967.974,872.43158,168.70904,290.25776,0.000112102,0.22765467,701.22064,1047.1228
647,22.143048,13.62,90,0,87065.458,-32071.98,-45059.374,883.24093,253.80313,290.19446,7.49E-05,0.23087556,633.43815,1150.5619
645,22.13426,1.608,90,0,87067.143,-32084.191,-45062.786,891.81542,326.14394,290.23248,5.84E-05,0.23218994,568.59246,1232.1752
622,21.977191,9.619,65,600,65671.139,-34065.273,-45890.76,888.68051,246.0815,290.27032,7.71E-05,0.22962996,642.46584,1147.514
649,22.159614,30.607,90,0,87065.704,-32075.269,-45063.074,871.36426,155.30711,290.25972,0.0001221,0.22788414,718.10346,1034.1087
638,22.082944,16.614,90,-700,83955.083,-27763.013,-44220.134,880.4949,203.52487,290.25201,9.32E-05,0.23008317,680.58739,1098.1197
646,22.138097,5.615,90,0,87067.925,-32079.545,-45064.39,893.61043,329.89145,290.24534,5.78E-05,0.23367476,575.91305,1252.7839
631,22.039666,3.631,90,-1070,83602.52,-27492.272,-44162.08,900.61484,353.36149,290.27912,5.41E-05,0.23509157,552.19855,1282.1146
651,22.175345,3.612,90,300,88428.802,-34003.436,-45443.141,892.6234,293.92963,290.23599,6.48E-05,0.23215682,605.51147,1207.0441
641,22.105293,3.611,90,-300,85549.576,-30182.667,-44692.833,895.81391,340.93578,290.24433,5.61E-05,0.23509968,570.56178,1269.9029
652,22.179739,9.639,90,300,87933.321,-33235.861,-45286.904,885.92323,287.98224,290.27385,6.60E-05,0.23167052,607.84678,1197.1431
654,22.193819,25.612,90,300,88559.837,-33960.265,-45420.528,872.37302,175.34814,290.34617,0.000107927,0.22607266,695.97959,1056.1719
659,22.226629,25.612,90,700,90077.118,-36309.615,-45892.322,865.46027,178.47229,290.28984,0.00010616,0.22861212,679.77044,1043.6538
656,22.208167,3.612,90,700,89759.502,-36443.28,-45923.858,887.59884,295.48092,290.19954,6.44E-05,0.23202853,603.36679,1206.31
664,22.259433,25.613,90,1070,92781.815,-38808.049,-46367.53,862.01724,168.51902,290.26467,0.000112108,0.22780764,694.00915,1037.6979
644,22.123755,25.612,90,-300,85679.501,-30151.008,-44681.815,872.94917,205.05151,290.2429,9.26E-05,0.23031294,669.97047,1087.0396
643,22.115749,16.615,90,-300,85841.331,-30134.973,-44680.499,878.56001,196.15236,290.24222,9.66E-05,0.22906136,684.7637,1086.9434
665,22.271188,1.621,120,-1380,106952.89,-27165.821,-43563.569,885.38102,337.43464,290.26264,5.66E-05,0.23387824,559.40167,1248.1236
660,22.237134,1.609,90,1070,92462.225,-39195.393,-46450.335,884.78645,317.22466,290.26987,6.01E-05,0.23317689,578.77956,1226.8164
648,22.150222,21.607,90,0,87065.54,-32079.75,-45053.905,877.88343,208.05756,290.16409,9.12E-05,0.22974509,673.84663,1099.6584
658,22.218623,16.616,90,700,90369.778,-36850.893,-46000.085,874.43654,243.89344,290.30435,7.79E-05,0.23028937,627.71301,1127.186
667,22.279422,9.619,120,-1380,106277.4,-25079.116,-43162.451,878.43778,293.7148,290.31224,6.50E-05,0.23301123,584.89443,1185.0854
661,22.240972,3.611,90,1070,92119.65,-39392.046,-46500.167,883.50614,292.97198,290.2682,6.50E-05,0.23199257,601.06267,1198.2707
662,22.245366,9.619,90,1070,92045.561,-39104.447,-46446.388,880.35674,251.79713,290.36273,7.56E-05,0.23191055,634.60105,1150.409
650,22.171506,1.611,90,300,88403.434,-33948.342,-45432.204,893.37902,340.19116,290.27834,5.61E-05,0.23346489,552.51177,1247.0135
653,22.185807,16.634,90,300,87910.502,-33176.902,-45275.268,879.06394,257.49573,290.22349,7.39E-05,0.2301817,629.98013,1158.6663
671,22.307839,3.613,120,-1000,107374.18,-27500.125,-43630.545,881.13388,313.83264,290.37834,6.08E-05,0.23380686,579.65268,1222.9938
672,22.312233,9.618,120,-1000,107374.18,-27818.067,-43688.723,874.00462,269.14159,290.21538,7.07E-05,0.23130418,602.56002,1152.0258
657,22.212561,9.619,90,700,90469.73,-36393.16,-45897.503,880.62064,252.7756,290.25563,7.55E-05,0.23313441,628.48446,1142.5964
674,22.326301,25.611,120,-1000,107374.18,-27705.371,-43692.67,857.93985,176.27657,290.28139,0.000107392,0.2285634,676.72653,1035.4957
663,22.251428,16.612,90,1070,92856.398,-39177.796,-46438.206,869.97586,208.73577,290.30065,9.10E-05,0.23081449,656.34965,1084.9332
655,22.204324,1.63,90,700,89394.973,-34887.778,-45609.903,887.95082,300.54497,290.23393,6.34E-05,0.23295073,599.34184,1217.5268
680,22.369611,1.628,120,0,107374.18,-33987.977,-44901.903,882.7499,348.32334,290.2626,5.49E-05,0.23421584,550.3574,1263.5719
678,22.3511,16.613,120,-500,107374.18,-30765.923,-44298.746,865.27721,206.65059,290.35174,9.16E-05,0.22755575,657.90611,1083.902
676,22.340644,3.61,120,-500,107374.18,-30750.217,-44264.744,879.45924,330.89989,290.26743,5.76E-05,0.2331225,559.74587,1243.9915
668,22.285486,16.612,120,-1380,106569.4,-25010.866,-43137.823,870.7559,217.42425,290.27971,8.74E-05,0.23058819,658.18432,1103.0682
666,22.275029,3.61,120,-1380,106522.9,-25068.016,-43166.111,884.61402,321.21804,290.29339,5.95E-05,0.23473196,576.01096,1232.8476
669,22.293491,25.631,120,-1380,107262.41,-28614.422,-43861.365,861.32087,170.15275,290.34252,0.000111549,0.23050694,695.01846,1041.6886
682,22.378405,13.599,120,0,107374.18,-33989.58,-44902.068,868.4831,215.4944,290.35408,8.82E-05,0.22987545,657.67049,1097.2386
670,22.304002,1.611,120,-1000,107374.18,-27590.743,-43650.157,882.68485,329.08019,290.26525,5.79E-05,0.2322109,550.58648,1221.7469
681,22.373454,5.614,120,0,107374.18,-33989.087,-44901.081,872.7332,260.42801,290.26284,7.29E-05,0.23038129,621.33595,1154.6337
684,22.394966,30.608,120,0,107374.18,-34009.603,-44898.367,853.19582,144.09719,290.2698,0.000131486,0.22817723,707.90017,1001.1301
675,22.336806,1.609,120,-500,107374.18,-30793.306,-44296.361,881.34632,351.55466,290.29671,5.43E-05,0.23344353,534.52674,1249.2914
683,22.385573,21.606,120,0,107374.18,-33998.831,-44899.231,861.0916,177.1057,290.23025,0.000106956,0.22851399,679.11709,1042.3981
688,22.421158,16.615,120,500,107374.18,-37226.108,-45527.632,864.46227,239.5109,290.24304,7.93E-05,0.23039178,626.6525,1113.3172
691,22.443513,3.61,120,1000,107374.18,-40542.689,-46168.204,879.38357,353.56156,290.24719,5.42E-05,0.23600019,539.7669,1265.526
677,22.345038,9.62,120,-500,107374.18,-30991.973,-44312.602,874.3099,290.56611,290.28439,6.55E-05,0.2319208,584.03687,1175.3268
687,22.415096,9.619,120,500,107374.18,-37058.359,-45490.834,868.17037,230.82215,290.24571,8.22E-05,0.23001087,638.86627,1112.7701
690,22.439674,1.61,120,1000,107374.18,-40196.336,-46088.071,870.17202,284.02578,290.2186,6.70E-05,0.23128175,590.09574,1173.8336
673,22.318296,16.613,120,-1000,107374.18,-27550.409,-43637.371,865.58318,247.26131,290.26864,7.68E-05,0.23079998,621.93453,1131.0958
692,22.447906,9.62,120,1000,107374.18,-40107.035,-46072.036,868.64588,240.60065,290.22706,7.90E-05,0.23047065,635.47032,1126.1963
693,22.453969,16.633,120,1000,107374.18,-38202.877,-45706.524,866.45399,204.01598,290.23536,9.30E-05,0.22973522,659.32792,1075.6115
696,22.476323,3.613,120,1380,107374.18,-42594.534,-46561.675,896.43703,355.73405,290.25186,5.38E-05,0.23541168,539.82615,1267.8102
699,22.494785,25.611,120,1380,107374.18,-43001.285,-46664.01,886.85681,167.78662,290.16323,0.000113128,0.22968122,719.92553,1062.2058
697,22.480717,9.618,120,1380,107374.18,-42456.552,-46549.258,889.15444,247.88048,290.20519,7.68E-05,0.23149645,641.09918,1147.9109
679,22.359105,25.614,120,-500,107374.18,-30800.624,-44284.644,863.91488,198.57761,290.24652,9.54E-05,0.22926741,666.38983,1073.8122
685,22.406858,1.629,120,500,107374.18,-36008.036,-45290.481,871.76997,280.09826,290.24393,6.80E-05,0.23170613,588.82139,1158.6635
702,22.514774,8.607,40,-550,35896.162,-25384.392,-44648.141,901.10884,252.31771,290.25066,7.54E-05,0.23158325,646.25821,1160.3984
689,22.429163,25.631,120,500,107374.18,-35971.691,-45281.888,855.20389,208.77327,290.20618,9.08E-05,0.23024101,649.61548,1078.1926
686,22.410701,3.614,120,500,107374.18,-37023.74,-45490.423,880.04283,356.73516,290.24168,5.36E-05,0.23491745,531.60738,1267.7765
703,22.520554,14.612,40,-550,36092.815,-25285.47,-44628.612,895.07787,243.35222,290.26356,7.80E-05,0.22990839,656.51949,1153.834
708,22.551417,16.634,40,-400,37410.631,-27171.945,-44995.645,886.18927,231.97433,290.22045,8.19E-05,0.23056131,660.38474,1137.1708
695,22.472485,1.609,120,1380,107374.18,-42556.584,-46559.372,885.70244,295.32975,290.21984,6.45E-05,0.23219572,587.20758,1189.2066
704,22.528004,20.62,40,-550,35709.829,-25322.802,-44639.096,886.02807,204.52662,290.23569,9.26E-05,0.22826501,682.43281,1101.6379
711,22.573777,3.611,40,-200,37508.156,-27536.223,-45068.501,900.81522,363.1015,290.23093,5.26E-05,0.23486639,550.86548,1293.9628
713,22.584233,16.613,40,-200,37643.095,-27556.821,-45072.571,879.68258,239.84695,290.21618,7.92E-05,0.22983643,879.57487,879.64735
710,22.569939,1.611,40,-200,37528.426,-27578.736,-45076.148,901.39695,376.42159,290.1928,5.08E-05,0.23492924,527.04586,1296.7622
714,22.592238,25.612,40,-200,37699.711,-27554.478,-45071.256,874.31128,192.6972,290.20927,9.81E-05,0.22720016,675.19277,1067.3527
694,22.46198,25.61,120,1000,107374.18,-40558.066,-46160.146,866.38426,204.15818,290.20897,9.29E-05,0.23015162,665.18111,1083.7583
717,22.611538,13.6,40,0,38582.983,-28810.662,-45321.112,880.61043,226.09307,290.17685,8.39E-05,0.22946889,654.39651,1115.9469
701,22.510381,3.611,40,-550,35538.051,-25143.583,-44596.213,913.79556,366.04376,290.17553,5.23E-05,0.23549405,546.75422,1294.771
718,22.618706,21.608,40,0,38586.601,-28812.019,-45309.188,875.09215,216.60859,290.14258,8.75E-05,0.22884258,654.9288,1096.7783
698,22.486779,16.613,120,1380,107374.18,-42901.54,-46615.412,889.54821,190.23747,290.21908,9.99E-05,0.23116283,702.15826,1092.5185
706,22.54096,3.61,40,-400,36616.291,-26167.138,-44792.208,905.98614,332.99217,290.232,5.73E-05,0.23273937,578.07481,1254.1474
715,22.602743,1.611,40,0,38571.923,-28802.644,-45315.561,890.54028,298.89543,290.20868,6.37E-05,0.23213128,595.53604,1203.0094
720,22.639991,1.61,40,200,39459.472,-30140.524,-45583.302,890.36081,350.32632,290.27464,5.44E-05,0.23297361,557.25587,1275.3098
722,22.648222,9.618,40,200,39457.293,-30107.426,-45573.722,888.22817,292.96178,290.26725,6.48E-05,0.23170614,595.63354,1196.4574
705,22.537123,1.609,40,-400,36421.611,-26180.747,-44807.462,901.15878,300.81073,290.21545,6.34E-05,0.23282175,613.20848,1229.8521
707,22.545354,9.619,40,-400,36485.257,-26239.623,-44817.206,892.52076,241.98716,290.22002,7.84E-05,0.2300559,653.61938,1148.9463
700,22.506538,1.623,40,-550,36446.938,-26256.809,-44825.265,917.19189,390.04434,290.22532,4.92E-05,0.23698655,529.54582,1324.7673
709,22.559429,25.632,40,-400,37245.514,-27250.844,-45014.229,877.88812,203.10488,290.21809,9.32E-05,0.22839865,676.77414,1093.9127
723,22.654285,16.633,40,200,39236.629,-29564.216,-45466.618,881.0129,224.09218,290.24179,8.46E-05,0.22896261,658.2378,1116.3279
727,22.681033,9.618,40,400,40283.581,-31360.815,-45819.919,889.98496,293.80205,290.21749,6.48E-05,0.23161066,595.20364,1194.4125
721,22.643828,3.611,40,200,39539.317,-30094.845,-45564.924,892.02359,336.8323,290.1809,5.65E-05,0.23229711,555.30512,1242.9474
724,22.662296,25.613,40,200,39577.431,-29975.653,-45551.808,874.71134,195.26709,290.24123,9.69E-05,0.22801653,673.0319,1071.7055
716,22.606581,5.634,40,0,38574.472,-28803.097,-45316.589,890.50545,308.97854,290.2386,6.17E-05,0.23238571,580.11799,1210.9325
730,22.705612,1.609,40,550,41319.925,-32299.716,-46000.619,901.65975,359.51121,290.24225,5.31E-05,0.23417866,558.61647,1295.1512
731,22.709449,3.612,40,550,41150.695,-32370.351,-46015.544,900.15871,340.12752,290.21976,5.61E-05,0.23332229,576.27975,1271.892
712,22.578171,9.618,40,-200,37528.755,-27560.892,-45074.175,891.12691,285.82701,290.24592,6.65E-05,0.23150937,527.88776,1259.2537
733,22.719624,14.611,40,550,41437.226,-32333.142,-46001.812,886.42654,250.12279,290.22598,7.59E-05,0.22994515,643.78888,1156.0596
734,22.727074,20.619,40,550,40859.108,-32062.729,-45965.795,880.1565,215.06234,290.23037,8.81E-05,0.22916492,669.7342,1109.9224
736,22.741282,3.612,65,-810,59170.633,-25226.594,-44166.274,900.42199,347.4891,290.25597,5.48E-05,0.2332089,569.90399,1280.197
735,22.737442,1.621,65,-810,60320.746,-26600.695,-44429.533,903.06215,370.33665,290.23913,5.16E-05,0.23431944,547.54278,1306.6188
725,22.672801,1.609,40,400,40270.67,-31389.965,-45825.51,898.10995,357.85015,290.25514,5.34E-05,0.23371979,557.78265,1291.6719
719,22.628098,30.606,40,0,38597.62,-28805.605,-45324.771,863.34032,175.99417,290.21953,0.000107247,0.22624985,680.00722,1038.1544
744,22.792555,25.611,65,-600,59921.436,-26541.284,-44425.997,878.70899,194.45241,290.2363,9.75E-05,0.22839222,685.5532,1084.5478
741,22.774093,3.613,65,-600,60189.383,-26596.09,-44431.753,900.54352,343.7426,290.22116,5.55E-05,0.2335874,558.92234,1258.8453
739,22.759744,25.632,65,-810,60093.05,-27311.325,-44586.346,878.4562,189.77562,290.23921,9.98E-05,0.22869212,685.01452,1075.5107
726,22.676639,3.612,40,400,40190.126,-31226.328,-45794.674,898.73652,337.11024,290.28305,5.68E-05,0.23422148,568.47287,1264.2948
728,22.687095,16.614,40,400,40462.595,-31345.767,-45811.326,884.51511,226.6056,290.24382,8.36E-05,0.22893473,652.65512,1112.6479
737,22.745677,9.616,65,-810,59263.841,-25331.355,-44184.118,893.10353,293.90539,290.2488,6.48E-05,0.23245602,600.9194,1204.3432
729,22.695101,25.632,40,400,40012.88,-30343.796,-45613.398,878.05159,179.64612,290.26934,0.000105652,0.22757051,697.39623,1064.9472
746,22.806897,3.614,65,-300,61461.114,-28641.68,-44838.052,900.59732,337.61875,290.25078,5.67E-05,0.23475538,575.2496,1268.8514
751,22.839702,5.615,65,0,62887.068,-30430.137,-45187.488,898.53242,329.9887,290.13299,5.81E-05,0.23463008,580.64538,1259.0718
753,22.851821,21.608,65,0,62885.095,-30425.286,-45180.951,879.00393,217.22737,290.30245,8.76E-05,0.23072172,669.34467,1113.6149
745,22.803059,1.611,65,-300,61542.645,-28532.437,-44811.245,900.72548,350.29529,290.20854,5.44E-05,0.23369111,549.69172,1265.7426
752,22.844651,13.602,65,0,62883.985,-30439.635,-45187.693,889.64595,231.45378,290.23072,8.20E-05,0.22948445,664.50625,1134.6554
732,22.713843,8.606,40,550,40868.194,-32261.068,-46002.058,894.30901,284.02631,290.24827,6.71E-05,0.23248471,606.20947,1187.6996
738,22.751738,16.618,65,-810,59344.673,-25554.362,-44231.77,882.00683,219.83777,290.25102,8.63E-05,0.2296293,656.84401,1105.8227
740,22.770254,1.612,65,-600,60501.57,-26878.015,-44485.778,901.07732,361.82865,290.24411,5.28E-05,0.23413115,549.24699,1285.1874
754,22.861213,30.626,65,0,62888.713,-30430.055,-45186.337,877.02752,155.88884,290.25661,0.000123621,0.23540723,715.08366,1032.7143
743,22.784549,16.616,65,-600,60584.293,-26922.09,-44495.934,884.39474,218.72564,290.24554,8.67E-05,0.22952466,666.2055,1111.6834
747,22.811291,9.618,65,-300,61740.409,-28652.616,-44830.61,893.65381,316.73387,290.24033,6.02E-05,0.23299963,588.90435,1239.8633
760,22.905916,1.61,65,600,65635.204,-34146.64,-45910.989,904.00504,355.97753,290.16678,5.44E-05,0.23961418,552.19781,1276.9537
756,22.876949,3.612,65,300,64154.853,-32237.262,-45545.312,899.43509,290.5961,290.29831,6.61E-05,0.23572043,608.59911,1201.209
761,22.909753,3.61,65,600,65226.725,-34273.89,-45953.173,904.65975,336.73921,290.24871,5.68E-05,0.23487128,580.75711,1272.3641
750,22.835864,1.611,65,0,62878.146,-30434.578,-45190.284,900.7103,361.86227,290.23412,5.28E-05,0.2350069,556.23573,1299.4814
757,22.881343,9.618,65,300,64407.999,-32293.589,-45546.833,897.13912,299.02073,290.25981,6.38E-05,0.23300749,607.74246,1220.4091
759,22.895411,25.614,65,300,64305.828,-32233.15,-45520.766,880.95199,195.5899,290.23224,9.68E-05,0.22878599,679.10402,1077.8253
742,22.778487,9.616,65,-600,60189.383,-26599.502,-44434.631,890.7292,265.55201,290.24647,7.17E-05,0.23240758,629.5872,1176.4229
762,22.914147,9.617,65,600,65362.981,-34238.449,-45939.687,898.34832,289.22638,290.24051,6.59E-05,0.23268451,607.13312,1197.6144
765,22.93872,1.61,65,810,66562.845,-35525.717,-46183.54,906.70665,351.0379,290.19866,5.45E-05,0.23592648,572.15542,1295.0668
766,22.942558,3.612,65,810,66797.366,-35597.258,-46197.067,907.4642,334.18469,290.22521,5.72E-05,0.23498542,575.13549,1263.713
772,22.981015,9.619,90,-1070,82495.408,-25246.577,-43714.297,901.09684,274.46675,290.23035,6.96E-05,0.23308765,637.17241,1199.7569
749,22.825359,25.612,65,-300,61357.339,-28601.839,-44831.638,877.50697,205.31909,290.36522,9.38E-05,0.2358746,668.71762,1090.4036
758,22.887405,16.613,65,300,64302.786,-32340.214,-45564.718,887.52324,270.55614,290.17197,7.03E-05,0.23090139,613.83707,1166.1629
748,22.817353,16.615,65,-300,61446.97,-28598.673,-44829.459,885.70265,219.1626,290.17979,8.64E-05,0.22862139,662.8587,1111.808
755,22.873111,1.609,65,300,64463.505,-32362.744,-45561.676,901.17189,342.5947,290.24955,5.57E-05,0.23309877,575.6141,1276.093
767,22.946952,9.618,65,810,66387.653,-35553.347,-46193.654,898.52766,257.10644,290.21518,7.40E-05,0.23170942,645.38484,1173.5041
775,23.005594,1.61,90,-700,83987.728,-27806.677,-44225.644,905.11029,331.06713,290.21308,5.77E-05,0.23469287,572.75838,1250.3527
768,22.953014,16.614,65,810,66874.087,-35747.286,-46227.286,889.11788,198.0784,290.18067,9.57E-05,0.22954229,685.10936,1089.1129
774,22.995084,25.631,90,-1070,83497.141,-27808.61,-44232.592,884.71493,176.57488,290.23544,0.000107404,0.22969118,709.58422,1070.4966
773,22.987077,16.615,90,-1070,82514.691,-25278.975,-43723.794,888.97413,185.844,290.23481,0.000102166,0.23046067,706.4287,1086.0562
776,23.009432,3.611,90,-700,83661.273,-27510.157,-44169.193,906.18203,316.05677,290.23171,6.05E-05,0.23481426,591.8211,1242.3203
763,22.92021,16.613,65,600,65818.084,-34345.513,-45953.872,889.89102,214.48309,290.2242,8.84E-05,0.22960492,680.26265,1118.7777
770,22.972781,1.619,90,-1070,83157.076,-26623.679,-43990.589,911.27818,349.35295,290.23635,5.48E-05,0.23550401,576.0889,1294.0525
764,22.928215,25.61,65,600,65832.516,-34385.065,-45953.789,886.07353,191.90939,290.21137,9.88E-05,0.22950354,686.19504,1078.7141
783,23.052692,16.614,90,-300,85475.034,-30100.807,-44678.937,896.27376,199.93711,290.23747,9.52E-05,0.23114205,701.26076,1109.9918
771,22.976621,3.611,90,-1070,82495.367,-25216.521,-43710.514,906.86791,324.56982,290.2466,5.90E-05,0.23553331,582.0521,1245.4631
787,23.079991,13.602,90,0,87020.601,-32063.88,-45063.567,899.88122,251.34096,290.19864,7.58E-05,0.23211562,652.46384,1164.516
785,23.071203,1.611,90,0,87015.831,-32064.168,-45055.673,907.48938,283.89074,290.21502,6.72E-05,0.2332851,622.12209,1200.7567
788,23.08716,21.627,90,0,87022.492,-32060.714,-45061.059,893.15512,211.81408,290.23615,8.98E-05,0.23130136,684.12525,1116.0061
786,23.075041,5.615,90,0,87022.369,-32068.444,-45064.143,911.4202,309.98649,290.22598,6.17E-05,0.23496736,614.59736,1248.6148
792,23.116682,9.637,90,300,87984.592,-33305.88,-45300.472,906.04704,287.09628,290.18962,6.66E-05,0.23388097,616.92673,1202.2753
793,23.12275,16.616,90,300,88444.508,-33918.821,-45412.305,899.65202,252.84685,290.21608,7.53E-05,0.23147311,645.72532,1159.9211
769,22.96102,25.631,65,810,65495.167,-33512.771,-45780.613,883.97745,174.88307,290.21138,0.000108405,0.22951424,705.55652,1063.3223
784,23.060698,25.611,90,-300,85494.564,-30098.546,-44676.058,890.59401,191.55968,290.19407,9.91E-05,0.23002216,694.03166,1086.635
782,23.04663,9.618,90,-300,85774.847,-30138.427,-44681.979,904.37895,281.65561,290.23397,6.77E-05,0.23180599,633.68373,1208.3769
790,23.10845,1.609,90,300,88495.615,-33978.52,-45435,912.7888,346.19737,290.20444,5.52E-05,0.23529654,567.45994,1273.1966
778,23.019888,16.615,90,-700,83699.222,-27528.453,-44169.933,890.51483,194.06511,290.24133,9.81E-05,0.2317834,699.55543,1097.0001
779,23.027894,25.613,90,-700,83592.24,-27810.172,-44236.539,889.50028,182.7584,290.24618,0.000103833,0.23048731,710.39641,1085.3612
791,23.112288,3.613,90,300,88288.229,-33882.394,-45416.951,911.51104,296.49566,290.18199,6.47E-05,0.23396942,624.65938,1233.5628
798,23.155555,16.613,90,700,90502.169,-36648.567,-45958.024,897.87757,224.14056,290.22103,8.55E-05,0.23409878,674.71886,1130.5943
780,23.038399,1.61,90,-300,85623.83,-30199.113,-44695.629,908.93544,330.5351,290.24082,5.79E-05,0.23536885,577.48324,1253.941
777,23.013825,9.62,90,-700,84369.402,-27841.543,-44227.823,899.19444,272.04311,290.21973,7.00E-05,0.23243536,635.44173,1193.9421
800,23.174065,1.611,90,1070,91390.469,-38485.008,-46340.517,915.02662,357.13723,290.25838,5.37E-05,0.23654003,572.19892,1301.2455
781,23.042236,3.611,90,-300,85585.1,-30111.867,-44678.69,908.59491,311.54157,290.21905,6.14E-05,0.23464351,607.03553,1242.318
801,23.177903,3.613,90,1070,91419.29,-39040.307,-46440.838,914.60395,336.52381,290.19534,5.69E-05,0.23596019,583.3425,1276.506
799,23.16356,25.611,90,700,90508.296,-36666.123,-45960.162,892.54939,197.30765,290.20543,9.63E-05,0.23035883,692.39134,1097.7602
803,23.188359,16.615,90,1070,91200.433,-38690.707,-46371.394,894.40523,216.56738,290.31221,8.78E-05,0.23097857,680.03026,1123.1617
802,23.182297,9.617,90,1070,92615.544,-38798.798,-46358.937,901.49372,233.96492,290.17098,8.14E-05,0.23274927,536.60263,1266.8721
789,23.096558,30.605,90,0,87019.984,-32073.953,-45059.826,889.55187,158.70704,290.2095,0.000119457,0.22889965,726.43388,1049.9298
807,23.216354,9.618,120,-1380,106917.2,-25896.522,-43315.152,900.30466,268.04362,290.22889,7.12E-05,0.23330304,628.03439,1177.9959
797,23.149493,9.617,90,700,90466.481,-36575.711,-45933.89,905.59725,286.38531,290.18979,6.68E-05,0.23412161,630.79266,1216.3184
810,23.240927,1.611,120,-1000,107374.18,-27950.416,-43709.034,909.20879,331.29537,290.23133,5.77E-05,0.23484868,576.76098,1252.734
794,23.130756,25.61,90,300,88427.404,-34041.508,-45436.398,891.12402,201.92614,290.21377,9.42E-05,0.23121754,685.07992,1095.1625
795,23.141261,1.61,90,700,90603.971,-36664.478,-45947.416,912.40509,353.98128,290.16366,5.42E-05,0.23639975,566.04783,1283.6693
809,23.230422,25.613,120,-1380,106214.5,-25609.457,-43267.87,887.02331,179.70249,290.21233,0.000105666,0.23061144,700.24623,1069.2386
812,23.249158,9.619,120,-1000,107374.18,-27571.748,-43641.893,904.0778,246.99506,290.20335,7.72E-05,0.23252086,657.75624,1160.8801
796,23.145099,3.61,90,700,90391.692,-36441.594,-45910.454,911.60712,336.28321,290.22855,5.69E-05,0.23478119,574.14113,1258.8791
818,23.288025,16.615,120,-500,107374.18,-30743.927,-44280.08,899.22541,250.01207,290.22249,7.63E-05,0.23294757,652.02468,1164.3592
811,23.244764,3.61,120,-1000,107206.37,-27266.634,-43591.239,911.89261,331.79614,290.25627,5.77E-05,0.2357511,591.34079,1273.7299
816,23.277569,3.611,120,-500,107374.18,-30897.614,-44301.213,908.31991,268.17367,290.22347,7.11E-05,0.23286118,637.80728,1184.1826
813,23.255221,16.613,120,-1000,107212.45,-27421.843,-43619.28,896.76935,246.3918,290.21244,7.73E-05,0.23224629,647.75206,1153.2782
814,23.263226,25.613,120,-1000,107374.18,-28117.219,-43757.097,889.6892,160.78112,290.22513,0.000117962,0.22959253,723.35111,1052.0832
822,23.315324,13.6,120,0,107374.18,-33988.264,-44900.341,903.48069,274.22749,290.24314,6.97E-05,0.23480401,630.35293,1194.2834
805,23.208119,1.62,120,-1380,107374.18,-27439.522,-43605.219,910.18637,327.53218,290.21269,5.85E-05,0.23660667,596.35199,1268.9207
804,23.196364,25.614,90,1070,92331.354,-39027.808,-46414.647,890.22927,190.97033,290.17626,9.95E-05,0.23014382,702.29901,1093.6808
821,23.310374,5.614,120,0,107374.18,-33978.808,-44897.709,911.37488,333.51825,290.2156,5.75E-05,0.23619114,591.96307,1279.0268
825,23.343783,1.608,120,500,107374.18,-37261.508,-45535.362,911.64078,358.34799,290.20705,5.35E-05,0.23707829,563.21781,1302.6509
827,23.352014,9.618,120,500,107374.18,-37225.532,-45533.512,907.39743,298.16023,290.21645,6.42E-05,0.23487937,616.89237,1227.1076
806,23.21196,3.611,120,-1380,106220.95,-25079.528,-43159.491,909.81046,311.28072,290.20195,6.16E-05,0.23618452,611.19736,1251.2168
808,23.222416,16.613,120,-1380,106315.27,-25025.092,-43157.805,891.70927,222.53915,290.20314,8.55E-05,0.23137302,669.18352,1122.2508
830,23.376587,1.611,120,1000,107374.18,-40207.89,-46133.051,908.60512,311.35689,290.21023,6.12E-05,0.23267296,598.56085,1236.7523
828,23.358077,16.615,120,500,107374.18,-37171.877,-45522.287,897.71713,242.10807,290.20849,7.86E-05,0.23153264,652.03814,1149.4366
817,23.281963,9.618,120,-500,107374.18,-30778.258,-44279.669,904.78921,257.86873,290.20802,7.41E-05,0.23321373,646.0729,1172.0382
829,23.366082,25.613,120,500,107374.18,-37159.707,-45515.051,892.01352,200.64371,290.23475,9.48E-05,0.23187866,696.39099,1108.8918
823,23.322492,21.629,120,0,107374.18,-33978.89,-44904.699,895.17002,226.17579,290.22628,8.43E-05,0.23194418,674.24067,1138.426
832,23.384819,9.617,120,1000,107374.18,-40306.442,-46124.54,902.74293,258.70764,290.18061,7.37E-05,0.23232914,647.27354,1173.8679
820,23.306535,1.613,120,0,107374.18,-33971.119,-44902.767,909.91757,305.11249,290.23577,6.27E-05,0.23487468,616.56152,1241.7617
819,23.296031,25.61,120,-500,107374.18,-30725.137,-44268.979,892.86653,176.06946,290.21183,0.000108196,0.23144435,713.02853,1070.9109
834,23.398887,25.61,120,1000,107374.18,-40498.901,-46153.403,885.94544,161.88549,290.1964,0.000117108,0.22913545,724.47003,1054.1764
840,23.443446,1.621,65,-810,59523.565,-26443.595,-44411.237,908.09725,306.13989,290.17108,6.25E-05,0.23497996,603.00688,1227.9628
838,23.423686,16.616,120,1380,107374.18,-42774.988,-46593.621,893.16326,223.78441,290.20007,8.51E-05,0.23255155,669.21096,1125.9204
826,23.347621,3.611,120,500,107374.18,-37348.63,-45564.554,912.33053,343.66091,290.19619,5.58E-05,0.23626965,568.4828,1274.4869
837,23.417624,9.617,120,1380,107374.18,-43096.672,-46660.885,903.54159,262.4215,290.10651,7.27E-05,0.23327208,642.25022,1181.1841
815,23.273731,1.612,120,-500,107374.18,-30713.913,-44272.967,908.63354,316.98518,290.26432,6.04E-05,0.23614105,594.26857,1243.7819
839,23.431691,25.61,120,1380,107374.18,-43126.151,-46662.53,886.05684,176.10895,290.22723,0.000107731,0.22960606,702.74629,1060.0214
833,23.390881,16.613,120,1000,107374.18,-40557.038,-46173.056,896.70886,251.56895,290.32813,7.57E-05,0.23241326,642.66306,1157.8925
849,23.498552,25.616,65,-600,59724.535,-26937.138,-44512.503,895.42026,188.64756,290.19009,0.000100637,0.22952983,709.71744,1096.4139
843,23.457743,16.615,65,-810,58565.954,-25607.852,-44259.893,897.13788,231.27732,290.17145,8.24E-05,0.23222895,671.45396,1146.546
831,23.380425,3.613,120,1000,107374.18,-40316.968,-46144.769,912.18458,345.75505,290.26929,5.55E-05,0.23633548,580.67497,1292.2139
824,23.331891,30.606,120,0,107374.18,-33989.169,-44901.286,887.55325,181.77995,290.20374,0.000104511,0.23094583,707.66764,1078.9283
848,23.490546,16.618,65,-600,60215.984,-27226.628,-44562.499,898.63298,235.93169,290.12761,8.05E-05,0.23005106,657.84863,1138.6665
845,23.476253,1.611,65,-600,59778.602,-26604.765,-44443.594,913.29839,346.62209,290.1836,5.52E-05,0.23485595,579.97294,1292.2089
842,23.451681,9.619,65,-810,58395.531,-25257.553,-44186.379,902.24638,242.90554,290.20586,7.84E-05,0.23242721,654.94429,1149.1365
844,23.465747,25.613,65,-810,58738.061,-25392.287,-44210.143,887.781,156.03274,290.20192,0.000121532,0.22933451,727.0841,1047.1684
841,23.447287,3.612,65,-810,58929.206,-25582.772,-44250.066,910.7739,325.02736,290.2048,5.88E-05,0.23468752,594.10385,1263.1689
836,23.413229,3.612,120,1380,107374.18,-42734.284,-46590.743,909.13843,313.85167,290.16214,6.10E-05,0.2353276,606.02561,1245.7219
835,23.409391,1.613,120,1380,107374.18,-43019.046,-46638.437,908.80101,328.16304,290.2063,5.83E-05,0.23445979,595.26504,1266.442
853,23.52335,16.618,65,-300,61582.198,-28774.974,-44858.198,912.69423,215.45907,290.19685,8.86E-05,0.23109157,698.96423,1139.4903
847,23.484484,9.622,65,-600,60172.896,-27139.711,-44550.205,906.42537,283.60047,290.18546,6.71E-05,0.23320761,628.90063,1208.6549
856,23.545699,5.619,65,0,62639.555,-30438.689,-45194.066,925.72003,287.82642,290.17484,6.63E-05,0.23438521,648.83898,1237.656
854,23.531356,25.617,65,-300,61179.969,-28668.158,-44843.972,912.47455,201.43048,290.23498,9.43E-05,0.230463,705.75914,1119.7358
850,23.509057,1.613,65,-300,61548.278,-28770.246,-44858.198,920.74672,351.06625,290.13834,5.47E-05,0.23649996,569.0512,1286.868
862,23.587334,9.621,65,300,64001.658,-32049.983,-45495.933,913.6812,301.66292,290.23249,6.33E-05,0.23386715,609.06172,1224.3726
846,23.480091,3.613,65,-600,59657.682,-26863.255,-44498.195,907.91771,282.84956,290.1869,6.75E-05,0.23361056,632.97979,1213.2828
861,23.58294,3.615,65,300,63853.685,-32080.902,-45512.995,922.25783,354.25586,290.20429,5.41E-05,0.23613359,586.61926,1313.8858
858,23.557817,21.612,65,0,62647.408,-30440.498,-45188.598,910.21065,203.12061,290.21954,9.36E-05,0.23147861,710.87885,1127.1313
851,23.512894,3.615,65,-300,61425.508,-28760.502,-44857.951,922.1465,337.19318,290.2101,5.68E-05,0.23544616,592.79394,1280.7313
863,23.593396,16.617,65,300,63764.876,-32194.954,-45541.488,899.8059,225.1602,290.20953,8.44E-05,0.23114887,672.20786,1134.1457
867,23.620139,9.621,65,600,65394.804,-33846.213,-45854.62,902.35708,300.78764,290.14514,6.41E-05,0.2377975,606.69083,1219.2688
865,23.611907,1.612,65,600,65386.869,-33864.468,-45860.746,912.19492,367.96381,290.22007,5.21E-05,0.23629136,554.40012,1313.9231
852,23.517288,9.622,65,-300,61420.41,-28752.196,-44855.279,919.41185,295.22176,290.19421,6.46E-05,0.23340715,630.43162,1237.4169
870,23.644712,1.609,65,810,66585.335,-35489.824,-46187.61,900.25921,298.90548,290.16683,6.37E-05,0.23347948,598.67128,1212.1267
869,23.634208,25.61,65,600,65840.698,-34500.31,-45987.463,885.69534,198.11199,290.26045,9.60E-05,0.23101449,687.38006,1090.0947
873,23.659005,16.618,65,810,66450.847,-35540.642,-46216.596,887.76204,224.24087,290.22493,8.48E-05,0.2307767,664.66804,1123.039
855,23.541862,1.611,65,0,62637.171,-30440.169,-45195.094,933.39364,358.45976,290.21574,5.35E-05,0.23677772,590.70714,1325.2626
876,23.682607,3.612,90,-1070,82303.4,-25308.989,-43738.02,900.5029,318.01606,290.23413,6.04E-05,0.23796526,582.52868,1230.7238
874,23.667012,25.61,65,810,66764.309,-35684.462,-46238.223,882.9402,167.02349,290.2222,0.000113522,0.22959431,708.14585,1050.1269
880,23.711574,1.61,90,-700,83673.238,-27405.108,-44165.41,894.08098,312.04375,290.29243,6.10E-05,0.23253868,582.14679,1223.0451
857,23.550649,13.604,65,0,62644.736,-30436.757,-45196.944,919.50869,272.23809,290.21977,7.01E-05,0.23362924,657.264,1215.2108
875,23.678767,1.62,90,-1070,82561.398,-26460.288,-43965.057,905.40868,333.90051,290.17627,5.73E-05,0.23563886,577.26529,1265.5933
860,23.579103,1.612,65,300,64048.036,-32104.378,-45516.942,920.86308,366.40167,290.24354,5.23E-05,0.23625963,571.41988,1323.8629
877,23.687001,9.618,90,-1070,81820.542,-25383.818,-43766.554,892.60022,247.01733,290.25252,7.70E-05,0.23129054,643.22118,1148.8798
864,23.601402,25.613,65,300,64188.938,-32337.377,-45561.799,893.05511,208.24763,290.19495,9.14E-05,0.2307994,681.80354,1105.8126
859,23.56721,30.609,65,0,62668.377,-30446.994,-45196.287,897.23355,185.3371,290.20423,0.00010257,0.23118014,706.28686,1084.4606
868,23.626202,16.615,65,600,65710.61,-34354.147,-45951.939,891.88992,227.11251,290.17218,8.39E-05,0.23098797,658.87347,1123.0558
883,23.725868,16.613,90,-700,83827.379,-27613.15,-44192.094,878.88116,239.53855,290.25091,7.95E-05,0.23242722,644.86029,1137.0387
882,23.719806,9.618,90,-700,83637.591,-27380.686,-44154.021,888.07056,247.3502,290.20416,7.68E-05,0.23006686,648.20517,1156.3908
866,23.615745,3.612,65,600,65629.572,-34214.603,-45918.225,911.72507,348.36606,290.18737,5.50E-05,0.23634116,568.09452,1283.4812
879,23.701069,25.612,90,-1070,81974.971,-25799.49,-43843.398,874.49359,157.52027,290.21014,0.000120597,0.23020226,714.76078,1036.3402
872,23.652943,9.622,65,810,66625.997,-35598.82,-46193.531,893.54049,249.95262,290.40634,7.64E-05,0.23374993,639.50868,1149.5822
887,23.75261,9.62,90,-300,85443.581,-30231.511,-44716.557,886.40226,292.13511,290.23242,6.53E-05,0.23302926,593.32072,1191.952
885,23.744378,1.611,90,-300,85390.46,-30160.095,-44690.695,887.26079,295.50654,290.20926,6.45E-05,0.23348109,245.9569,1537.4572
878,23.693063,16.612,90,-1070,81439.28,-25023.158,-43694.191,887.75148,246.56893,290.22453,7.72E-05,0.23199498,647.79257,1152.6115
888,23.758672,16.614,90,-300,85481.695,-30259.881,-44719.435,877.79156,250.6859,290.24179,7.58E-05,0.23157289,623.21121,1137.8898
890,23.777189,1.613,90,0,86860.498,-32066.059,-45065.459,886.69554,293.3437,290.24026,6.49E-05,0.23134083,603.18187,1203.606
871,23.648549,3.615,65,810,66188.943,-35426.137,-46168.985,907.54056,346.92325,290.21293,5.51E-05,0.23541112,566.87277,1282.3899
891,23.781026,5.614,90,0,86868.227,-32063.51,-45071.091,889.07849,329.08093,290.23222,5.82E-05,0.23508719,568.98347,1241.6529
898,23.828725,16.634,90,300,87861.739,-33314.021,-45309.394,869.01448,212.33756,290.18192,8.90E-05,0.22704669,649.33107,1080.8002
895,23.81443,1.61,90,300,88264.505,-33971.901,-45440.88,885.56918,360.64027,290.23651,5.31E-05,0.23528543,537.01729,1275.5686
881,23.715411,3.612,90,-700,83793.952,-27643.616,-44196.247,892.97262,278.41005,290.20491,6.83E-05,0.23137216,611.32838,1179.8938
894,23.802538,30.607,90,0,86875.011,-32072.103,-45067.802,861.59691,182.30398,290.21353,0.000103891,0.22874626,674.45631,1049.3922
884,23.733873,25.612,90,-700,83768.625,-27996.998,-44273.502,870.50331,165.4447,290.21229,0.00011441,0.22842687,707.88176,1045.7344
886,23.748216,3.613,90,-300,85414.266,-30180.118,-44699.083,888.06104,278.80168,290.21248,6.82E-05,0.23206398,618.46055,1186.8425
896,23.818268,3.613,90,300,88394.8,-34107.662,-45477.102,888.05049,341.94641,290.23546,5.58E-05,0.23276574,548.95916,1255.758
904,23.869541,25.61,90,700,90156.636,-36539.406,-45950.706,857.30632,187.71207,290.21782,0.00010106,0.22909761,664.09423,1046.9563
900,23.847241,1.61,90,700,89982.389,-36251.396,-45886.402,878.68727,284.23647,290.22007,6.69E-05,0.23099503,593.65638,1171.8992
899,23.836736,25.61,90,300,88350.025,-34083.528,-45461.355,862.99338,201.0675,290.18183,9.43E-05,0.2296564,664.20942,1077.1643
889,23.766678,25.631,90,-300,85919.902,-30870.643,-44832.953,868.03131,166.00645,290.23699,0.000113977,0.22811603,699.11111,1039.2828
902,23.855473,9.617,90,700,90251.242,-36673.318,-45953.09,871.74555,238.6757,290.16062,7.97E-05,0.23163101,631.06166,1116.5848
909,23.902344,25.611,90,1070,91838.257,-38864.664,-46400.134,854.49772,165.83622,290.09829,0.000114109,0.22762759,685.30906,1021.7111
908,23.894339,16.613,90,1070,91825.758,-38876.094,-46402.066,863.53559,221.49856,290.2017,8.58E-05,0.23073919,638.50196,1093.5081
893,23.793145,21.606,90,0,86871.064,-32066.182,-45068.419,870.61381,222.73655,290.2684,8.54E-05,0.23162529,654.54228,1112.4981
917,23.955139,9.617,120,-1000,107374.18,-27535.238,-43648.595,867.2788,275.21906,290.21857,6.92E-05,0.23301073,599.77292,1160.3584
914,23.936402,25.612,120,-1380,105999.75,-25371.156,-43234.485,854.56939,168.30722,290.23802,0.000112577,0.22894133,679.20782,1023.8831
903,23.861534,16.616,90,700,89948.263,-36293.786,-45892.199,867.78094,241.10123,290.18018,7.90E-05,0.23223529,628.8522,1121.572
916,23.950744,3.613,120,-1000,107374.18,-27879.739,-43712.364,869.66533,252.22506,290.2223,7.54E-05,0.23112026,612.57937,1127.3499
907,23.888277,9.618,90,1070,91591.894,-39268.537,-46491.327,870.49317,257.07479,290.24282,7.40E-05,0.23147932,608.9397,1132.2522
923,23.994005,16.615,120,-500,107374.18,-30979.145,-44324.196,855.26562,183.17928,290.2161,0.000103405,0.22844868,672.33395,1046.3529
921,23.983549,3.612,120,-500,107374.18,-30899.876,-44300.391,872.68734,322.50747,290.19254,5.92E-05,0.23410369,554.37988,1211.8928
919,23.969206,25.612,120,-1000,107358.62,-27865.678,-43722.355,850.82604,183.58967,290.24303,0.000103215,0.228931,669.46696,1044.4522
913,23.928396,16.613,120,-1380,106370.86,-25162.868,-43177.294,860.16044,225.96734,290.23969,8.42E-05,0.23217868,639.86509,1102.3975
897,23.822662,9.621,90,300,88276.346,-33967.214,-45436.933,879.65713,294.08894,290.22653,6.48E-05,0.23311262,597.15548,1200.8748
905,23.880045,1.61,90,1070,91228.31,-38851.589,-46401.121,874.4491,296.03864,290.1833,6.44E-05,0.2326706,583.46587,1182.2715
920,23.979711,1.609,120,-500,107374.18,-30714.694,-44272.844,872.26638,338.31798,290.22362,5.65E-05,0.23444335,534.84352,1224.6312
906,23.883883,3.61,90,1070,91655.376,-39351.753,-46499.879,875.41778,280.26835,290.22271,6.79E-05,0.23162713,605.99754,1176.7095
910,23.9141,1.62,120,-1380,106722.15,-26668.742,-43474.802,874.17623,325.522,290.21709,5.86E-05,0.23282587,559.21685,1223.5306
901,23.851078,3.615,90,700,90510.31,-36733.633,-45975.539,884.8415,336.87537,290.20924,5.68E-05,0.23498909,549.04073,1240.5047
928,24.028472,21.627,120,0,107374.18,-33982.303,-44906.837,852.84212,179.0814,290.21605,0.000105787,0.22849373,675.88189,1043.906
926,24.016353,5.615,120,0,107374.18,-33979.671,-44901.122,869.42627,310.61458,290.20753,6.15E-05,0.23433305,568.72661,1202.4148
912,23.922334,9.618,120,-1380,106235.46,-24658.306,-43080.345,864.08174,212.93493,290.206,8.93E-05,0.23105981,643.63568,1078.8492
911,23.917941,3.611,120,-1380,106233.78,-25435.213,-43231.319,874.1714,308.74497,290.22681,6.17E-05,0.23229599,564.16,1193.8905
927,24.021303,13.601,120,0,107374.18,-33974.943,-44905.891,857.33129,226.41748,290.22558,8.39E-05,0.23047039,627.24598,1087.7439
929,24.037871,30.605,120,0,107374.18,-33992.211,-44904.206,846.82025,146.52124,290.20466,0.000129047,0.22759451,698.20011,997.32514
915,23.946907,1.61,120,-1000,107374.18,-27481.418,-43629.476,873.57008,313.34102,290.19617,6.10E-05,0.23413394,561.36468,1202.7262
931,24.0536,3.612,120,500,107374.18,-37241.896,-45539.556,866.98414,275.48905,290.22725,6.90E-05,0.23164902,589.45949,1152.2274
932,24.057995,9.618,120,500,107374.18,-37256.204,-45547.039,863.99186,242.51445,290.21002,7.83E-05,0.23049202,622.01791,1119.8003
924,24.002011,25.612,120,-500,107374.18,-30772.378,-44282.218,849.57594,191.48947,290.23556,9.92E-05,0.23023047,657.32661,1049.6229
925,24.012516,1.61,120,0,107374.18,-33980.781,-44902.849,873.09381,340.7631,290.20313,5.61E-05,0.2345262,544.58182,1241.1556
933,24.064057,16.614,120,500,107374.18,-37206.784,-45535.156,857.34453,246.56151,290.20088,7.70E-05,0.2309172,606.7929,1111.5707
918,23.9612,16.616,120,-1000,107374.18,-28323.246,-43795.787,856.69748,205.53624,290.18146,9.23E-05,0.23004396,656.35858,1076.1263
936,24.086405,3.613,120,1000,107374.18,-40232.312,-46126.884,869.78287,312.28572,290.2097,6.12E-05,0.23453855,571.28108,1209.5977
938,24.096861,16.614,120,1000,107374.18,-40504.863,-46165.532,856.85115,198.64181,290.20565,9.56E-05,0.23025572,655.3219,1064.668
943,24.129678,16.613,120,1380,107374.18,-43250.03,-46708.003,857.28273,237.88873,290.19616,7.99E-05,0.23097905,614.96926,1100.3338
940,24.115378,1.611,120,1380,107374.18,-43031.71,-46668.779,870.27162,339.29605,290.20037,5.63E-05,0.23385534,531.87182,1222.2494
935,24.082568,1.608,120,1000,107374.18,-40656.372,-46201.59,870.90495,342.04021,290.20632,5.57E-05,0.23305745,528.23778,1224.54
922,23.987943,9.619,120,-500,107374.18,-30979.803,-44316.056,865.67306,281.11149,290.21815,6.77E-05,0.23197119,592.78324,1169.1461
930,24.049763,1.609,120,500,107374.18,-37155.061,-45519.327,866.88033,305.40936,290.21023,6.24E-05,0.23282878,563.80009,1191.3615
942,24.123615,9.621,120,1380,107374.18,-42929.703,-46636.669,858.88785,221.09886,290.19409,8.61E-05,0.2318399,635.87009,1087.9077
950,24.182246,1.608,120,-1000,107374.18,-27419.54,-43629.147,872.0547,357.23597,290.16358,5.37E-05,0.23683907,528.29509,1255.715
941,24.119216,3.631,120,1380,107374.18,-39067.196,-45893.638,864.51007,254.82096,290.19517,7.47E-05,0.23120089,606.13209,1125.878
946,24.153279,3.612,120,-1380,106457.73,-25251.388,-43198.016,867.30121,287.62916,290.22544,6.63E-05,0.23271901,581.2464,1172.39
955,24.21505,1.609,120,-500,107374.18,-30900.986,-44310.464,870.09229,352.80153,290.22797,5.42E-05,0.23489125,529.95742,1254.7698
951,24.186084,3.611,120,-1000,107374.18,-27321.111,-43617.964,870.5796,324.71874,290.16383,5.87E-05,0.23248976,543.87262,1205.0769
934,24.072063,25.61,120,500,107374.18,-37214.596,-45528.907,849.80004,186.25629,290.21153,0.000101568,0.22787821,665.64652,1046.6666
954,24.204545,25.613,120,-1000,107225.61,-27567.307,-43666.48,846.48883,191.99897,290.2174,9.88E-05,0.22955787,656.30291,1048.99
949,24.171741,25.612,120,-1380,106063.52,-25451.741,-43251.589,847.47979,179.33271,290.34434,0.00010548,0.22784042,663.82687,1028.5873
945,24.149439,1.619,120,-1380,106840.64,-26791.058,-43488.945,871.81397,344.81475,290.14633,5.54E-05,0.23446562,540.99999,1246.5051
937,24.090799,9.617,120,1000,107374.18,-40418.111,-46155.088,865.01497,289.89675,290.21863,6.59E-05,0.23432919,575.50852,1172.3804
947,24.157673,9.618,120,-1380,106126.67,-25151.314,-43181.775,863.34639,276.95356,290.20486,6.87E-05,0.23125729,581.73702,1146.9397
939,24.104868,25.631,120,1000,107374.18,-38055.356,-45679.593,847.9471,167.43053,290.2078,0.000113052,0.22816991,678.38091,1021.8716
958,24.229344,16.634,120,-500,107374.18,-32057.055,-44541.982,856.97869,249.87863,290.19511,7.58E-05,0.22847656,609.4804,1121.9842
963,24.263817,21.607,120,0,107374.18,-33979.548,-44909.674,847.55125,176.9025,290.22977,0.000107061,0.22832887,671.72606,1032.8497
966,24.288939,3.613,120,500,107374.18,-37161.27,-45532.361,863.34853,266.88408,290.24091,7.11E-05,0.22910904,593.51278,1135.8913
944,24.137683,25.613,120,1380,107374.18,-42501.737,-46562.209,844.21134,133.58341,290.1978,0.000142048,0.22996265,713.58184,986.13533
957,24.223282,9.62,120,-500,107374.18,-30945.431,-44319.386,861.75376,293.89296,290.20138,6.49E-05,0.23362745,569.62753,1176.3523
961,24.251698,5.615,120,0,107374.18,-33972.558,-44909.674,863.10567,252.48648,290.25856,7.52E-05,0.23034799,606.69809,1121.6858
952,24.190477,9.62,120,-1000,107374.18,-28035.606,-43744.352,864.34812,284.24509,290.18325,6.70E-05,0.23264633,590.38297,1174.3443
967,24.293333,9.62,120,500,107374.18,-37148.401,-45537.007,861.20886,273.9321,290.25325,6.94E-05,0.23144893,586.53734,1146.3718
970,24.317912,1.611,120,1000,107374.18,-40224.665,-46123.389,866.05773,318.72876,290.2129,5.98E-05,0.23227806,552.00268,1205.3206
965,24.285102,1.608,120,500,107374.18,-37288.52,-45547.039,861.31735,280.34778,290.23094,6.79E-05,0.23200754,589.27735,1162.1974
964,24.273209,30.607,120,0,107374.18,-33980.165,-44914.731,840.11126,145.39257,290.22986,0.000130201,0.22806645,695.65631,992.23258
953,24.196539,16.612,120,-1000,107374.18,-27884.55,-43714.831,850.84715,182.53333,290.20002,0.000103965,0.23027288,669.31369,1042.4035
971,24.32175,3.613,120,1000,107374.18,-40520.405,-46187.98,862.50172,271.65953,290.31472,7.01E-05,0.23152155,595.44134,1145.993
948,24.163735,16.614,120,-1380,106560.81,-25661.427,-43286.166,855.98489,231.21182,290.19714,8.23E-05,0.23212911,619.72918,1090.7153
960,24.24786,1.61,120,0,107374.18,-33972.312,-44905.686,870.98227,358.59093,290.20502,5.33E-05,0.23504859,521.9697,1254.0202
972,24.326144,9.637,120,1000,107374.18,-37904.834,-45669.602,859.23217,238.01898,290.20571,7.98E-05,0.22970561,623.11855,1104.9522
956,24.218888,3.612,120,-500,107374.18,-30896.504,-44336.49,869.30618,335.34735,290.20032,5.68E-05,0.2338854,548.14013,1237.2134
973,24.332212,16.615,120,1000,107374.18,-40440.148,-46177.208,853.79832,220.37102,290.22295,8.62E-05,0.23031791,633.85437,1084.7921
962,24.256648,13.6,120,0,107374.18,-33982.303,-44909.016,851.95813,209.29157,290.23588,9.05E-05,0.22869801,639.1215,1063.525
974,24.340218,25.631,120,1000,107374.18,-38010.047,-45679.429,847.00379,184.95944,290.29586,0.000103175,0.23283046,658.56539,1035.7275
975,24.350729,1.61,120,1380,107374.18,-42802.494,-46616.563,862.4064,283.26333,290.25843,6.77E-05,0.23204415,579.21712,1156.4293
959,24.237356,25.612,120,-500,107374.18,-30844.165,-44311.286,849.80742,194.09465,290.2423,9.77E-05,0.22741244,656.20615,1054.3797
977,24.358961,9.617,120,1380,107374.18,-43153.328,-46691.557,855.51021,185.27247,290.20251,0.000102637,0.23115222,672.35195,1051.1935
968,24.299396,16.633,120,500,107374.18,-35981.846,-45309.229,856.1374,245.06628,290.21641,7.78E-05,0.23242172,605.51624,1104.9686
969,24.307407,25.611,120,500,107374.18,-37113.371,-45528.907,845.83191,162.80527,290.21465,0.000116002,0.22671511,685.27236,1018.0105
983,24.39908,16.614,15,-290,12948.95,-25236.954,-45071.338,849.96165,194.65412,290.24455,9.72E-05,0.22844617,654.32989,1054.0034
984,24.407085,25.615,15,-290,12864.911,-25318.362,-45084.577,845.75824,150.30828,290.18285,0.00012574,0.22615824,692.72756,997.27244
987,24.425828,9.619,15,-200,13367.458,-25879.95,-45197.602,858.07304,226.6967,290.15853,8.35E-05,0.22811026,636.05977,1100.1524
985,24.417591,1.629,15,-200,13740.987,-26359.967,-45290.974,867.73789,326.37769,290.20319,5.83E-05,0.23179742,541.55353,1206.3354
988,24.431891,16.613,15,-200,13456.677,-25868.109,-45194.231,855.41847,232.46896,290.19487,8.16E-05,0.22882186,629.70079,1104.5012
992,24.459189,13.601,15,-100,13922.015,-26490.671,-45313.546,861.59705,266.45513,290.21551,7.12E-05,0.22969732,594.4954,1136.5551
995,24.487642,1.612,15,0,14382.008,-27123.84,-45439.029,864.57677,310.63477,290.2236,6.11E-05,0.23049854,563.91965,1197.5955
976,24.354566,3.613,120,1380,107374.18,-42846.445,-46615.988,861.96455,277.43327,290.20391,6.87E-05,0.23259254,596.09143,1161.2015
990,24.450401,1.61,15,-100,13830.617,-26505.801,-45316.918,868.12402,331.73965,290.20902,5.73E-05,0.23137809,538.20203,1220.0808
991,24.454239,5.614,15,-100,13870.992,-26491.37,-45314.122,866.64278,324.47264,290.20028,5.86E-05,0.23200661,540.43363,1202.2431
978,24.365023,16.615,120,1380,107374.18,-42926.702,-46652.991,852.91778,226.25448,290.21228,8.41E-05,0.23207389,624.10548,1086.945
986,24.421434,3.612,15,-200,13351.793,-25854.253,-45192.463,870.10291,312.99124,290.20014,6.07E-05,0.23099733,368.31621,1401.3
1002,24.533672,13.642,15,100,14694.81,-27478.785,-45505.841,861.72638,263.16881,290.2079,7.21E-05,0.22916601,599.49811,1134.411
979,24.373028,25.613,120,1380,107374.18,-43188.275,-46681.319,843.23031,153.09822,290.38356,0.000132983,0.25253649,688.65194,999.33795
1000,24.524883,1.612,15,100,14877.525,-27769.797,-45562.046,870.75617,352.30172,290.21151,5.39E-05,0.23111664,523.21341,1250.1401
993,24.466358,21.606,15,-100,13860.631,-26455.846,-45310.216,855.16726,218.5187,290.22186,8.65E-05,0.22744738,632.27317,1079.8379
982,24.393018,9.616,15,-290,12862.074,-25315.196,-45088.031,857.32094,211.7163,290.23309,8.96E-05,0.22877309,639.16739,1070.6306
1003,24.540852,21.607,15,100,14925.917,-27782.296,-45561.182,853.28383,195.43303,290.20941,9.68E-05,0.22776418,653.61321,1053.9322
980,24.384784,1.619,15,-290,13124.346,-25623.681,-45135.806,862.2948,275.22597,290.16811,6.95E-05,0.23361728,595.72173,1160.4298
998,24.503599,21.608,15,0,14397.344,-27126.801,-45437.262,854.31253,218.0053,290.14348,8.69E-05,0.2282416,636.67807,1083.7765
989,24.439896,25.613,15,-200,13337.896,-25879.128,-45190.53,847.90571,165.02255,290.19342,0.000113914,0.22363025,675.60375,1011.8609
892,23.785977,13.599,90,0,86870.406,-32067.375,-45068.789,868.0947,38.132061,290.23106,0.000458205,0.15267419,1137.2772,1137.2986
981,24.388624,3.613,15,-290,12868.159,-25310.426,-45084.742,867.36226,328.75087,290.19193,5.78E-05,0.23103369,536.25524,1205.7044
1005,24.562137,1.611,15,200,15400.095,-28315.35,-45665.039,874.83363,322.86991,290.19609,5.89E-05,0.23103691,550.67549,1209.274
999,24.512991,30.606,15,0,14402.854,-27126.513,-45431.547,846.13864,177.94342,290.21094,0.000106214,0.22703237,662.8029,1026.4698
1009,24.584436,25.612,15,200,15366.011,-28430.513,-45692.791,863.66409,163.55195,290.1972,0.000115822,0.2277224,694.8076,1027.6974
1001,24.528721,5.615,15,100,14934.017,-27779.541,-45567.185,868.20286,315.19253,290.20394,6.03E-05,0.23066538,556.44217,1203.9417
1012,24.603173,9.616,15,290,16042.844,-29015.455,-45801.869,872.83487,244.07567,290.20166,7.78E-05,0.2297911,626.39541,1123.2612
994,24.47575,30.606,15,-100,13928.676,-26511.516,-45316.877,842.73589,174.74739,290.2026,0.000107878,0.22562059,661.89022,1020.3623
1004,24.550244,30.605,15,100,14899.316,-27770.866,-45564.554,852.12574,159.08434,290.22762,0.000118571,0.22603709,685.20547,1010.7945
1011,24.598778,3.616,15,290,15756.273,-28852.928,-45775.967,881.02959,284.97902,290.2158,6.68E-05,0.2318579,607.0767,1190.2566
1008,24.57643,16.615,15,200,15508.926,-28394.291,-45686.131,871.19265,238.65872,290.20986,7.95E-05,0.22909256,627.10555,1114.3389
1010,24.594941,1.609,15,290,15848.494,-28950,-45793.811,884.52104,320.79123,290.21765,5.94E-05,0.23236453,570.03514,1228.1063
1017,24.637242,6.603,25,-400,22422.064,-25301.464,-44896.024,878.35522,300.58576,290.18238,6.35E-05,0.23243005,588.31433,1203.6655
996,24.49148,5.614,15,0,14386.326,-27126.965,-45435.411,868.03938,313.30516,290.20284,6.06E-05,0.23037722,554.78795,1198.2019
997,24.49643,13.6,15,0,14394.384,-27123.717,-45438.988,861.06497,262.93672,290.19383,7.20E-05,0.22877825,598.52294,1137.5983
1006,24.565974,3.613,15,200,15595.062,-28383.026,-45674.947,878.19147,314.68543,290.2184,6.05E-05,0.231749,562.15823,1204.6903
1022,24.664761,8.606,25,-300,22720.558,-25869.589,-45037.254,871.0409,288.27797,290.21135,6.61E-05,0.23288219,590.2925,1179.6772
1016,24.632848,3.614,25,-400,22047.754,-25295.543,-44903.959,883.04883,346.00434,290.19445,5.54E-05,0.23559114,547.27384,1249.1302
1014,24.617247,25.631,15,290,15358.075,-28268.562,-45660.927,856.0358,140.69408,290.1893,0.000134415,0.22766998,553.00956,1154.3743
1013,24.609236,16.634,15,290,15311.081,-28212.275,-45653.115,867.58656,218.45344,290.1988,8.66E-05,0.22814148,648.03892,1095.9409
1023,24.670542,14.612,25,-300,22715.049,-25828.186,-45006.829,863.15271,240.01583,290.35327,7.89E-05,0.22818922,627.90798,1118.3546
1025,24.687109,1.609,25,-150,23442.001,-26778.27,-45190.736,874.0029,350.62656,290.19786,5.45E-05,0.2354682,541.99672,1260.7104
1020,24.656529,1.609,25,-300,22743.582,-25866.341,-45012.174,878.93696,344.48673,290.21121,5.55E-05,0.23408709,546.2251,1252.9365
1027,24.695341,9.617,25,-150,23497.342,-26837.269,-45207.059,869.05359,287.37807,290.32755,6.62E-05,0.23123766,592.57627,1181.747
1029,24.709408,25.612,25,-150,23420.333,-26814.862,-45201.878,858.54663,195.14082,290.20159,9.69E-05,0.22725379,659.10002,1057.607
1007,24.570368,9.619,15,200,15498.483,-28354.41,-45673.755,873.91323,259.97188,290.19092,7.30E-05,0.23008483,611.88404,1143.8634
1033,24.735875,21.609,25,0,24220.347,-27779.829,-45386.69,859.37343,193.41597,290.21158,9.78E-05,0.22815624,669.65652,1064.6465
1038,24.771454,16.615,25,150,24967.076,-28687.112,-45560.072,858.40054,230.46432,290.17939,8.21E-05,0.22811581,621.35493,1091.6451
1031,24.723751,5.614,25,0,24218.209,-27778.801,-45394.666,874.70134,306.42893,290.19724,6.21E-05,0.23161396,573.90287,1202.7941
1026,24.690947,3.613,25,-150,23618.137,-26832.048,-45202.7,878.91544,322.94439,290.24137,5.87E-05,0.22949129,550.52854,1209.1987
1035,24.75716,1.611,25,150,25002.558,-28739.615,-45572.119,871.512,309.01318,290.19564,6.16E-05,0.23158531,568.27939,1199.4176
1021,24.660367,3.611,25,-300,22850.07,-25864.573,-45018.341,877.00055,327.82669,290.3041,5.81E-05,0.23166435,547.67843,1218.3014
1024,24.677991,20.617,25,-300,22787.164,-25851.745,-45008.391,855.99076,202.98423,290.18753,9.33E-05,0.22901926,649.70616,1064.0009
1028,24.701403,16.613,25,-150,23442.577,-26770.129,-45189.873,859.80597,207.53389,290.26567,9.14E-05,0.22864234,655.24631,1079.5012
1040,24.789966,1.629,25,300,25094.368,-28979.027,-45622.32,869.24245,315.74573,290.24639,6.02E-05,0.23121971,561.1207,1203.3742
1018,24.642467,10.609,25,-400,22647.374,-25301.052,-44883.648,871.88198,266.08909,290.19816,7.15E-05,0.23120313,614.19277,1159.4638
1019,24.648804,15.604,25,-400,22486.368,-25339.618,-44909.797,861.49545,202.97054,290.20232,9.35E-05,0.22983985,659.28197,1075.213
1046,24.824389,3.613,25,400,26003.377,-30280.438,-45880.522,867.59367,291.45367,290.18601,6.54E-05,0.23368062,583.7763,1177.3752
1048,24.834008,10.607,25,400,26180.294,-30406.044,-45911.482,859.30804,242.2446,290.20654,7.85E-05,0.23000041,625.37488,1120.11
1015,24.629008,1.621,25,-400,22586.523,-25899.233,-45012.132,883.79825,360.5857,290.15644,5.29E-05,0.23284126,522.13369,1259.2198
1051,24.85316,3.612,40,-550,36212.213,-25175.118,-44601.517,866.59394,296.24015,290.23487,6.42E-05,0.23165179,574.40512,1176.5848
1045,24.820552,1.608,25,400,26097.982,-30336.724,-45888.211,870.9411,318.74373,290.21971,6.02E-05,0.23785472,558.28808,1209.8937
1041,24.793809,3.613,25,300,25796.281,-29728.224,-45762.522,870.58594,297.49504,290.21729,6.40E-05,0.23177638,577.3853,1187.3723
1047,24.828783,6.603,25,400,26328.802,-30397.821,-45897.133,864.91875,276.40542,290.20693,6.90E-05,0.23368194,599.74182,1163.642
1030,24.719913,1.611,25,0,24214.797,-27781.021,-45387.307,880.58015,349.26162,290.21182,5.45E-05,0.23221518,544.41511,1263.4031
1049,24.840345,15.605,25,400,26292.538,-30338.533,-45882.701,851.03663,209.54059,290.18043,9.06E-05,0.22983532,640.5441,1070.4155
1050,24.849319,1.622,40,-550,36729.603,-26101.806,-44785.794,869.51924,318.80874,290.20488,5.97E-05,0.23174811,547.41781,1197.3802
1037,24.765392,9.618,25,150,25006.793,-28742.247,-45575.079,865.67582,257.44668,290.23387,7.34E-05,0.22713426,603.3219,1128.2034
1039,24.77946,25.613,25,150,24966.829,-28750.511,-45568.131,850.14809,175.20209,290.20645,0.000107605,0.22506536,674.36012,1031.6601
1032,24.728701,13.621,25,0,24216.934,-27775.183,-45387.101,866.14719,230.57281,290.21111,8.21E-05,0.22856915,638.07229,1108.8974
1036,24.760998,3.612,25,150,24977.026,-28707.134,-45566.815,874.30452,295.8428,290.19552,6.43E-05,0.23116086,588.92789,1193.8095
1034,24.745268,30.608,25,0,24226.227,-27777.526,-45388.294,850.85136,152.94537,290.20306,0.000123669,0.22748766,695.9477,1008.5877
1052,24.857554,8.606,40,-550,36120.897,-25037.588,-44582.974,862.41861,287.22509,290.34445,6.62E-05,0.23177163,571.78248,1158.8135
1057,24.888134,9.637,40,-400,37803.896,-27350.425,-45030.757,861.53311,257.10835,290.32094,7.49E-05,0.23365717,612.03378,1139.4006
1055,24.879902,1.611,40,-400,37073.283,-26384.677,-44840.93,866.05925,315.29919,290.23774,6.04E-05,0.23151168,552.66746,1192.3325
1053,24.863335,14.611,40,-550,35725.946,-25190.248,-44624.212,852.17892,218.00282,290.24158,8.70E-05,0.22964999,629.14601,1074.1671
1056,24.88374,3.612,40,-400,36804.227,-26234.278,-44814.698,867.19223,299.584,290.23128,6.34E-05,0.23097418,577.0241,1190.8042
1044,24.811434,20.62,25,300,25752.782,-29654.916,-45745.665,851.28335,190.60996,290.21504,9.92E-05,0.22639881,659.6872,1047.7674
1042,24.798203,8.607,25,300,25784.646,-29653.477,-45752.326,864.42765,269.54274,290.22941,7.03E-05,0.22932948,591.26362,1143.2111
1059,24.902208,25.61,40,-400,36940.194,-26108.672,-44782.135,844.04987,171.37707,290.20412,0.000110204,0.22690449,667.02671,1018.5086
1066,24.949361,5.614,40,0,38855.658,-28779.456,-45310.586,867.76383,306.06398,290.19079,6.22E-05,0.23183848,558.78314,1183.1462
1063,24.927007,16.614,40,-200,37859.113,-27522.449,-45059.538,852.81301,227.63623,290.23708,8.31E-05,0.2282933,628.20108,1096.1222
1043,24.803984,14.614,25,300,25686.504,-29694.962,-45762.234,856.62822,223.14325,290.28376,8.48E-05,0.22792987,639.04241,1092.8566
1054,24.870784,20.618,40,-550,36301.309,-25363.465,-44648.224,846.58339,182.37128,290.24815,0.000103835,0.22816915,663.46452,1036.4244
1071,24.986602,3.612,40,200,39698.926,-30083.374,-45567.144,870.25141,323.20149,290.24659,5.89E-05,0.23182209,546.363,1206.0511
1070,24.982765,1.608,40,200,39760.105,-30089.582,-45566.815,869.75638,339.8727,290.22911,5.60E-05,0.23248038,535.11657,1236.8733
1067,24.954311,13.6,40,0,38861.496,-28787.802,-45312.478,859.71024,252.82264,290.24005,7.52E-05,0.23077848,609.20148,1126.6571
1069,24.970872,30.608,40,0,38862.113,-28787.514,-45315.397,845.05939,171.00987,290.23328,0.000110278,0.22583624,671.81822,1020.505
1072,24.990996,9.62,40,200,39693.087,-29965.21,-45545.312,865.14561,282.31239,290.23411,6.74E-05,0.23204958,591.05991,1169.93
1058,24.894202,16.613,40,-400,36713.856,-26020.769,-44763.798,852.05642,214.60284,290.1366,8.81E-05,0.22780656,640.38872,1079.2274
1065,24.945524,1.61,40,0,38848.997,-28779.497,-45311.902,871.37957,359.69815,290.23522,5.30E-05,0.23313927,518.10155,1252.8681
1077,25.023801,9.619,40,400,40735.969,-31466.151,-45839.613,860.22106,278.81747,290.2347,6.82E-05,0.23099275,584.52379,1152.5065
1075,25.015569,1.609,40,400,40813.183,-31323.113,-45804.789,865.93503,341.69007,290.2466,5.57E-05,0.23133249,521.52735,1216.8969
1062,24.920944,9.619,40,-200,37942.166,-27537.744,-45068.624,860.75645,295.7303,290.23359,6.45E-05,0.23266785,567.7826,1176.1972
1064,24.935013,25.632,40,-200,38222.775,-27992.681,-45156.364,847.23707,186.64841,290.21384,0.00010162,0.22922491,662.75378,1042.0442
1074,25.005064,25.614,40,200,39904.418,-29995.923,-45543.626,844.46496,191.21243,290.22429,9.91E-05,0.22932776,647.07083,1035.1514
1081,25.052211,3.614,40,550,41828.394,-32307.733,-45992.725,865.14712,291.82389,290.2426,6.52E-05,0.23219243,582.18608,1179.9654
1082,25.056606,8.625,40,550,40982.165,-31119.553,-45758.246,860.25921,258.80961,290.22616,7.33E-05,0.22979217,605.89862,1136.0711
1085,25.080209,1.622,65,-810,60033.68,-26269.309,-44363.132,866.32225,325.8025,290.19456,5.85E-05,0.23401169,542.65742,1213.0093
1084,25.069842,20.618,40,550,41207.229,-32270.072,-45999.18,845.38536,194.82932,290.20257,9.71E-05,0.22818263,659.30903,1062.0041
1073,24.997058,16.614,40,200,39673.763,-30037.202,-45558.674,852.70327,215.10204,290.23228,8.79E-05,0.22751918,635.20161,1073.4348
1076,25.019407,3.611,40,400,40760.309,-31450.733,-45838.462,867.67313,322.82603,290.24862,5.91E-05,0.23261787,557.58332,1217.9621
1068,24.96148,21.608,40,0,38861.085,-28781.717,-45310.586,851.85543,208.91937,290.2424,9.06E-05,0.228084,644.91531,1071.7716
1061,24.916551,3.61,40,-200,37803.608,-27442.974,-45052.795,866.14023,318.25917,290.25545,5.97E-05,0.23135964,547.1886,1199.5387
1060,24.912713,1.611,40,-200,37931.106,-27551.641,-45071.379,864.55318,320.3641,290.22083,5.93E-05,0.23137416,543.02527,1194.4192
1079,25.037868,25.614,40,400,40739.875,-31231.221,-45788.507,843.41123,182.40725,290.24175,0.000103768,0.22720195,663.7538,1036.226
1090,25.113016,1.612,65,-600,60534.708,-26690.407,-44449.145,869.8246,337.73618,290.18773,5.65E-05,0.233681,535.4191,1234.1264
1088,25.094506,16.614,65,-810,59572.41,-25298.257,-44174.332,849.37447,219.40311,290.2246,8.62E-05,0.22809823,634.2368,1083.1874
1089,25.102512,25.609,65,-810,59245.504,-25153.286,-44148.964,845.46765,171.50306,290.22415,0.000110105,0.22669464,664.9833,1014.148
1078,25.029863,16.613,40,400,40711.793,-31388.65,-45820.33,849.69485,206.84445,290.22629,9.17E-05,0.22994821,646.67348,1067.7003
1083,25.062392,14.611,40,550,41855.159,-32357.318,-46001.976,854.18499,235.61401,290.25621,8.06E-05,0.22993228,612.57766,1092.5436
1096,25.149665,3.614,65,-300,61523.773,-28435.488,-44793.73,867.60263,325.17959,290.22734,5.86E-05,0.2320235,546.71695,1209.2123
1094,25.135317,25.631,65,-600,61158.836,-28189.786,-44742.953,839.95586,182.59471,290.21173,0.000103485,0.22796556,652.43373,1026.3238
1097,25.154058,9.621,65,-300,61577.552,-28506.74,-44824.977,859.28404,279.86966,290.30604,7.00E-05,0.23881571,590.65317,1167.7307
1095,25.145827,1.612,65,-300,61834.398,-28571.908,-44820.166,865.69279,340.74811,290.23279,5.59E-05,0.23288503,532.73137,1237.4605
1093,25.127311,16.614,65,-600,60275.93,-26661.956,-44447.582,850.77556,222.30391,290.15158,8.54E-05,0.23029022,631.23508,1086.4922
1101,25.18247,5.614,65,0,63134.293,-30417.967,-45167.712,865.51352,307.16108,290.32492,6.21E-05,0.23257221,557.25086,1185.4966
1086,25.08405,3.612,65,-810,59558.102,-25206.448,-44158.38,868.61836,319.87742,290.20643,5.98E-05,0.23394541,559.01829,1212.9817
1104,25.203981,30.607,65,0,63145.189,-30429.068,-45180.745,835.98062,165.40316,290.21455,0.00011435,0.22782188,665.60703,1004.3829
1080,25.048374,1.611,40,550,41345.95,-32320.109,-46004.155,867.72679,331.65794,290.21886,5.75E-05,0.2331664,539.94987,1225.1915
1092,25.121249,9.617,65,-600,60422.053,-26527.264,-44414.608,857.39185,222.32073,290.18104,8.55E-05,0.22922843,631.38243,1084.1024
1106,25.21971,3.614,65,300,64640.053,-32323.192,-45548.889,861.76445,308.68028,290.20046,6.18E-05,0.23237764,556.77308,1184.7017
1100,25.178631,1.612,65,0,63149.218,-30416.939,-45181.074,862.28342,280.62338,290.22447,6.78E-05,0.23164523,583.40136,1159.5279
1091,25.116855,3.611,65,-600,60185.888,-26479.735,-44411.771,868.53704,322.52252,290.15492,5.92E-05,0.23392439,556.18541,1214.9661
1105,25.215873,1.61,65,300,64416.88,-32298.03,-45557.605,859.2619,309.76114,290.25634,6.14E-05,0.23040907,559.34633,1194.1587
1107,25.224104,9.62,65,300,64475.305,-32313.448,-45548.765,853.49731,267.46151,290.21132,7.11E-05,0.23134856,594.98428,1145.5006
1108,25.230167,16.615,65,300,64583.397,-32383.302,-45566.363,845.73514,221.98242,290.2355,8.54E-05,0.22901832,619.93491,1072.5398
1087,25.088444,9.618,65,-810,59850.923,-25371.606,-44185.886,863.12781,262.23363,290.21801,7.25E-05,0.23134536,596.33862,1135.1664
1117,25.28972,9.618,65,810,67027.529,-35822.814,-46237.318,854.38474,247.47153,290.19889,7.72E-05,0.23397116,613.72166,1118.7935
1115,25.281488,1.61,65,810,66955.947,-35744.244,-46225.683,860.0907,309.38498,290.22605,6.16E-05,0.23230848,545.46486,1175.5048
1098,25.160121,16.614,65,-300,61572.741,-28498.517,-44809.559,849.66423,217.8999,290.29263,9.16E-05,0.23552259,626.90687,1084.4164
1099,25.168127,25.611,65,-300,61690.742,-28462.789,-44796.484,845.27204,190.27643,290.21353,9.95E-05,0.22790267,655.60076,1045.1568
1116,25.285325,3.612,65,810,66972.598,-35642.566,-46200.233,858.60498,291.49724,290.20433,6.53E-05,0.23253344,577.52976,1178.5612
1120,25.315542,1.619,90,-1070,82848.876,-26602.751,-43989.191,861.55194,321.52061,290.20637,5.93E-05,0.23325074,550.61028,1206.1271
1103,25.194588,21.607,65,0,63146.505,-30424.422,-45178.36,843.85536,205.62931,290.17942,9.20E-05,0.22760245,637.23565,1057.0371
1122,25.323776,9.619,90,-1070,81915.97,-25253.36,-43729.016,851.58974,246.01665,290.21932,7.73E-05,0.23087328,600.61816,1103.0384
1121,25.319383,3.611,90,-1070,81806.357,-24989.732,-43676.019,856.46565,285.11261,290.19879,6.69E-05,0.23337503,570.88693,1152.0424
1123,25.329839,16.616,90,-1070,81840.195,-25119.984,-43718.408,842.64299,201.80707,290.22831,9.43E-05,0.231833,642.37602,1052.5836
1119,25.303787,25.613,65,810,67077.154,-35356.53,-46142.795,839.75652,163.72647,290.24899,0.000115224,0.22566563,677.78116,1010.2794
1111,25.252515,3.612,65,600,65719.696,-34261.926,-45934.671,862.35874,301.43181,290.22882,6.31E-05,0.23128156,571.6997,1191.3205
1112,25.256909,9.637,65,600,65280.668,-32869.116,-45658.995,855.0218,255.14747,290.22468,7.46E-05,0.23172826,605.81167,1127.9257
1125,25.34835,1.608,90,-700,84196.307,-27681.4,-44194.479,854.49552,305.03791,290.21634,6.27E-05,0.23524482,548.30546,1169.5733
1124,25.337844,25.61,90,-1070,81846.814,-25003.958,-43682.391,835.50931,152.86785,290.20034,0.000123896,0.2276644,679.82253,990.4704
1110,25.248678,1.609,65,600,66070.943,-34369.976,-45951.98,859.83225,322.33664,290.2258,5.92E-05,0.23294057,551.07039,1210.8185
1102,25.187419,13.602,65,0,63145.353,-30423.6,-45181.321,854.95137,253.57075,290.25257,7.53E-05,0.23317342,608.42134,1127.2554
1113,25.262977,16.615,65,600,66052.729,-34338.235,-45946.882,845.20803,202.58973,290.19826,9.36E-05,0.22922385,639.05602,1053.2975
1133,25.395448,16.614,90,-300,85820.896,-30143.484,-44671.248,849.0011,226.24589,290.12026,8.39E-05,0.23068679,628.33938,1092.5899
1127,25.356581,9.618,90,-700,83757.442,-27609.161,-44198.755,851.91082,253.29974,290.21459,7.53E-05,0.23309626,597.6946,1118.2448
1130,25.381154,1.611,90,-300,85876.196,-30274.929,-44709.732,857.68906,309.84731,290.22134,6.16E-05,0.23337683,558.36166,1190.5777
1109,25.238173,25.611,65,300,64556.877,-32365.91,-45560.977,838.40406,178.53179,290.21036,0.000106234,0.22969924,655.93757,1021.3453
1135,25.413964,1.61,90,0,87277.777,-32055.575,-45055.879,858.44054,322.44876,290.19144,5.90E-05,0.23230974,539.18442,1194.0479
1118,25.295782,16.612,65,810,66934.937,-35647.377,-46205.948,843.94227,192.86281,290.25246,9.80E-05,0.22723513,651.73036,1047.4515
1134,25.403454,25.631,90,-300,86100.768,-30604.218,-44773.994,838.86757,161.49994,290.19787,0.000116827,0.22620335,674.77466,1006.8516
1114,25.270983,25.611,65,600,66429.467,-34554.336,-45984.872,838.07311,158.8497,290.22869,0.00011964,0.23126454,677.32193,1001.1629
1137,25.422759,13.599,90,0,87276.667,-32059.974,-45056.084,848.81597,244.72538,290.19655,7.75E-05,0.22889127,601.8795,1099.2417
1131,25.384991,3.613,90,-300,85899.015,-30287.633,-44709.321,859.90909,298.59442,290.2357,6.38E-05,0.23307903,573.7883,1183.1713
1138,25.429927,21.608,90,0,87278.189,-32068.896,-45055.262,840.97965,205.89544,290.19212,9.22E-05,0.23004251,633.75465,1052.5989
1141,25.455049,3.614,90,300,88478.47,-33860.191,-45404.616,861.25286,317.442,290.20546,6.02E-05,0.233881,556.30603,1205.1283
1129,25.370648,25.614,90,-700,83691.287,-27503.455,-44169.892,835.60712,147.19689,290.18392,0.000128479,0.22747176,682.04602,982.59035
1128,25.362644,16.614,90,-700,83865.945,-27711.332,-44205.086,844.39123,213.38811,290.14865,8.88E-05,0.23008672,632.85331,1072.2679
1126,25.352187,3.612,90,-700,83845.017,-27697.558,-44204.963,853.97565,242.89462,290.21663,7.81E-05,0.22910944,615.32846,1113.0756
1144,25.473512,25.61,90,300,88781.49,-34072.797,-45448.239,838.85315,162.25188,290.18152,0.000116658,0.22820142,674.43358,1007.0513
1147,25.492247,9.621,90,700,90141.135,-36197.577,-45868.188,854.68934,241.86826,290.18887,7.87E-05,0.23257785,620.14075,1114.738
1142,25.459444,9.616,90,300,88679.565,-34051.993,-45446.554,853.39605,234.97194,290.18889,8.09E-05,0.23070528,613.43693,1096.6641
1146,25.487853,3.615,90,700,90602.532,-36325.197,-45885.826,859.50607,279.03116,290.19439,6.83E-05,0.23233587,588.85845,1159.5557
1140,25.451212,1.609,90,300,88522.586,-34046.977,-45445.978,859.82963,330.05469,290.19361,5.78E-05,0.23263263,541.22856,1218.832
1145,25.484015,1.615,90,700,90406.494,-36110.207,-45846.808,855.45075,266.27922,290.17611,7.14E-05,0.23074321,585.19214,1130.4038
1150,25.51682,1.611,90,1070,92308.946,-38632.364,-46337.721,858.05056,288.13613,290.20087,6.62E-05,0.23306832,576.06546,1161.3992
1136,25.417803,5.633,90,0,87280.285,-32057.137,-45054.029,857.05587,293.75188,290.18273,6.45E-05,0.22914941,561.67434,1163.6085
1151,25.520658,3.615,90,1070,92157.929,-38435.259,-46296.976,857.51938,294.20196,290.18798,6.48E-05,0.2328946,562.86901,1170.131
1132,25.389385,9.619,90,-300,85983.631,-30213.832,-44696.287,851.97482,258.07382,290.34763,7.55E-05,0.23949176,661.23824,1045.6203
1159,25.573177,25.611,120,-1380,106216.43,-25046.06,-43149.665,837.66499,170.17631,290.21202,0.00011148,0.22946196,660.70458,1007.1338
1156,25.554715,3.615,120,-1380,106591.57,-25987.139,-43339.328,856.20851,266.34695,290.19424,7.14E-05,0.22993477,585.80717,1130.7383
1163,25.597976,16.613,120,-1000,107374.18,-27806.719,-43713.721,848.60298,231.14192,290.20366,8.23E-05,0.23110648,618.39372,1090.5457
1157,25.559109,9.62,120,-1380,106654.18,-26176.555,-43367.368,852.27438,264.9027,290.24566,7.24E-05,0.23346354,582.49439,1126.0107
1164,25.605982,25.612,120,-1000,107374.18,-27460.038,-43646.909,844.43261,182.66361,290.26959,0.000105486,0.23334725,655.80927,1034.2109
1155,25.550875,1.619,120,-1380,106989.73,-27375.219,-43602.464,860.26273,330.23879,290.17922,5.80E-05,0.23567854,532.82926,1209.292
1149,25.506314,25.616,90,700,89955.581,-36046.315,-45838.338,837.42854,156.01795,290.19049,0.00012113,0.22702534,675.46424,994.70747
1148,25.498309,16.617,90,700,90480.502,-36194.863,-45862.596,847.93613,227.56497,290.17393,8.34E-05,0.2297328,613.72288,1077.3983
1139,25.439319,30.608,90,0,87268.938,-32060.673,-45052.137,836.75631,166.72262,290.19474,0.000113076,0.22558126,665.84812,1006.1519
1152,25.525052,9.619,90,1070,92279.918,-38588.659,-46331.225,852.14788,258.82682,290.20437,7.35E-05,0.23063443,595.12369,1123.4016
1161,25.58752,3.613,120,-1000,107374.18,-27979.443,-43720.711,860.50372,308.15534,290.19987,6.19E-05,0.23383259,554.21815,1187.2768
1165,25.616487,1.609,120,-500,107374.18,-30805.311,-44274.159,866.3286,324.39803,290.20548,5.88E-05,0.2332016,539.91315,1202.7535
1143,25.465506,16.616,90,300,88491.709,-33979.26,-45433.109,847.89709,232.97276,290.17094,8.14E-05,0.22980128,617.86633,1095.7094
1153,25.531114,16.615,90,1070,91850.057,-38114.645,-46239.826,844.75397,202.25752,290.19733,9.39E-05,0.23077071,642.16441,1057.0275
1166,25.620325,3.611,120,-500,107374.18,-30740.309,-44265.731,868.95179,324.06983,290.2001,5.89E-05,0.23399596,556.99093,1221.5848
1173,25.665247,21.61,120,0,107374.18,-33983.824,-44894.955,855.61795,205.95013,290.17747,9.22E-05,0.23005017,648.95201,1067.1086
1158,25.565172,16.615,120,-1380,106651.84,-25369.346,-43212.817,844.18071,217.25234,290.19767,8.75E-05,0.23112038,629.09797,1074.1748
1162,25.591914,9.62,120,-1000,107374.18,-28398.198,-43803.475,855.79259,271.07473,290.195,7.04E-05,0.23291799,589.65649,1140.3233
1170,25.649292,1.61,120,0,107374.18,-33973.997,-44889.898,876.25397,341.1438,290.18104,5.62E-05,0.23646755,542.52247,1247.8311
1171,25.653129,5.617,120,0,107374.18,-33976.629,-44889.116,872.47572,300.25358,290.18613,6.35E-05,0.23340215,585.10429,1199.522
1172,25.658079,13.6,120,0,107374.18,-33974.738,-44896.846,864.47151,248.71839,290.17877,7.67E-05,0.2333119,623.02122,1130.9081
1154,25.539119,25.616,90,1070,91954.778,-38403.889,-46297.141,833.63871,141.22829,290.21004,0.000134218,0.22907187,687.47121,974.10455
1160,25.583683,1.608,120,-1000,107374.18,-27675.809,-43666.603,861.21155,327.78852,290.32452,5.84E-05,0.23489679,542.63138,1215.5908
1175,25.686539,1.63,120,500,107374.18,-35903.152,-45264.537,864.55966,277.31718,290.17758,6.86E-05,0.23127346,587.99286,1157.1587
1176,25.690382,3.612,120,500,107374.18,-37232.563,-45524.261,866.50586,264.29214,290.18602,7.22E-05,0.2338382,606.58441,1149.3247
1180,25.719349,1.61,120,1000,107374.18,-40526.243,-46161.79,872.29245,333.16291,290.18982,5.72E-05,0.23208918,552.33382,1233.0298
1167,25.624718,9.618,120,-500,107374.18,-30871.589,-44285.26,865.81791,281.97359,290.1996,6.76E-05,0.23310947,583.23485,1157.9773
1181,25.723186,3.613,120,1000,107374.18,-40226.597,-46094.033,871.90468,322.60874,290.20532,5.93E-05,0.23456743,547.81572,1201.8509
1168,25.63078,16.615,120,-500,107374.18,-30680.281,-44244.351,857.97882,224.40139,290.09898,8.48E-05,0.23084177,633.04356,1088.7443
1178,25.700838,16.612,120,500,107374.18,-37280.709,-45533.224,858.73776,221.60013,290.19538,8.59E-05,0.23234895,634.90932,1089.8584
1185,25.752161,1.626,120,1380,107374.18,-39952.608,-46055.919,860.20948,263.02611,290.2089,7.28E-05,0.23538841,611.27608,1145.2593
1169,25.638786,25.61,120,-500,107374.18,-30686.777,-44250.929,852.1345,191.9376,290.09718,9.98E-05,0.23369603,655.59318,1047.9927
1190,25.78622,1.622,40,-550,36210.198,-25995.113,-44773.254,868.79445,320.29945,290.19063,5.94E-05,0.23047674,555.51925,1205.3595
1182,25.72758,9.619,120,1000,107374.18,-40636.308,-46182.677,859.9193,253.67002,290.18991,7.51E-05,0.2329463,601.96054,1120.7465
1183,25.733643,16.616,120,1000,107374.18,-39898.911,-46041.693,853.78728,212.35936,290.20052,8.95E-05,0.23094324,638.59737,1075.4834
1184,25.741649,25.632,120,1000,107374.18,-38020.573,-45674.66,843.9233,168.71435,290.19795,0.000112512,0.23021415,676.05742,1018.3567
1179,25.708844,25.612,120,500,107374.18,-37269.731,-45527.057,846.91647,174.05081,290.21459,0.000108702,0.22734617,671.61722,1027.706
1174,25.674641,30.626,120,0,107374.18,-33989.004,-44890.432,849.46731,166.83661,290.18141,0.000113169,0.2269833,674.07226,1013.6449
1177,25.694776,9.618,120,500,107374.18,-37217.022,-45522.041,864.47738,276.52706,290.18437,6.90E-05,0.23254566,584.54938,1145.986
1194,25.807685,20.617,40,-550,36074.725,-25244.355,-44621.417,847.91206,184.31175,290.19036,0.000102754,0.22816104,656.51596,1032.282
1198,25.831097,16.612,40,-400,36574.518,-26162.903,-44806.599,848.74817,222.60629,290.18743,8.52E-05,0.22965263,622.65668,1077.1918
1195,25.816803,1.61,40,-400,36810.518,-26247.641,-44817.823,866.25259,315.39246,290.17999,6.02E-05,0.23074861,551.3238,1199.1004
1191,25.790061,3.611,40,-550,35996.812,-25214.67,-44615.743,870.85681,306.52663,290.19238,6.21E-05,0.23271522,564.22464,1185.9976
1188,25.766459,16.615,120,1380,107374.18,-42619.285,-46573.351,854.17451,202.41993,290.20612,9.42E-05,0.23229884,650.42351,1063.3846
1187,25.760397,9.618,120,1380,107374.18,-43331.232,-46711.128,857.11746,270.50403,290.18367,7.05E-05,0.23301152,585.52992,1136.9549
1203,25.863907,16.613,40,-200,37631.336,-27486.597,-45062.375,847.74086,235.25437,290.207,8.04E-05,0.2279263,604.46648,1084.0891
1189,25.774465,25.611,120,1380,107374.18,-42815.938,-46598.226,841.35708,123.89558,290.18845,0.000152846,0.22847124,714.10148,967.25206
1205,25.882418,1.61,40,0,38653.331,-28781.47,-45311.285,863.98517,344.83618,290.18685,5.53E-05,0.23351132,522.05502,1226.2278
1204,25.871913,25.614,40,-200,37611.478,-27517.022,-45066.486,839.58525,188.10055,290.20175,0.000100048,0.22512553,653.91292,1041.5921
1200,25.849608,1.629,40,-200,38046.474,-28037.537,-45168.328,865.39695,337.72956,290.18391,5.65E-05,0.23355092,527.09799,1215.7707
1199,25.839103,25.612,40,-400,36853.894,-26288.961,-44825.47,839.30646,174.41473,290.20475,0.000108407,0.2275985,660.20498,1016.5728
1196,25.82064,3.613,40,-400,36880.577,-26360.912,-44837.64,864.79556,300.25081,290.21052,6.34E-05,0.23238809,563.53775,1178.9572
1207,25.891205,13.602,40,0,38653.865,-28784.102,-45315.191,851.01166,256.16974,290.18784,7.38E-05,0.22810512,598.47431,1124.7378
1192,25.794454,8.607,40,-550,36079.823,-25360.135,-44644.03,862.30694,267.41589,290.17331,7.12E-05,0.23225152,599.88593,1144.7504
1209,25.907773,30.626,40,0,38677.959,-28786.157,-45312.601,833.25286,173.58533,290.18558,0.000108668,0.22592207,657.42897,1012.8033
1193,25.800235,14.613,40,-550,36288.892,-25676.432,-44704.839,855.87129,221.45683,290.19207,8.58E-05,0.22990661,635.03089,1085.2923
1210,25.91967,1.611,40,200,39646.34,-30034.324,-45551.972,857.85853,341.24542,290.18764,5.58E-05,0.23187297,524.77046,1222.1285
1186,25.756003,3.61,120,1380,107374.18,-43021.102,-46651.511,863.65161,251.42112,290.19376,7.55E-05,0.23102498,614.75611,1129.658
1197,25.825034,9.617,40,-400,36773.226,-26250.519,-44817.535,859.93606,267.81754,290.20499,7.09E-05,0.23034119,592.10211,1138.6353
1213,25.933963,16.619,40,200,39596.303,-29994.689,-45548.395,844.08125,236.20863,290.17218,8.01E-05,0.22785657,614.01943,1098.1018
1215,25.952482,1.611,40,400,40558.599,-31152.486,-45774.076,858.10008,345.03756,290.19414,5.54E-05,0.23506972,528.3836,1234.4952
1212,25.927903,9.618,40,200,39652.26,-30045.137,-45560.072,851.56159,285.9877,290.18269,6.63E-05,0.22974938,562.51772,1146.8661
1221,25.989124,3.612,40,550,41567.766,-32222.831,-45978.294,858.02642,325.33962,290.20193,5.85E-05,0.23141075,528.01621,1192.3878
1202,25.857845,9.619,40,-200,37738.77,-27527.918,-45069.611,860.53069,280.30368,290.19787,6.78E-05,0.23037918,588.97744,1162.4973
1220,25.985286,1.609,40,550,41173.473,-32327.016,-46007.486,852.10967,312.47801,290.20212,6.07E-05,0.23224315,540.06488,1180.9957
1214,25.941971,25.632,40,200,39375.31,-29570.465,-45466.248,834.19451,190.70716,290.19263,9.97E-05,0.23130993,642.45486,1033.9492
1208,25.898375,21.626,40,0,38667.886,-28784.472,-45315.109,839.89074,214.50615,290.20298,8.84E-05,0.22932603,620.52912,1058.0567
1222,25.993518,8.607,40,550,41306.562,-32139.614,-45965.795,850.0389,268.87348,290.19063,7.06E-05,0.22985351,577.62519,1125.4152
1219,25.974782,25.611,40,400,40533.518,-31396.379,-45823.414,837.07553,182.67798,290.20197,0.000103467,0.22703877,655.21718,1028.1869
1232,26.058155,9.618,65,-600,60186.463,-26662.244,-44447.5,846.87178,258.44243,290.19943,7.35E-05,0.22971441,588.16617,1113.0662
1227,26.025351,9.618,65,-810,59147.033,-25153.615,-44150.198,845.7619,224.18988,290.19708,8.48E-05,0.23076784,618.56842,1075.169
1201,25.853451,3.611,40,-200,37760.191,-27546.255,-45070.886,861.8068,315.8573,290.18723,6.03E-05,0.23277764,548.35711,1195.0469
1225,26.017116,1.619,65,-810,59753.357,-25894.588,-44292.25,851.97869,278.91094,290.19124,6.81E-05,0.23002265,578.03603,1143.5094
1206,25.886256,5.614,40,0,38651.481,-28783.649,-45313.588,864.25121,309.00264,290.18457,6.15E-05,0.23079722,552.58409,1184.5068
1218,25.966776,16.616,40,400,40671.418,-31366.448,-45815.108,841.68941,226.1669,290.19118,8.36E-05,0.22715891,607.56064,1066.8737
1216,25.956319,3.612,40,400,40647.777,-31251.326,-45791.961,859.86805,330.76832,290.18821,5.75E-05,0.23101521,532.38648,1203.2802
1229,26.039419,25.611,65,-810,59177.211,-25362.561,-44194.849,832.7619,175.85192,290.18699,0.000107227,0.22647896,658.55628,1021.7468
1217,25.960714,9.618,40,400,40461.279,-31271.143,-45802.075,851.70624,252.71466,290.18524,7.57E-05,0.23515102,604.64223,1115.4689
1230,26.049923,1.609,65,-600,59913.788,-26601.229,-44440.141,850.98138,272.49725,290.18439,6.97E-05,0.23030583,588.8958,1145.8113
1228,26.031413,16.613,65,-810,58842.411,-25140.582,-44156.529,838.86529,211.10739,290.19502,8.97E-05,0.22821293,622.49604,1052.6757
1234,26.072223,25.612,65,-600,60195.673,-26692.134,-44453.585,833.99779,169.52351,290.18313,0.000111492,0.22715935,663.12946,1008.214
1211,25.923509,3.614,40,200,39628.29,-30001.638,-45549.259,859.17182,329.41187,290.18871,5.78E-05,0.23208198,534.25993,1212.1037
1239,26.105028,25.632,65,-300,61904.417,-29233.858,-44951.734,838.6752,178.17283,290.17951,0.000106098,0.22699564,660.25074,1021.4967
1236,26.086566,3.613,65,-300,61415.682,-28510.194,-44813.67,852.98841,267.93217,290.17285,7.08E-05,0.23000979,593.12326,1140.402
1241,26.119376,5.615,65,0,63009.304,-30421.298,-45182.513,855.25852,317.44294,290.17386,6.03E-05,0.23624673,554.74389,1204.7107
1223,25.999299,14.61,40,550,41151.107,-32368.46,-46018.217,838.24872,214.99237,290.19358,8.81E-05,0.22948909,624.25898,1065.9531
1233,26.064217,16.616,65,-600,60516.947,-26768.731,-44461.808,836.10008,225.31017,290.19237,8.41E-05,0.2296533,609.27551,1070.8154
1240,26.115539,1.608,65,0,63007.577,-30417.063,-45181.444,857.14561,317.38437,290.17272,5.98E-05,0.22925803,534.94768,1179.6281
1244,26.140887,30.607,65,0,63021.227,-30424.422,-45181.814,831.09077,171.69357,290.17633,0.000110348,0.22894292,659.9941,1012.4907
1245,26.15278,1.609,65,300,64546.105,-32342.393,-45553.987,854.29528,333.81888,290.18947,5.72E-05,0.23428966,524.55465,1203.8696
1242,26.124327,13.599,65,0,63012.387,-30424.299,-45180.457,848.25741,259.38383,290.18369,7.36E-05,0.23343056,595.82783,1124.7883
1224,26.006748,20.619,40,550,41505.477,-32419.689,-46019.614,834.7619,191.47881,290.18304,9.91E-05,0.22941493,636.13345,1026.4423
1238,26.097021,16.617,65,-300,61637.292,-28591.314,-44825.265,845.46199,240.27963,290.17071,7.91E-05,0.23082269,600.21093,1092.1527
1226,26.020957,3.612,65,-810,58733.991,-25089.065,-44145.757,857.45806,317.53041,290.18616,5.99E-05,0.23195587,543.64215,1198.0548
1231,26.053761,3.613,65,-600,60401.989,-26586.305,-44428.258,849.54752,256.1157,290.19433,7.42E-05,0.23084323,596.05399,1121.8753
1252,26.193828,9.619,65,600,65806.449,-34220.071,-45924.721,846.33687,262.2957,290.18037,7.22E-05,0.22907631,584.44765,1124.1483
1237,26.09096,9.616,65,-300,61671.006,-28439.23,-44792.291,849.81846,259.62393,290.17408,7.30E-05,0.22930704,599.51579,1129.8377
1247,26.161011,9.619,65,300,64692.763,-32357.975,-45555.714,847.81735,244.79333,290.17623,7.74E-05,0.22834121,601.04583,1104.1663
1248,26.167074,16.634,65,300,63850.848,-31617.865,-45416.211,838.41737,231.64391,290.19447,8.17E-05,0.22756323,608.29613,1084.1483
1249,26.175085,25.613,65,300,64229.889,-32264.85,-45544.818,832.08208,186.61453,290.18162,0.000101325,0.22811446,640.2605,1024.0223
1235,26.082728,1.609,65,-300,61613.24,-28487.375,-44802.734,852.36674,314.2525,290.18801,6.05E-05,0.23103264,536.23269,1174.5451
1250,26.185591,1.629,65,600,65211.061,-32843.625,-45650.319,853.11864,327.48737,290.19029,5.82E-05,0.23301733,537.90186,1210.2396
1258,26.232695,16.613,65,810,67111.568,-35759.991,-46221.859,835.53028,195.74169,290.1843,9.70E-05,0.23087873,647.09657,1051.3883
1260,26.252455,1.622,90,-1070,83366.272,-26906.426,-44041.983,854.43813,304.11442,290.19654,6.25E-05,0.23134421,563.63004,1183.8851
1256,26.222239,3.61,65,810,66798.311,-35804.354,-46240.32,855.81342,303.1118,290.18744,6.29E-05,0.23281144,563.57102,1185.3482
1262,26.260689,9.619,90,-1070,82009.713,-25205.503,-43714.132,848.04752,247.42142,290.19268,7.71E-05,0.23198072,598.87626,1098.9823
1259,26.2407,25.611,65,810,66681.174,-35565.435,-46190.735,828.28025,146.00903,290.18237,0.000129385,0.22705784,673.79481,970.15469
1253,26.19989,16.615,65,600,66367.342,-34317.39,-45930.559,841.38102,205.7605,290.18013,9.19E-05,0.22758247,635.57081,1055.4797
1246,26.156617,3.613,65,300,64517.242,-32306.499,-45546.011,854.08774,319.41548,290.19069,5.97E-05,0.23275439,548.19134,1210.5157
1243,26.131495,21.608,65,0,63015.635,-30424.957,-45183.746,838.64243,212.91893,290.17525,8.90E-05,0.22898533,619.4833,1053.7288
1264,26.274758,25.631,90,-1070,83325.279,-27741.14,-44218.531,829.15078,168.44825,290.19485,0.000112065,0.22605002,652.92837,996.05142
1251,26.189434,3.612,65,600,66107.289,-34361.63,-45950.418,857.15512,315.73505,290.18061,6.04E-05,0.23358939,538.26695,1183.5512
1254,26.207896,25.611,65,600,65950.722,-34546.811,-45988.49,829.9144,173.85697,290.17832,0.000109311,0.2288241,657.30586,1012.7345
1267,26.2935,9.618,90,-700,83858.627,-27705.823,-44205.086,845.50055,240.22962,290.17135,7.90E-05,0.23035154,613.15016,1104.4256
1263,26.266752,16.612,90,-1070,82043.263,-25216.85,-43718.778,840.24314,214.74017,290.18813,8.80E-05,0.22749745,620.22516,1061.4718
1268,26.299563,16.633,90,-700,85235.62,-29431.867,-44538.57,842.86929,213.98497,290.18716,8.89E-05,0.22858696,630.35572,1065.5231
1255,26.2184,1.611,65,810,67035.834,-35559.144,-46183.129,851.74603,320.22855,290.17939,5.97E-05,0.23546028,532.79575,1185.0224
1270,26.318079,1.61,90,-300,85742.695,-30147.76,-44680.581,856.70141,340.15125,290.18035,5.62E-05,0.23425881,521.87043,1220.7861
1269,26.307574,25.614,90,-700,84590.027,-28004.522,-44251.012,833.88274,181.59524,290.18373,0.000104479,0.22943514,652.46177,1024.6998
1257,26.226632,9.62,65,810,67430.868,-35594.996,-46182.183,842.83363,226.67018,290.19423,8.37E-05,0.22954752,616.50966,1081.2176
1279,26.376251,30.605,90,0,87195.423,-32054.095,-45052.507,828.20775,164.35533,290.17276,0.000115077,0.22727658,657.19311,993.13012
1277,26.359683,13.603,90,0,87202.824,-32062.893,-45054.234,843.98903,251.6062,290.18412,7.55E-05,0.23068808,597.55508,1114.1924
1278,26.366853,21.624,90,0,87204.181,-32056.191,-45053.535,830.03814,182.56916,290.19094,0.000103764,0.22890633,642.28272,1013.2526
1283,26.402437,16.614,90,300,88355.247,-33922.892,-45422.83,833.67623,199.98117,290.1722,9.51E-05,0.23144207,635.59584,1044.485
1261,26.256296,3.613,90,-1070,81573.891,-25479.41,-43778.929,852.44344,309.71818,290.20139,6.15E-05,0.23265378,543.9773,1180.7096
1275,26.35089,1.629,90,0,87202.002,-32053.971,-45055.591,853.13243,342.21908,290.1887,5.55E-05,0.2311094,507.69639,1205.2127
1282,26.396374,9.619,90,300,88391.839,-33879.68,-45412.798,841.77176,267.03907,290.16727,7.12E-05,0.23156956,569.97912,1112.829
1265,26.285269,1.608,90,-700,83750.617,-27523.971,-44168.782,851.72307,297.16657,290.1851,6.42E-05,0.23267906,562.64083,1164.1975
1284,26.410442,25.612,90,300,88632.735,-33976.136,-45430.066,830.17582,182.0984,290.18381,0.000103599,0.22570616,642.9463,1012.8315
1286,26.424785,3.613,90,700,90581.933,-36568.434,-45933.766,853.10712,317.48537,290.16706,6.00E-05,0.2317025,549.04449,1201.1777
1266,26.289106,3.613,90,-700,83643.717,-27828.715,-44233.99,856.29549,318.13877,290.18671,6.01E-05,0.23544778,541.36982,1193.5696
1281,26.391981,3.611,90,300,88557.822,-34069.055,-45451.652,850.22658,309.6913,290.17338,6.15E-05,0.23215271,-103914.75,105624.36
1290,26.453752,1.61,90,1070,91851.989,-38866.062,-46391.335,851.56001,345.672,290.16302,5.55E-05,0.23756681,507.54905,1210.6833
1271,26.321917,3.612,90,-300,85775.998,-30183.242,-44689.092,857.02842,327.17393,290.18564,5.82E-05,0.23237544,528.60302,1197.4475
1272,26.326311,9.639,90,-300,86187.028,-30905.426,-44829.541,850.77473,281.69359,290.18561,6.73E-05,0.22880553,568.46457,1143.5354
1273,26.332379,16.614,90,-300,85643.566,-30172.182,-44684.528,838.06139,224.95562,290.18983,8.48E-05,0.2332229,618.53776,1077.9673
1276,26.354733,5.615,90,0,87202.166,-32055.986,-45053.782,853.90061,305.96587,290.18358,6.22E-05,0.23218036,551.45825,1174.8145
1285,26.420947,1.611,90,700,90240.388,-36493.522,-45925.708,849.89571,333.42604,290.18143,5.73E-05,0.2348683,518.55319,1198.467
1295,26.487806,1.619,120,-1380,107338.96,-27324.318,-43597.489,846.38157,333.09289,290.16768,5.74E-05,0.23555265,513.4985,1197.7742
1294,26.476051,25.612,90,1070,92458.647,-39398.008,-46490.381,821.62526,172.38048,290.15769,0.000110295,0.23127766,650.01665,1004.2258
1293,26.468046,16.615,90,1070,92339.208,-39040.513,-46418.019,832.93213,202.25432,290.16061,9.43E-05,0.23286178,628.01475,1039.0257
1274,26.340385,25.612,90,-300,85849.718,-30112.936,-44673.304,831.82632,191.41055,290.1852,9.87E-05,0.2272207,633.2673,1025.2175
1297,26.496041,9.618,120,-1380,107133.51,-25578.827,-43236.664,846.95096,266.30521,290.16789,7.18E-05,0.23431292,575.44206,1115.5377
1287,26.429179,9.618,90,700,90269.209,-36606.136,-45946.389,847.22541,269.46262,290.16994,7.04E-05,0.22998566,576.52177,1129.6903
1291,26.457589,3.614,90,1070,92785.35,-38744.608,-46348.288,850.87681,313.05594,290.16339,6.11E-05,0.23326134,552.4259,1190.2004
1302,26.528845,9.617,120,-1000,107188.77,-27822.384,-43697.892,841.12236,225.3613,290.15893,8.47E-05,0.23289897,614.39482,1073.7668
1305,26.553423,1.61,120,-500,107374.18,-30830.063,-44282.177,851.92875,348.72767,290.14802,5.49E-05,0.23373841,519.88043,1237.8064
1298,26.502103,16.613,120,-1380,105825.87,-25528.708,-43247.477,834.08877,210.11491,290.15937,9.01E-05,0.22825091,618.17508,1048.5623
1280,26.388143,1.611,90,300,88444.755,-33949.123,-45427.065,852.02262,328.20587,290.16485,5.82E-05,0.23418333,537.52008,1208.1769
1303,26.534908,16.634,120,-1000,107374.18,-30177.281,-44153.24,838.72065,214.05243,290.15883,8.86E-05,0.22984958,628.86239,1065.8144
1308,26.567719,16.634,120,-500,107374.18,-32104.173,-44526.523,838.59877,220.25583,290.1655,8.62E-05,0.23023959,617.98225,1064.3309
1306,26.557261,3.613,120,-500,107374.18,-30833.064,-44280.327,853.54601,331.63209,290.15688,5.76E-05,0.23462978,522.05991,1198.0512
1289,26.443247,25.611,90,700,90887.256,-36602.518,-45934.301,830.62326,179.14583,290.17003,0.00010571,0.2285849,649.33931,1015.8627
1300,26.520613,1.61,120,-1000,107190.7,-27645.014,-43662.615,850.18934,347.82259,290.14888,5.49E-05,0.23460978,505.55591,1222.8885
1296,26.491646,3.612,120,-1380,105801.69,-25516.497,-43248.053,848.476,301.75672,290.16356,6.32E-05,0.23374406,551.44824,1165.5013
1309,26.575731,25.63,120,-500,107374.18,-31928.406,-44490.753,828.8168,179.71201,290.15733,0.000105735,0.23111119,834.73443,834.78072
1301,26.524451,3.612,120,-1000,107256.32,-27713.43,-43667.59,848.60988,327.63706,290.14814,5.82E-05,0.23468774,521.68503,1193.1938
1311,26.590078,5.614,120,0,107374.18,-33964.171,-44885.95,843.57974,284.2339,290.15678,6.73E-05,0.23494826,563.06282,1143.4927
1288,26.435241,16.613,90,700,90255.518,-36538.378,-45935.617,836.56022,218.64962,290.1619,8.65E-05,0.22814469,621.93754,1071.6887
1292,26.461984,9.617,90,1070,92424.522,-39038.786,-46416.621,841.45386,273.47177,290.15193,6.95E-05,0.2314549,565.95155,1125.4424
1299,26.510109,25.611,120,-1380,107112.17,-25408.118,-43202.21,831.6394,179.86478,290.17461,0.000105646,0.23048723,642.12068,1008.647
1318,26.637775,16.615,120,500,107374.18,-37149.593,-45508.966,836.49717,230.61459,290.13351,8.25E-05,0.23217104,611.37099,1084.1139
1312,26.595028,13.6,120,0,107374.18,-33969.721,-44887.883,833.70603,236.61974,290.15042,8.06E-05,0.23342198,601.36253,1085.991
1317,26.631713,9.619,120,500,107374.18,-37213.609,-45518.998,843.28707,252.35013,290.1404,7.55E-05,0.23251106,592.33967,1112.6906
1320,26.656286,1.61,120,1000,107374.18,-40058.642,-46084.165,850.06553,298.9063,290.1474,6.37E-05,0.23176374,556.66188,1168.1765
1304,26.542919,25.61,120,-1000,107374.18,-27440.468,-43605.465,826.96172,186.73312,290.15193,0.000101618,0.23021918,637.78974,1021.0385
1319,26.645781,25.611,120,500,107374.18,-37267.305,-45525.905,830.23976,156.96697,290.14429,0.000120832,0.22973366,669.14403,989.70445
1322,26.664518,9.621,120,1000,107374.18,-40046.76,-46070.309,850.7699,242.43455,290.14005,7.85E-05,0.2313521,602.36781,1097.4403
1326,26.692928,3.613,120,1380,107374.18,-42845.541,-46600.57,859.84708,281.62062,290.13643,6.76E-05,0.23259128,582.67656,1157.4649
1314,26.61159,30.606,120,0,107374.18,-33977.657,-44887.472,825.3766,160.04467,290.14566,0.000118127,0.22715991,665.25736,991.81335
1307,26.561655,9.618,120,-500,107374.18,-30796.677,-44274.529,848.89019,288.03127,290.1544,6.62E-05,0.23205383,568.31008,1159.0839
1313,26.602196,21.609,120,0,107374.18,-33972.846,-44885.498,825.66699,196.72805,290.15501,9.63E-05,0.22814408,625.9334,1028.4706
1310,26.586241,1.609,120,0,107374.18,-33960.347,-44885.375,849.66464,342.29215,290.15475,5.55E-05,0.23042979,502.47773,1202.5526
1330,26.723145,1.621,65,-810,59249.492,-26521.014,-44430.972,863.01069,342.66391,290.12872,5.58E-05,0.23528967,532.44686,1233.5733
1327,26.697322,9.618,120,1380,107374.18,-42748.468,-46589.797,855.4531,266.32842,290.13777,7.16E-05,0.23309017,595.70288,1139.8527
1325,26.689091,1.61,120,1380,107374.18,-43003.916,-46640.246,860.55063,328.89104,290.13775,5.82E-05,0.23535664,543.31036,1218.9624
1335,26.755959,1.609,65,-600,59913.87,-26563.075,-44430.355,865.36681,347.24446,290.14096,5.50E-05,0.2339354,529.99831,1237.83
1329,26.71139,25.612,120,1380,107374.18,-42686.919,-46572.694,836.72086,176.59144,290.1258,0.000107353,0.22966963,-28486.72,30157.518
1331,26.726986,3.612,65,-810,58554.729,-25158.426,-44158.955,862.769,297.69977,290.1171,6.41E-05,0.2332845,562.16469,1169.2899
1315,26.623482,1.608,120,500,107374.18,-37306.2,-45530.181,847.98752,295.12053,290.15291,6.45E-05,0.23174186,551.59112,1158.5705
1316,26.627319,3.615,120,500,107374.18,-36894.063,-45459.546,850.43275,303.87879,290.14224,6.28E-05,0.23329775,547.24382,1167.2107
1336,26.759796,3.613,65,-600,59709.94,-26506.336,-44420.241,864.22872,307.14552,290.14098,6.19E-05,0.23135819,562.57474,1190.4152
1333,26.737447,16.617,65,-810,58342.164,-25323.378,-44201.879,848.63554,210.29427,290.14042,9.02E-05,0.22838392,626.33739,1052.5313
1323,26.670581,16.613,120,1000,107374.18,-40651.52,-46186.583,848.80039,220.92429,290.13584,8.62E-05,0.23078919,634.63807,1085.1599
1328,26.703384,16.613,120,1380,107374.18,-42705.791,-46566.609,845.62291,178.16305,290.13615,0.000106606,0.23040629,661.82293,1023.7225
1342,26.796995,9.616,65,-300,61278.069,-28481.29,-44806.187,857.45027,292.92627,290.14153,6.47E-05,0.22946233,567.09456,1164.6529
1337,26.764191,9.616,65,-600,59971.473,-26528.004,-44421.68,861.06987,286.67494,290.14041,6.64E-05,0.23238666,579.67468,1167.0122
1344,26.811062,25.611,65,-300,61564.518,-28502.917,-44803.145,838.2161,173.74594,290.1531,0.000108642,0.22676883,665.00415,1022.2787
1324,26.678586,25.612,120,1000,107374.18,-40377.201,-46125.198,839.85536,153.23587,290.14068,0.000123652,0.22888352,685.00964,1000.253
1341,26.792601,3.612,65,-300,61284.853,-28489.924,-44809.107,867.39654,342.11188,290.15094,5.62E-05,0.23979535,544.86356,1252.2678
1321,26.660124,3.61,120,1000,107374.18,-40649.999,-46181.032,856.22782,282.80974,290.14326,6.74E-05,0.23307919,582.37036,1161.1448
1343,26.803057,16.612,65,-300,61269.641,-28432.405,-44796.279,843.85226,232.37561,290.14617,8.16E-05,0.2290431,605.30646,1081.8754
1346,26.825405,5.615,65,0,62792.216,-30417.762,-45182.307,864.23914,328.03197,290.14193,5.83E-05,0.23531241,538.17488,1209.2696
1347,26.830355,13.602,65,0,62801.343,-30415.583,-45179.882,850.40902,257.47935,290.14474,7.39E-05,0.23097914,602.88024,1128.746
1332,26.73138,9.637,65,-810,59708.583,-27259.767,-44576.684,857.12112,254.97366,290.1227,7.51E-05,0.23559677,613.29363,1132.0599
1348,26.837524,21.607,65,0,62809.155,-30411.718,-45181.978,841.50855,213.40137,290.15019,8.90E-05,0.22972309,623.82393,1057.0145
1334,26.745454,25.61,65,-810,58864.86,-25407.993,-44206.608,841.49496,166.28968,290.12818,0.000113752,0.22804509,674.93405,1015.6821
1354,26.881108,25.61,65,300,64305.746,-32369.117,-45562.909,830.76852,182.55072,290.14668,0.000104021,0.23097165,646.97121,1023.15
1353,26.873103,16.614,65,300,64278.939,-32307.28,-45550.369,842.6505,227.85998,290.14209,8.35E-05,0.23145502,619.28279,1082.8081
1339,26.778258,25.613,65,-600,59873.372,-26647.648,-44450.419,838.45537,187.46303,290.13876,0.000101023,0.22864711,653.23544,1036.8656
1338,26.770252,16.614,65,-600,59847.346,-26681.157,-44455.148,848.36702,219.40377,290.1407,8.63E-05,0.22902407,630.38933,1078.9339
1362,26.932649,9.619,65,810,66978.026,-35355.789,-46138.889,843.80094,247.58137,290.14948,7.68E-05,0.23057593,597.92095,1101.7962
1345,26.821568,1.609,65,0,62787.323,-30416.857,-45183.047,858.92792,335.38816,290.1531,5.70E-05,0.23474429,528.74057,1217.5221
1361,26.928255,3.612,65,810,66371.001,-35666.701,-46213.76,849.57325,253.34209,290.14842,7.50E-05,0.23053083,592.00224,1108.0988
1355,26.891613,1.611,65,600,65977.858,-34150.875,-45906.014,856.64588,322.70704,290.15084,5.91E-05,0.23262761,531.56774,1186.6545
1356,26.895451,3.612,65,600,65754.808,-34215.466,-45920.568,854.70237,315.06878,290.14171,6.06E-05,0.23396755,548.78346,1194.7822
1340,26.788763,1.608,65,-300,61240.984,-28442.601,-44797.389,866.81853,356.55925,290.15085,5.37E-05,0.23562634,520.71296,1254.5901
1357,26.899845,9.617,65,600,66077.439,-34258.061,-45927.969,848.06201,263.11978,290.13601,7.21E-05,0.22921206,579.82177,1116.4106
1365,26.958478,1.62,90,-1070,82691.94,-26142.018,-43895.449,855.35039,317.72848,290.14938,5.97E-05,0.22851655,537.55218,1190.0438
1358,26.905906,16.617,65,600,65447.925,-33814.719,-45845.78,840.51014,223.53655,290.14505,8.48E-05,0.22924599,615.70641,1076.6976
1351,26.862646,3.613,65,300,64267.673,-32314.846,-45551.15,858.76817,322.67734,290.16163,5.88E-05,0.22816585,545.86012,1208.9682
1369,26.98078,25.61,90,-1070,82353.684,-24974.396,-43659.86,828.67913,163.78149,290.13804,0.00011598,0.22998339,664.29724,996.29872
1350,26.858808,1.612,65,300,64151.975,-32317.806,-45554.48,860.39481,340.4538,290.15519,5.61E-05,0.2337588,531.73479,1225.6794
1367,26.966712,9.618,90,-1070,81659.246,-25423.74,-43766.965,844.01973,253.10355,290.15819,7.51E-05,0.23067856,598.01726,1116.3161
1366,26.962318,3.613,90,-1070,81874.279,-25741.641,-43828.185,856.6265,331.72541,290.15237,5.75E-05,0.23347788,532.84162,1215.8452
1371,26.995123,3.613,90,-700,84256.91,-27771.278,-44209.732,851.23279,299.69468,290.15057,6.38E-05,0.234453,556.35863,1165.6212
1349,26.846916,30.605,65,0,62822.929,-30422.695,-45183.006,835.63754,179.46791,290.14022,0.000105459,0.2285154,650.16536,1016.9761
1352,26.867041,9.616,65,300,64323.508,-32401.105,-45570.392,855.83467,282.87906,290.13534,6.73E-05,0.23251627,571.78893,1153.7262
1375,27.02409,1.608,90,-300,85562.527,-30151.707,-44686.748,849.4493,314.19962,290.14973,6.05E-05,0.2306121,541.82253,1181.5411
1372,26.999517,9.619,90,-700,84042.988,-27859.428,-44231.276,845.43999,260.82209,290.15132,7.27E-05,0.22901228,590.8653,1127.5185
1373,27.005579,16.614,90,-700,83991.182,-27772.141,-44215.858,838.58801,227.45617,290.14629,8.35E-05,0.23083066,604.26008,1069.649
1378,27.038383,16.616,90,-300,85572.066,-30148.5,-44682.514,840.83191,244.77626,290.15224,7.76E-05,0.23182943,603.63283,1104.2359
1364,26.946717,25.632,65,810,65752.671,-33603.923,-45797.922,833.3008,175.95557,290.1534,0.000107314,0.22648153,653.20624,1011.3493
1377,27.032321,9.617,90,-300,85682.584,-30121.734,-44674.866,847.43082,270.16107,290.1569,7.04E-05,0.23176622,584.82378,1140.4894
1370,26.991285,1.611,90,-700,83966.595,-27905.559,-44241.514,850.48489,309.06343,290.144,6.14E-05,0.2295125,541.43082,1167.4581
1360,26.924417,1.612,65,810,66561.2,-35387.366,-46155.623,852.54359,309.3116,290.15803,6.14E-05,0.23115104,555.15823,1189.1044
1383,27.072856,21.607,90,0,87077.833,-32060.097,-45053.741,839.1145,213.48389,290.163,8.90E-05,0.23024571,619.94262,1054.9261
1359,26.913913,25.611,65,600,65597.378,-34426.139,-45968.796,830.31115,169.31414,290.14494,0.000111509,0.22678421,660.50626,1009.0594
1381,27.060732,5.612,90,0,87072.324,-32047.886,-45051.726,848.27562,290.21366,290.15785,6.55E-05,0.23094339,569.56622,1162.4237
1374,27.013585,25.612,90,-700,83789.019,-27571.624,-44174.702,830.17223,171.4573,290.16643,0.000110261,0.22720494,657.6601,1007.9359
1384,27.082249,30.607,90,0,87074.791,-32059.357,-45055.098,838.61822,175.72399,290.17045,0.000107922,0.22952158,655.57642,1013.4135
1368,26.972774,16.616,90,-1070,81791.309,-25496.062,-43780.327,836.32425,215.35817,290.14319,8.85E-05,0.23297564,621.97996,1065.3433
1363,26.938711,16.617,65,810,66217.519,-35572.301,-46199.04,837.21582,212.32043,290.14525,8.88E-05,0.22570761,616.48974,1052.2577
1385,27.094141,1.609,90,300,88599.39,-33989.498,-45429.491,863.2997,330.66965,290.15021,5.77E-05,0.23372358,542.90995,1213.7971
1388,27.108441,16.613,90,300,88580.353,-33971.901,-45424.763,855.64526,205.92507,290.13869,9.25E-05,0.23115657,655.14173,1076.3936
1391,27.130789,3.611,90,700,90175.878,-36443.979,-45913.702,873.85784,315.32118,290.15251,6.07E-05,0.23353864,572.38998,1216.5898
1387,27.102374,9.637,90,300,87943.846,-33229.653,-45283.944,862.30942,272.59743,290.15034,6.97E-05,0.2304118,597.11944,1152.5775
1389,27.116447,25.612,90,300,88581.258,-34017.908,-45435.864,848.57242,173.35849,290.15003,0.000109517,0.22998728,673.78729,1029.9299
1382,27.065682,13.62,90,0,87075.572,-32050.394,-45055.098,844.57387,242.19651,290.16303,7.86E-05,0.23030733,610.05027,1103.7578
1395,27.159756,1.61,90,1070,92382.049,-39066.251,-46419.663,884.07346,282.53677,290.14198,6.76E-05,0.23392794,601.5451,1177.061
1393,27.141246,16.614,90,700,90525.811,-36534.144,-45927.599,862.86674,195.59945,290.16291,9.71E-05,0.23110149,664.00936,1065.1018
1398,27.17405,16.614,90,1070,92090.623,-38701.437,-46351.988,878.3953,205.05582,290.1353,9.28E-05,0.2314301,669.15485,1087.0674
1394,27.149251,25.613,90,700,90276.364,-36679.115,-45960.327,862.72569,157.30874,290.15352,0.000120753,0.23010425,705.6656,1027.1829
1379,27.046389,25.611,90,-300,85531.115,-30145.499,-44681.609,834.6903,177.80832,290.16726,0.000106446,0.22817584,657.18741,1022.5803
1380,27.056894,1.609,90,0,87073.681,-32049.079,-45052.836,852.83225,311.14955,290.15078,6.13E-05,0.23343,703.29346,1028.9995
1400,27.193811,1.617,120,-1380,106958.15,-26309.191,-43392.448,899.36246,312.24516,290.15098,6.14E-05,0.23597076,599.56626,1238.4236
1376,27.027927,3.613,90,-300,85752.974,-30237.062,-44697.233,851.96558,302.90506,290.14708,6.28E-05,0.2309434,548.47677,1170.0586
1386,27.097979,3.612,90,300,88521.106,-33863.028,-45405.932,864.12429,291.07276,290.15756,6.55E-05,0.23269402,570.67179,1163.0151
1399,27.182056,25.611,90,1070,91865.763,-39120.235,-46443.716,872.11815,154.12974,290.14005,0.000123259,0.23066419,713.26122,1028.1832
1403,27.208108,16.634,120,-1380,107374.18,-28541.895,-43831.598,895.42054,216.91662,290.14141,8.80E-05,0.23240317,682.74431,1126.0032
1392,27.135184,9.618,90,700,90590.732,-36565.638,-45931.135,870.62802,271.99888,290.14604,7.01E-05,0.2324612,602.07475,1153.2889
1408,27.240918,16.614,120,-1000,107374.18,-27906.916,-43701.181,892.57022,236.66425,290.13838,8.04E-05,0.23168957,648.96001,1131.0501
1401,27.197651,3.614,120,-1380,106766.06,-26166.071,-43365.23,901.721,305.48326,290.14934,6.27E-05,0.23567654,597.80157,1226.1782
1410,27.259435,1.608,120,-500,107374.18,-30847.084,-44276.174,904.57229,337.32411,290.14148,5.67E-05,0.23535534,575.58456,1263.3245
1406,27.230461,3.613,120,-1000,107374.18,-27902.64,-43711.336,915.81191,321.5142,290.13981,5.96E-05,0.23630632,593.19816,1249.9433
1414,27.281734,25.612,120,-500,107374.18,-30816.618,-44276.339,879.56449,190.4804,290.14353,9.98E-05,0.23101342,685.54587,1074.8077
1413,27.273729,16.614,120,-500,107374.18,-30988.314,-44308.408,888.3835,199.37273,290.14852,9.59E-05,0.2346929,684.16377,1091.4221
1390,27.126952,1.609,90,700,90565.282,-36501.663,-45918.143,872.56594,328.80707,290.16013,5.80E-05,0.23348943,541.27217,1211.9399
1416,27.296077,5.616,120,0,107374.18,-33969.269,-44887.348,900.5289,310.19313,290.14354,6.17E-05,0.23447636,581.46246,1208.3961
1396,27.163594,3.611,90,1070,92461.566,-39116.658,-46429.367,887.11133,270.8957,290.13859,7.05E-05,0.23361852,622.84616,1178.9215
1417,27.301027,13.599,120,0,107374.18,-33969.434,-44887.554,890.0858,255.06334,290.13624,7.48E-05,0.23356156,629.1044,1149.0471
1397,27.167988,9.619,90,1070,91894.708,-38260.233,-46264.125,882.0818,231.77136,290.13844,8.22E-05,0.23244894,649.28614,1124.6028
1415,27.292239,1.612,120,0,107374.18,-33973.997,-44888.294,901.55656,342.44021,290.13667,5.60E-05,0.2370767,559.02879,1254.7187
1421,27.333319,3.633,120,500,107374.18,-35843.371,-45245.049,895.38502,290.46352,290.1496,6.58E-05,0.23434209,608.75471,1202.1746
1420,27.32948,1.61,120,500,107374.18,-37155.514,-45504.279,897.99531,332.18063,290.14909,5.77E-05,0.23605091,562.91509,1237.893
1405,27.226624,1.61,120,-1000,107374.18,-27738.838,-43680.582,915.35922,335.13993,290.14161,5.73E-05,0.23733304,593.63404,1281.3357
1402,27.202045,9.619,120,-1380,106556.21,-25616.899,-43259.894,899.6056,259.0586,290.13997,7.37E-05,0.23366914,647.67337,1177.2862
1422,27.337718,9.618,120,500,107374.18,-37250.325,-45522.041,893.87447,274.97525,290.13462,6.96E-05,0.23478465,901.82246,901.82401
1419,27.317588,30.606,120,0,107374.18,-33978.191,-44888.5,873.46565,168.26593,290.14976,0.000112578,0.2287604,701.0077,1045.0327
1407,27.234856,9.616,120,-1000,107374.18,-27579.847,-43644.483,904.62291,271.91143,290.13818,7.03E-05,0.23421738,630.46408,1184.142
1428,27.376591,16.613,120,1000,107374.18,-40284.158,-46109.985,882.93627,217.46676,290.13038,8.76E-05,0.23243781,669.60541,1115.5057
1409,27.248924,25.632,120,-1000,107374.18,-30128.437,-44142.18,881.01228,183.89006,290.13571,0.000103338,0.23056591,692.61868,1068.048
1404,27.216119,25.613,120,-1380,106158.54,-24875.721,-43118.869,890.25404,173.33484,290.14081,0.000109756,0.23136149,709.38566,1062.8467
1429,27.384596,25.613,120,1000,107374.18,-40515.224,-46149.415,872.00283,171.28542,290.13404,0.000111358,0.23314216,703.01862,1052.7087
1425,27.362291,1.629,120,1000,107374.18,-38458.077,-45755.656,894.24665,321.11774,290.12479,5.96E-05,0.23573474,574.25485,1235.8765
1411,27.263272,3.614,120,-500,107374.18,-30983.668,-44308.943,903.32122,322.80861,290.13824,5.93E-05,0.23564325,584.20369,1249.6448
1412,27.267666,9.619,120,-500,107374.18,-30920.433,-44297.143,896.30211,280.16563,290.14585,6.82E-05,0.23434003,623.23785,1196.9339
1418,27.308195,21.608,120,0,107374.18,-33979.63,-44889.774,882.21382,211.47192,290.14188,9.03E-05,0.23383588,674.07059,1105.3536
1433,27.409395,16.614,120,1380,107374.18,-41955.154,-46434.383,876.8775,216.12999,290.13443,8.83E-05,0.23387241,661.55907,1103.744
1432,27.403333,9.616,120,1380,107374.18,-43032.943,-46645.837,887.81439,248.53792,290.12345,7.69E-05,0.23500359,895.63532,895.65761
1435,27.429156,1.621,120,-1380,107059.83,-27356.799,-43600.901,882.65188,318.99117,290.12802,5.99E-05,0.23507199,570.28716,1219.4805
1436,27.432996,3.614,120,-1380,106260.26,-25960.126,-43340.89,885.68727,301.77802,290.11479,6.31E-05,0.23252588,579.76871,1193.4838
1434,27.417401,25.613,120,1380,107374.18,-42797.807,-46598.308,862.21058,158.25902,290.12009,0.000120138,0.23072424,703.7013,1025.9452
1431,27.398939,3.612,120,1380,107374.18,-42907.748,-46605.257,889.88288,294.08336,290.12454,6.49E-05,0.23452092,593.07347,1194.7851
1424,27.351786,25.611,120,500,107374.18,-37200.617,-45513.982,873.97634,161.95181,290.12587,0.000117667,0.23220001,706.6256,1034.2431
1423,27.34378,16.613,120,500,107374.18,-37060.332,-45484.215,884.17961,229.66125,290.12323,8.32E-05,0.23413001,659.27986,1128.2656
1442,27.470195,9.618,120,-1000,107374.18,-27631.241,-43652.665,874.26838,261.47732,290.12388,7.27E-05,0.23085301,621.74153,1155.511
1427,27.370528,9.619,120,1000,107374.18,-40400.349,-46130.419,887.93916,261.36326,290.12637,7.33E-05,0.23632009,629.52124,1165.6808
1443,27.476257,16.613,120,-1000,107374.18,-28167.955,-43761.743,863.90557,222.54206,290.1037,8.55E-05,0.23154474,639.65585,1094.8795
1440,27.461963,1.609,120,-1000,107374.18,-27527.919,-43634.739,880.8068,319.06697,290.12236,5.99E-05,0.23388729,572.57426,1222.3752
1438,27.443452,16.614,120,-1380,106232.83,-25990.387,-43349.319,873.01428,226.0957,290.11855,8.41E-05,0.23162707,652.43838,1115.9253
1430,27.395102,1.608,120,1380,107374.18,-43141.61,-46666.23,893.81363,315.18681,290.12773,6.10E-05,0.23914082,591.69335,1236.741
1426,27.366134,3.613,120,1000,107374.18,-40120.479,-46079.93,897.78783,303.79172,290.1241,6.30E-05,0.2351129,593.11591,1217.8639
1448,27.509061,16.614,120,-500,107374.18,-31013.887,-44320.003,867.21134,227.89063,290.11425,8.40E-05,0.23531497,648.94423,1110.1972
1450,27.527572,1.613,120,0,107374.18,-33984.77,-44894.132,879.90868,321.99202,290.11248,5.93E-05,0.23401154,552.20614,1208.5615
1444,27.484261,25.616,120,-1000,107374.18,-28717.085,-43868.19,858.86143,178.08808,290.12245,0.00010666,0.23111211,676.63552,1041.7887
1447,27.502998,9.62,120,-500,107374.18,-31017.629,-44319.221,879.53738,272.62855,290.12724,6.98E-05,0.23165692,598.82306,1155.8436
1454,27.55292,30.608,120,0,107374.18,-33989.333,-44894.872,850.86267,148.22828,290.11671,0.000127816,0.22930129,702.80455,1007.1348
1453,27.543527,21.611,120,0,107374.18,-33992.088,-44896.27,859.29225,203.50845,290.11291,9.34E-05,0.23145064,659.74496,1075.356
1439,27.451458,25.615,120,-1380,106305.65,-25163.854,-43173.717,867.27266,168.05392,290.12857,0.000113661,0.23361986,697.80214,1038.8948
1458,27.579107,16.614,120,500,107374.18,-37288.685,-45533.06,854.82763,212.45312,290.11675,8.98E-05,0.23282092,638.35286,1072.5966
1459,27.587113,25.632,120,500,107374.18,-35803.654,-45247.475,851.18409,159.49254,290.12844,0.000118679,0.22830902,683.67402,1008.4977
1449,27.517066,25.617,120,-500,107374.18,-31216.296,-44364.448,856.39771,175.59004,290.1116,0.000107927,0.2292924,673.82812,1032.7173
1460,27.597624,1.608,120,1000,107374.18,-40599.88,-46178.606,866.38888,278.77318,290.12326,6.83E-05,0.23086755,592.44589,1162.9076
1437,27.43739,9.62,120,-1380,106223.75,-25568.219,-43264.91,877.54739,259.28359,290.12976,7.36E-05,0.23370841,612.88793,1139.2535
1452,27.536358,13.601,120,0,107374.18,-33990.69,-44896.106,865.96034,231.2756,290.12729,8.23E-05,0.23125342,630.24639,1103.0061
1462,27.605855,9.618,120,1000,107374.18,-40563.822,-46153.279,862.91019,231.27651,290.11827,8.26E-05,0.23426937,636.7429,1108.2571
1463,27.611916,16.619,120,1000,107374.18,-40278.155,-46099.542,853.36267,204.83701,290.12989,9.28E-05,0.23123417,646.06816,1063.9318
1451,27.53141,5.612,120,0,107374.18,-33991.389,-44894.626,875.59815,283.56839,290.11821,6.73E-05,0.23291198,599.92799,1180.6781
1469,27.652728,25.63,120,1380,107374.18,-39394.183,-45933.766,849.07367,152.15498,290.12479,0.000124749,0.22983358,688.90295,999.16776
1441,27.4658,3.614,120,-1000,107314.91,-27953.623,-43729.55,884.33991,310.732,290.12268,6.17E-05,0.23794226,578.71268,1216.2166
1461,27.601461,3.613,120,1000,107374.18,-40515.718,-46164.792,868.4431,271.2695,290.12375,7.04E-05,0.23485475,595.22327,1150.7767
1468,27.644722,16.616,120,1380,107374.18,-43285.965,-46706.153,857.52966,218.64187,290.12433,8.70E-05,0.23078238,635.15711,1078.1661
1466,27.634266,3.612,120,1380,107374.18,-42870.992,-46613.315,867.45503,272.16601,290.10809,7.01E-05,0.23286084,593.03978,1147.4249
1470,27.664488,1.622,15,-290,13075.255,-25708.83,-45157.186,874.75121,320.2244,290.12182,5.96E-05,0.2331772,563.22693,1217.3791
1445,27.494766,1.617,120,-500,107374.18,-31213.829,-44362.762,881.63912,327.75625,290.11357,5.84E-05,0.23668665,553.16606,1224.0461
1446,27.498605,3.612,120,-500,107374.18,-30916.157,-44302.118,881.7023,312.95179,290.12665,6.09E-05,0.2332365,564.51402,1205.2638
1457,27.573044,9.621,120,500,107374.18,-36909.728,-45456.627,867.1872,234.10392,290.11307,8.13E-05,0.23183143,634.92172,1113.7652
1474,27.68679,25.615,15,-290,13049.435,-25446.476,-45104.23,857.16499,149.11662,290.12432,0.000126788,0.22763351,702.4847,1008.2325
1456,27.56865,3.615,120,500,107374.18,-36778.654,-45431.341,872.72872,281.44005,290.11245,6.78E-05,0.23380895,585.83787,1158.9803
1455,27.564812,1.611,120,500,107374.18,-36931.807,-45467.111,871.15278,292.45795,290.09984,6.54E-05,0.2360601,586.5039,1189.2234
1477,27.705528,9.639,15,-200,13634.499,-26348.125,-45280.819,884.34708,274.74283,290.10783,6.92E-05,0.23114287,609.22876,1168.1551
1476,27.701134,3.613,15,-200,13357.179,-25914.528,-45195.916,888.56973,322.65394,290.11183,5.91E-05,0.2324407,566.47835,1222.5317
1465,27.630428,1.609,120,1380,107374.18,-42511.564,-46552.671,864.33743,278.92031,290.10837,6.83E-05,0.23184695,579.94284,1149.4713
1475,27.697296,1.612,15,-200,13441.67,-25926.287,-45197.89,884.8486,340.17621,290.10431,5.60E-05,0.23299286,555.782,1252.1877
1464,27.619923,25.61,120,1000,107374.18,-40508.399,-46162.859,841.82349,153.29926,290.11234,0.000123819,0.22976425,690.05864,1003.7494
1473,27.678784,16.62,15,-290,13010.047,-25478.257,-45110.973,863.1025,207.52899,290.10689,9.12E-05,0.22839554,650.48861,1074.9457
1478,27.711596,16.635,15,-200,13804.838,-26313.794,-45272.473,879.2072,225.11484,290.11426,8.43E-05,0.229473,649.4358,1107.9278
1467,27.638659,9.619,120,1380,107374.18,-42409.598,-46522.739,861.6623,230.90407,290.11627,8.24E-05,0.23169542,635.81118,1108.7343
1481,27.733956,5.615,15,-100,13865.195,-26496.468,-45308.119,895.98165,322.61676,290.1069,5.91E-05,0.23287616,579.42405,1234.677
1480,27.730119,1.609,15,-100,13971.97,-26499.346,-45306.886,896.88867,351.49165,290.11795,5.43E-05,0.23425914,557.30518,1274.8463
1471,27.668329,3.612,15,-290,12933.943,-25301.093,-45076.724,875.02683,302.38463,290.12296,6.30E-05,0.23262022,579.82442,1197.1958
1487,27.776153,13.602,15,0,14421.684,-27117.961,-45425.585,893.67416,268.83029,290.11734,7.10E-05,0.23297692,620.90979,1167.7468
1472,27.672721,9.621,15,-290,13067.566,-25482.369,-45109.986,868.98965,250.58368,290.11802,7.60E-05,0.23139988,615.57507,1125.0007
1483,27.746081,21.608,15,-100,13913.916,-26471.717,-45301.212,885.09353,215.05427,290.1053,8.82E-05,0.22948196,671.45596,1112.6956
1486,27.771203,5.614,15,0,14406.472,-27116.193,-45425.091,901.97986,324.97889,290.1238,5.87E-05,0.23373779,574.44597,1236.0591
1492,27.813401,13.599,15,100,14943.021,-27766.425,-45554.686,880.16568,237.5941,290.13638,8.00E-05,0.23112334,636.85164,1122.9261
1493,27.820569,21.608,15,100,14966.086,-27768.234,-45551.191,875.9682,200.35338,290.13373,9.49E-05,0.2305703,670.03414,1078.481
1490,27.804607,1.63,15,100,14823.459,-27510.115,-45503.827,900.65526,352.93192,290.12694,5.40E-05,0.23279482,557.661,1277.3693
1489,27.792715,30.605,15,0,14432.785,-27127.993,-45426.078,870.79852,173.22634,290.12515,0.000108668,0.22495282,697.32558,1052.5027
1491,27.808451,5.616,15,100,14913.747,-27736.37,-45547.614,892.18782,313.97194,290.13605,6.10E-05,0.23614304,580.78522,1222.6188
1485,27.767366,1.61,15,0,14409.226,-27119.688,-45427.147,898.68382,298.99419,290.10759,6.37E-05,0.23234181,-1345.9008,3160.3149
1494,27.829962,30.627,15,100,14774.08,-27524.217,-45505.636,867.79825,166.89028,290.14073,0.000113585,0.229448,702.44296,1043.9914
1501,27.878515,3.612,15,290,15915.182,-28909.297,-45772.267,891.76038,313.81145,290.14443,6.03E-05,0.22899232,588.03197,1232.069
1498,27.856161,16.632,15,200,15167.878,-27984.91,-45594.691,877.42199,221.71709,290.11874,8.57E-05,0.2312501,659.07445,1112.8649
1482,27.738906,13.62,15,-100,14113.282,-26732.221,-45351.331,888.48965,262.8277,290.1159,7.23E-05,0.23096812,632.01956,1170.9804
1488,27.783322,21.61,15,0,14422.178,-27116.686,-45427.147,880.09967,218.73157,290.13358,8.68E-05,0.23043406,666.61095,1113.3284
1479,27.719608,25.633,15,-200,13827.246,-26354.786,-45277.941,872.85667,178.37939,290.12097,0.000106021,0.22754014,686.65026,1050.2487
1506,27.912572,3.612,25,-400,22167.439,-25227.868,-44879.043,894.23003,321.79833,290.1489,5.96E-05,0.23687685,580.26388,1230.3018
1504,27.896976,25.611,15,290,15716.227,-28983.262,-45791.961,864.95703,134.70531,290.14006,0.000141047,0.2299758,729.99118,1005.4331
1502,27.882908,9.621,15,290,16088.111,-28895.318,-45766.593,884.86481,266.97567,290.14131,7.16E-05,0.23594278,618.27658,1159.2184
1507,27.916965,6.606,25,-400,22067.777,-25362.437,-44906.22,886.48151,283.86069,290.13495,6.73E-05,0.23447649,612.73679,1188.6774
1509,27.928528,15.602,25,-400,22410.305,-25295.379,-44887.225,869.93392,233.9402,290.15065,8.11E-05,0.23028938,636.13323,1114.6345
1484,27.755473,30.606,15,-100,13836.866,-26474.718,-45303.185,878.25086,171.62236,290.11727,0.000110321,0.22816586,704.25658,1055.5919
1510,27.936252,1.63,25,-300,23449.566,-26659.982,-45154.39,885.23251,345.11708,290.14589,5.54E-05,0.23558179,554.82096,1264.6336
1497,27.850097,9.622,15,200,15494.412,-28379.079,-45672.069,887.21368,275.48867,290.1183,6.93E-05,0.23209572,621.67587,1184.4554
1514,27.957721,20.617,25,-300,22849.453,-25858.077,-44997.084,860.20968,200.50849,290.12871,9.47E-05,0.23020892,661.79051,1070.2903
1512,27.94449,8.606,25,-300,22797.936,-25939.156,-45013.859,881.26148,276.38124,290.13335,6.87E-05,0.23055855,601.39019,1164.63
1500,27.874677,1.609,15,290,16005.676,-28967.639,-45782.751,890.81315,335.15909,290.13609,5.68E-05,0.23211069,562.05153,1246.9081
1496,27.845704,3.611,15,200,15402.356,-28389.44,-45674.207,891.23251,328.97347,290.13321,5.80E-05,0.23429712,576.12033,1253.3544
1517,27.97507,9.618,25,-150,23630.801,-26825.017,-45183.418,871.96972,271.36232,290.12886,7.02E-05,0.23232526,603.32678,1154.855
1516,27.970676,3.613,25,-150,23623.441,-26846.685,-45190.736,881.38474,334.30429,290.12426,5.70E-05,0.23325533,556.85457,1241.6808
1505,27.908731,1.619,25,-400,22354.594,-25685.477,-44971.182,895.78066,352.06353,290.14118,5.42E-05,0.23413459,552.04361,1271.6534
1495,27.841861,1.629,15,200,15220.875,-27947.989,-45586.961,890.49828,343.2165,290.13551,5.55E-05,0.23266489,551.016,1257.0244
1499,27.864172,25.612,15,200,15400.999,-28399.307,-45674.906,867.01317,173.11419,290.13253,0.000109103,0.22752112,688.77805,1044.8785
1515,27.966838,1.611,25,-150,23550.133,-26840.682,-45191.928,880.56608,354.563,290.13143,5.38E-05,0.23411161,526.31793,1249.4194
1503,27.888971,16.614,15,290,15962.094,-28968.338,-45785.588,875.60795,219.02254,290.1449,8.66E-05,0.22934712,659.83085,1111.0479
1519,27.989138,25.613,25,-150,23496.067,-26823.167,-45187.241,858.59781,187.81382,290.13778,0.000100792,0.22833395,672.72893,1057.0792
1508,27.922191,10.608,25,-400,22359.651,-25227.457,-44875.096,880.59622,248.70187,290.14842,7.66E-05,0.23232019,628.55346,1133.3455
1524,28.024992,30.605,25,0,24264.093,-27779.788,-45374.972,852.486,159.01962,290.13047,0.000119008,0.227266,689.10745,1012.5693
1520,27.999643,1.611,25,0,24256.816,-27785.009,-45375.548,879.02773,338.99727,290.1254,5.61E-05,0.23165255,542.20119,1235.0816
1522,28.00843,13.602,25,0,24259.283,-27787.394,-45374.561,870.7261,245.4607,290.1338,7.74E-05,0.23122583,624.93506,1127.4993
1511,27.940096,3.613,25,-300,22762.742,-25902.604,-45007.363,883.22845,328.56696,290.14928,5.79E-05,0.23202744,549.08307,1220.6139
1523,28.015599,21.608,25,0,24261.709,-27778.965,-45374.027,856.69251,196.15482,290.14073,9.65E-05,0.22832872,656.07717,1058.1754
1528,28.051178,16.614,25,150,25009.506,-28771.644,-45567.884,865.09167,206.06537,290.13611,9.15E-05,0.22562231,662.34164,1087.3149
1518,27.981132,16.615,25,-150,23588.781,-26869.298,-45195.588,864.91309,230.2587,290.1443,8.25E-05,0.23077247,630.96277,1102.9766
1531,28.073532,3.611,25,300,25731.566,-29714.697,-45751.956,872.62788,297.25385,290.12584,6.39E-05,0.23004019,577.22708,1180.9345
1529,28.059184,25.632,25,150,24730.46,-28363.619,-45486.558,851.09408,171.55243,290.11999,0.000110039,0.22607791,667.26139,1016.5871
1530,28.069695,1.611,25,300,25869.096,-29696.401,-45745.254,869.72376,312.36268,290.13133,6.08E-05,0.23086068,565.27578,1205.9969
1532,28.077926,8.607,25,300,25826.788,-29872.784,-45784.724,870.31156,276.62859,290.14121,6.87E-05,0.23019968,590.11266,1153.7257
1521,28.003481,5.613,25,0,24256.035,-27785.873,-45376,878.82066,316.50524,290.13688,6.01E-05,0.23168192,564.26747,1209.3992
1513,27.950271,14.614,25,-300,22921.034,-25988.946,-45024.59,868.28197,248.51006,290.12626,7.63E-05,0.22958444,622.36511,1128.049
1536,28.104112,3.611,25,400,25906.058,-30372.782,-45886.69,871.1254,306.68294,290.13084,6.26E-05,0.23853904,571.0178,1200.2044
1534,28.091157,20.616,25,300,25744.024,-29740.969,-45759.315,855.6385,201.65497,290.13036,9.39E-05,0.22861254,659.39103,1077.8615
1525,28.036884,1.608,25,150,25081.786,-28745.289,-45562.786,873.7848,339.68978,290.12441,5.61E-05,0.23202256,543.52883,1242.5116
1537,28.108506,6.606,25,400,25970.403,-30288.168,-45869.586,864.27818,262.97043,290.13939,7.26E-05,0.23399206,604.90646,1145.3865
1540,28.129043,1.622,40,-550,36326.759,-25938.498,-44751.546,876.17002,330.79812,290.12441,5.77E-05,0.23311083,552.85114,1236.0883
1541,28.132884,3.611,40,-550,35963.015,-25219.892,-44608.013,867.7728,300.75054,290.11671,6.30E-05,0.22885533,573.06463,1189.9758
1545,28.159626,1.629,40,-400,37574.392,-27299.771,-45015.751,864.97062,332.23723,290.13386,5.75E-05,0.23453981,541.04957,1217.2535
1527,28.045116,9.618,25,150,25016.167,-28792.325,-45570.68,871.56539,281.15986,290.13682,6.77E-05,0.23223353,597.27239,1174.5761
1533,28.083708,14.612,25,300,25423.04,-29615.199,-45737.853,862.75252,221.76831,290.14026,8.60E-05,0.23213198,644.90191,1097.5122
1526,28.040721,3.614,25,150,24927.77,-28752.402,-45564.677,877.56297,299.6214,290.13468,6.34E-05,0.23066383,575.50996,1193.8133
1550,28.192436,1.612,40,-200,37866.473,-27526.355,-45055.262,864.89171,340.79831,290.13925,5.60E-05,0.23354576,532.0542,1224.7337
1538,28.113731,10.607,25,400,26238.102,-30334.628,-45874.684,857.28149,243.99423,290.12309,7.82E-05,0.23339954,615.81799,1111.5557
1553,28.20673,16.615,40,-200,37839.872,-27453.746,-45043.256,847.10346,229.66992,290.14016,8.22E-05,0.22681688,616.71046,1084.9663
1535,28.100274,1.609,25,400,26127.791,-30409.621,-45888.869,868.57056,313.31455,290.1299,6.04E-05,0.22812645,557.10362,1198.7853
1547,28.167864,9.617,40,-400,36878.069,-26100.737,-44774.406,859.48731,271.18047,290.13771,7.01E-05,0.23049863,582.3301,1133.4679
1557,28.234028,13.6,40,0,38919.098,-28778.469,-45300.184,852.82191,246.11826,290.13192,7.73E-05,0.23201035,612.26002,1115.0935
1544,28.150508,20.617,40,-550,36192.725,-25254.305,-44612.412,847.70141,193.16538,290.12159,9.80E-05,0.22799426,650.36224,1043.8903
1551,28.196274,3.613,40,-200,37950.142,-27507.031,-45051.603,864.85115,324.74665,290.14387,5.87E-05,0.23221124,543.2839,1203.7969
1549,28.181931,25.612,40,-400,37304.637,-26302.776,-44812.108,840.97275,178.94576,290.13243,0.000105647,0.22720787,654.01312,1019.3101
1556,28.229078,5.615,40,0,38922.387,-28778.551,-45300.39,862.92413,303.62682,290.13789,6.28E-05,0.23230664,566.32087,1181.1135
1554,28.214736,25.612,40,-200,38058.685,-27509.58,-45046.669,840.89178,187.8793,290.13711,0.000100832,0.22951928,649.57127,1032.2267
1539,28.120068,15.603,25,400,26212.611,-30361.517,-45877.727,852.28604,206.61144,290.12157,9.16E-05,0.22854762,638.73422,1059.4577
1543,28.143058,14.613,40,-550,36273.885,-25251.016,-44609.822,851.58091,225.60449,290.12771,8.40E-05,0.22912167,619.68659,1081.5356
1559,28.250589,30.607,40,0,38929.706,-28786.733,-45302.939,835.03111,164.29626,290.14128,0.000115361,0.22837043,665.52404,997.53656
1558,28.241197,21.606,40,0,38927.856,-28783.115,-45299.485,843.6107,202.92956,290.13282,9.36E-05,0.2297312,634.39574,1047.6043
1562,28.270713,9.617,40,200,39787.898,-30052.743,-45551.479,855.0598,278.95106,290.1238,6.85E-05,0.23494126,587.85133,1156.8557
1542,28.137277,8.605,40,-550,36218.997,-25296.489,-44620.8,864.55663,281.59192,290.14448,6.76E-05,0.23234451,580.71251,1156.3582
1546,28.163469,3.613,40,-400,36983.365,-26294.388,-44815.891,868.41454,313.43355,290.12822,6.10E-05,0.23450963,554.88131,1195.8359
1555,28.225241,1.609,40,0,38917.495,-28782.046,-45298.704,862.50683,338.93016,290.12462,5.63E-05,0.23436303,524.54073,1217.7926
1563,28.276776,16.634,40,200,39686.139,-29544.029,-45444.827,850.08346,226.09116,290.13435,8.42E-05,0.23201716,621.80347,1085.7319
1565,28.295293,1.631,40,400,40302.123,-30356.418,-45607.395,860.6794,312.28982,290.13848,6.11E-05,0.23339609,549.15029,1185.2841
1568,28.309592,16.614,40,400,40617.886,-31330.719,-45804.131,847.15885,221.44645,290.13487,8.53E-05,0.22748145,617.09849,1070.3763
1552,28.200668,9.617,40,-200,37948.785,-27489.27,-45050.945,861.5567,283.80016,290.13795,6.73E-05,0.23384469,585.84415,1163.5599
1567,28.30353,9.619,40,400,40615.666,-31285.739,-45796.524,852.14512,253.5932,290.13504,7.49E-05,0.23041994,597.36615,1118.644
1566,28.299137,3.611,40,400,40644.364,-31363.487,-45809.393,860.53366,292.35865,290.13185,6.49E-05,0.22945147,573.07447,1171.7437
1548,28.173926,16.612,40,-400,36724.423,-26125.653,-44785.63,845.39881,223.04669,290.1232,8.51E-05,0.23040728,621.03221,1080.2708
1561,28.266319,3.613,40,200,39976.698,-30059.363,-45549.958,863.68706,311.20389,290.12102,6.13E-05,0.23296195,553.59644,1187.1005
1560,28.262482,1.61,40,200,39882.134,-30030.747,-45544.243,861.43937,339.35365,290.12375,5.64E-05,0.2341355,538.67674,1233.4849
1574,28.349565,20.617,40,550,41528.789,-32240.017,-45977.8,842.47103,189.79254,290.13455,9.95E-05,0.22687679,655.47732,1042.3914
1572,28.336335,8.605,40,550,41602.179,-32373.805,-46003.867,854.38612,276.57434,290.12954,6.90E-05,0.23329935,574.15985,1138.3048
1564,28.284787,25.613,40,200,39867.785,-30074.041,-45552.712,839.19644,173.54911,290.13591,0.000109137,0.22837375,666.23115,1021.88
1576,28.363773,3.612,65,-810,59188.847,-25241.642,-44162.656,858.83384,290.43923,290.13712,6.55E-05,0.23189477,576.70978,1169.9771
1577,28.368167,9.619,65,-810,59562.378,-25464.279,-44202.249,856.02255,272.88298,290.1307,6.98E-05,0.23286316,591.93976,1150.7067
1580,28.39274,1.61,65,-600,60286.332,-26644.77,-44435.412,858.79811,336.73782,290.14981,5.68E-05,0.23522493,535.513,1227.8304
1582,28.400971,9.617,65,-600,60205.418,-26463.864,-44398.491,853.64899,277.49976,290.14061,6.86E-05,0.23253552,572.13416,1138.6234
1579,28.382235,25.613,65,-810,59255.289,-25275.438,-44170.467,832.38743,165.66217,290.15865,0.000114177,0.22795402,666.40257,1007.6883
1586,28.429382,3.614,65,-300,61851.79,-28645.174,-44825.47,858.30384,321.15854,290.14409,5.97E-05,0.23629853,538.45502,1193.4642
1569,28.317598,25.61,40,400,41018.716,-31395.845,-45811.202,840.35129,164.66897,290.14193,0.000114887,0.22654439,668.44505,1002.3327
1581,28.396578,3.611,65,-600,60189.917,-26443.101,-44393.516,860.06463,307.01738,290.13732,6.21E-05,0.23284001,546.63935,1170.2596
1585,28.425544,1.61,65,-300,61758.253,-28494.94,-44793.853,862.14561,353.03147,290.14106,5.42E-05,0.2354798,524.56429,1247.2539
1571,28.331941,3.614,40,550,42111.306,-32428.2,-46006.416,860.14712,293.31311,290.1291,6.49E-05,0.23149425,572.82076,1169.8661
1570,28.328103,1.609,40,550,41266.927,-32298.77,-45992.725,859.76962,308.09514,290.14592,6.19E-05,0.23373332,555.48248,1187.8812
1593,28.474305,21.606,65,0,63246.949,-30425.327,-45169.068,840.39599,195.38033,290.13652,9.71E-05,0.22940283,644.18608,1044.5513
1573,28.342116,14.614,40,550,41677.543,-32234.754,-45971.51,844.73486,209.42437,290.14202,9.06E-05,0.22960969,630.91671,1055.9217
1587,28.433776,9.618,65,-300,61715.041,-28459.458,-44787.973,852.97365,264.71887,290.14479,7.20E-05,0.23197096,584.90188,1122.8052
1592,28.467137,13.602,65,0,63247.689,-30426.314,-45172.234,843.42916,243.09498,290.12727,7.84E-05,0.23264871,608.93339,1108.5919
1591,28.462187,5.613,65,0,63246.291,-30421.339,-45171.905,856.78411,299.69303,290.13113,6.38E-05,0.23486214,557.75322,1174.0448
1595,28.49559,1.608,65,300,64743.951,-32425.321,-45562.374,854.43489,311.04436,290.12404,6.14E-05,0.23335623,554.40092,1189.9728
1600,28.528394,1.611,65,600,66416.845,-34206.051,-45902.519,861.04573,336.21694,290.12713,5.68E-05,0.23383055,524.13932,1209.9415
1596,28.499428,3.61,65,300,64566.663,-32384.165,-45554.398,858.14161,298.12826,290.12302,6.41E-05,0.23480019,565.10967,1180.4257
1583,28.407034,16.614,65,-600,60209.817,-26478.172,-44400.424,844.93192,213.63558,290.12549,8.86E-05,0.22802804,634.81227,1072.6322
1578,28.374229,16.615,65,-810,58905.975,-25410.912,-44201.016,840.24617,202.99085,290.15013,9.31E-05,0.22668772,633.61758,1048.6046
1575,28.359932,1.621,65,-810,60162,-26455.271,-44398.573,859.86246,307.53949,290.13296,6.19E-05,0.23304508,559.14489,1193.2592
1590,28.458349,1.611,65,0,63242.796,-30420.681,-45172.358,856.89792,342.7805,290.12476,5.59E-05,0.23498065,531.02507,1235.7325
1589,28.447844,25.613,65,-300,61895.906,-28560.519,-44807.38,836.88454,193.02307,290.13874,9.84E-05,0.23065916,638.79502,1031.9121
1594,28.483698,30.605,65,0,63247.648,-30426.807,-45172.193,832.00345,143.49381,290.1337,0.00013235,0.23074819,686.19772,977.87299
1605,28.561206,1.628,65,810,66031.719,-33441.436,-45756.725,858.17692,320.61245,290.13359,5.96E-05,0.23433914,548.73711,1204.3134
1584,28.41504,25.61,65,-600,60277.451,-26554.523,-44417.034,838.05028,179.11408,290.13919,0.000106021,0.2307213,657.00022,1019.8786
1608,28.575504,16.616,65,810,67283.141,-35210.777,-46098.35,839.11057,187.18605,290.11694,0.000101372,0.22946815,645.4017,1025.7296
1607,28.569443,9.618,65,810,67434.281,-35493.689,-46153.197,848.59767,256.72972,290.12769,7.45E-05,0.2338311,601.74257,1129.6312
1601,28.532232,3.613,65,600,66016.219,-34129.248,-45898.243,858.30011,296.10022,290.13023,6.42E-05,0.23117128,565.70314,1177.6504
1604,28.550694,25.632,65,600,65140.795,-32788.942,-45631.489,837.25307,171.04435,290.1318,0.000111115,0.2311367,667.58349,1017.9721
1606,28.565049,3.613,65,810,67504.711,-35492.456,-46154.759,856.87102,279.04234,290.12878,6.82E-05,0.23163372,577.01786,1144.3458
1603,28.542689,16.613,65,600,66062.761,-34162.058,-45900.71,840.98855,191.7252,290.13305,9.88E-05,0.2295533,652.54441,1043.3142
1610,28.595266,1.62,90,-1070,83347.482,-26621.047,-43975.624,856.91626,330.13776,290.12205,5.79E-05,0.23530419,539.14154,1214.9696
1588,28.439838,16.614,65,-300,61940.886,-28543.127,-44801.87,843.03173,209.57197,290.15002,9.08E-05,0.23165802,634.56031,1064.8538
1597,28.503821,9.62,65,300,64824.66,-32279.528,-45532.073,853.55359,261.24946,290.13985,7.31E-05,0.23487595,598.93541,1136.4989
1599,28.517889,25.614,65,300,64398.666,-32223.118,-45528.126,837.44882,174.91544,290.12792,0.00010884,0.23189283,663.55323,1020.7296
1611,28.599106,3.612,90,-1070,82387.11,-25139.678,-43686.051,855.49352,307.67602,290.13542,6.19E-05,0.23236235,556.78338,1188.4792
1614,28.617574,25.612,90,-1070,82641.819,-25546.756,-43770.912,832.69651,168.92621,290.14685,0.000112302,0.2297477,656.35397,999.20158
1598,28.509884,16.615,65,300,64694.49,-32337.952,-45545.435,846.95144,224.81232,290.13224,8.43E-05,0.22876042,622.65615,1082.7984
1616,28.631916,3.613,90,-700,83870.673,-27689.377,-44195.178,855.38695,321.72134,290.13865,5.95E-05,0.23530009,547.47651,1206.4023
1619,28.650379,25.61,90,-700,83989.291,-27512.254,-44156.283,835.99765,190.80755,290.14206,9.93E-05,0.2293229,637.60952,1028.6531
1602,28.536626,9.617,65,600,66204.238,-34344.526,-45940.262,854.42689,261.0428,290.13183,7.29E-05,0.23133592,602.38568,1135.483
1612,28.6035,9.618,90,-1070,81719.234,-25141.898,-43701.551,849.64547,268.37405,290.14603,7.12E-05,0.23444545,584.22711,1130.086
1617,28.636311,9.616,90,-700,84080.033,-27546.379,-44161.998,848.48089,284.54045,290.14344,6.69E-05,0.2319664,564.12297,1149.9679
1618,28.642372,16.619,90,-700,84702.025,-27840.433,-44211.336,837.07387,218.11942,290.13492,8.69E-05,0.22974022,615.06238,1062.1598
1620,28.660883,1.61,90,-300,85984.535,-30129.711,-44667.671,850.77666,303.65714,290.13444,6.28E-05,0.23267465,542.69068,1163.5921
1609,28.58351,25.614,65,810,66938.514,-35827.995,-46231.645,830.42061,164.35295,290.11683,0.000114997,0.22727914,657.71951,993.4118
1621,28.664721,3.612,90,-300,85859.791,-30146.527,-44672.194,856.01862,325.04685,290.14591,5.88E-05,0.23425028,530.46978,1193.6918
1628,28.709644,21.608,90,0,87397.67,-32066.429,-45043.873,840.64823,199.55795,290.15033,9.51E-05,0.22962864,643.26002,1050.4571
1631,28.734766,3.612,90,300,88780.133,-33984.975,-45421.679,858.07215,302.65784,290.13842,6.31E-05,0.23453922,563.88141,1182.5428
1630,28.730929,1.611,90,300,88676.728,-33808.387,-45387.554,858.25748,338.34899,290.13437,5.65E-05,0.23522244,874.17614,874.27841
1633,28.745223,16.615,90,300,88874.328,-33956.236,-45413.703,839.91523,216.15515,290.12697,8.81E-05,0.23132384,618.74188,1059.8743
1635,28.763734,1.609,90,700,90610.139,-36577.397,-45930.107,858.11277,342.75555,290.13782,5.58E-05,0.23537254,529.96366,1235.0666
1632,28.73916,9.619,90,300,88907.673,-33955.578,-45416.91,853.13547,280.65863,290.15191,6.79E-05,0.23366538,570.44913,1146.9852
1615,28.628079,1.611,90,-700,83803.08,-27628.239,-44186.585,856.13581,338.31613,290.13488,5.65E-05,0.23447037,526.03823,1216.4567
1634,28.753228,25.614,90,300,88689.844,-33928.278,-45412.264,833.26845,192.94582,290.1303,9.83E-05,0.2298814,633.26682,1028.4099
1625,28.693688,1.611,90,0,87397.464,-32050.97,-45043.092,856.30204,322.41801,290.15102,5.93E-05,0.23466693,538.62439,1192.6685
1636,28.767571,3.613,90,700,90840.467,-36422.599,-45892.363,859.92164,329.27173,290.14781,5.79E-05,0.23377729,542.13589,1218.5813
1613,28.609563,16.63,90,-1070,84115.475,-27642.711,-44177.005,843.24583,208.18008,290.15452,9.12E-05,0.23035386,629.91938,1053.6968
1622,28.669115,9.618,90,-300,85754.33,-29996.581,-44644.071,849.99786,266.05575,290.15486,7.15E-05,0.23160934,589.02355,1131.0472
1623,28.675178,16.613,90,-300,85828.873,-30089.706,-44664.135,835.89288,224.51382,290.15395,8.50E-05,0.23341207,619.07663,1076.9032
1629,28.719036,30.606,90,0,87396.971,-32062.852,-45044.449,835.24424,171.84093,290.12692,0.00011034,0.2287704,652.80003,1001.099
1626,28.697526,5.614,90,0,87402.48,-32056.52,-45043.709,853.57353,297.69683,290.13144,6.39E-05,0.23152308,561.03142,1169.3625
1648,28.844901,16.617,120,-1380,106639.01,-25669.609,-43248.176,847.58939,207.32725,290.15653,9.18E-05,0.23178569,643.60534,1066.0209
1640,28.796538,1.61,90,1070,92596.959,-38796.906,-46358.978,857.60084,284.62879,290.13462,6.70E-05,0.23268069,581.78665,1162.3851
1627,28.702475,13.602,90,0,87402.275,-32060.837,-45044.901,849.44268,255.32562,290.13849,7.48E-05,0.23379573,603.09795,1126.0132
1643,28.810832,16.634,90,1070,89952.169,-36208.02,-45870.819,841.39392,191.0618,290.13294,9.96E-05,0.23197454,657.58022,1048.1369
1647,28.838833,9.639,120,-1380,107374.18,-28821.888,-43876.331,858.43992,250.75519,290.1481,7.61E-05,0.23371434,609.20465,1118.6842
1644,28.818843,25.614,90,1070,92696.664,-38827.249,-46362.226,838.29328,181.75409,290.13439,0.000104793,0.23220226,662.42911,1036.0557
1624,28.683183,25.612,90,-300,86007.766,-30161.328,-44671.7,835.9453,176.8951,290.14316,0.000106967,0.22861996,656.47735,1020.9671
1641,28.800376,3.612,90,1070,92666.609,-38732.685,-46346.273,861.66506,267.38127,290.12899,7.10E-05,0.22904214,585.08282,1129.3212
1638,28.778027,16.615,90,700,90758.483,-36363.023,-45882.743,842.82763,210.34783,290.14057,9.06E-05,0.23153899,637.41574,1067.0287
1649,28.852908,25.633,120,-1380,107283.05,-28280.446,-43772.762,840.87433,166.86532,290.1402,0.00011351,0.2284528,672.22187,1014.5761
1637,28.771965,9.618,90,700,90482.228,-36458.287,-45909.303,851.37109,237.81352,290.12236,8.01E-05,0.23227674,621.79782,1107.98
1653,28.877712,16.615,120,-1000,107374.18,-27903.545,-43688.312,849.67147,215.35806,290.14199,8.88E-05,0.23389194,640.53504,1079.2528
1652,28.87165,9.617,120,-1000,107374.18,-27400.792,-43600.573,861.48,289.80595,290.13035,6.59E-05,0.23406333,566.22244,1156.8887
1657,28.904454,9.618,120,-500,107374.18,-30976.144,-44297.554,858.55939,261.25417,290.12939,7.27E-05,0.22912864,601.11131,1133.5352
1651,28.867256,3.611,120,-1000,107374.18,-27477.759,-43617.389,862.9631,325.02825,290.13775,5.89E-05,0.23646232,536.24299,1201.3732
1655,28.896223,1.608,120,-500,107374.18,-30806.01,-44265.649,865.27976,317.35074,290.15025,6.00E-05,0.23286375,556.5229,1208.6084
1656,28.90006,3.614,120,-500,107374.18,-31069.31,-44314.863,871.05346,340.48101,290.13132,5.63E-05,0.23670467,544.17704,1245.6007
1639,28.786033,25.613,90,700,91029.803,-36785.932,-45966.083,837.48848,156.06362,290.13526,0.000121783,0.23094529,676.19068,994.09215
1642,28.80477,9.617,90,1070,92766.355,-39098.567,-46417.32,855.80225,229.2616,290.11851,8.31E-05,0.23288221,636.37113,1103.5582
1654,28.885717,25.612,120,-1000,107374.18,-27769.88,-43665.74,845.55897,191.98962,290.14126,9.90E-05,0.23081766,656.38921,1050.0956
1646,28.834439,3.614,120,-1380,106653.69,-25593.094,-43248.053,866.32225,341.03483,290.14861,5.63E-05,0.23885648,530.10403,1232.5121
1659,28.918522,25.61,120,-500,107374.18,-30652.981,-44231.523,840.84005,177.79129,290.12731,0.000107134,0.23202323,665.94641,1028.3162
1645,28.830599,1.619,120,-1380,107167.64,-26918.679,-43489.809,863.34039,306.88599,290.13078,6.21E-05,0.23213197,567.5054,1195.0401
1661,28.932864,5.615,120,0,107374.18,-33980.823,-44876.165,861.29639,317.14473,290.13977,6.03E-05,0.23490375,553.83835,1205.6667
1650,28.863418,1.611,120,-1000,107374.18,-27945.852,-43710.021,864.27831,356.89013,290.13318,5.36E-05,0.23555663,518.1829,1250.4535
1670,28.999078,1.611,120,1000,107374.18,-40423.702,-46131.406,862.04718,343.51552,290.14823,5.57E-05,0.23519637,529.31213,1230.597
1668,28.980568,16.612,120,500,107374.18,-37260.727,-45509.542,844.42675,179.72288,290.12444,0.000105257,0.22753502,654.17195,1019.9089
1667,28.9745,9.637,120,500,107374.18,-35935.921,-45256.643,855.1296,233.60597,290.10113,8.18E-05,0.23334394,627.27732,1104.7126
1671,29.002917,3.632,120,1000,107374.18,-37678.25,-45591.032,855.55283,280.69943,290.13321,6.79E-05,0.23236828,579.50246,1149.3056
1672,29.007316,9.618,120,1000,107374.18,-40551.775,-46151.964,851.8328,260.30875,290.13547,7.35E-05,0.23497096,592.91242,1123.4108
1674,29.021384,25.61,120,1000,107374.18,-40244.235,-46093.745,837.06022,158.5254,290.20575,0.000121694,0.23457464,678.79496,1001.6495
1658,28.910516,16.615,120,-500,107374.18,-30903.576,-44282.095,849.18534,203.3916,290.15361,9.38E-05,0.23258836,647.02777,1061.2854
1679,29.054201,25.612,120,1380,107374.18,-42220.84,-46480.719,837.28776,152.17614,290.11437,0.000124549,0.22832345,677.97606,987.5997
1665,28.966268,1.612,120,500,107374.18,-37067.61,-45475.745,862.74307,341.53068,290.12719,5.61E-05,0.2344913,532.8159,1236.477
1676,29.035727,3.613,120,1380,107374.18,-42690.948,-46581.081,855.56035,281.00926,290.14314,6.79E-05,0.23365269,579.07147,1157.0194
1678,29.046189,16.634,120,1380,107374.18,-39401.626,-45930.724,843.57132,189.7776,290.17365,0.000100507,0.23211072,656.42486,1043.8782
1681,29.069796,3.61,40,-550,35936.578,-25223.469,-44611.056,860.95013,302.96734,290.13218,6.30E-05,0.23345632,558.21589,1175.37
1663,28.944983,21.608,120,0,107374.18,-33985.469,-44879.454,840.81349,178.87764,290.15132,0.000106228,0.23007499,659.60595,1021.3435
1683,29.079971,14.613,40,-550,36050.179,-25349.321,-44647.73,842.77204,222.46276,290.17931,8.52E-05,0.22711512,615.94537,1070.1051
1662,28.937814,13.6,120,0,107374.18,-33980.329,-44876.7,851.23921,256.72072,290.13682,7.42E-05,0.23263954,600.2216,1126.94
1669,28.988574,25.61,120,500,107374.18,-37370.956,-45529.277,840.41695,189.99867,290.18103,0.00010033,0.23208919,652.41846,1040.9654
1680,29.065956,1.62,40,-550,36386.129,-25920.202,-44747.927,858.56353,317.95311,290.18292,6.01E-05,0.23433075,542.33884,1191.4591
1660,28.929027,1.609,120,0,107374.18,-33973.299,-44878.509,859.81239,318.31278,290.127,5.98E-05,0.23293392,540.96374,1190.5615
1675,29.031889,1.611,120,1380,107374.18,-42840.278,-46606.079,858.3646,318.96629,290.15376,5.99E-05,0.23369884,539.02749,1189.2755
1666,28.970106,3.613,120,500,107374.18,-37113.617,-45480.309,860.63974,306.35998,290.14039,6.23E-05,0.23339108,549.92634,1176.6595
1682,29.07419,8.606,40,-550,36076.986,-25269.517,-44621.252,856.93944,293.95111,290.13521,6.48E-05,0.23268338,560.47373,1161.0515
1690,29.129349,1.611,40,-200,37698.354,-27466.615,-45047.204,858.33349,345.31204,290.13711,5.53E-05,0.23412156,526.3448,1231.3017
1688,29.110839,16.614,40,-400,36917.951,-26130.751,-44785.877,843.41488,227.03006,290.14621,8.36E-05,0.22949987,607.81323,1071.5504
1664,28.954375,30.607,120,0,107374.18,-33981.48,-44877.728,838.19168,144.11083,290.10508,0.000131529,0.22917014,693.29444,987.73587
1673,29.013378,16.614,120,1000,107374.18,-40337.402,-46123.512,841.58187,180.9557,290.14303,0.000104704,0.22932194,656.15634,1025.975
1694,29.151648,25.612,40,-200,37693.831,-27510.526,-45062.745,836.25562,189.61958,290.13699,9.98E-05,0.22838707,639.35841,1025.581
1692,29.137581,9.618,40,-200,37702.465,-27421.266,-45041.036,853.12512,273.53968,290.12942,6.95E-05,0.23008937,585.30098,1145.1132
1677,29.040121,9.637,120,1380,107374.18,-39352.575,-45923.282,852.73472,243.37337,290.12775,7.85E-05,0.23345568,617.33294,1112.2428
1695,29.162153,1.611,40,0,38715.579,-28780.977,-45306.598,859.25479,343.69377,290.12617,5.56E-05,0.23489621,518.18226,1221.4036
1696,29.165991,5.614,40,0,38720.965,-28786.486,-45306.845,858.01055,291.88204,290.14701,6.51E-05,0.23025073,570.42441,1164.4948
1697,29.170941,13.601,40,0,38722.527,-28775.385,-45310.627,850.42275,243.25367,290.15111,7.83E-05,0.23173919,611.02941,1107.0009
1693,29.143643,16.613,40,-200,37728.039,-27460.695,-45049.506,846.6494,226.76017,290.1476,8.37E-05,0.23006254,615.577,1077.7058
1686,29.100383,3.612,40,-400,36642.686,-26010.696,-44763.88,857.67996,315.42837,290.12273,6.04E-05,0.23246255,548.1998,1189.6891
1687,29.104776,9.62,40,-400,36755.177,-26394.544,-44841.176,850.25755,265.87717,290.14454,7.14E-05,0.23286633,587.66455,1135.3152
1691,29.133186,3.613,40,-200,37738.729,-27513.486,-45062.128,861.15988,315.78822,290.15699,6.04E-05,0.23324022,547.87569,1196.8718
1701,29.203232,3.614,40,200,39750.607,-30086.54,-45561.552,859.67823,301.11065,290.13368,6.33E-05,0.23239843,555.93506,1170.2266
1689,29.118844,25.612,40,-400,36918.814,-26438.948,-44851.208,836.79163,173.82641,290.1297,0.000108983,0.22873892,656.89434,1011.1057
1699,29.187503,30.604,40,0,38737.534,-28785.623,-45303.391,833.11264,152.63173,290.11301,0.000123887,0.2275422,675.65816,987.34184
1684,29.087421,20.639,40,-550,36885.881,-26535.034,-44871.848,839.42765,188.06912,290.10665,0.000100716,0.22879512,644.71775,1028.9287
1685,29.096545,1.609,40,-400,36644.208,-26303.146,-44826.704,856.95413,324.79374,290.13763,5.88E-05,0.23361485,530.36315,1192.1217
1705,29.232199,1.609,40,400,40792.419,-31441.524,-45822.961,858.15581,330.47455,290.12383,5.77E-05,0.23307473,527.49685,1201.9375
1698,29.178109,21.607,40,0,38726.557,-28779.743,-45305.282,838.48393,196.28264,290.13931,9.66E-05,0.22938736,636.23471,1035.634
1703,29.213689,16.613,40,200,39722.32,-30133.329,-45568.829,847.7997,216.7337,290.12525,8.76E-05,0.23008376,629.65479,1074.4563
1702,29.207626,9.618,40,200,39721.21,-30102.657,-45565.705,853.53711,257.7829,290.15274,7.35E-05,0.22829725,599.50858,1125.1177
1712,29.273235,8.606,40,550,41256.279,-32224.845,-45982.734,852.9909,243.16468,290.16859,7.78E-05,0.22801902,606.48308,1101.0725
1708,29.246493,16.614,40,400,40587.502,-31308.229,-45799.361,842.55021,198.8277,290.04823,9.51E-05,0.22782659,645.56172,1050.0342
1718,29.31113,16.614,65,-810,58969.909,-25176.598,-44157.886,844.85522,201.90686,290.15373,9.40E-05,0.22876473,647.36763,1059.4303
1713,29.279016,14.613,40,550,41776.959,-32211.113,-45971.633,847.48186,235.32681,290.13868,8.09E-05,0.23236144,619.54156,1102.9231
1721,29.333478,3.611,65,-600,60446.27,-26694.519,-44443.718,860.59919,297.23711,290.17895,6.48E-05,0.23575463,572.72553,1178.9613
1714,29.286466,20.619,40,550,41254.716,-32139.039,-45964.356,839.88605,197.22727,290.13,9.63E-05,0.23005711,643.62107,1045.5001
1722,29.337872,9.62,65,-600,60333.902,-26931.053,-44493.385,855.13774,254.66526,290.14669,7.47E-05,0.23131429,595.22268,1112.7975
1720,29.329641,1.612,65,-600,60536.394,-26847.261,-44486.272,855.42978,307.38978,290.23997,6.35E-05,0.24149413,561.12399,1189.7447
1717,29.305068,9.619,65,-810,59569.038,-25424.316,-44207.265,853.41364,245.37328,290.16009,7.76E-05,0.2322938,608.02196,1110.2104
1700,29.199395,1.609,40,200,39839.827,-30069.642,-45554.151,854.12478,312.98405,290.11924,6.11E-05,0.23482076,556.14397,1196.4116
1710,29.265003,1.611,40,550,41233.008,-32212.593,-45972.456,857.9242,349.31818,290.06504,5.48E-05,0.23534199,522.61383,1240.2953
1706,29.236037,3.611,40,400,40762.776,-31597.226,-45856.593,858.26342,292.34329,290.13563,6.51E-05,0.23198718,563.02314,1159.9264
1709,29.254498,25.611,40,400,40782.634,-31300.417,-45793.729,835.79935,169.83422,290.10974,0.000111501,0.22869983,657.18244,1003.5044
1707,29.240431,9.618,40,400,40733.049,-31509.445,-45835.995,850.64574,271.83177,290.13561,7.01E-05,0.23254781,584.1534,1138.9173
1704,29.221694,25.612,40,200,39673.475,-30067.422,-45553.082,835.3446,168.41445,290.13131,0.000112347,0.22796338,667.55637,1012.9184
1723,29.343934,16.616,65,-600,60139.469,-26623.678,-44438.044,844.4284,209.8221,290.22693,9.07E-05,0.23075378,635.41857,1065.3996
1727,29.370683,9.618,65,-300,61570.768,-28458.348,-44789.207,855.74672,261.6725,290.13595,7.28E-05,0.23222337,591.64777,1125.332
1715,29.296834,1.62,65,-810,60178.816,-26523.522,-44412.224,866.30887,362.66054,290.17495,5.28E-05,0.23582403,512.70808,1251.9081
1716,29.300674,3.612,65,-810,59525.95,-25324.447,-44179.595,863.32239,307.79123,290.32228,6.24E-05,0.23563799,555.30172,1182.7993
1729,29.384757,25.613,65,-300,61673.679,-28538.563,-44805.447,839.20217,175.5188,290.11789,0.000108663,0.23160574,665.0259,1023.9842
1711,29.268841,3.613,40,550,41123.518,-32006.319,-45932.286,857.5965,295.06278,290.05317,6.46E-05,0.23280737,558.17612,1162.2481
1724,29.351941,25.632,65,-600,61324.612,-28003.247,-44699.782,840.14988,175.35991,290.14655,0.000108291,0.23045827,667.4408,1026.7006
1719,29.319136,25.613,65,-810,59193.082,-25360.217,-44189.38,836.76321,170.6058,290.12587,0.000111196,0.22927543,668.02014,1017.0607
1736,29.436341,3.612,65,300,64398.995,-32324.22,-45553.781,856.8426,266.10896,290.13569,7.16E-05,0.23370494,594.89307,1144.7736
1737,29.440735,9.618,65,300,64449.443,-32405.011,-45567.843,858.05884,256.73662,290.12344,7.42E-05,0.23240252,604.60791,1126.5133
1732,29.40405,13.6,65,0,63092.685,-30429.315,-45169.521,851.97207,211.73771,290.16643,8.99E-05,0.23177769,635.61205,1067.8122
1735,29.432503,1.61,65,300,64607.983,-32407.971,-45563.978,858.54201,305.80845,290.15885,6.24E-05,0.23402464,556.04089,1181.9995
1746,29.501966,3.615,65,810,66512.026,-35218.301,-46118.414,863.08712,277.47295,290.15589,6.87E-05,0.23218606,595.60927,1162.1685
1730,29.395262,1.611,65,0,63080.885,-30418.831,-45157.145,858.59415,318.34257,290.15507,6.00E-05,0.23331947,551.97557,1202.4285
1725,29.362451,1.609,65,-300,61740.244,-28519.856,-44794.1,866.96648,361.06744,290.14462,5.31E-05,0.23646427,508.1419,1251.2217
1744,29.48762,25.632,65,600,65049.725,-32719.54,-45637.862,840.78211,152.73183,290.21426,0.000124068,0.22850968,687.50745,998.96729
1742,29.473545,9.619,65,600,65734.621,-34290.706,-45938.083,858.66292,248.34676,290.14737,7.66E-05,0.2310619,609.00998,1114.3234
1739,29.454803,25.631,65,300,64082.614,-31595.745,-45403.136,838.57629,163.55341,290.18729,0.000115706,0.22878414,674.65308,1009.7914
1740,29.465313,1.612,65,600,66143.717,-34242.438,-45918.06,862.58456,305.04513,290.15493,6.23E-05,0.23150002,554.93403,1179.6215
1731,29.399099,5.614,65,0,63087.422,-30424.463,-45180.91,859.259,282.78086,290.16798,6.76E-05,0.23491523,578.06034,1159.7376
1741,29.469152,3.611,65,600,65813.027,-34409.529,-45968.591,861.93958,269.55506,290.16021,7.07E-05,0.23296694,601.07834,1153.7398
1734,29.420611,30.608,65,0,63095.81,-30416.117,-45173.385,839.28694,139.03934,290.14239,0.000136591,0.22999106,700.36369,984.28278
1726,29.366289,3.612,65,-300,61604.03,-28560.765,-44813.506,868.54821,342.47896,290.12851,5.58E-05,0.23575106,527.67425,1233.0025
1743,29.479608,16.636,65,600,65137.958,-32837.088,-45646.537,850.03483,210.17064,290.13322,9.04E-05,0.23060295,633.55381,1061.527
1738,29.446797,16.613,65,300,64414.495,-32384.535,-45562.169,848.44579,187.65777,290.13672,0.000101026,0.22936035,654.5534,1036.4567
1752,29.540419,9.621,90,-1070,82655.635,-25418.354,-43743.488,860.97027,257.54392,290.17528,7.44E-05,0.23529695,613.07614,1139.5602
1751,29.536024,3.614,90,-1070,82832.923,-25429.702,-43738.555,865.26686,297.51296,290.17562,6.41E-05,0.23354323,574.2216,1180.5461
1728,29.376746,16.633,65,-300,62249.702,-29305.398,-44956.751,850.08553,201.97864,290.14011,9.41E-05,0.23070386,645.76372,1060.1858
1755,29.564992,1.61,90,-700,84071.645,-27747.431,-44209.814,871.20444,341.14463,290.20799,5.61E-05,0.2356216,542.68026,1240.0369
1757,29.573223,9.619,90,-700,84341.197,-27561.18,-44163.396,861.68892,277.33973,290.19293,6.86E-05,0.23345574,585.16713,1156.0955
1733,29.411218,21.607,65,0,63089.437,-30421.626,-45173.139,843.40799,171.58074,290.10411,0.000110387,0.22854368,663.49822,1013.7644
1760,29.597803,1.609,90,-300,85809.631,-30186.984,-44683.706,871.01745,340.60872,290.17324,5.61E-05,0.2347999,529.15615,1224.3994
1759,29.587292,25.632,90,-700,85196.437,-29473.188,-44547.081,850.1734,174.97042,290.23343,0.000108843,0.22997816,678.05147,1035.1606
1749,29.520428,25.617,65,810,67038.712,-35064.778,-46079.519,841.75279,155.31397,290.15601,0.000122238,0.22960453,682.05417,997.16806
1745,29.498129,1.611,65,810,67050.8,-35260.609,-46115.207,861.22762,289.48903,290.16408,6.59E-05,0.23302952,575.90944,1164.3936
1761,29.60164,3.613,90,-300,86044.564,-30154.75,-44674.743,871.95206,328.59103,290.15768,5.84E-05,0.23741032,554.4699,1225.217
1747,29.506361,9.621,65,810,66951.753,-35284.126,-46121.045,856.83129,237.28802,290.18101,8.02E-05,0.23184357,617.70721,1099.01
1750,29.532185,1.62,90,-1070,83232.647,-26873.411,-44025.66,866.47338,334.13103,290.18254,5.74E-05,0.23653375,533.60986,1213.1376
1762,29.606032,9.623,90,-300,86081.403,-30325.335,-44704.839,864.42578,244.42098,290.17132,7.79E-05,0.23228708,615.29893,1116.1051
1748,29.512423,16.618,65,810,66242.064,-35056.062,-46086.714,851.04587,193.7402,290.15914,9.81E-05,0.23081401,660.95698,1057.5683
1756,29.568828,3.614,90,-700,84558.409,-27940.342,-44240.568,872.04752,325.72634,290.1842,5.89E-05,0.23684535,561.90795,1226.5062
1763,29.612096,16.614,90,-300,86044.029,-30180.981,-44680.54,853.01717,217.18342,290.21589,8.81E-05,0.23123299,638.30755,1085.2379
1766,29.634444,5.616,90,0,87280.861,-32061.125,-45053.33,868.18203,281.89872,290.19261,6.76E-05,0.23245404,592.55187,1167.7411
1767,29.639394,13.601,90,0,87283.246,-32058.412,-45053.864,859.62271,230.71927,290.13323,8.23E-05,0.23027513,621.71073,1091.7741
1771,29.671692,3.613,90,300,88708.387,-33943.285,-45412.963,869.41813,287.41161,290.16684,6.70E-05,0.23670068,583.74596,1167.0318
1754,29.554486,25.612,90,-1070,82679.728,-25805.575,-43817.742,849.14519,166.68936,290.155,0.000113574,0.22843014,681.63695,1022.3934
1774,29.690154,25.611,90,300,88676.563,-34038.63,-45438.372,850.83377,168.41193,290.14246,0.000112903,0.23100443,685.23088,1027.9812
1768,29.646563,21.606,90,0,87292.456,-32061.043,-45049.999,855.9702,193.29021,290.14053,9.85E-05,0.23153352,663.42419,1058.2829
1776,29.704496,3.614,90,700,90421.336,-36485.834,-45922.912,867.0278,276.83692,290.15818,6.89E-05,0.23306652,584.26846,1147.6709
1777,29.708891,9.638,90,700,89401.798,-34877.293,-45611.26,863.59243,241.35525,290.13498,8.00E-05,0.23814497,627.98062,1120.5143
1775,29.700658,1.61,90,700,90587.895,-36394.394,-45889.527,867.95165,292.63058,290.05542,6.63E-05,0.23730161,572.11283,1171.5639
1753,29.54648,16.617,90,-1070,83111.85,-25820.417,-43813.219,850.58049,206.08747,290.16426,9.24E-05,0.23266243,642.25858,1063.4788
1758,29.579286,16.617,90,-700,84164.072,-27882.288,-44259.769,849.93785,213.67144,290.16976,8.92E-05,0.23235959,643.77917,1089.1097
1764,29.620102,25.612,90,-300,85917.928,-30201.621,-44689.626,843.18547,176.07242,290.19112,0.000107816,0.22992504,661.20791,1020.3173
1779,29.722964,25.631,90,700,89384.447,-34772.162,-45580.136,848.25776,155.7355,290.14716,0.000121868,0.22913859,688.07848,1006.0528
1765,29.630606,1.611,90,0,87278.723,-32053.971,-45048.067,866.58125,312.78843,290.15616,6.11E-05,0.23420179,556.66818,1193.453
1773,29.682148,16.612,90,300,88859.486,-33996.857,-45439.482,858.00359,204.08556,290.17567,9.34E-05,0.23233325,650.1283,1063.7808
1786,29.771371,3.632,120,-1380,106996.31,-28828.26,-43887.432,871.10429,285.32705,290.21794,6.70E-05,0.23490229,591.75456,1171.1141
1783,29.747769,16.617,90,1070,92729.187,-38645.11,-46323.619,858.82805,222.07784,290.08405,8.62E-05,0.23474296,641.27292,1096.3634
1780,29.733475,1.611,90,1070,92268.776,-39228.079,-46439.234,871.56725,293.18621,290.07108,6.59E-05,0.236806,579.12802,1180.8316
1782,29.741706,9.618,90,1070,92988.995,-38736.303,-46335.542,863.69906,251.93022,290.11946,7.63E-05,0.23784188,622.24222,1135.3133
1772,29.676086,9.618,90,300,88708.387,-33860.52,-45398.408,863.1623,247.27278,290.17788,7.73E-05,0.23486984,626.42974,1133.7723
1769,29.655955,30.608,90,0,87278.723,-32066.141,-45059.209,845.49765,149.82447,290.15651,0.000126685,0.22985336,688.96366,993.92523
1789,29.78985,25.612,120,-1380,105976.02,-25144.941,-43168.125,856.13243,175.61725,290.12793,0.000108324,0.2315718,681.88535,1041.1854
1778,29.714958,16.615,90,700,90994.979,-36532.376,-45909.55,857.96448,232.55284,290.14039,8.22E-05,0.2337418,630.22169,1104.9803
1770,29.667849,1.629,90,300,88289.38,-33215.345,-45276.872,869.04449,304.78378,290.15173,6.27E-05,0.23434591,577.397,1199.8656
1792,29.808587,9.618,120,-1000,107374.18,-27703.562,-43653.775,874.95372,253.58925,290.23044,7.55E-05,0.23473043,621.45405,1136.2934
1781,29.737313,3.61,90,1070,93020.573,-38960.38,-46385.949,871.42468,279.09957,290.0897,6.84E-05,0.23353348,590.98927,1159.2835
1793,29.814649,16.614,120,-1000,107374.18,-27806.678,-43681.487,867.04056,208.54474,290.17397,9.14E-05,0.23254592,651.27721,1077.046
1794,29.822655,25.612,120,-1000,107374.18,-27592.922,-43638.604,856.41192,176.4607,290.1196,0.000107808,0.23129784,678.76008,1040.25
1787,29.775771,9.638,120,-1380,107374.18,-28766.465,-43872.302,867.25741,242.08453,290.28821,7.86E-05,0.23257313,627.10578,1120.177
1798,29.847453,16.614,120,-500,107374.18,-31008.419,-44305.736,865.05559,228.20829,290.17786,8.34E-05,0.23145117,626.40552,1089.2712
1799,29.855459,25.613,120,-500,107374.18,-30755.85,-44255.781,857.02835,152.64166,290.15429,0.000124678,0.2317211,696.6614,1008.2174
1797,29.841391,9.621,120,-500,107374.18,-30982.434,-44301.994,872.41951,237.33491,290.1278,8.04E-05,0.23316411,631.9094,1114.7977
1800,29.865964,1.61,120,0,107374.18,-33988.922,-44883.689,874.0509,270.32991,290.13384,7.07E-05,0.23478596,615.00433,1169.7229
1801,29.869802,5.612,120,0,107374.18,-33979.219,-44888.335,880.47103,302.61849,290.19447,6.32E-05,0.23433713,586.2987,1202.8427
1795,29.83316,1.608,120,-500,107374.18,-30667.946,-44244.886,879.02152,315.09164,290.163,6.06E-05,0.23353248,573.15578,1215.4604
1784,29.755774,25.61,90,1070,92218.574,-39278.363,-46467.48,850.6336,152.99418,290.09663,0.000124661,0.23173368,699.65033,1011.9456
1805,29.903205,1.612,120,500,107374.18,-37127.35,-45491.533,874.11615,302.50796,290.15042,6.34E-05,0.23560373,584.61716,1200.3323
1785,29.76753,1.618,120,-1380,106339.16,-26864.983,-43503.623,874.52104,323.80048,290.14445,5.92E-05,0.23640221,556.40571,1224.7256
1788,29.781839,16.634,120,-1380,107374.18,-28738.507,-43866.545,858.85032,204.23808,290.13568,9.32E-05,0.23260215,651.64965,1071.9766
1790,29.800355,1.612,120,-1000,107374.18,-27898.899,-43692.711,878.2968,320.13341,290.14477,5.99E-05,0.23564336,573.65973,1227.1686
1811,29.939847,3.612,120,1000,107374.18,-40236.136,-46090.168,875.05463,263.80681,290.14974,7.23E-05,0.23266228,617.00289,1155.7648
1810,29.936009,1.612,120,1000,107374.18,-39913.506,-46036.718,876.37598,281.686,290.19461,6.79E-05,0.23403678,601.19665,1175.8539
1808,29.917499,16.613,120,500,107374.18,-37264.057,-45505.142,864.30446,192.04922,290.26123,9.89E-05,0.22940549,659.11958,1047.1632
1814,29.958315,25.613,120,1000,107374.18,-40083.147,-46042.803,855.45455,156.80968,290.13345,0.00012089,0.22870137,692.30994,1013.1042
1791,29.804193,3.611,120,-1000,107374.18,-27603.694,-43644.607,882.51428,322.04439,290.17024,5.94E-05,0.23555818,557.00104,1213.4838
1809,29.925505,25.61,120,500,107374.18,-37195.971,-45511.639,855.86446,152.95462,290.26175,0.000124333,0.22838399,692.7216,1005.8643
1813,29.950304,16.633,120,1000,107374.18,-38106.791,-45680.868,862.04297,201.0044,290.17781,9.48E-05,0.23052392,658.78196,1073.5514
1817,29.977052,9.619,120,1380,107374.18,-42793.16,-46589.756,869.17754,242.75955,290.09531,7.90E-05,0.23541673,631.81562,1128.4975
1796,29.836997,3.612,120,-500,107374.18,-30928.245,-44308.49,878.41764,300.16113,290.26631,6.35E-05,0.23261481,574.15174,1188.6159
1802,29.874752,13.6,120,0,107374.18,-33981.028,-44885.046,871.02366,248.06569,290.1722,7.68E-05,0.23254694,628.71845,1135.1401
1806,29.907043,3.61,120,500,107374.18,-37214.678,-45507.733,874.58277,284.49954,290.14284,6.73E-05,0.23445303,598.35625,1176.9468
1824,30.025182,25.614,65,-810,59613.401,-25430.483,-44210.555,851.68499,167.64744,290.14926,0.000113709,0.22888051,681.1185,1023.3562
1825,30.035688,1.609,65,-600,59981.875,-26706.524,-44462.589,871.68996,326.8735,290.16599,5.86E-05,0.2350652,547.72119,1215.0465
1819,29.991126,25.61,120,1380,107374.18,-43105.717,-46637.409,849.91482,158.84543,290.1455,0.000119529,0.229795,684.84593,1007.6389
1812,29.944241,9.619,120,1000,107374.18,-40137.131,-46070.72,875.35729,240.44905,290.08978,7.94E-05,0.23382781,635.1392,1128.5578
1822,30.011115,9.618,65,-810,58595.721,-25409.761,-44226.63,868.63492,261.24822,290.17308,7.28E-05,0.23120854,614.60277,1148.4275
1823,30.017178,16.612,65,-810,58453.751,-25033.231,-44132.559,859.13485,227.22438,290.14403,8.39E-05,0.23280678,634.02163,1097.1905
1803,29.88192,21.609,120,0,107374.18,-33990.115,-44886.444,860.07884,195.35754,290.15062,9.75E-05,0.23283494,659.05129,1058.1709
1804,29.891313,30.607,120,0,107374.18,-33991.554,-44883.031,854.06125,160.40145,290.15787,0.000118466,0.23015146,685.27046,1012.1942
1820,30.002881,1.62,65,-810,59364.326,-26289.455,-44376.865,874.77507,323.43165,290.13063,5.93E-05,0.23667658,550.38636,1208.9571
1826,30.039525,3.613,65,-600,59417.406,-26615.126,-44447.952,875.19789,314.96788,290.14843,6.06E-05,0.23375197,569.68743,1215.2116
1807,29.911436,9.619,120,500,107374.18,-37072.872,-45486.353,871.21362,267.58932,290.11159,7.13E-05,0.23369926,602.72062,1149.4612
1827,30.04392,9.638,65,-600,60808.412,-28138.927,-44746.53,866.52504,265.82976,290.15325,7.16E-05,0.23187965,605.11557,1148.5309
1816,29.972658,3.61,120,1380,107374.18,-42969.42,-46616.646,876.95303,285.24885,290.07279,6.75E-05,0.23697419,589.76417,1171.9429
1829,30.057993,25.614,65,-600,60131.863,-26773.254,-44468.51,852.96227,172.15772,290.18655,0.000110479,0.23008944,673.13722,1024.5193
1836,30.105141,5.615,65,0,62814.911,-30422.243,-45186.254,869.72762,283.58082,290.18653,6.72E-05,0.2321674,581.37766,1159.9961
1818,29.983114,16.633,120,1380,107374.18,-39756.324,-45997.536,852.89964,199.73645,290.1188,9.58E-05,0.23582822,658.93966,1067.1411
1815,29.96882,1.61,120,1380,107374.18,-42445.492,-46527.673,876.01014,296.79123,290.04312,6.48E-05,0.23699698,582.92783,1192.0116
1834,30.090798,25.611,65,-300,61363.712,-28449.056,-44788.796,852.04345,176.64072,290.19823,0.000107089,0.2276094,666.90508,1027.8727
1833,30.082793,16.612,65,-300,61289.787,-28533.712,-44817.206,859.46586,221.45054,290.142,8.59E-05,0.23142876,633.56223,1087.4782
1839,30.126658,30.606,65,0,62855.862,-30429.808,-45186.296,851.74879,167.45576,290.16233,0.000113214,0.22937668,676.40796,1018.7234
1835,30.101303,1.609,65,0,62818.612,-30428.205,-45186.542,871.66478,325.92245,290.21042,5.86E-05,0.23372925,552.7602,1230.5832
1821,30.006721,3.611,65,-810,58861.407,-25216.603,-44167.384,875.4453,309.19106,290.21077,6.19E-05,0.23502695,566.27818,1195.0349
1840,30.13855,1.611,65,300,64290.246,-32304.855,-45545.558,875.96731,341.96746,290.1479,5.63E-05,0.23784262,549.90591,1251.0032
1838,30.117265,21.608,65,0,62835.428,-30433.262,-45184.939,858.502,204.52162,290.21883,9.30E-05,0.23117579,646.22113,1063.1526
1830,30.068499,1.609,65,-300,61350.596,-28473.191,-44804.584,875.5847,330.47956,290.17094,5.80E-05,0.23583293,549.15887,1221.2654
1837,30.110091,13.62,65,0,62823.587,-30432.563,-45183.705,866.33632,249.32443,290.16989,7.66E-05,0.23417483,614.92874,1124.1723
1841,30.142388,3.612,65,300,64162.049,-32327.221,-45568.418,876.46193,319.00748,290.19977,6.02E-05,0.23347351,552.30982,1209.5993
1846,30.175198,3.611,65,600,64979.623,-34137.471,-45927.558,872.74824,323.19545,290.426,5.96E-05,0.23965145,551.70374,1214.9427
1828,30.049988,16.614,65,-600,60039.888,-26758.247,-44459.382,859.20803,235.25444,290.15272,8.10E-05,0.23236875,618.98481,1099.8031
1849,30.19366,25.612,65,600,66142.031,-34237.298,-45926.612,852.09367,183.9976,290.14977,0.000102893,0.22837259,669.63483,1048.2945
1844,30.160856,25.612,65,300,64393.075,-32368.048,-45567.349,851.13609,187.12803,290.2198,0.00010142,0.22994535,655.81456,1037.4986
1852,30.212398,9.618,65,810,66569.259,-35579.249,-46181.525,867.67747,241.21743,290.21236,7.91E-05,0.23339207,635.32662,1127.6734
1832,30.07673,9.618,65,-300,61395.823,-28520.308,-44812.93,866.25907,269.89633,290.15166,7.08E-05,0.23412068,593.18685,1141.5909
1831,30.072336,3.612,65,-300,61208.091,-28433.145,-44812.355,879.90999,313.10518,290.15477,6.10E-05,0.2344785,565.90033,1203.9987
1855,30.23822,1.621,90,-1070,82465.147,-26452.271,-43959.835,876.45944,308.94976,290.15142,6.17E-05,0.23292799,575.03586,1203.5298
1848,30.185654,16.616,65,600,65177.716,-34013.674,-45889.609,859.6065,208.02204,290.18764,9.13E-05,0.23055021,654.01285,1078.3609
1842,30.146782,9.638,65,300,63526.039,-31566.431,-45414.402,872.35432,282.99916,290.1631,6.74E-05,0.23310167,586.52179,1165.3873
1858,30.252517,16.612,90,-1070,81850.063,-25087.709,-43695.384,859.35453,223.16435,290.18716,8.52E-05,0.23320475,639.20449,1095.6137
1845,30.171361,1.609,65,600,65897.313,-34426.304,-45986.887,875.49938,341.96433,290.295,5.63E-05,0.23714616,504.79487,1274.8516
1853,30.218459,16.612,65,810,66662.672,-35778.492,-46234.564,862.95951,224.57407,290.19283,8.50E-05,0.23362645,637.24735,1098.6112
1857,30.246454,9.619,90,-1070,82313.596,-25172.775,-43685.105,867.22279,245.78923,290.18414,7.74E-05,0.23207836,618.77931,1119.8773
1850,30.204165,1.609,65,810,66381.527,-35603.795,-46208.045,876.27162,303.29937,290.27416,6.30E-05,0.23248729,576.48448,1191.7175
1843,30.15285,16.614,65,300,64268.66,-32234.096,-45538.199,857.05346,216.24638,290.18562,8.79E-05,0.23170417,639.72335,1085.2362
1861,30.274871,3.612,90,-700,83669.866,-27591.194,-44189.298,875.33963,300.55994,290.2488,6.39E-05,0.23521549,586.75373,1204.1958
1863,30.285327,16.613,90,-700,84003.147,-27670.505,-44195.835,862.11264,228.48458,290.22038,8.40E-05,0.23539112,635.05854,1104.4465
1864,30.293332,25.613,90,-700,83828.407,-27789.204,-44220.011,856.46979,171.89517,290.30382,0.000113274,0.23573059,681.90322,1034.7129
1866,30.307681,3.614,90,-300,85601.546,-30137.523,-44674.784,882.73872,305.22451,290.16258,6.27E-05,0.23439265,589.0148,1213.268
1862,30.279264,9.619,90,-700,84041.014,-27828.879,-44241.596,869.80494,259.29269,290.22482,7.33E-05,0.23053442,616.29428,1142.6552
1847,30.179593,9.616,65,600,65723.191,-34482.343,-45996.22,865.73245,226.18484,290.18179,8.46E-05,0.23503095,641.81771,1103.6469
1851,30.208003,3.612,65,810,66594.956,-35656.175,-46218.364,874.0967,264.19061,290.09444,7.22E-05,0.23318685,617.67319,1154.65
1874,30.362003,30.626,90,0,87075.613,-32076.954,-45044.778,852.92054,139.21151,290.21278,0.000137247,0.23177741,712.19025,996.72895
1867,30.312075,9.617,90,-300,85730.771,-30095.709,-44661.997,871.57173,226.75641,290.16905,8.39E-05,0.2316394,638.89703,1101.8504
1873,30.35261,21.609,90,0,87085.604,-32068.814,-45057.606,865.51069,202.2431,290.10981,9.39E-05,0.23076351,664.4923,1078.1037
1871,30.340486,5.615,90,0,87078.327,-32067.909,-45066.857,874.55166,288.5465,290.18223,6.65E-05,0.23607752,597.10606,1186.2071
1854,30.226464,25.614,65,810,67195.484,-35600.465,-46186.665,853.476,156.92438,290.23334,0.000120571,0.2277134,697.55282,1017.5886
1878,30.388208,16.614,90,300,88488.584,-34011.618,-45438.988,867.73272,230.44798,290.19089,8.27E-05,0.23307257,643.33215,1115.5062
1875,30.373902,1.63,90,300,88094.575,-33203.421,-45270.787,875.63761,289.92671,290.15666,6.60E-05,0.23515699,589.94775,1178.9108
1859,30.260522,25.613,90,-1070,82010.535,-25262.036,-43721.615,849.50428,162.25405,290.05739,0.000116669,0.22855089,682.72112,1014.0971
1856,30.24206,3.612,90,-1070,81830.739,-25205.297,-43707.965,875.03014,289.2388,290.13277,6.63E-05,0.23555451,596.24252,1184.1817
1881,30.410556,3.612,90,700,90755.07,-36658.64,-45939.399,880.07201,285.77187,290.0414,6.69E-05,0.23472487,599.67544,1185.2842
1860,30.271027,1.63,90,-700,84450.852,-29250.222,-44503.746,874.34101,312.66646,290.12897,6.11E-05,0.234385,576.57687,1214.6151
1884,30.429017,25.613,90,700,90164.982,-36353.608,-45877.398,856.05746,169.14509,290.1288,0.000112704,0.23049826,681.63567,1026.2835
1883,30.421012,16.614,90,700,90378.042,-36587.758,-45947.581,866.23652,194.07047,290.10353,9.81E-05,0.23157158,676.38631,1071.0682
1879,30.396213,25.611,90,300,88493.723,-34017.004,-45425.79,856.24734,161.99497,290.16807,0.000117299,0.23090491,693.04386,1026.0773
1869,30.326143,25.61,90,-300,85580.536,-30039.176,-44666.52,857.02938,148.10709,290.19955,0.000128464,0.23118846,702.50529,1005.6159
1882,30.41495,9.616,90,700,90463.932,-36705.429,-45954.118,873.37474,258.8596,290.15705,7.39E-05,0.23479236,611.72791,1141.3327
1868,30.318137,16.614,90,-300,85471.991,-30114.95,-44681.938,864.06153,228.27552,290.35027,8.35E-05,0.23300673,632.54974,1101.7028
1870,30.336648,1.61,90,0,87076.6,-32069.924,-45056.372,877.40978,284.80449,290.15279,6.75E-05,0.23728531,599.77078,1183.5929
1887,30.447754,9.62,90,1070,92389.491,-38678.331,-46344.135,872.69844,274.48726,290.30538,6.98E-05,0.23404488,605.76597,1167.9007
1888,30.453817,16.613,90,1070,91974.883,-38992.655,-46452.432,864.67285,191.10072,290.18981,9.96E-05,0.23119281,667.19071,1055.4861
1880,30.406717,1.612,90,700,90647.595,-36485.834,-45918.718,879.09753,307.78453,290.18342,6.30E-05,0.23853322,576.34657,1204.906
1872,30.345436,13.62,90,0,87079.149,-32067.21,-45055.632,869.20637,245.73151,290.24899,7.81E-05,0.23536775,629.69065,1132.3902
1890,30.473582,1.623,120,-1380,106937.55,-27471.099,-43603.081,884.49869,335.74219,290.10474,5.71E-05,0.23660013,551.12054,1234.6572
1865,30.303838,1.63,90,-300,85967.061,-30855.759,-44822.716,880.47448,321.99876,290.18124,5.93E-05,0.23432911,531.55623,1239.0397
1889,30.461823,25.631,90,1070,90979.15,-36684.789,-45957.49,857.89392,165.34506,290.06929,0.00011468,0.22856285,684.8526,1020.3292
1895,30.506391,1.627,120,-1000,107374.18,-29809.879,-44065.049,880.1314,334.47743,290.18088,5.73E-05,0.23637692,544.4541,1226.6368
1891,30.477423,3.613,120,-1380,106324.52,-25777.905,-43288.263,883.23189,315.64348,290.18085,6.06E-05,0.23584817,569.33823,1220.3587
1894,30.495886,25.612,120,-1380,106948.57,-25439.488,-43214.503,857.37488,168.57139,290.18617,0.000112842,0.23125933,681.08583,1025.5404
1876,30.377745,3.614,90,300,88605.064,-33938.639,-45416.581,875.49745,267.57038,290.1621,7.14E-05,0.23407394,614.32792,1159.5509
1877,30.38214,9.638,90,300,88107.033,-33245.688,-45285.794,871.34432,234.08381,290.14785,8.14E-05,0.23305828,643.76699,1122.0007
1896,30.510234,3.611,120,-1000,107374.18,-27726.504,-43670.304,878.61746,301.72148,290.14805,6.35E-05,0.23651787,574.30858,1189.247
1897,30.514628,9.619,120,-1000,107374.18,-27882.494,-43709.651,874.72196,273.21253,290.21569,6.98E-05,0.23323214,606.72851,1165.7664
1900,30.5392,1.612,120,-500,107374.18,-30954.065,-44305.9,881.48972,353.33457,290.2373,5.45E-05,0.23844008,535.60341,1250.7097
1905,30.572005,1.609,120,0,107374.18,-33980.864,-44883.401,883.39626,338.45401,290.06455,5.65E-05,0.23540229,544.86241,1236.3093
1903,30.553493,16.618,120,-500,107374.18,-31000.36,-44314.863,865.74521,205.20075,290.12076,9.27E-05,0.23088943,657.12158,1074.6057
1885,30.439523,1.61,90,1070,91969.251,-38770.799,-46356.264,881.51676,341.20504,290.1062,5.63E-05,0.23656586,547.34087,1248.1339
1899,30.528696,25.612,120,-1000,107374.18,-27623.1,-43652.377,857.32542,188.02208,290.21239,0.000101254,0.23178815,670.93979,1054.7168
1886,30.44336,3.613,90,1070,91821.276,-38597.787,-46330.814,878.65533,298.85574,290.13413,6.39E-05,0.23380635,578.14031,1192.2839
1907,30.580794,13.618,120,0,107374.18,-33987.771,-44885.005,867.72748,213.05492,290.06473,9.03E-05,0.23623619,657.73455,1093.2149
1909,30.59736,30.605,120,0,107374.18,-34000.928,-44895.16,855.51586,136.38295,290.10024,0.000139124,0.2265665,712.78401,993.76144
1898,30.52069,16.614,120,-1000,107374.18,-28048.68,-43730.784,863.01883,211.17209,290.11318,9.09E-05,0.23625675,649.11256,1078.7965
1906,30.575843,5.614,120,0,107374.18,-33984.564,-44878.879,880.54635,319.7727,290.08069,6.06E-05,0.2402566,568.42455,1218.5148
1892,30.481817,9.618,120,-1380,106273.41,-25464.98,-43233.005,876.77831,285.83673,290.15915,6.71E-05,0.2362382,600.68338,1186.8116
1912,30.617484,9.617,120,500,107374.18,-37167.766,-45509.788,873.2439,240.97912,290.12341,8.06E-05,0.2370479,638.31294,1132.9194
1902,30.547432,9.619,120,-500,107374.18,-30915.417,-44302.241,876.42158,269.18776,290.12389,7.12E-05,0.235821,611.01938,1162.4857
1919,30.664356,25.611,120,1000,107374.18,-40486.732,-46159.693,860.29487,188.71278,290.11678,0.000104272,0.24583431,672.64539,1059.1324
1916,30.645895,3.611,120,1000,107374.18,-40456.882,-46160.228,881.80487,299.33634,290.0669,6.39E-05,0.23447215,589.29661,1202.8852
1904,30.5615,25.611,120,-500,107374.18,-30777.518,-44260.468,859.55373,186.48361,290.16139,0.000101958,0.23107048,673.12738,1056.5494
1920,30.674861,1.61,120,1380,107374.18,-42713.274,-46582.232,879.26017,347.61869,290.16856,5.52E-05,0.23724491,531.49264,1247.0427
1918,30.656351,16.614,120,1000,107374.18,-40295.999,-46104.065,866.55546,178.21228,290.25012,0.000106767,0.23145389,683.95266,1046.0675
1893,30.48788,16.616,120,-1380,106275.92,-25564.025,-43249.862,864.33412,210.0832,290.16764,9.06E-05,0.23217455,658.56581,1087.7574
1913,30.623546,16.614,120,500,107374.18,-37162.585,-45493.507,867.53801,241.84784,290.06688,7.89E-05,0.23303756,628.70075,1127.1578
1901,30.543038,3.612,120,-500,107374.18,-30771.104,-44270.994,880.74872,320.0484,290.17882,5.99E-05,0.23558357,572.76674,1229.2636
1908,30.587966,21.612,120,0,107374.18,-33983.289,-44889.486,862.38164,170.73902,290.17453,0.000112057,0.23309906,693.34497,1042.4732
1921,30.678699,3.614,120,1380,107374.18,-42226.102,-46479.527,880.55925,296.27795,290.23846,6.71E-05,0.24607597,585.08895,1200.7696
1924,30.697161,25.63,120,1380,107374.18,-39515.431,-45973.401,854.80177,155.51003,290.13421,0.000122715,0.23259362,691.87856,1008.7578
1915,30.642057,1.611,120,1000,107374.18,-40542.237,-46147.852,880.15947,329.69436,290.12634,5.84E-05,0.23776852,560.74381,1236.64
1928,30.723218,16.614,120,-1380,106456.67,-25882.09,-43316.961,868.55594,208.59907,290.1783,9.13E-05,0.23188173,658.44028,1082.8931
1925,30.708921,1.622,120,-1380,107108.22,-27647.646,-43654.515,884.72658,357.06461,290.24713,5.46E-05,0.24466687,533.0382,1259.4466
1911,30.613091,3.611,120,500,107374.18,-37268.21,-45522.986,877.61698,254.18908,290.13305,7.54E-05,0.23433904,628.48908,1146.9655
1926,30.712762,3.611,120,-1380,106331.14,-25581.664,-43255.248,882.56359,335.78114,290.13735,5.81E-05,0.24239102,543.27854,1234.5497
1910,30.609253,1.608,120,500,107374.18,-37388.923,-45534.087,877.43296,286.77548,290.0464,6.67E-05,0.2345365,589.41901,1173.4194
1927,30.717156,9.617,120,-1380,106244.92,-25199.624,-43183.338,874.99531,282.28074,290.11938,6.78E-05,0.23546162,589.11896,1166.2144
1930,30.741729,1.61,120,-1000,107374.18,-27970.233,-43731.195,883.93185,350.46217,290.21922,5.51E-05,0.24045838,542.24215,1267.8084
1914,30.631552,25.611,120,500,107374.18,-37136.107,-45491.04,857.80225,162.90865,290.16332,0.000119754,0.24037448,694.58114,1027.5502
1922,30.683093,9.618,120,1380,107374.18,-42519.581,-46534.909,874.1194,279.67542,290.16903,6.83E-05,0.23436567,591.75863,1161.9585
1935,30.774539,1.611,120,-500,107374.18,-31014.627,-44318.851,883.17582,345.26715,290.15454,5.55E-05,0.23656233,548.23766,1258.7219
1933,30.756029,16.613,120,-1000,107374.18,-27909.507,-43729.304,867.98634,213.9965,290.23255,8.90E-05,0.2279617,650.10246,1089.5036
1917,30.650288,9.617,120,1000,107374.18,-40602.388,-46172.192,873.95565,285.43873,290.07588,6.69E-05,0.23401893,584.79874,1168.5144
1937,30.782771,9.619,120,-500,107374.18,-30761.565,-44290.647,879.03214,285.71567,290.16678,6.69E-05,0.23446342,600.81558,1189.1036
1940,30.807344,1.61,120,0,107374.18,-33990.032,-44908.029,885.05559,342.02307,290.10738,5.64E-05,0.23862776,542.21701,1240.3991
1939,30.796839,25.611,120,-500,107374.18,-30721.108,-44253.396,861.3557,189.17428,290.16568,0.000100367,0.23071693,670.77259,1057.288
1932,30.749967,9.618,120,-1000,107374.18,-27667.71,-43670.715,878.77928,283.89032,290.20693,6.72E-05,0.23421344,590.58331,1170.9015
1942,30.816132,13.601,120,0,107374.18,-33987.607,-44901.204,872.45068,203.68914,290.25207,9.36E-05,0.23268549,671.30294,1089.495
1923,30.689155,16.616,120,1380,107374.18,-42672.323,-46566.403,861.98793,180.06398,290.25124,0.000106495,0.23360995,679.64391,1046.5581
1945,30.844585,1.61,120,500,107374.18,-37198.273,-45517.148,890.39481,342.93124,290.06125,5.57E-05,0.235664,561.9422,1266.6639
1943,30.8233,21.608,120,0,107374.18,-33989.786,-44894.174,867.01352,171.15683,290.13337,0.000111034,0.23034538,693.30259,1043.4348
1931,30.745567,3.631,120,-1000,107374.18,-30568.038,-44217.051,881.83563,279.01584,290.03939,6.86E-05,0.23494426,606.60649,1178.6763
1934,30.764034,25.613,120,-1000,107374.18,-27767.249,-43677.869,864.38067,185.19645,290.18027,0.000102854,0.23150469,671.00959,1048.9399
1951,30.881227,3.612,120,1000,107374.18,-40157.318,-46079.725,892.9333,337.6431,290.16902,5.70E-05,0.23893106,570.04607,1262.8125
1929,30.731224,25.613,120,-1380,106063.97,-25485.989,-43248.094,858.32204,181.20119,290.12751,0.000105136,0.2318603,673.78798,1046.0807
1949,30.866885,25.611,120,500,107374.18,-37127.309,-45506.376,870.69382,193.94025,290.13829,9.83E-05,0.23260859,678.45694,1074.4623
1941,30.811181,5.616,120,0,107374.18,-33988.634,-44886.362,880.36357,285.34428,290.15906,6.70E-05,0.23512571,597.30101,1175.9818
1948,30.858879,16.615,120,500,107374.18,-36956.476,-45470.935,878.57132,188.23935,290.1572,0.000101229,0.23248699,683.87434,1066.9135
1954,30.899689,25.613,120,1000,107374.18,-40657.729,-46181.073,864.70596,189.83778,290.19012,0.000100247,0.23203501,672.92374,1059.5207
1952,30.885621,9.618,120,1000,107374.18,-39965.599,-46055.878,887.63754,287.12837,290.2377,6.65E-05,0.23444438,607.055,1193.8238
1956,30.914038,3.613,120,1380,107374.18,-42820.707,-46601.474,887.58836,324.2453,290.13852,5.91E-05,0.23671994,573.46691,1241.3311
1957,30.918432,9.617,120,1380,107374.18,-42855.614,-46623.306,879.44979,230.40741,290.17088,8.31E-05,0.23602816,656.64296,1131.3671
1938,30.788834,16.613,120,-500,107374.18,-30684.762,-44257.385,867.21624,178.5459,290.28395,0.000106517,0.23037961,681.64283,1046.0945
1944,30.832693,30.607,120,0,107374.18,-33990.32,-44904.288,863.16202,139.54794,290.12783,0.000136411,0.23145724,721.46094,1005.3471
1960,30.944254,1.621,15,-290,13132.158,-25648.432,-45152.622,888.0469,321.01715,290.28951,6.03E-05,0.23910748,569.62693,1226.5751
1936,30.778377,3.611,120,-500,107374.18,-30757.495,-44263.223,887.58808,330.18877,290.10766,5.81E-05,0.23737782,565.59549,1247.8995
1961,30.948095,3.612,15,-290,13071.184,-25355.447,-45092.224,888.18906,303.7012,290.14109,6.31E-05,0.23556789,588.51706,1207.8062
1947,30.852816,9.618,120,500,107374.18,-37153.91,-45510.117,887.62843,286.61319,290.12349,6.69E-05,0.23587129,609.75808,1196.5955
1946,30.848423,3.613,120,500,107374.18,-36967.413,-45481.789,889.62126,293.91425,290.17599,6.52E-05,0.23569055,593.35953,1192.1354
1963,30.958552,16.612,15,-290,12877.163,-25238.887,-45064.842,870.83494,203.57976,290.1419,9.39E-05,0.23282468,660.35132,1074.3962
1953,30.891683,16.614,120,1000,107374.18,-40200.777,-46109.081,873.55125,210.01962,290.15477,9.05E-05,0.23099763,659.43169,1087.6996
1964,30.966557,25.611,15,-290,12969.425,-25200.691,-45072.613,865.9522,151.54112,290.18265,0.000125049,0.22904617,705.88729,1015.8501
1970,31.009872,1.61,15,-100,13958.813,-26530.347,-45321.441,888.78797,324.96179,290.16058,5.99E-05,0.2361946,559.48596,1228.4029
1967,30.985294,9.639,15,-200,13816.885,-26397.546,-45298.581,881.15188,271.62068,290.06265,7.02E-05,0.23318105,606.24184,1160.9703
1965,30.977062,1.61,15,-200,13450.798,-25874.358,-45192.134,889.80887,335.46395,290.09298,5.71E-05,0.23556934,556.43315,1245.2436
1969,30.999367,25.612,15,-200,13465.723,-25843.44,-45172.152,865.8953,175.91265,290.08735,0.000108539,0.23129073,682.53962,1041.2584
1966,30.980899,3.616,15,-200,13491.214,-25906.551,-45204.715,889.21658,323.33113,290.23678,5.93E-05,0.23615866,564.77446,1226.0235
1973,31.025835,21.608,15,-100,13950.631,-26476.609,-45309.312,868.55325,190.92359,290.16706,9.93E-05,0.22913496,669.25738,1057.1063
1950,30.877389,1.611,120,1000,107374.18,-39608.886,-45982.529,893.48634,352.13011,290.18174,5.46E-05,0.23913248,544.12222,1263.5748
1959,30.932499,25.613,120,1380,107374.18,-43520.074,-46744.143,863.45786,155.02541,290.11774,0.000122761,0.23165556,705.26976,1023.2454
1955,30.910194,1.629,120,1380,107374.18,-39401.296,-45940.468,889.50855,355.25693,290.14622,5.46E-05,0.24161022,535.08214,1258.3623
1975,31.047126,1.61,15,0,14415.27,-27133.913,-45446.307,883.45586,314.2959,290.18797,6.12E-05,0.2360498,579.21859,1218.6198
1977,31.055913,13.62,15,0,14431.387,-27133.667,-45437.262,877.12305,271.14451,290.13899,7.04E-05,0.23299273,610.68496,1165.4767
1958,30.924494,16.613,120,1380,107374.18,-43248.262,-46672.027,869.49717,196.39398,290.07238,9.73E-05,0.23344395,673.47029,1074.1358
1978,31.063088,21.609,15,0,14415.476,-27113.767,-45429.82,866.64857,211.56984,290.15253,8.98E-05,0.23043679,660.32495,1095.1195
1980,31.084379,1.611,15,100,14909.841,-27785.42,-45568.213,887.45455,346.97491,290.23902,5.52E-05,0.23527473,550.69242,1257.9742
1962,30.952489,9.619,15,-290,12940.439,-25357.462,-45088.36,879.29266,249.48774,290.29356,7.65E-05,0.23275124,626.22889,1135.0236
1972,31.01866,13.621,15,-100,13887.52,-26485.244,-45316.548,876.7679,238.36005,290.19973,7.95E-05,0.22985215,637.16592,1124.127
1984,31.109734,30.607,15,100,14923.327,-27703.519,-45546.751,860.59063,173.93211,290.1801,0.000109177,0.22913762,686.76013,1042.957
1979,31.072481,30.625,15,0,14439.117,-27134.448,-45447.006,859.75735,149.34413,290.16891,0.000126482,0.2269892,710.69952,1017.7853
1981,31.088217,5.635,15,100,14725.359,-27485.816,-45494.823,881.6316,278.03918,290.15228,6.85E-05,0.23138967,603.01265,1171.6641
1976,31.050964,5.613,15,0,14424.398,-27133.256,-45435.864,881.2759,288.58008,290.25221,6.58E-05,0.2315675,600.65865,1191.1292
1968,30.991362,16.613,15,-200,13369.226,-25841.631,-45184.116,870.78694,214.02484,290.06816,8.86E-05,0.22908399,650.03846,1087.0322
1986,31.125463,3.614,15,200,15430.602,-28403.295,-45664.134,881.91751,291.49954,290.12099,6.54E-05,0.23282542,598.965,1193.237
1989,31.143925,25.612,15,200,15325.225,-28375.707,-45677.867,861.27852,153.21654,290.12427,0.000123466,0.22777238,707.41197,1018.9012
1994,31.17673,25.615,15,290,15820.741,-28845.568,-45778.064,863.00786,146.59731,290.15552,0.000128802,0.22640585,707.15074,1005.8291
1974,31.035227,30.626,15,-100,14105.717,-26757.424,-45366.297,861.59401,150.37316,290.224,0.000127274,0.23175895,710.49484,1020.0304
1971,31.01371,5.615,15,-100,13937.803,-26537.788,-45315.15,887.4342,318.59107,290.13186,5.99E-05,0.23256442,564.71772,1212.7469
1991,31.158268,3.613,15,290,15877.932,-29030.257,-45804.953,880.18754,241.57255,290.22469,8.10E-05,0.23977062,639.48351,1129.0821
1992,31.162662,9.619,15,290,16271.525,-29187.028,-45851.577,875.47386,234.55877,290.11425,8.09E-05,0.2304316,633.55273,1112.821
1997,31.196719,6.605,25,-400,21987.521,-25278.604,-44904,887.26093,301.79761,290.19298,6.42E-05,0.22911101,582.60239,1214.9936
2002,31.224238,8.606,25,-300,22843.08,-25991.824,-45028.208,879.81184,236.81918,290.19306,8.05E-05,0.23214343,640.77143,1122.9558
1993,31.168725,16.612,15,290,15796.566,-29038.685,-45791.056,871.69575,218.45609,290.17977,8.70E-05,0.23029928,657.0023,1105.1189
1995,31.188486,1.618,25,-400,22533.403,-25423.904,-44918.842,887.74831,305.38884,290.10358,6.31E-05,0.23642646,580.89619,1209.8412
1982,31.093173,13.599,15,100,14991.207,-27765.726,-45561.511,876.83322,269.25276,290.06734,7.11E-05,0.23459029,610.23363,1158.4734
1987,31.129858,9.617,15,200,15471.141,-28465.584,-45684.363,877.2939,247.3478,290.1446,7.72E-05,0.23374963,638.35688,1143.5219
2001,31.219844,3.61,25,-300,22619.621,-25833.326,-44995.728,890.46324,324.09877,290.13819,5.90E-05,0.2342905,574.43025,1237.0748
1996,31.192325,3.613,25,-400,22357.514,-25226.1,-44898.573,888.33701,305.89653,290.23586,6.30E-05,0.23337621,578.7764,1207.0317
1985,31.121626,1.609,15,200,15445.445,-28405.639,-45688.31,880.39543,305.49112,290.14604,6.35E-05,0.23443582,585.13024,1216.0112
2005,31.246586,1.61,25,-150,23635.118,-26867.982,-45197.273,888.65554,329.04598,290.13796,5.82E-05,0.23488046,563.46369,1231.6272
1988,31.13592,16.616,15,200,15603.737,-28384.054,-45671,873.7401,224.79937,290.11723,8.46E-05,0.23133087,642.4972,1102.4927
2004,31.237469,20.618,25,-300,22828.608,-25942.239,-45024.138,869.56401,207.17343,290.26345,9.21E-05,0.23011385,655.85232,1081.4103
2010,31.279391,1.61,25,0,24253.321,-27803.758,-45402.19,883.64995,282.37235,290.19812,6.81E-05,0.23237097,608.19603,1191.6222
1983,31.100341,21.608,15,100,14986.068,-27747.924,-45548.724,866.3515,183.37139,290.25302,0.000103238,0.22719473,679.66923,1057.4116
2008,31.260881,16.612,25,-150,23460.667,-26789.083,-45183.13,876.19589,220.14986,290.20676,8.65E-05,0.23114172,648.58575,1097.9395
2009,31.268886,25.613,25,-150,23619.7,-26852.605,-45191.147,866.65802,153.69078,290.24281,0.000123404,0.22961672,713.91954,1026.2724
2000,31.216006,1.611,25,-300,22848.466,-25968.717,-45020.068,890.15975,356.19043,290.11663,5.35E-05,0.2322531,546.40228,1277.1735
1999,31.208282,15.602,25,-400,22367.833,-25351.583,-44899.272,870.65361,232.68236,290.08818,8.23E-05,0.23252172,645.15922,1124.2549
1998,31.201945,10.607,25,-400,22077.233,-25246.287,-44878.221,876.45234,248.87368,290.20484,7.67E-05,0.23306352,632.74678,1139.2532
2013,31.295353,21.607,25,0,24264.998,-27804.087,-45384.223,872.33474,197.86711,290.13378,9.60E-05,0.23034022,668.28201,1072.0816
2014,31.304745,30.608,25,0,24270.877,-27803.799,-45401.491,864.20713,163.54266,290.14729,0.00011601,0.22953097,694.58335,1026.9015
1990,31.15443,1.61,15,290,15841.669,-28901.279,-45775.145,884.12457,313.41549,290.20123,6.08E-05,0.23270226,569.50545,1206.3329
2003,31.230019,14.612,25,-300,22797.648,-25814.824,-45010.2,874.33163,245.11932,290.13486,7.78E-05,0.2323531,633.67052,1137.3295
2015,31.316638,1.609,25,150,25003.504,-28801.534,-45574.709,891.67313,331.75116,290.12503,5.76E-05,0.23516447,559.12768,1238.5794
2018,31.330938,16.614,25,150,24910.666,-28762.804,-45568.418,876.68741,210.2584,290.17812,9.05E-05,0.23116765,670.41836,1098.7433
2021,31.353286,3.613,25,300,25492.812,-29630.164,-45755.409,886.80928,294.48062,290.24945,6.73E-05,0.24510173,592.91503,1196.5294
2019,31.338943,25.615,25,150,24985.865,-28675.311,-45553.576,867.88523,167.12645,290.08644,0.00011382,0.23051752,699.45053,1038.4283
2012,31.288179,13.62,25,0,24266.355,-27793.684,-45380.112,877.21093,215.17522,289.99638,8.83E-05,0.23089818,655.75433,1095.0739
2023,31.363461,14.613,25,300,25824.404,-29655.82,-45751.874,879.49924,239.18728,290.15012,7.94E-05,0.22947232,643.73553,1131.7897
2020,31.349448,1.61,25,300,25672.279,-29714.327,-45747.31,890.98186,340.00406,290.18408,5.64E-05,0.23377762,563.46982,1263.7221
2022,31.35768,8.606,25,300,25530.391,-29672.266,-45738.429,881.88392,261.04953,290.25269,7.32E-05,0.23447568,631.42104,1165.6396
2027,31.38826,6.605,25,400,25933.728,-30288.168,-45860.828,884.9244,257.0456,290.11978,7.40E-05,0.23074694,635.90164,1164.9064
2006,31.250424,3.612,25,-150,23471.028,-26852.77,-45217.337,891.29949,337.25718,290.20353,5.77E-05,0.23970094,565.01462,1256.1975
2007,31.254818,9.617,25,-150,23435.628,-26825.469,-45210.101,881.04359,270.5654,290.27956,7.06E-05,0.23306244,606.97431,1157.0762
2026,31.383866,3.611,25,400,26201.51,-30426.108,-45891.377,892.30046,327.25999,290.28329,5.91E-05,0.23580259,578.03527,1249.4799
2011,31.283229,5.615,25,0,24256.898,-27799.893,-45382.949,891.69154,325.34818,290.27633,5.88E-05,0.23466194,571.37729,1234.148
2029,31.399822,15.601,25,400,26537.007,-30439.758,-45908.439,873.80066,195.39254,290.16695,9.73E-05,0.23060261,681.09637,1081.4087
2016,31.320476,3.61,25,150,24990.635,-28790.762,-45571.584,892.66388,315.13735,290.13529,6.07E-05,0.23426631,584.20933,1232.326
2034,31.430262,20.618,40,-550,36167.727,-25231.198,-44606.821,869.78487,185.38931,290.06777,0.000102576,0.23097857,687.73817,1065.878
2032,31.417031,8.607,40,-550,35926.629,-25296.9,-44634.245,885.02952,282.38014,290.08967,6.76E-05,0.23209433,610.1296,1190.5068
2031,31.412638,3.612,40,-550,36459.396,-25470.775,-44666.396,890.71037,306.30508,290.12949,6.29E-05,0.23809155,596.02116,1224.4435
2035,31.439379,1.613,40,-400,36827.909,-26363.832,-44824.812,889.71313,322.88925,290.08714,5.92E-05,0.23478286,577.287,1237.9352
2025,31.380028,1.61,25,400,25934.304,-30273.654,-45853.428,885.66257,323.34006,290.09392,5.92E-05,0.23523107,566.3472,1223.7942
2040,31.472184,1.612,40,-200,38057.616,-27524.793,-45051.562,891.3744,344.68698,290.11165,5.55E-05,0.23505904,548.56584,1255.9089
2044,31.494483,25.614,40,-200,38020.202,-27562.331,-45057.4,874.72065,185.15936,290.14465,0.000102641,0.22973971,691.78264,1068.8941
2024,31.370911,20.618,25,300,25517.111,-29673.911,-45763.632,869.46379,202.75934,290.11451,9.37E-05,0.23078895,669.38888,1084.9849
2017,31.32487,9.637,25,150,24741.437,-28388,-45485.243,884.35881,273.52517,290.17712,7.00E-05,0.23570315,609.78336,1167.6409
2045,31.504989,1.608,40,0,38890.934,-28795.12,-45304.912,893.6803,340.367,290.14853,5.65E-05,0.23685637,552.40846,1247.1269
2028,31.393486,10.607,25,400,26349.03,-30434.619,-45893.844,880.21941,260.67364,290.19682,7.31E-05,0.23250278,617.62723,1148.6657
2039,31.461679,25.611,40,-400,36891.761,-26238.719,-44792.291,865.98758,178.29843,290.1957,0.000107555,0.23296076,685.11602,1051.7628
2033,31.422812,14.612,40,-550,36676.154,-25329.669,-44606.04,878.37929,223.52144,290.10904,8.52E-05,0.23227618,656.86944,1111.9487
2043,31.486477,16.616,40,-200,38131.993,-27595.716,-45058.551,877.53152,210.29693,290.10181,9.08E-05,0.23129213,661.7496,1093.3312
2046,31.508826,5.614,40,0,38885.507,-28790.968,-45306.228,889.59581,308.16079,290.12371,6.23E-05,0.23588778,580.50018,1211.3988
2048,31.520943,21.613,40,0,38898.294,-28799.89,-45303.597,870.46986,184.09779,290.23767,0.000105708,0.23992172,689.22113,1064.2334
2049,31.530337,30.607,40,0,38899.897,-28789.981,-45296.401,865.17913,144.60757,290.31406,0.000130981,0.2277726,720.11258,1015.9379
2036,31.443217,3.613,40,-400,36787.987,-26327.363,-44839.532,890.22258,310.87834,290.11998,6.16E-05,0.23535629,588.6311,1223.3891
2041,31.476022,3.61,40,-200,37989.283,-27515.994,-45049.999,890.73789,325.1324,290.12064,5.87E-05,0.23377277,572.5948,1240.1123
2038,31.453674,16.613,40,-400,37040.515,-26190.203,-44783.698,872.11533,214.53082,290.22737,8.99E-05,0.23770472,652.67565,1089.7587
2051,31.546066,3.617,40,200,39674.503,-29931.084,-45526.399,888.10181,275.30769,290.15174,6.93E-05,0.23286151,656.47125,1120.9328
2030,31.408797,1.622,40,-550,36515.477,-26049.714,-44772.555,890.56718,327.28722,290.11938,5.87E-05,0.23763965,574.02224,1244.8464
2056,31.578871,3.615,40,400,40360.301,-31088.387,-45746.857,892.81163,321.00028,290.18614,5.98E-05,0.23444542,577.99076,1239.9587
2050,31.542229,1.612,40,200,39817.09,-29998.554,-45537.623,890.45192,325.61441,290.15481,5.93E-05,0.23812975,563.00147,1227.9985
2042,31.480416,9.618,40,-200,38105.186,-27493.258,-45027.551,884.58663,273.49877,290.20061,6.96E-05,0.23173188,615.52688,1176.3115
2037,31.447611,9.618,40,-400,36930.861,-26209.938,-44815.027,885.34101,261.83934,290.062,7.28E-05,0.23328527,628.00992,1165.3335
2054,31.564528,25.615,40,200,39948.658,-30024.169,-45540.213,870.008,163.68518,290.1052,0.000115695,0.2284669,698.69697,1032.303
2059,31.597332,25.615,40,400,41022.54,-31087.524,-45758.616,868.73389,179.17789,290.17227,0.000106209,0.23157772,684.26876,1050.1353
2060,31.607838,1.611,40,550,41278.111,-32246.348,-45987.339,891.48834,338.98046,290.18579,5.65E-05,0.23701333,562.12206,1260.7062
2061,31.611676,3.612,40,550,41271.943,-32173.739,-45975.457,889.55242,308.31397,290.22497,6.67E-05,0.25887865,578.55534,1208.8083
2058,31.589327,16.614,40,400,40383.449,-31128.845,-45763.92,878.39281,197.22599,290.1845,9.65E-05,0.23117824,680.36222,1082.2135
2052,31.550461,9.619,40,200,39890.028,-29983.999,-45534.786,885.9751,282.10843,290.04035,6.79E-05,0.2344835,600.64192,1175.7722
2063,31.621851,14.612,40,550,41728.567,-32195.078,-45962.752,877.37502,230.68357,290.15039,8.27E-05,0.23245746,652.01627,1124.0342
2053,31.556524,16.612,40,200,39865.729,-30097.065,-45556.166,876.90544,200.39303,290.36766,0.000100042,0.24486797,669.78226,1082.8137
2064,31.629301,20.638,40,550,40835.796,-30997.729,-45724.039,871.757,187.2357,290.08584,0.000105029,0.23751204,682.48182,1070.296
2067,31.647915,9.618,65,-810,59052.551,-25277.741,-44169.357,886.71306,235.24733,290.50096,8.13E-05,0.2348465,656.81632,1138.7493
2047,31.513774,13.606,40,0,38895.375,-28795.449,-45304.953,878.96144,227.02058,290.37868,8.38E-05,0.23109905,656.05249,1120.6243
2069,31.661983,25.612,65,-810,59362.97,-25363.794,-44162.902,871.71631,164.90798,290.19966,0.000115816,0.23302891,703.92058,1043.1501
2071,31.676326,3.612,65,-600,60418.229,-26531.581,-44415.759,895.01862,308.00787,290.29592,6.22E-05,0.23543296,596.87318,1228.8339
2073,31.686782,16.615,65,-600,60631.863,-26618.045,-44418.144,879.81466,211.68438,290.16024,9.04E-05,0.23242888,666.07388,1096.5524
2074,31.694787,25.612,65,-600,60037.791,-26496.921,-44406.221,872.98876,168.28538,290.16494,0.000113193,0.23143405,699.34958,1045.9535
2055,31.575033,1.614,40,400,40389.452,-31073.997,-45751.956,893.27411,343.4401,290.11749,5.57E-05,0.23521918,548.9969,1251.892
2072,31.68072,9.617,65,-600,60385.255,-26531.54,-44409.304,889.34922,261.73807,290.15622,7.32E-05,0.23531541,623.11428,1157.4009
2070,31.672488,1.608,65,-600,60310.713,-26499.552,-44399.56,896.58215,320.36967,290.26694,6.06E-05,0.23796335,572.32401,1228.0396
2057,31.583266,9.618,40,400,40793.694,-31177.648,-45769.471,883.90212,274.12149,290.07035,6.96E-05,0.23322403,619.99349,1184.0368
2084,31.763458,30.606,65,0,63186.962,-30435.277,-45174.578,872.09884,138.09633,290.10093,0.000137256,0.22881249,727.04559,1008.3787
2081,31.74194,5.617,65,0,63183.673,-30437.086,-45167.465,890.10822,241.81051,290.17161,7.89E-05,0.23348554,641.29626,1135.1583
2068,31.653977,16.615,65,-810,60101.191,-25314.785,-44155.913,881.76176,237.43713,290.64245,8.10E-05,0.23680447,638.56583,1123.7978
2062,31.61607,8.607,40,550,41330.203,-32341.077,-46007.362,883.7252,244.20598,290.24743,7.85E-05,0.23200898,634.47203,1135.2754
2088,31.789645,16.632,65,300,64154.319,-31630.529,-45394.913,881.98869,222.19959,290.01866,8.62E-05,0.23308358,663.5604,1117.076
2065,31.639674,1.622,65,-810,60385.296,-26476.569,-44396.394,897.72403,334.89206,290.1543,5.74E-05,0.23755524,576.36144,1264.7699
2078,31.719586,16.635,65,-300,62180.053,-29264.406,-44956.504,878.89074,180.98175,290.07157,0.0001051,0.23149457,697.56166,1070.2464
2080,31.738103,1.611,65,0,63177.012,-30441.279,-45167.917,894.99014,308.65597,290.25525,6.28E-05,0.23993996,598.95917,1230.96
2086,31.779188,3.611,65,300,64565.758,-32392.224,-45551.438,893.92475,296.46323,290.09155,6.45E-05,0.23441052,595.69015,1199.1886
2087,31.783582,9.618,65,300,64725.614,-32411.836,-45554.028,889.96565,234.71129,290.14421,8.13E-05,0.23385019,653.63232,1134.1758
2066,31.643516,3.632,65,-810,60559.542,-27259.52,-44553.412,895.14533,297.43891,290.1485,6.43E-05,0.23509562,603.07584,1214.1262
2085,31.77535,1.611,65,300,64724.997,-32413.974,-45531.374,892.96869,282.91655,290.0838,6.76E-05,0.23470842,606.66698,1182.6158
2093,31.822454,16.616,65,600,66319.731,-34032.546,-45864.405,885.86584,221.28871,290.09057,8.60E-05,0.23188689,660.41917,1112.4293
2083,31.754065,21.608,65,0,63188.483,-30431.823,-45180.128,878.84832,167.16789,290.03969,0.000113843,0.23141467,708.52515,1048.7577
2092,31.816392,9.619,65,600,66454.342,-34226.526,-45923.364,893.04007,241.81484,290.25456,8.03E-05,0.23952897,657.90952,1151.6965
2090,31.808161,1.61,65,600,65942.869,-34212.259,-45923.364,897.20299,296.69372,290.18501,6.45E-05,0.23492073,598.69102,1202.7231
2082,31.746891,13.619,65,0,63183.919,-30438.442,-45172.234,887.74238,233.89344,290.21681,8.15E-05,0.23210592,649.04181,1127.6855
2095,31.840971,1.611,65,810,67192.935,-35571.232,-46183.211,893.01897,306.49437,290.28631,6.29E-05,0.23862779,585.8203,1209.513
2096,31.844809,3.612,65,810,67681.465,-35725.331,-46188.309,898.14857,292.33971,290.11662,6.56E-05,0.23555878,605.01514,1197.3788
2100,31.875032,1.619,90,-1070,82773.43,-26695.465,-43999.018,901.7212,310.38818,290.29755,6.19E-05,0.23675331,589.03564,1221.3785
2077,31.713524,9.618,65,-300,61930.854,-28534.246,-44786.534,888.47386,258.68059,290.13818,7.49E-05,0.24075887,627.0073,1152.6998
2075,31.705292,1.612,65,-300,61873.54,-28467.517,-44792.373,895.30087,313.54835,290.26537,6.10E-05,0.23479524,579.83012,1222.0992
2103,31.889328,16.615,90,-1070,81972.627,-25068.343,-43658.463,890.83074,229.86843,290.08935,8.30E-05,0.2338745,657.84636,1125.9415
2089,31.797656,25.612,65,300,64647.372,-32340.337,-45547.943,877.23438,165.30105,290.19682,0.000115133,0.23129642,708.14459,1043.7948
2098,31.855266,16.634,65,810,65700.701,-33605.732,-45793.605,885.24017,222.2876,290.1615,8.58E-05,0.23333904,665.52368,1120.4258
2079,31.727598,25.611,65,-300,61654.602,-28522.816,-44785.095,874.54587,172.23613,290.16757,0.000110453,0.23188,699.43049,1053.1352
2097,31.849203,9.62,65,810,66775.04,-35366.562,-46160.516,892.17554,249.19318,289.90608,7.65E-05,0.23288673,636.96247,1146.0274
2076,31.70913,3.612,65,-300,61920.657,-28543.497,-44824.854,897.00814,300.06096,290.11576,6.39E-05,0.23659231,907.60368,907.80036
2091,31.811999,3.611,65,600,66270.762,-34354.722,-45943.634,899.53635,286.95328,290.26896,6.67E-05,0.23479471,607.31041,1191.6694
2110,31.940656,1.61,90,-300,85984.618,-30149.693,-44675.072,903.99469,292.56056,290.24332,6.54E-05,0.23527308,608.6474,1205.5142
2094,31.830461,25.631,65,600,65238.032,-32975.398,-45666.272,875.58484,160.72625,290.21186,0.000118624,0.23167288,711.72457,1037.8916
2104,31.897334,25.613,90,-1070,82455.238,-25725.688,-43799.939,889.10305,158.34584,290.13826,0.000120158,0.23164213,725.90061,1051.0792
2107,31.916077,9.618,90,-700,84268.957,-27766.467,-44199.823,901.08243,239.41488,290.10565,8.03E-05,0.23551832,656.44665,1145.4624
2115,31.97346,1.611,90,0,87259.522,-32056.767,-45039.392,901.42675,304.71347,290.05415,6.29E-05,0.23600297,601.73684,1221.7379
2109,31.93015,25.614,90,-700,83842.386,-27971.219,-44243.652,886.83653,179.45401,290.09081,0.000106511,0.23400775,708.78799,1076.0807
2111,31.944494,3.61,90,-300,85782.782,-30061.049,-44668.411,908.56422,325.8108,290.12835,5.89E-05,0.23699086,596.37665,1264.684
2101,31.878872,3.611,90,-1070,82097.659,-25184.329,-43704.758,902.28238,294.46072,290.16975,6.51E-05,0.23598756,606.2831,1206.3735
2105,31.907839,1.609,90,-700,83824.994,-27505.223,-44143.743,911.48469,321.30295,290.1027,5.98E-05,0.23653007,600.34457,1257.2918
2112,31.948887,9.617,90,-300,85944.16,-30144.265,-44663.56,899.43751,242.61762,290.14535,7.89E-05,0.2337808,661.7445,1157.9323
2114,31.962955,25.611,90,-300,85820.978,-30120.049,-44657.433,880.6085,163.91058,290.24702,0.000120224,0.24485298,713.39674,1048.7649
2102,31.883266,9.619,90,-1070,82651.811,-25535.491,-43765.732,897.18147,258.64718,290.10107,7.39E-05,0.23475234,644.65238,1173.0244
2118,31.989417,21.628,90,0,87292.826,-32071.116,-45043.544,884.12995,199.58268,290.0975,9.64E-05,0.2289752,685.22199,1098.9699
2099,31.863277,25.612,65,810,67183.026,-35743.38,-46223.093,879.10843,154.53877,290.30912,0.000123701,0.23399023,717.1229,1033.362
2117,31.982247,13.602,90,0,87295.334,-32072.473,-45029.154,893.71568,254.38613,290.12085,7.50E-05,0.23372463,641.57318,1164.6086
2106,31.911677,3.632,90,-700,84597.962,-28976.438,-44439.935,912.03732,310.1652,290.14481,6.23E-05,0.23598606,597.56531,1239.667
2122,32.018939,9.618,90,300,88793.413,-33919.479,-45405.439,897.83563,279.15112,290.16474,6.92E-05,0.23600363,618.17268,1198.2718
2108,31.92214,16.635,90,-700,85039.089,-29235.708,-44487.834,894.38509,213.70726,290.17795,8.95E-05,0.23361959,674.6799,1109.8858
2121,32.014545,3.612,90,300,88635.366,-33879.187,-45404.74,904.38792,328.58679,290.46229,5.86E-05,0.23925692,590.37726,1264.0975
2125,32.043512,1.609,90,700,90521.247,-36524.482,-45921.308,900.38709,347.56123,290.15497,5.58E-05,0.24081937,558.76716,1270.0611
2120,32.010708,1.608,90,300,88766.565,-34062.271,-45429.285,901.6714,341.78728,290.11863,5.61E-05,0.2362796,557.07809,1254.831
2119,31.998816,30.604,90,0,87293.196,-32069.06,-45044.901,877.43503,162.95528,290.09945,0.000116709,0.23070667,711.6348,1043.2339
2129,32.065818,25.612,90,700,90982.521,-36686.269,-45945.731,879.38757,179.64304,290.08939,0.000106068,0.23137685,690.0202,1057.0808
2113,31.954949,16.614,90,-300,85697.18,-30190.314,-44681.362,890.64699,234.69065,290.05429,8.14E-05,0.23399463,655.11136,1133.4038
2127,32.051743,9.619,90,700,90263.494,-36383.211,-45877.357,891.33708,241.46127,290.12245,7.89E-05,0.23278178,647.64124,1141.5507
2132,32.084553,9.621,90,1070,91172.145,-38655.101,-46328.676,893.16375,246.98818,290.0117,7.75E-05,0.23281673,640.99458,1143.9448
2123,32.025001,16.613,90,300,88796.456,-34047.799,-45428.216,887.24521,204.33058,290.15802,9.35E-05,0.23380453,684.1482,1098.2154
2136,32.114217,3.612,120,-1380,106812.03,-25384.888,-43187.655,899.77935,311.22432,290.02829,6.20E-05,0.23854484,589.83465,1225.8926
2116,31.977298,5.615,90,0,87250.23,-32039.499,-45034.705,899.8913,311.28828,290.19674,6.14E-05,0.23447472,595.70384,1231.0739
2134,32.098622,25.613,90,1070,92172.772,-38777.5,-46355.072,877.24493,166.31656,290.09742,0.000116033,0.23553657,709.37363,1050.3334
2137,32.118611,9.621,120,-1380,106564.76,-25430.361,-43212.529,891.64092,267.93047,290.16692,7.17E-05,0.2382833,631.13091,1180.0812
2124,32.033007,25.613,90,300,88829.102,-33938.228,-45407.905,879.70541,188.15819,290.05921,0.000101197,0.23196355,683.53916,1067.3396
2135,32.110377,1.618,120,-1380,106873.99,-26501.075,-43428.465,896.31122,303.67402,290.20238,6.34E-05,0.23752188,598.11626,1222.9544
2141,32.147022,3.61,120,-1000,107358.58,-27506.211,-43616.649,895.55008,302.67538,290.08211,6.33E-05,0.23519202,604.53924,1225.2789
2138,32.124674,16.613,120,-1380,105791.7,-24540.183,-43046.507,882.99469,216.93129,290.17311,8.79E-05,0.23303005,665.6526,1110.3373
2130,32.076322,1.61,90,1070,92233.17,-38939.575,-46404.163,899.90157,328.14948,290.11007,6.14E-05,0.24468183,575.3107,1265.4267
2146,32.179827,3.61,120,-500,107374.18,-30730.606,-44256.316,892.73403,264.50808,290.0618,7.23E-05,0.23228318,636.83367,1182.0855
2131,32.08016,3.611,90,1070,92053.742,-39239.221,-46450.664,900.49931,311.47434,290.10088,6.53E-05,0.25439951,585.70586,1223.5871
2144,32.165483,25.613,120,-1000,107374.18,-27886.852,-43685.187,873.12002,137.25953,290.11588,0.000139076,0.23300477,734.67768,1016.2718
2142,32.151416,9.619,120,-1000,107357.3,-27326.374,-43591.692,889.09277,268.3906,290.10281,7.12E-05,0.23427978,617.87978,1162.3828
2148,32.190282,16.614,120,-500,107374.18,-30725.384,-44256.644,881.80459,219.27891,290.2866,8.80E-05,0.23740942,658.74059,1105.4816
2152,32.217581,13.601,120,0,107374.18,-33987.483,-44897.833,880.37667,182.66552,290.13944,0.000104404,0.2317286,700.90041,1073.1299
2128,32.057806,16.633,90,700,89448.669,-34818.499,-45577.423,884.24369,199.97956,290.10686,9.53E-05,0.23227336,680.28639,1089.7641
2151,32.212631,5.614,120,0,107374.18,-33983.865,-44873.123,890.04497,243.91131,290.20724,7.81E-05,0.23316152,640.62283,1137.3368
2154,32.234142,30.606,120,0,107374.18,-34005.204,-44881.633,870.34377,138.98507,289.81028,0.000137594,0.2336261,723.57751,1005.372
2156,32.249872,3.61,120,500,107374.18,-37279.393,-45495.193,888.88047,249.50168,289.94518,7.68E-05,0.23602223,642.39854,1147.6924
2150,32.208793,1.608,120,0,107374.18,-33988.963,-44883.689,891.25238,312.98374,290.12855,6.12E-05,0.23548133,576.92794,1216.8195
2126,32.04735,3.611,90,700,90399.957,-36667.767,-45981.953,904.04732,323.69515,290.12536,5.95E-05,0.23892652,581.40606,1248.1192
2133,32.090616,16.613,90,1070,91908.276,-39064.072,-46432.615,879.89495,213.76253,290.24552,9.13E-05,0.2433813,670.25514,1108.7853
2140,32.143184,1.611,120,-1000,107374.18,-27975.455,-43690.491,896.17996,319.62304,290.03998,5.98E-05,0.23481997,576.17293,1229.12
2157,32.254266,9.62,120,500,107374.18,-37198.849,-45505.595,886.77997,241.61669,289.91323,7.94E-05,0.23706355,646.44021,1143.4891
2161,32.282676,3.614,120,1000,107374.18,-39995.243,-46045.599,893.85888,286.06109,290.17238,6.69E-05,0.23564847,615.62066,1200.1874
2143,32.157478,16.613,120,-1000,107374.18,-27623.388,-43635.52,881.02021,213.85477,290.04285,8.92E-05,0.23296193,664.35043,1105.4475
2139,32.132679,25.611,120,-1380,106276.13,-25066.083,-43141.729,873.47069,162.65543,290.20511,0.000118766,0.23361518,709.87551,1044.5689
2165,32.311643,1.61,120,1380,107374.18,-42949.192,-46631.118,896.41054,337.55608,290.11241,5.68E-05,0.23647977,569.93428,1262.7021
2164,32.301138,25.611,120,1000,107374.18,-40442.245,-46140.616,874.67596,164.86863,290.16985,0.000115451,0.23075692,705.82441,1042.9433
2159,32.268334,25.61,120,500,107374.18,-37270.142,-45513.777,871.51538,166.0336,290.1716,0.000114741,0.23247113,701.80732,1042.5866
2162,32.28707,9.62,120,1000,107374.18,-40197.652,-46085.193,889.3328,271.36445,290.13866,7.10E-05,0.23667361,624.20393,1179.594
2147,32.18422,9.621,120,-500,107374.18,-30915.623,-44292.25,887.09663,222.25506,290.06852,8.59E-05,0.23353357,663.82562,1121.2148
2155,32.246034,1.608,120,500,107374.18,-37255.916,-45506.335,885.4073,277.99076,289.98013,6.90E-05,0.23732527,617.06895,1185.5977
2145,32.175988,1.611,120,-500,107374.18,-30892.146,-44280.491,889.07842,263.81769,290.09546,7.32E-05,0.23920274,623.9902,1166.7472
2170,32.345697,1.621,40,-550,36487.313,-26196.823,-44806.599,898.40923,349.57362,290.11769,5.51E-05,0.2367869,561.10233,1279.3118
2171,32.349538,3.631,40,-550,37011.487,-26622.033,-44881.469,896.85032,309.23224,290.22218,6.20E-05,0.23585559,588.48543,1219.6257
2153,32.224749,21.606,120,0,107374.18,-33996.035,-44875.178,876.38019,171.63713,290.04322,0.000111394,0.23251055,699.97419,1049.0157
2149,32.198288,25.613,120,-500,107374.18,-30810.656,-44256.357,872.6623,150.69582,290.14156,0.000126299,0.23177638,715.70255,1024.1257
2173,32.35972,14.63,40,-550,36990.272,-26668.699,-44883.813,884.31984,216.76118,290.11739,8.79E-05,0.23218968,670.31087,1114.2548
2166,32.315481,3.61,120,1380,107374.18,-43138.773,-46645.549,896.62664,319.55143,290.19184,6.02E-05,0.23760538,581.51784,1237.6337
2177,32.384524,9.617,40,-400,36577.725,-26190.738,-44808.695,891.51862,283.76733,290.06151,6.73E-05,0.2340396,615.52398,1198.5972
2168,32.325936,16.616,120,1380,107374.18,-42415.56,-46530.098,880.0527,199.67393,290.09434,9.56E-05,0.23341645,675.17143,1081.6064
2160,32.278839,1.608,120,1000,107374.18,-40510.332,-46146.125,896.78349,335.91546,290.10998,5.71E-05,0.23608567,568.7188,1253.8974
2172,32.353938,8.606,40,-550,36079.576,-25245.917,-44625.651,890.35205,287.63664,290.14711,6.67E-05,0.23499537,900.43693,900.46206
2175,32.376293,1.609,40,-400,36755.958,-26196.576,-44794.881,898.87474,351.96005,290.18366,5.44E-05,0.23616663,552.16469,1270.1282
2158,32.260328,16.613,120,500,107374.18,-37259.658,-45474.183,882.28638,224.95266,290.18704,8.49E-05,0.22975067,661.03069,1127.1006
2169,32.333942,25.611,120,1380,107374.18,-43113.282,-46674.248,873.26438,174.13937,290.15257,0.000109483,0.23280378,699.30742,1055.3087
2163,32.293133,16.613,120,1000,107374.18,-40494.42,-46156.034,881.13478,186.87304,289.99497,0.000102185,0.23322939,691.84235,1074.0566
2176,32.38013,3.613,40,-400,36596.925,-26221.944,-44806.722,894.6534,296.04558,290.13045,6.48E-05,0.23474591,610.6594,1216.9265
2178,32.390586,16.614,40,-400,36564.486,-26155.214,-44791.797,881.7708,221.52857,290.12495,8.71E-05,0.23705171,660.35609,1116.0681
2167,32.319874,9.62,120,1380,107374.18,-42369.594,-46495.521,890.58387,273.67206,290.08845,7.00E-05,0.23605626,624.37337,1185.2125
2180,32.409097,1.608,40,-200,37628.87,-27510.321,-45047.985,900.55546,351.91846,290.06962,5.45E-05,0.23689955,556.23817,1272.0447
2181,32.412935,3.61,40,-200,37584.712,-27479.114,-45059.127,902.55601,332.55656,290.13566,5.76E-05,0.23496914,582.53688,1264.8167
2182,32.417328,9.62,40,-200,37625.251,-27511.595,-45068.213,895.45123,279.26554,289.94073,6.83E-05,0.23352692,621.06345,1194.7143
2174,32.367175,20.617,40,-550,35774.298,-25109.827,-44590.087,878.56511,183.78543,290.03298,0.000103174,0.22950139,693.7521,1070.6721
2179,32.398592,25.612,40,-400,36703.125,-26271.159,-44815.068,875.76749,183.44995,290.06936,0.000103576,0.2307669,689.1799,1065.113
2183,32.423391,16.614,40,-200,37709.907,-27599.622,-45062.498,886.14657,207.42773,290.28762,9.51E-05,0.24700691,679.94667,1102.9018
2185,32.441901,1.608,40,0,38631.252,-28793.599,-45293.441,902.81563,348.90468,290.06385,5.54E-05,0.23972625,556.63515,1276.4356
2184,32.431396,25.61,40,-200,37623.607,-27473.523,-45051.109,883.38281,189.57249,289.96155,0.00010047,0.23208294,691.64724,1080.9891


==> anc/readme.txt <==
Data Documentation for Goldorak 2 recorded in 2022 at L4M, LPSC Grenoble, France
Each csv file correspond to a run, e.g. data_O2_0.2mbar.csv is a run recorded with a cell filled with a mixture of mercury and 0.2 mbar of oxygen. 
Each line of the csv file contains the reduced data for a sequence 

============================
Documentation of the columns
============================
cycle: number of the sequence
t: local time (h) for the start of the cycle
T: duration of the dark time tau (s)
BX: set value of the magnetic field during dark time (microT)
GX: set value of the gradient during the dark time (nT/cm)
===
Magnetic field monitoring with a tree axis fluxgate sensor in a corner of the coil system at the beginning of the dark time
Bx: fluxgate x sensor (nT)
By: fluxgate y sensor (nT)
Bz: fluxgate z sensor (nT)
===
Analysis of the precession raw ADC data 
c: fitted constant level (ADC channel)
a: fitted amplitude (ADC channel)
f: fitted frequency (Hz)
df: fit quality (Hz)
decay: fitted decay rate Gamma2 (/s)
Smin: signal minimum (ADC channel)
Smax: signal maximum (ADC channel)
